On the electron self-energy to three loops in QED

We compute the electron self-energy in Quantum Electrodynamics to three loops in terms of iterated integrals over kernels of elliptic type. We make use of the differential equations method, augmented by an $\epsilon$-factorized basis, which allows us to gain full control over the differential forms appearing in the iterated integrals to all orders in the dimensional regulator. We obtain compact analytic expressions, for which we provide generalized series expansion representations that allow us to evaluate the result numerically for all values of the electron momentum squared. As a by product, we also obtain $\epsilon$-resummed results for the self-energy in the on-shell limit $p^2 = m^2$, which we use to recompute the known three-loop renormalization constants in the on-shell scheme.

==> AncillaryFiles/Expansions/3LBareScalarx0Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`196.6740056998\
2962 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999`198.06797\
745040956*GaugeXi - 0.0234375`199.12816770673848*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`198.8860566476\
9315*GaugeXi^3, 0.35908564814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
481481481481481481481481481481481481481481481481481481481481481481481481482`1\
97.96304280334138 + 0.4765625000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
006`198.46451559269698*GaugeXi + 0.0390625`198.50739479928347*GaugeXi^2 - 
  0.0078125`198.4089353929735*GaugeXi^3 - 0.287760416666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666655`197.59818594465688*u + 
  0.05078125`198.25002597534896*GaugeXi*u + 0.01171875`198.6382721639824*
   GaugeXi^2*u - 0.00390625`198.4089353929735*GaugeXi^3*u - 
  0.3270399305555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555555555555555555555555555555555555555555555555555555554`197.355326983744\
*u^2 - 0.06575520833333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333333333`198.32692\
73627099*GaugeXi*u^2 + 0.013671875`198.66612109272108*GaugeXi^2*u^2 + 
  0.0006510416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`197.6073030467\
4033*GaugeXi^3*u^2 - 0.140624999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9983`196.67938963738493*u^3 - 0.046875`198.14121780951118*GaugeXi*u^3 - 
  0.0367368344907407407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074058`195.7883114848\
2914*u^4 - 0.0129665798611111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111112`197.5\
140359611779*GaugeXi*u^4 - 0.000227864583333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333`196.79213491125876*GaugeXi^2*u^4 - 0.00001085069444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444445`195.75604469802124*GaugeXi^3*u^4 - 
  0.0070312499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999988`194.7715711549\
1877*u^5 - 0.00234375`196.6796036605895*GaugeXi*u^5 - 
  0.0011342420359347442680776014109347442680776014109347442680776014109347442\
68077601410934744268077601410934744268077601410934744268077601410934744268077\
60141093474426807760141093474426807760141093474426807760141084`193.6914744951\
8107*u^6 - 0.0003609147652116402116402116402116402116402116402116402116402116\
40211640211640211640211640211640211640211640211640211640211640211640211640211\
64021164021164021164021164021164021164021164021164021164021164021164018`195.7\
6116233880592*GaugeXi*u^6 + 5.42534722222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22223`194.99826690514033*^-6*GaugeXi^2*u^6 + 2.583498677248677248677248677248\
67724867724867724867724867724867724867724867724867724867724867724867724867724\
86772486772486772486772486772486772486772486772486772486772486772486772486772\
486772486772486772485`193.97209981944428*^-7*GaugeXi^3*u^6 - 
  0.0001674107142857142857142857142857142857142857142857142857142857142857142\
85714285714285714285714285714285714285714285714285714285714285714285714285714\
28571428571428571428571428571428571428571428571428571428571423`192.5830205554\
181*u^7 - 0.00005580357142857142857142857142857142857142857142857142857142857\
14285714285714285714285714285714285714285714285714285714285714285714285714285\
7142857142857142857142857142857142857142857142857142857142857142857145`194.83\
46357951952*GaugeXi*u^7 - 0.0000218671633873456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901234567901234567901\
234567904`191.43061477756993*u^8 - 7.7182022982804232804232804232804232804232\
80423280423280423280423280423280423280423280423280423280423280423280423280423\
28042328042328042328042328042328042328042328042328042328042328042328042328042\
328042328041`193.85255993497375*^-6*GaugeXi*u^8 - 
  1.3563368055555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555555555555555555555555555555555555555555555555553`193.18749061050664*^-7\
*GaugeXi^2*u^8 - 6.4587466931216931216931216931216931216931216931216931216931\
21693121693121693121693121693121693121693121693121693121693121693121693121693\
12169312169312169312169312169312169312169312169312169312169312169314`192.1664\
810144933*^-9*GaugeXi^3*u^8 - 2.325148809523809523809523809523809523809523809\
52380952380952380952380952380952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
0952373`190.19685759281032*^-6*u^9 - 7.75049603174603174603174603174603174603\
17460317460317460317460317460317460317460317460317460317460317460317460317460\
31746031746031746031746031746031746031746031746031746031746031746031746031746\
0317460317463`192.72604299377122*^-7*GaugeXi*u^9 - 
  2.0875669656774980849054923128997203071277145351219425293499367573441647515\
72158979566386973794381201788609196016603424010831418238825646233053640461047\
8684552758626832700906774980849054923128997203071277155`188.8966386181586*^-7*
   u^10 - 5.87484989611725722836833947945059056170167281278392389503500614611\
72572283683394794505905617016728127839238950350061461172572283683394794505905\
61701672812783923895035006146117257228368339479450590561701673`191.4731738714\
1112*^-8*GaugeXi*u^10 + 3.425092943322109988776655443322109988776655443322109\
98877665544332210998877665544332210998877665544332210998877665544332210998877\
665544332210998877665544332210998877665544332210998877665544332210998877677`1\
91.35880994912068*^-9*GaugeXi^2*u^10 + 1.630996639677195232750788306343861899\
41745497301052856608412163967719523275078830634386189941745497301052856608412\
16396771952327507883063438618994174549730105285660841216396771952327507883063\
438618994169`190.34095661087213*^-10*GaugeXi^3*u^10 - 
  2.1137716450216450216450216450216450216450216450216450216450216450216450216\
45021645021645021645021645021645021645021645021645021645021645021645021645021\
64502164502164502164502164502164502164502164502164501`187.6548038208304*^-8*
   u^11 - 7.04590548340548340548340548340548340548340548340548340548340548340\
54834054834054834054834054834054834054834054834054834054834054834054834054834\
054834054834054834054834054834054834054834054834054834054834`190.4162225957423\
*^-9*GaugeXi*u^11 - 2.3628282173634631747506527047973256086130865672311880424\
75520429665050476337954292098912910200388154532775344062822016966637777925255\
87940050021178768974183436264565012360426822507951255746670208751337514`186.4\
6136078673052*^-9*u^12 - 1.06191024805649474961644273813585982898152210321522\
49083466014682945899877116808333739550670767601984533201464418395635326852258\
0691892861205030517199829369141538453707765877078046390215702385014554326728`\
189.45575423635577*^-9*GaugeXi*u^12 - 8.6693744462841685063907286129508351730\
57395279617501839724061946284168506390728612950835173057395279617501839724061\
94628416850639072861295083517305739527961750183972406194628416850639072861295\
0835173037`189.51643783122117*^-11*GaugeXi^2*u^12 - 
  4.1282735458496040506622517204527786538368548950559532570114580696591278601\
86061244262302463360664418865477066535267593468651669709870768071826272884473\
94267500087605907711727817547923368029188135008252`188.50071343541737*^-12*
   GaugeXi^3*u^12 - 1.3549818237318237318237318237318237318237318237318237318\
23731823731823731823731823731823731823731823731823731823731823731823731823731\
8237318237318237318237318237318237318237318237318237318237318237318228`184.98\
28702313831*^-10*u^13 - 4.516606079106079106079106079106079106079106079106079\
10607910607910607910607910607910607910607910607910607910607910607910607910607\
9106079106079106079106079106079106079106079106079106079106079106079106074`187\
.94360528455258*^-11*GaugeXi*u^13 + 5.551163776679098548587084742287564157052\
69320789602976551830167350449537398391013911296098244951860472142659091512707\
03298921993807355359383578078463440015468234163119524671552890247775609327637\
5463327`183.36263622073818*^-12*u^14 + 8.797225464925531063097200663338229475\
79561336175092788849402606016362630119243875857632471389085145698902312658926\
41554017215392876768538144199519860895522271183646845022506398167773829149490\
5251519009`187.0903778681166*^-12*GaugeXi*u^14 + 
  2.1955723995654551210106765662321217876773432328987884543440098995654551210\
10676566232121787677343232898788454344009899565455121010676566232121787677343\
23289878845434400989956545512101067656623212178796`187.66386115492662*^-12*
   GaugeXi^2*u^14 + 1.0455106664597405338146078886819627560368301109041849782\
59052333126407200481274555348629422703496777570851644925718999793073867147941\
2220152960893701634442375183115923856664597405338146078886819627529`186.64966\
926857429*^-13*GaugeXi^3*u^14 - 6.4522943987229701515415801130086844372558658\
27294398722970151541580113008684437255865827294398722970151541580113008684437\
25586582729439872297015154158011300868443725586582729439872297015154158011301\
12`182.19914717187177*^-13*u^15 - 2.15076479957432338384719337100289481241862\
19424314662409900505138600376695614790852886090981329076567171805267043362281\
45751955275764799574323383847193371002894812418621942431466240990050513860037\
6707`185.33426509085487*^-13*GaugeXi*u^15 - 4.2607951954747916574005034080422\
26038560374763992013360896716708177094800880117475891588005569400596547257680\
84691901132057441494796683785859703140195584086720788315006249093464226430993\
38468844295812`181.79359070454657*^-13*u^16 - 3.17983869120071575590820325751\
33519214855453054436351458864167651386242526402294013042015946881596845286024\
66147854673635356278784020250977404209067244651848863904056351405661500069633\
6934535917832918`185.3583490325754*^-13*GaugeXi*u^16 - 
  5.5611942361542375158932893137686166008606095752065250975926357189973747707\
95250098082342091056688006579074117200478856252276731579563823572538169488060\
555598681960337733758213061045305054019650969527`185.8035306147145*^-14*
   GaugeXi^2*u^16 - 2.6481877315020178647110901494136269527907664643840595702\
82207485236845128950119094324924805265089526942416246285942312501084157895030\
39217739912832764788361841998111320655153002906919288286650046224`184.7904944\
7211872*^-15*GaugeXi^3*u^16 - 2.372167058354033143949110335664957513697009495\
32882305991549689028680625319280781465655415235247168020277263974742966339604\
995067179941129520961453734562978260457252053890709352894226843806675739528`1\
79.31707132876988*^-15*u^17 - 7.907223527846777146497034452216525045656698317\
76274353305165630095602084397602604885518050784157226734257546582476554465349\
98355726647043173653817911520992753485750684630236450964742281268891913181`18\
2.6070586472522*^-16*GaugeXi*u^17 + 9.639330437539579949973462659744305461577\
28114186966589381602025891566124668968001088229152019826039776955671434176141\
95774568291201830763059918645335253679551618205817882945249666972649718560154\
0749`179.70667379039665*^-15*u^18 + 7.670111109087977213665869028382238127908\
10913430114890209432683125647424210687506042468473618104793945283920784625723\
30468200100436794117948624368909615345204959001528094835766615762998114942574\
7757`183.4458995095983*^-15*GaugeXi*u^18 + 1.40865080610808387380354698796045\
44516643209271657662059956831016651956073858688055763897146584074506640544101\
66240213398777929203484740839383801181905738868224967277973795720595545138747\
73492590709`183.9371485477441*^-15*GaugeXi^2*u^18 + 
  6.7078609814670660657311761331450211984015282245988866952175385793580743208\
85089550363760545992416431733592429363048635232275853349927337330399053247170\
185086785558466541884383788310184513023456622`182.92501503895042*^-17*
   GaugeXi^3*u^18 - 6.9361609893392781986816091686109868821549985243532838009\
22505527154404249101777235837877638457519532756645145460320653204824417169004\
12659418015946592289410118296058637107337289164405976042911624`176.3470737688\
8397*^-18*u^19 - 2.3120536631130927328938697228703289607183328414510946003075\
01842384801416367259078612625879485839844252215048486773551068274805723001375\
53139338648864096470039432019545702445763054801992014303904`179.77625894923753\
*^-18*GaugeXi*u^19 - 2.478513969218297343576274859869217270095329919229287523\
41177059950439045646677337128276136337798529338792965591011224817283651053374\
24709315995743076994910759835531143362497824590351889468646980766`177.6858827\
881622*^-16*u^20 - 1.95513962319231526042718434692847077762845318218423413796\
69769194007818120309908526957608586440243938338771601590187192857189518700914\
761101097631890073701894025352922369897588913858268391583479798`181.553808666\
1001*^-16*GaugeXi*u^20 - 3.56814395857182026045873788290502155444434559400292\
87307828944815714241424155610161987430834599922567084149656808940854533809655\
4885473772775873012269774294331296528477604227651425927038375337451`182.06592\
30323243*^-17*GaugeXi^2*u^20 - 1.69911617074848583831368470614524835925921218\
76204422527537592769387734011502671505708300397428534555754356979432828978349\
4331692802606558464701434414178235395855489751240108405440917637321589371`181\
.05451395257205*^-18*GaugeXi^3*u^20 - 1.6514669022236376663527640877645206862\
27380601036496143076787030274858154548042199009018485347028460180153606061981\
10790591057551642955395099527606331497478599594299675501746973610572851438791\
1`173.29751522249484*^-20*u^21 - 5.504889674078792221175880292548402287424602\
00345498714358929010091619384849347399669672828449009486726717868687327035968\
636858505476517983665092021104991595331980998918339156578701909504796042`176.\
85304613155688*^-21*GaugeXi*u^21 + 6.2686093227924606759611159526384070355499\
69576142927936066305303600141024568946664421811006940246599784408471415499227\
33499224152411631177944467020727432370600105158262032193819079741486018882816`\
175.66681743666314*^-18*u^22 + 4.94924450634698103269119339057004923490661004\
73187943745636700280638046869564909798639037014968376086014443593611805025117\
2077819657848512414472270891390937989266348642206939661165935263237693913`179\
.6558764988177*^-18*GaugeXi*u^22 + 9.0382077652785015483793519364802619089916\
59124519191920072849518014217412824969152770964985713491174569485789633556248\
3714166532296656529491360931258603090187566412914496794958793207443365776605`\
180.1907360537477*^-19*GaugeXi^2*u^22 + 4.30390845965642930875207235070488662\
33293614878662818667013569133401035299166519775099833265302338926521360903016\
93451605436501537936025213874330059933480485122210138785561664704438449684084\
477`179.17992121203903*^-20*GaugeXi^3*u^22 - 3.263768581469639656823644442222\
37289768257035777963664639681231279616236076688181622335669040914715450623242\
30473934938851987658427461540533503479512153651897153023651284930231938848389\
61004`170.17526195657288*^-23*u^23 - 1.08792286048987988560788148074079096589\
41901192598788821322707709320541202556272720744522301363823848354108076824644\
97961732921947582051351116782650405121729905100788376164341064628279653559`17\
3.8464149294134*^-23*GaugeXi*u^23 - 1.588060752082650055761397936381991355416\
24222539771598779225871920518018233774847735864042425548826273716138289147734\
461366962017483519686467226069452784068125443415461081132099743394200409421`1\
73.65606617243535*^-19*u^24 - 1.253725969627887601724562887293129302397666395\
28260456122833244519706237346683505968904201569337153506837176704568392467812\
79885029465069253256599701647622630155669789426366173942751120349711101`177.7\
559945080019*^-19*GaugeXi*u^24 - 2.289404362516117110584854777697926133142737\
26602602265620806911090833506852765338139857180999918828721540295734901653935\
6270965820104889739334403187389399745667438248824033569643472538935645465`178\
.31224943854895*^-20*GaugeXi^2*u^24 - 1.0901925535791033859927879893799648253\
06065364774296502956223386146826223108406372094558004761518232007334741594769\
78064584331705719280463777828723209019035507973249944001598554451073282649941`\
177.301930835989*^-21*GaugeXi^3*u^24 - 5.439614302449399428039407403703954829\
47095059629939441066135385466027060127813636037226115068191192417705403841232\
2489808664609737910256755583913252025608649525503941880821705323141397774`166\
.98606223672107*^-26*u^25 - 1.81320476748313314267980246790131827649031686543\
31314702204512848867568670927121201240870502273039747256846794707741632695548\
69912636752251861304417341869549841834647293607235107713798353`170.7637587645\
97*^-26*GaugeXi*u^25 + 4.0225681586689791674363657187983109429601660933333969\
68654243918623342103853637557839501847279574632465252158011339029968623726586\
01514932659865019030375780260403879862940782630741159257777374`171.6518218140\
3978*^-21*u^26 + 3.1757126585306506496251006621052285872413292791141899400593\
87420203314759230170226037564681582322197895712085632467376698473083912575071\
90876327744566318633988189896830461001740439605083180669`175.85426095976996*^\
-21*GaugeXi*u^26 + 5.79912873689209507074670543233435808665753795773541621481\
61681529290290460154348925955034856261821665046605055154176472907712054273868\
592505107771779465798774853588745136889670913699544284155`176.43097204300258*^\
-22*GaugeXi^2*u^26 + 2.761489874710521462260335920159218136503589503683531530\
86484197758525192667401661552166832648865817452602881215019887966227200258446\
9932976433703418069799941659694702149375698614938073536838`175.42107407030812\
*^-23*GaugeXi^3*u^26 - 7.7487383225774920627341985807748644294457985702270575\
65044663610627166098686803932154218163364546900537114014832368219100661837233\
490394238723523151033630554879635244844475363708178772`163.73480400702135*^-29\
*u^27 - 2.5829127741924973542447328602582881431485995234090191883482212035423\
88699562267977384739387788182300179038004944122739700220612411163464746241174\
383677876851626545081614825121236057151`167.61126272124983*^-29*GaugeXi*
   u^27 - 1.01892896403224459757517954034932807408163705991353657290181417231\
99925841445313506188190388746016597994633235761873138063071222905543276243882\
615759455219535342319821373624358072890293627189`169.65331223743252*^-22*
   u^28 - 8.04417590560093079099778732914308936922440588303245488261864779453\
04841377912133157520160738159828734304626961748093786452982733356997243086101\
78978760635769208601847155545316551054081175977`173.95102619409164*^-23*
   GaugeXi*u^28 - 1.468936452873347530144178419377871578782577532019407912854\
14967325195012379846917355731612618766173479046079552515211516051486056421073\
8279201871294548630986043243478872675134230028650238752`174.54730341568143*^-\
23*GaugeXi^2*u^28 - 6.9949354898730834768770400922755789465837025334257519659\
72141301199762494278424635987219648512674927573622835834057691240546955067670\
1822819136728311839570763963975184413101630001364297872`173.53776651694312*^-\
25*GaugeXi^3*u^28 - 9.5427811854402611610027076117917049623716731160431743411\
88009372693554308727591049451007590350427217410238934522620959483573691174249\
25398857576742738131841733945227197595490776051`160.42569781999555*^-32*
   u^29 - 3.18092706181342038700090253726390165412389103868105811372933645756\
45181029091970164836691967834757391367463115075403198278578970580830846628585\
89142460439472446484090658651627133997`164.39417765808585*^-32*GaugeXi*u^29 + 
  2.5809771365887799625508646986381301961405119971735121933118464535655637110\
11706852156653975773364025564282743200061816647914717567360119512197108130370\
25612605046321335154426260761930313624`167.65984642142212*^-24*u^30 + 
  2.0376135303368281038936463421182337683365698750882318544691333573230371033\
72004895134886865585557548539703380027336593830740536948342293009807545036859\
38321712705738393733470481522462564674`172.04653867219815*^-24*GaugeXi*u^30 + 
  3.7208594921165112708226535559555849474708938222365309751842788956425334238\
05541697234522025450642860592878361263590665304202914322625515879351307688178\
88448320793751041821021180263291537`172.66156299504078*^-25*GaugeXi^2*u^30 + 
  1.7718378533888148908679302647407547368909018201126337977067994741154921065\
74067474873581916881258505044227791077900316811525197296488340894929194137228\
04023009901786210390962466792043703`171.6523394243654*^-26*GaugeXi^3*u^30 - 
  1.0261055038107807700002911410528715013302874318325993915255924056659735815\
83611940801183611865637335205402035970174296718663837760671962794470512626600\
1417653053174485995735257726`157.0624106180933*^-34*u^31 - 
  3.4203516793692692333343038035095716711009581061086646384186413522199119386\
12039802670612039552124450684673453233914322395546125868906542648235042088667\
139217684391495331883462674`161.11701723302144*^-35*GaugeXi*u^31 - 
  6.5376914646361591902021096900632863999020104022694507340651035338778383113\
37979443384881603108928852410507701354151452523199947885638939947669213121880\
07491150605276429420280177978181135`165.67085398936942*^-26*u^32 - 
  5.1613353666717553743970586367823775872725594237511701341980664731290751879\
67948063192154826682318973895869179164788137215549675333589624839292191101395\
27115660782846579181441772383208924`170.1409955259433*^-26*GaugeXi*u^32 - 
  9.4250471911184571367610563859177645618843992599664842661761378058042039617\
33268879767052194767487765291927921017281211116677122428983041436840529957947\
51721026752936261067137855555882792`170.77401018631815*^-27*GaugeXi^2*u^32 - 
  4.4881177100564081603624078028179831247068567904602306029410180027639066484\
44413752270024854651184650139013295722514862436512915442372876874685966646641\
6748620321568393384149421693130874`169.76506107936612*^-28*GaugeXi^3*u^32 - 
  9.7169081800263330492451812599703740656277218923541609045984129324429316437\
84203984859693294182171734899640492141802052260074221218484496159758642297349\
827322967021297954866304`153.64816602002284*^-38*u^33 - 
  3.2389693933421110164150604199901246885425739641180536348661376441476438812\
61401328286564431394057244966546830713934017420024740406161498719919547432449\
942440989007097852146715`157.78370315548716*^-38*GaugeXi*u^33 + 
  1.6560165933401003205053356524975727461782078637634784844806889637597471908\
90545081181461359440034492555357475225934559881620141344288443670934263814797\
46642342199788610356460502626030137`163.6858556200335*^-27*u^34 + 
  1.3073815210592775472136070149195511087617390757560295608604056740906134104\
36000586395779036625034207361292209363650042903423985959932372607866991540578\
77238123476146586296453623234923669`168.23455407216215*^-27*GaugeXi*u^34 + 
  2.3873923428056377296243407978670246914170834431570308107079141753555495241\
85614894889133315675740671576868003854447840070318803373529205211003390983898\
7892203642817763139753717658457352`168.8848585228232*^-28*GaugeXi^2*u^34 + 
  1.1368534965741132045830194275557260435319444967414432431942448454074045353\
26483283280539674131305081703270478025927542890628001606442478671906376658999\
423438268705607768559700840889887`167.8761518229158*^-29*GaugeXi^3*u^34 - 
  8.1654690588456580245757825714036756854014469683648410963011873381873375157\
85045365428313692590060281428269321127564749798381698502928148033410623779285\
569178963895994437498`150.18582108664873*^-41*u^35 - 
  2.7218230196152193415252608571345585618004823227882803654337291127291125052\
61681788476104564196686760476089773709188249932793899500976049344470207926428\
523059654627813290344`154.39767462162516*^-41*GaugeXi*u^35 - 
  4.1947390340386136619845485175495140416157828700169075633912983341746531463\
54982665338186795663854639036564262372932511652423141062293116963996174252744\
692433480310744962128715775476969`161.70444489925785*^-29*u^36 - 
  3.3116360795040652194051845084413127568570720048048585843434336332818880439\
68946904031409453116931471288122204423408154909637510642017588478320041987133\
300714434620848947366246984911573`166.32734154607425*^-29*GaugeXi*u^36 - 
  6.0473354495290245110794868811001459268259579949339982599875779538005634128\
72358811799843118934401435019256657299822626150816582348107990864059012669653\
48180131912648024143994090950544`166.99428588383307*^-30*GaugeXi^2*u^36 - 
  2.8796835473947735767045175624286409175361704737780944095178942637145540061\
29694672285639580444953064294884122523725060071817420165765709935266196509358\
8008577710126096387809242421437`165.98579483992145*^-31*GaugeXi^3*u^36 - 
  6.1302320261604039223541911196724291932443295558294602825083989025430461830\
21805829901136405848393604675877868714387950299085359236432543568626594428893\
069954265435798374`146.67792614646964*^-44*u^37 - 
  2.0434106753868013074513970398908097310814431852764867608361329675143487276\
73935276633712135282797868225292622904795983433028453078810847856208864809631\
023318059029868429`150.96197233050822*^-44*GaugeXi*u^37 + 
  1.0625398099871167518014172581390312640021854394930658944324607065354184889\
94387829014696306071606138575992775588050299153679717699363613600825081741260\
65451799107088636393309111599631`159.72627428038416*^-30*u^38 + 
  8.3884721841088238201327345942879190837185051540384714820184317813261268160\
85493300125292100886252406557770853360587383568966680548378841272411316943753\
6799108000125940928468325033623`164.41946202094036*^-31*GaugeXi*u^38 + 
  1.5318079640546557665053410797538913219087301793187953120552397350390038798\
89120236529133000405334176482513783720199543524609499118803552561815948838420\
122335797370772365002218834467`165.10244201677264*^-31*GaugeXi^2*u^38 + 
  7.2943236383555036500254337131137681995653818062799776764535225478047803804\
24382078710157144787305602297684684381902588212426186280016916961028327802000\
58255141605129697620104181704`164.0941440739589*^-33*GaugeXi^3*u^38 - 
  4.1364588570583022418044474491716796175737716301143456697087711893003010681\
65860883873911205025906615840673325718210492779409824046175805376941021881844\
177088996145718`143.12677215094908*^-47*u^39 - 1.3788196190194340806014824830\
57226539191257210038115223236257063100100356055286961291303735008635538613557\
775239403497593136608015391935125647007293948058919068096284`147.479304056385\
25*^-47*GaugeXi*u^39 - 2.6914447803676440653973062723263563339404564933619141\
67130375838307258469251464790934999159568795548407607400503334247118205737546\
561090766131046309020892887090018374704562702892718`157.75104426830606*^-32*
   u^40 - 2.12482482660603474130141272222437855884964386385428747540202373946\
49464176423621499452503135576530729877201711545744004189753767150601539975352\
8866476608219135765971338617127520006`162.51100149114836*^-32*GaugeXi*u^40 - 
  3.8801149007588459863869014940442658626142797857300959920028228920655115279\
52578001851962578755222596070231540409774316233100079159080608482741030772114\
93783076800214420684037101657`163.20945417438514*^-33*GaugeXi^2*u^40 - 
  1.8476737622661171363747149971639361250544189455857599961918204247931007275\
96465715167601227978677426700110257337987769634809561504324099277495728939102\
3513479847629258127811377082`162.20133014001286*^-34*GaugeXi^3*u^40 - 
  2.5222310104014038059783216153485851326669339208014302864077873105489640659\
54793221874336100625552814536995930315982007792323063442790125229842086513320\
360673676457`139.5344286746746*^-50*u^41 - 8.40743670133801268659440538449528\
37755564464026714342880259577018298802198493107395811203354185093817899864343\
8660669264107687814263375076614028837773206657881317`143.952096575014*^-51*
   GaugeXi*u^41 + 6.817509271366387210495682126228552430374763564876953504343\
96653589354204702819902338610113111138977284407488042382427475328710722020038\
48786284964130251975424382779576418978148189`155.77849497166793*^-34*u^42 + 
  5.3822441616050425373411194008419440221186045687233765531094924590319604066\
59792465174201215239343795968494313127596155839558083319854614737112708091842\
9193620709149015901801349506`160.60203166348768*^-34*GaugeXi*u^42 + 
  9.8284458603222515935826687760322511215184976404928109993983977089589860852\
16124371983271879936762905499476717632353581007013210578259162842152283534075\
657429060056941048184036036`161.31543140681126*^-35*GaugeXi^2*u^42 + 
  4.6802123144391674255155565600153576769135703049965766663801893852185648024\
83868748563462799969887097856893675063025514765244385989647220401024896920988\
40829955240806716580129336`160.30746481388636*^-36*GaugeXi^3*u^42 - 
  1.3965841696574771904641869409460604278332967446298063601372022760514751195\
76297465046697730135965013586376484117376527016790179093460755941219317007173\
120349925`135.9027747794009*^-53*u^43 - 4.65528056552492396821395646982020142\
61109891487660212004573409201715837319209915501556591004532167119545882803912\
5509005596726364486918647073105668755929168635`140.38253731857284*^-54*
   GaugeXi*u^43 - 1.726895272168340740572431539864777867945452836746606249373\
61782342004254252077861071980195678400482786563662367915115774857070234928780\
2264888317476719973067899491882128722719797`153.80839942917368*^-35*u^44 - 
  1.3633383727644795320163888598569241513476585950134301445917454445818617499\
31249756797396140878527043493918011922322249596859729690804648637177960106648\
950167451870687178819853982`158.69261282653738*^-35*GaugeXi*u^44 - 
  2.4895744198307887106193028010280544970592633067308044083160863904767423170\
26708220056193099475740920816310985978802378522517302066169683105997833764603\
56652793872192867460997394`159.42046787628212*^-36*GaugeXi^2*u^44 - 
  1.1855116284908517669615727623943116652663158603480020991981363764174963414\
41289628598187190226543295626814755228001132629770143841033182431427539887906\
4602513993913946069271236`158.41264449072835*^-37*GaugeXi^3*u^44 - 
  7.0534554023104908609302370754851536759257411344939715158444559396539147453\
34835682054028940080631381749376182410992560690859490371013918895047071636874\
22268`132.2335243538142*^-57*u^45 - 2.351151800770163620310079025161717891975\
24704483132383861481864655130491511161189401800964669354379391645872747033085\
35636198301236713062983490185290674528`136.7726081795441*^-57*GaugeXi*u^45 + 
  4.3742768250611465038637468280537122683385526132201031608473149785194777340\
70129041131043950026218741288131090277898224022831985757526515881853386323202\
9414781763278429000563517`151.84055828196233*^-37*u^46 + 
  3.4533764408377472398931311336673474916417413314283904206367973677461050122\
49918639849569410521761957186790772082254114373194907828187164737305924163434\
9933175963808010795776973`156.78279605100641*^-37*GaugeXi*u^46 + 
  6.3061656745732775685014336805308495487451554683461419793808337601552968238\
93252396995198156136475404801859485552482265938050543090354575832676527232900\
140867903132604414675737`157.52464544995004*^-38*GaugeXi^2*u^46 + 
  3.0029360355110845564292541335861188327357883182600676092289684572168080113\
77739236664380074350702573715171183596420126637166925281121226586988822491857\
209937096729811641487`156.5169528843882*^-39*GaugeXi^3*u^46 - 
  3.2624678086542510920121355575787019777639875737714946881796743476660105205\
06399482911206725291688890725890926184547900412053418302966659988471876266128\
94`128.52824712013768*^-60*u^47 - 1.08748926955141703067071185252623399258799\
58579238315627265581158886701735021331609704022417638962969086303087281826334\
7068447276765555332948613252698604`133.1241132303855*^-60*GaugeXi*u^47 - 
  1.1080172637360947870864522392643014872620100950114539707317222300733056211\
86518939172734899782801647147266819835441887393545252341364609613064498314639\
45604225111129001596979`149.87479547956178*^-38*u^48 - 
  8.7475047137060114769982761491030289160566614534805952929655622463108491808\
35861262645480452863663162278657754777297947291454158409866509282449725952973\
82067962874622454324887`154.87262489720428*^-39*GaugeXi*u^48 - 
  1.5973704259810977479735941161270276390629475833622349645643917384725216619\
23864292577212071451617558474729463472543349465135998268235896652428702787440\
12508667497409150654184`155.6280357516771*^-39*GaugeXi^2*u^48 - 
  7.6065258380052273713028291244144173288711789683915950693542463736786745805\
89829964653390816436274087974902207012111187929219039372551888821089060892572\
024222261781384104791`154.62046315924087*^-41*GaugeXi^3*u^48 - 
  1.3871036601421135595289691996508086640153008391885606667430588212865690988\
5476168491122734918864323585284478154104927738607713363221371597823904064396`\
124.78838620146045*^-63*u^49 - 4.62367886714037853176323066550269554671766946\
39618688891435294042885636628492056163707578306288107861761492718034975912869\
237787740457199382845624724`129.4387016692312*^-64*GaugeXi*u^49 + 
  2.8066405164471291100403562915538105266524586590051702294989479726192957835\
65367133267830977301092392436550429623926601786322084663060656057515023677289\
0653492935479712874791`147.91095478822734*^-40*u^50 + 
  2.2157688287740492974002814093484299375149324422082894475729423096040820007\
18543650192250257345762661480798787218577418619812635870712167299024885492615\
839091746586660044654`152.96213675447345*^-40*GaugeXi*u^50 + 
  4.0461865568917421952526879598488828597193534458200832965359928802701649460\
06465225593009148300674285892446383244209970010138743240665188760740081378514\
757045728755998930201`153.73070180286427*^-41*GaugeXi^2*u^50 + 
  1.9267555032817819977393752189756585046282635456286110935885680382238880695\
26888202663337689666987755186879230116290461909589877733650089886066705418340\
36049796607435644211`152.72323963194415*^-42*GaugeXi^3*u^50, 
 -3.2413170029522283639875298563669312985167597755074092057575958421343739104\
61619836312550259244690383035050510247998892311193144536847350279651194754454\
00701625853638987284223966852798359863015124146262162270228001`198.0730395995\
8978 - 0.31843390906165438824123044738527746792163015896004534145439446286543\
63739252544574639430178785366328288824668650459530430320544735112505251157761\
0044992341306974079162484920564195286860761009623304812762719001152`197.63687\
644647584*GaugeXi + 0.1650812156164893857903555390634675692553617233809313232\
31145707998280899824849959039048645283448810688874797548640444186892403530296\
64025994054204939074064327351250112338612788616010905286843493139945818148951\
434`198.4542943433944*GaugeXi^2 + 0.00226459479450353806988148697884414358154\
60922063562255896180973339063667250500136536504515721837297703750674837865186\
04369198823234453246686485983536419785575495832958871290704613296982377188356\
20018060617016189`197.17245637083136*GaugeXi^3 - 
  2.1806960353074528780040793274779573370127298448084075766458199068390245841\
23140670676210094776607324837208630043845068326175653782937970100120275669872\
97912166491192873702884415380112941307093028357279025325931`197.70708234689604\
*u + 0.1740443983875897235693473323000316869238150706524640821531839051284553\
18766828745805605702999793449481076032752835404214423154589145916292178087863\
31091788421537661487516195288988647381799290926572853161332027046`197.8659408\
319278*GaugeXi*u + 0.115234375`198.55574343058902*GaugeXi^2*u - 
  0.009765625`197.8318955431842*GaugeXi^3*u - 1.89132389066426086311324233773\
62056114100220396814757280071556420775024988066589725756737933220315219992589\
62568200317976985602342978625533674982308762673101216786534351982723882420512\
86449055346788188446452161939`197.32625053394548*u^2 - 
  0.2919289919728880136668558438013492543897092877823801460260783935851184550\
86772495716542442931074343853927513217899235415840203995112369302403811411401\
87992028124529961074471314049349375211485938695619104805351799`197.8973469868\
8102*GaugeXi*u^2 + 0.03548177083333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33`197.93154178927136*GaugeXi^2*u^2 - 0.0001085069444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444445`195.76626799063396*GaugeXi^3*u^2 - 
  1.0298298030008395616650338031927014989992383162962781329346198128887957498\
68614603671678835589150944696781538197358396308505561009942592012683668074068\
27669609070219365980330631823267656138733847922944793055019789`196.7590186623\
2027*u^3 - 0.2789114266264872036842469991406275384965003516705900146177705046\
74384944729967793567161739340153676991278184930184912109211031403417790206618\
30583996320076518617289483411748412720064263749631696131776165545098957`197.7\
1194166224797*GaugeXi*u^3 + 0.00602213541666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666667`197.06278310913729*GaugeXi^2*u^3 + 0.0010308159722222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222`196.648620780231*GaugeXi^3*u^3 - 
  0.3565607638360367617711788687645207955480033424203743522054389216461891854\
03889560375100771296083798203413459491738542443951245654009909830587456005915\
36909410026550206828356758086158706963135795529821892641492731`196.0009225054\
4986*u^4 - 0.1260449003254108943656583651746548786884388750422829268765686091\
58630193925461430305497949544578484854740347151283055781116882129449989160680\
67810994920359187634746578647823219326092752821950658986139584534255869`197.2\
0284177032372*GaugeXi*u^4 - 0.00355034722222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222223`196.7277786803078*GaugeXi^2*u^4 - 0.00015769675925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925926`195.731398843923*GaugeXi^3*u^4 - 
  0.0856534063401609883086717914529267820904433018244369529508800228062634667\
66963598302248685069534541982513535257143082956398811458912424464004154755904\
12457635429895576620914197216167822122770265754428595879594895`195.0911874864\
8797*u^5 - 0.0318246539876108838765101240837438120017145840350080366015397491\
84436752283369386095608106970795141013750512244033878806273279952249759108723\
16392695577000113646852894290425060029528924999659181654094665375686649`196.4\
369974502877*GaugeXi*u^5 - 0.000258789062499999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999`195.47790902507992*GaugeXi^2*u^5 - 0.00002224392361111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111112`194.77159458831233*GaugeXi^3*u^5 - 
  0.0162207636819484250471379108382321724904373895883991344479256030043561884\
38727149430452121639135395546816458109845671568987704769436193606458468722736\
37282663594327915780545437395145885893033067987729558063239047`194.0864822007\
0674*u^6 - 0.0056988618958636950221667880251652607443480864927515208244064073\
79880311027907953246739314541798191869342778515287051626038345695033865065925\
79643997318346342815407288498552587604205543899210072017368705351994963`195.5\
179871082481*GaugeXi*u^6 + 0.000115689070767195767195767195767195767195767195\
76719576719576719576719576719576719576719576719576719576719576719576719576719\
57671957671957671957671957671957671957671957671957671957671957671957671957671\
9576719576`195.010231536093*GaugeXi^2*u^6 + 5.2383511274880322499370118417737\
46535651297556059460821365583270345175107079868984630889392794154698916603678\
50844041320231796422272612748803224993701184177374653565129755605946082136558\
327034517510707986898`194.02839408399095*^-6*GaugeXi^3*u^6 - 
  0.0026624814668641450281700049553560393102765598440164710009522298517255771\
08600422692415457324686009644734926908167798218392948457710825954073555821035\
34651645575791068829837154822265818578984199365356614605589006`193.0281088575\
2604*u^7 - 0.0008797016854418681237750465158429021961620607467956567416790926\
65926063213779228915268094685629243773183493580911608276559076528905125424536\
20455988746007623864065169370874316087091322657774789095714808711856531`194.5\
3163818389243*GaugeXi*u^7 + 0.00001056835494614512471655328798185941043083900\
22675736961451247165532879818594104308390022675736961451247165532879818594104\
30839002267573696145124716553287981859410430839002267573696145124716553287981\
85941043084`193.84856317389185*GaugeXi^2*u^7 + 7.1415284863945578231292517006\
80272108843537414965986394557823129251700680272108843537414965986394557823129\
25170068027210884353741496598639455782312925170068027210884353741496598639455\
78231292517006802721091`193.0429780987053*^-7*GaugeXi^3*u^7 - 
  0.0003810696959661975541517724434582229135300499435863292192454285156257752\
08812826015231045794724305123620683813141282608500523575898651541103021116175\
78412276820216746478616223343995753565046087501530039639467837`191.9182066914\
3004*u^8 - 0.0001311343485781324450882372967068834005489277102649473880351100\
93283809251152823707610446054452304184854691286315260174499323705734159546380\
35655627458709814651227777502702961300947271942329020740964460083784236`193.5\
2829780143816*GaugeXi*u^8 - 3.67631861772486772486772486772486772486772486772\
48677248677248677248677248677248677248677248677248677248677248677248677248677\
24867724867724867724867724867724867724867724867724867724867724867724867724867\
72489`193.26405090162083*^-6*GaugeXi^2*u^8 - 1.682964852607709750566893424036\
28117913832199546485260770975056689342403628117913832199546485260770975056689\
34240362811791383219954648526077097505668934240362811791383219954648526077097\
50566893424036281179`192.29133454564172*^-7*GaugeXi^3*u^8 - 
  0.0000467140853789809755444381142834390109081177161184492324521856122545726\
70476794943670357688801139456817759402324839915340815018000913464594571344261\
30677017012244249528705925139563691647119302555331971492414273`190.7482978974\
9518*u^9 - 0.0000172310616506127019121889011669460246507552172351712243694787\
66641801682849196471486940472972050591233821426259223654434324906832415586370\
45892158427638135106840522235697116682211941871964333944882785561533074`192.4\
691148931488*GaugeXi*u^9 - 3.977511505180776014109347442680776014109347442680\
77601410934744268077601410934744268077601410934744268077601410934744268077601\
41093474426807760141093474426807760141093474426807760141093474426807760141093\
472`192.16941785654151*^-7*GaugeXi^2*u^9 - 2.38614808384773662551440329218106\
99588477366255144032921810699588477366255144032921810699588477366255144032921\
81069958847736625514403292181069958847736625514403292181069958847736625514403\
292181069958847738`191.3158158394616*^-8*GaugeXi^3*u^9 - 
  5.0515076296096920822123213495205606613495688316294065662602072044770310895\
16939216504656813733743781065436392037249054676562468653667446404074514752062\
04153263461756374130525975814754989955158700967567391051`189.53044973948906*^\
-6*u^10 - 1.73386784143729247785987573432996799594290941611283056342852125919\
77041214599930186603555032828239419288579058354948518082164929069473607013579\
8228135684804122244537540363280379758781058956776793316561737156`191.29351524\
579678*^-6*GaugeXi*u^10 + 1.1274575643854368601843349318096792844267591742339\
21708669183416658164132911607659082406557154031901506648981396456143930891405\
63888038635513382988130462877937625412372887120361867836615311362786110260857\
72`191.49063593657053*^-7*GaugeXi^2*u^10 + 5.19797923005970745268484566223863\
96316170245944175718105492035265965039894813824587754361684135613909543683473\
45740323133300526277919255312232705210098187491164884142277119670097063074456\
05184902924200668`190.52413476949317*^-9*GaugeXi^3*u^10 - 
  4.8814944943541567472301897698970521847004027550471368331358802816455891168\
89479293490273974937287008706469228497950394689206033015343652283428368249228\
4154016299339300421217633349393680296250878986774328863`188.26959801266236*^-7\
*u^11 - 1.4452743665757266900126032749442791268470921451813477927120822048463\
03448169208830418755910729676147802975356416171779397983638001259187753958466\
8450035081355225165989529955254789919150195374554583111963465`190.03598083058\
398*^-7*GaugeXi*u^11 + 1.4069125286277274913638550002186365822729459093095456\
73182036818400454764091127727491363855000218636582272945909309545673182036818\
400454764091127727491363855000218636582272945909309545673182036818400454762`1\
90.45346072342312*^-8*GaugeXi^2*u^11 + 7.885762843966532638971311409983848656\
28732872600116467360334604201848069091936335803579670823538067405311272555139\
79900704287428674153060877447601834326221050607774994499381223767948154672541\
396928121311`189.57306386830848*^-10*GaugeXi^3*u^11 - 
  4.9016752451115526860975973967754760473148913225898426440845418042137870831\
46753619455019181587817870667369853966533327863322682532620070035090686429589\
064344299887852465642470513105166921959548474780101902`187.0306218460244*^-8*
   u^12 - 1.59917501727215371914963720634923073331280965342815850555033340450\
76550649650815032816671817752414631600616953775295988962902708183452954938541\
11387373023384137874405046073449331640446635099241652025835851`188.9015333527\
2262*^-8*GaugeXi*u^12 - 3.359914308521546191283861021530759200496870234539972\
20970987944754918521892288866055839822813589787356761123734890708657682424656\
191629958603725577492551259525026498793472560446327420094393861367628341389`1\
89.69639899255074*^-9*GaugeXi^2*u^12 - 1.556710614529930905794900706514665747\
67259972707082916097887017619842114571371205389744170187712536016789082946911\
00950097685284896662584230747989387938504078096408164928709639730541227633200\
915650388572`188.73441279387993*^-10*GaugeXi^3*u^12 - 
  4.8850509763875686494381568998156089055239665925391966483538481119166193160\
58456525363877313353963216272129416127667879797512781580796962920774542534364\
7579808911028246597370289556267152628521179991655748`185.79304719634436*^-9*
   u^13 - 2.04433116086111485474464743450013775970021917710447966115962284973\
80323684751098835684233888307215081695909871280415244482634683084584693808878\
3666810547233601109443745614951506509786965209363734637358681`187.83002981621\
104*^-9*GaugeXi*u^13 - 4.7512221193981057381545782034182522583010983499383987\
78447618496458545298594138642978691818740658789498838338887178936018984859033\
6990825391313791802192290592778993267393755794244194732595220995709396211`188\
.7102060235943*^-10*GaugeXi^2*u^13 - 2.55282684103320931770260219588668917118\
24556757401690246623091555936488781421626354471287316220161153006085851018695\
95154088438581723075007568292061576554861048145541430034714527999021283514568\
007852504`187.81353688915024*^-11*GaugeXi^3*u^13 + 
  5.0547249865714709498316611068422743884935973121018019727638401520249896985\
90211125661150464534216676737657851530102034105306297411642036445746411737038\
873705783558942535641321126018805487865649458272063`183.57596854554498*^-11*
   u^14 - 9.71415491283577122527244665246024789567988572170350254201347374796\
41359783622973365464912388403656014670833575254625551997536283298242592146709\
11441843564914349632497709780809594052724659064234822484572`186.32906198169908\
*^-11*GaugeXi*u^14 + 9.795595193902760179076455392731709008025284341560657836\
97411329038960666592294223921855549487177118804750432382060013687645315276942\
9085705401981718258034534350810667086983363299639615915932192248468591`187.88\
640439759345*^-11*GaugeXi^2*u^14 + 4.5550394510864844103034484082007986674748\
48436743684353217677036715141467531934208115170010417619950943769981874734265\
20094138190327715088668421050324860800099846767464863654388415341747723651534\
126777`186.92785583576318*^-12*GaugeXi^3*u^14 - 
  2.0760520114474998117893509284580983571457013815898536865006959483160099923\
59533408512432228542170477332991261207880712011279247266230435748939071526029\
778755506632266597244464965976196214912105737382965`182.96138019936316*^-11*
   u^15 + 1.42717248551348248016436306340509095495715996269628297209693184601\
52605135868015077617574873312896413810145107430051273586679850750268912031837\
5078082049520142984527846390885599603634256126494206271396`185.31871332862764\
*^-11*GaugeXi*u^15 + 1.548714950226813652739578665504591430517356443282369208\
29513422106014698607291199883792476385068977661570254162846755439348031940624\
5332171258097184023109949035874961800887726813652739578665504591430468`186.94\
611796746034*^-11*GaugeXi^2*u^15 + 8.0917546961762680457565819117847336542221\
90377393199262687798843001664871153407308610130479619015774218596088084624239\
82706169655023270543552730501584117104399291348144963665245852194705810226092\
41307`186.03896599276808*^-13*GaugeXi^3*u^15 - 1.7391562901096085425860899439\
61778781794939177872847667260779952117831798654805444552072903112966382010800\
29926490001288695966583102184224743504386080238248172327663283218049153330057\
9558517954143064083`182.65976954127996*^-11*u^16 - 
  8.1663269408261046196801631856375184568551744333003424038118692320890740747\
91995200928982741805927827604603755846965239841792950242318713052300923509727\
2695569331970418664443904746408487827041466690344`183.89928296547833*^-13*
   GaugeXi*u^16 - 2.807886708812668804327685836625015691069036245795494065699\
66001136735652337526647590115669731384871898166967402059705202758057460277791\
10250485686105643063546964934141984525493963213320194499551688128`186.0642301\
4049705*^-12*GaugeXi^2*u^16 - 1.309345989866487814906686596827578999098875896\
94240226435878640318673615739922088372667064361810321399473167457252681959645\
5582442422496379593232279693358530995835157003765912255086576083822329599361`\
185.10839328696088*^-13*GaugeXi^3*u^16 + 3.2437304186013305988967629976060574\
63509215377761860333398746077389453169317357659010642373054195700175096885879\
75913382593666015120173121218303064482288901916430753686086313352560031231391\
992020150017`181.70886887198694*^-12*u^17 - 6.1433510308231097898544932726160\
41574860891491817139189332780913548989506795467025781523226187987992789885306\
41181704873470211156136981236305184889334408235526573360160190040781437264385\
1065511697102`183.59914004185737*^-13*GaugeXi*u^17 - 
  4.9098828881199377651635025172675526934877734020920707359988954979892531383\
71609289388165644550551454489500296058213342774225951026082843515699010838243\
0016966184374324100802927627775213868474702220091`185.16566759091495*^-13*
   GaugeXi^2*u^17 - 2.5160688978611704449043742059423277444254898417391301255\
08642056873549906492931197366348333053097747646591149133778385914970396257464\
461652454932555643864132401159412399638337508038765448047243554118`184.251454\
41582129*^-14*GaugeXi^3*u^17 - 6.24972378888624603103828652773279727368217504\
33848727858447996254997245345116172502041385818000824349635414213077948773148\
98798665553445021328952055411181555557485629874644652571521503969518790061055`\
179.77490799167927*^-14*u^18 + 3.51552040765144216193949890517344394180293460\
89421706406750572230906940029796839067511378247350948820128630537015923498750\
06877539391436424230071142861261083172443963690489460448706319723375712864685`\
182.18066928154286*^-14*GaugeXi*u^18 + 7.941893994187278777795756200719810809\
59354177163486055435886729970924462108827257733050626237691331384120603185800\
75023209287046180603330810929657781790725576849745079138937610853536446350389\
05827155`184.23240246325486*^-14*GaugeXi^2*u^18 + 
  3.7115814536166682496903192027574382586803372146160404986019435480777938028\
70857432010715966840514358258603332577152586831342207544934253171344850765114\
91832655985343888093919268667181932178685227623`183.27876436053864*^-15*
   GaugeXi^3*u^18 - 1.4522567314483427460604083874818262290219483722700905028\
21049226480776899262176430463650225140613698429579257361264946495569704302131\
6840272342925233279587418856484256720669382494487883183218485300922`179.92490\
260425282*^-13*u^19 + 1.02702375257897818938464319967385499307203837201213867\
76517884114242081715614802415963625001776889981418373784355224578376790683272\
92978106265333587933057345434560704516306697859250558317624601617168`181.4706\
7030191533*^-14*GaugeXi*u^19 + 1.52218623736400275464990970065628958786627262\
36387024715028036138480061114418556124606710959187227371237562484628167525431\
43922015314129307069410693861926239062126263166025692063245193814662960190175`\
183.37204498776828*^-14*GaugeXi^2*u^19 + 7.6923342879757788921557179978996961\
81914081027676554648143032292747530761430807087230271580600934822889482988006\
35667619575321894119029420790580281720038280829368081085753023221097056922056\
00090624`182.45290557508963*^-16*GaugeXi^3*u^19 + 
  4.4505458773552634317850706683323537394147178610726857806060067633878273720\
39817780943835706985078609989666536645705898492069726079980140585243401334670\
518480762385567318414971432699772166786111122807`179.1974610975267*^-14*
   u^20 - 1.28040428484589755625330549891200416164577336014960292093892335459\
64990847511998605310301010228664899102556245413423167415059294862091346326799\
4731596096763186995431192940863106045072742783838272567`180.39130533341532*^-\
15*GaugeXi*u^20 - 2.222203529619356420723301480964693754887163535277421253673\
02412162328286171756144069432010151212497345939110454460399327489725489804348\
283980049028870641793264752351936096464340375251388255549801762`182.392746705\
9966*^-15*GaugeXi^2*u^20 - 1.040391892315661777276381151156903948087362317690\
36739243449591310982373661535979208655325744656295116034834247135798548691833\
42502985282842563123681596660575525882436265199140735978628582594039801`181.4\
4093100726624*^-16*GaugeXi^3*u^20 - 4.634165944003707064757375795769538074366\
43715290501040153579042289590835663398674576053900007354612673765476789998292\
85240653687862008394696007625379395928686558566643260361918562474525660227859\
6987`178.00339641887976*^-15*u^21 + 5.073645907013556666609715476346780666790\
97403329058971967897647581107523249575312156483742281901019308078973284716351\
91776607031084689999872555806152596586844044763764582396604799044176456594969\
7`178.814594265152*^-17*GaugeXi*u^21 - 4.633409022410957532763185931969148092\
93787309078329103406494120197838635614439026555443405917622028151143414316043\
12498493866080970231705682914539859960436681486808273498691489582886210846470\
107593`181.5675969684259*^-16*GaugeXi^2*u^21 - 2.3173479374690645669471727103\
18603746629520771129160666741373967327205915518026416559798316488889883532820\
22259514083883450692795442634128838784433145227324740414819680687000567348660\
9313660975124`180.64492244314349*^-17*GaugeXi^3*u^21 - 
  1.4038903174396742489592148294180447042996299167006031136078352317547225515\
03474583659326162205769965331492767236928439332256400097723186886318740878439\
56932543812542433644023028865630620266591616637`177.27515617680152*^-15*
   u^22 - 2.93452834773443109865972131928738252945835374593818915000041343025\
99916282305951191292144095183721160839210636023193231844808831507591695186802\
1918769386666393120239774204139425679950158711033605`178.40256264630634*^-17*
   GaugeXi*u^22 + 6.162926330666192235583129617791484818078589914847747133203\
24346733597341830509297016265957542559550432544429086324466942139979726957989\
8081134214685678891261600990564135496465105839807390173919351`180.54661792368\
88*^-17*GaugeXi^2*u^22 + 2.88963825931130990037646858384570348207873522005461\
37772075302929726148288794888698368761629723477898509987127983844826124191401\
1225966929829951401160016890044204854337248290880111531499863050516`179.59633\
999426035*^-18*GaugeXi^3*u^22 + 6.9221908375904969807016053557998526402910218\
18461293607522830530300204375958229708023732380336529592633493952088745522148\
7679312357056115091817085479929827451010848066676358705459897754791978938529`\
176.7603367552176*^-16*u^23 - 1.998593419156015488328821078016679325397971140\
91651939983313813948858492214680346169728629867590948372443593468977189356768\
731445283138956154269434720764384325676447689088144682653066021229243691`177.\
0619187277703*^-18*GaugeXi*u^23 + 1.38894020518692735748093381943050022255769\
34596866165738380082460087207569240131722809448745622889123607336059477648557\
73273207057311902107132564802972751239994321239679016649007369951329286124157`\
179.7540973230664*^-17*GaugeXi^2*u^23 + 6.89201742416400314003977731269594818\
74338944838522693873053857174249875177197305133426184084492915028580412830171\
26302212459617142445090751713826386557458474374227344910658005498404487965841\
6637`178.82882703294194*^-19*GaugeXi^3*u^23 - 1.05506945700583768942505810289\
46042777636118361403144021157384496611330748788465078751357424779532199317177\
43639824508479500786669383033463388438117865515899040135529595703656149648837\
3970342334335`175.73738321747334*^-16*u^24 + 4.260106210803500044567025775817\
76227817316146159029867716230736517211715306875829955459922602259261009253666\
28958920896205477459450967867724927257438040544551002675015154587301136901485\
5113485354`177.2171889573621*^-18*GaugeXi*u^24 - 
  1.6965293142704442728258207430761026640825951820105728842304852028294489200\
02402584722333889416376289524156359696026555945323211262820313913593382674945\
21077746481864570300224422432581368374014153`178.69504784822092*^-18*
   GaugeXi^2*u^24 - 7.9645003718652571349237114633797306567898178285025636245\
97372801591517824257226878744064825293442325809499978004483908433879325178867\
010531248858837329650426919354908168199488296888464578843941`177.7460869578297\
*^-20*GaugeXi^3*u^24 - 1.3661229074621254986007465407563942718901333507677559\
29326651475718784975123274421580129986765329979971505843847382527280807704852\
40840673945449573059652129850918697344771523551376204347718128738`174.6452203\
0226598*^-17*u^25 - 8.3507372907152653607216097952560109123855747596809395399\
70641357676757810843701007896941337604286470511393439184772059817519044417618\
0850457291317693483924407265258507281722007300207391110885975`176.33645623291\
35*^-19*GaugeXi*u^25 - 4.1099082474610247305441297447195841210970181798527045\
67956487218241620086467805402085819167679566081768933525146756469567177992628\
9673583194272504331041188696710683801386182255820807411706006891`177.93291828\
50976*^-19*GaugeXi^2*u^25 - 2.02687148888669344077217164309154828267531112613\
25571514065731625427397765969405802358703635807210153098663401986159657552282\
5449593051012511650106528430497780656401336350303525679189698213379`177.00570\
575379388*^-20*GaugeXi^3*u^25 + 1.0181500091825947175939432960103740957121202\
22313930006713520943133252720781652373020116174058351266407690211595412320568\
891117799447541432669646873728015962944832312985815387207935188425858030875`1\
74.31468262088293*^-17*u^26 - 7.044075477621082171509903600508339961552186940\
70988786182884083307238776584147682569672575125197686020505513762049711933976\
0141260254694184684931577501986233490573902096065607588239469858550771`175.08\
989125616657*^-20*GaugeXi*u^26 + 4.640809439745148420726136249008208941871558\
94164811066510298196205808263784945143107720885354376802374032032454194720305\
4592566441087365812301924895651787371406550362531775350250121912377051489`176\
.83883970647491*^-20*GaugeXi^2*u^26 + 2.1809793630959604516935280279831934013\
65942844079558557820931161214860521648868126445586738267151211381308424130782\
2989057250392305852510889620873430734532250904938471830900404193301308377209`\
175.89102105206976*^-21*GaugeXi^3*u^26 - 1.9552407667395811555292762882192239\
93449414854505327678063364093014539447154615198038618106736415999384451079470\
71124248936728221902391455243238944917903482023669234180035585387427832821968\
854112`173.39662632246745*^-18*u^27 + 6.1105298865914939471970852794232959425\
39622910229923416510964772936404953829626615738917169772746539822981513813942\
71428702671052056359425818563833515749236632232967881751918840525521452153086\
6`174.85583952738781*^-20*GaugeXi*u^27 + 1.2026717384508708963835057469154022\
53627257485054625213223168551766930653261605528467493339300965687108572435876\
62839682912787478740013674254414026175490514379139427752731413858148679209161\
6621`176.10514279051722*^-20*GaugeXi^2*u^27 + 5.90234096879529134546179472627\
39293433998667227162173030223798958796857727805988095608678586705450608043785\
08120465310593451594389808265947126617336488107030223127969314154672522314125\
7403243`175.17645436356116*^-22*GaugeXi^3*u^27 - 
  8.3804680686928900137617485125869011149918374085600430522010500898626809346\
36769917440188546866195624220140876571323346452216576756508904416001658363225\
493758968050816664790218662755988923036404`171.82857642361247*^-20*u^28 - 
  1.0908501878919943560426008726893193051820080277170480704434035665050960588\
96424031171100184285329071374436236579409204171787772091704934306371253466885\
476182118215457979901053901870782041369176`173.9355617214065*^-20*GaugeXi*
   u^28 - 1.26260884496999863228533962424802827001635332389907520360633504187\
51644261730714555026215854799724834122146542804822988037588466207897578729546\
4542107935389059084088203984742958899500317444213`174.97863095436642*^-21*
   GaugeXi^2*u^28 - 5.9391427947251326125533816002143904587327103729787549965\
77125385773928327074566291921189058348783802721679447817368437538236396760194\
683199687787337384519928679851464282269272525689062044131`174.03181361321234*^\
-23*GaugeXi^3*u^28 + 1.431427851230569954680140674655286904242400494618711795\
51057470134383813178271904268751444548485907281329632703704887432153197001790\
61957986503431322774842818475410890668921146003509004198325163`171.8622063233\
736*^-19*u^29 - 4.62433556299599444254881674445781894562612192107396148611205\
15084816924121032328404412350170103683357080563970210770764165817197822058744\
317145550034935539514318756469995181741093582921786743`172.3912099696555*^-22*
   GaugeXi*u^29 - 3.485544914731088894019013718404891556499012323269961208385\
26198434928281655393052905919747154349256246170619254878416405400619377058671\
65437584230600977738633562896240440219309244749640395677`174.27164023963624*^\
-22*GaugeXi^2*u^29 - 1.703889289906614810864896243500421633069942514739973132\
97382429894564713428352874224853561608850823454150658050697896405587109441860\
4271424716734303941052242276988764275174041041080892382998`173.3418160063536*^\
-23*GaugeXi^3*u^29 - 3.456154289976383329204671166663162884066058783564819738\
51063696357322600822253532120702496059663295016661779790331431022961815782012\
3321484914918307552322388761782145410182258337807050793043318`171.04733207896\
953*^-20*u^30 + 7.16388770142138251905628986532274592994125959423501978941300\
50183384604848394591049232158585175539648955963714548785605428895634282950729\
881732949296969029026106615252754570319189497523899511`172.40998754904777*^-22\
*GaugeXi*u^30 + 3.41897526518918166208365721366980214670763184627569788948221\
27024215119553066815439091150598888592180620321987630284122870159557985980263\
64431377448685892738606999182557917177187288550695529`173.11493594284747*^-23*
   GaugeXi^2*u^30 + 1.6095213487688703497545536894502407345219200029681999742\
53649101900462442362881933077093456055938824262409136837768859674839238789559\
65850702044532269851231121181942361506245973552109576685`172.16900454971045*^\
-24*GaugeXi^3*u^30 + 7.298814196182154929450279860623102882007494635019968876\
24941319464335955995430238200388691718774954273618851931780082524931430880537\
06746611955831912776603667003636067144611574270386000050294`169.17539965708883\
*^-22*u^31 - 1.68323240228112737655448428476245135061484024977881957056967037\
94290297601565827654539814734193656679841229405520556168244694577213747284273\
577134115890864576269383819661593945543376889695039`171.60996181376188*^-22*
   GaugeXi*u^31 + 1.001672173063276817643725335226618497149429925671737732924\
12708265525962361418325952008209174201059956123702251274603655210458608972262\
7630408048268231362123717591915081690507270842486755379`172.43311905328602*^-\
23*GaugeXi^2*u^31 + 4.8809135497917385287910293302671891465873756741059637957\
16177226997261000233778890149149964069106306675329130054517736155813279459042\
8110027312761172290731565477340484286944473518630761787`171.50241173092883*^-\
25*GaugeXi^3*u^31 + 1.9541675513734936905399644388624021243271239190028289543\
27632808185752991155333416002950579336728518127166561910375777495920286836040\
01141571675474201349379170465334269954835316216371485534907`169.40756226190527\
*^-21*u^32 + 4.43632575887584834746375695931654972479331934645051342500363644\
81773280267982000204137382303630715841851371205248815549587715487991535252146\
9730988648185740770580080121514023538324070417425`169.86010818855033*^-24*
   GaugeXi*u^32 - 9.219926973747076029298996847299800412056596468698102723848\
47439588617302786293739981337853236843916983916630756822101675155702635289535\
91090082340249007067111409436691137417269944196801431`171.24817570564744*^-25*
   GaugeXi^2*u^32 - 4.3434230400599214522719161312560975158633550568133226907\
54177142773984324570076332030208564555291955969575245267774137989501782006268\
169437031020361273614221036302961261093618222235603305`170.30303455017426*^-26\
*GaugeXi^3*u^32 - 5.911532312815767901530901185176214389406865992079543570038\
18000899580911267396436790496447734195601802648086179876809051854177457027700\
26163292426366622013585194543842567657049172371122363165`168.6937417458405*^-\
22*u^33 + 8.73202407677481674235899634257286330281855934363823003922957994548\
07983455760499202922778318427177628457766726831135676345480763280982567426481\
1713280991564249062240859450096128789233556008`169.9837426754934*^-24*GaugeXi*
   u^33 - 2.85721531330004910046882061402194254907788362075875704351213654736\
49098691695785837046807809243481800712934499054265629365749567771210561879821\
050139490143154849296987557854191241979351389`170.59016403224214*^-25*
   GaugeXi^2*u^33 - 1.3885565972531888692748577263137297666586366755918874755\
60909463784069745378413852860535591741887470580270383703191962445592311011776\
333867435408413443963577942288193557505253767902976743`169.6587645068347*^-26*
   GaugeXi^3*u^33 + 4.2183777947618467683068773170367180917370789360202220924\
17088383566529542062715599854018768415570481920927756260119499390458144709069\
923206888855413125693463777174609464258135774739500672009`167.35356428494813*^\
-23*u^34 - 2.6425977053044269079584541308827186485103137924710003582775208352\
15364959824358574884082098894873061971882509621760830423868763102152077175731\
62609679365574323645399113435073307696200746574`169.29446624133755*^-24*
   GaugeXi*u^34 + 2.477261956434181360099221065800948861806368761887727665020\
76643730631580235146092964720645443174135251612592056617715606987760652604572\
9702740048731645788752659797927587963561943450734629`169.3786992546305*^-26*
   GaugeXi^2*u^34 + 1.1677386569093099379039974468546299470707933252187694827\
00234786051120429797275379721445038857548876532692366690288928631563709757478\
09293902767068816561973191327924010335964215473902181`168.43426799880137*^-27*
   GaugeXi^3*u^34 + 2.5503580887415074249252829515449403110358974547973492453\
95244621976120007738788400209994749475772835385519883472745708527084103364621\
786448892792043197533978957782340267195740547494071382683`166.94228485776085*^\
-23*u^35 + 1.9696604628144389688256023318057061899493649594905786597089933973\
15715923982280387768042942326023490423352126446268373883790539962919133132699\
7334516548564355401189167824412111094920996827`167.99688750123946*^-25*
   GaugeXi*u^35 + 8.096221156112880319809561586323305310537225753526936519753\
41684422103290161816243907619343547666354547590401983473125690756971603157029\
645140207151641505973672866459619150227045745777186`168.74326349271072*^-27*
   GaugeXi^2*u^35 + 3.9258747266439288082480710763397251241810689561712076106\
16807429153658724322781620944571852458802384547259239102228892344846309502453\
5792999042936141437341722994361692262205673720419221`167.81131802395893*^-28*
   GaugeXi^3*u^35 - 9.8020405363356675438234830090366723522276201407957431151\
98979837788760096382999772196627905943230216195181266025748430177921872906128\
44449103129682636963741307635411425081976652130670192009`166.33510825702055*^\
-24*u^36 + 1.0428941455139094542556711462078799598013789379971507293644761521\
88630405674720205370100916081609936454815835981648092392887218878929321645420\
3306018839888212748431379022137964003957292991`167.5510404418689*^-25*GaugeXi*
   u^36 - 6.63442991722808916899134693405241893449736634491222818681384331308\
53298405667684520641045462311980998780634855616482223354148397452563828115073\
203146296489207176150451940126909250745732`167.50679912825458*^-28*GaugeXi^2*
   u^36 - 3.12908422818352578585897502270428039729122409261386195704973792346\
83855487771024615589621311720995868874171594600601290542070745245759700918721\
2571020178823897459655608664738599597998`166.56300963665825*^-29*GaugeXi^3*
   u^36 + 1.12676595856344292503440440588679663044444683148742216414109551881\
06568906064586986296570598642662559663795969386433573938543754475541131738345\
1074861841153535473204098463370918111481403351`165.20453543542172*^-24*u^37 - 
  4.0075376075311367608436134467626944708811099579106764185026553255877744012\
89889053466906325464578452626654058901566038031406531086657035454181899883783\
964393515837694507607987823212289074`166.96621518887542*^-26*GaugeXi*u^37 - 
  2.2805879842489389906277420067562411294249335551046359815058052144873626385\
17917042151157461024346734651993216485465725917380507117235893181984465553711\
092085845102361478555081260325543`166.89282935529857*^-28*GaugeXi^2*u^37 - 
  1.1037838290857172969117712056621192976723282286523168163743035029937632374\
27351145460616899054239467863388589302105790061487144466117060341085624193202\
093070630616131625909303092361844`165.96045142786917*^-29*GaugeXi^3*u^37 + 
  3.0748883451424676378741639725978491986998774195681319245154544904495318949\
14170744956824542307925573765581344266730145394855711421365737732054463907041\
5458677696956900728507317529123857275`164.45020456587864*^-25*u^38 + 
  4.6402731140516419855352927840961981078364718513763561535467901844711722014\
07157610490930969042557724373865171968883488830344209336749909865726677486713\
96977061119506771775913283169820238`165.86064245594235*^-27*GaugeXi*u^38 + 
  1.7716162807653104823289364408301942487733360571843139671497336657366878116\
85611118038891299697234451121087643747216776054323332235090637205724273092920\
075290768319970103280051906654783`165.63272295828045*^-29*GaugeXi^2*u^38 + 
  8.3598512798139446395184785079111617082585343676690381726739805530072252135\
65130845074899780850963708552536844959888525525028545834640952325761956055979\
400043596212653571106712466228`164.6895169103292*^-31*GaugeXi^3*u^38 - 
  1.5807736548660542112021534694249193260938993995811624611019889748749748403\
11269503982754987091723854629879385988594722576589811676761219548289318829167\
56290559411040581524591482175555252`163.97164628267353*^-25*u^39 + 
  1.1483312418123445953326477975385668923303347068077199569104536395376857315\
21373635506104421948971552730169526545054385067154947987226252472568382145176\
48231447144635383527297216959842213`165.08514254013102*^-27*GaugeXi*u^39 + 
  6.3899004981608379982486493535360287491050699478547981149778933076323447422\
24924234823299777242503533686607849451802563029440832690256105552188258811548\
84631365601647217476632369840308`165.03921227161612*^-30*GaugeXi^2*u^39 + 
  3.0876979064957735747412715919330214943550510426947769869727767321337613462\
57703708495465329834315504729374105122695712608147195028145502352670334198566\
7069577350223720206580213349552`164.10649092261073*^-31*GaugeXi^3*u^39 + 
  2.4736320324514855257617788034325733380987471724064224317433746703727619538\
31563863274945263987511856512898393114745450168081869976976527125537115169369\
092034346134021030304753762941746462`162.9772077217836*^-26*u^40 - 
  5.9416098525706657143115880702415966085826236226391253425797321099685329332\
99571852323327847994265963337842645206174897865679081628379754590045497581156\
6587548487258006995603381942170932`164.63016266637706*^-28*GaugeXi*u^40 - 
  4.7184074459524276284799666763703410402767867118099937052938279893458433690\
55246450691976175360747484952272822078309487283482210221490278945052636533217\
0811732287312287424665271784928`163.7566822186935*^-31*GaugeXi^2*u^40 - 
  2.2275041062774157387998680697298735454883759500033842787512418761906643585\
94344859503947118259626943602319236388987503024531618984950070838546538331693\
728306463364973511707305603846`162.81400928144546*^-32*GaugeXi^3*u^40 + 
  3.1727738105579156138170991527559103629176316137077699702329492885479729891\
94569486034420687283590663500249211576796648065867142084842921816672028550559\
10344020955338655656009227230922084`161.89707141999287*^-27*u^41 + 
  9.2883068334231745108929338848953560923138912169280751095064035501387551338\
71611031799029023895740523667680473349744936271755691794899165559909693112656\
8015093016133542539534565749343`163.65557704191227*^-29*GaugeXi*u^41 - 
  1.7817433055209844422547842788374420517331765769858961708677318261989775280\
53294805677465840133062736975522359982639512208354276734202394365808952102453\
1131448269469144478766037230093`163.182713188294*^-31*GaugeXi^2*u^41 - 
  8.5977987541041663159642282172866065499522616561778193128416127826305268100\
29735299696236108458573042659009869356873117643403576605874714682541786420490\
55522063191385797817528616543`162.24971896379677*^-33*GaugeXi^3*u^41 - 
  2.4801823577614643131817530196888578289081578303718858363242859409354406119\
29185828279245275951417091005275129686983288489394174274831064820422163986276\
20930042379364182276544751665395401`161.60251027795073*^-27*u^42 + 
  1.0747443979511323727495173445876777529511952348268343227915286573073562331\
02128673917002526282955225620619793333510415199728051355835324091181569392356\
068354936886561809953488878215287`162.55051886638725*^-29*GaugeXi*u^42 + 
  1.2536854755428340362535196972946817951894898859523006335005939301243844566\
58579170798446977894400388910209591477356525045778840941427324209417427432585\
52625133248657132700717816607`161.87885894238465*^-32*GaugeXi^2*u^42 + 
  5.9209000402431803234161212993459428966680001489586103087359881594138267337\
76736474055273141592698272832973454248656518634739539486905239640643679330282\
6273955879584456154400980516`160.93667535257057*^-34*GaugeXi^3*u^42 + 
  4.9405290854283346464605121091532793950566723927516397913877918259993414151\
06871091019923814975656920841178739373167779702421649086237789102922505852673\
7898571753186907480606310416953497`160.71480203297142*^-28*u^43 - 
  8.6305746356561067330658185360157397547427055696811933139066608449986262445\
93735547039979381457668030338089433084046727921408955167209270767143803547740\
26213008944703657741941182691243`162.28701065607146*^-30*GaugeXi*u^43 + 
  4.9464183577832951236296977667514178417553925600085790864299230225889035094\
05657773998176820540927018625343847204682878066199422219013116777732935332807\
26946952692151097406763058975`161.3235923087783*^-33*GaugeXi^2*u^43 + 
  2.3840472489728915917492977983548111255054061006503544965263405815278349797\
94179178639298280718086815934737438963855524263532558765048164862722945320167\
2003164010028153373246620982`160.3903815933452*^-34*GaugeXi^3*u^43 + 
  2.0682645224825628064331641613869695096650123455516394972957702730186696846\
19126560200856880316069688573064489522237796588363166268352645872498041737529\
20599664276724962732242643654904`159.1502186953764*^-29*u^44 + 
  1.7128414897553308540933362152981438319408907916778607196140611508156651124\
80415829036688228731686456609275036883325351836011374863320625274299364162498\
05401865078707882258585399657537`161.41662267189662*^-30*GaugeXi*u^44 - 
  3.3238563846531768544640398612056560561512270264935614309637225943200027008\
98235844794956029648620261109574201731694114669774904865218049441863773788329\
7928277322389926060240060708`159.99941094699193*^-34*GaugeXi^2*u^44 - 
  1.5703691089649419598051834573490386664358895607456692308482683781137227530\
41203558555140910220779194574182989103180042739009505571769199727796365671807\
547953429263039011747988008`159.0576783965866*^-35*GaugeXi^3*u^44 - 
  3.7735746604589575017064396200995979421717978848123980565878894097351417140\
55547810067935056168198634914326423686027048751911363837423085252789054851202\
95006333861769219357958338028995`159.2255078727768*^-29*u^45 + 
  5.9796094729564426926797047236336064988900811537306869045391476140771114060\
52318086347469368301375284117630205037177982890549650370385977003430231998441\
112739877991061254531463771074`159.7916837107841*^-32*GaugeXi*u^45 - 
  1.3677201362867342192594197023135089100169246651467061036042094567194990349\
71981875374745224601032865547199894633028870029905188441154430410899375708343\
869035558265047664274340899`159.46207612455504*^-34*GaugeXi^2*u^45 - 
  6.5852127863400815327453706365340766634873024198055263355902171539887761340\
11573250575247717313964855862967254761653735845553553725331691171531658185281\
29393702941551197734131053`158.52869433401628*^-36*GaugeXi^3*u^45 + 
  9.3074927183297483885560287152975732836955899063694844670254008659915750571\
25081817385421946856538333676125275571419867353431914704415243319820547147552\
89108168594389096665640433915376`158.43226579347947*^-30*u^46 - 
  1.2221023898871335459590200118444587956883717489629870230327690509725775588\
88232222706218133954669429629340878434833535507450913698861578301003014796648\
0717587842264128863709710592205`159.93438858558483*^-31*GaugeXi*u^46 + 
  8.7950337156845319027103629473487966996920992997545610833883190611765538530\
37792877798388395602241211587835788952894322258098155966190089584115533832222\
7755915820009063897479693`158.11847595017534*^-36*GaugeXi^2*u^46 + 
  4.1566519632872800202232949316237628977961485508346855218977532167227543222\
79753625996081920936440835698143820435130037843847849338097820285334180827334\
2461776027965954894895251`157.17716070043923*^-37*GaugeXi^3*u^46 - 
  1.8182965461059517320349121976405266340514800447161509972017469898820183741\
50046889110074787190489483034943898490691072207358242406512636126234481700009\
0308089434685133064242675698054`156.5382907149427*^-31*u^47 + 
  3.0014349093417754467053868795546664692071398088520820241908941866004934005\
20142622308224864096989479526949169102678654421227191232647025019543582098215\
488789455576397128762092312413`159.15703891165188*^-32*GaugeXi*u^47 + 
  3.7679887368883723026502066461827565796190818999756610326530041631964557738\
65229384522392308602496692575873924699819514468594195999593649578987103216973\
56730612967445372180721923`157.59836299375127*^-36*GaugeXi^2*u^47 + 
  1.8125352812062831708046328758940347572617864467052898591715154685366110048\
47947564483800066351851733488299667386518432178381229657037226607543942702055\
4406215841209443960488436`156.66484696094506*^-37*GaugeXi^3*u^47 - 
  5.5288596443573813166082437323684639915439716909900258865070760828907201157\
71186049608293586762437384402663943102791459882759981093054986005079717149165\
3806321769445001088121385029793`156.8369493513937*^-31*u^48 - 
  7.0445501421257732951630188634644311168967567648593606961543069934050041242\
23383575602198071972450771154408713528793397591833167448625646504709854168249\
9142763972421556524523632959`157.36014558642998*^-34*GaugeXi*u^48 - 
  2.3229797414015923827052418781442867193683817766860112918000634495304969062\
89673180389386584323381505696215920091807429115432490267599068353488560931563\
7765841900476342512508414`156.2361748460398*^-37*GaugeXi^2*u^48 - 
  1.0982120878847528011849407876526547624975548490264522774511829083373351534\
34464549746261487870105572715557683445895611667613432562371168665753411903619\
103871857653197717127566`155.29524701580888*^-38*GaugeXi^3*u^48 + 
  1.6810857564585734042029387346700971730799757943098615832971972421475701843\
11212417115324485677870168120394523088722027592025141711562906138233801712921\
2188947089531919806532812118634`156.13606756344447*^-31*u^49 - 
  1.6730731403226109074613497749447429150358231189425685038630796260623853660\
59939427311659423166186700250265628688512270438918859725410245648387685546233\
294282209035577892513779646`157.56853766878143*^-33*GaugeXi*u^49 - 
  1.0345601633471135189859783524564677502614966773169461251394980796984469641\
26690932569409415069419294188838115932593789149394180572915602574950313025327\
3723024605071104526972001`155.73262761261546*^-37*GaugeXi^2*u^49 - 
  4.9726040054713400017766993010427968322774439996266273726106035839593246390\
70618181311509516554632547943897140759441341734411867456726118953838804241082\
38456093624718860815451`154.799007391566*^-39*GaugeXi^3*u^49 - 
  1.1540389379533135446218504129004004618922555354323513021890259255316786875\
42945839257452717653191409179573353254215879739243011068965421392309461734763\
266582956464660075484806940595`154.78932048596948*^-32*u^50 + 
  5.0709012031898025991121617588675703998059833506144774857253774706018463958\
35336300428962255012518678092515162324310546041821993792273324384672380780814\
5080123742289238071551893284`156.8829813754586*^-34*GaugeXi*u^50 + 
  6.1253173180549555016004646800320623240803407485672643210808567442799154383\
27826681187866462404826894586416947320618146205245595325230433590680890026328\
04888441043246800218129`154.3526143398907*^-39*GaugeXi^2*u^50 + 
  2.8966327128489315703096182977212370652278661669349689890580515463995190003\
80111971775844301539120554272526478218123693353921246673852443625327344051011\
695692121513731326749`153.41204732837068*^-40*GaugeXi^3*u^50, 
 3.67234566218928349949955102198954917623736019992623779861968848904092681873\
68629205319816056338032793444843565916033956967697540391303244717914622898594\
5537446723488653218925310235537938947608009518315136027852965`197.14298047115\
858 + 0.270832848237388298002678246331231805236767161873564148498775070010198\
10715676919683596657249096556217917317100830120408939018415441392708190208713\
195623889242431246316128278936363344983051784270581048929725013952`196.864264\
41770686*GaugeXi + 0.07657614403478433770556117733498233065496240914949612163\
78262534922539656272161506343458821868667868927698224809650770418130241672941\
39202073165908626866327091475657199238735029525688443702044040108702900459476\
68`197.51036198902463*GaugeXi^2 + 0.01615807134622106063985415801199362870940\
39730131285784261862109843136928533463269495635637081692348416137485045092395\
66136283990543603056654372550415468210052248218757085955099677434824619885411\
07990867314765179`197.39098865286584*GaugeXi^3 - 
  5.3378145403941712384633222661379851397164975831980353039496543835257530765\
73641288034785035638248572410053441432514462038267533672999792789530577383296\
96003259765137761616280994597873012882953270369327275172875555`197.1542336810\
9182*u - 0.903885166291932397401321658555863602808624603937941734497300940205\
57442325873884844731731409952294128234168844465141570939564463813897839685915\
542083487115457259075255747029952873711413535119452064933279499118565`197.706\
88594591974*GaugeXi*u + 0.315004635924734078685533308595201353883042585071396\
98484671856199742134973727493855857296792517321603331219632296066628033860529\
54449603899108130740861109649102687516850791918292401635793026523970991872722\
3427151`198.2406514238171*GaugeXi^2*u + 0.00827970469175530710482223046826621\
53723191383095343383844271460008595500875750204804756773582755946555626012256\
79777906553798234851679870029728975304629678363243749438306936056919945473565\
78253430027090925524283`197.05264433549587*GaugeXi^3*u - 
  5.8875461676256653035353513819764279094011269097217997665800108367426647542\
53724246040258972467312476355179841284718722427559237069939272272436270113502\
24887128712129030534369272184712864963447229592710460175950337`196.9218876126\
3392*u^2 - 0.9329471081159672555404429267181044027598484126660171991154650079\
02053529110646532599988345789507332273413438323259515154374322199672964048805\
18477836236011864690258266572359117724014882477405032461558638622911204`197.5\
021632160941*GaugeXi*u^2 + 0.077518648867981688523759252387555931634178495853\
16582912408848944372815270479859404404804664588144889814227675637796285564961\
25820680445527530036316905863791417413199125219977303444898831396256658608853\
5339840875`197.47133703359907*GaugeXi^2*u^2 - 0.00499684893010736599895185322\
61925173768680045330705378788860058149580731627439848948940943745274139240752\
48352428111132573781187290094793153102977365586427875355439721199304157634805\
72707577857053152663302402196`196.65954740386016*GaugeXi^3*u^2 - 
  3.9613449686157108941934352166297430766432342117633821781637491440874823580\
88012897752865363237734620907261834827226487985003462692015699186694739169541\
38432531387305387409018302093122214473743831870439415374543858`196.4667604457\
1515*u^3 - 0.9324493114009329241198825768070782061790902631588000700510097778\
58026459837172735092153807185054576840309149274897860707845120619615776294862\
34077793162337610840224111953619020491800989911451559091539377009728114`197.2\
9852372880987*GaugeXi*u^3 - 0.00948079427083333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333`196.4131076498038*GaugeXi^2*u^3 + 0.00287091290509259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259`196.28174506853858*GaugeXi^3*u^3 - 
  1.6752915987940752935736017753227922074788681757753127407502570066623113552\
29692599067523894541562801571142272621174841030098994550517151662379309594210\
39245421894876515746801074058875597916299680342583746057297562`195.8033561584\
8628*u^4 - 0.5131191668685142046126039091530413577436350905035287044195747100\
15314526649977694223913892010423949578977650516401680205191254706458475187614\
66080196204502363232221200880224874525343443562187061642009485119852036`196.8\
3810480609696*GaugeXi*u^4 - 0.01756329909571636147539598753979259886056964159\
75527638187348081573954692117466432340674674440980241483023712792729660475941\
60209701134075879216727194843106319029021998542033295505741498052327094431014\
75588997349`196.53588516321653*GaugeXi^2*u^4 + 0.0004536692703629005444269753\
31547653067392244519995620075759211208027078997156844192692679350686568009845\
69858365157962998734079756594602433032949406720421824236703510646443284707169\
120656237408728663655499484482`195.35109267501446*GaugeXi^3*u^4 - 
  0.4926968027663151967041230837787836253009426515742880826077881307671009249\
63446514427566330011123921364512274826682518997235466869664755993274782086558\
7405962882929447397890744281736701121751683252591759882770858`194.98372011317\
903*u^5 - 0.18339582834955975136121546964612542685783859508180228391955310802\
23084967723989423153049431331823448423618119629145873453147428869921628475101\
0622315816489672755093331777546129926804277636428816131176067478543816`196.19\
1981166865*GaugeXi*u^5 - 0.00618497721354166666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666667`195.9382789572919*GaugeXi^2*u^5 - 0.00026907009548611111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111109`194.99457975391576*GaugeXi^3*u^5 - 
  0.1083625089562280511536024965964523812321567722879121976598585751235505917\
06034215777373259952366555350831916604125628896399617974495459957766735246127\
12492780215901520653024637498296027414717121501810137655782042`194.0432303349\
1488*u^6 - 0.0422774592808733414244455123959307858813954522481160591207944158\
50672525881625154339592729820930462303427371955231011646465671454220948380325\
22096240533337305963707413462237025539457264269441865294550123607304338`195.3\
5704072228285*GaugeXi*u^6 + 0.00016298649172057096483369131330571947400449260\
03952472111036632327724544823658497822170258688504064706511902458783812777771\
85220412385278450638947019378350603967811181371182198645828312311903479572620\
53273660935`194.21519380352075*GaugeXi^2*u^6 - 1.8024798100928161155542663434\
03250335815777632980696113260562722165092200959307255019522387041166847098211\
60729654555795363846920322841646017205936923983613453528139244222468192505248\
32095331224169485343228`192.68871315939404*^-6*GaugeXi^3*u^6 - 
  0.0198564590399993771539892886101970499308092660047412870609150659482850253\
50973674050544283555701608780185857323787328077197576691263042178700675435669\
7622586983206202745292843763590503786725517873048542879423307`193.03005176399\
802*u^7 - 0.00726829683555758755238887248313250791250438112520683961004837238\
69908380080453772940423852200218750142490036008440811396906622202114555283414\
0083270209062193600005981610520711558580336119495713539288930363516044`194.39\
629755356347*GaugeXi*u^7 + 0.000218264012264131843213475866537091026886945254\
29219306770327178490443796566245545837382572076449627470035633300939423388402\
98023971493359248461289277615808228053126012309685779073534175574991901522513\
7674117263`194.19813738647818*GaugeXi^2*u^7 + 9.90818316000341935716085375949\
32152755282006982687254796098333513299499694057517186768887449159558003095418\
06140445596227909153079221106431990785732282330921786704099629269697296908181\
2619227585213979771803`193.29458164109954*^-6*GaugeXi^3*u^7 - 
  0.0032195618641758191256304241397871768443494828323221004580437058758081965\
93901256676940625701471338992500864175511660217371421459590657760773408970022\
98403788569508238459798769344793396678573458470604011030361432`191.9704635018\
5747*u^8 - 0.0010971016366993239631179119661582769998403935968737626262452833\
07057497374808874332645837904558868922566562939993033680008171124307849237909\
57936935073913516664762349913778731102258843099887834334825917106832785`193.3\
8062699344093*GaugeXi*u^8 + 1.39846530196661947116242028317124007522572143926\
63799810797889631695315328584585603885802040778746828678041117118378380512630\
81695071154548253249853577684048364979137090227514747884196905528824911412019\
62126`191.86064042253014*^-6*GaugeXi^2*u^8 + 3.870215574589761037384947993466\
75361751718426729698937632189075443031519647578156502444054830174573796492777\
12757934221329733840923871897145001032715880745013151878080520957564109307277\
14131029976271762526`190.7499597454404*^-8*GaugeXi^3*u^8 - 
  0.0004474653677601421637446832837854035598097443804446506708023553792763213\
82461192981623950880824833644140574582505864052031590074684985094879278561847\
29403016841790039011701253317111420896457701401787698861858448`190.8503324358\
5664*u^9 - 0.0001592803625858338319458707188640562467739709390239020493929190\
10082377733027069823175226108836358124966736419531683070683573000924923336355\
21838827078202395845593681273176997435820266865265473899206766207508543`192.3\
4962075955363*GaugeXi*u^9 - 7.32991244276935311161501637692113882590073066263\
54245401864449483497102544721592340639959687578735197782816830435878054925673\
97329302091206853111615016376921138825900730662635424540186444948349710254472\
1593`192.43548809123206*^-6*GaugeXi^2*u^9 - 3.4901367009799032781837014641247\
44548024971305394585817866241146664427087707510987934268357548780829204109627\
39005067047395089723132051174379216707259035301363343691386019428347470675513\
00355533159765964`191.56690721288263*^-7*GaugeXi^3*u^9 - 
  0.0000521563540270114706635274494496259639097919925684081286263344803095113\
83681811194441889584496278269963761853258759515707939735920638449601479306135\
36161869980306467052376602631795637033923401132579184862350551`189.6596834488\
8708*u^10 - 0.000020246894673895533258139008962684491796546825505937943433998\
86206816510734482299498278553785991370112501173167796507209020653807564666337\
102843891736176202686818346887017949169952926639271908807019950981057708`191.\
26241788979922*GaugeXi*u^10 - 2.114639640069112542092071783167594504069664339\
74853083518633931244260142032437844506492885380604043760144195304895168082084\
26942992543789173977785231109186814078024249992801540721636441358127994083992\
983476`190.75052484653892*^-7*GaugeXi^2*u^10 - 2.5538681666450239649120294210\
26724447693954951551018806764022310831504739767866375170634133150661144286983\
33526493443355459187103353032685879375977969656000560093559299273381900135125\
77458375793457491305`189.29157292575516*^-9*GaugeXi^3*u^10 - 
  5.5357538150529401445067470419896160017515662035782011190032716066174752375\
50356087631252003991169628996830748593852544732564534245561708679513303230358\
34002472179132927617149228562834029442936173904535117105`188.43372725208246*^\
-6*u^11 - 1.97916059335646565948370357247946409072099736819743408767358643285\
82683800410544646272677528743046737401725055266028501359936930213584266141124\
6881671600783610873184291790101390145829431432699419690524995544`190.06260441\
992484*^-6*GaugeXi*u^11 + 2.3533862832307788156863324120309559113179734982174\
96643313250948040401011672164761499669016394714938595300657480901479327295934\
93072438369565484874418365170037739892127928334146358546201127861891340836637\
91`190.65135807912304*^-7*GaugeXi^2*u^11 + 1.17623434410373768589506675374631\
37245750015375772014515666246330964008668699360403039119704849357591997347624\
11623789783869242650000132056315411200064786017073268061817751666142813235259\
029003524046720386`189.81386370291608*^-8*GaugeXi^3*u^11 - 
  5.9068764057857975005338288791558414625838251840224540014805737819388447976\
62745607462833675806414019085139978551022194191932901009736111266874452996632\
5792727556929877165543369138508566607004953344741141267`187.21495015461772*^-7\
*u^12 - 1.6321935779816287542772709937508653095538238897219406942991057938915\
11354776437631040082432619248872175476176221442628128086033752197405030688639\
0200763015072027561018173639524871709849237495695958225033498`188.79035004879\
577*^-7*GaugeXi*u^12 + 1.0885099203159212207322304571467448319065005735044627\
37447276365682225047410842333671332022850927694208148796674338248033031803161\
690941335811917905519916707001123441647256274243662908790358381728590573774`1\
89.1703547586197*^-8*GaugeXi^2*u^12 + 1.3605104465681407638340901382943163368\
78224736706515373961478131953454361923826038146852807554138504299727654702817\
25950492187469648694184476726510011611741521776234443214305487251491806869993\
32268938716`187.73492744206183*^-10*GaugeXi^3*u^12 - 
  5.8907815687727680668669801410499199809984919955940583612114958177725219995\
50689937663048197299259221626728472318990762239898635511509698198278967391375\
369664668606674924833175852717265070529771343129354112`185.9712144994997*^-8*
   u^13 - 1.86651126411632297647248741141857947277967515992149434910162197746\
76205914114551674391635556241963798268303711668315292029075590764690199071353\
02860883696858856961708342031753460401859328777443806994655313`187.6613769621\
3434*^-8*GaugeXi*u^13 - 7.313038285640581008855515179472052879475737448045969\
80504101466167483178555134682035863882100673392409739091140717597289108805675\
267296673973025704322490564331751227883178960184982245949361861532718758526`1\
88.85097588183254*^-9*GaugeXi^2*u^13 - 3.835907441344742100802872889286001340\
13903530237149134870596694622621212650366782085016367353213792624334598979137\
72624057590752813858293374029300021636270382775539537106555083829471360269147\
47719109549`188.04195168813138*^-10*GaugeXi^3*u^13 - 
  3.1013285558969445777793580864767498961750755189817356031924925216615175249\
36654969574322224444767193189884764823970592422588350466206609280342139833195\
27548385172849502055676246516414650412518192806079796`184.45403509503794*^-9*
   u^14 - 2.49060214190812253740997657891031570328151789723380065938244663010\
05646559332275264758917867266415666441401837636238100438603797488622831265231\
3547464623240249193476724767509675207584422673096580761188672`186.60065179040\
28*^-9*GaugeXi*u^14 - 4.43114659925569535178745215408846748799917839730076831\
57169764523738028893525653858557267180868802618400839156491687667170680565561\
887236881321542477878165932124886627339813561548275184735958385088740952`187.\
48627138880508*^-10*GaugeXi^2*u^14 - 5.94047617221140238405718792154215427790\
02338365178066276199131724767462357363215460963690001538745249618429097432401\
22591325169125289088728161761382689385885363999576514018254132952341404828779\
74839961`186.08788180163086*^-12*GaugeXi^3*u^14 + 
  1.0086501831125760105795429339653811361255617858480351981346557747991583396\
21189879047106538227924117222537681997117872060062535612356836062000035548868\
3877030112877749743556908908765912815439338784047`181.7313063800286*^-11*
   u^15 - 9.48243615826455911435222654326034451041992758512126868741384673918\
34238975522673072613826784203335915215821821709496696437817247516132452257743\
24670036334477023811583960699965951768340716944725658531421`184.99642298975988\
*^-11*GaugeXi*u^15 + 2.219618910485971923624879134977502218726602808129746799\
54261219556770566607290729729137881831748811330076625627635464359586797994950\
68881766839893369448470432142844386685201954588652546779076334177317853`187.0\
3845850119913*^-10*GaugeXi^2*u^15 + 1.220983591145207997363043962535006470494\
85042767480494362665689281460341675846335795440188989026982309420036302207628\
82339988361538827533737973092856892185135957824174956836533942555493021487931\
92728689`186.2559632670507*^-11*GaugeXi^3*u^15 - 
  9.4017683008923915834849640777761678316586384466654701602091590619725986203\
51845958338573133584712217672218386836534300334137991781706871263561117943219\
8581277790956535496112677897995493179591938202796`182.46916614121983*^-11*
   u^16 + 2.58508408775494655605508141462040571346017413551276772505438182261\
74079574175660080864385974133664170201512971278820746945502420093016031426563\
65480989408249263235318861164902115340961017148095901159003`184.24821241487942\
*^-11*GaugeXi*u^16 + 1.615008317175323653222349381125386925233304012306475083\
03262696594550587618713254728964961082547136615271776818659670653430142732191\
631814706292572230656930872475681909962235932815983913462745966862026`185.752\
3537715586*^-11*GaugeXi^2*u^16 + 2.295965120667705719378920730498687027574553\
84157333689172738111744072531582234674219287288551873548341827115458866352850\
89336147345901955237538419785731058257595305411608884378684544040494598381810\
111`184.38470897516993*^-13*GaugeXi^3*u^16 - 4.821129942761715506896452581254\
83508570179787145603443902583909691619544209292354105259769283342375117847121\
70657234171785003089282907148761327961595231019044580086669987075573382402619\
0335302589652071`180.950526285427*^-12*u^17 - 1.47250018206638403268532475662\
66039922906576734226671729876852136615856825310220876194603387680734165538418\
94859518679433933388185652934545948029685840894085537500194758547087517214686\
85525502967552082`182.82103543547592*^-12*GaugeXi*u^17 - 
  6.6208023871566606183565442668540275897718677219553315468811227289161336284\
99697034530653252498545249016679956838180297267354388780967332956602866258923\
45358086341084746083092926689981098003491836126702`185.2166885799161*^-12*
   GaugeXi^2*u^17 - 3.8151851075165512584519809120118705287285957181339813028\
03961858699904203806223324870117263778647250487777122539790816210614000205381\
9741191140704836583445209159597594299067710834928705902958322522395`184.45911\
597682885*^-13*GaugeXi^3*u^17 + 2.6600252558143797470639480042308311042608685\
09190384164448936433942655742101590595416528250901934263642208324181805172780\
90693954930104133977513625470272514871195594616845519444170976146893349059212\
263`180.4664651911726*^-12*u^18 - 1.00745828986331773770981126850608086671863\
79840747718208295476812376415653930296109024792042206678514611548083834395467\
38024133222835013158965309700428076529276353883637290262412740383947116635595\
35799`182.4743903479601*^-12*GaugeXi*u^18 - 5.5102911911331645288729552190760\
19668475757880092212716439517428301012456848771400183726340213539394443417584\
32795572271039816257864490363707137979021367151172519045876097027536493713497\
85721376738645`183.9881761802356*^-13*GaugeXi^2*u^18 - 
  8.2009549722234249441236692934095720486024748354993578734165749309056777586\
39104404761395511115756950431413897110672420032060156489415869771861802144592\
20810773050959989504819641436075597822940971941`182.64474700224972*^-15*
   GaugeXi^3*u^18 - 4.4378528785125988838299571824761979132854105770077515688\
26798335347785113010582690790653657899677076060311388975496002739825599647096\
5391123762991059841042533158071794026106143816697580334870297154023`179.46551\
53293599*^-13*u^19 + 6.057546632376405534390308540291330740070359823668038942\
78727989860676486247627639698023801986290080707487748761147116269575100113999\
2099982589175756358286736960095356107966860892555491081456808146258`181.07252\
201318602*^-14*GaugeXi*u^19 + 1.948963125517879827892445554862547271525107431\
48724374055909223525634145447042567056924723481125800929941634604031391778397\
18726855222146091718473716975315100632300592946386299974789786644998839523467`\
183.3876768824407*^-13*GaugeXi^2*u^19 + 1.17475169634415802175261424390759747\
71209138403025547164486551738013975103735050758425835949310542532970966577139\
86838641456718494917760199934662098365060483652584421511141865324276863268510\
523892039`182.6535874125544*^-14*GaugeXi^3*u^19 + 
  3.8291455727957864283192830597527249968532111153531122130190026416349609180\
06122143374377251955627169558726725329794082594496152083323271164782964005961\
816477231602719375234471355569346868278146471876`178.18057306741198*^-14*
   u^20 + 1.83252532354300059141574665218950862183028511743265681670499113830\
39862859894301298608946265306385028078246164806617518738228793463308082878911\
46377630582926658014262317174918252153135507852913043697`180.3731585582843*^-\
14*GaugeXi*u^20 + 1.798363323037836641860201549341911571844716239064950286811\
59198634835536193624731718858994487659140716878503834842667922443004654237829\
2166052766444322740400743443728913529137332755793846514736994533`182.20329192\
164698*^-14*GaugeXi^2*u^20 + 2.7740441738331526178021846117464573389176261832\
74594192492183893503915611717205574081073612957157564364094818314057696656810\
1505038220379630856383000495854146574932891276694180461365233791840331631`180\
.87903434121054*^-16*GaugeXi^3*u^20 + 9.9018503831068489576136308444876158495\
40023144885253439042411797741155891076671237645470029858089537294310196901039\
54161674020199023663572321100791868305177484169891676797658538099445068620061\
505129`177.3745082815187*^-15*u^21 - 1.29072582566469425109585504988146484591\
03572181727803915559459645218266858950110616348021765280797029108122994964956\
18625425827672485696629901659224898662212335677597797221674672130299797462871\
68301`179.04159427896744*^-15*GaugeXi*u^21 - 5.678188470048610704643174107647\
26002216589625537730564821202776685284947353787116308229485948796425919169222\
62303742820717978762861096350839563474702963686483357070098252390674569633080\
5759087913739`181.55285517298313*^-15*GaugeXi^2*u^21 - 
  3.5738587603983594639828024639939618380506970918862594573586960800015529892\
32553259283984796499752564483925615690200075680465906517192876412903741150775\
4550648278492004386668018338806908982802842885`180.8408976666264*^-16*
   GaugeXi^3*u^21 - 7.7199422965518889260074420543204488155616153642407608426\
87458902738918204502148789881236527406367424598596353994621568087291844107055\
01818311491729214061228864125478826848849729263879919825789238168`177.0497634\
2960828*^-15*u^22 - 1.0949655814864217651991912682694548280788449713307171590\
31407113346102336237994864521652037812010113225687758906430991073578830461302\
4139457246904357456001110903770456069609903994799205332104367685`177.79153204\
771072*^-16*GaugeXi*u^22 - 5.683165339387872789112767401338587718346502145800\
65023482645744465242878498563602482898270748242331015967712534963430231058324\
24839173004778061920834566310080139285423399813565254619661736637324254`180.4\
0317475229355*^-16*GaugeXi^2*u^22 - 9.018539196733714594849090624499520755531\
24066033194537891413342733154732777936685196596549284045588125140967055515049\
54014313456931263490293262304985032556476244774813577551105469481940698653177\
7`179.09432962263793*^-18*GaugeXi^3*u^22 + 1.86248481347845607647081527380806\
12298805234259804015835703689497484960305307852608730101536770689722273461777\
89353065521751811870261084788786492941234998304483883162848102348809088531271\
51020784454`176.21749711365828*^-15*u^23 - 9.37934554006629610724976364400999\
24810731924655352268560151627239587444846719266228330301635418262581446495528\
11923996471931599963686297860663712400173100665547624248078854584266009403747\
794159616`177.54635011889675*^-17*GaugeXi*u^23 + 
  1.6406629225303338578353986041464397019127740739436451566822669986183314434\
35182542610294854022109973965916284460050458817698175144227156362939314183330\
620018312865266035039236818057565877368287355`179.71326824295312*^-16*
   GaugeXi^2*u^23 + 1.0762062477762052605538759770511577000307832483325427033\
83761413313062129686445389145920261730084909785973753425089859771647260116510\
089016944161331452201601136069214597604333389535916131111638825`179.022146146\
9714*^-17*GaugeXi^3*u^23 + 1.068005612329889020161147136302666512332490751561\
69441328049801616980355400077799434827266911088303507298026697410567285453692\
1021325313160615343129866673548115141333240542855968733282518175251997`173.76\
30052395585*^-17*u^24 + 1.287892124727902729590227874685823776018321134793629\
15593941499054847287838270968121526467239894482186547208607545202316471894158\
4193111584764238568214959727545223104121074613980722449724469237668`176.50673\
64743936*^-17*GaugeXi*u^24 + 1.7524269887167099208422316256139030578128823965\
66362294056142285899500921386405434812319427367098399705616662742717864355074\
88583678135664465520854574594182897476641911031938502740726206753585874`178.5\
9129434946442*^-17*GaugeXi^2*u^24 + 2.845003575698650671233544915477096079568\
26078315902804647651750803785339804942020511263187230250272488341848655930081\
34494354638466865074323185508513013652335981519017613519382074236261447273903`\
177.29504164117657*^-19*GaugeXi^3*u^24 - 1.2930962037919051169932699221015192\
96619048646061223856153996912771002334206630135341590637259801334284082167198\
95963670974338345170422779685621560187401338383030411918749466116023706554534\
23197261`174.63474917572637*^-16*u^25 + 7.12734073130349481315043379082025626\
94155415759280266885725066835968434764051433671355650004817792819733027431283\
93576891950847780982386711968938395090866680277014114441683331430834193634393\
39322`176.07305930120378*^-18*GaugeXi*u^25 - 4.708476663907587581592260117401\
28591239220497891304294582678761115414733703614702313641019320528998750105746\
98559781945797316649748409675127864403201432713544075978675180146666633542063\
9202789704`177.86969606444708*^-18*GaugeXi^2*u^25 - 
  3.2122818221774047507704667716873583111012649970185623459672260629470903456\
17335141213160692523006239430271360098001615531730220584957899394663260595577\
4835295050998801289842229794794194926885828`177.19815567813683*^-19*GaugeXi^3*
   u^25 + 3.52925475214198684534921132236641848239769771117347885264275410961\
66015350039164212766003129606231381191959788863655813650705572943368337783481\
69677130331179263752050905451964700275289948855065191`173.86104491501968*^-17*
   u^26 - 2.01743800859235666824730318588222856534867819637172774412143281517\
78227657118247741776725884811080346023754480459178290200875538294129800499268\
5756533426847574541663855282437105024045750256449029`175.34876715832905*^-18*
   GaugeXi*u^26 - 5.299837446619768610974325026183513981144456615480936638786\
57580761603024420321421285159947552623864369339821106980834050895608695350220\
67040531545077707409743514820519268768251146252149533089992`176.7700085551476\
*^-19*GaugeXi^2*u^26 - 8.7654961733195574979743907504921832346111691759834973\
60532961211964795149703524087613466131910839663093683666232988439229623280002\
55383049665923530581636139124429199707341669390694812358833422`175.4841983781\
176*^-21*GaugeXi^3*u^26 - 1.7602960124751635090097310270653837853661915179222\
64204769759415812310463633537516059051776774901622383804867397358291365669439\
28829934296549479527010261076727715113105365420483758622948308752248`172.3506\
5510747495*^-18*u^27 - 1.4218327373849165301704586069755280067854082112926283\
18917307847829572101784597621335612928411745415548468540760854131982701536050\
822047986888714793132645124460935392770935454341113935726927969`173.021178775\
79758*^-20*GaugeXi*u^27 + 1.3436144691562900687151257023269840972242984074617\
79202603295627518640463744788630938225584851330228014005896409969013342276493\
7967849196189001099621803918205330362451084469373584247455061353529`176.02273\
260489187*^-19*GaugeXi^2*u^27 + 9.5135757132214959583953184862327080942910820\
80791244704390776168593467824989947422538370133209359514367181078561374810230\
50733859846530402864325644305609043961225862231189823592956593475884097`175.3\
6956157664764*^-21*GaugeXi^3*u^27 - 1.711397163421577128083243896220868137012\
77246769467462095650672293075974366349436582424536590250073338597443020619580\
67201906469025782295407590629373011999377346828397620391662724726622934404523\
1`172.13150688100762*^-18*u^28 + 9.869206822832340867973045001071055380384016\
19557354993584933158307330577310610361849510620499029854854122127665612586955\
0092430326827221022770472148002597513604699079358707265433736783243426906`173\
.6874741884267*^-20*GaugeXi*u^28 + 1.5777576572720764833715331844938958836052\
50740368119623396551016136577637141971485107593337235171451105184679603720424\
517544761533520818658022845508041185628854747650304853101442784425421999235`1\
74.94100321191388*^-20*GaugeXi^2*u^28 + 2.64984296221838880872898060031351421\
15258818951257287653299269612667225526203452802020067911366961486986298787182\
98903251514095494114507083324859084802907726977889780522662300377618078613162\
1`173.66396755986756*^-22*GaugeXi^3*u^28 + 6.03998587288603537578264624833880\
11952095246372451414012396656192115968712637929269894113129198764930762719016\
97753132391379182653960001355994258168959093897417838821124832826589791102214\
4390652`171.4735803913644*^-19*u^29 - 2.1248477912099819146804219849163667936\
03452076561993608645486037326382402565565502891569858736249454628318406650111\
22065182114661022228142125229097871507273333778467790789874272369004077637627\
5`172.84585231294622*^-20*GaugeXi*u^29 - 3.8156318127604029329366708684962218\
83721622654099799524680125971691614157430359022874509374095186037174965631594\
57969138511438518478051859139565362374076953974687810935159646233496449324743\
372`174.17283805536917*^-21*GaugeXi^2*u^29 - 2.797959294673201681470286753212\
79345589985055638122122133485422080041674484939998577981366170907845797842600\
50093517595476179076702958487013079353555540015204247215952263239845072118584\
850332`173.53686813001053*^-22*GaugeXi^3*u^29 - 
  6.5788270332358552242743864174976979107935237588698231893167468376248266957\
50336130675617782646293963533385374320225946537517411450814833766736606342168\
658135826023311579085958486671243065119715`170.3063120860552*^-20*u^30 + 
  6.2676890896138616399865178469568296603404634660904474759580147385855459100\
32049161273395053999490228674404376835980945311788728957721365575443526755921\
6794079629748937837142596105920958875355`171.14140993956988*^-22*GaugeXi*
   u^30 - 4.63593616034071546338773176580547041747320705457329078848770594063\
54919376039726296461368518803495175721035326424514972283674708530062895332125\
468667959945610096076153124403861074659848778774`173.10553128279588*^-22*
   GaugeXi^2*u^30 - 7.8864940663474472089012432454926302635153812848288328296\
67406959290945272269739508158167341037306403048221695622262099341082501415117\
58023321551191668816803274415277681493658030452042492253`171.83595428719553*^\
-24*GaugeXi^3*u^30 - 1.988596970211583682287333683090451649883520752189479675\
62055173145864402631703832629200933584219696061453320668533178459992366630973\
9914192350214347684774027670049860782939701725445700388087794`169.58349509456\
949*^-20*u^31 + 9.34619157222477510770422023866348480715947306652544246871011\
76164760848386223682277622404100909317471191826114464044635480786993932774184\
552482503627041992451841162571027752768564250452767796`171.1411371036476*^-22*
   GaugeXi*u^31 + 1.079035244910519338366365879714256524069897436472470446027\
20975138519764960586976443635863297846851546893208835641081270251262025811624\
61470671135524771780529623264894014023876236443942097537`172.3203744304573*^-\
22*GaugeXi^2*u^31 + 8.1769993734144621221535950772455302730475397030472468120\
77462108987381078187049460031785413230692683581138276237441677153937364474999\
24613466301696100243065659507196483517929651472186875431`171.70048539520278*^\
-24*GaugeXi^3*u^31 + 1.005329017826763753807968871372963730062352526905199886\
81118320615440701769082462100843161964372240653915394093874629261784327792583\
5374505047227552579361821631903260222925861487070175393084391`169.08514675304\
326*^-20*u^32 - 3.05251098439987248272834870001046279533847101307786808379942\
29650096581697771027242965209215339693517780048170547978091786765326558014068\
286090481397123828545537641454294489607238744109707595`170.4817596945364*^-22*
   GaugeXi*u^32 + 1.347217790730774185382063093903157236648639641337487334005\
72169686798427836614094189817383437251460281394652267754701006714034766129186\
3152664142282533068971948435253251662863385660524131264`171.26455281144507*^-\
23*GaugeXi^2*u^32 + 2.3167451005999529130558948854381546808211640936619450628\
49508315535750848542128991510497441734127327796975519589305337312791647506392\
8188362208255300506012120190558804794347582837549305881`170.00138055109147*^-\
25*GaugeXi^3*u^32 - 1.6164094824491182560416504827645954964890971549622002941\
83654989631731690041811693862614675365272642518160220654508140019848368924931\
47712515662308840590475918623043606820497785307408570324709`168.09033022409957\
*^-21*u^33 + 3.10806272641737794330637175943548375250854113076947798986039647\
84448502904880065629641567343605587496084304692094485898266564439487821786425\
26100033108314880633300330605298907464253852978024`169.31657211679024*^-23*
   GaugeXi*u^33 - 3.040185587511850514849577871258565782811101627936094175605\
16102373490595427957475748253519890187687534188570047751288277316820746610375\
843991648527429109612393233178426878465553193031652677`170.46563046591945*^-24\
*GaugeXi^2*u^33 - 2.375963227418548990318690253172040683613371321861305832307\
98020025524266301390762292420733286046048473276264016652921038886146303071655\
05834217503689917958203480925771344533978529714778703`169.86075381545535*^-25*
   GaugeXi^3*u^33 - 1.8882814658082977146421580054273272146511323192341935980\
53872802619953036782134314251972402500506319564299117550718606460915323828720\
4141697710748647791506497013172987157906211941574263193586`166.95778467883719\
*^-22*u^34 + 1.00292366304445410594172288408265354865164174816108123254716810\
57877385652961515708615342174462190528658760720211967213845741382732663775259\
42500949882137075556531972373601982424714327510844`168.65269112301297*^-23*
   GaugeXi*u^34 - 3.878193010743560491133715642224973071471332759113787085189\
04453031889817198710604640721845106831964909908584562995207748822470207763536\
92673176106296087512337091285834784938234830135363385`169.41882171365714*^-25*
   GaugeXi^2*u^34 - 6.7307177204023784822784723813875818385747675643270615254\
79188729567749760480373305852559824675722523863735107668054452023215779675814\
08337530398580944597769839354463522132076095267556056`168.16119852217864*^-27*
   GaugeXi^3*u^34 + 1.5991187917425858784084015610556794193386302016991487202\
04017211656521940146609113379898266644184236354923010489859968303614702184187\
8368817453766185109916359776429182689047839914031036586717`166.68648907330115\
*^-22*u^35 - 4.63246752468690304636648817840361387789598080120394853040803542\
79319587243473226263430084921896743979650976464540853480723716562272631346081\
1710690269544595281294234105405184381580419787714`168.14492002764436*^-24*
   GaugeXi*u^35 + 8.537520264170997263852967867550874804334671879452800119081\
10017072417034503543782099518990119407849408044590182978897838901724659660495\
2409289919235464572830762855123611646546099135421573`168.60883942144898*^-26*
   GaugeXi^2*u^35 + 6.8672073578855191337596043945640756461963606370018782125\
06958779975432947842589900504272487033306162871749861537739131638700926161047\
8156286204481295771799890560864785430715919098782913`168.0179611039552*^-27*
   GaugeXi^3*u^35 - 3.3719882797436101166847894674826158602343155631882083819\
95010783710223903637523214360116276512551210929527782966312695956196569105160\
763802614169164040845148568343501394221286937681146976629`165.8122919368779*^\
-23*u^36 + 6.4551060131859797406636078877680327804028642993187076004307848874\
91047807503996658685851028167538330722635993094220584489792423854794324007948\
4124907209578623272947236574067753178739623898`167.11702258716483*^-25*
   GaugeXi*u^36 + 1.107284441665928581012891011655620134872731539615725655390\
71221695691829917838197145113066221093743756767324075368098374033115864247559\
235093125115499030714231097981841984189174817547978`167.56894215563128*^-26*
   GaugeXi^2*u^36 + 1.9369149632432121430895152389070017939513689054432933061\
49387323870408497317734157461636718242327284383937761653457644625371272830293\
6619249654014320089852108580050101448077716811522331`166.31616484492764*^-28*
   GaugeXi^3*u^36 - 7.4359173511172113738381336049176297874635015165501343030\
98021778868038087880127936086411711243780752726515053827996390507497170958795\
4568950723176365554993910499185015941032347202491393493`163.9584040199962*^-25\
*u^37 + 1.0264538441644429818980643532649214494564695580824569893002384420824\
97374932087923596094526332011478805179813460218039726030254901814625532469467\
194127471418463148273518042967764438541578`166.14678212157926*^-25*GaugeXi*
   u^37 - 2.39038506685415639296309821166046333998478245655768829764471281984\
95870571612761297104283599728652616267331514780648831580487948680048767697651\
3557627829963931218345321706551747445680128`166.75019204928117*^-27*GaugeXi^2*
   u^37 - 1.97509848902333842694577442486986755711882187764462607768498747550\
82735817633676247229125746615180585051843854846131394587840943471773480947797\
208976517330851824192181749416654230174815`166.17235409988498*^-28*GaugeXi^3*
   u^37 + 2.41953763831639539785469811371466979737847028416773130756649734766\
02116303321761687999136805573060689748258390758025811922599408994943746306807\
4682231322009560679689078259210294493294501655`164.27429318384*^-24*u^38 - 
  6.5990951605760677005149508469909459309151269931342253043479036496496476810\
92893109814411408324474791251068137426698984633842158549229088804131910691832\
649640146644972287447777092362922051`165.78354825998318*^-26*GaugeXi*u^38 - 
  3.1388430101920022260226418138770329690227091991111670153886623572339072958\
74256739252062972991927140729107402290988565464827673987384875211221717625462\
753244288779378901753843932619857`165.71540659878826*^-28*GaugeXi^2*u^38 - 
  5.5280162587245703775877926332371826271262653163970930462454790861486169698\
81026619075917411305566718953907408740405523932442329168086375789740855828063\
81236880081194839480216803800984`164.46689098407032*^-30*GaugeXi^3*u^38 - 
  6.4735383260250814588819962904262313253982076310596684873029631534171222807\
95477963133061215334885591367892564605833589002194324738798468651208826970158\
743111935019611086495399569113657732`163.505985842144*^-25*u^39 + 
  1.1757657842986620781670123540025995932415690488958380736558260456150126265\
77418499093021134575409456472030991679911383751841547787487059766062969049706\
052696895199990163857964723130063355`164.8632902237572*^-26*GaugeXi*u^39 + 
  6.6745110728625189891810892460922425046544504983709084601177047930683359383\
44970782528053265339238570345650574097474119059885122951297319795061217709116\
573433823943646821933631165934025`164.88984618873778*^-29*GaugeXi^2*u^39 + 
  5.6547962115870207274923347751950104423089986478974659111885833752789504896\
36300015360210658361993003769292185472142736589913651593722757420971828773286\
94174165382038920350164466240453`164.32414728239584*^-30*GaugeXi^3*u^39 + 
  2.7511884484315936668825064702357854388282225385654763319927014664513661987\
30189826263926615463341996935123356818824870227147175842595965790954057333858\
512043885965628195873767501491411954`161.93940629991292*^-26*u^40 + 
  7.5172164216768674421210795018645626864508381285095074569271172237821959503\
36256954031825888203136528646018008863398113837331045920852327363887746748956\
8719824909383002439290607333010867`163.49820388485102*^-28*GaugeXi*u^40 + 
  8.8414593160423198328187178405669623308673232406701048448811404459317138057\
61478667597725261544991627705056041148235191279348478881052588194075086991300\
433819676193811697642385170046`163.85862230302337*^-30*GaugeXi^2*u^40 + 
  1.5663198623229205968108128322672689557852277842575112301267403014256244352\
66639931341700954400934072838392882531991345256294962636624762058927386024692\
8015368495499332395848216107991`162.61387832026475*^-31*GaugeXi^3*u^40 + 
  3.4607004391736452559220784266873028268672514264608898977425717743121562437\
59578148209947673596968339306617144681048769911503063860514487065514323968177\
927647933878935054598303229080517521`161.8448189923454*^-26*u^41 - 
  9.1489459673764865243310217658850541309283921392616445517577932976779943820\
38391519863041040689321939826516661733367297250956495680459097956987013610196\
0212201466820247774373914152239748`163.41295550745406*^-28*GaugeXi*u^41 - 
  1.8589915001113082342529540954227524123678018924398683286698753398431663948\
60477608122295095571931287093002507018395353357049580798763629550203986823341\
27700316561739810110802151005028`163.02793395654268*^-30*GaugeXi^2*u^41 - 
  1.6121245430359100289786244366264164644805883791516123898553595048545992824\
75649999884410611068969871834136359379581823837820796757868480066699322254983\
2740873072913751887559008686459`162.47352901650459*^-31*GaugeXi^3*u^41 - 
  1.1761491088838883138231884784496330607382629534174656231592929583070211062\
68430782623553887093201315157837118772502686154504009764236622455477757799827\
950460011743703104929518073527193987`161.18258416702585*^-26*u^42 + 
  2.0531907692309628973610366083627011008307206067891934748461811652592196422\
52449990400367942680546407612730420608579186189482093069288205184808047879225\
7802806778664507449015032698609348`162.59370056713396*^-28*GaugeXi*u^42 - 
  2.4764213481328560205046950452022324161617858650651103653804516789588860475\
18908586205438741495413489467052289891854418878880069715976089268040873500849\
9724850828908068885486082314903`161.99893029426147*^-31*GaugeXi^2*u^42 - 
  4.4097044176499923307227150075436972411226553059996344155472418145723334737\
23599224881110003645831152864411522215504765021518925430024456312859748339524\
7078831839058192429977078261`160.75754322249713*^-33*GaugeXi^3*u^42 + 
  1.1029459220108264897707068155054712018293087075927871463789526493602846935\
00976066769662613072668891185511343275209464772859265756738555798131305218272\
97908825929010717438342221792470246`159.9618129480313*^-27*u^43 - 
  6.0862385832936652247950444673472879919702267926032711759113697209966950417\
29081696204332622546554820130433209760857652617898821339318200111997961398518\
7166815964420318266662159560098`159.89554593938732*^-31*GaugeXi*u^43 + 
  5.1655559706283750357879225798977196001357613303822753059730936929771770562\
38606132538827336357386079889918314679982860057908309078840620420562223408008\
210512146267257666538692486235`161.16456719367332*^-32*GaugeXi^2*u^43 + 
  4.5777602751498632341142029107316719127813368944123132169959824885620323569\
95877587237895175643607607536978659709189864074618253823100066267905446709993\
31712416016088980547981860058`160.6206662293596*^-33*GaugeXi^3*u^43 + 
  4.5830484427743963757961449779550283979326742729933498132346115327751501118\
46035078066478605764832235236562943236875652810168981972194215121930718286083\
4886892265398042807620799731859508`159.38819427575854*^-28*u^44 - 
  1.2398856862811493134894965937544582665216209098436823881356146175878236682\
55894121470123249872248698752391353546418246306441390856453122245134256744030\
311931364639727292203837639720152`161.0347334863415*^-29*GaugeXi*u^44 + 
  6.9012168346927515011540815648115250531178383887230230961812893001516583132\
31969415261028042988206104926743552290640388492989883389159568742737767025822\
61081101370003815402188907096`160.13661925652983*^-33*GaugeXi^2*u^44 + 
  1.2344160613094898001789696286267193787947984444566420220885297632740076582\
20446275877165392988968172854653779068451681936557758859357997396503416809593\
0219866661281762366848848272`158.89823534881333*^-34*GaugeXi^3*u^44 - 
  2.0454694519133329409006929709813465904882216139520439251883833203080949165\
53770617778875772255687083356018296562203573707790891556745291284591805147396\
4204792969393896973824473274637615`158.84623359283805*^-28*u^45 + 
  3.4483125012201457607770005027037655406720796362498904873795506322267290941\
95738922384446164856492054356405722137853572185336123217222432365511885432219\
28533954219774811550689846225826`160.30933335355664*^-30*GaugeXi*u^45 - 
  1.4321937590516482314663134349880183066671680112754246033410376635975843133\
31649526336627790859175364520077619254464662084834392985996415774257403207092\
53954566107223171193402381052`159.29984162913843*^-33*GaugeXi^2*u^45 - 
  1.2950534722907804516094733604524782359247249758816640862833855430005852946\
27411334972641800332203364546082930243172561466757025417438110814297084174930\
5816659219781870911047250604`158.76570797972448*^-34*GaugeXi^3*u^45 + 
  2.8517822528934586326631374221985069488543845880936557766581911861306551233\
95444605194322845416406228247809049650060541199760969020517555286582618701746\
528517551296606030983204020106286`157.79955429664452*^-29*u^46 - 
  1.8621738279986173654737618136949192260387372803779862579168594230578678566\
89865562701703832683489998798388452636571988443904593277992402138274525545478\
7188409360715482204395188134964`158.87233325123893*^-31*GaugeXi*u^46 - 
  1.9144475530028459029369711345571331429835712045580228731189484846740275916\
67651037700363086182328009187246513203570803883544203986578500936330108759053\
7939186253289488160706113724`158.27193591277876*^-34*GaugeXi^2*u^46 - 
  3.4379071619085444172952948436911269529650144272733493848752502998782999957\
55822493871095548642000831170525218056062242850007931662732933817704651850056\
51089897194001293735959558`157.03625125980963*^-36*GaugeXi^3*u^46 + 
  5.3316511741975452174066403689977589414874567475294380695159322267321824258\
55539933538143155069812807050737908351998251101503383042227292329821124253212\
42338691224994016380357666733224`156.88087176623245*^-30*u^47 - 
  1.6150944321034432595759387853494687491738556419300788776321628711880835384\
98936566744484202999092109896923748853648182294671397666072522251139558174943\
4637291143743311288979746722743`158.64130050721394*^-31*GaugeXi*u^47 + 
  3.9626472919499416692105522618700860825917969906451257984731607666701358540\
25570321973310767068221416711117621983754845574433646836365067015159581783348\
499047530335389438853822019`157.43384008776053*^-35*GaugeXi^2*u^47 + 
  3.6508984181536722892036099905815793850771566721300655319416607165295080502\
15252222667871534997622478681426649395109418645257622723129089256909455619595\
78617137984349730200441422`156.9087882328224*^-36*GaugeXi^3*u^47 - 
  3.4208040237814858887289946765110958042468153043060995283772584754088087642\
43383729488053212091609033499541232873199864555278296716414436655300841475661\
74277892632030252582218892682184`156.49826448334*^-30*u^48 + 
  5.6095601133366499446934293594994400612455681894095870778997547576581848509\
89209774248577894503644292101792486078337553290614229587713664864209898929558\
839510140273394161561809980589`158.0130165171309*^-32*GaugeXi*u^48 + 
  5.2888740872835826357105244819710786390667031044972085487214481137157223833\
80051027122739666688442056941992083586830008253304806382314696930578647218421\
24489394292953843536118466`156.40509291929817*^-36*GaugeXi^2*u^48 + 
  9.5307347334795378330702393615351600257161499765486987111473375548839627938\
20920073442169225224036317879233552441536951577738455774323682617270252610693\
729896818631370138915239`155.17184471720898*^-38*GaugeXi^3*u^48 + 
  6.2999173076811708151851148129123504885420393758690010031818510427997819778\
83453989272848504993662827075413855219164679825205882420222209872909634896183\
5629868140969169469594504489866`155.574132022385*^-31*u^49 - 
  5.4774374501136546249358066236377927687739370985047433331085879433384629976\
16868874106176042007892787304606538822821695357333450546950900948258322935887\
53068978966994185092935076519`156.83383855825207*^-33*GaugeXi*u^49 - 
  1.0942447852882795734519419669891420363632638002791578722542388200665455547\
21387016080104881661402080901872238565865673048265630679317390683441673307401\
63448860557812344253723674`155.56663497827014*^-36*GaugeXi^2*u^49 - 
  1.0258353358783315531522687643120517402392138672853342155985544265272124583\
08195505292370702886697088826986364900980398370568801840833208631623662460492\
0489009029960835189146822`155.0500280545782*^-37*GaugeXi^3*u^49 + 
  4.5835088136030157561934692773369337600787194838150881593354860295302197525\
93952439343714884950365549784844486339444873614278027906123992186138026151165\
330248500149597383322050483591`154.2471722761905*^-32*u^50 - 
  1.9747783519276010579149073559160572100424481960482845988472672925625300194\
29350324368629827698084809393166108962199495886559125040697500597274230756149\
98562343614048620659050731618`156.22213432450934*^-33*GaugeXi*u^50 - 
  1.4556100798317697829464100896202736554751694410064462426316630569071063780\
39821661217641903030604135217256781084450167683876453591077045497074283187375\
9582770766923376462482639`154.53627496302266*^-37*GaugeXi^2*u^50 - 
  2.6311547400751627634090761688799560997126362217574817894850134023412386463\
07200834325679647089618072637481658643706211086385225261108679509914869669268\
81453627449744286402418`153.3052345927148*^-39*GaugeXi^3*u^50}


==> AncillaryFiles/Expansions/3LBareScalarx1LeftBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`194.2517078319\
0475 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999`194.25316\
98570992*GaugeXi - 0.0234375`194.2532248014466*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`194.2532201331\
5443*GaugeXi^3, -0.3570601851851851851851851851851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518506`\
194.2406061624685 - 0.2812499999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
994`194.24060577945085*GaugeXi - 0.125`194.24065780992083*GaugeXi^2 - 
  0.015625`194.24065780992083*GaugeXi^3 - 0.843749999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999998`195.48105149798576/u - 
  (0.28125`195.48105149798576*GaugeXi)/u + 0.49218749999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999998`194.57224426306786*u + 
  0.3671875`194.5722437528461*GaugeXi*u + 0.046875`194.57223339051896*
   GaugeXi^2*u + 0.5221354166666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666`\
192.76318985734412*u^2 + 0.41666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666667`192.76317347095284*GaugeXi*u^2 + 0.078125`192.76316932965798*
   GaugeXi^2*u^2 + 0.00390625`192.76303948317488*GaugeXi^3*u^2 + 
  0.2382595486111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
1111111111111111111111111111111111111111111111111111111111111`192.02825183013\
852*u^3 + 0.18756510416666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666666666669`192.02\
823389567226*GaugeXi*u^3 + 0.0341796875`192.02823116652127*GaugeXi^2*u^3 + 
  0.0016276041666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`192.0281023155\
24*GaugeXi^3*u^3 + 0.07151692708333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
26`191.22636328226574*u^4 + 0.05642361111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111118`191.22634235539138*GaugeXi*u^4 + 0.010286458333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333`191.22634181835735*GaugeXi^2*u^4 + 
  0.00048828125`191.22620868639123*GaugeXi^3*u^4 + 
  0.0161730892443783068783068783068783068783068783068783068783068783068783068\
78306878306878306878306878306878306878306878306878306878306878306878306878306\
87830687830687830687830687830687830687830687830687830687830686`190.3345267054\
9823*u^5 + 0.0127809554811507936507936507936507936507936507936507936507936507\
93650793650793650793650793650793650793650793650793650793650793650793650793650\
79365079365079365079365079365079365079365079365079365079365079365079375`190.3\
3450218872446*GaugeXi*u^5 + 0.00233561197916666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666667`190.33450516426436*GaugeXi^2*u^5 + 0.0001112196180555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555555555555555555555558`190.33437180711016*GaugeXi^3*u^5 + 
  0.0029573955233134920634920634920634920634920634920634920634920634920634920\
63492063492063492063492063492063492063492063492063492063492063492063492063492\
06349206349206349206349206349206349206349206349206349206349198`189.0402372580\
9975*u^6 + 0.0023353751584545855379188712522045855379188712522045855379188712\
52204585537918871252204585537918871252204585537918871252204585537918871252204\
5855379188712522045855379188712522045855379188712522045855379188712523`189.04\
022375878142*GaugeXi*u^6 + 0.000426729394014550264550264550264550264550264550\
26455026455026455026455026455026455026455026455026455026455026455026455026455\
02645502645502645502645502645502645502645502645502645502645502645502645502645\
5026455026`189.04022728384115*GaugeXi^2*u^6 + 0.00002034505208333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333`189.04016555722444*GaugeXi^3*u^6 + 
  0.0004554291937646972369194591416813639035861258083480305702527924750146972\
36919459141681363903586125808348030570252792475014697236919459141681363903586\
12580834803057025279247501469723691945914168136390358612580827`188.3160121536\
2713*u^7 + 0.0003592311852402998236331569664902998236331569664902998236331569\
66490299823633156966490299823633156966490299823633156966490299823633156966490\
29982363315696649029982363315696649029982363315696649029982363315696661`188.3\
159807493874*GaugeXi*u^7 + 0.000065556278935185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851851851851851851851851851\
8518518519`188.31599249029682*GaugeXi^2*u^7 + 3.12172756834215167548500881834\
21516754850088183421516754850088183421516754850088183421516754850088183421516\
75485008818342151675485008818342151675485008818342151675485008818342151675485\
0088183421516754850088`188.31587077748853*^-6*GaugeXi^3*u^7 + 
  0.0000604858039618239271017048794826572604350382128159905937683715461493239\
27101704879482657260435038212815990593768371546149323927101704879482657260435\
03821281599059376837154614932392710170487948265726043503822586`187.5528591973\
56*u^8 + 0.000047740902639991181657848324514991181657848324514991181657848324\
51499118165784832451499118165784832451499118165784832451499118165784832451499\
118165784832451499118165784832451499118165784832451499118165784832463`187.552\
859197356*GaugeXi*u^8 + 8.712849289021164021164021164021164021164021164021164\
02116402116402116402116402116402116402116402116402116402116402116402116402116\
40211640211640211640211640211640211640211640211640211640211640211640211640211\
6`187.552859197356*^-6*GaugeXi^2*u^8 + 4.144362461419753086419753086419753086\
41975308641975308641975308641975308641975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197530864197530864197530864\
197530864197525`187.552859197356*^-7*GaugeXi^3*u^8 + 
  7.0516329999384831560757486683412609338535264461190387116313042238968164894\
09082001674594267186859779452372044964637557230149822742415335007927600520193\
11278570537829797089056348315607574866834126093385354685`187.26196894709102*^\
-6*u^9 + 5.575113488660580674469563358452247341136230025118914007802896691785\
58067446956335845224734113623002511891400780289669178558067446956335845224734\
113623002511891400780289669178558067446956335845224734113623019`187.261968947\
09102*^-6*GaugeXi*u^9 + 1.019136405285493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938271604938271604938\
1`187.26196894709102*^-6*GaugeXi^2*u^9 + 4.8530305013594944150499706055261610\
81716637272192827748383303938859494415049970605526161081716637272192827748383\
30393885949441504997060552616108171663727219282774838330393885949441504997060\
5526161081716637`187.26196894709102*^-8*GaugeXi^3*u^9 + 
  7.3593694459127763525911674059822207970356118504266652414800562948711096859\
24500739315554130368945183759998574813389628204443019257834072648887463702278\
5170933319081467229615377763525911674059822207970359651`187.28579139113327*^-7\
*u^10 + 5.8122604000696448613115279781946448613115279781946448613115279781946\
44861311527978194644861311527978194644861311527978194644861311527978194644861\
3115279781946448613115279781946448613115279781946448613115108`187.28579139113\
327*^-7*GaugeXi*u^10 + 1.0623904361697330447330447330447330447330447330447330\
44733044733044733044733044733044733044733044733044733044733044733044733044733\
0447330447330447330447330447330447330447330447330447330447330447330447330447`\
187.28579139113327*^-7*GaugeXi^2*u^10 + 5.06832205779688418577307466196355085\
24397413286302175191064079952968841857730746619635508524397413286302175191064\
07995296884185773074661963550852439741328630217519106407995296884185773074661\
96355085243983`187.28579139113327*^-9*GaugeXi^3*u^10 + 
  6.9938542867997853116900735948354995974043593091212138831186450234069281688\
32930737692642454547216451978356740261502166264071025975787880549785311690073\
594835499597404359309121213883118645023406928168837921`186.21839789469303*^-8*
   u^11 + 5.50112673147922403874784827165779546731927684308636689589070541451\
49383244621339859435097530335625573720811816049911288006526101764197002292240\
38747848271657795467319276843086366895890705414514938324462153`186.2183978946\
9303*^-8*GaugeXi*u^11 + 1.001839685921717171717171717171717171717171717171717\
17171717171717171717171717171717171717171717171717171717171717171717171717171\
7171717171717171717171717171717171717171717171717171717171717171717171717171`\
186.21839789469303*^-8*GaugeXi^2*u^11 + 4.77066517105579605579605579605579605\
57960557960557960557960557960557960557960557960557960557960557960557960557960\
55796055796055796055796055796055796055796055796055796055796055796055796055796\
0557960557966`186.21839789469303*^-10*GaugeXi^3*u^11 + 
  6.0385815961759627709804076647110156810333177176210685910862277705311215011\
39137823441174411192047876351227321244957929261280231297867982171333141350778\
03508138605140368808799143896145659814090149187157497`186.03020178113107*^-9*
   u^12 + 4.76259357977961579703202278158186447428070003025911315152937727893\
63618287780545276136105060267317762908591832754090249681078605240862736453565\
3777276352232260521502144077099985389227011801967710256951893`186.03020178113\
107*^-9*GaugeXi*u^12 + 8.6753711967496483038811081139123467165795208123250451\
29277933510737743541976346209150441954674758907563140367373171605975838780071\
5843043885371927699970028012356054684097012139340181668223996266324308649`186\
.03020178113107*^-10*GaugeXi^2*u^12 + 4.1114706958529296492259455222418185381\
14834411130707427003723300019596315892612188908485204781501077797374093670389\
96668626298255927885557515187144816774446404076033705663335292964922594552224\
1818538116`186.03020178113107*^-11*GaugeXi^3*u^12 + 
  4.6731696418676848387312819999474908352039451392772968316766082786071028281\
49271417936908824621934557266714821094597696596520817567260835926326814039923\
9752561328105125871145859388069852502539157448035127`184.7232703686474*^-10*
   u^13 + 3.74084961114850472213787910436940419303735000384030366393682090331\
12031348362918027821026057357627022530020766352336017239015475347045011948010\
184341754006657004893336463001365999602331171996074994311672`184.7232703686474\
*^-10*GaugeXi*u^13 + 6.899847643301057652909504761356613208465060316912168764\
02061587246772431957617142802327987513172698357883543068728253913439098624283\
8094689946541798393650245502097353949205801057652909504761356613208487`184.72\
32703686474*^-11*GaugeXi^2*u^13 + 3.28564173490526554900452607683648248022145\
72937676994114383885106989163426553197276301332738722509445613502050891821614\
92567136306113378423784067523044595355000998739975812286217929956907029217434\
86099`184.7232703686474*^-12*GaugeXi^3*u^13 + 3.40433623751140331460731225575\
43486408859718677472939671646314797402392934432910917331846197219507037261299\
46000610315719075272279269927712020598557929539704965924836589151697911251115\
248763690856595306`183.38624396188965*^-11*u^14 + 
  2.6978531489104888024641111060864147283900370320123406543159629579382665802\
41888883864192506167814809790118432093740735716044358019666661641970283945592\
587567896209871518513493822135797444439419748061739`183.38624396188965*^-11*
   GaugeXi*u^14 + 4.973270202349030060670272310483950695590907231118871330511\
54215175379196543217707238871260035281199302363323527344691365855387019408183\
429347450511471675492839514003535167556331577495598659619823640985`183.386243\
96188965*^-12*GaugeXi^2*u^14 + 2.41089781063394930237963747663924030767064276\
76445313129616480586498223182526533496551133235436586406604043288346639316656\
95334125669222670986339416674513676277344707679804681568349998685095686859353\
7`183.38624396188965*^-13*GaugeXi^3*u^14 + 2.61274954059109420070677001432842\
86406555890481147826884475453368030975205532271156874907840314579141797271847\
64590673456277310987919511164199986230856192009377563434577186580045336716729\
55369973293494`182.02090490430683*^-12*u^15 + 1.93223891537792233101220893868\
81723569485093847925400299436333603086724088211102770012753759338813113409371\
66576064110386481310159423380020260747860429708477569597326141919287819623262\
44236539218734686`182.02090490430683*^-12*GaugeXi*u^15 + 
  3.3543467215583342126552003095212971756181632724842601385811262354472231015\
44089198410186064507052161373149027470015124336111990432978087299074953395941\
0502620379163589040132250008793218669761879638421`182.02090490430683*^-13*
   GaugeXi^2*u^15 + 1.5973079626468258155500953854863319883896015583258381612\
29107731165344334068613904004850506908120076844356679747626249683862852587132\
422523369025426638595362875198266144768202381371105650941041887544`182.020904\
90430683*^-14*GaugeXi^3*u^15 + 1.72654734168261220993322064203091511134069721\
29061787970618992739775209141556503546567061685043033961202051483431525160150\
76677201609479047203108020850755804819734918523405111455969659333309320055556\
8`180.62896106036212*^-13*u^16 + 1.340414716782637118209618814799158541593787\
29700685643556619107333220138836212426142225222351099862598289129395399063760\
23538938087473551041694348399746608412790935182607901078005169024292723154984\
2`180.62896106036212*^-13*GaugeXi*u^16 + 2.3440890933269105602853916994387997\
60409885941580100725240262536662578160658874425862702654901015726827533031496\
09820426295164338529832875719378468626315913378886716369857774567806728819281\
9886979032`180.62896106036212*^-14*GaugeXi^2*u^16 + 
  1.0216547683163139144914571134441798756907516460720458368900461786999117980\
89340711327777759288635243955643720487929776583509681687224309211375642886518\
84183924160408581337446710756528510790709497358`180.62896106036212*^-15*
   GaugeXi^3*u^16 + 3.1161033155703146890749828827810724489690639720068862312\
72108646666873683042940436172799510163912281701134300870318300898936878691570\
25847208959656884462500882774861978845933268074660910764379687947`180.5922130\
935477*^-15*u^17 + 5.76458571158349782691413430778702553429338230328151962822\
72521475155095204804497228419363875235632645549178764154163020662186930383617\
76552309425627693805660248897712824154095919462234929292447573`180.5922130935\
477*^-15*GaugeXi*u^17 + 1.493632425766473685409778365479164317218057232581560\
83137927727615454558083461496678635385970171736330051507974529034804997041743\
592215632883751983243631754888109281718577288657172462546463998896831`180.592\
2130935477*^-15*GaugeXi^2*u^17 + 7.112535360792731835284658883234115796276463\
01229314681609179655311688371826007127041120885572246363476435752259662070499\
9859130647248363470654856344934845470862346748503680412246307740307809471289`\
180.5922130935477*^-17*GaugeXi^3*u^17 + 4.88346217525629972971645183089864926\
21220066454170492146956286868262054697902591315967062627000156267873751228366\
62878280564991376671474311569985967100238409801871313831523516437118005100623\
781003`179.05289709811947*^-17*u^18 + 8.9549083114053745734314262835097684571\
85202142275771429018654316012207018343547510601428166336352314278728990644127\
55057352125597275557242698143291047167395675658028080526692755258043669752780\
4755`179.05289709811947*^-17*GaugeXi*u^18 + 3.9684131634625696406200608459087\
47700321307599754318850592115511396341914961896345540699246371826572775626138\
93955325192465200442978226534071801931310184831794183064833553026808814431783\
6252367633`179.05289709811947*^-17*GaugeXi^2*u^18 + 
  4.0192002306860065164004023498438548409153935315017031654303847131595514899\
45375894817399814460367076475248138975358258133096463490349439790944788005340\
62144879311252033180310664143703532298476449`179.05289709811947*^-18*
   GaugeXi^3*u^18 + 1.8624027767958428663232008833822404153249273585672348104\
72519587461120169413036393593308256852360129904975543378726090513769087815663\
6871843947725161140963874408327741949651817307980016709994539817`177.68861230\
11495*^-16*u^19 + 6.332796996700955551701012842744253466951412790726938248059\
26683145783342443633967081929193725910189704660790417461233366919308988875333\
3628223964989760191041347588301162317673269842175900889991389`177.68861230114\
95*^-17*GaugeXi*u^19 + 3.9439603670735106167014834026509103008549801923132773\
05269914890472376335828640438304677980766450953457241063612758200635947937308\
7386504290338959720393616600283513673662166818724799653074507894`177.68861230\
11495*^-19*GaugeXi^2*u^19 + 1.87807636527310029366737304888138585754999056776\
82272882237689954630363503945906849069895146506909302177338398155991431599752\
08242256500204301855224780648409537310174936293658034514269194024177`177.6886\
123011495*^-20*GaugeXi^3*u^19 + 1.2393811126761220820309216079382240182454040\
75489820455964191968915470218716697052921055659444095798094812072264035263260\
268868941221330770367225946242235919224790337921508118606267998612088615022`1\
76.20430990802055*^-17*u^20 + 8.622034562194105074029491579518177582444255414\
96880626888578551247981466276584657793355570526090919956532351401803220090452\
985374309793489235119502434169564643459668529289493148594107889270909663`176.\
20430990802055*^-18*GaugeXi*u^20 + 1.0425612492098323163071884673795894634608\
49782260947917804053580802437091101505745356998159823794511218748771029743407\
7994536306017053762755833267749745342941966830789626465611760524548461836642`\
176.20430990802055*^-18*GaugeXi^2*u^20 + 1.0995974647971815866179830329733546\
62158212842318217435799905459008240495778355000690482665622973232070826298274\
93662373750668785189223451405324611854594675340714954548599574968604519153591\
07`176.20430990802055*^-21*GaugeXi^3*u^20 - 4.0502364433008481272887141711173\
47735410007645743423965377033508869720465953645127930167330916483594143860894\
45139715985521718383886323341888240538749221551686849430615026130689071061188\
766861788`174.6997092887563*^-18*u^21 - 1.07731386669097597786375344021907774\
93045942715643663793858316802201283131202533899715297909170665619438905058709\
00352147440637009887752909545913234284518705909659352274792759038269225751158\
1431`174.6997092887563*^-18*GaugeXi*u^21 + 8.62083196042792177306682150150287\
83799769505612325190827476460697639027049083197918029115994001481979377810603\
40778346992040499494916121318631093333149756211670488914302781082923392120728\
137071`174.6997092887563*^-20*GaugeXi^2*u^21 + 4.1051580763942484633651530959\
53751609512833600586913848927450509411382240432533234191862666381022951398943\
36206703730809144785690234101015172909206340464581508118519728703861091590100\
987054148`174.6997092887563*^-21*GaugeXi^3*u^21 - 
  2.5448322797189635161791214449008850607716514113621381178940457121776374360\
54403239077988300845221860775893184559766709411164533915855346791133977216983\
0840837469535083332119965908455691043582879`173.17572057514198*^-19*u^22 - 
  1.7413708908042842064869765447343660714068937011123977281598081465832001486\
12727553781044432509897447002605771667174603741490304191975903793094449521641\
500610103629651056304678451348416537452134`173.17572057514198*^-19*GaugeXi*
   u^22 - 1.95506696623049957773452155895859797672043819283618757315151646624\
88182391505185275340858826458331234950595573459001518299489819207963388814651\
53812976927616359991181009692970694875099063432951`173.17572057514198*^-20*
   GaugeXi^2*u^22 + 1.8691403157589093062479207600366848467754756735929125088\
92407078486415822010479680599547727306164068167602342426519064719991432077427\
0231978914668471232377189495055591371200478714305664098487`173.17572057514198\
*^-22*GaugeXi^3*u^22 + 1.0653645908648461263591619427789784901188180221183435\
61024671281349525798947626604165132681661402173490508259829741747698566916597\
2074994844736744945508598554140164105795258032281566919017697362`171.63317584\
651176*^-19*u^23 + 3.04014029551172852762891240057274030890394658815144113036\
83254346887334399577449577220670001859062898784056400626742466491633164751514\
95188158078382051955846138921033649651275645121010141878414`171.63317584651176\
*^-20*GaugeXi*u^23 - 1.615270508246427556595444485660677765752666367457091468\
32657859689014436764198935810305897009276054367895548028247271627768044552570\
388101432337988895020157174873350008891580161891045119163387`171.633175846511\
76*^-21*GaugeXi^2*u^23 - 7.69176432498298836474021183647941793215555413074805\
46110789456994768779411523302766812331909179073508521689537260605537032402167\
89066100068206570899762864627374921428994837150566240243769672`171.6331758465\
1176*^-23*GaugeXi^3*u^23 + 6.074384383594421165785010205687457234990325364289\
39962661009565903418706106002360281103319481719278267794963832288115909448252\
887258664136928286309684550198235713634742163489708780305536371344`170.072839\
14352237*^-21*u^24 + 4.173965601235580568694032449141872258809079246278216611\
42766744924151869292417289532321681775481285403981323899473042610985624552469\
531071736727200552835794150841805968724650594306208200848265`170.072839143522\
37*^-21*GaugeXi*u^24 + 4.7780435668325295967644384130939454500703220198794481\
52286462160840617900709168664256592437391784606488350936612717002515798403852\
4189031244664430568165048799378090669766693094320853684675363`170.07283914352\
237*^-22*GaugeXi^2*u^24 - 3.2043771479189873009500073038375175069524038285334\
96964260260809016729594442205696267607554360983588325346530291104289111515149\
68354819078297615763635450902600406395344481246804984902697595`170.0728391435\
2237*^-24*GaugeXi^3*u^24 - 2.736402441989261452355399637152926014709203000176\
81985843381197655358750510597320696848856581649982827046551610633285454631249\
392050537149407683413499675637190817341606771636122980571898031984`168.495414\
5874447*^-21*u^25 - 7.9992060013412846834601317603176886647181301306181277619\
01188809529397127853053991181322605954556268680712136773227002397800770851022\
1051324910779114831674340462414888934678312690870612703248`168.4954145874447*^\
-22*GaugeXi*u^25 + 3.54654856521290819080161987803177644874701162917341745508\
32250874198005192731758537939435441301631610324194196797624567055606267403880\
63064006551501298292128217552018759128552925086093282134`168.4954145874447*^-\
23*GaugeXi^2*u^25 + 1.6888326501013848527626761323960840232128626805587702167\
06297660676095485368178977997115973395315790967818771276077360335981250828756\
22050666978642918966291819883429464720407282146956822943`168.4954145874447*^-\
24*GaugeXi^3*u^25 - 1.4348215288664782205637542523229210429502687814068891866\
12189160789466664864986506453278411740244466350258824185147711450245112446113\
6492959645123450072577626250781180157653648210532594681806`166.90155312613436\
*^-22*u^26 - 9.87412266225613255062946203404452500407918011443147698332526075\
48719726559477794638302672892710572740672913424352719958375814126880183191910\
70516714231087630377093193730055144053084642620875`166.90155312613436*^-23*
   GaugeXi*u^26 - 1.138126509632198300941887761897549696971454147099479508586\
25623688920256954588482410559356015724527959264225024130947035802127406917714\
0647254928316040106317120706588036474784498404281585654`166.90155312613436*^-\
23*GaugeXi^2*u^26 + 6.4955846997968896018955114149712921552843703655969068628\
85424124365854051090098826949793688233554624365654284850440158678957701859035\
785510213012453836694239520082668212754553884149379501`166.90155312613436*^-26\
*GaugeXi^3*u^26 + 7.016559091316759664346052342838464083984658641157046756277\
90240720504687770286411723982285277966155239570636409526142228396709582407200\
984685630018001125496286299284820267119422255162701583`165.29185825628517*^-23\
*u^27 + 2.0934626412915438748221942041514495957761275739205612075089101857287\
32958899837219250366677979804524412972932527481123381472996733036170607585922\
3684361571688355058921278634098766840747298`165.29185825628517*^-23*GaugeXi*
   u^27 - 7.75564942288529540341247374819385680423835834814513000440197768414\
50541911724422989614611349390673389427452659377152650153061294937626046017069\
537970360130017488186997662375868440572511423`165.29185825628517*^-25*
   GaugeXi^2*u^27 - 3.6931663918501406682916541658065984782087420705453000020\
96179849592882948177353475695933873780508256639402507589388221435860061663696\
478381765216093826672857975627952269636946116217738637`165.29185825628517*^-26\
*GaugeXi^3*u^27 + 3.405262943189034998980917778692680176120843751510004693518\
71623366624588387762034615521745347855813386172878723380424066520960694601165\
068673351835821609784894393054708062006954554547412778`163.66689094654353*^-24\
*u^28 + 2.3465077319599521225059820012251139499240190033179180830123780908056\
94448077747189566773721052001631776338152079910302832958297153318549904320154\
54293228987325215130506463602438181494565551`163.66689094654353*^-24*GaugeXi*
   u^28 + 2.72084220845214235310052959651094819379284655759093692938287001151\
35572542908968126527426499554793934757328858476245475045344657182579323585169\
764826054084968065973479820858714301160409461`163.66689094654353*^-25*
   GaugeXi^2*u^28 - 1.3189870819416693598145667355442853627218923109800662532\
21995797962167825033330761491469657040591175776012453448164109652992928690615\
66009260012456824082432077755858465940774761197074968`163.66689094654353*^-27*
   GaugeXi^3*u^28 - 1.7947262750160641180912029380882091072073565903708049510\
12460755184328124601254382599482718658892112104394771611756911825798640388948\
40457474280027378026905111092402266482032378028463526953`162.02717391132066*^\
-24*u^29 - 5.4402588513271865225495877859735117214797409575304325887638253947\
59955658676602196934481072565685302290499710361687743174265136388997472549791\
972095920831164703712184568268826217123294871`162.02717391132066*^-25*GaugeXi*
   u^29 + 1.71352224681073815444123343556150538764153195585878528196467016984\
10551673731178230277122080298914463689675728603322908079771349083105780966100\
57631313251037974590826010601936898712659497`162.02717391132066*^-26*
   GaugeXi^2*u^29 + 8.1596297467178007354344449312452637506739616945656441998\
31762713528834130348180109655772419189959268423655108858725194323700642420526\
5623648097982443488144665456706000504854138033936182`162.02717391132066*^-28*
   GaugeXi^3*u^29 - 8.1086263264857100526740784866311417125700956864808438928\
90287856387173659731597111730122422089995857569997299905117224852468505492878\
417179206795218126361417113958614404200163665089780444`160.3731953429504*^-26*
   u^30 - 5.59334035971487307382047973710775006853492734331069291999449416158\
63161388946686961603926167567910957807009811878046821273934669731724896455464\
33986802758206799187249710304510939711487416`160.3731953429504*^-26*GaugeXi*
   u^30 - 6.51617731066789366690432592395518589163928961102794262390619043604\
70285529574281062958503431949920774202829233977644105390137453322523566154934\
3081994651798438317422203674467284381327641`160.3731953429504*^-27*GaugeXi^2*
   u^30 + 2.71987668041602807889235778575158598059198890201234555676670219245\
20946349468656818975110682382949655077535281611278890813668754938143188772540\
27280788775885775701077994732503942230799`160.3731953429504*^-29*GaugeXi^3*
   u^30 + 4.58242319947558751237012282752803435794349107898095339680087965853\
29398980707567641175069746481451203689077494080885236173015738599143969601412\
05414722381048819890139352812512703010191282`158.70541218490033*^-26*u^31 + 
  1.4067140118950438055031423883444312274682203487371864478150140195854701179\
80086249500798525273004656854339568060978354834408564176742411939739864916224\
717843351440214425506517465284899404`158.70541218490033*^-26*GaugeXi*u^31 - 
  3.8166744680265441537163589861486057790880087064334156122772188605219667692\
67788458821407713417267966182443118592753833476050254811085476902685864876427\
8149970285749586632870400252432884`158.70541218490033*^-28*GaugeXi^2*u^31 - 
  1.8174640323935924541506471362612408471847660506825788629891518383437936996\
51327837534003673055841888658306246948930396893357264195754989001278983274489\
435712870749980315850971440592056`158.70541218490033*^-29*GaugeXi^3*u^31 + 
  1.9369204923526208860886871056548393543494711130686029856290168823420797756\
05942446830497650943455665111054899894176823634044660284966403663137429227579\
2976430315943660448026495416536851`157.02425301278132*^-27*u^32 + 
  1.3372216708351832453176763286859462645483023975673740747129303214676590780\
12002659407266819460407760443572378717795212041105429498819373288756794237541\
74230631962042414260934750590532261`157.02425301278132*^-27*GaugeXi*u^32 + 
  1.5637730643401678079005030735708182195586019626416814532481953256175696242\
82793469995221503104643261434977394582438348902700866063466770964856456872472\
4191298382326972594228415428727708`157.02425301278132*^-28*GaugeXi^2*u^32 - 
  5.6795750919516786778761834517107358193556825609954772787945916866140651849\
45794624097038923311951541292980538738320214809117963210621803007180029524676\
6163535155294044039410366961872`157.02425301278132*^-31*GaugeXi^3*u^32 - 
  1.1683988640104395444691090493972375557988021518665684528222636585439631341\
90728497358679268070999502335242230092940348675184287334891037893146041965057\
382781950541134`155.33012057847424*^-27*u^33 - 3.6237022274857334590208283679\
14193457643700941315062124229380592182179243265812594144388247997882615940011\
46161653864666920327104582314106744575997243480965634896448`155.33012057847424\
*^-28*GaugeXi*u^33 + 8.563806577219613588729454780012892417823725379162438762\
31992858867305979313049716432751839684446021045826734331548753258974628650849\
16740693574921732394862172051215678213458325334455`155.33012057847424*^-30*
   GaugeXi^2*u^33 + 4.0780031320093398041568832285775678180112977996011613153\
90442185082409425300236744917865903259266766884889211102613110757022041194519\
8447949321391301140410558119626513434980154921189`155.33012057847424*^-31*
   GaugeXi^3*u^33 - 4.6401944787448989478758557973851306086790278786184455999\
16292135901274998864390795506671275935339532563601138226329046667175909362731\
3408577020198796530012371513746`153.62339406375634*^-29*u^34 - 
  3.2057542957440077867261631664116530017151681872176966141281816246187694585\
69587696680281788626755170843012780508802867877239060924640773038285405893627\
2144535562501`153.62339406375634*^-29*GaugeXi*u^34 - 
  3.7605474415034783949429834091503772170885678977483279984339268319295911201\
62704990966068111777400340551295092339174978984901607016764519963077208730358\
68604676648219332528426734769656`153.62339406375634*^-30*GaugeXi^2*u^34 + 
  1.1994126859629298490057276464389775690226934293459435905540433001796143072\
33336736809306035759803673060003392658173089830350917955616773373128865861027\
379131958582403244747760656308`153.62339406375634*^-32*GaugeXi^3*u^34 + 
  2.9758890142917540897705424979552863151447143209194552484580092741119579759\
74008303658843874809548502430497123616281378951446941848964659867096211008075\
5598718304672`151.90443108261448*^-29*u^35 + 9.307630110926963509791501623682\
74512580639956801519213356981515963744428538746443278372192062024571297754814\
0748502169473417407885738343690711350417650011604589647`151.90443108261448*^-\
30*GaugeXi*u^35 - 1.934247291615534668977390749762400497721747555591730656920\
58156386382198871897079446401669118376449462301988757174512891196794773316369\
1617494443246684791404444`151.90443108261448*^-31*GaugeXi^2*u^35 - 
  9.2107013886454031856066226179161928462940359790082412234313407803039142319\
95099021257222338970307117252475655103548232914133084443636626749973539269927\
57811639998301448840350736692`151.90443108261448*^-33*GaugeXi^3*u^35 + 
  1.1146041920428273617919253132632115806280181306130024005411097378903016476\
27230363061210301508793477093092005126060066920700305200589718891428425416036\
568118937588`150.17356946550382*^-30*u^36 + 7.7048902261822026662766405341957\
54235134347342292263766735877304154743940925911324175832364373972192377232391\
55636819554548116789486169214991854700901195850766449`150.17356946550382*^-31*
   GaugeXi*u^36 + 9.061654243646155170236443475612001790182424757615273992269\
17722721378631624784733582432069938733519600210415410515051347989183673711142\
05602578745219195749135247`150.17356946550382*^-32*GaugeXi^2*u^36 - 
  2.5585281635067781846600717419847679441498896268811462196371602468320335119\
89531294259418581408769928480204385590157238537299510232258472495060859567982\
9902176762030084405917068675`150.17356946550382*^-34*GaugeXi^3*u^36 - 
  7.5730219455542450642333452046189388903362720950726208045589974020016485244\
52242143879108186214306413393830378948369474232799571397147562536174214029684\
75230364404`148.43112885382263*^-31*u^37 - 2.38528736464769272627695360602837\
96319532688273320379482515784201353675529479692579715553641055481980737435283\
3741757304335181407243447869933621380097609641438981`148.43112885382263*^-31*
   GaugeXi*u^37 + 4.394827868144400297718480995255752450170122679568551583222\
15968570558353400084704143141336380479842941033227725340394171787293283113377\
3512446668141414242944799`148.43112885382263*^-33*GaugeXi^2*u^37 + 
  2.0927751753068572846278480929789297381762488950326436110581712789074207304\
76593829253053982764189728290634417739716162722796634681492273101165080067340\
115688`148.43112885382263*^-34*GaugeXi^3*u^37 - 
  2.6839416987795275315007637671618058933938195820292832243986881289353141819\
65958784742099826693244165923275063931880645127497912568416292647735272582048\
4923445372`146.6774121287469*^-32*u^38 - 1.8562248666303152327628449733258606\
45492766253176470939500638015582001099486928771823452652978780095452253441339\
6710532259705392253695941388121452201047444460518`146.6774121287469*^-32*
   GaugeXi*u^38 - 2.187817257687403416345352543180424450193409565177724066400\
12703201943407322657585869103867883839934280426761765116822453782564047982544\
1880041309574140833236264`146.6774121287469*^-33*GaugeXi^2*u^38 + 
  5.5073030929131754125085312236956006108208248102834806945331370387454508552\
41481596820070102241218297005071105060699907408195359808065428685175651386786\
124861`146.6774121287469*^-36*GaugeXi^3*u^38 + 1.9258483210341714073302949930\
17511874096469899698799457473791055064912743491797657930243045269928296284707\
9741032796639660615411557682694729999096402786205863422`144.9127066950658*^-32\
*u^39 + 6.1018412635272182702563644851622294636514142972627780514481192894264\
57022144234618413104307983423015977677685718752334583739800871605512030336116\
702200684304208`144.9127066950658*^-33*GaugeXi*u^39 - 
  1.0039539037605975508299825736684132449942932211969666636253146988176363079\
35989659130040205872706967217139483013745770272440611428103143716662491917384\
64274081`144.9127066950658*^-34*GaugeXi^2*u^39 - 
  4.7807328750504645277618217793733964047347296247474603029776890419887443235\
04712662524000980346223653414949919113075096535431482990967351031726151987545\
917813`144.9127066950658*^-36*GaugeXi^3*u^39 + 6.4775271886249342897575258361\
79223368419691786389922007490565549291091352828082139601365151318826075378288\
26337496360057534112700449780759283487848285374285713`143.13728563772497*^-34*
   u^40 + 4.48173833550759226104880210848014556386535019208112579669008686727\
42745033181160497595299625221572556380845935751333424212555134362821299257263\
6521782320311027`143.13728563772497*^-34*GaugeXi*u^40 + 
  5.2920328108582025241113021155767136165385054794052140694816570927377349106\
90787319298548444291226842417199289825566985862590754355138342734376569449603\
9079176`143.13728563772497*^-35*GaugeXi^2*u^40 - 
  1.1951832187626137381563946472147369458321493207241234242562103887693679623\
74332505734548760213359227062530867563792014484942524561114071895764844608110\
21965`143.13728563772497*^-37*GaugeXi^3*u^40 - 4.8947631143409831892162416013\
83499281859423967239654742786016674493779287031934137384452605672576259784247\
90294760617106666849806739025627423587351213729675898`141.35140876631144*^-34*
   u^41 - 1.55866628694548109133779024310572323010422849756983492339324618272\
42590923278947670638303830195000347801680918749565130419652641130397821663128\
9828955831314216`141.35140876631144*^-34*GaugeXi*u^41 + 
  2.3047070185260894076556630334747097437198200493979010491965755782981817112\
10658809390731064663344112534422829654248798038240879745997878903632484036476\
339791`141.35140876631144*^-36*GaugeXi^2*u^41 + 
  1.0974795326314711465026966826070046398665809759037624043793217039515151005\
76504194947967173649211482159248966502023237161067085593332323287444040017369\
68561`141.35140876631144*^-37*GaugeXi^3*u^41 - 1.5665808446521627272147821008\
26778143853908381120448772110307745145509080119230095838240776036582725378361\
7681627600223674740206133926094232639193564627172287`139.55532356061417*^-35*
   u^42 - 1.08428623052060672316028603127878562785489906287715756028021172359\
14637037725994648063178647917669830126424541239350259493888207402337295817413\
807952704426545`139.55532356061417*^-35*GaugeXi*u^42 - 
  1.2823295417796171328990728928918906232510225910929595200575012514946880350\
90257097438101522046597532031996480192076306054375453626566355325511605141029\
74125`139.55532356061417*^-36*GaugeXi^2*u^42 + 2.6130465062654076240653256448\
12795857618928383281882260937891224315056866230869490205543847711506608774231\
216200795150679323786349183357302507196290943046`139.55532356061417*^-39*
   GaugeXi^3*u^42 + 1.2434885328226499771438070732064848712848511598475523266\
43425528105950353119897555523826312378069771259026009876350837449970952537622\
8130830024600785918841926`137.74926602862087*^-35*u^43 + 
  3.9768100787712511149456763379402715170421320762399922374509612833270997583\
72627583778085571131895432536002125900616821228903021953827162466776383067407\
260492`137.74926602862087*^-36*GaugeXi*u^43 - 5.31449344322793058124843281762\
10956836945264706688014894860200932988073801185362284201344237885817966357833\
489773325052205734029145549391422764966175442823`137.74926602862087*^-38*
   GaugeXi^2*u^43 - 2.5307111634418717053563965798195693731878697479375245188\
02866711094670181008826775438159249423134188874182547132063097724082572816454\
73292489356981787823`137.74926602862087*^-39*GaugeXi^3*u^43 + 
  3.7960743615439923029381450531230162121981914208090591567525846520247410400\
00469646988928889065793843003614956231764064646023614355493256932471103435772\
85966`136.0804679738775*^-37*u^44 + 2.628201022980159641781300020141949362537\
75623689413695892965360343035889668130940619278037957478789416197851047091386\
146248247377506808868810977021142871736`136.0804679738775*^-37*GaugeXi*u^44 + 
  3.1124295903562336695525470942435905375358485048213854518346674674882495152\
09093594330897813762831702281346877294394451576876091309523760073489326000133\
3665`136.0804679738775*^-38*GaugeXi^2*u^44 - 5.751616280549708414585129156492\
87465409152492383040262234956342058071677895523515283870023984913482125379656\
53753030802920662806330481044781108685529298`136.0804679738775*^-41*GaugeXi^3*
   u^44 - 3.15781580490647279521376268416674367324434945479501543937107873534\
69169353443064806059575814764659865421090280090653789316011868726967592336637\
3234263304398`134.4005796734309*^-37*u^45 - 1.0136713569059652884225590301123\
72780224119113842684145693844014244970054929945155468987696117074405692507007\
45649938413948080960311351092898634771661643024`134.4005796734309*^-37*
   GaugeXi*u^45 + 1.230519942120459295418627493522808687631355039434560057565\
45846731712818477118292550780151620239038064699738382821660038946517692164586\
3903410605208256932`134.4005796734309*^-39*GaugeXi^2*u^45 + 
  5.8596187720021871210410833024895651791969287592121907503117069872244199274\
81823454799054839059001812604749446801031430426024652007837447159098120039318\
7`134.4005796734309*^-41*GaugeXi^3*u^45 - 9.214940821066224425057013107543547\
73315675791917115001809905693568433069112083723139154875449432446623715619417\
8180128579788942392744803861700173663969974`132.64731249170748*^-39*u^46 - 
  6.3816313470283900098601063723943444386348489719456246385455577651553982767\
90807194653809864153205048670129595249284960863147562560529056924434812334389\
482`132.64731249170748*^-39*GaugeXi*u^46 - 7.56624184435055551776143625623994\
54974508440789267007980910236520680774426993336477074228265396790622692286140\
2908654256151296641032851766800014465195283`132.64731249170748*^-40*GaugeXi^2*
   u^46 + 1.27383016782656241764849153657316429043020399177845511338396758497\
77845756893748038492918117245416129850958370841029232536681758653659811294670\
85407146`132.64731249170748*^-42*GaugeXi^3*u^46 + 
  8.0166703975703611956910815355294521866276446541515888486106653428063481533\
10946608352766577854393241300569137059818114200842750611695026123231128240339\
001`130.82885280494804*^-39*u^47 + 2.5817354799908678810511443383380440316410\
75508848868572631801793919096222386494245059776875051177534529655389382311104\
947113213192017879604372279665821625`130.82885280494804*^-39*GaugeXi*u^47 - 
  2.8599045700098203695437887612818002972204585349688858252610999240954427470\
80639466542887127116090330406519572159154240743929096194884180691839502057035\
1`130.82885280494804*^-41*GaugeXi^2*u^47 - 1.36185931905229541406847083870561\
91891525993023661361072671904400454489271812568888299462510076620620983426534\
09121067020918617235659133662780715265255`130.82885280494804*^-42*GaugeXi^3*
   u^47 + 2.24062910401088396861670660277386494906413411563514825013198137071\
24530281650600805697068450090433364292283937400346543073215515148603261729651\
3739843229`128.9950186054902*^-40*u^48 + 1.5520650033987944580593806982043946\
41201234550525356653828745812716360352174898770755702595591193065725544940910\
64699584990331366997048874472213085928112`128.9950186054902*^-40*GaugeXi*
   u^48 + 1.84205011429276891846023921527570969321036148769087801098889500056\
74396108511416729469276767617950650673122129222104461699253067835262982963070\
571048735`128.9950186054902*^-41*GaugeXi^2*u^48 - 
  2.8372069146922821126413364679949828098777740193819407785555520405823349664\
9122943887714415939397413935301613480082622916092633617198447185548610087`128\
.9950186054902*^-44*GaugeXi^3*u^48 - 2.03462980778800796102132854439830344475\
99245617933475086940934385666384610175630248135507677807358632397355381263636\
7823669989794466987479550163829501305`127.15512592433903*^-40*u^49 - 
  6.5710608453171789034101979559802042463570113893770593654854761793284129392\
06195681723379337593701347393075514740513921093019586096359621367863269320805\
2`127.15512592433903*^-41*GaugeXi*u^49 + 6.6699463447321409195500951991091250\
22956073802265001739218038194634144637306642439267272390744822605976942597600\
6665890535508249046910840534906729475`127.15512592433903*^-43*GaugeXi^2*
   u^49 + 3.17616492606292424740480723767101191569336847726904844724668485458\
76879225269725901272725670213440980842583798098412328826432499546148019302336\
537845`127.15512592433903*^-44*GaugeXi^3*u^49 - 
  5.4565235779388989604150064981080939979094513280941835882245655255353816093\
77187571943834422454176737953707694521207605792632819347481970557694492496531`\
125.29726794379765*^-42*u^50 - 3.78045921326411673778843928068147293392498944\
65338934808793646886456055883746313118583242289760165653859917590112317728926\
1183821038153110304581680382`125.29726794379765*^-42*GaugeXi*u^50 - 
  4.4908142809816339761834975427009955778937202887095446391992416270551068830\
1565803744980400672101949551432748048358996341276124896116963989605231259619`\
125.29726794379765*^-43*GaugeXi^2*u^50 + 6.3523298521258484948096658495516587\
24481534323767713591110555461058308754708268997247926118083386520675365323595\
57834144068845712336075383370382894`125.29726794379765*^-46*GaugeXi^3*u^50 - 
  1.1249999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999996`194.2406578099\
2083*Log[u] - 0.78125`194.2406172068552*GaugeXi*Log[u] - 
  0.09375`194.24065780992083*GaugeXi^2*Log[u] - 
  1.1380208333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333332`194.5722589737\
9317*u*Log[u] - 0.8984375`194.57224523742846*GaugeXi*u*Log[u] - 
  0.1640625`194.57223524409568*GaugeXi^2*u*Log[u] - 
  0.0078125`194.57225934131353*GaugeXi^3*u*Log[u] - 
  0.5690104166666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666`192.7631891408\
3123*u^2*Log[u] - 0.44921875`192.76317340390682*GaugeXi*u^2*Log[u] - 
  0.08203125`192.76316924694316*GaugeXi^2*u^2*Log[u] - 
  0.00390625`192.7630388288449*GaugeXi^3*u^2*Log[u] - 
  0.1896701388888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888889`192.0282504808\
702*u^3*Log[u] - 0.1497395833333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333332`\
192.02823377365775*GaugeXi*u^3*Log[u] - 0.02734375`192.02823103224932*
   GaugeXi^2*u^3*Log[u] - 0.0013020833333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333`192.02810137589998*GaugeXi^3*u^3*Log[u] - 
  0.0474175347222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222226`191.2263613915\
793*u^4*Log[u] - 0.0374348958333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333327`\
191.22634218776304*GaugeXi*u^4*Log[u] - 0.0068359375`191.22634165242457*
   GaugeXi^2*u^4*Log[u] - 0.0003255208333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333334`191.22620752682488*GaugeXi^3*u^4*Log[u] - 
  0.0094835069444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444`190.3345243719\
1335*u^5*Log[u] - 0.007486979166666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666665\
4`190.33450197724378*GaugeXi*u^5*Log[u] - 0.0013671875`190.33450498396965*
   GaugeXi^2*u^5*Log[u] - 0.0000651041666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666665`190.33437054543643*GaugeXi^3*u^5*Log[u] - 
  0.0015805844907407407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074088`189.0402359842\
0073*u^6*Log[u] - 0.001247829861111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111109\
2`189.0402236377326*GaugeXi*u^6*Log[u] - 0.0002278645833333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333335`189.0402271966022*GaugeXi^2*u^6*Log[u] - 
  0.0000108506944444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444`189.0401649464\
3272*GaugeXi^3*u^6*Log[u] - 0.00022579778439153439153439153439153439153439153\
43915343915343915343915343915343915343915343915343915343915343915343915343915\
34391534391534391534391534391534391534391534391534391534391534391534391534391\
53439153458`188.31600926568032*u^7*Log[u] - 0.0001782614087301587301587301587\
30158730158730158730158730158730158730158730158730158730158730158730158730158\
73015873015873015873015873015873015873015873015873015873015873015873015873015\
873015873015873015873015845`188.31598046156137*GaugeXi*u^7*Log[u] - 
  0.0000325520833333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`188.3159923133\
519*GaugeXi^2*u^7*Log[u] - 1.550099206349206349206349206349206349206349206349\
20634920634920634920634920634920634920634920634920634920634920634920634920634\
92063492063492063492063492063492063492063492063492063492063492063492063492063\
4925`188.3158695392227*^-6*GaugeXi^3*u^7*Log[u] - 
  0.0000282247230489417989417989417989417989417989417989417989417989417989417\
98941798941798941798941798941798941798941798941798941798941798941798941798941\
79894179894179894179894179894179894179894179894179894179892866`187.5528591973\
56*u^8*Log[u] - 0.00002228267609126984126984126984126984126984126984126984126\
98412698412698412698412698412698412698412698412698412698412698412698412698412\
6984126984126984126984126984126984126984126984126984126984126984126984126952`\
187.552859197356*GaugeXi*u^8*Log[u] - 4.0690104166666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666`187.552859197356*^-6*GaugeXi^2*u^8*Log[u] - 
  1.9376240079365079365079365079365079365079365079365079365079365079365079365\
07936507936507936507936507936507936507936507936507936507936507936507936507936\
5079365079365079365079365079365079365079365079365079376`187.552859197356*^-7*
   GaugeXi^3*u^8*Log[u] - 3.1360803387713109935332157554379776601998824221046\
44326866549088771310993533215755437977660199882422104644326866549088771310993\
53321575543797766019988242210464432686654908877131099353321575543797766019985\
534`187.26196894709102*^-6*u^9*Log[u] - 2.47585289902998236331569664902998236\
33156966490299823633156966490299823633156966490299823633156966490299823633156\
96649029982363315696649029982363315696649029982363315696649029982363315696649\
02998236331569606`187.26196894709102*^-6*GaugeXi*u^9*Log[u] - 
  4.5211226851851851851851851851851851851851851851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
1851851851851851851851851851851851851851851851851851852`187.26196894709102*^-7\
*GaugeXi^2*u^9*Log[u] - 2.152915564373897707231040564373897707231040564373897\
70723104056437389770723104056437389770723104056437389770723104056437389770723\
104056437389770723104056437389770723104056437389770723104056437389770723104`1\
87.26196894709102*^-8*GaugeXi^3*u^9*Log[u] - 3.136080338771310993533215755437\
97766019988242210464432686654908877131099353321575543797766019988242210464432\
68665490887713109935332157554379776601998824221046443268665490887713109935332\
157554379776601993297`187.28579139113327*^-7*u^10*Log[u] - 
  2.4758528990299823633156966490299823633156966490299823633156966490299823633\
15696649029982363315696649029982363315696649029982363315696649029982363315696\
6490299823633156966490299823633156966490299823633157079`187.28579139113327*^-7\
*GaugeXi*u^10*Log[u] - 4.5211226851851851851851851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
185185185185185185185185185185185185185185185185185185185185185185185185186`1\
87.28579139113327*^-8*GaugeXi^2*u^10*Log[u] - 2.15291556437389770723104056437\
38977072310405643738977072310405643738977072310405643738977072310405643738977\
07231040564373897707231040564373897707231040564373897707231040564373897707231\
04056437389770723084`187.28579139113327*^-9*GaugeXi^3*u^10*Log[u] - 
  2.8509821261557372668483779594890706001817112928224039335150446261557372668\
48377959489070600181711292822403933515044626155737266848377959489070600181711\
292822403933515044626155737266848377959489070600172416`186.21839789469303*^-8*
   u^11*Log[u] - 2.2507753627545294211960878627545294211960878627545294211960\
87862754529421196087862754529421196087862754529421196087862754529421196087862\
754529421196087862754529421196087862754529421196087862754529421195974`186.218\
39789469303*^-8*GaugeXi*u^11*Log[u] - 4.1101115319865319865319865319865319865\
31986531986531986531986531986531986531986531986531986531986531986531986531986\
53198653198653198653198653198653198653198653198653198653198653198653198653198\
653198653197`186.21839789469303*^-9*GaugeXi^2*u^11*Log[u] - 
  1.9571959676126342793009459676126342793009459676126342793009459676126342793\
00945967612634279300945967612634279300945967612634279300945967612634279300945\
9676126342793009459676126342793009459676126342792995`186.21839789469303*^-10*
   GaugeXi^3*u^11*Log[u] - 2.375818438463114389040314966240892166818092744018\
66994459587052179644772237364829957422550015142607735200327792920385512978105\
57069816329075588334847594106853366112625371884631143890403149662408921666748\
6`186.03020178113107*^-9*u^12*Log[u] - 1.875646135628774517663406552295441184\
33007321896210785099673988562877451766340655229544118433007321896210785099673\
98856287745176634065522954411843300732189621078509967398856287745176634065522\
9544118432887`186.03020178113107*^-9*GaugeXi*u^12*Log[u] - 
  3.4250929433221099887766554433221099887766554433221099887766554433221099887\
76655443322109988776655443322109988776655443322109988776655443322109988776655\
4433221099887766554433221099887766554433221099887766`186.03020178113107*^-10*
   GaugeXi^2*u^12*Log[u] - 1.630996639677195232750788306343861899417454973010\
52856608412163967719523275078830634386189941745497301052856608412163967719523\
2750788306343861899417454973010528566084121639677195232750788306343861899416`\
186.03020178113107*^-11*GaugeXi^3*u^12*Log[u] - 
  1.8275526449716264531079345894160708975523790338605153419968234783049597864\
41267922749404230885712367193848675330156811638293119774601256082737564219045\
7005271820086634901449716264531079345894160708975178`184.7232703686474*^-10*
   u^13*Log[u] - 1.4428047197144419366641588863811086033308255530477752699974\
92219714441936664158886381108603330825553047775269997492219714441936664158886\
3811086033308255530477752699974922197144419366641588863811086032673`184.72327\
03686474*^-10*GaugeXi*u^13*Log[u] - 2.634686879478546145212811879478546145212\
81187947854614521281187947854614521281187947854614521281187947854614521281187\
94785461452128118794785461452128118794785461452128118794785461452128118794785\
46145167`184.7232703686474*^-11*GaugeXi^2*u^13*Log[u] - 
  1.2546127997516886405775294664183553072441961330850219739108627997516886405\
77529466418355307244196133085021973910862799751688640577529466418355307244196\
13308502197391086279975168864057752946641835530778`184.7232703686474*^-12*
   GaugeXi^3*u^13*Log[u] - 1.305394746408304609362810421011479212537413595614\
65381571201677021782841888661994482100302206122311942417762523582629402735222\
8410429468630526831585032643233701434759635817836876037934238992440050597196`\
183.38624396188965*^-11*u^14*Log[u] - 1.0305747997960299547601134902722204309\
50589680748410907141065871224601383331542061700791859522018252176982335712494\
44265317281190297063312936328809344682360555376428392301408174424047439920455\
7934716542`183.38624396188965*^-11*GaugeXi*u^14*Log[u] - 
  1.8819191996275329608662941996275329608662941996275329608662941996275329608\
66294199627532960866294199627532960866294199627532960866294199627532960866294\
19962753296086629419962753296086629419962753296085`183.38624396188965*^-12*
   GaugeXi^2*u^14*Log[u] - 8.961519998226347432696639045845395051744258093464\
44267079187714108349028983949618870253790888711523632158552793473428394063314\
6982353331559680766029972379178728385077591426797776004125210474416823677`183\
.38624396188965*^-14*GaugeXi^3*u^14*Log[u] - 8.702631642722030729085402806743\
19475024942397076435877141344513478552279257746629880668681374148746282785083\
49055086268490148560695297908701788772335509548913428983975721189125069195615\
932829336649844`182.02090490430683*^-13*u^15*Log[u] - 
  6.8704986653068663650674232684814695396705978716560727142737724748306758888\
76947078005279063480121681179882238083296284354485412686470887529088587289645\
4907036917618928200938782949364959946970528970219`182.02090490430683*^-13*
   GaugeXi*u^15*Log[u] - 1.25461279975168864057752946641835530724419613308502\
19739108627997516886405775294664183553072441961330850219739108627997516886405\
775294664183553072441961330850219739108627997516886405775294664183553071`182.\
02090490430683*^-13*GaugeXi^2*u^15*Log[u] - 5.9743466654842316217977593638969\
30034496172062309628447194584760722326859892997459135025272591410157547723685\
28982285596042209798823555437312051068664825278581892338506095119851733608347\
364961121575`182.02090490430683*^-15*GaugeXi^3*u^15*Log[u] - 
  5.4391447767012692056783767542144967189058899817277242321334032092409517453\
60916436754179258588429664267406771815942891780634285043456119293861798270969\
346807089311498482574320316824725995801833468213`180.62896106036212*^-14*u^16*
   Log[u] - 4.294061665816791478167139542800918462294123669785045446421107796\
76917243054809192375329941467507605073742639880206017772155338292904430470568\
0367056028431689807351183012558673934335309996685658061009`180.62896106036212\
*^-14*GaugeXi*u^16*Log[u] - 7.84132999844805400360955916511472067027622583178\
13873369428924984480540036095591651147206702762258317813873369428924984480540\
0360955916511472067027622583178138733694289249844805400360955916511472088`180\
.62896106036212*^-15*GaugeXi^2*u^16*Log[u] - 3.733966665927644763623599602435\
58127156010753894351777949661547545145428743312341195939079536963134846732730\
33061392849752638112426472214832003191791551579911368271156630944990733350521\
710310070049`180.62896106036212*^-16*GaugeXi^3*u^16*Log[u] - 
  3.1994969274713348268696333848320568934740529304280730777255312995535010266\
82892021620105446228488037804356924597613465753314285319680070172859881335864\
32165122900676381327901195107336823282460698946`180.5922130935477*^-15*u^17*
   Log[u] - 2.525918626951053810686552672235834389584778629285320850835945762\
80539554738123054338429377333828002984554494047180010454209022525237900276804\
727473884025393518079481353679921996137371176275626940501`180.5922130935477*^\
-15*GaugeXi*u^17*Log[u] - 4.6125470579106200021232700971263062766330740186949\
33727613466175557678825652681861832188629574250489283169021731113234381208237\
4173877441851298060448387245772866687899367637929729432997406853616003`180.59\
22130935477*^-16*GaugeXi^2*u^17*Log[u] - 2.1964509799574380962491762367268125\
12682416199378539870292126750265561345548896124681994585511547852039604296062\
43487351486106543685130675482371716420891646537460418568417323474902061892413\
5886434`180.5922130935477*^-17*GaugeXi^3*u^17*Log[u] - 
  1.7774982930396304593720185471289204963744738502378183765141840553075005703\
79384456455614136793604465446864958109785258751841269622044483429366600742146\
8453617938926465629327844172629823515692147176`179.05289709811947*^-16*u^18*
   Log[u] - 1.403288126083918783714751484575463549769321460714067139353303201\
55855308187846141299127431852126668324752496692877783585671679180687722376002\
62637438001410751004415630759995666452076176459757066501`179.05289709811947*^\
-16*GaugeXi*u^18*Log[u] - 2.5625261432836777789573722761812812647961522326082\
96515340814541976488236473712145462327016430139160712871678739507352434004576\
34299319121396100335824373587627037154996486877387385738874482520089`179.0528\
9709811947*^-17*GaugeXi^2*u^18*Log[u] - 1.22025054442079894236065346484822917\
37124534440991888168289593057030896364160534026011081030619710289108912755902\
41596397145036353806281530457620646782731369652557880935651797082789232735631\
04803`179.05289709811947*^-18*GaugeXi^3*u^18*Log[u] - 
  9.3552541738927918914316765638364236651288097380937809290220213437236872125\
23076086608495456808444554983499779525185572378111945379181491733508424958667\
60716733627708717333044430138411763983633864`177.6886123011495*^-18*u^19*
   Log[u] - 7.385726979389046230077639392502439735628007687968774417648964218\
72922674672874427890144378169087728025013140488830439924587785161514328294750\
665128315863723737074506882105035076425061918934590893`177.6886123011495*^-18*
   GaugeXi*u^19*Log[u] - 1.34869797014930409418809067167435856041902749084647\
18501793760747244674928809011291906984297000732424804587782839512381231603033\
3841746905997947545170722940856335344734993093361781967828675010573`177.68861\
23011495*^-18*GaugeXi^2*u^19*Log[u] - 6.4223712864252575913718603413064693353\
28702337364151667520838451068892823242386329479516331905110678478375134685482\
08630076334923055937647609274024622490194553977832071395682675152227755595293\
9`177.6886123011495*^-20*GaugeXi^3*u^19*Log[u] - 
  4.6776270869463959457158382819182118325644048690468904645110106718618436062\
61538043304247728404222277491749889762592786189055972689590745866754212479333\
8035836681385435866652221506920588198916721`176.20430990802055*^-19*u^20*
   Log[u] - 3.692863489694523115038819696251219867814003843984387208824482109\
36461337336437213945072189084543864012506570244415219962293892580757164147375\
33256415793186186853725344105251753821253095946765789`176.20430990802055*^-19*
   GaugeXi*u^20*Log[u] - 6.74348985074652047094045335837179280209513745423235\
92508968803736223374644045056459534921485003662124022938914197561906158015166\
92087345299897377258536147042816767236749654668089098391433750529`176.2043099\
0802055*^-20*GaugeXi^2*u^20*Log[u] - 3.21118564321262879568593017065323466766\
43511686820758337604192255344464116211931647397581659525553392391875673427410\
4315038167461527968823804637012311245097276988916035697841337576113877797766`\
176.20430990802055*^-21*GaugeXi^3*u^20*Log[u] - 
  2.2274414699744742598646848961515294440782880328794716497671479389818302886\
95970496811546537335343941662738042744091802947169510804567021841311529752063\
715992222923115993650105786043837533043546`174.6997092887563*^-20*u^21*
   Log[u] - 1.758506423664058626208961760119628508482858973325898670868801004\
45933970160208197116701042421211363815479319164007247601092329800360554355893\
0155067418723151754939302100250083515297766473637569`174.6997092887563*^-20*
   GaugeXi*u^21*Log[u] - 3.21118564321262879568593017065323466766435116868207\
58337604192255344464116211931647397581659525553392391875673427410431503816746\
1527968823804637012311245097276988916035697841337576113877797644`174.69970928\
87563*^-21*GaugeXi^2*u^21*Log[u] - 1.5291360205774422836599667479301117465068\
33889848607539885913916921164957914853887971313412358359685351994079687019544\
3573246069596569943990697000586249766536999472192176087682741719708466552`174\
.6997092887563*^-22*GaugeXi^3*u^21*Log[u] - 1.0124733954429428453930385891597\
86110944676378581578022621430881355377403952713862187066607879701791664880928\
52004172861234977763843955538241433170548350726919223777999711368444820174432\
957926`173.17572057514198*^-21*u^22*Log[u] - 7.993211016654811937313462545998\
31140219481351511772123122182274754245318910037259621368374641869835524905996\
20003294364132877181982070161769552503064487415988860877368193185614331716657\
912592`173.17572057514198*^-22*GaugeXi*u^22*Log[u] - 
  1.4596298378239221798572409866605612125747050766736708335274632843338392780\
09633256699890075432979699654176166973973201431991670279672585562748350055960\
2049876226768910713538242617096085354439`173.17572057514198*^-22*GaugeXi^2*
   u^22*Log[u] - 6.9506182753520103802725761269550533932128813174936706358450\
63258732567990522063127142333692537998569781791271304634292533293667998440883\
63213500026647716660772703281462549440124623623111966`173.17572057514198*^-24*
   GaugeXi^3*u^22*Log[u] - 4.402058241056273240839298213738200482368158167745\
99140270187339719729306066397331385681133860739909419513447182626838527108598\
9732345892967018833502102205518227120782596146454122616277957317`171.63317584\
651176*^-23*u^23*Log[u] - 3.4753091376760051901362880634775266966064406587468\
35317922531629366283995261031563571166846268999284890895635652317146266646833\
999220441816067500133238583303863516407312747200623118115559968`171.633175846\
51176*^-23*GaugeXi*u^23*Log[u] - 6.346216686190965999379308637654613967716109\
02901596014577157949710364903482449242043430467579556391153989637814770957144\
344204469422863288151456546069654342444642126552762532287699829798015`171.633\
17584651176*^-24*GaugeXi^2*u^23*Log[u] - 3.0220079458052219044663374465021971\
27483861442388552450367418808144594778487853533540145083712173291209474465784\
6236054492581165210612537531021740289031159164030577454893453918461896656967`\
171.63317584651176*^-25*GaugeXi^3*u^23*Log[u] - 
  1.8341909337734471836830409223909168676533992365608297511257805821655387752\
76655547440338057753082955914639363260945160529619162388477455402924513959209\
25229926130032608172768921775677847389`170.07283914352237*^-24*u^24*Log[u] - 
  1.4480454740316688292234533597823027902526836078111813824677215122359516646\
92096484821319519278749702037873181521798810944436180833008517423361458388849\
40970994313183638031133359296588025968`170.07283914352237*^-24*GaugeXi*u^24*
   Log[u] - 2.644256952579569166408045265689422486548378762089983394071491457\
12652043117687184184762694824815162980829015756154565476810085195592859703396\
44022752902264268526755273031772178654159574917`170.07283914352237*^-25*
   GaugeXi^2*u^24*Log[u] - 1.259169977418842460194307269375915469784942267661\
89685431975783672691449103660563897506045154673887133728102741025983560385754\
8550442189063792572512042964965167940727287227246602579027374`170.07283914352\
237*^-26*GaugeXi^3*u^24*Log[u] - 7.336763735093788734732163689563667470613596\
94624331900450312232866215510110662218976135223101233182365855745304378064211\
8476649553909821611698055836837009197045201304326910756871026487884`168.49541\
45874447*^-26*u^25*Log[u] - 5.79218189612667531689381343912921116101073443124\
47255298708860489438066587683859392852780771149988081514927260871952437777447\
23332034069693445833555397638839772527345521245334371863525397`168.4954145874\
447*^-26*GaugeXi*u^25*Log[u] - 1.05770278103182766656321810627576899461935150\
48359933576285965828506081724707487367390507792992606519233160630246182619072\
40340782371438813585760910116090570741070210921270887146166382998`168.4954145\
874447*^-26*GaugeXi^2*u^25*Log[u] - 5.036679909675369840777229077503661879139\
76907064758741727903134690765796414642255590024180618695548534912410964103934\
24154301942017687562551702900481718598606717629091489089864103161196`168.4954\
145874447*^-28*GaugeXi^3*u^25*Log[u] - 2.821832205805303359512370649832179796\
38984497932435346327043166487005965427177776529282778115858916294559902040145\
409312249101905919608523526848301416808046040200050166419644495034228477`166.\
90155312613436*^-27*u^26*Log[u] - 2.22776226774102896803608209197277352346566\
70889402790499503407880553102533724561304943377219673072339044202792643058629\
9144027820462848834363301290592216878452789513289278666706610000829`166.90155\
312613436*^-27*GaugeXi*u^26*Log[u] - 4.06808761935318333293545425490680382545\
90442493692052216484483955792622018105720643809645357663871227819848577869933\
150278474645475824569753298496542926560413118085035433495659467937808`166.901\
55312613436*^-28*GaugeXi^2*u^26*Log[u] - 1.9371845806443730156835496451937161\
07361449642556764391261165902656791524671700983038554540841136725134278503708\
09205477516545930837259855968088078775840763871990881121111884092704488`166.9\
0155312613436*^-29*GaugeXi^3*u^26*Log[u] - 1.04512303918714939241198912956747\
39986629055478979086901001598758777998719525102834417880670957737640539255631\
116496641194411181700726241612105492645066964668155557413571097944259667049`1\
65.29185825628517*^-28*u^27*Log[u] - 8.25097136200381099272622997026953156839\
13595886677001850012621779826305680461338166456952665455823477941491824603920\
8515348251186899440127271486261452655105380701901071402469283751883`165.29185\
825628517*^-29*GaugeXi*u^27*Log[u] - 1.50669911827895678997609416848400141683\
66830553219278598697957020663934080779896534744313095431063417711055028840715\
98158462023906512021101974018390478761496782151297608647987387701399`165.2918\
5825628517*^-29*GaugeXi^2*u^27*Log[u] - 7.17475770609027042845759127849524484\
20794431205806088565228366765066352765618554927353871883005063893862166804003\
409436117239233643429576284477066213274356989626252267078475589890541`165.291\
85825628517*^-31*GaugeXi^3*u^27*Log[u] - 3.7325822828112478300428183198838357\
09510376956778245321786285270992142399830393869434957382484906300192591296827\
32022899800399346454508629003767594466677309576984193341824926579591076`163.6\
6689094654353*^-30*u^28*Log[u] - 2.946775486429932497402224989381975560139771\
28166703578035759363499379663144504779165917688090913655278362470802156860184\
052946852464085759739816521947376823350250678954072310458541562`163.666890946\
54353*^-30*GaugeXi*u^28*Log[u] - 5.381068279567702821343193458871433631559582\
34043545664239212750737997645742139161955154039122537979203966251030025570770\
87929425232572182213357799659955767742219689200308856692417906`163.6668909465\
4353*^-31*GaugeXi^2*u^28*Log[u] - 2.56241346646081086730628259946258744359980\
11144930745916152988130380840273435198188340668529644665676379345287144074798\
6132997263012248486730275236475979846391522329525280269963869`163.66689094654\
353*^-32*GaugeXi^3*u^28*Log[u] - 1.287097338900430286221661489615115761900129\
98509594666268492595551453186201048064463274392499479527592847975752666214793\
03462046429465814793233365326437148606102903218683618156715726`162.0271739113\
2066*^-31*u^29*Log[u] - 1.016129478079287068069732754959301917289576304023115\
78633020470172199883842932682471006099341694363889090507173157537994501016156\
02209853784131604205081959425870713067381803808381616`162.02717391132066*^-31*
   GaugeXi*u^29*Log[u] - 1.85554078605782855908385981340394263157226977256395\
05663421129335793022266970315929488070314570275144964353483793985198995837732\
83881799386667510333101923025593782386217546782497167`162.02717391132066*^-32*
   GaugeXi^2*u^29*Log[u] - 8.835908505037278852780284825733060150344141774114\
05031591482349323477250808110282356574776884298816426873975418761199952182749\
18280085685079405253957234429790180113629406989642583`162.02717391132066*^-34*
   GaugeXi^3*u^29*Log[u] - 4.290324463001434287405538298717052539667099950319\
82220894975318504843954003493548210914641664931758642826585842220715976782068\
214315527159774445510881238286870096773956120570377705`160.3731953429504*^-33*
   u^30*Log[u] - 3.3870982602642902268991091831976730576319210134103859544340\
15672406662794764422749033536644723145462969683572438584599816700538534069951\
26137720140169398647529023768912726793054153`160.3731953429504*^-33*GaugeXi*
   u^30*Log[u] - 6.1851359535260951969461993780131421052408992418798352211403\
76445264340755656771976496023438190091714988117827931328399665279244279605997\
9555583677770064100853126079540584892749903`160.3731953429504*^-34*GaugeXi^2*
   u^30*Log[u] - 2.9453028350124262842600949419110200501147139247046834386382\
74497744924169360367607855249256280996054756246584729203999840609163942669522\
835980175131907814326339337120980232988088`160.3731953429504*^-35*GaugeXi^3*
   u^30*Log[u] - 1.3839756332262691249695284834571137224732580484902652286934\
68769370464367753204994228756908596554060138150276910389406376716349078437184\
3863691790673588331834519250772778091523065`158.70541218490033*^-34*u^31*
   Log[u] - 1.092612342020738782870680381676668728268361617229156759494843765\
29247186927884604807533440152359531063538179756083374187635501243034514556818\
61940005464472500936250610087960620879`158.70541218490033*^-34*GaugeXi*u^31*
   Log[u] - 1.995205146298740386111677218713916808142225561896721039077540788\
79494863085702321822452368973873926289939284771978335473073524009019548321147\
0441218389164543649228372276932024191`158.70541218490033*^-35*GaugeXi^2*u^31*
   Log[u] - 9.500976887136858981484177231971032419724883628079623995607337089\
49975538503344389630725566542256791856853737009420645109873923852474039624509\
73391351864978269010874870330096547`158.70541218490033*^-37*GaugeXi^3*u^31*
   Log[u] - 4.324923853832091015529776510803480382728931401532078839667089904\
28270114922876560696486533936423143793171961534496689492723859087011620120740\
368458549635369828726586649312673228`157.02425301278132*^-36*u^32*Log[u] - 
  3.4144135688148086964708761927395897758386300538411148734213867665389745914\
96393900235420004761235345735568117377605443363609413844828579900581856251707\
64765654257831565248131217`157.02425301278132*^-36*GaugeXi*u^32*Log[u] - 
  6.2350160821835637065989913084809900254444548809272532471173149649842144714\
28197556951636530433560196560602649124322983533547625281860885035845128807466\
1391989038386633654125755`157.02425301278132*^-37*GaugeXi^2*u^32*Log[u] - 
  2.9690552772302684317138053849909476311640261337748824986272928404686735578\
22951217596017395444552474552667928154439515968356012038981373826592918479745\
780570906589839697815853`157.02425301278132*^-38*GaugeXi^3*u^32*Log[u] - 
  1.3105829860097245501605383366071152674936155762218420726263908800856670149\
17807759686322830110373163009612004649989968159769269960641273093152631692574\
6526358446260201491707663`155.33012057847424*^-37*u^33*Log[u] - 
  1.0346707784287299080214776341635120532844333496488226889155717474360529065\
14058757647096971139768286586535793144728922231396792074190478757752077652032\
6205019825994895915180517`155.33012057847424*^-37*GaugeXi*u^33*Log[u] - 
  1.8893988127828980929087852449942394016498348124021979536719136257527922640\
69150774833829251646533392897152317916461510161681098570260874253286402668929\
133090576920807080428076`155.33012057847424*^-38*GaugeXi^2*u^33*Log[u] - 
  8.9971372037280861567085011666392352459515943447723712079614934559656774479\
48337023018234531650159013795963418649816715055624278906004163110887631756805\
3956694139086051448936`155.33012057847424*^-40*GaugeXi^3*u^33*Log[u] - 
  3.8546558412050722063545245194326919632165164006524766841952672943696088674\
05316940253890676795215185322388248970558729881674323413650803215154799095807\
80187013125299970793415`153.62339406375634*^-39*u^34*Log[u] - 
  3.0431493483197938471219930416573883920130392636730079085752110218707438426\
88408110726755797469906725254517038660967418327637623747619055169859051917743\
00147641941026349632129`153.62339406375634*^-39*GaugeXi*u^34*Log[u] - 
  5.5570553317144061556140742499830570636759847423594057460938636051552713649\
09266984805380151901568802638683287989592676946120878147826100744960007849791\
5679134615317855338203`153.62339406375634*^-40*GaugeXi^2*u^34*Log[u] - 
  2.6462168246259076931495591666585986017504689249330503552827921929310816023\
37746183240657215191223239351753946661710798545771846737060047973790479928472\
175196886443707395163`153.62339406375634*^-41*GaugeXi^3*u^34*Log[u] - 
  1.1013302403443063446727212912664834180618618287578504811986477983913168192\
58661982929683050512918624377825213991588208537621235261043086632901371170230\
8005343232151547836961`151.90443108261448*^-40*u^35*Log[u] - 
  8.6947124237708395632056944047353954057515407533514511673577457767735538362\
52594602076445135628304929298620110459906909507536067850340157628168719764980\
004218341172179940365`151.90443108261448*^-41*GaugeXi*u^35*Log[u] - 
  1.5877300947755446158897354999951591610502813549598302131696753157586489614\
02647709944394329114733943611052367997026479127463108042236028784274287957083\
305118131866224437339`151.90443108261448*^-41*GaugeXi^2*u^35*Log[u] - 
  7.5606194989311648375701690475959960050013397855230010150936919798030902923\
93560523544734900546352112433582704747745138702205276391600137067972799795634\
7862768184105925356`151.90443108261448*^-43*GaugeXi^3*u^35*Log[u] - 
  3.0592506676230731796464480312957872723940606354384735588851327733092133868\
29616619249119584758107289938403372198856134826725653502897462869170475472863\
33481756448551784042`150.17356946550382*^-42*u^36*Log[u] - 
  2.4151978954918998786682484457598320571532057648198475464882627157704316211\
81276278354568093230084702582950030683307474863204463291761154896713533268050\
00117176143671028333`150.17356946550382*^-42*GaugeXi*u^36*Log[u] - 
  4.4103613743765128219159319444309976695841148748884172588046536548851360038\
96243638734428691985372065586256577769517997576286411228433413289650799880786\
958661477406178991`150.17356946550382*^-43*GaugeXi^2*u^36*Log[u] - 
  2.1001720830364346771028247354433322236114832737563891708593588832786361923\
31544589873537472373986697898217417985484760750612576775444482518881333276565\
218410227336275647`150.17356946550382*^-44*GaugeXi^3*u^36*Log[u] - 
  8.2682450476299275125579676521507764118758395552391177267165750629978740184\
58423295267890769616506189022711816753665229261420685142966115862622906683414\
418425849959911158`148.43112885382263*^-44*u^37*Log[u] - 
  6.5275618797078375099141849885400866409546101751887771526709803128930584356\
25071022579913765486715412386351434279209391522174225112867986207333873697432\
435599355233061623`148.43112885382263*^-44*GaugeXi*u^37*Log[u] - 
  1.1919895606423007626799816066029723431308418580779506104877442310500367578\
09795578036332078914965423131420696694464323669266597629306327916121837805618\
096935534434240171`148.43112885382263*^-44*GaugeXi^2*u^37*Log[u] - 
  5.6761407649633369651427695552522492530040088479902410023225915764287464657\
60931323982533709118882967292479508068877731758412369663363466267246846693419\
5092168306385938`148.43112885382263*^-46*GaugeXi^3*u^37*Log[u] - 
  2.1758539599026125033047283295133622136515367250629257175569934376310194785\
41690340859971255162238470795450478093069797174058075037622662069111291232477\
47853311709805482`146.6774121287469*^-45*u^38*Log[u] - 
  1.7177794420283782920826802601421280634091079408391518822818369244455416935\
85545005942082569864925108522724061652423524084782690819175785844035229920376\
95673667242393055`146.6774121287469*^-45*GaugeXi*u^38*Log[u] - 
  3.1368146332692125333683726489551903766601101528367121328624848185527283100\
25777836937715997144645850345843938669642957024385783235016652410846941593731\
8340408800912426`146.6774121287469*^-46*GaugeXi^2*u^38*Log[u] - 
  1.4937212539377202539849393566453287507905286442079581585059451516917753857\
26560874732245712926021833498020923176020455725897992016674596386117591235110\
397162323852803`146.6774121287469*^-47*GaugeXi^3*u^38*Log[u] - 
  5.5791127176990064187300726397778518298757351924690403014281883016179986629\
27411130410182705544201207167821738700178967112969423173391441202849464698660\
201366822501596`144.9127066950658*^-47*u^39*Log[u] - 
  4.4045626718676366463658468208772514446387383098439791853380433960142094707\
32166681902775820166474637237754004236983395089186386715835348318039051077889\
632658132526365`144.9127066950658*^-47*GaugeXi*u^39*Log[u] - 
  8.0431144442800321368419811511671548119490003918890054688781662014172520769\
89173940865938454217040641912420355563187069293296880089786288232940875881363\
67702789765751`144.9127066950658*^-48*GaugeXi^2*u^39*Log[u] - 
  3.8300544972762057794485624529367403866423811389947645089896029530558343223\
75797114698065930579543162815438264553898604425379466709422042015686131372077\
9414418559086`144.9127066950658*^-49*GaugeXi^3*u^39*Log[u] - 
  1.3947781794247516046825181599444629574689337981172600753570470754044996657\
31852782602545676386050301791955434675044741778242355793347860300712366174665\
05034170544088`143.13728563772497*^-48*u^40*Log[u] - 
  1.1011406679669091615914617052193128611596845774609947963345108490035523676\
83041670475693955041618659309438501059245848772296596678958837079509762769472\
40816452529245`143.13728563772497*^-48*GaugeXi*u^40*Log[u] - 
  2.0107786110700080342104952877917887029872500979722513672195415503543130192\
47293485216484613554260160478105088890796767323324220022446572058235218970340\
9192569709552`143.13728563772497*^-49*GaugeXi^2*u^40*Log[u] - 
  9.5751362431905144486214061323418509666059528474869112724740073826395858059\
39492786745164826448857907038595661384746511063448666773555105039215328430194\
85360463449`143.13728563772497*^-51*GaugeXi^3*u^40*Log[u] - 
  3.4018979985969551333719955120596657499242287758957562813586514034256089408\
09397030737916283868415370224281547987914004337176477544750878782225283352841\
586196287333`141.35140876631144*^-50*u^41*Log[u] - 
  2.6857089462607540526621017200471045394138648230755970642305142658623228480\
07418708477302329369801608071801222095721582371455113851119114828072592120664\
410158421685`141.35140876631144*^-50*GaugeXi*u^41*Log[u] - 
  4.9043380757805074005134031409555822024079270682250033346818086594007634615\
78764598088986862327463806044158753392187237373961512249869687946915168220343\
70550316823`141.35140876631144*^-51*GaugeXi^2*u^41*Log[u] - 
  2.3353990837050035240540014956931343820990128896309539688960993616194111721\
80364094328088982060697050497218453996279636844743577261842708546150080104925\
5740499972`141.35140876631144*^-52*GaugeXi^3*u^41*Log[u] - 
  8.0997571395165598413618940763325374998195923235613244794253604843466879543\
08088168423610199686703262438765590447414296040896375106549711386250674649622\
7797812364`139.55532356061417*^-52*u^42*Log[u] - 
  6.3945451101446525063383374286835822366996781501799930100726530139579115428\
74806448755481736594765733504288624037432338979655032978855035304934743144439\
0713846867`139.55532356061417*^-52*GaugeXi*u^42*Log[u] - 
  1.1676995418525017620270007478465671910495064448154769844480496808097055860\
90182047164044491030348525248609226998139818422371788630921354273075040052462\
7870244063`139.55532356061417*^-52*GaugeXi^2*u^42*Log[u] - 
  5.5604740088214369620333368945074628145214592610260808783240460990938361242\
38962129352592814430231072612424890467332468677960898242482639395595428821251\
36646468`139.55532356061417*^-54*GaugeXi^3*u^42*Log[u] - 
  1.8836644510503627538050916456587296511208354240840289487035722056620204544\
90253062424095395275977502892736183824980068846720087234081328229360622011540\
852202357`137.74926602862087*^-53*u^43*Log[u] - 
  1.4871035139871284898461249834147865666743437558558123279238727939437003588\
08094522966391101533666449652160145124984264878989542553222101233705754219636\
991390041`137.74926602862087*^-53*GaugeXi*u^43*Log[u] - 
  2.7155803298895389814581412740617841652314103367801790336001155367667571769\
53911737590801141931043081973509830228232135865980903792840358774593116401076\
25643773`137.74926602862087*^-54*GaugeXi^2*u^43*Log[u] - 
  1.2931334904235899911705434638389448405863858746572281112381502556032177033\
11386541709905305681449086654052300108681969459990906568019218464091960190988\
6898567`137.74926602862087*^-55*GaugeXi^3*u^43*Log[u] - 
  4.2810555705690062586479355583152946616382623274637021561444822855955010329\
32393323691125898354494324756218599602227429197091107350184836884910504571683\
4538076`136.0804679738775*^-55*u^44*Log[u] - 3.379780713607110204195738598669\
96946971441762694502801800880180441750081547294209765088886712196920375490942\
0738600601997703505802777502803876714135539127499`136.0804679738775*^-55*
   GaugeXi*u^44*Log[u] - 6.17177347702167950331395744104950946643502349268222\
50763638989471971754021679812217972753225705524590307041596096184906045020540\
74637179033166173638809543077`136.0804679738775*^-56*GaugeXi^2*u^44*Log[u] - 
  2.9389397509627045253875987814521473649690588060391547982685233081891311438\
89514867522512058366929742395573409337913566954524787654589132872936273161336\
72536`136.0804679738775*^-57*GaugeXi^3*u^44*Log[u] - 
  9.5134568234866805747731901295895436925294718388082270136544050791011134065\
16429608202501996343320721680485776893838731549091349667077415299801121271306\
6616`134.4005796734309*^-57*u^45*Log[u] - 7.510623808015800453768307997044376\
59936537250432228448446400400981666847882876021700197526027104267501090982386\
355689332823001289506111734194825363468978197`134.4005796734309*^-57*GaugeXi*
   u^45*Log[u] - 1.3715052171159287785142127646776687703188941094849389058586\
44210488261200481773604843838960571233879784600924357692997912111567572141595\
3407035941419511689`134.4005796734309*^-57*GaugeXi^2*u^45*Log[u] - 
  6.5309772243615656119724417365603274777090195689758995517078295737536247641\
98921927827804574148732760879052020750919037676721750343531406384302829247402\
999`134.4005796734309*^-59*GaugeXi^3*u^45*Log[u] - 
  2.0681427877144957771246065499107703679411895301757015247074793650219811753\
29658610478804781813765374278366473237791028597628554275451612021695895901864\
9358`132.64731249170748*^-58*u^46*Log[u] - 1.63274430609039140299311043414008\
18694272548922439748879269573934384061910497304819569511435371831902197630051\
877297594191804375858828515960757073283920975`132.64731249170748*^-58*GaugeXi*
   u^46*Log[u] - 2.9815330806868016924222016623427581963454219771411715344753\
13501061437392351681749660519479502682347357828096429767386765459929504655642\
04500781335254669`132.64731249170748*^-59*GaugeXi^2*u^46*Log[u] - 
  1.4197776574699055678200960296870277125454390367338912068930064290768749487\
38896071266914037858420165408489569728460660364504728335550305735718006350960\
85`132.64731249170748*^-60*GaugeXi^3*u^46*Log[u] - 
  4.4003038036478633555842692551292986551940202769695777121435731170680450538\
92890660593201663433543349528439304761257507654528838883939600046161493950137\
6`130.82885280494804*^-60*u^47*Log[u] - 3.47392405551147107019810730668102525\
41005423239233508253765050924221408320207031530998960500791131706803468195483\
6119025357539911889968424696958990522152`130.82885280494804*^-60*GaugeXi*u^47*
   Log[u] - 6.343687405716599345579152473069698290096642504555684115904922342\
68390934542911010566067974362272839863367680091439869524565942447799072775533\
57729511616`130.82885280494804*^-61*GaugeXi^2*u^47*Log[u] - 
  3.0208035265317139740853107014617610905222107164550876742404392108018615930\
61481002695561782677489713635084190911618426307456868799043203693017032780015`\
130.82885280494804*^-62*GaugeXi^3*u^47*Log[u] - 
  9.1672995909330486574672276148527055316542089103532869002991106605584271956\
10188876235836798819881978184248551585953140946935081008207500096177013658077`\
128.9950186054902*^-62*u^48*Log[u] - 7.23734178231556472957939022225213594604\
27965081736475528677189425461267333764649022914501043314857722507225407257524\
79694948748164374342181186636047127`128.9950186054902*^-62*GaugeXi*u^48*
   Log[u] - 1.321601542857624863662323431889520477103467188449100857480192154\
72581444696439793867930827992140174971534933352383306150951238009958140161569\
4953837654`128.9950186054902*^-62*GaugeXi^2*u^48*Log[u] - 
  6.2933406802744041126777306280453356052546056592814326546675816891705449855\
447520889490870472447702367397587310658717214738684766646733410271188281635`1\
28.9950186054902*^-64*GaugeXi^3*u^48*Log[u] - 1.87087746753735686887086277854\
13684758477977368067932449590021756241688154306507910685381222081391792212752\
146093781920299867512261647959379724979786`127.15512592433903*^-63*u^49*
   Log[u] - 1.477008527003176475424365351480027744090366634321152561809738559\
70329117007682957189621430700642566780626990627056173054998954044170904942473\
36579689`127.15512592433903*^-63*GaugeXi*u^49*Log[u] - 
  2.6971460058318874768618845548765724022519738539777568520003921525016621366\
620366095496087345334729586027537418853735949173722042848600032973363385284`1\
27.15512592433903*^-64*GaugeXi^2*u^49*Log[u] - 1.2843552408723273699342307404\
17415429643797073322741358095424834524601017458112671214099397396891885048930\
353278749330913034382992790477760637038248`127.15512592433903*^-65*GaugeXi^3*
   u^49*Log[u] - 3.7417549350747137377417255570827369516955954736135864899180\
04351248337630861301582137076244416278358442550429218756384059973502452329591\
879142705225`125.29726794379765*^-65*u^50*Log[u] - 
  2.9540170540063529508487307029600554881807332686423051236194771194065823401\
53659143792428614012851335612539812541123461099979080883418098849499710621`12\
5.29726794379765*^-65*GaugeXi*u^50*Log[u] - 5.3942920116637749537237691097531\
44804503947707955513704000784305003324273324073219099217469066945917205507483\
77074718983474440856972000659486591786`125.29726794379765*^-66*GaugeXi^2*u^50*
   Log[u] - 2.568710481744654739868461480834830859287594146645482716190849669\
04920203491622534242819879479378377009786070655749866182606876598558095552118\
60233`125.29726794379765*^-67*GaugeXi^3*u^50*Log[u], 
 -2.6282495977064996732247952551090244709593681795531828923462632894125366968\
31238370307544701668120578105120694848923633363809764356354862190186294612101\
56559277713348312205951728130999025915315940589851136768605993`194.1690902506\
1955 - 1.07824156403617048476230990135032058083035001204602698017721199645222\
84381601939160150619691105204322556155434027332742179763612062686613117243754\
1104357989475551571874557342533835101573855840636376331422827244987`194.16823\
29451566*GaugeXi - 0.75`194.16909025061955*GaugeXi^2 - 
  0.0110958104109929238602370260423117128369078155872875488207638053321872665\
49899972692699096855632540459249865032426962791261602353531093506627028032927\
16042884900833408225741859077340603524562328759963878765967623`194.1690902506\
1955*GaugeXi^3 - 1.6874999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999`\
195.37178444564626/u - (0.75`195.3720450782916*GaugeXi)/u + 
  0.7812209603653857325191491929069355104643632742506685167338146946089724276\
44464774888090686783719844061884850622618355087414020336592064916915082444058\
08566138357015297373601875881795380711014760350205295095420258`194.4733464158\
7256*u + 0.762588248103161557639119291068474977710869695159740279283634859346\
91885492281734731769667728523243075752067544301106921316127239440538225696452\
368122790240156375393476167654271041893898211393057111274026294260145`194.473\
42188310424*GaugeXi*u + 0.285496995342287149733755613277863507606233968166740\
36869099002200601685061302514336332974150792916258893820857975844534587658764\
39617590902081028271324077485427062460681485523984396183149604777401018963647\
8669983`194.4737266081599*GaugeXi^2*u - 0.01839895260274823096505925651057792\
82092269538968218872051909513330468166374749931731747742139081351148124662581\
06740697815400588382773376656757008231790107212252083520564354647693351508811\
40582189990969691491905`194.4737266081599*GaugeXi^3*u + 
  0.0831751408789250815646079668939990577409510928515721144301628376416875225\
49653312939519224837433431314307464160201511456532435558461925206924654944233\
20971665971528229258255496888206486793442853943557890045902741`192.8189699064\
599*u^2 + 0.59401525648303021980540966408783647344315290877632240100677850817\
53934151584524697399186126987363033537761904792850348963266822256189708360491\
5203504936797709917540361702887748327934680657997598773197967729559712`192.81\
837844768745*GaugeXi*u^2 + 0.645352664337810241533544473305598420469783650750\
03685101216167766967509197317923834833153742063124796113577095654588933960496\
04886475462117707180802328705409380197897007409428658864758241469055367176148\
4906001659`192.81913051132162*GaugeXi^2*u^2 + 0.02595677369862588451747037174\
47110358953865230515890563974045243334765916812625034134126128930459324425937\
66870946629651092299705808613311671621495884104946393873958239717822676153324\
24559429708905004515154254047`192.81913051132162*GaugeXi^3*u^2 - 
  0.6559907167591303182616174426873782007702286399551033813552778273356652515\
19028303360230653376873507286799361072115429406252536605551377647574653801747\
47721488803897794195512500126638505416252190074183656491676157`192.0412935101\
0272*u^3 + 0.1653902887287368733597522971546120637947285678510382319434596025\
86421322432173396957849748126997294448945383192889409807085379818578201362717\
02199264936495313651202678310134861739588202029730780166766077630448572`192.0\
4129351010272*GaugeXi*u^3 + 0.43104637422371452495562593554631058460103899469\
44567281151650036676694751021708572272216235846548604314897014299597408909794\
31273993626515034683804522067958090451041011358092066406603052493412956683649\
39413111666`192.04129351010272*GaugeXi^2*u^3 + 0.0199369801217641837280456794\
70459234187351063239418574354690397000047752782643056693359759853237533036420\
14451253776543925298879082509332611276272085025720435351354163546149644760666\
363742032125190557060606973568`192.04129351010272*GaugeXi^3*u^3 - 
  0.5300779413828855478001969456987008987133463766030646758173093583557223474\
55886307900352698113684176594500432430522397854128686899615804036365538142063\
95450298952996636841941037978467695121232122039608806632488859`191.2575494936\
4378*u^4 - 0.0061438007144460062402574262309969872832435239304230303026146792\
53996152648707958122548045313558164533676508837097215110963838347927041361640\
41007124194418285606577721666734320809062189930334865209352123387409061`191.2\
567359920453*GaugeXi*u^4 + 0.071249006750373075683350928331022090594704193118\
05862647323569536136181321998715875124985034060815955231686980193437966718930\
22629428510732031153955749614339670572046972839674610460952075677976836153567\
9297722367`191.25754949364378*GaugeXi^2*u^4 + 0.00324813391932993482090030875\
65036974357266546987435324775614881389008270845496530622288288521982721479939\
25017023330248702136086595162220417079569101453189977267274297754263000790554\
79824396920186528154040632282`191.25754949364378*GaugeXi^3*u^4 - 
  0.2012477019593450958675760677165434467906333284444795912439255966926111305\
91481088144204053251606772465874140019501511547797239716746774300033720524977\
82530372156864625623958575123765602623305233667855126870811889`190.4209007112\
0307*u^5 - 0.0178526468574189643605423991857651645936536157188588716510450483\
47074970757204218166941549306745965253096289787999010288247895168942211463118\
03710875368850520079500968484845983079550937606775191523116480618967227`190.4\
2046886796564*GaugeXi*u^5 - 0.12352200854575871819666314766712891521439249470\
97216080386861942610609706893359015830833632652117014228699593729464573998954\
72880744763118692710254218341046539921892393876539841124114291819773796610261\
97473788868`190.42090071120307*GaugeXi^2*u^5 - 0.0058971397091895685913754938\
04254816068410224615806849060043257927775390138645624943109789785115901125956\
77055215088950581512833823652311147213964173526491756010210069600470295539744\
459590676171518249924747429088`190.42090071120307*GaugeXi^3*u^5 - 
  0.0100152495595766528479561892889843916581858194428207344322450735124423655\
80368402095022648122434223521546901494769220556218360038086336087491496948605\
35001708684308548381607961047114446206970389013137360730512527`188.9767719309\
9116*u^6 - 0.0055955314678509033785360452698629537710616936424895129902934306\
92833849326714216316347208321722346626489596290237076813554662066056337274390\
72742717376646893460858204670376303123143081195894654767738045304547008`188.9\
7588084928037*GaugeXi*u^6 - 0.14813127397995890453189535706268727070151691490\
31193861722325314950092799473408160486796787099867826886441113946092420181483\
63645908959637947903208154555959255771814517145208139305518166802413798553209\
44728876635`188.97677193099116*GaugeXi^2*u^6 - 0.0070541818496797429133773971\
15523950826216518917449289658155357802777379837922418971999779779000798335807\
60990683996306578400287118756866672683808843735896774149849826414893197404772\
224746594176734523135606052996`188.97677193099116*GaugeXi^3*u^6 + 
  0.0379464774879905779095325787326770592798838259105462820130199120751295028\
78021679203862046217934192817346229284599163626681094265592808619746356399499\
88463890516526849695390152299615837005501877428591405739450226`188.3108076661\
0333*u^7 + 0.0003070426400924465974479377496324622621116145489741592787507814\
68493257533415855314893622500022005843988155323968205999986126434244592920544\
61267476442125231889853028489831739396413804334109329413866795567020507`188.3\
0986869776657*GaugeXi*u^7 - 0.10082715544319943912058066703314277714481231815\
32045079263431205234744927513585897454274068603080135511366115295397934553515\
04708296895972465724645760552589795420160955208196778782118619444940444388931\
65951441913`188.31080766610333*GaugeXi^2*u^7 - 0.0048010898342473643819312129\
41421536940908230341696585345470921611029169656866216063775226791305984544319\
20252385443664860154437590409459159337797836835034888118660834360605805726506\
891265134517059328449959342913`188.31080766610333*GaugeXi^3*u^7 + 
  0.0302582267094613814338685814264229277029017975190886634323907959458338028\
39146458430572839158523822322825305600793775173526559300465358791233526825153\
00828566031007473021862569454364168501856281967990267381640214`187.4501761339\
447*u^8 + 0.00115520269677336098972228269754729673788558846147689612946987411\
24022721044859706755416495102732516982699091509837156909008398373090965566042\
6425004961542423616430515847745225959646049265856096888067071576487237`187.44\
933290753193*GaugeXi*u^8 - 0.051714067031055498830611762013559576797926432689\
28157885990349727127961267731614520973801265522053747116594895316022424490709\
63147905763452606595212592477081411571749442939447283631339380378234008496998\
5376079383`187.4501761339447*GaugeXi^2*u^8 - 0.002462517952713204340888290002\
66131519647470289198141053275932501493369785739802253581266928491727931016638\
05372001215374873875544206144946470810404429321785937714049041248565264954981\
8954123170137581085219470648`187.4501761339447*GaugeXi^3*u^8 + 
  0.0151619795766993430576777393520140789329137236728334276904787381998485471\
38600635326948937235296862264743993719615501659605684937266429785107730914096\
7036173172673441454681235760599899667995847539450587817978908`187.16313748139\
942*u^9 + 0.00071152238248429653932779272383073601680328327398751442932492584\
09725078962011633813274018412988598395162846410077119280669618457509868540862\
8534853773978754116704898589302895187505108320939956812493315461598416`187.16\
227840676243*GaugeXi*u^9 - 0.021796828625508293043201424468290864206236387876\
70441999090050616359309041505746704564402374593573285246935000126236471621836\
63747768482829243178421622562121332620259050391273096182435710106693843389731\
1720211126`187.16313748139942*GaugeXi^2*u^9 - 0.00103793372907058121179378021\
38955449179700483127088888442238952152591429914059727175790287055747790258405\
52178050650384431775179964038490782852233966518233443595607795539642102787173\
7161414615666627640119918478`187.16313748139942*GaugeXi^3*u^9 + 
  0.0060093839914640786164945982069159885442655533979418522385070468679219871\
91861944982903386011989920886994718348006216171833595410838295491557012277817\
47421610850982914086313508057461514763933006666329897930000664`187.2040577497\
2997*u^10 + 0.000301918858144836981855719466745934862312800332553191770638398\
91874733773915715841843909444309091557217678008473304146905070646158729607853\
700803248467501493103285952204972659674936750156876964559954648704565295`187.\
20405774972997*GaugeXi*u^10 - 0.007876896421245100889216727343413983005520223\
68425533858398663551294420562640233160114929895949015818183183158502282136820\
67332223742697248773283691128105177982227874870888093158584092536859635233304\
8220830510958`187.20405774972997*GaugeXi^2*u^10 - 
  0.0003750888654482103845538636180973734218381570946453744811302084515670665\
62515082868465721800598630165958540814512883968484329781370889445786104153437\
80408671884515748737289425143098074609974286448520644235144798`187.2040577497\
2997*GaugeXi^3*u^10 + 0.00200633162154768145429839245569749528769584259338299\
53040073167534128114710244139570983806169166029792859439819113977805693249166\
61533885837958134238847708276723936120120291324526879125157141590118063113616\
09544`186.19075541284556*u^11 + 0.0001047349789320573596374284604519265273195\
03000054631691476235732704124825829394446069651207433179626277024010541417425\
68376507475853045682595440116364831554716820277691340452828738845835910809526\
602142099290274`186.1905670532761*GaugeXi*u^11 - 
  0.0025040497749505267961329708111544450567060159330491137456575079174753743\
85877116652766746507066919069192431291206252086135604167329111027651112817032\
61473609846685506664003532734282068178523116438573640493243853`186.1907497982\
2773*GaugeXi^2*u^11 - 0.00011924031420066142715824596206519234721439385387258\
63829076106438957705115183568030077694725562550421737833223060356908882489859\
59793764582349686450725398606538262576443775048894549539358337044020691269320\
6131`186.1907144542926*GaugeXi^3*u^11 + 0.00059061950148960130660813007560345\
30939039218429675238815070740075830787385115482516343219526310324992986032390\
05085459531073454158417686228396067559548649283527804487462548910127902994401\
28525589128355909229982`186.0066933023856*u^12 + 
  0.0000312391679596390610678152705458646970308456161242103974321675348173018\
29602374203431702977544399451000947230891206702400720714534331591836689865746\
5034482492227515331961532942095609119452464911676626187946138`186.00669330238\
56*GaugeXi*u^12 - 0.000712612712518762970444796880019894886128673776300920066\
67742124445957790983184510852366170973378511268227156488151933355067209436121\
40481334339383059624932938495646115877376860586848823063067956150509953583925\
4`186.0066933023856*GaugeXi^2*u^12 - 0.00003393392421084541913053387091948017\
69887482154387832153167183014760687613878158349374222101611760417366102329938\
59782664835906985208309008031167379654632045400417410333183617616976677444750\
65256435717514362682`186.0066933023856*GaugeXi^3*u^12 + 
  0.0001547015809031259008529682573291716997483174759923309384432132353388727\
44135751876601565891849408719567435189213509820167491741041159488827827524754\
98921485599725209330665916875777445197181135241246429929448663`184.7234322643\
0237*u^13 + 8.326236170245532944497397395023823018640719990346783981035125684\
84189426585817834991419015759601066177894611626284500918311801807273600612371\
938381168948460590088575531169030540980590451976417604284049198307`184.723432\
26430237*^-6*GaugeXi*u^13 - 0.00018389131970122234625964163103241239574906073\
29441396074396237250003001008690849013568779755868165500284193930157631384468\
67785393322072535651663498962062822716601786207960742996424224614883641533727\
11243206878`184.72343226430237*GaugeXi^2*u^13 - 
  8.7567279886849629108544827644868954063581502916127701495353363970449916421\
83864612020897958083367699137925355469296488488618226598670309760048513350951\
56904486261827494271562562358753993505164721695915779994`184.72343226430237*^\
-6*GaugeXi^3*u^13 + 0.0000372595559694824695666373905240069866393685513377126\
15556632104611752031357968292087140679447253258385694298000508719715662332376\
67446970019188014452440968439885288483888314160494822404313288140297494552207\
876`183.38630060788714*u^14 + 1.996461189903833818787905288192252281997571164\
93621372822285294219058902658087731528884776365554014797916680068650768789058\
88396492921904646899295193229264979505182622375751914602971544561979289351402\
5954641`183.38630060788714*^-6*GaugeXi*u^14 - 0.00004345764815403232046862594\
47924026235667858009874463400364559350499495766303330822767683404590866918117\
98785910069939900179729571668355536441779356701132329723904868991473953949950\
67779331736233724509012443921`183.38630060788714*GaugeXi^2*u^14 - 
  2.0694116843858423236666511619381015761363444904498834891541462888406901699\
91329666484617195346439820710052869379151810809321791536395588902929100523847\
04114034953938070634247033761140478001447467085502548698`183.38630060788714*^\
-6*GaugeXi^3*u^14 + 8.0923346686522765719595309878386275606519618742204809641\
22638164528561460769974947109662283768473218911241593754903697650723446460881\
17258355899175374146926518979406300704244411105039898851439517953591474428`18\
2.02090672776941*^-6*u^15 + 4.43491820135475144273595058373479679778593536300\
95682044500087758675088191952938218957527933328756039668421615623818747611912\
81634085639126435189271346457366669437527561448906293229449287578716131719992\
7458`182.02090672776941*^-7*GaugeXi*u^15 - 9.47998005646054017115047964388135\
93746080503037978540528329728215449834060050295502464812415021837661620911851\
47980552301067676168121841632117908750553874764506523150156896626489823983860\
03743230922387190447`182.02090672776941*^-6*GaugeXi^2*u^15 - 
  4.5142761679908249589966079558409890858635287286407308197625218146931557322\
07769286914327540998301276856505115573901157381238188899188896568863520111281\
7518523642712363131731975767778061541749923527321070915`182.02090672776941*^-7\
*GaugeXi^3*u^15 + 1.687549078118341465937880682519727197002762890949152057877\
34241053408141113129961913211674762925457046240584651417356465802797749670796\
629339430398059646579140692096696318008163418378547783371299205383249918`180.\
6289613320951*^-6*u^16 + 8.95280009815476570364353577390475869882029930722467\
15525290520796619689332906603601915973897789960288941244936081454548187891327\
77949181189821610201944251776784692809393537712695572917265759199416228515009`\
180.6289613320951*^-8*GaugeXi*u^16 - 1.92136553960558825158081946655427956850\
62170933240112069244271523846281007621272172769518482745576398260399554874546\
93602323766028895337651641597182685035541484253670636155521044225119542062346\
36020206377113`180.6289613320951*^-6*GaugeXi^2*u^16 - 
  9.1493596965930434131112752620892647162236474823025071799810648982986766303\
29891305650312890894520536577577755074817199118939805973668773324609518051773\
545090201367575464920644363064252162283992306945217595`180.6289613320951*^-8*
   GaugeXi^3*u^16 + 3.0494429519133721770406933348119938030452611963392880665\
99588238831044414514578037638920653553319241954970548333648994390440619849318\
4407795604545627662647069971040270939777133454227938534509346552221583088`180\
.5922130935477*^-7*u^17 + 1.7420286084225919436207850422827175713875806959592\
14436259859533330150628767915525849369715022221214324516434920353362091790571\
14803969061222203873006996142047908508868815846727878318436532352432968882803\
1`180.5922130935477*^-8*GaugeXi*u^17 - 3.637842332016227774710946559522297342\
55760056161144762436088298407931933668774084250355840238727745802693221254729\
61749642273706860429553839300842022960996544605496452185925590807851343774652\
691712089553233`180.5922130935477*^-7*GaugeXi^2*u^17 - 
  1.7323058608232896461039328732528000899827189984344179299353486126413290528\
36261800734201891216997300248478488287927769788497826446108874270708272701339\
474803156353339182436112094701802634746183235858679775`180.5922130935477*^-8*
   GaugeXi^3*u^17 + 6.0588178396322050156871933481787258184287011266613151380\
68052345124142087407400161748773092503683025203090844850246522739365685853668\
967441036273654862894698751892271461499495660275680905985570952488463946`179.\
05289709811947*^-8*u^18 + 2.9599605084911844912333137226419405799205403680279\
62598954433908120555729300662728083024575513838826072847987260316131066510776\
4003025508888322870015785206204935003886344172751114883298824089247047622317`\
179.05289709811947*^-9*GaugeXi*u^18 - 6.4644340600176399350216223325392831447\
18782938027508142644969731545836979923015637934599667516763140489182164719513\
21288696495676151015162505014656133705706190262608882880540352532351883136360\
2107667701968`179.05289709811947*^-8*GaugeXi^2*u^18 - 
  3.0783019229976140688580576735572445787051115838720110608279070711347009546\
61686704597012024530969313839380161415758163638149013745021126274851795793713\
73973531212558668734563023167760496103186401438155063`179.05289709811947*^-9*
   GaugeXi^3*u^18 + 7.6132216587629476593184860459186149698157750336362081567\
43743162863694097390162047140730308006179549788077437813280513528598993417808\
53547277444151100204131740003766064612240985198290453301425662488382149`177.6\
886123011495*^-9*u^19 + 5.521397307704538080045174515315448745816093770466413\
51485151173052666549303582817332490648370900822418490584982290447850599443429\
30834099992290628281069180073851582390294691713871846912499429710335323545`17\
7.6886123011495*^-10*GaugeXi*u^19 - 1.082474754735440313872831746766692610876\
01329079924720061883373833468847825520380058752297686990775686431899772606051\
90923690121825294341461335024362677921373582987147901221542850412006734565132\
8283294288`177.6886123011495*^-8*GaugeXi^2*u^19 - 
  5.1546417067721889696112296062121122484186506323073507044691315445122551427\
67289174940722219459155105724869895741635079935838791530904138712516357064554\
9800660171900646455856490325743137556611697627202141`177.6886123011495*^-10*
   GaugeXi^3*u^19 + 2.2454154881534353065982479453170744197001779931367327546\
35098951679397759423820221245450339224944080259336095041160547572013604877349\
38888445587917670048538559428442046296675901836351294609597414492578405`176.2\
0430990802055*^-9*u^20 + 6.62043100240215194183547325902893663918674421162763\
71269786112163705658330217330622768436979282911838837766414497196592000700407\
85213258874638788491296812031894445326604237709626638534551848253926224729`17\
6.20430990802055*^-11*GaugeXi*u^20 - 1.71409230229173347154721615580443644379\
16464502968959469642334203191990430720794803021284104222826522519093761169886\
27426305822894454608674312697735510182228273503989206730279367885276244533691\
66274608804`176.20430990802055*^-9*GaugeXi^2*u^20 - 
  8.1623443125258389512262568456195529079007994154087193793270462201917166632\
27893911319610734735181809270225280329715726755601198204877301992241037008874\
648691584448543913228268212368818929952399754304402`176.20430990802055*^-11*
   GaugeXi^3*u^20 - 8.8669372249098541084748457787430175991455642712462752685\
05858686675948896127139468950905007568552326320239850878049652356093980875249\
81994383952815407427834517556448555169040306391361155007354184713255`174.6997\
092887563*^-11*u^21 + 1.82448051973209390017002924753182292598903675722517708\
16780543530766673564062064390968905114988865195453847345373613502180234408801\
21507367383108314523205794479820635565094856494157462750429478938628126`174.6\
997092887563*^-11*GaugeXi*u^21 - 2.574716258807460237157759981283141321759863\
28909492800846755122312422206317443697791789478927605742670019914365578726838\
93980396623764315130240851018221980304565392719921729066829075384859296624073\
222964`174.6997092887563*^-10*GaugeXi^2*u^21 - 1.2260553568710048087412343163\
58007066246017617064155654363699420979516496278913462202039512376089064115822\
74935039064917494098386648905169222486950146981209651046810585812042714757215\
0667779200998102153`174.6997092887563*^-11*GaugeXi^3*u^21 + 
  1.6306356680599098357560123812458312974928213032126721587494563219328582325\
19631103743301854999437374998649938673283738297950114678592900095118305333960\
6025581942824350340515046454942187634365938502433827`173.17572057514198*^-10*
   u^22 - 6.37980510901346533520628759787516512880119923010308204471133763683\
44399012290343549846538798256623712152201631740756837736847399637158276570501\
280405805597870554578896477681879103075170629580886703976`173.17572057514198*^\
-13*GaugeXi*u^22 - 3.67878739307334809595406290364613973927595546885712297904\
30100731627073491885012562836864786680845837056252432564630399403125282353864\
76248228744732668118909445144068310564461174135679595181476532800853`173.1757\
2057514198*^-11*GaugeXi^2*u^22 - 1.751803517110380233884700922445564577108622\
71002605232772121781681324753168876360857359801378493116812875261876420699766\
37185980517088560907451792092135933373781657516658145017177307273873014764551\
5997`173.17572057514198*^-12*GaugeXi^3*u^22 - 5.05863470462269775017585197444\
56147308054263864942643089427545981825630634562977688739545926787203097591654\
58105465765669442538059971087853493723297731894470014728161323523007740656`17\
1.63317584651176*^-11*u^23 + 1.1933395504022472193232912371082202875754044373\
71245284916943063606504177851458823239838273124946164113708451462203648138201\
14068202742753393129033892438558939589862060139745398310501193511018233879005`\
171.63317584651176*^-12*GaugeXi*u^23 - 5.012302707858376079318618042660433402\
33807948364076360245785412840658909923597082720902777204712248131001208661788\
40567321256681513737474516254284133815806846882374874403210772054021510588517\
699111532`171.63317584651176*^-12*GaugeXi^2*u^23 - 
  2.3868108237337163893190740033794246130885849926752962750728822008589711731\
74850594031506907179328817120363388460723878192190050252907726245863182978047\
3226087156112490008242843692272729224809337141894`171.63317584651176*^-13*
   GaugeXi^3*u^23 + 2.3705202990458952090833381031920476257371216014563636205\
89961877176240857332493935136493122976739390083096077444767361166069556045040\
9955726348429021093977023297887172577199844343243`170.07283914352237*^-11*
   u^24 - 3.52812121040954795683234892409774002401830589122853897383619661419\
50976596168900181964965581578167466140813709610030674596101726279808537969591\
8003984000661439402445426260768433919`170.07283914352237*^-13*GaugeXi*u^24 - 
  6.5267802357176736066828201730366397334680980966651530237216913191665380420\
66727788063635227172324220419494790821059443104449269806287017457648793588717\
88446197566225952836732840727`170.07283914352237*^-13*GaugeXi^2*u^24 - 
  3.1079905954156774818691608926172224853621049825128741240544265651192073137\
17276095426529839797902078468045628636700851373715870097650435815345230762469\
366728286396597253190923650401953670714102174815`170.07283914352237*^-14*
   GaugeXi^3*u^24 - 9.6964324921822913292013905478247155224077044967158920338\
97315432807890399808954006468061053273667912636562168219254273913030869907212\
837846616674263434327074043869690553723429918899`168.4954145874447*^-12*
   u^25 + 1.58964799298115661304773646794538977493502865149378597753794686149\
05876980151260667180091097334449859587434822664848452597981806941494477748220\
377657269029592981138387901760066198`168.4954145874447*^-13*GaugeXi*u^25 - 
  8.1390068794383069242875627978590179042988117483513043275737525753772294270\
21811071269519683798126311113046869377391011869559879612009318815188867370177\
4339428918921354490676355863`168.4954145874447*^-14*GaugeXi^2*u^25 - 
  3.8757175368371988643169155324830701868492680570336641247082187922363696990\
41328415357882020942204240561850054281150055004078353759897204567594798271109\
557576396346583963935442379`168.4954145874447*^-15*GaugeXi^3*u^25 + 
  4.1433464407346600289170658313036768824587361134747971251764604811836328773\
56200924899071960770955511886241684738237058072015687421838432065985950830214\
489631143038964703849737487532`166.90155312613436*^-12*u^26 - 
  6.2479788002473060444516099230121486991702479264193564927140052582515541037\
11768650574660461212427518821506961531250605924197213773799149659969116385045\
0940328355908704644748941575`166.90155312613436*^-14*GaugeXi*u^26 - 
  9.7377434270002825131007990283485804135593547679935358290879366420436501425\
14220478461600866029396657203070438555862988849217352165422328709631213914310\
636733169495787550795729671`166.90155312613436*^-15*GaugeXi^2*u^26 - 
  4.6370206650358089226658463124688730708415835778013530898565328892371415527\
93497680617497381729629443059608041370142151391002168970995575700219930175572\
87410887143970429494294176`166.90155312613436*^-16*GaugeXi^3*u^26 - 
  1.7538367871180428727860550852311224952540351058708434995136720147050225509\
72788168639929188041182703224824919956587219206143198138707521607613988329586\
10277992792027049256283326012`165.29185825628517*^-12*u^27 + 
  2.5706567540143300805083807347357405400651989193426425556541914709720288079\
22148263932445643658332313244010704376216648274076804074625543999159674188503\
478048241831798654063238985`165.29185825628517*^-14*GaugeXi*u^27 - 
  1.1196846999671793005071264616372989015200893897336326143583715359578605264\
80033735098311806612070627932636919905830564187483313304971960131964718299796\
534480392719481596409171351`165.29185825628517*^-15*GaugeXi^2*u^27 - 
  5.3318319634598346966775625902664393196031089556873942646281655547639223536\
52272405114841628530250466288389530726253302863345699741132031703282336977303\
124148356232346344513732`165.29185825628517*^-17*GaugeXi^3*u^27 + 
  7.4659837187781036429807809399341239934215219685482899082207687006007424504\
21801409609502938208496257245524515343541918095279150858755562108513553890583\
51709242602401865888807869909`163.66689094654353*^-13*u^28 - 
  1.0490321214926494180669951171835621243362783481725357037974431281071526964\
42357736379057895954830985944973745249423478039854614770157315160420396450006\
8528478796022681552732870656`163.66689094654353*^-14*GaugeXi*u^28 - 
  1.2392541406745205352384581756261480450916048077100612130687968550226821122\
15543774265341846346506384255989077518938914222052920102059480497567543095577\
31120603262821486471203385`163.66689094654353*^-16*GaugeXi^2*u^28 - 
  5.9012102238728734262874114412071912570137601307063878510384374022170749316\
43408736434008828776254199633241986055771476438417274057598535491586306235992\
320225031399467827724124`163.66689094654353*^-18*GaugeXi^3*u^28 - 
  3.1824116345721800894368331939227784670705615276285468218516691003892668549\
36841871039278162941986015059898854483400897225355000988741352303519131363166\
41937719873072382514742003396`162.02717391132066*^-13*u^29 + 
  4.3109107576453841753208942511689337936377444951743632400598632987335079936\
67192487685356315531773401219321774875013405675508536221068136635472905972196\
384923107616164256103029988`162.02717391132066*^-15*GaugeXi*u^29 - 
  1.3221376754412473450415831935888413291359079345427651185338748346448081055\
09449130541977021087019940602902363299341369485010359558859780662620860885745\
2229250255259668081663261`162.02717391132066*^-17*GaugeXi^2*u^29 - 
  6.2958935525267153493341795770546098874330541988635583710150326626626819988\
46006889627809377241173117921498363496259730620968992477346202412344861533996\
24624232797899615756974`162.02717391132066*^-19*GaugeXi^3*u^29 + 
  1.3596243831083520235054701429598285383492337797125618446371299037360073613\
72962019644651330903313585510434970333304622300588077851956309576245902141259\
62733259425010451719561841925`160.3731953429504*^-13*u^30 - 
  1.7759877578168670599887731291739152641879236333099021595110002129081628883\
59091584095509082496657956172954745643995111494671452622977509239904675654235\
485243828506574738673461716`160.3731953429504*^-15*GaugeXi*u^30 - 
  1.3615159545287801064337141974575460850898923841908842709948028058877901436\
19670189409648986714334461910398083842287691472201141534022606490109021747597\
832984388200017715784013`160.3731953429504*^-18*GaugeXi^2*u^30 - 
  6.4834092442571357660320939769338346100797546677930030961073610356705806813\
99646234218874589829304799339293829396419262331525225087747295428690879540274\
8092310014195478653094`160.3731953429504*^-20*GaugeXi^3*u^30 - 
  5.8196627622195787173981330871173848598363351985191465579179283353727969284\
81711571575687504201263001748316728799993915619077875428595164545388705641551\
5637458147662589168189038412`158.70541218490033*^-14*u^31 + 
  7.3416380300756122926019202690222893108940822600618239030374063242646765363\
81868371089226135936049556781300565926485317548626132672746391821613883132074\
51873977022760220665646788`158.70541218490033*^-16*GaugeXi*u^31 - 
  1.3549876343797324626426817117655604712154496158089242238387969445893279467\
20045795487093236325232168282696899640790450054468962739396940774902102591407\
73417656556896372830098`158.70541218490033*^-19*GaugeXi^2*u^31 - 
  6.4523224026382509490750936984638650262069944923673782846220739640652062993\
22616628618826376966860085407348974154633654426788994142043665621819384707764\
851714611678120223136`158.70541218490033*^-21*GaugeXi^3*u^31 + 
  2.4955900511704416091885235689106177903362386143490590141814916436676754795\
19674750002574936763870340414910222110920287275472799909301887741393078683407\
6603622629407594810847423882`157.02425301278132*^-14*u^32 - 
  3.0438200905273634398731702195438247302585200400976209321810576777143282371\
34249641621770551905848442810938886223866503581151501019139217238565951848117\
70216410861534856449557046`157.02425301278132*^-16*GaugeXi*u^32 - 
  1.3047113118428069222984592702195253640484519082869010140164778649410573310\
10797079100231596438832631242741059802068642724605189556959976371467655355627\
5826008096979177219522`157.02425301278132*^-20*GaugeXi^2*u^32 - 
  6.2129111403795294163382723319731194183078067589665113347782163294859939738\
22286954942579505737753609277661100988469525142869644667441315689250400490950\
79422545226190268452`157.02425301278132*^-22*GaugeXi^3*u^32 - 
  1.0719948326166367178678821617824138594565607500785859818452788593016225896\
30300469178614173703479254679344209908215881708333042478966212824446514898716\
7771473474688433617955382215`155.33012057847424*^-14*u^33 + 
  1.2655233065994187476898267523552680057512081627560206666742912324086182157\
52974298743472762214374863358226705305450240569565488933543586647860682663345\
36579231026251193045726178`155.33012057847424*^-16*GaugeXi*u^33 - 
  1.2168215305292128117386040400412087336317301177112514374408848616323421043\
18018675329705400515504322504286923031300361549382207970742894506203917928843\
918904777530804546919`155.33012057847424*^-21*GaugeXi^2*u^33 - 
  5.7943874412039639907926322316981760819936278801320622312476268287153561060\
50032418138673796971342927495653793051396232234463491953925258098570693879794\
0608314608262547455`155.33012057847424*^-23*GaugeXi^3*u^33 + 
  4.6122848204251814078596445870957101341836261175275645387151723890159482857\
48346425510430866193467453190690313639780239957514896545924903260110378968688\
910403112797236755255129657`153.62339406375634*^-15*u^34 - 
  5.2755551032693192335418410878102030866866514502261829789140900640250821159\
21841618949086025908189332762094736246449386846688862687565581628186689780701\
1208230990942116697171021`153.62339406375634*^-17*GaugeXi*u^34 - 
  1.1002957321271785405004034814173834435354555001895367655603743442392358555\
08559641362213398050486749439862482667947290515084129473755822575151656158099\
77836239029278889354`153.62339406375634*^-22*GaugeXi^2*u^34 - 
  5.2395032120452831977742320114707224237561168623982302839128158004502228238\
06435804341268264098956230435102261622470269079382490221134955169020183513950\
83814236064574324`153.62339406375634*^-24*GaugeXi^3*u^34 - 
  1.9874897565987593958603579796747730502712892744395045350192778728677937461\
96516105733647836523756400683942355808580990503580000991238910676347609252242\
602076171444495572680874944`151.90443108261448*^-15*u^35 + 
  2.2047000030270779202061584930977385403291818423430105357238949162502169081\
59535370496086189739879914044236489090415354794842123084971460337757575513448\
971731787987783491083968`151.90443108261448*^-17*GaugeXi*u^35 - 
  9.6554259671875531988957279419421912966764003969320317482532446106197836705\
77637917961795524601582568300936936612736726005807020599043853047614644573269\
889122754429366096`151.90443108261448*^-24*GaugeXi^2*u^35 - 
  4.5978238063446821930817789043146649162609715441016561775894634024870416936\
95457546793409117827766109479960050764370033795705729349217173213611537489240\
77021689323941926`151.90443108261448*^-25*GaugeXi^3*u^35 + 
  8.5767721105996281528015350719956318909451753162182704155353144584217935437\
22006670262545053451082193144910351423862807770433930850801363080571923371457\
41034088939819647784587467`150.17356946550382*^-16*u^36 - 
  9.2353646130360730577579559804581787432640897422453117175373273249331605277\
55334852914506285077688462422515210592903717780230714077941234989914573595506\
062820536916262558398736`150.17356946550382*^-18*GaugeXi*u^36 - 
  8.2299708354704460511490731325322953916449220904991492977305352866814281479\
32837580725884481141757673812327003587552483326257547460757240463703573914010\
15777507051302251`150.17356946550382*^-25*GaugeXi^2*u^36 - 
  3.9190343002864425705636268304922072160165824351686029019077756082989429189\
28110823329340837629594615073196939544762228787214389988767811694212446812602\
8880097966021525`150.17356946550382*^-26*GaugeXi^3*u^36 - 
  3.7062993869342788031189129354140452360251182017542114591857809738079367197\
39151436530646979267463691633857452051579398751263440188374150168153571182117\
69295249379942812557852413`148.43112885382263*^-16*u^37 + 
  3.8772777745322071599941256530124193476374171109147661139315950163620138122\
72420369703605084207647476082930879573290768299279597036541212184077448900798\
076131286014000317589829`148.43112885382263*^-18*GaugeXi*u^37 - 
  6.8195192684694327676591221175745453566455245166515194802762562540976314038\
09649389175210307193220487838918953734074350212873395017298810600233439083935\
267835786763247`148.43112885382263*^-26*GaugeXi^2*u^37 - 
  3.2473855189578535581989739516489848471589953541093995783615179340014000575\
81529649125983989999245304427471966094166491373251817492899791557005487446348\
340099745047821`148.43112885382263*^-27*GaugeXi^3*u^37 + 
  1.6037058390555247609043472973561896550161030273675522693752344833375433724\
31666002837003779173347446887274888302749087815117236108754555124851427937903\
8296401`146.6774121287469*^-16*u^38 - 1.6312384413032560900172167637851506470\
91843617123989849243698834259698247497807888753475614596430184905291160041911\
178363852268669024370398235982878332129957173049889146309349`146.6774121287469\
*^-18*GaugeXi*u^38 - 5.497674818236034750605042437414899685727684922985632602\
50295861662072137831325271856848437563938836334233759458779736521609353928328\
3884952077939344753311543735088384`146.6774121287469*^-27*GaugeXi^2*u^38 - 
  2.6179392173586813137302379844664248229076194875761675785258509738626111275\
42129716784263681067542533280180379244440760288709385638541039117470921933800\
44473015555057`146.6774121287469*^-28*GaugeXi^3*u^38 - 
  6.9478213709935488168076051404926698898978199259677475056478734172559980400\
08713429616657714008376767625402963314177444327246080143960188501789473592140\
29947`144.9127066950658*^-17*u^39 + 6.876680771485415599117137558130879956155\
98838045092401988950820504504738748866929098504173382077951204458239506869983\
82278785241582814372938155198272490593`144.9127066950658*^-19*GaugeXi*u^39 - 
  4.3151266474585705474101540577597778279431295377495642533474393689389440483\
08044711979510860101481674568092657883805348811392794368540438022337793678242\
09504640134593`144.9127066950658*^-28*GaugeXi^2*u^39 - 
  2.0548333172897957273310968579596167142040749798994484209000027329549227726\
08321491234525461247813758321471449356524038078753282324289026115350902327776\
4867435211986`144.9127066950658*^-29*GaugeXi^3*u^39 + 
  3.0136057307177150849513949771591877623384553415109880256894342078201750137\
13104274364186670730642213936403128089634651511232971451628181660775266914230\
112247`143.13728563772497*^-17*u^40 - 2.9044765167628441066737040464392268555\
49866280295198588853588204619512428076716535073335297131256551746654720915476\
2520442499703674990424963346907187475146`143.13728563772497*^-19*GaugeXi*
   u^40 - 3.29994686494215804723794157027491291139121120293278190049679873320\
31783767032415231827549605951044288150855672686461974878954602359651132120539\
180517064573386826326`143.13728563772497*^-29*GaugeXi^2*u^40 - 
  1.5714056570718006273106228563303678184909022076480652699654109554822788869\
79270348877127486104672699121309801971590034944378566923213652806690198639807\
375866080994`143.13728563772497*^-30*GaugeXi^3*u^40 - 
  1.3086214151427304333421534218417443987780383305537150115426922393239876003\
09896811959939826869597500375474366997847950489571689805693367073266950073522\
744579`141.35140876631144*^-17*u^41 + 1.2289785850028261623662640214596220906\
01271946293665728426395490988980727429358562090972208061071194071558951883429\
7398998614491073438374940701892814738099`141.35140876631144*^-19*GaugeXi*
   u^41 - 2.46051294852242701265477236329942209574063846914420523270191301501\
91946937488285462585620048880299803442122672857464865942834084111555522427502\
3131218202890661868`141.35140876631144*^-30*GaugeXi^2*u^41 - 
  1.1716460234669915517434940730006461060644059268935485143751426143533860942\
49731440562042113130641333527180895475231622573375788150198392529031570425879\
63021772158`141.35140876631144*^-31*GaugeXi^3*u^41 + 
  5.6886472906470346094676163877096855070384653374725701458822346414947023426\
28077291188964429298325650111923963069202315397391983870716228266296379959658\
53997`139.55532356061417*^-18*u^42 - 5.20919845407173293278256921372329706895\
16678942266140157170168578642013886393726866297139415210560719302288471510453\
20666190515280469261863946963326418354`139.55532356061417*^-20*GaugeXi*u^42 - 
  1.7898223211459776618951628833000427871170342247684200672614509097617267038\
06596684432412241738197373807759161033051276254631073278693830130291867593403\
13665262714`139.55532356061417*^-31*GaugeXi^2*u^42 - 
  8.5229155753875564069669867508097495374867095747824693403155270638026268001\
69462685709424408315089051986756478465830744759977287203294135776700920862384\
192034528`139.55532356061417*^-33*GaugeXi^3*u^42 - 
  2.4754290265568860081245573720056409294802742950435724209673729216428651833\
48884168984761350521105519466507801937246191440839496239218232109004295421154\
53713`137.74926602862087*^-18*u^43 + 2.21163228119920557258157077362399875263\
02228086668417991580430448800696181856713640573237190536858922680670738215737\
84598091182513545739119037157083628097`137.74926602862087*^-20*GaugeXi*u^43 - 
  1.2707152157324470203466382377512632672658591390065082842744628414730025823\
66900201020891192578981914309927479374139055046874544162260936990677941855458\
6278331098`137.74926602862087*^-32*GaugeXi^2*u^43 - 
  6.0516733557821745038383980831427384358576528844381021202143205512717558256\
12383297081056826168165969689129614727030222379237912757239301818148773128026\
57050743`137.74926602862087*^-34*GaugeXi^3*u^43 + 
  1.0782485961866567169012424728172083939155687506452932308824775750810797448\
09408504285962735753740443330471083878769186704890622547182833716958021255267\
47102`136.0804679738775*^-18*u^44 - 9.404549750609398612478612442831208704556\
00704933987108949347355249252655074907501731314611377840997608639238619108176\
325454205447825187438225730768777936`136.0804679738775*^-21*GaugeXi*u^44 - 
  8.8117413044822846257038315034861674474671791077287713838801307632497547752\
33831193067278972360703767360377914542498043508958176869296556801301416246421\
5195679`136.0804679738775*^-34*GaugeXi^2*u^44 - 
  4.1961609114864585745666778678988431408378020568679179371146880880743645690\
75538655115590308835795645970850925245289292382453309388407904057889485183929\
6177454`136.0804679738775*^-35*GaugeXi^3*u^44 - 
  4.7010621185616548972453095570130433550854212788594323657762816300348756229\
48300285170359307588057213902389407158650365944744051519601013727199154280645\
4221`134.4005796734309*^-19*u^45 + 4.0051238744575049149405392277984567369931\
90012312742732641725750890266479440816640607890971767792887848988116832074617\
94350660121985688023639739706631631`134.4005796734309*^-21*GaugeXi*u^45 - 
  5.9766163342402163525991626419684859362149282785013403674707163103895061574\
72601200734164510093692366870067262383679096272372539823144529847527964874892\
9111123`134.4005796734309*^-35*GaugeXi^2*u^45 - 
  2.8444361489640473012426713434559992864061148146811063259232258403823948010\
14127610889064374385876381025047511402807235546125726921576524509461168109735\
092631`134.4005796734309*^-36*GaugeXi^3*u^45 + 2.0514673452150761745095717760\
68233675566963663493282016639283538473224851041143577581850445590543424111296\
4989997698926862119916697734883435577133137676147`132.64731249170748*^-19*
   u^46 - 1.70812048241902671993406651463902137339647353052365251510527988234\
91094769346141909534059691277289956265040127286469523751463542940890579380686\
0452742673`132.64731249170748*^-21*GaugeXi*u^46 - 
  3.9635297260353207185988203923789123198121718080995602511850050919658730539\
33179043008184807217502827594534292988078977446145543305753099942805689635915\
379228`132.64731249170748*^-36*GaugeXi^2*u^46 - 
  1.8872185947073923700080756924193845138615709433060750080538015051321696211\
05520085145226642427192729301955020620092219068351471145350643542843148897863\
2801`132.64731249170748*^-37*GaugeXi^3*u^46 - 8.96001372145943396245413700979\
10305026626072994614315922827148935244802242137425996937709860790588314592645\
31874223327356798743540010592666579613171424055`130.82885280494804*^-20*
   u^47 + 7.29489744736337938476697739287138044724956430394920737513279872879\
06561534284723499258720308195339979383239973767690837231371581762886422631896\
646752009`130.82885280494804*^-22*GaugeXi*u^47 - 
  2.5593939047461219771340906031685521337720983614516950410700311248156783768\
46641214874818613137763138424573945546170182891298920169963585685716686728445\
40419`130.82885280494804*^-37*GaugeXi^2*u^47 - 1.2225741670467746052808328935\
09995791626752096187051258664119728328279663794184288267426385325797588757366\
851724062794194387048793095919874140345286627919`130.82885280494804*^-38*
   GaugeXi^3*u^47 + 3.9166347828179843972496199565166343169398324761486761758\
90145240120258939649715772246974518909922381678841657891457451614335633626095\
786638872525548213305`128.9950186054902*^-20*u^48 - 
  3.1195590438486036204928702747852296873751161233949074656792277592270840034\
29952767932045440411597402131833386561780576058491793344193143989993204754799\
8`128.9950186054902*^-22*GaugeXi*u^48 - 1.61791798396870488196590899840615769\
22730418277673042066435329970745696501249242353664491053570903461624224387073\
694521701680222279060453974829255277887762`128.9950186054902*^-38*GaugeXi^2*
   u^48 - 7.70750410089715387969012701846431761754042690057102799690562302758\
36226940929372118093225335195159826525991720470879725385231752887382330486870\
8998105166`128.9950186054902*^-40*GaugeXi^3*u^48 - 
  1.7134190622597886029819112310473609023610850241963626110742278899698741461\
11152721033613260735684150834311917805181285769281941509618361388902493621391\
13`127.15512592433903*^-20*u^49 + 1.33572561665447156260569865652110710510166\
91840194020524314493396465779822940222023394010034160962455277005994106985210\
540187884659128790480049267657865`127.15512592433903*^-22*GaugeXi*u^49 - 
  1.0300424653370718697004409535798844667009395032469734761437949541279142662\
82018665101895531084143255953678082832506051069269568717509350615896744931110\
572`127.15512592433903*^-39*GaugeXi^2*u^49 - 4.812203440921582204622490226626\
97966022670383916079655012735790593207314132818917936465595231916022918084314\
62073295190444787449610448934319806789270853`127.15512592433903*^-41*
   GaugeXi^3*u^49 + 7.5014778812481002980566227022961227437113610379170609752\
99301122146633251987438465062637396287898286251508606260703828546370886555175\
33249099302478484311`125.29726794379765*^-21*u^50 - 
  5.7262382699399005944442639067480200361664800118174760622208679613935438509\
49967370441814145706586490835230162895029662597862824000361523741567464938064`\
125.29726794379765*^-23*GaugeXi*u^50 - 6.405174570797341035485105410334537810\
62297337027093121840468035574814308182080365746299305315286515111511055120132\
37413865169098737205424497256400309806`125.29726794379765*^-41*GaugeXi^2*
   u^50 - 3.04511441017187578158175424826949399431815084535066764824774337345\
42763707580055819871468289888063115794031645656501960300031379911467168075322\
85081861`125.29726794379765*^-42*GaugeXi^3*u^50 + 
  0.7109375000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000011`194.1690902506\
1955*Log[u] - 0.0859375`194.1682329451566*GaugeXi*Log[u] - 
  0.78125`194.16909025061955*GaugeXi^2*Log[u] + 
  (1.687499999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999998`195.372111508\
15037*Log[u])/u + (0.5625`195.37205417075188*GaugeXi*Log[u])/u - 
  0.2751736111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111107`194.4729919668\
1033*u*Log[u] - 1.76822916666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666666666666666667`\
194.4734470001139*GaugeXi*u*Log[u] - 1.671875`194.4737266081599*GaugeXi^2*u*
   Log[u] - 0.0625`194.4737266081599*GaugeXi^3*u*Log[u] + 
  1.1749131944444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444442`192.8191305113\
2162*u^2*Log[u] - 1.178385416666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6`192.81837844768745*GaugeXi*u^2*Log[u] - 0.820312499999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999`192.81913051132162*GaugeXi^2*u^2*Log[u] - 
  0.0390625`192.81913051132162*GaugeXi^3*u^2*Log[u] + 
  1.2818721064814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148`192.0412935101\
0272*u^3*Log[u] - 0.335199652777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
7`192.04129351010272*GaugeXi*u^3*Log[u] + 0.352213541666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666668`192.04129351010272*GaugeXi^2*u^3*Log[u] + 
  0.0162760416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666665`192.0412935101\
0272*GaugeXi^3*u^3*Log[u] + 0.49037905092592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592589`191.25754949364378*u^4*Log[u] - 0.0501953125000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000003`191.2567359920453*GaugeXi*u^4*Log[u] + 
  0.8727864583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333341`191.2575494936\
4378*GaugeXi^2*u^4*Log[u] + 0.04134114583333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333335`191.25754949364378*GaugeXi^3*u^4*Log[u] - 
  0.0647535858961640211640211640211640211640211640211640211640211640211640211\
64021164021164021164021164021164021164021164021164021164021164021164021164021\
16402116402116402116402116402116402116402116402116402116402018`190.4209007112\
0307*u^5*Log[u] - 0.006885695684523809523809523809523809523809523809523809523\
80952380952380952380952380952380952380952380952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238094\
5`190.42046886796564*GaugeXi*u^5*Log[u] + 0.801383463541666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666657`190.42090071120307*GaugeXi^2*u^5*Log[u] + 
  0.0381022135416666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666687`190.4209007112\
0307*GaugeXi^3*u^5*Log[u] - 0.20198263716655643738977072310405643738977072310\
40564373897707231040564373897707231040564373897707231040564373897707231040564\
37389770723104056437389770723104056437389770723104056437389770723104056437389\
77072310734`188.97677193099116*u^6*Log[u] - 0.0073634793182319223985890652557\
31922398589065255731922398589065255731922398589065255731922398589065255731922\
39858906525573192239858906525573192239858906525573192239858906525573192239858\
906525573192239858906525596`188.97588084928037*GaugeXi*u^6*Log[u] + 
  0.5134565403852513227513227513227513227513227513227513227513227513227513227\
51322751322751322751322751322751322751322751322751322751322751322751322751322\
7513227513227513227513227513227513227513227513227513227513227`188.97677193099\
116*GaugeXi^2*u^6*Log[u] + 0.024438476562500000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000009`188.97677193099116*GaugeXi^3*u^6*Log[u] - 
  0.1493257367810164189132443100697068951037205005458973712941966910220878474\
84672881498278323675149071974468799865625262450659276056101452926849752246577\
64340304022843705383387923070462753002435542118081800621482933`188.3108076661\
0333*u^7*Log[u] - 0.006387770603032879818594104308390022675736961451247165532\
87981859410430839002267573696145124716553287981859410430839002267573696145124\
71655328798185941043083900226757369614512471655328798185941043083900226757406`\
188.30986869776657*GaugeXi*u^7*Log[u] + 0.26101358403604497354497354497354497\
35449735449735449735449735449735449735449735449735449735449735449735449735449\
73544973544973544973544973544973544973544973544973544973544973544973544973544\
97354497354497354497388`188.31080766610333*GaugeXi^2*u^7*Log[u] + 
  0.0124272745122354497354497354497354497354497354497354497354497354497354497\
35449735449735449735449735449735449735449735449735449735449735449735449735449\
73544973544973544973544973544973544973544973544973544973544982`188.3108076661\
0333*GaugeXi^3*u^7*Log[u] - 0.07572593903615651507516586881666246745611824976\
90434198370706307214243722180230116738053245989753926261862769799277735785672\
29360880154530948181741832535483329134122784916435710086503737297388091038884\
68967836153`187.4501761339447*u^8*Log[u] - 0.00359145991295823885109599395313\
68102796674225245653817082388510959939531368102796674225245653817082388510959\
93953136810279667422524565381708238851095993953136810279667422524565381708238\
85109599395313681027965737`187.44933290753193*GaugeXi*u^8*Log[u] + 
  0.1112612640542328042328042328042328042328042328042328042328042328042328042\
32804232804232804232804232804232804232804232804232804232804232804232804232804\
23280423280423280423280423280423280423280423280423280423280398`187.4501761339\
447*GaugeXi^2*u^8*Log[u] + 0.005297883856233465608465608465608465608465608465\
60846560846560846560846560846560846560846560846560846560846560846560846560846\
56084656084656084656084656084656084656084656084656084656084656084656084656084\
6560846565`187.4501761339447*GaugeXi^3*u^8*Log[u] - 
  0.0307254273202807971533169945868358566771265183963596662009360422058834757\
24745566015407285248555089824931094772364613634454904296174137443978713819983\
66125350252334379318506302633286760270887255014239141223262786`187.1631374813\
9942*u^9*Log[u] - 0.001542141897613554049565954327859089763851668613573375478\
13738289928766119242309718500194690670881147071623262099452575643051833528024\
00421448040495659543278590897638516686135733754781373828992876611924230972162\
2`187.16227840676243*GaugeXi*u^9*Log[u] + 0.041045488630022321428571428571428\
57142857142857142857142857142857142857142857142857142857142857142857142857142\
85714285714285714285714285714285714285714285714285714285714285714285714285714\
2857142857142857142857031`187.16313748139942*GaugeXi^2*u^9*Log[u] + 
  0.0019545141687679122574955908289241622574955908289241622574955908289241622\
57495590828924162257495590828924162257495590828924162257495590828924162257495\
59082892416225749559082892416225749559082892416225749559082855`187.1631374813\
9942*GaugeXi^3*u^9*Log[u] - 0.01059736902131744047459986613425766864920304073\
74322718238062153406068749984093899437814781730125645469560813476157391501306\
84522218913753305287696822088356479890871425262959654494046028437562829097220\
63161208048`187.20405774972997*u^10*Log[u] - 0.000549255478506528698741000328\
30191560350290509020667750826480985211143941302671461401620131778861937592096\
32225505241378257251273124288997304870320743336616352489368362384235400108415\
9814318544477274636004793212`187.20405774972997*GaugeXi*u^10*Log[u] + 
  0.0133818114872293745991662658329324995991662658329324995991662658329324995\
99166265832932499599166265832932499599166265832932499599166265832932499599166\
26583293249959916626583293249959916626583293249959916626582911`187.2040577497\
2997*GaugeXi^2*u^10*Log[u] + 0.0006372256001467427248677248677248677248677248\
67724867724867724867724867724867724867724867724867724867724867724867724867724\
86772486772486772486772486772486772486772486772486772486772486772486772486772\
486772486826`187.20405774972997*GaugeXi^3*u^10*Log[u] - 
  0.0032094224389122337401633337179272725208271143817079363014908950454886000\
82154675709269263862818456373049927643482237036830591424146017700611255204809\
79836439191898547357902817258276613735969195324654680114015008`186.1907554442\
1497*u^11*Log[u] - 0.00016952895612428828236458106587976717846847716977587107\
45723732736719749706762693775680788667801654814641827628840615853602866589879\
57689256390555091853793152494451195749897048598347299646000944702243403542065\
02`186.1905670532761*GaugeXi*u^11*Log[u] + 0.00391436896263759870530703864037\
19737053070386403719737053070386403719737053070386403719737053070386403719737\
05307038640371973705307038640371973705307038640371973705307038640371973705307\
03864037197370530703862466`186.19074979822773*GaugeXi^2*u^11*Log[u] + 
  0.0001863981818510627104377104377104377104377104377104377104377104377104377\
10437710437710437710437710437710437710437710437710437710437710437710437710437\
71043771043771043771043771043771043771043771043771043771043917`186.1907144542\
926*GaugeXi^3*u^11*Log[u] - 0.00087102391985508951806663547083620837027923768\
34384209724918398960406335747044421086428461769170443212450587791296465338472\
71381342248746449483983554850959051696585767453171653909187980055384256121790\
19265787822`186.0066933023856*u^12*Log[u] - 0.0000465454253699147316151935760\
72203617497829458708086253380465341343968889263101223979851525145737106615734\
16102837298925161679691100887188749943279364475452338206867628063715926470455\
891651979514734044155265167`186.0066933023856*GaugeXi*u^12*Log[u] + 
  0.0010392682393184318536707756284475861195437915014634591354168073744793321\
51289823247495205167162839120511078183035854993526951198908870866542824214781\
88673955869723065490261257457024652791848559044326240093434048`186.0066933023\
856*GaugeXi^2*u^12*Log[u] + 0.00004948893348229421363101918657474213029768585\
32414087969643525199080754636310191865747421302976858532414087969643525199080\
75463631019186574742130297685853241408796964352519908075463631019186574742130\
29768585611`186.0066933023856*GaugeXi^3*u^12*Log[u] - 
  0.0002148472965478935013455437732806454619620877231579286725786316730352118\
83195175622912495093811719572789778304428263522667061515044807472544344725661\
35142242162793627789537229891114689443932217619435751098283801`184.7234322643\
0237*u^13*Log[u] - 0.00001156440799061051575102917279259455601631943808285984\
62816097033731251365468999686633904268121902339536557170774804992439210073427\
70764534186297608061029824451587873351295114716878138641560404982168403931479\
9`184.72343226430237*GaugeXi*u^13*Log[u] + 0.00025275596305642879665283765812\
86634196687106740016792926845836898746951657004567057477110387163297216207269\
11732202737493742784748075753366758657763948769239774530779821785112790403795\
69480098580627681156782112`184.72343226430237*GaugeXi^2*u^13*Log[u] + 
  0.0000120359958001194644506483130821755160379499003837628176252514876853501\
19212553074986937420799854662288524722387156249590112023974457836891699325561\
75942419328662714906101149487392873636259879646123032366418156`184.7234322643\
0237*GaugeXi^3*u^13*Log[u] - 0.0000486682064290316059600853749239167465855533\
81344304119353878530621834349265060822756507436319100257748323380515996835597\
28218185575055630338384033836141986662835596382942628701572873215457556454595\
864333572292`183.38630060788714*u^14*Log[u] - 2.63174492456195547277126081919\
17242654864821058415823439159891067771547080597818219984413579178602515054422\
93490224395298157514776874253376587021777809825740730814493031112390588892922\
53811332616125706541803`183.38630060788714*^-6*GaugeXi*u^14*Log[u] + 
  0.0000567337563636257742263859988727713595438463163330888198613066337934062\
80178766951253723740496227268714041200813687586174358661131147903634676121448\
60822109499358176606853855531104208352885601562850240098921319`183.3863006078\
8714*GaugeXi^2*u^14*Log[u] + 2.7016072727731346799633836670873707910744947781\
98481902185605889309593013296717000420704124407828111531815235518939222642926\
34663005033375403745774116144486514856885227255597625967996338366708737079107\
449459`183.38630060788714*^-6*GaugeXi^3*u^14*Log[u] - 
  0.0000102063115285799970340949591653009801183629407255327737768606141625152\
67715470332417424932522427389607908827021261197498672833564912932560305187447\
50024185162941808078783125499846664124628900570770626600656856`182.0209067277\
6941*u^15*Log[u] - 5.53556019970890373898186817881156809856149386487983119763\
69178702758253891493166655877859672163373096392423436026856847831356947789500\
263135836678039538636423509685600501379459081852825329668713141415020375`182.\
02090672776941*^-7*GaugeXi*u^15*Log[u] + 0.0000118268132777613033654975894834\
80136037455261441152093709412933398824051381370605356496009053328277314167966\
72528594927183992439724362122951188206920129318718383974115896514485579741311\
66371025279618117813185`182.02090672776941*GaugeXi^2*u^15*Log[u] + 
  5.6318157265919137956726140147656902506990690412207167057255240676757431607\
51979094130769615778434120585796070804889147040822525831344173495848980857799\
1999508754358842542264059018909107092528609283459371875`182.02090672776941*^-7\
*GaugeXi^3*u^15*Log[u] - 1.99431971682453520180340942693626148083645491656438\
41621804247759404060031882601815349152391540787804067353994896452784382194253\
71430263864661434446492560215473191420714520431831166882331438631103240506825\
28`180.6289613320951*^-6*u^16*Log[u] - 1.083752639054934226134316072734675952\
53220493560953322514858119344237369104226837564496205609561942339376890854392\
84543358530719166072331770968991548322305057356843762505051452988393455679394\
466338031446972`180.6289613320951*^-7*GaugeXi*u^16*Log[u] + 
  2.3019133700378017947348920478913216749091839868891430256717112200046114352\
57767864884785727196765686235548254429881154645134311074761328937073308896112\
09146430642436452167752095130453881361651858190323347603`180.6289613320951*^-6\
*GaugeXi^2*u^16*Log[u] + 1.09614921417168210615769037285792135880319301836056\
68614486956638632123640941983093658578667397009548685033693852036003711488720\
30706245873794374676208891376439877321711536879085379967214182384578470580638\
6`180.6289613320951*^-7*GaugeXi^3*u^16*Log[u] - 
  3.6502380824279898226243319158138981179953017560812613160994236807117815417\
20434713926912082055566689636687539180944175315156356003141565425986352591363\
0122183124770424943288409236566921756537021243898115763`180.5922130935477*^-7*
   u^17*Log[u] - 1.9861323526474815033014410806597665135522277155294463659310\
42032060025872289095102915864894218082429827067237946377715215778232193704142\
473001337167674168346141397158945232281565194174437749504186222815603`180.592\
2130935477*^-8*GaugeXi*u^17*Log[u] + 4.20235654947660932531913621108558342711\
26313869337004517002442098406410056996217386299345008754698556545221136983767\
96208521491227166089703697339344190677316520246284744676694049035578239852542\
1660601557609`180.5922130935477*^-7*GaugeXi^2*u^17*Log[u] + 
  2.0011221605898650549156874372145665848332100017959546956330855075538133946\
68255130958730917232836519069530792738594377768565962361999295291130543750110\
095166636301608809130336259706526331694917647817331316`180.5922130935477*^-8*
   GaugeXi^3*u^17*Log[u] - 6.286075981139573256168006585120020726600638259535\
99056008388233577543488140147583805980697775065060029914145120753118996748674\
46786920015285106782333371872313481999683525602247882372193782589171352873598\
03`179.05289709811947*^-8*u^18*Log[u] - 3.42317718716546681584191538661473025\
01984253039590031231751545508651661116752173141844302883629734555084911549685\
26781065722413914022619575847248590464431246478115745257060368272454824767288\
94815068222842`179.05289709811947*^-9*GaugeXi*u^18*Log[u] + 
  7.2245442701304763502211509880482458323066806731733246704262906570845846476\
68216233899672822855986815383295078342543578006039649422004168826730065506133\
293727719267771401540944301373864867734005888148461247`179.05289709811947*^-8*
   GaugeXi^2*u^18*Log[u] + 3.440259177196553160122181480724898091844870556355\
15019268520669080893170529024870761565439436587895971649473050033274122909977\
25171394639181754027692403042543098565507529092963266632734419849265787641103\
7`179.05289709811947*^-9*GaugeXi^3*u^18*Log[u] - 
  1.0224049265782383006146517893197103065582362709862825856244140165379295917\
49171185144201497942888399642468546420098532005049076281147602993188762266520\
041672631549012894048735418959011619105150409122896689`177.6886123011495*^-8*
   u^19*Log[u] - 5.5707305506864199837073006221999523459018427945123865298544\
99977534987133316137223170868343137965604084390020911680622005655972865655979\
3568115277196148595288601456811697192692066710409779980242178465856`177.68861\
23011495*^-10*GaugeXi*u^19*Log[u] + 1.173718350045872770201272578822761411138\
61459381805994207362234177320907991806052857056176584839974244541211751169880\
69271718996138400749570175827430588406525962257228845157786137109062582768056\
58273729421`177.6886123011495*^-8*GaugeXi^2*u^19*Log[u] + 
  5.5891350006766243130289230418329780260676364695909124755676010644823669997\
64110944154400422186577873312895095776178322546086314650559350677503490574426\
8400600878000183690259879568900412094378728754673148`177.6886123011495*^-10*
   GaugeXi^3*u^19*Log[u] - 1.575747167679614120321712019857566626453467650750\
17983559532165650472038647997299905890454208320022512553507057109330010253584\
73761781755470002981039911836388592186022831894300157230579054039931342466291\
5`176.20430990802055*^-9*u^20*Log[u] - 8.588830832129102906534440738681038958\
20659820721622610749917639305794371211113723392245474782102744261252738071881\
24170520370433304437143344093411922535143904401220551068691232435727702148511\
97179193675`176.20430990802055*^-11*GaugeXi*u^20*Log[u] + 
  1.8076037153689057977689114832085284159104675818919224618939938019572025956\
45960731639662934813427194468715244102275543385535994100741072507772243632353\
19360012987505005308313319712364795838816579751977987`176.20430990802055*^-9*
   GaugeXi^2*u^20*Log[u] + 8.607636730353438751744161679325550664281810483703\
26882973729308826772835840472714007775277969587734501569503478721429131684924\
1325796802510627164017507231538205273450580872517230628448547137212409145731`\
176.20430990802055*^-11*GaugeXi^3*u^20*Log[u] - 
  2.3079831931504974388894797203807402488539523438375261348858992558004062586\
82416174352010091469333585139281832921406300573119346020144060099173013680861\
3270987032684653296132454333080925342108660122735631`174.6997092887563*^-10*
   u^21*Log[u] - 1.2583016287174184437594831665301514527305559641511853481112\
98246692264745826724521234994666401668762289895430496364372681012257221473520\
088716527866084729948757989899518211163111755617331572964726754411`174.699709\
2887563*^-11*GaugeXi*u^21*Log[u] + 2.6462722355080712516556144970188591413200\
69255103661836559531794078598363109296231590727544498774332345931733669142566\
93244622473804799417380042947019649642293552433617630897396915639481096123866\
60012036`174.6997092887563*^-10*GaugeXi^2*u^21*Log[u] + 
  1.2601296355030830027493802838341626984503006320208248180930199220064287366\
77538153790974454203855327374461970671971442756891286081886499938262400433600\
498918575313727113439697830025962425322276026503617`174.6997092887563*^-11*
   GaugeXi^3*u^21*Log[u] - 3.220941074291321809410870291347685669800763130771\
19690948796097467516593115815446760385545268621734421736992505970575229451396\
4754366000588968072103323666697499854405252695901546694797551269980200388908`\
173.17572057514198*^-11*u^22*Log[u] - 1.7563222431229608272967862545736586268\
36215246665924693464517987815194704729567847318036392583480709891507935796485\
89488483239955373674752356803784736720578188149943406664617764335965394553745\
073559274`173.17572057514198*^-12*GaugeXi*u^22*Log[u] + 
  3.6918343759564873578509817331950624628866083013074107165989760973118820030\
99338318139422613947797265580313879067626596923558356003583345417237886187892\
574999971395451756331707564510393640088685797335939`173.17572057514198*^-11*
   GaugeXi^2*u^22*Log[u] + 1.758016371532551384454456660297776659566527926015\
68622019836265267352730899701966380071169066838131233841583580068289240428680\
321745381576303047527163525888523508725734486882972416858634735147885052918`1\
73.17572057514198*^-12*GaugeXi^3*u^22*Log[u] - 4.2928140967970576999605352612\
92678221623254086530174880226741160923095572359994587882714737744416105019455\
17332042093101725437046396565333707247215584984189027222209246231574278756637\
516752048501282968`171.63317584651176*^-12*u^23*Log[u] - 
  2.3410445689945734763714158338864725245498948231839325374381712803904449130\
20157996687199129199770902952273093443788548701770367158982026671684491540323\
710332698079675303683008255042654433986276833536`171.63317584651176*^-13*
   GaugeXi*u^23*Log[u] + 4.91934100902967083898046952941370062713155167917422\
67301431190858394470780023840256241954303001393374031520939417558651660868898\
9910061658563408927191783718609036725202338374494933002219343019172400216`171\
.63317584651176*^-12*GaugeXi^2*u^23*Log[u] + 2.342543338515401283074837250067\
22733822329372217715438890281286089962017488321563810163236879877315352743649\
49461605989928893308189841126054077562126401138023319245798140245785467464064\
393487703936093`171.63317584651176*^-13*GaugeXi^3*u^23*Log[u] - 
  5.4754260902952412753300672633998048335493016698341916128209934497655739847\
60504063393881285422652784512622170725420430861250181824325512894467975199877\
87419535910489343533814829048`170.07283914352237*^-13*u^24*Log[u] - 
  2.9861813508740328919120737845636568804978154042146202893529500274920190123\
04192706034211050174467961590294129455684689376310855336254293095296984540750\
289466294186889552737551735397304656678001139957`170.07283914352237*^-14*
   GaugeXi*u^24*Log[u] + 6.27364564311264626556512391130639096544306737368711\
72479726906706425751945044687747704995511107436663412593349636015711495202384\
2694457176744156000278216764697799461256119839353692`170.07283914352237*^-13*
   GaugeXi^2*u^24*Log[u] + 2.987450301420257818678556408104257285979547779204\
07971050791480265824161640048612296802177603577836417434090552632349558666192\
0473144535107798120108978055627775079881394389627411214112644176492956676`170\
.07283914352237*^-14*GaugeXi^3*u^24*Log[u] - 6.696297417447735761120495006299\
40103081147787829881413976814192967787092828097063949482429831137127720699570\
84105170086224630878486369973515165439952664031713995662621823910791017`168.4\
954145874447*^-14*u^25*Log[u] - 3.6521872551435440982164700491657295547003573\
85457489024494806609218083923375540886395757220274823436967702505850311741806\
842728887880653467343111575593654876011650546997971216706`168.4954145874447*^\
-15*GaugeXi*u^25*Log[u] + 7.6717635062123177632683919069894766558624315285062\
18918917175560611673317389693787741353187049076454688828129649068537705468258\
4523664196922600550081114963379137860316855725383008`168.4954145874447*^-14*
   GaugeXi^2*u^25*Log[u] + 3.653220715314394034573903257963821394528038418289\
88534989127119511826681841113538457611231086585531987496731501575252092714458\
2048258482069509292818323879224604377541513199056661`168.4954145874447*^-15*
   GaugeXi^3*u^25*Log[u] - 7.865854768701226553059372064892019129864967392349\
43390918621049692065382860644766422693654645792465071979331700697974233445148\
7428814981784286114555162654258846534559203622599581`166.90155312613436*^-15*
   u^26*Log[u] - 4.2901999129896932854505946636995441087751015325378004708382\
58774121855806569497963149864703056628759235700509038679743899817508753531546\
98783792751741985881725426883680675493329`166.90155312613436*^-16*GaugeXi*
   u^26*Log[u] + 9.0111199242364840880901471233728186049649565124638194281519\
44557236094371292872309936629185209807728183253610494639741460805060373528378\
998366472369308861840877561498422549140695`166.90155312613436*^-15*GaugeXi^2*
   u^26*Log[u] + 4.2910094991279265272882357298167696564441550749465278832715\
90691641272813314934249612367252566147751051992421339443837538518798261055611\
00837312794187090485578266650172895912459`166.90155312613436*^-16*GaugeXi^3*
   u^26*Log[u] - 8.8887993095835463433119552375675430484109742654406022226133\
71316377717943826103536641086822548386554354727679883175800676301234203536950\
27267493645727433526098914536878390769988`165.29185825628517*^-16*u^27*
   Log[u] - 4.848239782841424235000437566485163074659718964578503984387458905\
42602662923280308871997930167379221452364487619038012291522429854130882119515\
96580928455746457040042344805789825`165.29185825628517*^-17*GaugeXi*u^27*
   Log[u] + 1.018256997902777276884064536187688307558652574848271952021218678\
23626740572349426355623765327961484008435693250064686338835958349944707036590\
3220046161200472190212944183075003855`165.29185825628517*^-15*GaugeXi^2*u^27*
   Log[u] + 4.848842851376919025690722357964894828824042376938202970128361695\
61349961841178326531624249299391898877853892956266721374528398759109252837057\
98876775792139031580064307417306199`165.29185825628517*^-17*GaugeXi^3*u^27*
   Log[u] - 9.677503880113964468926636807797227885514936995244740769535856454\
80950326452520485019773392635874431402293722822781676127418822378392625436950\
17554186068922893460344674534866783`163.66689094654353*^-17*u^28*Log[u] - 
  5.2785006952841412746336930065489129865732001150875016763861894714157649402\
10656124258701063285934381573262557267132589548204814204146333991958440872462\
047104540429710931688664`163.66689094654353*^-18*GaugeXi*u^28*Log[u] + 
  1.1085755842315734745977226307454618105160726836392339489265262313943423827\
64819537531687726149663554698195815882545494470151338751723888646080801811794\
68855004206408842713239206`163.66689094654353*^-16*GaugeXi^2*u^28*Log[u] + 
  5.2789313264403667631122078741032794234186845164570292253842491991083079512\
47159543946451045330072149842891138656410879096170836674152023672351926416949\
62489811000566014570364`163.66689094654353*^-18*GaugeXi^3*u^28*Log[u] - 
  1.0164730877892984310327283673712579284181720352908957165848140191514129008\
26797982444419708071464606590320796587439487184845194606628391937460273050598\
4345915207685520064386975`162.02717391132066*^-17*u^29*Log[u] - 
  5.5442925918468872084708836619505782508385619665034902238082903944273289759\
50392879594717885696947399316300198619812852478707732515542224966675067024195\
94521727288673515556811`162.02717391132066*^-19*GaugeXi*u^29*Log[u] + 
  1.1643673638740776122768439145925854666707983734778996435733768111962991180\
69428259814383643503568926634664429257102557543302036506023788275650076959884\
0056033087449192920087681`162.02717391132066*^-17*GaugeXi^2*u^29*Log[u] + 
  5.5446064853131829379259183156650775944504606409018186313752976587035503242\
07983715146534262041927288064682620442007002571209100680835851889390019781974\
88462657436431656430099`162.02717391132066*^-19*GaugeXi^3*u^29*Log[u] - 
  1.0313080746015876106793320988593360411680783156827996637729304249882082933\
46055950405431603050545474831631794333014109811404491393506142851855245890456\
17596742227132576834616`160.3731953429504*^-18*u^30*Log[u] - 
  5.6252356223179043338571001943531931472240677170948721070506531262206184118\
84073883434267523736152751275536166052487253646403051594765454193150478396137\
2352068564130348840911`160.3731953429504*^-20*GaugeXi*u^30*Log[u] + 
  1.1813468838296330076458359682781158191050246066361532011451024932824485793\
06589797207362522056366427021822110484642805532082893190894511526994646193281\
384267502352988902026216`160.3731953429504*^-18*GaugeXi^2*u^30*Log[u] + 
  5.6254614159598384734434859953389266936741385087890545276203494111580587926\
78159244266532460335680161188265433027315875099349403468800022449533353378423\
7844455995125563197745`160.3731953429504*^-20*GaugeXi^3*u^30*Log[u] - 
  1.0119323438367491058467582398853590542351780185790356489505555728691839131\
80987166084112104205259401038690091726438109456241129552168348413917722038365\
75831343157191283769625`158.70541218490033*^-19*u^31*Log[u] - 
  5.5196027212125491044169544093523156264748681100860140045472583535483613566\
30515875036158010996904253858343340410824316643931101429923420241974752758533\
669234961967564004634`158.70541218490033*^-21*GaugeXi*u^31*Log[u] + 
  1.1591406504933967943282893385460246529220246568864492725389106164207849053\
73251612667133038445030148145935680028917184888730469765250810702741343479429\
19923733486858157320753`158.70541218490033*^-19*GaugeXi^2*u^31*Log[u] + 
  5.5197174040729080052114416453260732028614371118695287053549509778403677179\
03678384880658663154308010664670724311173267018978878008810328308650307746607\
030896433215555075998`158.70541218490033*^-21*GaugeXi^3*u^31*Log[u] - 
  9.6130154005504981551835659976850616376632901477028891015870386542084905038\
61743276477151019662406708050134184800437979196583285220765129639866153843952\
218822176406371685334`157.02425301278132*^-21*u^32*Log[u] - 
  5.2434666100302159591304761289835261768127571910912538751880726990371543729\
31196518269423650419219006327276820002090130686065486447337877937223295005294\
11509546361169734352`157.02425301278132*^-22*GaugeXi*u^32*Log[u] + 
  1.1011363952597329976671581433891064853770739563578206820155083046688740377\
56755473069536820568869213742210297014175259330199815124063416789215217826607\
9462815268456461888411`157.02425301278132*^-20*GaugeXi^2*u^32*Log[u] + 
  5.2435064902949917125319805829868451921737885119171735895774679646159809124\
53684497305917430628090155074173765057358623177283894295591492599048280217983\
94144133751742951697`157.02425301278132*^-22*GaugeXi^3*u^32*Log[u] - 
  8.8502386490608816809440078246798422994325671686213377778497399012878930528\
65259684304879821741588043272721065804436834426673642472438593184114498885762\
67380825736141799712`155.33012057847424*^-22*u^33*Log[u] - 
  4.8273427248731233522662973959682991902079455422550470021750270035410187577\
33166216247828918313749492458894752217604289112962083906563275688239520618789\
6923453515392307343`155.33012057847424*^-23*GaugeXi*u^33*Log[u] + 
  1.0137643676755406368069263683540399198703093140994275241411257657031596853\
24337783629970144434717330829607370465002006093507044547877006528181997423897\
043369276338755889303`155.33012057847424*^-21*GaugeXi^2*u^33*Log[u] + 
  4.8274493232777768560867270789490938859183291308506206961516484155491195173\
42098885875677819610383874511824283674370141896929046479147051350989445282233\
658575978238509107`155.33012057847424*^-23*GaugeXi^3*u^33*Log[u] - 
  7.9041928063460157139862261875923676675238913424505007885659959508821945132\
61658375366993584296789968705291595019167385311336015067375447487209731621636\
3765215769116370569`153.62339406375634*^-23*u^34*Log[u] - 
  4.3112934847373509530244143993162742760499037251487168025512266359873483089\
87363968455376368525087631099804173477536922818795895272674389620511229332439\
559559886364861417`153.62339406375634*^-24*GaugeXi*u^34*Log[u] + 
  9.0540097704879007240663601365100656008410741933450431822788212718415737572\
56502669694802631740008671003775835420079618693148678082630630489832987994246\
874502084451812985`153.62339406375634*^-23*GaugeXi^2*u^34*Log[u] + 
  4.3114335924699130620531174042761020552897216761696541422293913986318225536\
32958322342693970929312238787985140460033533387546151698526726214675966448252\
029283669068556154`153.62339406375634*^-24*GaugeXi^3*u^34*Log[u] - 
  6.8543962182726612436982098383929594259850552083487859277686450229266157246\
99891166387678209250264833836868119172328470801804541495481716966211138630605\
962400383537475809`151.90443108261448*^-24*u^35*Log[u] - 
  3.7388706027000240311753369653823758113844405744897668800568499271861715805\
20285378515981444766487582848624390038413948412580432039039327400881448465184\
73506728264165343`151.90443108261448*^-25*GaugeXi*u^35*Log[u] + 
  7.8513638021244070974398712309240256425312501217779148342652924271903890864\
58672887076800798871054247373410403046599267177024490565393617631527544387283\
952846658514399354`151.90443108261448*^-24*GaugeXi^2*u^35*Log[u] + 
  3.7387447729434478293156717062531100548448811131171283530790615798538904985\
51779433583798072528677873551999046813328398579078109976012833058884854499128\
18898783835654445`151.90443108261448*^-25*GaugeXi^3*u^35*Log[u] - 
  5.7763309188619646780728276415793145356067288053547955740908381894128403628\
80779907509647488171803328159699143117688107582097097775901320096275613661649\
04371895886370712`150.17356946550382*^-25*u^36*Log[u] - 
  3.1508974514494066319745432019823320208300843976014464950315331827039916228\
61029364479178425976775889869988070715846770789248752706000513983091489959076\
359432568761041`150.17356946550382*^-26*GaugeXi*u^36*Log[u] + 
  6.6163569642879601361469222250424384813034837726543043235573460304282684050\
06404452388567138096273641152986679147281938075802716094584751208997187636443\
65192507566761524`150.17356946550382*^-25*GaugeXi^2*u^36*Log[u] + 
  3.1506452885255259373401235412155277584778653140222240040891327739942831881\
72917871533588714139046379071367240621687100856641926672806044408289637895119\
5889804789496193`150.17356946550382*^-26*GaugeXi^3*u^36*Log[u] - 
  4.7339085996512161717158158804948898840087338759833537503134982421907637299\
57474015670663001314301953010706100744038594984706753626513175832364036439232\
1858838459773698`148.43112885382263*^-26*u^37*Log[u] - 
  2.5818265012377906800578441074170563865020265358244856815290960713324386294\
60741692992233346032870328667133526338239776887382261765719194870564893018736\
50641406936149`148.43112885382263*^-27*GaugeXi*u^37*Log[u] + 
  5.4226405665668678534065320730925456483172864460889935372045233766086675295\
63674026139278354079031537312711023959573059189482093266068624373448770231894\
3125032537613902`148.43112885382263*^-26*GaugeXi^2*u^37*Log[u] + 
  2.5822095544289646576235879670004464122407421837832159833480660329549588629\
96985170748135026577847888182539833434984311648546919795252096096263784418197\
64710496204883`148.43112885382263*^-27*GaugeXi^3*u^37*Log[u] - 
  3.7759429873470461148945933350889456795672304474927908884788120432671097533\
13702567228619005450231284221667963873800319885508930057186761095563237944248\
003862732447908`146.6774121287469*^-27*u^38*Log[u] - 
  2.0591921217098224551849209768047779366959393199462306737611870999524441522\
41099282876879979579261747220036639325203857806964519872660153982256370060174\
48831099562962`146.6774121287469*^-28*GaugeXi*u^38*Log[u] + 
  4.3256324526316233548950340342061160767682905051022547556977304864226323156\
89858139249400992487096949966648774159284650205908763367990964690142564143302\
866812861569071`146.6774121287469*^-27*GaugeXi^2*u^38*Log[u] + 
  2.0598271082845687630798299171100299619117564500753352482963962333328161175\
46394247676179858183599933118265612204535546192628940697863286259953142287024\
83393410674246`146.6774121287469*^-28*GaugeXi^3*u^38*Log[u] - 
  2.9344095341305731953567924940546986379034927510306274744430145568258131536\
37420937503212158833048137881177293361429600612946709451568985621954380466227\
98953299747742`144.9127066950658*^-28*u^39*Log[u] - 
  1.6013833705245241556619901678102594603279660250552750387400730056878428411\
00026571387331297750266727876946675690817753811944376317572893819929759075556\
4277976328801`144.9127066950658*^-29*GaugeXi*u^39*Log[u] + 
  3.3608369662501557592019949728174141656958395724361769563153920115053579958\
12400140465444593498781519599557074896044889313409338825392767649397634459726\
11942365673625`144.9127066950658*^-28*GaugeXi^2*u^39*Log[u] + 
  1.6003991017266884625703537307593894011708786108266167543866652910517204249\
08956688839862835405373494865043497598464488587320071023397359418533443019814\
2292185819554`144.9127066950658*^-29*GaugeXi^3*u^39*Log[u] - 
  2.2229017221938066423806285786765718333722687883822077068806360056790986654\
92142919492275487539391658904105616961158619251136240659154809319946723315438\
7786747633277`143.13728563772497*^-29*u^40*Log[u] - 
  1.2134650868259440034714414560136792415510834234285285999695870641780598118\
05278062728151208327826449556665376585673651040851442741205558517150829710475\
736696243734`143.13728563772497*^-30*GaugeXi*u^40*Log[u] + 
  2.5450827462220404417825728183581710878804025850495952972022409780225198954\
79426637917953242300379326844359368522326990290447830711606947458658708879930\
086731675764`143.13728563772497*^-29*GaugeXi^2*u^40*Log[u] + 
  1.2119390223921139752991033463513916988511839770204337278849613070737788792\
01340402478700334170371804817549059755418411937808766045471551669418993312390\
942521479365`143.13728563772497*^-30*GaugeXi^3*u^40*Log[u] - 
  1.6401338686512164842612931709093116105312683467047400827020574369078943524\
60549835952940683878995903387958790152897243222054176641752681635159830555409\
683931757674`141.35140876631144*^-30*u^41*Log[u] - 
  8.9253891499298550371063894628588289496561868837080732298388462691749859322\
04296636827965366058680266942721148416230552744934567691647529772854034440628\
1823799017`141.35140876631144*^-32*GaugeXi*u^41*Log[u] + 
  1.8797151687997230522441872016150768851390774953745909626921934677362488176\
65674735345650201837762266006036131362743899941341717238196956823603852094025\
705893053536`141.35140876631144*^-30*GaugeXi^2*u^41*Log[u] + 
  8.9510120707087844605646355863199506480040981850989223300144799320064163464\
80975096814976339501630042409527356789322993317459101314206419176601895706217\
70554576`141.35140876631144*^-32*GaugeXi^3*u^41*Log[u] - 
  1.1802307118960178911562093289681878508822881318094767015366636654977419882\
96170693633376383769172962903281315544218267710951042824892265166674178329049\
98184106905`139.55532356061417*^-31*u^42*Log[u] - 
  6.4145996471837365578153800874198514387884121073334957268895841514749822788\
13907749399575330367263430641150670912897359462197631300442237109691604290990\
72098147`139.55532356061417*^-33*GaugeXi*u^42*Log[u] + 
  1.3548007074470525330822373027150340157645073521913784572510171756592233253\
78583149506034381587436119332436046700781911964128947314184871525818365163725\
01166855866`139.55532356061417*^-31*GaugeXi^2*u^42*Log[u] + 
  6.4515563066012345390451948581592792191041622769861949952353334073433301602\
03581744506152497919534338203446840053234859377866145606865518328754005927316\
718160948`139.55532356061417*^-33*GaugeXi^3*u^42*Log[u] - 
  8.3466781238929885865131343839059060153934877573743915172539401981376880935\
04467311680322864967286390501197379178897631086145387491717916617298290654038\
186805845`137.74926602862087*^-33*u^43*Log[u] - 
  4.6067610040975740192312068412843248865781446826652744475197242567732688585\
03282449779437716803549051167409180148381684271087099597254028165676560700374\
97799018`137.74926602862087*^-34*GaugeXi*u^43*Log[u] + 
  9.5348299099524779505314498593900653776825448857079466443074753192822657106\
33248794607830227375670627890551201609343692037684420439388774202771747980956\
426171617`137.74926602862087*^-33*GaugeXi^2*u^43*Log[u] + 
  4.5404241176287621692643920507556728311086079000963537254977222080988466116\
96341398577508486735686587382307606506178118829842244514940699737701869248134\
14168083`137.74926602862087*^-34*GaugeXi^3*u^43*Log[u] - 
  5.7879920040120474155033624838265442101634245643371423574894160587070627093\
03439579599738278010203044552755789759968332512082118745886268467558248277529\
9394862`136.0804679738775*^-34*u^44*Log[u] - 3.211594441444547253395724953376\
78904342381292052840038473699274170440840084594590652394855386547531668320987\
68430183833273882320875429928240713775576320076567`136.0804679738775*^-35*
   GaugeXi*u^44*Log[u] + 6.55680227502046605799777148127262284185526435965202\
69728974654960311012064736136832100070113389481986891173282759870039120802239\
9840260320529520852253028266644`136.0804679738775*^-34*GaugeXi^2*u^44*
   Log[u] + 3.121985445806233248471124421603097253128078617589580606429843583\
93370244063618515247412730046067599865563702605692913048549873771947138092924\
87835766908906328`136.0804679738775*^-35*GaugeXi^3*u^44*Log[u] - 
  3.7902972700930991627952492412010998306106339126054581422048569458622832075\
91749371019668027995204958132794985656744421378306527492682671059674026954429\
2407248`134.4005796734309*^-35*u^45*Log[u] - 1.927552525078002880145845223714\
88587695556901247360205698811539244358007644301342327300665345320726688744484\
1427623370679674883088317954978119511622914980864`134.4005796734309*^-36*
   GaugeXi*u^45*Log[u] + 4.40765895388584221101479259842358177227806825646027\
44600457148036734739959031076459267606426917670810869588404012658233708545610\
952892310752364050953627869817`134.4005796734309*^-35*GaugeXi^2*u^45*Log[u] + 
  2.0988182490644353135828720447253609415034432970896465212724842481601419426\
73802692578318116724020019678985018150082795589173178880046458664444511723328\
286202`134.4005796734309*^-36*GaugeXi^3*u^45*Log[u] - 
  2.3676017687577421258481683098869034642992646807233684646013139820209246917\
00585043369641150141285547088602939447254506238249601423982027740804074959947\
896046`132.64731249170748*^-36*u^46*Log[u] - 1.162229302092197821629722373031\
28590613964312622443138675280307564059674312979272470954574070324113116395038\
781462512319414425389169486988387465608123324965`132.64731249170748*^-37*
   GaugeXi*u^46*Log[u] + 2.89623168482284446094790066351105590450837184104250\
88225257290806911824461172221795877736470866851615409606519976253982873406181\
08258353206079071737087490787`132.64731249170748*^-36*GaugeXi^2*u^46*Log[u] + 
  1.3798894581593978334166675517706793088036103788775234711843162840461589558\
73655286288201957215941140388579095978253149853385939761542867443714772036942\
18671`132.64731249170748*^-37*GaugeXi^3*u^46*Log[u] - 
  1.7724159609228464335006918695389061445218431726711005892969038816816885335\
13313226028959596073099828254117942224578502496359589581640809191300455126480\
83445`130.82885280494804*^-37*u^47*Log[u] - 1.3279050484053926687052562389785\
22544758069114289833948522761248288927310545830215129341370646450835059921780\
2675714551415715452528727522360769734027018893`130.82885280494804*^-38*
   GaugeXi*u^47*Log[u] + 1.86198541096144169585536777120439766017634603684044\
38201394837822087291254537291704709555495429551176922610145912311924105070195\
6222876675882299615250358441`130.82885280494804*^-37*GaugeXi^2*u^47*Log[u] + 
  8.8681536057048297464511945236830732312023126112216900413315574132281725447\
10171433764469051136674723073193081257006056876009701026596811959237809187040\
969`130.82885280494804*^-39*GaugeXi^3*u^47*Log[u] - 
  1.4321508145813741991960482484774363921692479421657317220388639568129868089\
99902123656762912726738363301924136310681651458566691759163411290672495410614\
3527`128.9950186054902*^-38*u^48*Log[u] - 1.087639455680575560511921736871532\
74743940377821242016339839243321316659261988548510952097782768899655244760127\
9249551026210069141928810676385832919401805`128.9950186054902*^-39*GaugeXi*
   u^48*Log[u] + 1.1757503090791947495809451791823455812744479114391010396859\
49143059048267030269422670681953567708060394141230521865608961682595944777115\
2324786386477798603`128.9950186054902*^-38*GaugeXi^2*u^48*Log[u] + 
  5.5810244720292607174571359106205710122207341792005170414466214720687045128\
30258686013618700662915231309322955260691271650809197162284768605577857308663\
43`128.9950186054902*^-40*GaugeXi^3*u^48*Log[u] - 
  2.6120763483939346477096919495073060580139579722433332114414404175180869026\
76169946723740838246645531165375194982336167409993232134750431353193581065355\
09`127.15512592433903*^-40*u^49*Log[u] + 7.8766206683176440298530577413755805\
43702683131411357518505024788973626247504180651820686557010210052019127277626\
4583033279764519289742607048806220668353`127.15512592433903*^-41*GaugeXi*u^49*
   Log[u] + 7.275203572887856967394104790969997504017523538285470968599274684\
98268686077041547506023265022121120410091818908064957201372768798596688734309\
589946822815`127.15512592433903*^-40*GaugeXi^2*u^49*Log[u] + 
  3.4607527509834790234287314662767223783524158615465019860189656465167798665\
65399309894553881039332564815901257137038202960455453253739535746186355892756\
1`127.15512592433903*^-41*GaugeXi^3*u^49*Log[u] + 
  6.4674425082691287998755688802684892394202646882288554997059308589022098929\
09141470466065265106948222987012993227786926271964974239962470227033492487455\
3`125.29726794379765*^-41*u^50*Log[u] + 1.08032389163399296692236306821043547\
14695156138782056169311362488627503105186213089082801330020850198588839956892\
439677216386475058483311004904089058404`125.29726794379765*^-41*GaugeXi*u^50*
   Log[u] + 4.316577043515090651097945782105029189141270874816420418995649915\
83988414440702217610781263879673919306878436203374401682981095675529594780588\
64353742357`125.29726794379765*^-41*GaugeXi^2*u^50*Log[u] + 
  2.0988270230990980873098485894896544681398070132525787066137255674450900188\
80657327268209779265172511486841815050189464205692822469598565804382452404999`\
125.29726794379765*^-42*GaugeXi^3*u^50*Log[u] + 
  1.1249999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999994`194.1690902506\
1955*Log[u]^2 + 1.34375`194.1682329451566*GaugeXi*Log[u]^2 - 
  0.09375`194.16909025061955*GaugeXi^2*Log[u]^2 + 
  0.5755208333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333335`194.4737266081\
599*u*Log[u]^2 + 1.6171875`194.4734470001139*GaugeXi*u*Log[u]^2 - 
  0.5859375`194.4737266081599*GaugeXi^2*u*Log[u]^2 - 
  0.0234375`194.4737266081599*GaugeXi^3*u*Log[u]^2 - 
  0.1028645833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`192.8191305113\
2162*u^2*Log[u]^2 + 0.76171875`192.81837844768745*GaugeXi*u^2*Log[u]^2 - 
  1.27734375`192.81913051132162*GaugeXi^2*u^2*Log[u]^2 - 
  0.05859375`192.81913051132162*GaugeXi^3*u^2*Log[u]^2 + 
  0.0212673611111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111`192.0412935101\
0272*u^3*Log[u]^2 + 0.2330729166666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
667`192.04129351010272*GaugeXi*u^3*Log[u]^2 - 1.41015625`192.04129351010272*
   GaugeXi^2*u^3*Log[u]^2 - 0.06640625`192.04129351010272*GaugeXi^3*u^3*
   Log[u]^2 + 0.2561848958333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333335`19\
1.25754949364378*u^4*Log[u]^2 + 0.0608723958333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333331`191.2567359920453*GaugeXi*u^4*Log[u]^2 - 
  1.0908203125`191.25754949364378*GaugeXi^2*u^4*Log[u]^2 - 
  0.0517578125`191.25754949364378*GaugeXi^3*u^4*Log[u]^2 + 
  0.2821397569444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444455`190.4209007112\
0307*u^5*Log[u]^2 + 0.0205078124999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
996`190.42046886796564*GaugeXi*u^5*Log[u]^2 - 0.6611328125`190.42090071120307*
   GaugeXi^2*u^5*Log[u]^2 - 0.03144531249999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999993`190.42090071120307*GaugeXi^3*u^5*Log[u]^2 + 
  0.1887188946759259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
9259259259259259259259259259259259259259259259259259259259248`188.97677193099\
116*u^6*Log[u]^2 + 0.00975477430555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
66`188.97588084928037*GaugeXi*u^6*Log[u]^2 - 0.331673177083333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333334`188.97677193099116*GaugeXi^2*u^6*Log[u]^2 - 
  0.0157877604166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666`188.97677193099\
116*GaugeXi^3*u^6*Log[u]^2 + 0.0951063368055555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555786`188.31080766610333*u^7*Log[u]^2 + 0.0047169518849206349206349206\
34920634920634920634920634920634920634920634920634920634920634920634920634920\
63492063492063492063492063492063492063492063492063492063492063492063492063492\
063492063492063492063492063478`188.30986869776657*GaugeXi*u^7*Log[u]^2 - 
  0.1423037574404761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619046`188.3108076661\
0333*GaugeXi^2*u^7*Log[u]^2 - 0.006775483630952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238095\
23809523809523809523809523809523809523809523809523809523809523809523809523809\
5238095238095`188.31080766610333*GaugeXi^3*u^7*Log[u]^2 + 
  0.0392883623718584656084656084656084656084656084656084656084656084656084656\
08465608465608465608465608465608465608465608465608465608465608465608465608465\
60846560846560846560846560846560846560846560846560846560845949`187.4501761339\
447*u^8*Log[u]^2 + 0.00198625837053571428571428571428571428571428571428571428\
57142857142857142857142857142857142857142857142857142857142857142857142857142\
85714285714285714285714285714285714285714285714285714285714285714285714285714\
07`187.44933290753193*GaugeXi*u^8*Log[u]^2 - 0.053383672805059523809523809523\
80952380952380952380952380952380952380952380952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238095\
2380952380952380952380952382`187.4501761339447*GaugeXi^2*u^8*Log[u]^2 - 
  0.0025419689360119047619047619047619047619047619047619047619047619047619047\
61904761904761904761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190454`187.4501761339\
447*GaugeXi^3*u^8*Log[u]^2 + 0.0139076694889954438565549676660787771898883009\
99412110523221634332745443856554967666078777189888300999412110523221634332745\
44385655496766607877718988830099941211052322163433274544385655496766607877718\
988830101552`187.16313748139942*u^9*Log[u]^2 + 0.0007194828524581128747795414\
46208112874779541446208112874779541446208112874779541446208112874779541446208\
11287477954144620811287477954144620811287477954144620811287477954144620811287\
477954144620811287477954144577`187.16227840676243*GaugeXi*u^9*Log[u]^2 - 
  0.0177967535755621693121693121693121693121693121693121693121693121693121693\
12169312169312169312169312169312169312169312169312169312169312169312169312169\
31216931216931216931216931216931216931216931216931216931216931`187.1631374813\
9942*GaugeXi^2*u^9*Log[u]^2 - 0.000847452153604497354497354497354497354497354\
49735449735449735449735449735449735449735449735449735449735449735449735449735\
44973544973544973544973544973544973544973544973544973544973544973544973544973\
5449735449687`187.16313748139942*GaugeXi^3*u^9*Log[u]^2 + 
  0.0043351344624944885361552028218694885361552028218694885361552028218694885\
36155202821869488536155202821869488536155202821869488536155202821869488536155\
20282186948853615520282186948853615520282186948853615520286215`187.2040577497\
2997*u^10*Log[u]^2 + 0.000228215508570326278659611992945326278659611992945326\
27865961199294532627865961199294532627865961199294532627865961199294532627865\
96119929453262786596119929453262786596119929453262786596119929453262786596120\
6265`187.20405774972997*GaugeXi*u^10*Log[u]^2 - 
  0.0053392456700562169312169312169312169312169312169312169312169312169312169\
31216931216931216931216931216931216931216931216931216931216931216931216931216\
93121693121693121693121693121693121693121693121693121693121692`187.2040577497\
2997*GaugeXi^2*u^10*Log[u]^2 - 0.00025424856357473544973544973544973544973544\
97354497354497354497354497354497354497354497354497354497354497354497354497354\
49735449735449735449735449735449735449735449735449735449735449735449735449735\
44973544973545`187.20405774972997*GaugeXi^3*u^10*Log[u]^2 + 
  0.0012119532194673253701031478809256587034364812142589920367698145475923253\
70103147880925658703436481214258992036769814547592325370103147880925658703436\
48121425899203676981454759232537010314788092565870343648134856`186.1907555410\
244*u^11*Log[u]^2 + 0.0000645692650087181337181337181337181337181337181337181\
33718133718133718133718133718133718133718133718133718133718133718133718133718\
13371813371813371813371813371813371813371813371813371813371813371813371813384\
373`186.1905670532761*GaugeXi*u^11*Log[u]^2 - 0.00145617787341420153920153920\
15392015392015392015392015392015392015392015392015392015392015392015392015392\
01539201539201539201539201539201539201539201539201539201539201539201539201539\
20153920153920153920153920153`186.19074979822773*GaugeXi^2*u^11*Log[u]^2 - 
  0.0000693416916561447811447811447811447811447811447811447811447811447811447\
81144781144781144781144781144781144781144781144781144781144781144781144781144\
78114478114478114478114478114478114478114478114478114478114429`186.1907144542\
926*GaugeXi^3*u^11*Log[u]^2 + 0.000307931257649591706304669267632230595193558\
15652111948408244704541000837297133593429889726186022482318778615074911371207\
66750396380026009655639285268914898544528174157803787433417063046692676322305\
9519355792353`186.0066933023856*u^12*Log[u]^2 + 
  0.0000165369195791830340441451552562663673774784885895997007108118219229330\
34044145155256266367377478488589599700710811821922933034044145155256266367377\
47848858959970071081182192293303404414515525626636737747830087`186.0066933023\
856*GaugeXi*u^12*Log[u]^2 - 0.00036404613197012285553952220618887285553952220\
61888728555395222061888728555395222061888728555395222061888728555395222061888\
72855539522206188872855539522206188872855539522206188872855539522206188872855\
53952220621`186.0066933023856*GaugeXi^2*u^12*Log[u]^2 - 
  0.0000173355207738345759179092512425845759179092512425845759179092512425845\
75917909251242584575917909251242584575917909251242584575917909251242584575917\
90925124258457591790925124258457591790925124258457591790924964`186.0066933023\
856*GaugeXi^3*u^12*Log[u]^2 + 0.000071821628319837955254621921288587955254621\
92128858795525462192128858795525462192128858795525462192128858795525462192128\
85879552546219212885879552546219212885879552546219212885879552546219212885879\
5525462237423`184.72343226430237*u^13*Log[u]^2 + 
  3.8774097137269880325435880991436546992102547658103213658769214324769880325\
43588099143654699210254765810321365876921432476988032543588099143654699210254\
7658103213658769214324769880325435880991436546992106255`184.72343226430237*^-6\
*GaugeXi*u^13*Log[u]^2 - 0.00008401077380976469518136184802851469518136184802\
85146951813618480285146951813618480285146951813618480285146951813618480285146\
95181361848028514695181361848028514695181361848028514695181361848028514695181\
36184803`184.72343226430237*GaugeXi^2*u^13*Log[u]^2 - 
  4.0005123216386237219570552903886237219570552903886237219570552903886237219\
57055290388623721957055290388623721957055290388623721957055290388623721957055\
29038862372195705529038862372195705529038862372195705529`184.72343226430237*^\
-6*GaugeXi^3*u^13*Log[u]^2 + 0.0000154990052646367233834165051096268027484958\
70188991882113575235268356961478654600347722040843733965427087120208813330506\
45219957389269558581727893897206066518235830405142574454743766913079082391251\
703421104754`183.38630060788714*u^14*Log[u]^2 + 
  8.3965024354021749855083188416521749855083188416521749855083188416521749855\
08318841652174985508318841652174985508318841652174985508318841652174985508318\
8416521749855083188416521749855083188416521749855133425`183.38630060788714*^-7\
*GaugeXi*u^14*Log[u]^2 - 0.00001800231781427140430116620592811069001545192021\
38249757297376344995392614440233487852535471583090630709678328725947773566821\
18586880491642396404301166205928110690015451920213824975729737634499539261444\
02334878`183.38630060788714*GaugeXi^2*u^14*Log[u]^2 - 
  8.5725317804233354828592923831019069114307209545304783400021495259590497685\
73578097387621197145006668816192625716435240244764054287863811673335482859292\
3831019069114307209545304783400021495259590497685735693`183.38630060788714*^-7\
*GaugeXi^3*u^14*Log[u]^2 + 3.114288505044832894259702019843113317540125300266\
39374082054858068967416410097186111295458738139514153623501066181842195951543\
39422417023827958572226649828060762805030882632293567037835115436529402362856\
9405`182.02090672776941*^-6*u^15*Log[u]^2 + 1.6910251424114478016594418710820\
82722294362506002717642929283140923352563564203775843987484199124410764622404\
83404504568525732546896568060589224610388631552652716673880695044716208737372\
75853677970080048552`182.02090672776941*^-7*GaugeXi*u^15*Log[u]^2 - 
  3.6004641722376407396248666089935931205772475613745455015296285137554978824\
82009466136450263434390418517402644386771370898355025339152323279307406291533\
27566025978724391422804121216819629518042178782199496323`182.02090672776941*^\
-6*GaugeXi^2*u^15*Log[u]^2 - 1.7145067145454670256257557844859432161019462606\
76419406578136736866895597054327213057371787530517689247847978006708165438324\
16848289864162880035895908911781927654943527959400975273991147007020022893038\
76237`182.02090672776941*^-7*GaugeXi^3*u^15*Log[u]^2 + 
  5.8574000355786108824303268747713192157636602081046525490969935414379858824\
30326874771319215763660208104652549096993541437985882430326874771319215763660\
2081046525490969935414379858824303268747723120876996339`180.6289613320951*^-7*
   u^16*Log[u]^2 + 3.18534162750322792898851099909300967502025703083904142105\
20030625850731670837490943311049131154951260771366591472411578231684051789871\
89569200151210733221315231897242479253061263643274225284828201632426941`180.6\
289613320951*^-8*GaugeXi*u^16*Log[u]^2 - 6.7508707038101763114163907814701465\
49511628876708241787606866971946337025702105067184432263797343162422527501892\
58125766062273998781935289871797808305744813681321617829554337490845427353363\
86160596651114044`180.6289613320951*^-7*GaugeXi^2*u^16*Log[u]^2 - 
  3.2147003138107506287069779133271196763260255323747387239450731514223577715\
64120770469976819183168389517595866802216008565214914421263627612833962040311\
246660453009659358865708072057278406484757002184530074`180.6289613320951*^-8*
   GaugeXi^3*u^16*Log[u]^2 + 1.0357892863682338579647040068245587490322421331\
86214522452721436018458531167318385909526069293680041682946548596512285691661\
14554640335322978750720217677370909033944618548830604023051372361466769600392\
47958`180.5922130935477*^-7*u^17*Log[u]^2 + 5.6384571888669849468752363243493\
02874046104671688238448275796548438938728387841366366109596735180301940339288\
61193100222045133342985817308879867236543240278067542306571251482549335023658\
086216442892528646`180.5922130935477*^-9*GaugeXi*u^17*Log[u]^2 - 
  1.1913301466055958152275846020010352409978927252503349608858479073231640925\
38508971748934400661758271468822355843831100600475016908256870908598266207976\
7588637803390371084115248447648074165347741444847087655`180.5922130935477*^-7*
   GaugeXi^2*u^17*Log[u]^2 - 5.6730006855707363775174232690572559853605605239\
59216769674286014155295201046835033763138338301736994547452063791933072978824\
61281154091611607951477232522984156971085075660239058931869389385729255010300\
628`180.5922130935477*^-9*GaugeXi^3*u^17*Log[u]^2 + 
  1.7286826314681572794816806413214523783854396757994411047401791024342925761\
92957744755418557449657955703995519098515029397670519963058377601149442396229\
176785020521692145074008107287262570775152762680137126`179.05289709811947*^-8*
   u^18*Log[u]^2 + 9.41661745399782196773369785784628264830222156362489038769\
42746811682040094392689751821058664783809162548312529292575632099095805566047\
984002820258310108571200662358112992687810269163798229745596346357738`179.052\
89709811947*^-10*GaugeXi*u^18*Log[u]^2 - 1.9855502567892152451381235487470574\
09781758780617583397954805777193991739069029244358635374300899770346808421297\
47617868792264476464082232315451529062899537015109169897010959361825634260534\
1464144244541773`179.05289709811947*^-8*GaugeXi^2*u^18*Log[u]^2 - 
  9.4550012158329266277769753234013011998280179626792345954084723666630503439\
30103241235101386569381174630681840973364990379203471847937041421842749781332\
6218762467335970811435071213056481237827850547011575`179.05289709811947*^-10*
   GaugeXi^3*u^18*Log[u]^2 + 2.7319906193838659436019643910467556365161671091\
71042388253899239060035022344572545419615891729363498838020290525919158138777\
63049894540567482908811903047674029231044499790074693200335920061887121875333\
528`177.6886123011495*^-9*u^19*Log[u]^2 + 1.488854428790667821134214969201855\
44433164208819760189105848097189923069072649632618909478451215873930248829006\
25270347688229720834835655292753011632636257014923361253966270501799593228237\
460459264329237`177.6886123011495*^-10*GaugeXi*u^19*Log[u]^2 - 
  3.1350793593758954150034315043788618793669546914314606966716543490722948080\
94001065536658331281053664353963030938694498465385377655158861988572430253976\
16668823007108808758903494653545161077608754535031031`177.6886123011495*^-9*
   GaugeXi^2*u^19*Log[u]^2 - 1.4928949326691480288725717111496374468619897005\
67626864851407689985616282840825679403605700830243668821595118819661658239584\
53680907964765757395479849763707556337278791562649355279077733361591154220876\
67`177.6886123011495*^-10*GaugeXi^3*u^19*Log[u]^2 + 
  4.1004776482117153818195278205749797462072582213772759733400866613952584749\
82719022981868427605743541431223478267983746155088332851792578329933579592464\
1556028180420194102426796240730738073101485869617865`176.20430990802055*^-10*
   u^20*Log[u]^2 + 2.23530184438850867281096585293897747144152918938466685830\
73866434774150687026558622760456320391015516629114894931942998733067587119929\
30436643204401379796294097297149590191563316095780153528009005898117`176.2043\
0990802055*^-11*GaugeXi*u^20*Log[u]^2 - 4.70261904233925247858202862816794159\
31167313981648292370631988740440698221861369381586045249561338258025509924320\
13066387673930496127601090443927383771547557919806624356670495983921159059440\
4928715431804`176.20430990802055*^-10*GaugeXi^2*u^20*Log[u]^2 - 
  2.2393424009304334292364348441360142726849253514500509984863570352346759595\
81906366078124450089220402803925881773005027765021431103848476255528745140574\
277687212529765535373236543373214025880550580098821`176.20430990802055*^-11*
   GaugeXi^3*u^20*Log[u]^2 + 5.8601982727732648374305197672765767074460156775\
74852396322389272280224257000817021980927583598945985500491787881482045191858\
04631901343634914400597036368838411437271788574247323973479687371626357945989\
8`174.6997092887563*^-11*u^21*Log[u]^2 + 3.1952124001215199378018490935479259\
94051509451518274627331982134418595249407973024601829036750070357362093636417\
09766211115375429140788002547997860829512875213113289717117299698957009921248\
334828888664`174.6997092887563*^-12*GaugeXi*u^21*Log[u]^2 - 
  6.7180272049015079961061748838587969301983302645295837634501495107465890840\
96926740156871715668073717466314011104766913263151264524653386370912887692439\
019142540057078712046872150419742295998971509281957`174.6997092887563*^-11*
   GaugeXi^2*u^21*Log[u]^2 - 3.1990605736752436541128008618188575811651032642\
61316046032531717123942578126850926289090118624531479992052785172632201762242\
34247703544454083526112597650244547859994298478724087824128100147539762240827`\
174.6997092887563*^-12*GaugeXi^3*u^21*Log[u]^2 + 
  7.9933367885581958563898782737415912543919522795504243274640542965637391932\
53243148310947616465401187733226067688763708948221605746860123720640112992631\
60852106982472019581040833427034131743526478452989`173.17572057514198*^-12*
   u^22*Log[u]^2 + 4.35885697771874691866130217909782197741656634986152588771\
24467671238292377842375485317908511613504587912930807849619684905712207727191\
364531546828893278450319846436053763295211787499796881193325779817`173.175720\
57514198*^-13*GaugeXi*u^22*Log[u]^2 - 9.1609461892110194224125071731407076697\
65320352284419026361831010419727021613803853428984596697709469547485869260606\
68230464260400837784464163127152925825067609893064677731217275146371387620560\
217721274`173.17572057514198*^-12*GaugeXi^2*u^22*Log[u]^2 - 
  4.3623553281560057157658490707511603601151712912218402145485271251378982202\
42387160734628494843810221541442803058678660499517615475227771726499990916986\
9669870958117368974227518933132290767860797160249`173.17572057514198*^-13*
   GaugeXi^3*u^22*Log[u]^2 + 1.0427967397460386124553471433998085967173712165\
17401247727253853350335107684483544947203526972692004862993717868094066857296\
47320956441123701716384109280782312765677035189088672769624286595710300866942`\
171.63317584651176*^-12*u^23*Log[u]^2 + 5.68698664062852037872805142336906224\
76495330595017762027968093613268540600266578224504339267559582382689352403248\
64061467779995618285777980472028953358937679134102478421136471694604940275443\
412111422`171.63317584651176*^-14*GaugeXi*u^23*Log[u]^2 - 
  1.1949060247105226665792794164439098162715381088243900423247759754832772833\
57918847622617575176593323707884063560850554634217413472327369046118903683402\
28356762945491018783016805853006828503186531180305`171.63317584651176*^-12*
   GaugeXi^2*u^23*Log[u]^2 - 5.6900286890804583668776816674216676730273117727\
20997183780522440680173241848311113754438813982595950511568836244758025120361\
262598991710982350619899516956946641767481372126184590204065784840179282132`1\
71.63317584651176*^-14*GaugeXi^3*u^23*Log[u]^2 + 
  1.3036522524675050213353553444079967503801616184956774425706126239058388178\
55557465497815914598167498770329960419926099682460239208301298924743835362270\
07859436744964909586580130551`170.07283914352237*^-13*u^24*Log[u]^2 + 
  7.1100008191859366005376539207573304142888574877906109754926652849217277726\
40125905501064437444794336740897184740430169434064889207340308951411540615345\
72715994481159871752380391022645413089069404955`170.07283914352237*^-15*
   GaugeXi*u^24*Log[u]^2 - 1.493632530900996866993771463648869204487056973822\
29396403612131726815813413201308733684534648828727124063181593870345977235641\
716356855830286313993270353869915965688037950070549149`170.07283914352237*^-13\
*GaugeXi^2*u^24*Log[u]^2 - 7.112535861426123157242232631888743027446694644088\
34301578536686210940202251400376165524485581674856523226537758618439304506716\
838497109164096480621822375053402478724962523417437498871702720496608831`170.\
07283914352237*^-15*GaugeXi^3*u^24*Log[u]^2 + 1.56450776516294858401537413457\
21692204758497674317314972156255261387341994009418199003384523514917433457002\
66297454324607811968604558463942428034976128969533691687918559703274186`168.4\
954145874447*^-14*u^25*Log[u]^2 + 8.53301499922413671579181515133410392971425\
85085465378549589119091966367012444454300107431795683015262318240418486387656\
34815349466531317017671066616352581914918047518051409431415627209990971049957\
6`168.4954145874447*^-16*GaugeXi*u^25*Log[u]^2 - 
  1.7923590370863336539003946336162358190435221037034753212954061198874143729\
32261515927643766792962972131068873721500258318661560725546008761521572050624\
5201348407235535132860447571`168.4954145874447*^-14*GaugeXi^2*u^25*Log[u]^2 - 
  8.5350430337415678681487313773111550074010555441808502333663257590349566150\
98250461771172362315499729115840186015516016311926838116457891134368379999399\
5223811187758587143115867048799143511078559859`168.4954145874447*^-16*
   GaugeXi^3*u^25*Log[u]^2 + 1.8052974691785215787888947107890940083976244273\
23607179761993597707292870375608360047567960033865133781772602189449340904791\
70732829448525294241100027268958837305080129188229983`166.90155312613436*^-15*
   u^26*Log[u]^2 + 9.84656655058266391993687004665969775786310841133430649531\
43741782741691604236596748450146534467193767501677825676965064960224096791741\
84287182115343812256670961477566725813161429298277808490053727`166.9015531261\
3436*^-17*GaugeXi*u^26*Log[u]^2 - 2.06810658125543783661886645311011547338062\
30947027494339762611149337952810656270611178310197638104473213528137536757236\
72237900886885294262557892416636090038604348445229901281707`166.90155312613436\
*^-15*GaugeXi^2*u^26*Log[u]^2 - 9.8481265774057398784247101349915878448723802\
32237457428662639539080209243606229743499382931646884860840247034984093382151\
394904001487020987813750975280611109094368744348832822135094649213326166422`1\
66.90155312613436*^-17*GaugeXi^3*u^26*Log[u]^2 + 
  2.0059573373663764014703123429072939473810607293737066354352651742341335761\
75693509258964084748694128878434023615193432637868769302613983765458148466255\
58334105439185348964369771`165.29185825628517*^-16*u^27*Log[u]^2 + 
  1.0941207288266382860301733976397082187675338504055215542873706861023924443\
37339488703040411509085612001156845401927044061532879860706069624151464587042\
467035133656699435810037`165.29185825628517*^-17*GaugeXi*u^27*Log[u]^2 - 
  2.2978962013956627548625394888171643113999877313102803631719226831409156416\
36144855818021553442270617628043111378023753737220724650565389465247487889051\
53504230242922647451783412`165.29185825628517*^-16*GaugeXi^2*u^27*Log[u]^2 - 
  1.0942362863788460275095554312247727715736408516057978142164170075403035083\
79060369616525148179217996657992145381595771017645676456781927989603388463599\
9969856299872844029191822`165.29185825628517*^-17*GaugeXi^3*u^27*Log[u]^2 + 
  2.1492909046775130475599567447463448285667166623763897186764843961226825035\
42651737484431562168994109674400260771563150739111556359249373405395311311787\
2801699023598759190461635`163.66689094654353*^-17*u^28*Log[u]^2 + 
  1.1723134800082437160215101734872616586063587656842217230211524330663820081\
57621780919335011884479511715373999333865437901216788067586891105166873396811\
816766269438612247802267`163.66689094654353*^-18*GaugeXi*u^28*Log[u]^2 - 
  2.4620316443527571749548713121554270030394177531802618545407383112593258050\
89085087232954989138239593706191423494924519754665360259980201512830580946011\
6809974938082420945884608`163.66689094654353*^-17*GaugeXi^2*u^28*Log[u]^2 - 
  1.1723960211203459171396541821071520607848686676813993604416020925543935340\
49204109630774698524006469001883738045768030733486089223915174072932866417234\
892078316871964053819751`163.66689094654353*^-18*GaugeXi^3*u^28*Log[u]^2 + 
  2.2234394878425816766799186495661157744238100965809704970576091357563991993\
46510200687929047679307689694607801089650044661935286694790963670843027528731\
653400904402168290147412`162.02717391132066*^-18*u^29*Log[u]^2 + 
  1.2127665452185197257771008068357109355952558077133279479738708302363403054\
52600416881408837280685493404143133621027802210651064908157977143675125441144\
97112171404904635291301`162.02717391132066*^-19*GaugeXi*u^29*Log[u]^2 - 
  2.5469292872615630658752389445430159482563442908482871528744459404780421295\
67650050437811726357324088254336774508507802960663775980305675929551729424652\
244094214700077836925771`162.02717391132066*^-18*GaugeXi^2*u^29*Log[u]^2 - 
  1.2128234701245487918023966189563774342450254338933841618591985731512681103\
71170556528953347159017052074768649010814609749027976593288690350743588483033\
34979313534533795492902`162.02717391132066*^-19*GaugeXi^3*u^29*Log[u]^2 + 
  2.2234628903046417204747017386049176919705011763027772469446283246317413320\
89936570157164058399482139200991828955570750985779566110285001001830670917533\
04254877917323446846503`160.3731953429504*^-19*u^30*Log[u]^2 + 
  1.2127855201868485353843346112410570772753668494074331496925315918955569240\
34723229045272483862402426882110481216495500959778656064553689664686044784746\
4516848555826881297436`160.3731953429504*^-20*GaugeXi*u^30*Log[u]^2 - 
  2.5469292872615931079641560712911154012247517832527983229564779282491162399\
67527048664339202106924211796750840668266316675828013861104050143023944653785\
17109200104553754305443`160.3731953429504*^-19*GaugeXi^2*u^30*Log[u]^2 - 
  1.2128234701245664636194066935140829948146769000136848501427468012518999400\
18157026073969509364664183570306334987143147228536351817287734005727244500170\
3656741861367848408871`160.3731953429504*^-20*GaugeXi^3*u^30*Log[u]^2 + 
  2.1517533793025172702669929163791275158752643625719889762640330926747453808\
69746510526816136280788385750573574899675269774830262522663276884541850898288\
5483341014741724084888`158.70541218490033*^-20*u^31*Log[u]^2 + 
  1.1736756485477186354402853223870295156587202395299477652065785971390351692\
88664697680389482316830173844939117377384495818527269254972027061422538627116\
118485139440216215217`158.70541218490033*^-21*GaugeXi*u^31*Log[u]^2 - 
  2.4647702779950997954778662389101437602073105942460987545004728298446525259\
04018756199853252280765406107311802633728214110531703052938878916949693287254\
3355721901555072049329`158.70541218490033*^-20*GaugeXi^2*u^31*Log[u]^2 - 
  1.1737001323786184073145903726128885629076394084391468511973511715665585966\
77889531537717642032141832969824739012179993279070138927697498603924319199241\
326743099742516583426`158.70541218490033*^-21*GaugeXi^3*u^31*Log[u]^2 + 
  2.0172782295726724528464202643988644302390106231688977474816636815105328020\
11782390910286508258511023845034491238773966529849690974232326003453944100858\
649409943345097241178`157.02425301278132*^-21*u^32*Log[u]^2 + 
  1.1003285717106097398279382849806722713361025644195079399658123406189616420\
46010759246644137119669625264807289224951478439079262864587333310983007596598\
39613832754246798055`157.02425301278132*^-22*GaugeXi*u^32*Log[u]^2 - 
  2.3107221356204090866968823738520601232758463728723013696508497283595103428\
73714861984391403423459516163348168412644244449910189140436486707772617217802\
242723705120128700807`157.02425301278132*^-21*GaugeXi^2*u^32*Log[u]^2 - 
  1.1003438741049565382905948124856420560091429399802788714131969882731478607\
61225717020744983175863526019647959555403475299885147908425985954786272638113\
0397774070964567653`157.02425301278132*^-22*GaugeXi^3*u^32*Log[u]^2 + 
  1.8338950186882166690278283456692477750434190362075303256340311982942057809\
96408523073772472168439594140139698328231310976710342032979017459491742624768\
34476865699338086155`155.33012057847424*^-22*u^33*Log[u]^2 + 
  1.0003033386442862260486462853338213431346264135680013371720617138656320289\
54284323507369798221907957201476007802750355726668253508706481213037780190529\
475808826150329531`155.33012057847424*^-23*GaugeXi*u^33*Log[u]^2 - 
  2.1006564869276455419778878474030244599724338816313599685633956471086907965\
02982383030364602933521362553875108691350538506368874227156287226197009519517\
58524117945749296927`155.33012057847424*^-22*GaugeXi^2*u^33*Log[u]^2 - 
  1.0003126128226883019105911441266621807001999437907319129258397665905887147\
45267100686778679787370041111933680423543987121337071633026526932716982213079\
8228145370840053831`155.33012057847424*^-23*GaugeXi^3*u^33*Log[u]^2 + 
  1.6181460277111864031078119064829283336751609340279475430163997176857482406\
03239868683070794710874391828244062772082918863925250937350075447244176132920\
0569426078348669171`153.62339406375634*^-23*u^34*Log[u]^2 + 
  8.8262332062095634615527526827836030126419494085493638724815633132447666233\
25031360913298143904183755634304155490737137329372223051147448888317819029095\
29802001468447924`153.62339406375634*^-25*GaugeXi*u^34*Log[u]^2 - 
  1.8535204296420404540122524477864298129954178359106102919861206200317457651\
70964605173586323391453069271043398350079712560992742636109940397725728520875\
7038335520034332524`153.62339406375634*^-23*GaugeXi^2*u^34*Log[u]^2 - 
  8.8262877602001924869411931060739880723843230286067955760975881944530547703\
68849000002890930183327954205508647882861144475930393788477894516493179410262\
51499079163948374`153.62339406375634*^-25*GaugeXi^3*u^34*Log[u]^2 + 
  1.3869842318454503892096997636795065538250163417713606095526382515825727666\
95937537055432516241681249936636427604478793021616425385823986352158693952389\
690414906000111056`151.90443108261448*^-24*u^35*Log[u]^2 + 
  7.5653583350340838506062334679273717805681110261254931904186429934426017844\
72977427779938373736885630580973738536168506270285015749984869636865941222852\
2765383193455471`151.90443108261448*^-26*GaugeXi*u^35*Log[u]^2 - 
  1.5887317968360347519859638443433926114975110019739680727160549152189638669\
59342141283166402464134256674333184158574157589108796400808935103401586497929\
144236367132286834`151.90443108261448*^-24*GaugeXi^2*u^35*Log[u]^2 - 
  7.5653895087430225853010497410761657448252768802798707938783198694826792802\
23389359616466912342198230574530016680722012708616908111975088860739308704804\
665499046535867`151.90443108261448*^-26*GaugeXi^3*u^35*Log[u]^2 + 
  1.1558212611927190913084130775610263688301805861504942165927893427368613015\
74654958602381218668632914480620951672390658802460097138922354787329261251333\
9457741454404415`150.17356946550382*^-25*u^36*Log[u]^2 + 
  6.3044739385586619943142188004544338861118317200818367981822798513185912947\
49689777853185780519188155468241938939464816022623465758754013350419828623994\
548522570394185`150.17356946550382*^-27*GaugeXi*u^36*Log[u]^2 - 
  1.3239431640300289814100584505911275493634048031669620747671751549976394318\
98245727178061163835200030605359871680142783219408327119285338909082938524474\
67522289554299333`150.17356946550382*^-25*GaugeXi^2*u^36*Log[u]^2 - 
  6.3044912572858522804278664330828854135238815268331590782542629832855829850\
81024129731893966844507251224356689673136884483559169222398219087370697114006\
17238208544315`150.17356946550382*^-27*GaugeXi^3*u^36*Log[u]^2 + 
  9.3715295123094898333149878635358582962473525629011873464992723583192337317\
04909437429463428971119679454584646919237879342578830497438840353569409885668\
768168549332031`148.43112885382263*^-27*u^37*Log[u]^2 + 
  5.1117403065954525348382241354596064305960224508102247092659125149114896759\
88488847206943899862906128642463629990280650846791868595573397361321961205935\
40606325034665`148.43112885382263*^-28*GaugeXi*u^37*Log[u]^2 - 
  1.0734674302946180988248461077689233390646018137899661905780148262994831995\
83837240804398014401987813115178873852727748167579093191837993617161378022421\
0128003449265948`148.43112885382263*^-26*GaugeXi^2*u^37*Log[u]^2 - 
  5.1117496680696099911605200760634423964165212721890299057977798311459727585\
95839293490230659574647877320356327421246629011816915350346027648342350775320\
93737273954758`148.43112885382263*^-28*GaugeXi^3*u^37*Log[u]^2 + 
  7.3985789691438416763456782285155694070112741716628145635352657877917074769\
10506372414305044725391031510776410912998741819717681147049913969746076652376\
98038010259637`146.6774121287469*^-28*u^38*Log[u]^2 + 
  4.0355869161211880454444375158251779619290485321358009384170641931074278712\
71037214482084843121149018975627527152071774618990252267896813459874337404719\
3817147398487`146.6774121287469*^-29*GaugeXi*u^38*Log[u]^2 - 
  8.4747428707469850059584260620246676885248168098084021310477197469697247924\
22513500975040627058193131072950012788010187213332573173077019065959871378667\
82629901727214`146.6774121287469*^-28*GaugeXi^2*u^38*Log[u]^2 - 
  4.0355918432128500019837907415711444684489950389685750619519454161524642867\
69228247116623887707771467330597693941325708102717840648501177235658229027932\
528874131506`146.6774121287469*^-29*GaugeXi^3*u^38*Log[u]^2 + 
  5.6912161497892072978935965840806718643202797847679213366992531075926783256\
62647583072246867318861754501930579477496425672144080267537477039298412709364\
9833904311697`144.9127066950658*^-29*u^39*Log[u]^2 + 
  3.1042988911423656334326981923919075809082217585444152240930064044396797517\
49692368552618447274891737753257509823507412949482729423235239649172194479501\
125292812493`144.9127066950658*^-30*GaugeXi*u^39*Log[u]^2 - 
  6.5190329774976807777208294810868588862104697095403999105657824132898327164\
17482320559289952714230850125065720566526477774310547670420437333856187873354\
9646244746787`144.9127066950658*^-29*GaugeXi^2*u^39*Log[u]^2 - 
  3.1043014178560384653624871149589115203222105786609481257946174650526004644\
47014269615518968585302474457760861379514903922122836154263145144195548508678\
247420282068`144.9127066950658*^-30*GaugeXi^3*u^39*Log[u]^2 + 
  4.2684128914119546192405545255831666123996080923895688995833130744075421529\
72196064280320047004776902750402894280623959814604633730517295135140957721553\
321914857676`143.13728563772497*^-30*u^40*Log[u]^2 + 
  2.3282248000351924255883646052470804006099667407108008895425143474431991994\
56873993221312037150967113829840405626523264965167457870081127481145024283547\
14257088881`143.13728563772497*^-31*GaugeXi*u^40*Log[u]^2 - 
  4.8892747331232605842672860076205766384172357076541687315181440004110394871\
05460493448705216741501401841806102722678364848669668214059472128863904915918\
844182355973`143.13728563772497*^-30*GaugeXi^2*u^40*Log[u]^2 - 
  2.3282260633920288495963735108106145071589423019362221523423202696386650246\
83701145170014374795346423048030535621567652363907866798782149521953581387921\
99186756447`143.13728563772497*^-31*GaugeXi^3*u^40*Log[u]^2 + 
  3.1232293249697468625982878646341339237514165150733851162258660888823739139\
92644670138931636006968729201472314442379942753392944806486192950863326629175\
68904063166`141.35140876631144*^-31*u^41*Log[u]^2 + 
  1.7035794301127838277286590003277547844875695720548424917412058188743290443\
82117967916913403098062436223485213488404714898946827588837069828607711351850\
1217756885`141.35140876631144*^-32*GaugeXi*u^41*Log[u]^2 - 
  3.5775180974072638423850053462602835095149001337710670714995705345553130270\
99690300823256927422032309700835395235565512454620917586200624515869141160648\
57396611412`141.35140876631144*^-31*GaugeXi^2*u^41*Log[u]^2 - 
  1.7035800463844113535033240748837254605839295789632140280544677999427340854\
63303384992297139693270447889951584500398641832692521970592985177967722968336\
410220743`141.35140876631144*^-32*GaugeXi^3*u^41*Log[u]^2 + 
  2.2308782702327574305822901468283517335833967685423873898459566406391665845\
26530614337330372562693174912481297882608529132273097837496079700140545107713\
284500567`139.55532356061417*^-32*u^42*Log[u]^2 + 
  1.2168425968118997636490149326061268006479208752589773676351358130832677133\
33397563736318125086462012930299934293980984829174585559731280724729200378273\
037569004`139.55532356061417*^-33*GaugeXi*u^42*Log[u]^2 - 
  2.5553700695766170303317206536473240209519544175890240289220978377162610443\
15826913655940648054403349219993157589735151551090246444338665834707444848250\
8757547737`139.55532356061417*^-32*GaugeXi^2*u^42*Log[u]^2 - 
  1.2168428902745795382500228975413039507607211491979119397831771840966808320\
29446694446203830812055521268938117244008987744740636464656127082044710366838\
045994047`139.55532356061417*^-33*GaugeXi^3*u^42*Log[u]^2 + 
  1.5564267843338551973035359397196770668906062889684145350046753325106403776\
78389493851056621250631088696375613317263765362514836903238224888828783505288\
236839711`137.74926602862087*^-33*u^43*Log[u]^2 + 
  8.4896001951125094539094452980728900292147968946008700681279825558964998156\
43848324136388132058623364168062465301338852582952941426220338601762074045070\
3882138`137.74926602862087*^-35*GaugeXi*u^43*Log[u]^2 - 
  1.7828163276115932769888090222865001674113030904862902808080028831654067809\
08461863064785830844290107297529283599161351533469179817623904345264543187633\
941903757`137.74926602862087*^-33*GaugeXi^2*u^43*Log[u]^2 - 
  8.4896015600552060808917012480856755210566592301413502238061867624562767008\
33219441705056998096744968797511415392112441092782462178540409437678829046439\
6135314`137.74926602862087*^-35*GaugeXi^3*u^43*Log[u]^2 + 
  1.0612001184873859491389906114146209634635759142163028980530252959018310631\
60295271961651883238195501752728735130944728531992548498846615946575892838482\
00070098`136.0804679738775*^-34*u^44*Log[u]^2 + 
  5.7883640796091420427065566091292794965819354708552146724769528709004079325\
34832484432690519582030009380339785561884480121176345218999605812729230696456\
47148`136.0804679738775*^-36*GaugeXi*u^44*Log[u]^2 - 
  1.2155565870079045070408220519231411636690565488159154726813613148676645612\
40912436773070525706056014685915655662598826200972471116813697528246712911339\
91403173`136.0804679738775*^-34*GaugeXi^2*u^44*Log[u]^2 - 
  5.7883647000376405097165208531096459006000477950578153095122144181473326793\
57715304648037285565663204294347401026641879199452391941395942381962713984863\
634932`136.0804679738775*^-36*GaugeXi^3*u^44*Log[u]^2 + 
  7.0746676266259392409286507013983785485888581964549585790549431696736794052\
71071732799348179358521396717254030913100871348826789716448414224403198338367\
501999`134.4005796734309*^-36*u^45*Log[u]^2 + 3.85890952427909435443537234795\
83040069536528905431155793995366109328616813617346492529886040853625246086047\
2728113975875174707214173248158312416393195786849`134.4005796734309*^-37*
   GaugeXi*u^45*Log[u]^2 - 8.103710580052696713612141942923123221384588882677\
39468523633863241145249248215823131903220196652299827248873174962388208924644\
0506590587606741675594283162246`134.4005796734309*^-36*GaugeXi^2*u^45*
   Log[u]^2 - 3.8589098000250936731482658217410475397672153284138130694947683\
57172940659302834900842943698568961489352928283428917159122829025840047846343\
9145090401152088`134.4005796734309*^-37*GaugeXi^3*u^45*Log[u]^2 + 
  4.6139137434705543947869881974211314673166741442771429010659546377587761881\
09585495299764527139977391509570040982071813147232989780351666285245080879343\
64077`132.64731249170748*^-37*u^46*Log[u]^2 + 2.51668018447462660477907461753\
17615433412760704614387956335245376883030792276265042718807245680461652521451\
28976259460808168758524229966675371421620038234`132.64731249170748*^-38*
   GaugeXi*u^46*Log[u]^2 - 5.285028639164802204531105962073525752408256204044\
23382385571284721624193369330797393963593546935910764866316432923985949648607\
708281254353014245281917388886`132.64731249170748*^-37*GaugeXi^2*u^46*
   Log[u]^2 - 2.5166803043641915259671121851212520779714846631050816097762892\
35491349460356419434841974624035957352438148159354617547179350980159259584881\
380339167511249`132.64731249170748*^-38*GaugeXi^3*u^46*Log[u]^2 + 
  2.9450513570798850894737410880593124013136160518092251514616529992834358180\
79271150261424340861010786834749730426584959012685372711264932777347429049063\
8876`130.82885280494804*^-38*u^47*Log[u]^2 + 1.606391632619881858620885645084\
55864613083751571904767286821513099665663037812923643411738264433089416725613\
768464773786566937220405898190006396995019361`130.82885280494804*^-39*GaugeXi*
   u^47*Log[u]^2 - 3.37342253563710779012654597009174394912849895959212388081\
57308275459988021512669762503332380544236163699322862353904610762074235339490\
766944679049532816868`130.82885280494804*^-38*GaugeXi^2*u^47*Log[u]^2 - 
  1.6063916836367179952983379621187740802670523504112887331822116957225720671\
90083852847525531293003275522809494997142062476020858344599112987310578795645\
761`130.82885280494804*^-39*GaugeXi^3*u^47*Log[u]^2 + 
  1.8406571112834207993744284452423940077712410610210371386005364969862686412\
28077069645736339129259792093993303413809265546655032157348546730889323042834\
023`128.9950186054902*^-39*u^48*Log[u]^2 + 1.00399478101593369011223326722201\
80800209683622763982643368753626638158307533732757664148833851784963741837108\
2216789436230988833852036089819522677841363`128.9950186054902*^-40*GaugeXi*
   u^48*Log[u]^2 - 2.10838908477319236882915542338227876712726116259748348793\
30053641939739219576194694896878133428673167025149595850009348290443852477750\
44825601474054263034`128.9950186054902*^-39*GaugeXi^2*u^48*Log[u]^2 - 
  1.0039948022729487470614989863683154465915837853908237302525138374605632305\
89730413519838480328040315714289628895497257668933475017760840847397954958138\
59`128.9950186054902*^-40*GaugeXi^3*u^48*Log[u]^2 + 
  1.1269329306259689051079337632604001344479446147381295779305603648611871300\
63264831445147820369157841404336892970087588798176735245209296797786725841792\
55`127.15512592433903*^-40*u^49*Log[u]^2 + 6.14690686592819617813408408266077\
56768587511127698823567976405496949083100509814829014756820591927119896350793\
54793400089000371077748563329564298038665`127.15512592433903*^-42*GaugeXi*
   u^49*Log[u]^2 - 1.29085046006521981765051642086158675516402710217241969922\
90183039917645788746808199596516284872356135875208488658948369680710002617106\
135445639705349492`127.15512592433903*^-40*GaugeXi^2*u^49*Log[u]^2 - 
  6.1469069526915229411929279982633224208151580052168152301452511020727456742\
14529073570715233171498399296739961650561717608614007358507995454127975684236`\
127.15512592433903*^-42*GaugeXi^3*u^49*Log[u]^2 + 
  6.7615976051574340322027282514302545490940554420391634324541113819750616259\
96507578420599245066552196348203321126883679557761046363195813892561634689214`\
125.29726794379765*^-42*u^50*Log[u]^2 + 3.68814413690958305949212162171866845\
80264170446150442651754535117149399305200831555873094497806499480921897525178\
2753977405923119595183947350192373921`125.29726794379765*^-43*GaugeXi*u^50*
   Log[u]^2 - 7.7451027603913189059031247260164343264625092713416227106488745\
57410883257171790066424534072784169827023617860823075918402880999749470567753\
734449111108`125.29726794379765*^-42*GaugeXi^2*u^50*Log[u]^2 - 
  3.6881441716149137647157722112208839204175340138989741470723063868085272774\
2501458924044343511510853693009854618310579326778899157934414226444774182314`\
125.29726794379765*^-43*GaugeXi^3*u^50*Log[u]^2, 
 -20.303439210611826787701686782341766549231655423615117159155789944890466774\
15428904310004814473388043611564746065267354366873986299632732019128526218339\
27817465826676433724221712264315708761974683082322594407666233`194.2531330427\
718 - 8.079251448333874660064654043352052881368831105987462007035447693265990\
94227075520512305255567588073409547473515261574683325391701757223496624393369\
704346514598628142703608834803642810096789973135529051940657805781`194.252546\
91282973*GaugeXi - 1.50514812034287649346100597117231323236108301575097908854\
67469564231987399867654932093906809463169618772179300753142028939362980574017\
40053185566278903240658959539795982804236042339603291159440411539766006282037\
58`194.25325999536852*GaugeXi^2 + 0.17101084183235888539690026714244013926042\
75353237954938167618161461196592750298759349077469332603930005924413802407532\
28200885712091492427478515003987366600299864236462678824568659212768619697534\
56723243694461363`194.25326924104152*GaugeXi^3 - 
  7.2758262378063821115472005937151675068069779582864723636787545120618876063\
05401474594248769795842815200507288248944009271873472909320950642140486221933\
33684215354995955809939609823607409673634246961950546637748378`195.4810514979\
8576/u - (2.92527541260212737051573353123838916893565931942882412122625150402\
06292021018004915314162565986142717335024294163146697572911576364403168807134\
9540731111228071784998651936646536607869136557878082320650182212582797`195.48\
105149798576*GaugeXi)/u + 6.7299826235518780840953753730747252294676354351662\
01498992577318595030700494312016505453871093259069090685848341624354662856553\
16440196167015101581691252636428663200795052191000580017095786186857545464768\
092417321`194.5831369798374*u + 4.2929807259650957964416592625896640040462714\
73099589102546638240007095228077215103451888922125956030947428470671829907625\
73325454514121665276507694858394403003705471126988491032262340755337557314243\
546225054593082`194.5831369798374*GaugeXi*u + 1.93391489151533482175260124728\
42057424791728450859460348999292778058078261676028277878798641021745669080823\
22066991230090313791362496925920871350364737864910796637228842668293541387947\
51881732298083117967254620924`194.5831369798374*GaugeXi^2*u - 
  0.0502041339304455352376758713769660043038554433122040650435127599816177562\
20860948265826388123254558988629463622925604989324423675884741837500659363819\
5138176185042269094717085328410227841186101712326295490095968`194.58313697983\
74*GaugeXi^3*u + 7.6870591857145471986899402646956046693702870862070479247713\
09180827570932266426063764260004451216005159889500834624643359195442599287266\
61120586569425281883527130681853038867646932080460957200542859534756851817203`\
192.8776909473054*u^2 + 6.719955633385384539210383976230508672170536195715286\
51623331668552379973583228340105085029441234087316660657224771972865289504720\
53831793768978684395334844496582759878232583979217571833470357248154150721584\
8405116`192.8776909473054*GaugeXi*u^2 + 1.18876359260713556824736724083250557\
90056715926857669871434017628977466125583512910110858679014337155206655536794\
16947605834106272138383740257301330541154385218856117791492530429174300918013\
96628461396438074164762`192.8776909473054*GaugeXi^2*u^2 - 
  0.0112323039514816127935416531355933611057929521719925964958016233255747949\
23055508267039322992086603920252400520929099005585208896028504035466544640750\
80637274799169585191408102795375384800227597611676628993020312`192.8776909473\
054*GaugeXi^3*u^2 + 4.5832128364040937399432128447293539340266918576012114795\
14875919255232081480904622908233688153163052276138245982017222998118798353445\
73294653646854460309260695630118726150808496866949538076635815115322760774060\
884`192.1436393950763*u^3 + 1.89963685466342899085591290200496672397868129698\
41071465960882177673123635329345660928852491552559778156485013780892592240102\
49764250962318955405635055515081094802289894133085873445514042170398513692079\
78228181092`192.1436393950763*GaugeXi*u^3 + 0.0781409461589465283680832958942\
25494197812220583455549991058397219840800367021389781606353719441264592804111\
65830292340618791218468978929787189915658802233160404910346192447900797405785\
899863454581658150619200507`192.1436393950763*GaugeXi^2*u^3 + 
  0.0107940398371120365962472150506843337798761625967547477160535946495166316\
60842810822905608671006632190461440682569874223112975461209878098228294997327\
43175732866671560435307283597141855570697534362828670783759758`192.1436393950\
763*GaugeXi^3*u^3 + 2.9206450340363626518372338670031023131110284219192533329\
08814392260823206692233062628099250455139898615020820428157937656048385294158\
62042940408685049988399343807092609378777919516555301292590347498090949901067\
834`191.3351466816264*u^4 - 0.27986182738881007770571183466272250189496005465\
72614965069496260865869294809385236421682745522853339927976315566583335065301\
96206751856268101250578958449511192778084874887346130396974895773125803471241\
35129524291`191.3351466816264*GaugeXi*u^4 - 0.5777221005632849035608849168467\
30641933650576142486922980828441149003056400824613494626756555034408766527122\
55239245219137204830901728229607543447455524528761378856458280301313263814822\
161068867557206646989845201`191.3351466816264*GaugeXi^2*u^4 - 
  0.0285702174601374804548726232746615134010610346013245273326096058066161726\
67521680254309136113693467489818977477746983814870894457777239522597923768237\
04003114488619923318578253204548230288778553141165746893167982`191.3351466816\
264*GaugeXi^3*u^4 + 2.3168827333441000351669341452401698200306897341181666371\
00140672827543765504230879835190039953818595204359001807352062928924003655463\
20381938235066070345541283198362434779704384480567395501875767582692932222095\
538`190.44229776787898*u^5 - 0.7166747604673120468869222986225919635378914170\
97428076328711345354462950809611147204111561819377615537500137973809906199680\
57625361139180395056590176982752899786092268362548120888905722559773712339018\
276601520215`190.44229776787898*GaugeXi*u^5 - 0.59611046684835121345259927517\
11698953907921740469903073090416646747622551044325162679742432148415312500326\
75081969909843453848699874072289957008509585842929393380577215712296040740997\
30264207800743318164358227162`190.44229776787898*GaugeXi^2*u^5 - 
  0.0420319713110587676147157543445257991602012151872592010515908309388122281\
52532643513026183730587249713381763592027056958653797049077424293731244824124\
0972404119343441624702698070364988965370968359458032200067614`190.44229776787\
898*GaugeXi^3*u^5 + 1.5519937382298899162040687353989571464647579141685181583\
96815058541481731139692198810490270727471571197833899607642516271799226629302\
12988824753529881612714786109211740088439181270415511878339783731902246774643\
025`189.07559498913767*u^6 - 0.5873145898317265865128392923281697082954416541\
31844182029295019503484962535407369369034371878124118379046934845610805651435\
93749262062193403876614904951010237703444823357302639649395789170267327375323\
922607788344`189.07559498913767*GaugeXi*u^6 - 0.32310859873053570225609760989\
24913693010563121355298252426704828942536566853008159180889562761819649859772\
63139936066647330328505714135179175236183545619489710893386946914604874094401\
21163636216599018054174628313`189.07559498913767*GaugeXi^2*u^6 - 
  0.0281930993588059092126138769516507412750338330120491310843433360247254589\
03275213354908949839802489526366396453143189736645211199831169652232808239105\
60274987803249153288128398589468916580307681050353764201362689`189.0755949891\
3767*GaugeXi^3*u^6 + 0.823188537183756301749935546446490509523444852524691165\
73213470971387002716772066606653921451357750181226228492994922973020146907360\
46535762188399883028714503287642643629930870452527310914432701620813358810920\
3011`188.41094408510122*u^7 - 0.380332439990157389561555932305199069568085926\
32897188875850685830857710453788546778032760348610162579363954904638361566633\
19094348433793943612544414099652149404382112773435465322460407167225019873316\
9808702807627`188.41094408510122*GaugeXi*u^7 - 0.0860051222545680234236284078\
68838919873841256000457970689614255909556437151533399758922009274888097215083\
38092542786367008546131936885553382786068610018038385530115712266040210116443\
397144124923040088721685967141`188.41094408510122*GaugeXi^2*u^7 - 
  0.0102259844027121252748636283127231317795446200842644401068500383572789328\
28180967236146271908923186081355151521200349216250284191680797676476778423895\
30045354293754437898715782435253794730743820030474236278954743`188.4109440851\
0122*GaugeXi^3*u^7 + 0.324613302364420528930793782972893417748023508317229183\
87471168381871098548824547357209010348692568990897779812304299346329888220420\
67962868226863745750492638808297196923395031633976253935195197731633325665709\
0838`187.552859197356*u^8 - 0.21463678801069508956983517765986110996143026659\
22221416890018051873881067851148878589483116926759072301968360917224604612775\
33422336926162793973855638353720402824630691399628776261131657095231897231854\
56635086445`187.552859197356*GaugeXi*u^8 + 0.02223331370881587053860117270345\
86702868292105171599317514584225965025209353828050952962303343092319820664057\
03758401702953431580928800263588205699054484426550924388567518321577635043249\
63388285928479988387501982`187.552859197356*GaugeXi^2*u^8 - 
  0.0000201418658388302710601421038506791785002779237077568454838148751735512\
56700475386769127752189373974427659487669870752393811426555096122118168008838\
96301960577609908328610170130919374950403645868691303166078688`187.5528591973\
56*GaugeXi^3*u^8 + 0.13551143247734299157633859205152648679850733387387132055\
59652666499301187407770617813485539761193017974706789279790667489616010825190\
23764847214479145038836343114217728241487232103258344894482254530733169904576\
18`187.26196894709102*u^9 - 0.10755568887141483342350486015858561527809555001\
40693635457391646494183418738153265598187125948818438785390839092988055939941\
68694007591895111481019636376095418010323103012185324046030065366208278794278\
12313218389`187.26196894709102*GaugeXi*u^9 + 0.042513924473775111815363951506\
42705536924866866528107905822237812283646596201030563571904818118165962254256\
45692479932807855452976548814806940334538688206352165901758878781737798303413\
6261791843529215744326041458`187.26196894709102*GaugeXi^2*u^9 + 
  0.0028968708868502062594517116904132299624367233748848631469176069160777714\
56739411163487573952859537066621396368186324483620589794064883995655834480883\
6864734740491648611503837222165680623285743677669921681907933`187.26196894709\
102*GaugeXi^3*u^9 + 0.0023331076925647969118595889938733903233836636851094609\
16051692081735571969784764610203817421844107620278885515157022677339178444940\
21059010531285864326199316210903562626193376384701153529824010463472276082532\
79`187.28676059483627*u^10 - 0.0482496852451305258229018066398567178047811021\
90717925414876378959788312184906548077385642292571352826731342696084855062873\
84866261373359779768502430252818891365484527442653197305626263938819318829266\
0251589686`187.28651970247483*GaugeXi*u^10 + 0.030710469918300830114592450841\
01878709228439598742713965167656005199202317225109604791724371496992284273911\
90841111863129949017008514076084040108066365725443290902610746346675490560935\
7723355846665406786843299803`187.28675093502818*GaugeXi^2*u^10 + 
  0.0024892497167631709936687900021197953419531654502927881398987502492740581\
82205358249732898001127825321755025629864296757074955450438983261760449481621\
83472283544671076768069869044955761951718594504300495614180792`187.2864082231\
8076*GaugeXi^3*u^10 + 0.04344665808539431865059134227696757504551604732276205\
59215401574469002864082303979329590370791912730394770891017819748712736756209\
96861627607447824178056561932389668969226704373316107836982084207706811193390\
34694`186.21988226592094*u^11 - 0.0195494221535870955876791989262333862262805\
52983841074624123479480908460662319819707408807678584581199760999907886803754\
53468739864761235528405575695195487961502806926520851440791037879510766104288\
357010323209686`186.2192468960505*GaugeXi*u^11 + 
  0.0162354653512752888437827475612309990394647474019372213835864673504583929\
82979250724527121735463306935162623010515828935592982880645241814116193173458\
44304883053730988188412186833983404372701427119343496880081792`186.2198427384\
2477*GaugeXi^2*u^11 + 0.00142906738717852202522561380664355793003040029285282\
23158235343789353276831325782468612804624330128453247271398169252587437333487\
36067183797072293738109019199411562039852429158166826284404148409213306192637\
88061`186.21950234185437*GaugeXi^3*u^11 - 0.048957269099879767624958755654802\
25579758304408723968459064125096528839115399528955013125174168426331673668063\
43357012978097767302477481578570179004515380370280580436582360723108110374703\
3910695558699876326471269`186.0304056554345*u^12 - 
  0.0072188200370169342866876533615617184652719442739572630768501628387055050\
51187978437548069145949225764169241735327629171939773763297163309679827235535\
4896027259957502604946706880342218083811024080194025846474745`186.03040565543\
45*GaugeXi*u^12 + 0.007107331228315088494302190267442427900448869988567709838\
90481144640472379606266352378611202996797492144133947697060007004057142983985\
62943344394083349437736994432556459866069943605739560922823601860463402102049\
7`186.0304056554345*GaugeXi^2*u^12 + 0.00065996880827276316821850082669232650\
51777468523549748207962826297378172190760460042403925110608959368282695163357\
70139262776054204057188487591082530877493880307839190683587430973247055975218\
50151474024408634617`186.0304056554345*GaugeXi^3*u^12 + 
  0.0641045431781407240737525519879085215491864169268146337750233620653821080\
72394937143395824035976413383480660565939233692736746340955973457544551484153\
75324874867499617660458768244851090102465240856141019350544705`184.7234322643\
0237*u^13 - 0.002449540605292752251138991712821128300258724215136290712816779\
94986289809464390925126979706726030132375006902413873904823681602201087359495\
53965522464244814672612743667436898915909732968020252944274620800825032`184.7\
099651409941*GaugeXi*u^13 + 0.00270877002402534726619327667979247562540317737\
40371827237782474686567324014855427368930488869541721686590045601172199610145\
58931495086378997420466281181608520832380367180703208443563537651200004208585\
72296794314`184.72343226430237*GaugeXi^2*u^13 + 
  0.0002615210570003417117783611838830676456568238968281580211912120426285554\
61919820144730122827175421625456436718654035783118293479719118039986137396562\
19186334356212223935054992819366317110784299781679097508119212`184.7234322643\
0237*GaugeXi^3*u^13 - 0.08454870202653746913541654234685948602893448436210767\
11233316989132846348995153134241537219728965669676949799188465821185928350526\
34716608231308803896146183033644040571811740154901859285925640176461616674351\
73006`183.38630060788714*u^14 - 0.0007691429791338206627643118213101264184986\
00191698015865141956236234927001584574479321737353172696189386238147700065966\
44504777410376941749500691655571947813463852326945616054314421723133925542009\
193586313854209`183.38630060788714*GaugeXi*u^14 + 
  0.0009233498457918734949066065123360042136717446017141841800433299802832568\
31440341308038161195143676663771744714250515242196541262043242051160707769768\
75005309773658756167204671970456405825626615666219201776606144`183.3863006078\
8714*GaugeXi^2*u^14 + 0.00009184560942868361307170242425864107526704121209363\
45224797697792742527063137493206393140427037408544599370837303296457306249032\
88502701459711466947099866628219849656519174582825763188137304210362000217432\
63431`183.38630060788714*GaugeXi^3*u^14 + 0.110378983496636553705318524391181\
66265486857230158221048000503360666771163788709462370596792053444029703678246\
59109894347090244182612852108573268109106594734179548656965609041884445701755\
6361935280437453897169052`182.02090672776941*u^15 - 
  0.0002247726799303576253137984505970385954711999854483827356006521784462570\
27487941739830666246457324846943702719197075351078304906814206096879082084845\
72296892026744712556699225151273694411737658397351615454570857`182.0209067277\
6941*GaugeXi*u^15 + 0.0002862921055626404052512523484086527160130374744949736\
46254865809769618279053873111854956959362448137855777511208026669953010730516\
91766506907403806278444301662047206779478339094200295359239883206469524774514\
062`182.02090672776941*GaugeXi^2*u^15 + 0.00002915106443066760372651207441050\
54120347216808840501317295870424698397622321403991443610046235245047607439214\
24152194120144767113172176776799913792435511878517845333108858580720604958234\
42962850119679573873688`182.02090672776941*GaugeXi^3*u^15 - 
  0.1450765864658759538437648917990485253995579215171904775217297119102947737\
25049470469361159856084361120627560852502083281338354668945624579707196062985\
483116512793992321512212577077128454724703`180.6289613320951*u^16 - 
  0.0000614221565618529077470737679022099297420015438278199828429852012866481\
36608754388660443811191388355518915443586295236467740928605437806162369703209\
43538779046483009281696366941557304499563543733697405776412893`180.6289613320\
951*GaugeXi*u^16 + 0.00008168222164286682443426516740692831052701406241749170\
22632941003324960180217527036604462367902014072779232710638925616275289805371\
39757155777876518728625643437384644638300684093293129719502462447603880422691\
65`180.6289613320951*GaugeXi^2*u^16 + 8.4723730189190144458352876347739297906\
54558457251070330206825430043268976114913643482161128731697405914540822701374\
49983964482923080008189179932189873058931967711464116182299425755901665207442\
089329424687418`180.6289613320951*^-6*GaugeXi^3*u^16 + 
  0.1909571029692736285888931485731834261948735319393919191666749168278512011\
47780433559204197983528827537930685356417731482534670449593242619853833209591\
213515336579434053925205496107399465695186`180.5922130935477*u^17 - 
  0.0000157572097340076875581996358795065625353806772424873324661747048927327\
06353124766249952332124051200001207987036149419693431914653023573549627430710\
16076241680336066734157238619124626532165621964231734737751018`180.5922130935\
477*GaugeXi*u^17 + 0.00002162719152740637466298555033813153105056517286271321\
40146326698371181566884718058604167912536939618363809745145197263691137690920\
71032299707508530762999298742625213230135249986393934697774120367467127727297\
89`180.5922130935477*GaugeXi^2*u^17 + 2.2764181732322207371934733470861673274\
57716583444686377057404071237230910791844993201815146227240675536679681462461\
75671950998465909429184797635185770194682434419684833440030531787768163803620\
340141779389692`180.5922130935477*^-6*GaugeXi^3*u^17 - 
  0.2521426682661069244398307324951031922051412251432638829348697969577320786\
11429299031986759978874839767638579543168764561759281953008226742863426209570\
198285165126624263181462019669043538579595`179.05289709811947*u^18 - 
  3.8074422448599605808699018484053373184556747543832816561020880708703558791\
31415746669820044828800901419472741754924649103060843567666938683609690878378\
30168757381041640399399401210638985005914210351923901331`179.05289709811947*^\
-6*GaugeXi*u^18 + 5.348751067108038406240829774884877969504752233651740214809\
06337835822208251894531869224889630731178509123120469337177618970916785727953\
96675086233304343985174790986451760395346501999187828409143160650487237`179.0\
5289709811947*^-6*GaugeXi^2*u^18 + 5.6958870724009482038154513285850221424121\
11895225307987967323149403640507697779337527465473055029097833834051523875243\
13841407224729003146088459185469098532711803702689485268661719637596317591858\
14179178128`179.05289709811947*^-7*GaugeXi^3*u^18 + 
  0.3338793673567083176530232364115235458233545424637249538753822165448043770\
30315547181107755715592741785307863778576279903545295168549342253226065497515\
107146097509319454189013373068034400371616`177.6886123011495*u^19 - 
  8.6917424404392415966967421087119026450857722160321061586373040815020079568\
11122688128108575294884790146615034294290372020522455513878286650871813767234\
0449306665214901929854887854697370323173072526151831429`177.6886123011495*^-7*
   GaugeXi*u^19 + 1.242044722793107890495154458300171377495389047794798975045\
33452956224836487117658155981869556911993590261326231105046403832581079642694\
336708706056488322326076037906685712810291180726188842871778419150430707`177.\
6886123011495*^-6*GaugeXi^2*u^19 + 1.3349049409885999025132159426620638213588\
55679800174832981152954894946994620853995973727443838459916103731164594001364\
99508452229015589177571477088930605604536738532398850341682066574734332435634\
49847919158`177.6886123011495*^-7*GaugeXi^3*u^19 - 
  0.4433846604251930003407889595408567565451077268108409565664020054418160061\
28121158712325894886550449423025809805471513570564628353545881564900935943034\
146818727967116502179809429936508761029883`176.20430990802055*u^20 - 
  1.8792108485206328081798884150594599109534358110318066250242867455586310118\
06007814236124457529412391004502572568675858859897656996949716994079106234314\
0172970432063631055303070218630684377185478807870677621`176.20430990802055*^-7\
*GaugeXi*u^20 + 2.71961485143200554954093663920879994534883925936957002039429\
76932871794699557735660115462304349648838417501194423854590679812849126469755\
1154211528281852761936817045932748864061109068886`176.20430990802055*^-7*
   GaugeXi^2*u^20 + 2.9443020565595116107503103050011906802356503997896854101\
50199894396732805486275932037753514931843537128403911454514029128204260284547\
2118692598686924618682276804728889487887346689309011516176095641572502`176.20\
430990802055*^-8*GaugeXi^3*u^20 + 0.59044224778947822968976574805887856208394\
55324310749419371899190477866076773620469276994906605855311795621080232880217\
63549818208748375404114183233354362308614607380639934949991377102083842786`17\
4.6997092887563*u^21 - 3.8583699237069512647367045092403718829983889349929439\
82818689703433273154081721214565394549084876478334927423582784533892270473993\
9587326084560789216534400366740112206160685721071905509`174.6997092887563*^-8*
   GaugeXi*u^21 + 5.635413241980209088401338732073524648199218145041665565442\
19920398746289519447942308223331224319782231117876556679901810612237799899330\
00203670862164638875944871743856285234466747134551`174.6997092887563*^-8*
   GaugeXi^2*u^21 + 6.1360675161934159356899088005864623393689524606558454414\
66921951282118538741233337466131381266457059018465298340878831810038229912557\
77332032662961986871275761098141389294510588297268057821723058910962288`174.6\
997092887563*^-9*GaugeXi^3*u^21 - 0.78837819008926369041969949736353646118800\
51412186189289179543668924158103580922660790609469524761772806529699846193761\
5530324437707981514803998936511194213759145180707371341629076388092662285`173\
.17572057514198*u^22 - 7.5360215465339072838307745985332807241261295765581360\
46338029495945649097610975028606849753973391416621091183413986532340512988993\
818476857711617806151387388391405741378411093684873009`173.17572057514198*^-9*
   GaugeXi*u^22 + 1.108507281211524710848966295132713315124904636695047047816\
74568990958709911311327057028952682216151844255822372903054172013422269149551\
95892114602184721308084942576736323886397536960309`173.17572057514198*^-8*
   GaugeXi^2*u^22 + 1.2124313491332520648686237492372684453854866681451521908\
06592951909223347706733186332887190083559567114130702797389910898620380934591\
372147260295061608015586020614670221899059543500513`173.17572057514198*^-9*
   GaugeXi^3*u^22 + 1.0553601336748969248123288663296182676187233361925910467\
41791969638279647831208443522027329850054191732603491024451459614259703175486\
089378869113592549987692172868492690258324171192044315721607`171.633175846511\
76*u^23 - 1.40446892282725252826769744934738861224701439417364376696936218952\
43020799266487710805258143612689464757322162852777441443543593217401480625089\
23339015993901888019047241921268352892979`171.63317584651176*^-9*GaugeXi*
   u^23 + 2.07551226824861782910834077529135098294405347039550685107045672397\
79057761700440384212947985699586082267779038101813932792036608602936873788574\
45791386722376330096805833002530366438557`171.63317584651176*^-9*GaugeXi^2*
   u^23 + 2.27810537976764745600571884733045488688684628313324193019209759457\
01056799220334079016867905201457503830548957036629393341454156712004831813114\
3136769307912549112324185841233565338474`171.63317584651176*^-10*GaugeXi^3*
   u^23 - 1.41619354507096956796591225494844798907082444704392718215585385227\
73658658772827016722443494136292357093420580575779775124360621636729082507164\
67881625809721699980887905656700660695575647691983`170.07283914352237*u^24 - 
  2.4974174193472645684957527414219011060567394997408663132909555966505968603\
58014519519131013150326380018740771508712854565049416134611258937405447667187\
08142840096843653914619625659735`170.07283914352237*^-10*GaugeXi*u^24 + 
  3.7079501076331707172723153309589409270441070402278688728114261737377383617\
94557483926544454895416494076920018838157864975697355443471912710503550765647\
11385247912615872575563222562013`170.07283914352237*^-10*GaugeXi^2*u^24 + 
  4.0810981153884277655080405100716063389235955997400003261070020794998478815\
22005322299447151137781861677958105087981370611852852033999468623602565606740\
7419274194998317584564215601529`170.07283914352237*^-11*GaugeXi^3*u^24 + 
  1.9047917329484948640992180548106692080347000980765841008316674586109916092\
12383908165228836350876560509421642997143300643724675684604529200395631031604\
025394116564959234422921243090256191204689`168.4954145874447*u^25 - 
  4.2633547431831619696653006267365884890821285980201517380648966506323720934\
79504529339989739233982117195156831364356913870280024042588245871119362464866\
572843639856072845611697803521`168.4954145874447*^-11*GaugeXi*u^25 + 
  6.3343996790091553043675308490682875455346974240683975135865166377398877244\
87738411540502300410389814980512155521530552788766226593987579474405594621312\
5947038028228529142446791521024`168.4954145874447*^-11*GaugeXi^2*u^25 + 
  6.9868163854761971292169580576221354194564772713302560441426188929287039632\
88003952555613458988469790073845363847162863111445617017741640003059552489495\
569637536137862008875495174766`168.4954145874447*^-12*GaugeXi^3*u^25 - 
  2.5675792758856786019500502916615329437489858328688731855685872339941666196\
29377637984109798572825114720834637884845263009028476278339121351360520569699\
552977906742480389219121825498411078388378`166.90155312613436*u^26 - 
  6.9298427036779811238574881824113885209454829934752664806306787387483666036\
32588289236214138293301589759939873982865581551179276932834418829508029797031\
968149439517573445772052964008`166.90155312613436*^-12*GaugeXi*u^26 + 
  1.0367950324660830420860009921633501093919247240959534620452339983496394157\
11318177965888264955594808201944579723943039292342492316189759043807866961201\
8867795331893987866112161875392`166.90155312613436*^-11*GaugeXi^2*u^26 + 
  1.1454875176392293578161922285833732223111635272254707289882592470458291963\
13139348615679944042797718667712369995098833753436653097637913236707604100720\
934606554787040444636622697237`166.90155312613436*^-12*GaugeXi^3*u^26 + 
  3.4681852751379363534705369815175934430782347594541625248444814660517790160\
62871455462496001962162387173413197960098036646060011370580644448498465431805\
640733221742651901571779626189435382339196`165.29185825628517*u^27 - 
  1.1001981726745553598510227040046163239784542516165334283294495270314265706\
34731487718001154823530059880104138773243437257253677609241645854858655728223\
801571381826706249423333327677`165.29185825628517*^-12*GaugeXi*u^27 + 
  1.6288253774571683599517708617414908033256973914879426083671867455661170221\
64056336637889902828862854614010773882291209033432669455111038048785314889947\
744648167048029079340350734396`165.29185825628517*^-12*GaugeXi^2*u^27 + 
  1.8019116284821014057807123124814237897876351390040596388648959290278427109\
77113485240250043271606532446268442628551130129502757000167300687636949085865\
30184122440592984026279249944`165.29185825628517*^-13*GaugeXi^3*u^27 - 
  4.6939212697668622016026714148300199783774314742672742858748557006127679472\
51508296183113784711024448179829048447936539937694053547578970142830725470082\
53345624581982835234049`163.66689094654353*u^28 - 
  1.6083458421497546793421010165557648281032628453658221011201639427463333670\
72397398323570298955838003942372414450145916480114521692925015200903348933119\
86695629831014201817526580157`163.66689094654353*^-13*GaugeXi*u^28 + 
  2.4601673895770062759385492541223448708920800038967981832891541622668411683\
86139182619186427695984486107393419401815643931072030146182850905205416477919\
03386803503975390948371201453`163.66689094654353*^-13*GaugeXi^2*u^28 + 
  2.7243231843204885950207369621790098270211411405704919248123698592968472178\
48925945056268021313068307961809404332780778441840398130578761743849479190895\
2391605825457127525620149043`163.66689094654353*^-14*GaugeXi^3*u^28 + 
  6.3647302412335360594573918625624384134807504516328640919026024978034768362\
41063793310267451303224187480220292055403736516928567717598637535309390991608\
02681379903531355975594`162.02717391132066*u^29 - 
  2.5395763315570536473562701424805966618348682178112937085534892297978428764\
56704462504203484971222943819886423245005973913964595830310197751531637643264\
7973370492110796021507725019`162.02717391132066*^-14*GaugeXi*u^29 + 
  3.5778488154580768295367283687539510119911325599043924476475770519590392933\
26410896806278962901886467949889479431716462457176730769111696593539343995979\
5576331731177803058070973415`162.02717391132066*^-14*GaugeXi^2*u^29 + 
  3.9650845931424230797177415992558134303148742902187073213829952814332016223\
55224577687469575272523634330227220063996756880616327764990394711803826311057\
873158345034703078447072261`162.02717391132066*^-15*GaugeXi^3*u^29 - 
  8.6455597651967371603219134218563140968231969216465268034478364590358997663\
48848600768542250165707011889649402373258275615613000414190298650709202682594\
74100355411610656826596`160.3731953429504*u^30 - 
  2.7580537487231691156066606610923719159232819908142761166605605877943679614\
23539965124068913681100918547893797619236555440165175583514775699897258846491\
018023324168577711998901213`160.3731953429504*^-15*GaugeXi*u^30 + 
  5.0171402188470579765527028923927371757509197215359628418603280422256026703\
90238370303428661494657146977052787349270776975803918030395836400207395751874\
127217830281378427987052586`160.3731953429504*^-15*GaugeXi^2*u^30 + 
  5.5634817103545948916991416439989434500236172472977189931784745308666393839\
14701436543938917374718367496873889802717217112407955503940024957903914772142\
2571274719298720156666397`160.3731953429504*^-16*GaugeXi^3*u^30 + 
  11.763483405198395505433464603970005299365510496550248416868569226256377282\
17706317204625729417318831052853141380578491432257245974947715190443205020401\
881538255663807244576259`158.70541218490033*u^31 - 
  6.9157714463930579903404300309170813772575714924882829256502550090175223729\
52079034699211402237538779913510508816032701139542349332279616751862151809185\
63073995454080914291981304`158.70541218490033*^-16*GaugeXi*u^31 + 
  6.7925631060895751533932565202284665065571192786552773082369867937436524768\
22818671086655692983243481266235229661396098002905390710840332446778947513249\
6373643114172361852144002`158.70541218490033*^-16*GaugeXi^2*u^31 + 
  7.5357187598866348283642954007054308955875429261546827023913277938553005152\
96625047116315543604135189327259980558433119178931121075236061092273311021639\
8223967461569065858816448`158.70541218490033*^-17*GaugeXi^3*u^31 - 
  16.031411116858704756374327984222008829272415994090955320076461830666974429\
86273315787470485057394494152908084987998476787385225923230728520742295397540\
298586810743024870912512`157.02425301278132*u^32 + 
  3.6671582089595388110568288552203224622614210856826712039201838510761031128\
63983796151733174052872892048358139850454250633013949943010843595262538175585\
882212620501425115711347`157.02425301278132*^-17*GaugeXi*u^32 + 
  8.8895894354957946627353644905250432147458242972106725310539953772754745069\
65982569709465877684152822365937251177337993955588703651929519227235592581794\
1535470262540614795420746`157.02425301278132*^-17*GaugeXi^2*u^32 + 
  9.8656860482542139427809260115671817386109492798486991019752254119565154105\
31310467891717127893231678821256058073920221742724050791320926764748038926186\
452304637219359297717115`157.02425301278132*^-18*GaugeXi^3*u^32 + 
  21.880949306932011558266389615816986721506278441035853537600285569325301421\
25296993195708971059660660857828628041253428556412148291448466878603109285602\
301394905738554374508532`155.33012057847424*u^33 - 
  4.6367112707781099736240406901769221193396443777444496276226215837942856390\
77646720358730068059725751997143352647814243851107711621024888303242963946300\
5015602348354176775977625`155.33012057847424*^-17*GaugeXi*u^33 + 
  1.1258815861212268500860209497728412181499404620739566492972846745318257349\
77805738476218840429872684709278766450033624866858727305088468402433200211483\
1438210443510857008563041`155.33012057847424*^-17*GaugeXi^2*u^33 + 
  1.2498483701679274344905548451843020775615739940933167285320135180075127101\
05777932676980210197796635078689596018159551748606424363044284044647134400458\
956760080996877576207327`155.33012057847424*^-18*GaugeXi^3*u^33 - 
  29.907974740480553333301038189574916686426967942102060942889628554427616447\
71538840395938844780420685821901798335733007512768850769192001005265082240442\
577613138003603284437957`153.62339406375634*u^34 + 
  1.4862652994703140573286848204905290963870936311519845395027319713916525904\
24494535029865645892781057337927053318251197293837670062114037930216136379805\
9172471424206698585912873`153.62339406375634*^-17*GaugeXi*u^34 + 
  1.3814256237082534741941328529794404847679179680888382065999644833145250777\
69583467282384995761241247522033985494010779607017802793889731950674417166428\
74737235250034820405906`153.62339406375634*^-18*GaugeXi^2*u^34 + 
  1.5338527790208820211317389070517277335665247439923877132678032280016516379\
19999116679651830085303046049012612091631356837562081039963449579320216589031\
32697640146555443793403`153.62339406375634*^-19*GaugeXi^3*u^34 + 
  40.935886244742145935203341490919878670044191290262896272866224994127617177\
21822331211439010977649637393525143689096515511902217249628134747717934012954\
210588251599215161031543`151.90443108261448*u^35 - 
  6.5436755998457769371250622503155587166065422541892786113071333844974602240\
43697349548707178004229225584973243228890788242507228175277267705625102916014\
868658595302010462552388`151.90443108261448*^-18*GaugeXi*u^35 + 
  1.6436833384050897506908881689677976646487071298345188123599194495008804942\
20077569767967805474805763449932083859943116548606938484692481768576318438035\
78787418456983313121861`151.90443108261448*^-19*GaugeXi^2*u^35 + 
  1.8253438763370390983948787130942047952614846800115462267472338434817412218\
26942524053280575343088712368299190443887329924698163305159336076462287915829\
7242530670216510352398`151.90443108261448*^-20*GaugeXi^3*u^35 - 
  56.103451561033621312268231642735169833453815918469378143129539396404945005\
46265241746513557500993311185225101896974588579397265130300074895172623580224\
46449109807224631459392`150.17356946550382*u^36 + 
  2.6185433344439311570795852306549175869218404917212556211404089529831717289\
38083288484438524906955605688084023767260723918774756688865137520149213320271\
25277349229989449665146`150.17356946550382*^-18*GaugeXi*u^36 + 
  1.8983250232610541761155180411798941803188011247153315103732911708455564812\
71146934448645974516299104895663872092567811790915869416179616400759654838590\
5815500713774802399536`150.17356946550382*^-20*GaugeXi^2*u^36 + 
  2.1083910121000073774969518774660244538972595682051255664356371326588936531\
71994640310262053800830142672992926751017881665824378375040765680405553717048\
483813703102809780338`150.17356946550382*^-21*GaugeXi^3*u^36 + 
  76.986894111024646861699682524588712695939302266591478010098561467819570456\
20732569178478406718622459622162923597010903865881345816446149743285463238640\
934104552753185549338837`148.43112885382263*u^37 - 
  1.0807493827074820822505650775593993798494385973074196347948421777990516485\
44065705843373854745487055785992123511404924243838342935263608758580036998634\
750668967356682696664908`148.43112885382263*^-18*GaugeXi*u^37 + 
  2.1299371503494018570281128949090681463555273319730675312898034854858677362\
84737451249804175387374430134863458839236174952239027003989119980920605375973\
086415156410325162942`148.43112885382263*^-21*GaugeXi^2*u^37 + 
  2.3658589375491252501391267540472273174290604294738679496357808790946960113\
92598532815784292341833840413509072332532086232508477279136061115373977554253\
38630821795951536397`148.43112885382263*^-22*GaugeXi^3*u^37 - 
  105.76967443788988270198566156311345563169930314235679000100743476014257785\
69404566698333418650278890437631827567168215656931121492200299735978362219402\
3195487568334515284270155`146.6774121287469*u^38 + 
  4.4387399230754763379673857532833767294104323707105541649862917007029153236\
30696265255301405513083989483717440114416203765431735591015557726850746839788\
53586610045770820818428`146.6774121287469*^-19*GaugeXi*u^38 + 
  2.3236297711489214071328573178183526703777027725926899354786935146315123097\
57451239152157832172298208654287681741389027915577606444806079219495977429940\
06316118541423229389`146.6774121287469*^-22*GaugeXi^2*u^38 + 
  2.5811948889171509712687964517103013735946902775113510038923356282303742891\
43862024608170359156575932165403882359606885267132748458409986148882367446417\
4477679673358996359`146.6774121287469*^-23*GaugeXi^3*u^38 + 
  145.47874590609453942217759506346376217339394506312451511736907433911712658\
58992317447629059157243931252287289046243753248160340970098325804569600700988\
515088`144.9127066950658*u^39 - 1.8318909654798223205573624522783660155199535\
93460103793564314000333056631665129610299867764667372192720931085625417801209\
98102424105566988659226395120682910662369097765680432`144.9127066950658*^-19*
   GaugeXi*u^39 + 2.466669890794970447156191762536379359266401203489641854287\
57936064150336304134429690592786523624843446652932698354438577926900898004402\
77380036364923008432485601089170525`144.9127066950658*^-23*GaugeXi^2*u^39 + 
  2.7402442366592783469406380568780761052644488593685681227779896705215634016\
84024756656079590600003686072054176723694954548717193718844177710796184204205\
735194476641110457`144.9127066950658*^-24*GaugeXi^3*u^39 - 
  200.31350964690135363422362840229691746463272021796528054575766572695749761\
46204797973195608796050346161889849318170714533507177881023485367696752220345\
419967`143.13728563772497*u^40 + 7.575848520100071855785259474040031604805928\
68296936739730921453509429293002615978487110466237230623588586401986360777502\
1910908510864331839868160544987182`143.13728563772497*^-20*GaugeXi*u^40 + 
  2.5498851521889763141501978325650614613981663262131453241507247519320544072\
49871429174694299791049493186321079360577871817661874919688843669980917502086\
206174609704111247`143.13728563772497*^-24*GaugeXi^2*u^40 + 
  2.8328105580496508126150834461343529908177356643608604451960324166506364734\
04785542281151323820771760495000467792926905155755565664660049322858777883451\
03866322583603428`143.13728563772497*^-25*GaugeXi^3*u^40 + 
  276.10410894523036041862366648551534705764542253573201221047481118970863993\
99455054996598174756093339212078468078891944585178256316435603166887997722740\
171236`141.35140876631144*u^41 - 3.141220521286272363841969134247153790349616\
14334665057880180870772974479881993474444286441435326884331220938477871716722\
4323826593831941167848407723377859`141.35140876631144*^-20*GaugeXi*u^41 + 
  2.5686218412514595608390791450178663503905803355049899149624247703974470268\
36208831419497909486261795898063490164551053349984757417987436948784325215592\
89533675320955601`141.35140876631144*^-25*GaugeXi^2*u^41 + 
  2.8537201314725803808017177608128318245881096320133501796557914063700733802\
75173265358601574674410207012250852133085265874816027285644308988089759679051\
426125310514682`141.35140876631144*^-26*GaugeXi^3*u^41 - 
  380.95027929096901735175957424806902427292287962428212691741960392699988465\
09998991088887887895673169990675345685035839187286018147071280397967068979350\
344942`139.55532356061417*u^42 + 1.305487832477386150725161833533022734144144\
01225240013840542541327751773674417174957220799559679271950514139438135229505\
7037778961924637329728332765527402`139.55532356061417*^-20*GaugeXi*u^42 + 
  2.5231229566418652251386685840299274450543845597611638869326801573136916687\
33387664855143782385246398288125981467449116062365935002536132044792642105633\
4191319614157503`139.55532356061417*^-26*GaugeXi^2*u^42 + 
  2.8032417855468553230807649712747386171831828058117836411540523319921741622\
14303113006186820799015064019054000174507202477806021801877878327310591827722\
071905733995072`139.55532356061417*^-27*GaugeXi^3*u^42 + 
  526.11237814663857185311239563482068173831593033892445778576888092113119088\
93877489317998064586281159447330972350545903776201852687007138522181647300490\
937789`137.74926602862087*u^43 - 5.437816079410715988534515252653522153529741\
25605589743418009463005112606180896782879160754761508321850919002063644876638\
376717911059864299336710001871208`137.74926602862087*^-21*GaugeXi*u^43 + 
  2.4182962489198255210998830426458335751115686413804435734794602770948810094\
34324346825019851555541764669304787959047269805205348134610329402697668927997\
652709539232163`137.74926602862087*^-27*GaugeXi^2*u^43 + 
  2.6868288532049683422384219256784682493109429216802160065928997931612028603\
23078147470641760644160078024995820505058854578481057741846392748562259584325\
90678072946776`137.74926602862087*^-28*GaugeXi^3*u^43 - 
  727.25480333719298625565909076132014158650327600785376173367982304716175873\
63313660270585908972390871874251370055535481776145488646115274937997995901778\
287343`136.0804679738775*u^44 + 2.2698844501095178429357802483777887755060356\
66221321502816159448632091572978062599740398658658967750682789579786023732038\
59173234438847499023627175051505`136.0804679738775*^-21*GaugeXi*u^44 + 
  2.2629452892730155229142561410404607436892342735601075751588595435899873646\
23208301924331749083102040972453459074932369982389057142009109995317029631218\
73952153712468`136.0804679738775*^-28*GaugeXi^2*u^44 + 
  2.5142644283780614044150886518978602965438282096115229286502177437704874536\
43864483565214393103936818399680889182850875078398310970373374236080656852605\
9851810894091`136.0804679738775*^-29*GaugeXi^3*u^44 + 
  1006.1820635315530607966659161350046006842959432765704197421417359414436935\
85505105027704536078232409074007824465900069402917791402553867454521079081008\
6885677`134.4005796734309*u^45 - 9.494440064978002524343332809487251796333364\
54727433441124428741103172645439133115635637519521337693029722402584865133108\
27490763790232915876388300141974`134.4005796734309*^-22*GaugeXi*u^45 + 
  2.0686172871290762870663677501880264883007124165761480184415766157081626723\
27465734706940694478380662086546702194484669331377653647370641143673208`134.4\
005796734309*^-29*GaugeXi^2*u^45 + 2.2983805937489409332489554839972322017810\
15105954245193883335478504285187324979050436404882991264935805611875305568399\
201714477655374900566609028682397047721040152`134.4005796734309*^-30*
   GaugeXi^3*u^45 - 1393.2639130711779564287762143823963932277735918652370790\
16797710023209303256619636938836792853129531786432719253657781517388361467611\
3144918329535687739712262`132.64731249170748*u^46 + 
  3.9790708811557993510634508747337645460711445891662493707701941588704051572\
76397103036693731284078659395765809964662634688327184413196781911440392824124\
1`132.64731249170748*^-22*GaugeXi*u^46 + 1.8482650330724553368762972582273719\
48231777290485219900858595678383268494486374714101550158822653197589862608825\
74418107044866030903110799087265`132.64731249170748*^-30*GaugeXi^2*u^46 + 
  2.0535711972566282788252618761910105987574260218580566952181224589853754057\
039525265121263614898904164593179193747079637975971978809254901813601`132.647\
31249170748*^-31*GaugeXi^3*u^46 + 1930.82470363399569258779845746761765023912\
54383822955770340552922882209659993747186836708162660951089889211864633989680\
463968841511642498393490475384228097208`130.82885280494804*u^47 - 
  1.6707208022630280791470908458509310310426215578837641678157820434349243507\
16030440088428582192472284946766098113567813576353941381580478023494482676017\
8`130.82885280494804*^-22*GaugeXi*u^47 + 1.6149234202056238377845150549287791\
84108873107564182072846925438652457285229324309075574754561274527374921065805\
862195242477287269861452605697`130.82885280494804*^-31*GaugeXi^2*u^47 + 
  1.7943214486598198108969775481132778302206748581807055875793460218967216138\
04257679628295285972817477614633711112072249780146209692879424211373`130.8288\
5280494804*^-32*GaugeXi^3*u^47 - 2677.882568207392337555934736476174464868010\
53366441431284432760700783655770377435873312957779611362979210985734146441694\
14037018804140075528717869041883534069`128.9950186054902*u^48 + 
  7.0275091304276682800832979427845012039777426332753463855484605565119764491\
45397687496125323341382263507451708101333587600004120120145979434910482410979`\
128.9950186054902*^-23*GaugeXi*u^48 + 1.3805702317532428245286083149682158390\
43266389961326383485995009991243997745844816753262935463106769832743290111567\
656968263156697469748908614`128.9950186054902*^-32*GaugeXi^2*u^48 + 
  1.5339423046359153599224121379500442865327046844747116830486575473277641694\
9185602968208132982627602716652515712318302762065537901073746098169`128.99501\
86054902*^-33*GaugeXi^3*u^48 + 3716.77907598946130902208356056244169350464190\
67632463038780446487708680192392542440818936405395500868753741774126983077788\
70213332005775074`127.15512592433903*u^49 - 2.9610237776632623409419468113977\
07472795141571093299262347003866292099511960722592605507033151019806497772708\
402598076399264089708918526634283861213293`127.15512592433903*^-23*GaugeXi*
   u^49 + 1.15528678252551110566329209239438293639820077342871747512953377257\
780187348010544474465924195817113295957736361525146658363366352017767244751`1\
27.15512592433903*^-33*GaugeXi^2*u^49 + 1.28363677927579000753318553572534964\
38783466646948713329516859398053974146105225728281370984955205639369344640579\
363152389084150240300187394`127.15512592433903*^-34*GaugeXi^3*u^49 - 
  5162.4576335094335964096339052627090652115175061869719636084736911476081701\
79003031925380210603506617154829485147018660932110730488136365427`125.2972679\
4379765*u^50 + 1.249668664544994939397841753991099828001796546053076580368683\
06449918998865603256367901056143326767995763035833287787070247117810368867051\
6752270976028`125.29726794379765*^-23*GaugeXi*u^50 + 
  9.4676752457158594194776905853596478182576922001813624205252757350071733703\
82437599210903656513870468739853880957577420377033849276196172169`125.2972679\
4379765*^-35*GaugeXi^2*u^50 + 1.051954232499513353376733371318280734956028170\
51539930373977162922855639343417886174375849980696590553057695288824248165385\
2189295145296086`125.29726794379765*^-35*GaugeXi^3*u^50 - 
  13.663082040799289708217055118113017837332423269318018913853649851069512622\
78266769848532081163879259640325629541085267030841703235516202228472826937552\
297628116727175607071141788472589267971592204659063140449015413`194.253209866\
99282*Log[u] - 5.420383498469502771261744584493123634240093440058752257500246\
56727519083285237883170715264118870703574947782984940541308555957181546779847\
81622498246237098325370961214404331448236889628657413240934951575445673585`19\
4.2525510793163*GaugeXi*Log[u] - 0.949724587397872629484266468761610831064340\
68057117587877374849597937079789819950846858374340138572826649757058368533024\
27088423635596831192865045926888877192821500134806335346339213086344212191767\
9349817787417203`194.25326544221417*GaugeXi^2*Log[u] + 
  (3.374999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999993`195.481051497\
98576*Log[u])/u + (1.5`195.48105149798576*GaugeXi*Log[u])/u - 
  24.819345290289302090272454132049599682127988447546269220278747811555455105\
77872210111832657431172755812086895149451447098959296759861458125386234064286\
256473088007584489391145510142223322622432797310851550691818646`194.583136979\
8374*u*Log[u] - 13.8909922558727507778111629732028110698754491213747874931510\
68476103765345958706041905874818143368773767536308671398983620270923176257774\
08853535506757284935674310603525330648097917809214135009109725062201723028165`\
194.5831369798374*GaugeXi*u*Log[u] - 2.86378004657712850266244386722136492393\
76603183325963130900997799398314938697485663667025849207083741106179142024155\
46541234123560382409097918971728675922514572937539318514476015603816850395222\
59898103635213300177`194.5831369798374*GaugeXi^2*u*Log[u] + 
  0.0438188531505318426289333828095972922339148298572060303065628760051573005\
25450122882854064149653567933375607354078667439322789409110079220178373851827\
77807017946249662984161634151967284139469520580162545553145699`194.5831369798\
374*GaugeXi^3*u*Log[u] - 15.8619586119439118027230771937714473880124971341914\
73329802709433643562042150797831998291571480368681746333821473940609605675079\
57322517117844262028309776725247351445145754307458321743858316552599562595511\
275169456`192.8776909473054*u^2*Log[u] - 4.9498024951584485742918773949197618\
04158369477434736052363875025313585091478513930928770951018569548338759458374\
58628721221714553981820294305928478369068463730438997144231154280880453290591\
691387133756927057839796`192.8776909473054*GaugeXi*u^2*Log[u] - 
  0.2975927458477851211928212409429870373606892078320803989198362925643802062\
45239229490061061031870902654717120810773095786764676719316762133128918605415\
7349414406604835081412758931931553123385450849344284652927697`192.87769094730\
54*GaugeXi^2*u^2*Log[u] + 0.0198719953422871497337556132778635076062339681667\
40368690990022006016850613025143363329741507929162588938208579758445345876587\
64396175909020810282713240774854270624606814855239843961831496047774010189636\
478669983`192.8776909473054*GaugeXi^3*u^2*Log[u] - 
  9.2959801491715673654703336233419725035279014870193509535648675978092325312\
81306370714421993541723010995844633041814430369690359292903884150456000389277\
99168696551886917184127978835261927308815605676775307480089487`192.1436393950\
763*u^3*Log[u] + 1.7198060033389576226387628789136629048655071180846200486718\
73748061533625732351388334852821322495936926857032828214337531011928574396635\
43478925516752634012216856366792809805590329881149606078784446561290745469449`\
192.1436393950763*GaugeXi*u^3*Log[u] + 2.028155251047072978629682501242255301\
04346677094574651354082372210629769416344419941882543330674853907124168490906\
58677771530483766577439270098166126725368909211436805372910923724332568976351\
0674180016911123169693`192.1436393950763*GaugeXi^2*u^3*Log[u] + 
  0.1525900394366725005527630151879082529135767648492730319902608135609993727\
76864018598568178824634321707452029984860815630396277709616194732410505732484\
87685185609930199816615058271521022147217827279060464750542686`192.1436393950\
763*GaugeXi^3*u^3*Log[u] - 7.235917914888026750355521022730608435207829058504\
29548076654010332974654581202426909337268147023163256724788205857789728213008\
20584250187429660025860869635116402597689030047685929907412443656212721488980\
2735031401`191.3351466816264*u^4*Log[u] + 3.334610942307192290176986060845018\
47354155548231025714894065310867928369007967475749811526515530930086159039503\
69212666936442652757224113966539196812350540407179359712784231103798062660323\
7825424718359080421882315`191.3351466816264*GaugeXi*u^4*Log[u] + 
  2.4467157638979081478167767003668909492725279617926555021596716841362816346\
13642895680229587453605153623809854000648030612733106445375823349180935152915\
35951517019769030321530023462043461460863190192266511644377822`191.3351466816\
264*GaugeXi^2*u^4*Log[u] + 0.196233151712211824230435222979553487123129383918\
69905092862441917060627123471884386884685455876314217132858895103231540503824\
19097368660709695911368128860258315338515922401235942164167538431699488762416\
674198629`191.3351466816264*GaugeXi^3*u^4*Log[u] - 
  5.0002238755828641125107161848023764218426711179047443292350938476875105569\
15815284082588793972038623899894050809619422720289601854482234313495706057354\
38974155060511945296088548250549448956702467032382739649172637`190.4422977678\
7898*u^5*Log[u] + 2.877210504470560082141621775217072945205453679464077330316\
79513132204789814726145184927380904160304842888896678492998771936977820636378\
39385590259844231168937960527995649176341829706738119799142113674485812610572\
3`190.44229776787898*GaugeXi*u^5*Log[u] + 1.549337474502932238125635651773841\
13092816902045892909136328045565974732023306435329802652163353850870502829713\
08252109902801945664686637569599422970980737451646532668286452429984980258237\
0830617693477339313693451`190.44229776787898*GaugeXi^2*u^5*Log[u] + 
  0.1291034408014908065236559483276787739836892146297905081665826355245573332\
93467694527514479045537587703167288885318952201693374093569285869136319271799\
79951510903440819628939851018807409207593144040462485903229851`190.4422977678\
7898*GaugeXi^3*u^5*Log[u] - 3.03468692268309362650800361072305872091705672361\
23334706356207120096563890544958091261279708360456345901855459708593056645710\
70143291208862498238291116438180330244885089869529473367809127818351726426071\
3294980192`189.07559498913767*u^6*Log[u] + 2.00301662656656600027864391319062\
42326803700698832128736253456083898275529261539799618404912006489568771951835\
85497952194934040042805782710745268661374236792617510531621146808365159888944\
97925538352096566215934203`189.07559498913767*GaugeXi*u^6*Log[u] + 
  0.5334805846737821764202452159783231581430256689591386764777189201919882158\
12177730796446221461830941940089378471984455764698318184607311668840033800939\
63137771091486035456013109370242525346284004593003391623174517`189.0755949891\
3767*GaugeXi^2*u^6*Log[u] + 0.04319604322190231822235673955012679690644283432\
42867299811556113956072247018028749277545968707783738812749633247390328902547\
21501035466935290216697148207370452499183267931882943666704015629266928345088\
70224250915`189.07559498913767*GaugeXi^3*u^6*Log[u] - 
  1.1926994805115396199872403250910097387032272242809034755519316777126823255\
88927369102038097668741465907668819843748644766698795789193877271042881521988\
73581228914823300861695396459508721344106891869398393635615893`188.4109440851\
0122*u^7*Log[u] + 1.215094931700173138113342049691852601361681317105524140817\
09041766208465159044272810172541653438866079710740014053295832093391274113866\
05258163919989897728366387976462812951783367323868815769228066978589715246675\
8`188.41094408510122*GaugeXi*u^7*Log[u] - 0.035220038421053681881456678619059\
47038290594610752831422273204791738702237945443454614524782254361070742071349\
51192243994478834761664105089868851047357571030752895686222672081303998714653\
9873609901529134163283894`188.41094408510122*GaugeXi^2*u^7*Log[u] - 
  0.0069257988981272199347824076722623726481641582514646776185349585603363110\
01514026470749037315818733724141171473539883183190315744816944705130243145483\
27257403556137744317927285497662743705123435874730409948340829`188.4109440851\
0122*GaugeXi^3*u^7*Log[u] - 0.59280694254668770617667279284418266156730095696\
25216445216791393306677395836024162477294594189578009599802806530287351441358\
11430289891035780854859197643234987082792741120497843216558679683298772803389\
97750760745`187.552859197356*u^8*Log[u] + 0.650426382334523280847298368274866\
92460281247371472675787876144781683128552416932883663804714039116697996324515\
67857692486316278076051363205541487127369493796460239122007655587468274556409\
6099934603929398226628165`187.552859197356*GaugeXi*u^8*Log[u] - 
  0.1950506410586223461716063032922435073003370327318787605596086506671393399\
59458708835328702983663290370090176374066464028136383134909138649199190142925\
90050207576100305209816639167977402181943264128539156687054362`187.5528591973\
56*GaugeXi^2*u^8*Log[u] - 0.0207787356620428976751333559517385711041859863185\
26862861230999530354848912755208317640535578959820816846622289282573707566538\
61293698486380626098449047417871404237651255562700720540440668968190112708477\
468862053`187.552859197356*GaugeXi^3*u^8*Log[u] + 
  0.0256039955011027539020380325221992993069322746642307914325464565787682746\
38256994097993014557784072348412506555600525428415853235209414282530658460813\
46192905489854099203678474433611973794870120633713528498135677`187.2619689470\
9102*u^9*Log[u] + 0.309301379157053035789604763130360065589633270239074866233\
15744803825566587764283817198176791827683095947953925196995373281119616077686\
15895944965558804049559821508238197351945658795989522664050924962088931158622\
2`187.26196894709102*GaugeXi*u^9*Log[u] - 0.164288240021579039211531272557543\
60971610517886155244108404266751133683972347767328607988453124940654877787115\
88808014135988627160767700779197947311477986028572855623514723421442071661957\
4178966914909975266750808`187.26196894709102*GaugeXi^2*u^9*Log[u] - 
  0.0170914894723193610381844123364574912785153100348648899872460563701092641\
42997767366603959699802200595772468838294566684822526827980617889260938208563\
92884420604009138493718496489088106433146493445292906536456752`187.2619689470\
9102*GaugeXi^3*u^9*Log[u] - 0.19255210058034957053123822698106755736274005668\
03146602318625708697574867505909827895474423469127483752326717491873658246026\
23393542776203875770294659200440529996017816396971345106094904738934135929378\
55075497699`187.28678797386536*u^10*Log[u] + 0.131879923503418602906298003695\
61467165657332427446034758000091386032683997662441438361257615156632889751154\
81656083579205908322885019284036561499069550972974787860728748998088850392914\
0997614514840014539256052851`187.28651970247483*GaugeXi*u^10*Log[u] - 
  0.0954118896203614061757818291361395498399870340097552406118529755384936474\
20965309242784553243267183163371698781306301987365221845489933632391501084584\
45298060394505506171588750818307090043295764317299040503481941`187.2867509350\
2818*GaugeXi^2*u^10*Log[u] - 0.0099361574410224794325106483664092299143412531\
00212579672598717860582729799848595299604418467030214841298285898749736180560\
97855050234295712835235701721769527613373041155164996990194535350489346126270\
854165148861`187.28640822318076*GaugeXi^3*u^10*Log[u] + 
  0.2092422962906709108258475244363480773069695256933732630372859312081771369\
96231873397319890044469756029664968254370554708455823624183789026951920625297\
23105998382994604668438509436789247320767763340515271656157218`186.2198824204\
263*u^11*Log[u] + 0.050924163358301006174819352262853578732414448216039516890\
82990521731831420740723943941156792206190313604130268782453536132178275837316\
70807158326036596268373214253787045893144671662151085360145113424977797566865\
2`186.2192468960505*GaugeXi*u^11*Log[u] - 0.044902262122849861282141407959430\
61652506098198396941473812908981912259422097322616015962844947710273926925143\
40710776031960206573658414802392482954134265258788115044329370870149517088755\
0564273760114202259615602`186.21984273842477*GaugeXi^2*u^11*Log[u] - 
  0.0047062370573698272030972855275569332959963597359531011220942962639143697\
51997992911533007267302703353777696690211525371687007588099823409105611086149\
92998481236214027699361965000616659796283389011899432695771728`186.2195023418\
5437*GaugeXi^3*u^11*Log[u] - 0.2467325074983477378253484579151670546785697447\
85904712475890648833990321921129743815089394570436145845329894254731435642347\
93074808537334328499388392093365575005260841236815899638638568843892389255897\
280689516332`186.0304056554345*u^12*Log[u] + 0.017974951197183914538559277787\
78577011153082296580931268064355809737079187383770162254482165782437916391067\
59737369206147867888198415975110039832086891711705760956228821140414660831884\
9450191479357764084472668593`186.0304056554345*GaugeXi*u^12*Log[u] - 
  0.0181736304119160875519569064482798013273102344274654895296601781468153036\
99876834576257785383498490625596518477125848112978700827756244828497443039935\
06175847588427430036726425564373338181056755141948300871861702`186.0304056554\
345*GaugeXi^2*u^12*Log[u] - 0.00191949836879396482302973028080934929254034228\
30923392047136009670508142249207703118348166340510410252213171313704572229755\
21183530765000627413348894351352521254527642390226779651238601709310335895295\
14598690688`186.0304056554345*GaugeXi^3*u^12*Log[u] + 
  0.3096058379583609268235779478744839207840245702408053825213265895190298112\
48582997147898085132134797929555849055393888037643442408065835701317686973936\
43350707306435173554002678321662570917579923328370496277196055`184.7234322643\
0237*u^13*Log[u] + 0.00584597812620749397141787936284357589010060196815251188\
22035747678390912783863242269948336879696543209903350754998974899396536087102\
81434337863376541062276334753122408253062701498472947606625929129882251086578\
23`184.7099651409941*GaugeXi*u^13*Log[u] - 0.00652357723653439580212371139785\
12158573423197108587321454801072167895490916196519314818819121595861400255115\
36622618900951411197111571635667089691639407106205053739705932801691566145465\
44208882557377084077625304`184.72343226430237*GaugeXi^2*u^13*Log[u] - 
  0.0006942833272910490011646230089270988016688763700538030560078121270890200\
20437840392846372933663418814430916568108655239365818575678406842355599760384\
51707322197780389974813675570191555318261893102388735952706517`184.7234322643\
0237*GaugeXi^3*u^13*Log[u] - 0.3820507353504652082548430760193032994443864969\
95748678404217391835296326488227773316419398019697152707231035718566986050339\
74574667255597728491986194260099796462839733720213053035217793933791794287164\
595889537026`183.38630060788714*u^14*Log[u] + 0.00176351363230017229464570902\
00148444010389876011086369413936327594424761858528185003663653988544094168794\
55425967415762128493289302075423407636796167451951473033518862994968454022888\
48210846179220921773821494607`183.38630060788714*GaugeXi*u^14*Log[u] - 
  0.0021165193310965181370853379435410592314949154054876719668017866631019729\
23605862518108146533863813399601016185737061096532059981029752315181009379538\
79870756281455671516612175737006315464745558446735492119057633`183.3863006078\
8714*GaugeXi^2*u^14*Log[u] - 0.0002268385602054148999392645586792173839087042\
07143046505701855638805865768157837171958105289792935760040050433619544126809\
44351556676850742037864625839295905800163199353898064951653501743630521613900\
982242501444`183.38630060788714*GaugeXi^3*u^14*Log[u] + 
  0.4812554366879478391495419675394403370812722994063177722211804918526295292\
39075300761552868185713276208707936526088130263690688871255420420549885801223\
905595929335144086019692582330092341509851`182.02090672776941*u^15*Log[u] + 
  0.0004961138212398816648988600483328195951352390036137756188434142745072338\
66786332791609681530436569631712085585863171923383304412112355418658128708178\
75627874259537364857391379199533753871101267039480559571897542`182.0209067277\
6941*GaugeXi*u^15*Log[u] - 0.000628730747316774435602597468785810153632446530\
29903754459796661551998226141985901420597612571896966528102278963087710686745\
48912733134879530935513824129239033658636093881053139637632918653282697018477\
9274818976`182.02090672776941*GaugeXi^2*u^15*Log[u] - 
  0.0000678043424217829179944182753941776249864551934060198628433674098531854\
80447161569906261225039736228095441458580242189124840784574943156063581621037\
6313996397735494336998594988983786095562370279337064564621514`182.02090672776\
941*GaugeXi^3*u^15*Log[u] - 0.60985565097620937480434634411912797993276712835\
93507851474315417183923037853242913605946539247792293878639211872828969958883\
24692007457962765143334527908897214681321103403232748803639010107205`180.6289\
613320951*u^16*Log[u] + 0.000130752867233330881505639717075157390793265314971\
32535976645724754720688317246424535066934849672366956529238205375205730081721\
53625435854587189128815400831264572456729831020163431087726698151269572542962\
0594593`180.6289613320951*GaugeXi*u^16*Log[u] - 
  0.0001726309708637951007768483349482224928528211211848867944851351967849872\
65989297881519245733841650515049095465782893488954990850952260947831861114521\
61914251793497624004593726701909100067696546580535252207513464`180.6289613320\
951*GaugeXi^2*u^16*Log[u] - 0.00001871737131366236171180799935889485739159804\
27798670766429355135196827640727080938923582300099368356124384979067545308089\
80439690613277309838483482163842082225702069015441300922496884704628649908227\
43788748867`180.6289613320951*GaugeXi^3*u^16*Log[u] + 
  0.7794897498794721460210060836952936392402907345469275501452623009347634548\
15065452021332839910309692697420288650045466999526260278266566365972358131103\
133952632952099726064556177208453142008489`180.5922130935477*u^17*Log[u] + 
  0.0000324053059589500273166401719166203134153705900587868230600052898672688\
35638579229954581564407443693944229025655886559699987216823532170712617341913\
67338613252874291017446541966571381640302336573028170578815005`180.5922130935\
477*GaugeXi*u^17*Log[u] - 0.0000441302888076284596984550437057173983494625879\
75349371611889920440985879736319047619262178843769916453628789921043461328881\
43330539798884556165740285591272087449363875998145995864266655150735182688016\
055937779`180.5922130935477*GaugeXi^2*u^17*Log[u] - 
  4.8066741298411069304056395485829161492468560175522823939012127768979896876\
57303999187040956258658660281259957491562832088958083710781562226998327252955\
99541731722319243459105470380883911735723464586184732112`180.5922130935477*^-6\
*GaugeXi^3*u^17*Log[u] - 1.00309465282465066220282971616825558759460184558690\
68073302815058985424222059057027396125861355056385215279236003625611314042956\
61180273833417258765655888836366361151651033463965574126469648436`179.0528970\
9811947*u^18*Log[u] + 7.57797498358255426283520282368593730159581306012714441\
72947214741056748608474645583639397103447002548478209475546766151256503139884\
8838970444391214359026547216342594185171599362878111501136659835977667422052`\
179.05289709811947*^-6*GaugeXi*u^18*Log[u] - 0.000010564038567991227379657867\
20357035362397272800789009790348975986215369116395922492032567452910385489019\
06895994553991331906200474032580829826437802132394028384546887913881129418664\
1324309439079720192280898811`179.05289709811947*GaugeXi^2*u^18*Log[u] - 
  1.1550414149666518232348167574682453060042011395145805507243032998027522767\
32643531580092962956450950312667981933629112429563742980220195136569901034318\
78666334657189328682360093098239677831815144604533230995`179.05289709811947*^\
-6*GaugeXi^3*u^18*Log[u] + 1.298908325741031695121885375325066254437712083806\
71867273079655792362882710361854754744679216098979147863290197301366197334241\
236512677396431064724194051196602278598579259716151116710068759773`177.688612\
3011495*u^19*Log[u] + 1.67665502939261466112092510862067152427107593619661073\
22797829123454466702291137385661831433756412347862900863722212621015520032999\
9938765058704491028747068449216310539574010956035201682639559851108414552185`\
177.6886123011495*^-6*GaugeXi*u^19*Log[u] - 2.3793429889761278646026562298752\
41881627000052430923504595401477020914871202193455038115520546693125392774756\
82676194421780528489959747116505189549716001668738336617667273206294717823864\
089925754470194814326`177.6886123011495*^-6*GaugeXi^2*u^19*Log[u] - 
  2.6097491584525978366925660819463695852559890979209539809283333783017324569\
31086216869933152734708753323413883528499352444133412933395743345818336549875\
9121682983467636667111638469133669368789636570659887424`177.6886123011495*^-7*
   GaugeXi^3*u^19*Log[u] - 1.691319552987254972781655047583752925978104360010\
19194313733918115632352200130460332445270079026013191533274661073485166855826\
4900282892789173178855913138206399531000621831105399996340426932026`176.20430\
990802055*u^20*Log[u] + 3.520059207004468886775422403211634930477961989155350\
50378450366721778190689620207657419966233797986026495509368666706631831016662\
487235055884684152475504914793415766607467337568547760202`176.20430990802055*^\
-7*GaugeXi*u^20*Log[u] - 5.06227392678274580825728139018165795999719867878708\
34625432883507622508635624463865211456231265898547557574926235171825406795794\
5824357878251776034150670645069939157009296712725551059737`176.20430990802055\
*^-7*GaugeXi^2*u^20*Log[u] - 5.5669114999211639311442719357989797063506595684\
91427165696090307872893755026192999158870483540579010154216418159128640424653\
93325811129498563509926692220308721146959996462393760028463379964745695434448\
0669`176.20430990802055*^-8*GaugeXi^3*u^20*Log[u] + 
  2.2133494637565514183031795214143888460418583890194101650917078022432188270\
32530599577882750737450135147492883775030207313976669392697326437714383335681\
521867769785664154817960789935972944335378`174.6997092887563*u^21*Log[u] + 
  7.0250074292827391200037002668500669317792416913628282095807394872447553119\
51777078285654162223894227538174835809527933147934077989527703363400372845595\
1256125987840139263849709406467703`174.6997092887563*^-8*GaugeXi*u^21*
   Log[u] - 1.020877616404488681605983814058336938263321558565296713068842576\
13056969567171440571110847161215490060899692278743248073931364115744209409793\
301734589571033575955107400421166563735935484`174.6997092887563*^-7*GaugeXi^2*
   u^21*Log[u] - 1.1250172903050454606515392158729719128494198220121956996749\
74715990430964994306378152865582950487116478309195737423799506059206675151181\
9942408611457048015967416898951445655789000650969`174.6997092887563*^-8*
   GaugeXi^3*u^21*Log[u] - 2.909695760347126090302134370380802405689042120364\
65526548979527045046171742210107802675556041131027194139029638060165765564601\
4039176151812498905271486418001428886467975203925612437342533927905`173.17572\
057514198*u^22*Log[u] + 1.337119362411534756973080515051734823540090665856182\
00647321091256813364326217582816505490652287271361287725857959294634850948063\
14150308459589326183189703527741593886010015901447309852`173.17572057514198*^\
-8*GaugeXi*u^22*Log[u] - 1.95715754331414125161451900278422250964944080982301\
63827756841766498087522548227012914453004208958901903889671580943761303967723\
922774184160075161956043516732311574872257481024933875374`173.17572057514198*^\
-8*GaugeXi^2*u^22*Log[u] - 2.160489115768840408970285656798460635879512572010\
86078035623745366957703080208497815217272157805218650231013513892022590138072\
9146797436225644746552597480676017344831796525989554948996`173.17572057514198\
*^-9*GaugeXi^3*u^22*Log[u] + 3.8409837024883308679012593073761556779255205068\
72622792432622177685337139413984194207653501341567272158458042813964535033664\
984808869675108647533535460204433791669041768788225648020750103034844`171.633\
17584651176*u^23*Log[u] + 2.4263793315534181596390929279764080731325533051564\
89917389663646752215752743060319339248808128738195940225456603367959328781713\
245467053132079877875717554441262613336069957733896598501`171.63317584651176*^\
-9*GaugeXi*u^23*Log[u] - 3.57629600159901417824841472080492420461868672462702\
78375608823889385536528720889244459426404819928508887306464971756875910202384\
66104305460434741139681779707321641187354510052452937672`171.63317584651176*^\
-9*GaugeXi^2*u^23*Log[u] - 3.953254220500411449914176453695865673453046411572\
34557024051907044923007519892517092022062505152159033633238875646680267486886\
16734757420335400460833001277666411009866223710862368832`171.63317584651176*^\
-10*GaugeXi^3*u^23*Log[u] - 5.08957076007686736637762754733707989133749509690\
36711051315661380301025162247102615372808304324809428733051316547104570501536\
14782184841607534875602181618797751499124026162073578383568022643973`170.0728\
3914352237*u^24*Log[u] + 4.22767027048473444263776192106041550168023982048292\
79015669753068526295847620415429415276393968330852894990689743202762704576545\
4166525981157830860973027808795932237448975657392091717`170.07283914352237*^-\
10*GaugeXi*u^24*Log[u] - 6.24315946919152593531787189298825020472537807704841\
50309727049320965551513151295748191522564402511820616680648041181973711032021\
989816143367892924604750230887348219496514720643861926`170.07283914352237*^-10\
*GaugeXi^2*u^24*Log[u] - 6.90877659803287288600225963201311055126837257950848\
80976796665655532903767897382044923694109935289832520641622877907166454625665\
070212911126796924190115615439065525884049663678620193`170.07283914352237*^-11\
*GaugeXi^3*u^24*Log[u] + 6.76751261424927021370975846088352048435734126390670\
51626044683957894728335365367725618797335569637027884595602302905075931540132\
42030544318346806403479680448872905105127998702178583339222689589`168.4954145\
874447*u^25*Log[u] + 6.999432563257643871549565574789537213305350723446042113\
92113338114225317006144383651490084842559536455728045473473788138346104503058\
36940889532164136395189709092110117922924608432742`168.4954145874447*^-11*
   GaugeXi*u^25*Log[u] - 1.04338487937447035954962646731942239572749751723142\
37388592250808397211939336297883490466525814251525244369191738479202361561834\
5871344136407378563291823016543360214865764936887880735`168.4954145874447*^-10\
*GaugeXi^2*u^25*Log[u] - 1.15563173274339637269701351418024049999564451362897\
56948503901366395569928962806281392655036003694105675722405723574479703837581\
212892165974936354864896770701868072160015048777645341`168.4954145874447*^-11*
   GaugeXi^3*u^25*Log[u] - 9.027500744065523082975186323742993651952436431466\
82961827011162332255295229831328928752510714680394572002309700857834753339749\
690172615961518137911246716110118563519321855140634379705120254801`166.901553\
12613436*u^26*Log[u] + 1.1361247221839085589112074236517169915541618436310943\
86531429405169412938718483515750790213413313393458461220906247188467437971036\
1867201453899562152248338383720765139163144778367588`166.90155312613436*^-11*
   GaugeXi*u^26*Log[u] - 1.67253172419795879387071332721661041236665024429856\
78078953501901642099847194392696204418503855879618708410850386200990079676875\
295903919941793006935860421090922889017897828234340877`166.90155312613436*^-11\
*GaugeXi^2*u^26*Log[u] - 1.85374054060615668717231964802235450735042153466777\
21010599016483397957582755839288211443066784272615049454298150051437143080465\
27293598255460487337111822710683528585565049320874715`166.90155312613436*^-12*
   GaugeXi^3*u^26*Log[u] + 12.07789750792440914525867987101371915292713968347\
72503319653858431911526131834705677407261984544758904912108395410186638695138\
07781803285216938123704486358266542667625601473633623337085709016122`165.2918\
5825628517*u^27*Log[u] + 1.67812082628302375565905819633214076839679967569288\
65150243118743802294672222582976500572006634962574503200571542301514446005703\
60002549905547947015389608105270511729168012631615403`165.29185825628517*^-12*
   GaugeXi*u^27*Log[u] - 2.57597768689055247826749037938126030033858967521285\
20856387244299700226457421165224371372852657980859155760856968681581238852733\
84489789905653262515242515812485945371505712587820622`165.29185825628517*^-12*
   GaugeXi^2*u^27*Log[u] - 2.856625390640521976524081611342712389339669206547\
62909103043986929849195171047980249120930033287064610257921961691903542702601\
40250312952866651646401918859520496842969824040435173`165.29185825628517*^-13*
   GaugeXi^3*u^27*Log[u] - 16.20342481772731682003768273004781704045452779492\
22234456772116448865067229992128730727469583090162901355084063988117865994891\
6513094756036185788210973724269897674718208002145`163.66689094654353*u^28*
   Log[u] + 2.760008271434539506279317708199845418870628638847845308033229779\
55838819828302568844153569249017460235292358745229987754208921600603084899189\
884101227154239926949601535529653245858`163.66689094654353*^-13*GaugeXi*u^28*
   Log[u] - 3.817980437396501684607282417009942643087600241124142790846572067\
41530294251796178559967390306965377949528183031329326247254469693451163078609\
791309290397894814838399060017885435507`163.66689094654353*^-13*GaugeXi^2*
   u^28*Log[u] - 4.2357580405295650777835369164318935975143783388229922701953\
40913672381463064147056205377754270566753503537882275622164678285031694970222\
8386050167918007459631545844991035049133472`163.66689094654353*^-14*GaugeXi^3*
   u^28*Log[u] + 21.793660685033788158935639593889793835951181507397998287865\
18824990940824741164823593859845298805085109409154370412561021707019601461780\
652611068139123581529774273301549077267`162.02717391132066*u^29*Log[u] + 
  2.8149567390570398470231703035185678740968468069297145662912088146238420306\
62704273024560124420223244461183605224416707344511926038111853286224015829624\
8839325735137249399692081361`162.02717391132066*^-14*GaugeXi*u^29*Log[u] - 
  5.4535718588492977513205110002909870742466770962312161585055686186012592115\
36502711459265785759234163476739280415826611410635284099363092517990679438552\
3743873752759762862090124099`162.02717391132066*^-14*GaugeXi^2*u^29*Log[u] - 
  6.0523591292189610554829902074999864101341853565597417282559037027039035951\
95880245462710506861938047843340412180432425581173066563376539146315084787793\
863031090377624329116043186`162.02717391132066*^-15*GaugeXi^3*u^29*Log[u] - 
  29.382327954697365409382818275297749588040429651965143978284195065387576317\
81058814510725121247850000438678465141770548320162343950682362328140306286706\
737132084132629401906566`160.3731953429504*u^30*Log[u] + 
  8.4586344038797821202386859435215658981694446608817867079817263101047203028\
32690900331998477661373242300857846204411857856687727851020468013639103731699\
685811918508050182347849916`160.3731953429504*^-15*GaugeXi*u^30*Log[u] - 
  7.5174149689456843326492118802526235427336819775928712782197003470948482685\
29940308587677972104847555969147548907617797509924018731935823774324858170080\
617141549780582356102889378`160.3731953429504*^-15*GaugeXi^2*u^30*Log[u] - 
  8.3450061624016218853558399789746054872946676178585120106400575101245940333\
34521036242018034264601192450568929314436766777778373499127748087989830777397\
20704627214427358623652944`160.3731953429504*^-16*GaugeXi^3*u^30*Log[u] + 
  39.701512508570155427945691612109279166196829457130153248939254667777588961\
96325130149616919143369282892312432686566992885964801193839928308336746996751\
392193910623210355066137`158.70541218490033*u^31*Log[u] - 
  7.5040081424082703997847444668458858916776243848274597954100902366329565238\
42867086848991806550700648808619334334631913538185561127402736309009308063805\
77606878571075748037855763`158.70541218490033*^-16*GaugeXi*u^31*Log[u] - 
  1.0012408585975681638087084687104240357682459861043009827684838469933578933\
53489506102364553629774785036347469154149184310697637490511950468200102851267\
43545666179973248555079029`158.70541218490033*^-15*GaugeXi^2*u^31*Log[u] - 
  1.1116962835702465209521501908318312884636999298925205451076701458008594441\
66059247887606246805083094108691888951369128557231602257140201886294512443528\
48986812071726722216968968`158.70541218490033*^-16*GaugeXi^3*u^31*Log[u] - 
  53.756550719746632257302053246821021334919524405621613353556831782777584104\
86739597932392148734215225112314077672675886939255190059211225608176530824299\
665578212172653999323529`157.02425301278132*u^32*Log[u] + 
  6.7448544248089746589069810844796948915381759809821987352451215838086182016\
30888499084500420831506935048989353687681826940080420870369044930988044794467\
3348080323157799136720379`157.02425301278132*^-16*GaugeXi*u^32*Log[u] - 
  1.2900191581416429381708962110685316209597540283029092937154343653413634421\
02081091893783158343530723233009785958017992789318839829610499329443530800602\
5583355383183314683248845`157.02425301278132*^-16*GaugeXi^2*u^32*Log[u] - 
  1.4325622487486130099063609457652711378339623329512298432968156909949132432\
19468344174409883515240589759885063696350333590759987109894168675352996761671\
2861749165428299260441991`157.02425301278132*^-17*GaugeXi^3*u^32*Log[u] + 
  72.929554649253642869178790228919541071086464570109148735072605367464840991\
84699296561884366334893819283856268805567873021710400628311543934331744776437\
427428540856612859734967`155.33012057847424*u^33*Log[u] - 
  2.3384999856765129344322013295382285183620883039981324148886542955232849784\
92681214984088683853049168439188667794576471799248381435990271447435833707150\
52504452844980965096359618`155.33012057847424*^-16*GaugeXi*u^33*Log[u] - 
  1.6095808057128474015194674265852441610768607083242971044945198430116915151\
44772484958856383807380006422041329557354712288055293994378135121596268544780\
2864182527455766973566858`155.33012057847424*^-17*GaugeXi^2*u^33*Log[u] - 
  1.7876579267860032565126095772698174820635161476314128027438202485590058367\
89773824835885880604513977314454160496738279752689283779224008380779839366314\
898491581957059081222959`155.33012057847424*^-18*GaugeXi^3*u^33*Log[u] - 
  99.122644998192531802716408093082837248789797864772273799926873350794909498\
95962140235900503306367725702274783452829004770798632478626028456910990966132\
707894872611535300285857`153.62339406375634*u^34*Log[u] + 
  1.0325211855204255103596630809331230198242556599274611198507840307196285546\
80862565159525371166053086831168909961824166503855697959543343191250099006096\
3667418568751803356942663`153.62339406375634*^-16*GaugeXi*u^34*Log[u] - 
  1.9468374889319892944243687830357386054332049548306358135595609671192559083\
22480407606088686604113082386913543647939349847638345782252345395754978330219\
492508080135878198528099`153.62339406375634*^-18*GaugeXi^2*u^34*Log[u] - 
  2.1624373009052337039396424523621441156887701304862527064277265670734451110\
33525601651524149555734617317861053091337195328344513887430806464000540011092\
37680132050979417600055`153.62339406375634*^-19*GaugeXi^3*u^34*Log[u] + 
  134.95628052330152945075575398097023254219211346818105917878117105121714142\
72614137590308971650494131800847584156772596340027698889813690318020096553955\
6550533938480609175823852`151.90443108261448*u^35*Log[u] - 
  4.2450760720689387344125772557521122115383626510156734499752008464625462441\
89183723902008122811372087213377347282845389950754065292784008618012987688011\
5351448598741117501438282`151.90443108261448*^-17*GaugeXi*u^35*Log[u] - 
  2.2848665144535410089125668893593323087087718582424235903717085943831084059\
74433057536512530899884957693188259048021049745540840017226818276367609961228\
19799115658151038741143`151.90443108261448*^-19*GaugeXi^2*u^35*Log[u] - 
  2.5380921798431628371982155032423196073754025252473610177960920262799646542\
31452854586325260937649377769276674995094987013231410223011815515352480423581\
4238544566340172904009`151.90443108261448*^-20*GaugeXi^3*u^35*Log[u] - 
  184.04408961725575944536621148757779967474769021614267434035170299692973832\
80527893614795467958858335887939878141618569840536638383550597327520406975666\
2533252292009216615699005`150.17356946550382*u^36*Log[u] + 
  1.7862065111446815038237131594998538268863396650140814956362408079892682788\
51880343006354999041583714637460342602822169592727728537733948930752455589642\
1607854867760766091088718`150.17356946550382*^-17*GaugeXi*u^36*Log[u] - 
  2.6043255156810444067274380432792297098515693842604230190557951636925524395\
83521211047984471091830659948747117312595178218545498030179498145894564759872\
603426526594810159249`150.17356946550382*^-20*GaugeXi^2*u^36*Log[u] - 
  2.8931249300298752918614745161705420195305491787401299568427677367429368075\
39217057979614902308339501047547892393488074950664543734038557142933914149554\
047615896763993905438`150.17356946550382*^-21*GaugeXi^3*u^36*Log[u] + 
  251.37399756185094812895379887132809370138823466428930598025887111952665596\
83958453159176985549737130958949185450636248903330931765773244799897321693459\
8951492422636393385890484`148.43112885382263*u^37*Log[u] - 
  7.4891885623937798472513943666477979948305705605946101750750121368809493461\
02513583126626567124314789360534262301130509044104071792165020736875307977173\
135208444908905386772896`148.43112885382263*^-18*GaugeXi*u^37*Log[u] - 
  2.8853562014040235980562608165873813435704098260178224695069759774207657878\
61980725222272458125283487599904023845770782839888894244265295908411249056201\
567576914595804297521`148.43112885382263*^-21*GaugeXi^2*u^37*Log[u] - 
  3.2054645933977934937708852697133611843443016326731643487865630452404396519\
44849606149843044678750630203332642155029975331113585522478729506062563819217\
69269770851950471956`148.43112885382263*^-22*GaugeXi^3*u^37*Log[u] - 
  343.83714205434307481344865051588401779258838074324107469438888634110634605\
31197930748693970408858730303585768780216102796236471507574269733562505667547\
957077`146.6774121287469*u^38*Log[u] + 3.151603474167676430606585687551402473\
42943743771868962693701510063167226491726734171455968972749384952500233072111\
1433432963381956494188930619924713844864613768498503544950156`146.67741212874\
69*^-18*GaugeXi*u^38*Log[u] - 3.109704059470238909488077788810974621776871313\
95825739666372084360113576170623137272927066412631797904259146828693577632051\
883940732140407388692670102833661208130493309123`146.6774121287469*^-22*
   GaugeXi^2*u^38*Log[u] - 3.454822823170588706473917916147238024198411279921\
43861538438145843750862789703484638343416527145674485086153523282245262309045\
90827341576448640735676589110078424946390786`146.6774121287469*^-23*GaugeXi^3*
   u^38*Log[u] + 470.96239576529060205339236091168090157899333162907768690028\
31963433802481584441728309620918678899648683961536875963984021428695888534548\
794763059595293126035`144.9127066950658*u^39*Log[u] - 
  1.3283883125687834713169055118401628976822475998795469689876433505931200397\
92352863780714918716183827193949937405751097940903127507191560482752833346730\
08174`144.9127066950658*^-18*GaugeXi*u^39*Log[u] - 
  3.2627279329131308852231841372715205870025439375730109426161438944055960081\
96759694793584224232939323821358696671055053104854142650069769367227640833139\
8524890663247299855`144.9127066950658*^-23*GaugeXi^2*u^39*Log[u] - 
  3.6249272353022333707911992960305528765926869212322101305463934254221281108\
83416660108756180817469322495708863816067825748730165028061256624666158355081\
352320645580158315`144.9127066950658*^-24*GaugeXi^3*u^39*Log[u] - 
  645.93710957285360346459513808098600588063020894125938097777585629871259919\
99675435648661035346632053756604579405992392873928021930213136790041617048501\
152188`143.13728563772497*u^40*Log[u] + 5.61037832781242422226884232248658685\
94539009040376948435278675959358190096136510444506211500596487869650013926406\
673561434971957867383766340662260596471104`143.13728563772497*^-19*GaugeXi*
   u^40*Log[u] - 3.3349865106286560119196113932245502646932624601323287668710\
11457657339990107492086046443907513707660717681568796285907219104276887224209\
586676933327890758166036344299506`143.13728563772497*^-24*GaugeXi^2*u^40*
   Log[u] - 3.705284404021292054553364344781676403060203701304051218750729631\
89811731782111553979844304053682289582932252854376812098598755248908102492018\
077674329807394743842110902`143.13728563772497*^-25*GaugeXi^3*u^40*Log[u] + 
  887.02653255099516961844814313504987133018771705817867157902342371760362035\
27501742218076211401746846197927892712939349087546372951187856159072240883858\
068238`141.35140876631144*u^41*Log[u] - 2.37376181629229361372829959139186843\
64780162121145531347988329941813191188354884631137642567268737400711796553385\
727193869061181008217239892873964161671087`141.35140876631144*^-19*GaugeXi*
   u^41*Log[u] - 3.3231646739544514268619064884053092454265307509536455499452\
77738246643740656133421741391206926060707668828121799947286877190669767476304\
20770049848153454617427330899982`141.35140876631144*^-25*GaugeXi^2*u^41*
   Log[u] - 3.692209124102876890835919966209949582169027703055006420088377106\
76742519911647226238109369616643468684079144033372363120140183268417551512944\
16985079911008844266254858`141.35140876631144*^-26*GaugeXi^3*u^41*Log[u] - 
  1219.5488672878515217362172604116419677355525722058374948529972266134771559\
71328533299536188533626855838873243210841422183914179161618104678123363980690\
0521824`139.55532356061417*u^42*Log[u] + 1.0060885636443877253550440773267767\
79787851004248409683163062884013405949297209594053666136168171482906369113334\
31055510045744339620077381142807116579464`139.55532356061417*^-19*GaugeXi*
   u^42*Log[u] - 3.2302227128865719468165582678990042140917199769857594389825\
62713070614191302511474164946368215165177964803169373972184927539917734022362\
138289001107948621525728089154`139.55532356061417*^-26*GaugeXi^2*u^42*
   Log[u] - 3.588990043608707433505683101387929455851017845659912856404700237\
10086680044360357062361813430478129207840167117606245230170282313857884516446\
1189855635445283507061522`139.55532356061417*^-27*GaugeXi^3*u^42*Log[u] + 
  1678.6251442881838664509580960495029323089456158413189890460577082384245162\
10303945585852683929395383541226086565605945357893699823751718151439178601728\
2399069`137.74926602862087*u^43*Log[u] - 4.2712139922280728447440570862505937\
47260427218755159213093739970800696887074782350431315023240390149826701170498\
347173580248400518062724901187323533433999`137.74926602862087*^-20*GaugeXi*
   u^43*Log[u] - 3.0647875859214966968282991702097314725035720937345637563136\
73413679783049867972754104031254544819514724748626849472625832781769647801150\
975658411891282868259708594099`137.74926602862087*^-27*GaugeXi^2*u^43*
   Log[u] - 3.405213049480405538569270837979937736139753758419382641314206121\
75467292529885071043400013738377255463506418529616937198782129751879007079223\
677638316212021703885699`137.74926602862087*^-28*GaugeXi^3*u^43*Log[u] - 
  2313.0101446338903421080179146586067200441498357051672345368546370209986331\
76940068416940740589472346862856802992228581303157601184760627175909966082292\
658956`136.0804679738775*u^44*Log[u] + 1.816146203699757813058151182484091308\
73619795197944347781034623674073806812419994998063245479215762940379586109874\
1516664226296813888881248304571664711735`136.0804679738775*^-20*GaugeXi*u^44*
   Log[u] - 2.839927882712708917212743338817441178213451802187381765764033174\
83253733865158173025098274722446545088262620070832201717679613827286332108243\
462351621413029766851154`136.0804679738775*^-28*GaugeXi^2*u^44*Log[u] - 
  3.1553997975158667364200261420834327974290327458862624059047070842353455501\
89698815518252099730511534783685459522406267937821780847527309803733991632420\
1871016451469`136.0804679738775*^-29*GaugeXi^3*u^44*Log[u] + 
  3190.4324200195399177351184492018749601848582076619941407091880591738807924\
51713429405363897633333085665964405028076613711984578746206141314806937107322\
2132336`134.4005796734309*u^45*Log[u] - 7.73400032841069746335886781656798073\
57688356500147978161431020957881203738000857732271356612275366855893633129419\
6420764231531235774000880390907817030867`134.4005796734309*^-21*GaugeXi*u^45*
   Log[u] - 2.571538970149072842000052785970581397323366716361323976244842315\
43964671284601995335513129993088602602669412651659252656207383808367165494202\
9435`134.4005796734309*^-29*GaugeXi^2*u^45*Log[u] - 
  2.8572130714063551709026375820597441592428619176857177549496548956982847016\
64888751409477623099641361026825688249112171101556912556310205763807794297253\
86615799415`134.4005796734309*^-30*GaugeXi^3*u^45*Log[u] - 
  4405.0420197549678536085576230961694414271651920154388746435514090310491561\
30270461725862922262574539940304447437313523917840296660055356389289356844608\
7364297`132.64731249170748*u^46*Log[u] + 3.2982470630276284720814524121213488\
90261243887619850225316560231214680236709822084106328060578743141717228847444\
15045154398215189360331234094424464628217`132.64731249170748*^-21*GaugeXi*
   u^46*Log[u] - 2.2765992358563691309367955863622874875989535103345897606609\
57536567903542702855745361896473122407810687095606422979480820174354932706921\
38395471`132.64731249170748*^-30*GaugeXi^2*u^46*Log[u] - 
  2.5295190941987558565216902248016142615166755528045062937754604913777350442\
559931421476763992802225525891575658141501768248992342772158431779421`132.647\
31249170748*^-31*GaugeXi^3*u^46*Log[u] + 6087.8034369858889919703979269207611\
85901401056744626721909575833931350998221540183496889379100033539134202680670\
7858908866711713819844325936002276721036111516`130.82885280494804*u^47*
   Log[u] - 1.408514339811034874682305876053172745283475955154203386178176841\
30937477097260087576121267821458063046125902792143923783266495980614384893604\
69764758122`130.82885280494804*^-21*GaugeXi*u^47*Log[u] - 
  1.9715428627951613198089086799521149077830951334454169906840147931787363862\
953384069874766653102632520026519976293349798585657798447635994668424`130.828\
85280494804*^-31*GaugeXi^2*u^47*Log[u] - 2.1905795329679183306350782677930190\
32819617316047528598492073554993529510884876624084408662273883708516406775692\
93683786927520578439027644069`130.82885280494804*^-32*GaugeXi^3*u^47*Log[u] - 
  8421.0060524079532751517054661793957796054075794011240134249418282923444089\
02216717746829619347047470058300886439497148268648134846803519163`128.9950186\
054902*u^48*Log[u] + 6.023009975306929935669721351102336312058904291096263711\
67623738453526100734551865518100502319428090406620301344926643224988284419777\
14779406010361302497`128.9950186054902*^-22*GaugeXi*u^48*Log[u] - 
  1.6709400008503238135311286553253428936058042970974791429071052350084063604\
88107646905666689706519666419782014816677979124397195494558857620816`128.9950\
186054902*^-32*GaugeXi^2*u^48*Log[u] - 1.856584802631596490305799990596289811\
64358413209194902999763673868635374462438066097243403646815470236055038932713\
921940454201747214697665441`128.9950186054902*^-33*GaugeXi^3*u^48*Log[u] + 
  11658.533636908460131452030042697878968977302847426634103340454879486873709\
743521992128720316249329880561554189482326080759479328811677052914`127.155125\
92433903*u^49*Log[u] - 2.5787946379043147958439196926300387790057543210910044\
90057471729934484460327155956266456523509016597300653012846818151235501960069\
0660722066983787820131`127.15512592433903*^-22*GaugeXi*u^49*Log[u] - 
  1.3865974733612611355775960793563048770501120221692880247470308966238821315\
4016017572620343287602898838019155896893192738487366063065848678686`127.15512\
592433903*^-33*GaugeXi^2*u^49*Log[u] - 1.540654323578234881778048297575862893\
59687953180041075122333793342302530859900957478343317950640544497520799040670\
001954786241163715412354`127.15512592433903*^-34*GaugeXi^3*u^49*Log[u] - 
  16154.192582810287227780343853124812504850306755269623709420372119250036410\
045729719011891330594893208778980741819847791593000784805111722435`125.297267\
94379765*u^50*Log[u] + 1.1054747876746997661564082759247995898899636685183989\
97886669742980131322024481921912490639292287095532312059811693926500294783223\
7294676053133767266861`125.29726794379765*^-22*GaugeXi*u^50*Log[u] - 
  1.1271105020418352254649735462011161663303554556751266695095314067070368018\
268131582564810634694155385313822870804530816271004448686719093594`125.297267\
94379765*^-34*GaugeXi^2*u^50*Log[u] - 1.2523387471656397618244814275079336155\
77965293788321247728358790853083800671296038759579508384327342735084824847397\
045016451780684301796778`125.29726794379765*^-35*GaugeXi^3*u^50*Log[u] + 
  0.1328124999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999986`194.2515155527\
782*Log[u]^2 + 0.460937500000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000001`1\
94.2525510793163*GaugeXi*Log[u]^2 + 0.8125`194.25326544221417*GaugeXi^2*
   Log[u]^2 - (1.687499999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999998`1\
95.48105149798576*Log[u]^2)/u - (0.5625`195.48105149798576*GaugeXi*Log[u]^2)/
   u + 3.18142361111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
1111111111111111111111111111111111111111111111111111111111111111103`194.58313\
69798374*u*Log[u]^2 + 1.9140625`194.5831369798374*GaugeXi*u*Log[u]^2 + 
  0.765625`194.5831369798374*GaugeXi^2*u*Log[u]^2 - 
  0.0625`194.5831369798374*GaugeXi^3*u*Log[u]^2 + 
  1.2730034722222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222221`192.8776909473\
054*u^2*Log[u]^2 - 1.43619791666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
69`192.8776909473054*GaugeXi*u^2*Log[u]^2 - 2.0390624999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999`192.8776909473054*GaugeXi^2*u^2*Log[u]^2 - 
  0.2109375`192.8776909473054*GaugeXi^3*u^2*Log[u]^2 + 
  2.1400896990740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407435`192.1436393950\
763*u^3*Log[u]^2 - 3.87721354166666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
63`192.1436393950763*GaugeXi*u^3*Log[u]^2 - 3.5227864583333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333325`192.1436393950763*GaugeXi^2*u^3*Log[u]^2 - 
  0.2597656249999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999`192.1436393950\
763*GaugeXi^3*u^3*Log[u]^2 + 3.1632957175925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
259259259342`191.3351466816264*u^4*Log[u]^2 - 4.15588107638888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888897`191.3351466816264*GaugeXi*u^4*Log[u]^2 - 
  2.8483072916666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666648`191.3351466816\
264*GaugeXi^2*u^4*Log[u]^2 - 0.1650390625000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000005`191.3351466816264*GaugeXi^3*u^4*Log[u]^2 + 
  2.6548150731646825396825396825396825396825396825396825396825396825396825396\
82539682539682539682539682539682539682539682539682539682539682539682539682539\
68253968253968253968253968253968253968253968253968253968253548`190.4422977678\
7898*u^5*Log[u]^2 - 3.3557900855654761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619047619047619047619\
033`190.44229776787898*GaugeXi*u^5*Log[u]^2 - 1.37875976562500000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000007`190.44229776787898*GaugeXi^2*u^5*Log[u]^2 - 
  0.040478515625`190.44229776787898*GaugeXi^3*u^5*Log[u]^2 + 
  1.5092770595651455026455026455026455026455026455026455026455026455026455026\
45502645502645502645502645502645502645502645502645502645502645502645502645502\
64550264550264550264550264550264550264550264550264550264552343`189.0755949891\
3767*u^6*Log[u]^2 - 2.2584236610587522045855379188712522045855379188712522045\
85537918871252204585537918871252204585537918871252204585537918871252204585537\
91887125220458553791887125220458553791887125220458553791887125220458553791887\
01`189.07559498913767*GaugeXi*u^6*Log[u]^2 - 0.278708483176256613756613756613\
75661375661375661375661375661375661375661375661375661375661375661375661375661\
37566137566137566137566137566137566137566137566137566137566137566137566137566\
1375661375661375661375661357`189.07559498913767*GaugeXi^2*u^6*Log[u]^2 + 
  0.0332763671874999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999969`189.0755949891\
3767*GaugeXi^3*u^6*Log[u]^2 + 0.630232668332572226421432770639119845469051818\
25816746451667086587721508356428991349626270261190896111531032165952800873435\
79407071470563534055597547661039724531788023851515915007978500041992105484168\
9762324679521`188.41094408510122*u^7*Log[u]^2 - 
  1.3055492604304453262786596119929453262786596119929453262786596119929453262\
78659611992945326278659611992945326278659611992945326278659611992945326278659\
61199294532627865961199294532627865961199294532627865961199628`188.4109440851\
0122*GaugeXi*u^7*Log[u]^2 + 0.18633807146990740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407407407407407407\
40740740758`188.41094408510122*GaugeXi^2*u^7*Log[u]^2 + 
  0.0506506541418650793650793650793650793650793650793650793650793650793650793\
65079365079365079365079365079365079365079365079365079365079365079365079365079\
36507936507936507936507936507936507936507936507936507936507919`188.4109440851\
0122*GaugeXi^3*u^7*Log[u]^2 + 0.183146252126670498446292097085747879398673049\
46670026035105400184765264130343495422860502225581590660955740320819685899050\
97841605778113714621651129587637524145460653397161333669270177206685143193079\
7010162093329`187.552859197356*u^8*Log[u]^2 - 0.65978455527899817334341143864\
95338876291257243638196019148400100781053162005542957923910304862685815066767\
44771982867220962459057697152935248173343411438649533887629125724363819601914\
84001007810531620055429580264`187.552859197356*GaugeXi*u^8*Log[u]^2 + 
  0.2481516358713624338624338624338624338624338624338624338624338624338624338\
62433862433862433862433862433862433862433862433862433862433862433862433862433\
8624338624338624338624338624338624338624338624338624338624317`187.552859197356\
*GaugeXi^2*u^8*Log[u]^2 + 0.0394133068266369047619047619047619047619047619047\
61904761904761904761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619053`187.552859197356*GaugeXi^3*u^8*Log[u]^2 + 
  0.0375553152744899370850098363325876553389780903008416235929463442690955918\
46914598237349560100882852205603528354851106173857496608819360142111464862787\
61411036543311675586807861940137072412204687336962469237586911`187.2619689470\
9102*u^9*Log[u]^2 - 0.2958965143103123246352413019079685746352413019079685746\
35241301907968574635241301907968574635241301907968574635241301907968574635241\
30190796857463524130190796857463524130190796857463524130190796857463524130197\
451`187.26196894709102*GaugeXi*u^9*Log[u]^2 + 0.17057184505294449955908289241\
62257495590828924162257495590828924162257495590828924162257495590828924162257\
49559082892416225749559082892416225749559082892416225749559082892416225749559\
08289241622574955908289238238`187.26196894709102*GaugeXi^2*u^9*Log[u]^2 + 
  0.0230202310552041997354497354497354497354497354497354497354497354497354497\
35449735449735449735449735449735449735449735449735449735449735449735449735449\
73544973544973544973544973544973544973544973544973544973545072`187.2619689470\
9102*GaugeXi^3*u^9*Log[u]^2 - 0.014347790397909188101046094243373154937780788\
12092417534594405342704662432553589016174050187655629832500580799900527791684\
25426928828289372507059581889513862302977949236452637813182030869105699037671\
8267874735948`187.28678719465344*u^10*Log[u]^2 - 
  0.1193237524305857522933415790558647701504844361987219130076272933415790558\
64770150484436198721913007627293341579055864770150484436198721913007627293341\
57905586477015048443619872191300762729334157905586477015047928`187.2865197024\
7483*GaugeXi*u^10*Log[u]^2 + 0.0891000302357419056637806637806637806637806637\
80663780663780663780663780663780663780663780663780663780663780663780663780663\
78066378066378066378066378066378066378066378066378066378066378066378066378066\
378066383863`187.28675093502818*GaugeXi^2*u^10*Log[u]^2 + 
  0.0111351998142464451058201058201058201058201058201058201058201058201058201\
05820105820105820105820105820105820105820105820105820105820105820105820105820\
10582010582010582010582010582010582010582010582010582010582225`187.2864082231\
8076*GaugeXi^3*u^10*Log[u]^2 + 0.00361909035011357135460091036260898145045743\
47905619808320282449328006944993133407893251224523127223601352646910263896452\
31121215454342644612692025596581358279977121453105786232976503023915928471690\
17030901178261`186.2198818274831*u^11*Log[u]^2 - 
  0.0437533858875626069749220903622058023212424366825521226675627830028984430\
13883129323244763360203475643591083706523821963937404052844168284283724399164\
51460463004474548486092497636509180520724532268543812555370577`186.2192468960\
505*GaugeXi*u^11*Log[u]^2 + 0.03894942938832302439073272406605739939073272406\
60573993907327240660573993907327240660573993907327240660573993907327240660573\
99390732724066057399390732724066057399390732724066057399390732724066057399390\
73272416373`186.21984273842477*GaugeXi^2*u^11*Log[u]^2 + 
  0.0046635638113604422198172198172198172198172198172198172198172198172198172\
19817219817219817219817219817219817219817219817219817219817219817219817219817\
21981721981721981721981721981721981721981721981721981721981614`186.2195023418\
5437*GaugeXi^3*u^11*Log[u]^2 - 0.01901524001872705681790408378855205397270034\
57276711359489251790953616464965785838916235856156605601164569533061711077698\
61749568110226851837974401477917362385627806274179301504709782499012669195220\
33015241838126`186.0304056554345*u^12*Log[u]^2 - 
  0.0147229252608557615217561656153928079533338471930743856349115287707559633\
16489210348437540998066891926119118679644573503800696361222255081482274042799\
93665916385172437761823684542940595529981452700708753298171357`186.0304056554\
345*GaugeXi*u^12*Log[u]^2 + 0.01487122033562662663966814099089231364363639495\
91462818976046489274002501515729028956542184055411568639081866595094108321621\
54913477664800416123167445918768670091421414172736924059675382426705178027929\
35068042778`186.0304056554345*GaugeXi^2*u^12*Log[u]^2 + 
  0.0017349544878053382285153118486451819785153118486451819785153118486451819\
78515311848645181978515311848645181978515311848645181978515311848645181978515\
31184864518197851531184864518197851531184864518197851531184915`186.0304056554\
345*GaugeXi^3*u^12*Log[u]^2 + 0.017779092965730974289928758171420858527990079\
56607558651605140096073031450411272235538504249217404375003977048023536514469\
44984682966865393492264563580079340039544444193293286586824324806507233134104\
2054197172126`184.72343226430237*u^13*Log[u]^2 - 
  0.0045807616114971214170999243180148694387541959722865237104084676265581779\
82062739280829832253717010935101486525371282589373140797025554243644795068679\
82589791644934033409755218810361198836920645975788364264061128`184.7099651409\
941*GaugeXi*u^13*Log[u]^2 + 0.00508106678423614775249613212576175539138502101\
46506442802739099035395331691627987924284220580516876813173109469405765702061\
99835829465459095088724718354347983977613607243236872866502496132125761755391\
38502120452`184.72343226430237*GaugeXi^2*u^13*Log[u]^2 + 
  0.0005830832299862528734676552136869597187057504517821978139438456898774359\
09181940927972674004420036166067912099658131404163150194896226642258388290134\
32188035362638537241711844886448061051235654410257584860748554`184.7234322643\
0237*GaugeXi^3*u^13*Log[u]^2 - 0.02601542223554619307262756071259443254878742\
37772194019356615725561300856082500070493264835665527272568085958105697331785\
76422340301024814629963155746602164969218256906465229594187643780614008504869\
10627359253211`183.38630060788714*u^14*Log[u]^2 - 
  0.0013258898867403015759124796967465762515509946209757861950466524023478532\
81399453040862777510609396536520558882676482889321197397600712099264693055382\
08416635104585602059909058025579951625687195232342090614533706`183.3863006078\
8714*GaugeXi*u^14*Log[u]^2 + 0.0015783212644175971089310209680580050950421320\
79169116206153243190280227317264354301391338428375465412502449539486576523613\
56065059768763472467176170879874583578287281990985694689398393102096805800618\
381014805027`183.38630060788714*GaugeXi^2*u^14*Log[u]^2 + 
  0.0001791791539358489112023338213814404290594766785242975719166195356671547\
14773762392810011857630905249952869000488048107095726143345190964238583286202\
333821381440429059476678524297571916619535667154714773762619`183.386300607887\
14*GaugeXi^3*u^14*Log[u]^2 + 0.0331481762818215332148947504794079517093704782\
65126400359658530980816837805464790979420440517377493555054855554220168119484\
78879834575584918082848504837439120179814373978845143005071559646861810087970\
348366115662`182.02090672776941*u^15*Log[u]^2 - 
  0.0003588396122299176516316450751115577937267504055110058402336204417928068\
27916961066309901933247360514356408803283642315344092143908159410449422543356\
20591731945882515719360066008334225229893105953027010888381683`182.0209067277\
6941*GaugeXi*u^15*Log[u]^2 + 0.0004507638225028349367834872684960868382385137\
23522541864693540178548996891148566633575451917603593088601906944058619543628\
36197051364599865481699696867245368127202342369890870772704987872536373418254\
462917394172`182.02090672776941*GaugeXi^2*u^15*Log[u]^2 + 
  0.0000508076183906318545352110166924981739796554611369426184240999055813870\
62868544350025831507312988794470275951757433238914720396201877683359164840646\
32212780360928509076657224805372953521101669249951366713328013`182.0209067277\
6941*GaugeXi^3*u^15*Log[u]^2 - 0.04379379877679550625391352363320795730727972\
91634988187002789469896171019711202107250081852710640245713527408690179515538\
60852798595437050683781563998161734090434728251335688114425736733110173`180.6\
289613320951*u^16*Log[u]^2 - 0.0000911916511189863499900047433677133506646594\
79647099489994776400800435209156826095063014625797867385964249504623782626445\
31631622280711062386211941847025026459279656371322183809658295265367240319669\
863126905451`180.6289613320951*GaugeXi*u^16*Log[u]^2 + 
  0.0001193690149834322240788444167944116071515179306443960453712502680237922\
48296864958344364921810714942782584654148094338985510268838414911659024118822\
85313139136149821905605700605181879172957085603652816648696024`180.6289613320\
951*GaugeXi^2*u^16*Log[u]^2 + 0.000013390109240708115885085544477078868613260\
14765168204321643475082628521781960935400088839242278395717549156702595856035\
00947416291331635246979162323077666993010908354823698739042654386569730485073\
3597759229168`180.6289613320951*GaugeXi^3*u^16*Log[u]^2 + 
  0.0575721506243616473349716781673096510019554668883377196407261404836363521\
20006279897347911267279819879843133612452840510212478868822425327754019206433\
062716056484234775607840715523978565829362`180.5922130935477*u^17*Log[u]^2 - 
  0.0000218392863620723564914643718845468707035643007160212615781858558450735\
07124087687790734749209781907279648586451185469329116056910582110963358613875\
16906401628629194702245305537313956904885247508282456131513458`180.5922130935\
477*GaugeXi*u^17*Log[u]^2 + 0.00002950588853680474060326757337274507105402426\
49382601659808838976802458491430376480692903558346031631642172154673451488473\
79369217734193354070934732829120213703676718512282367454065763018973932969160\
68987686697`180.5922130935477*GaugeXi^2*u^17*Log[u]^2 + 
  3.2991007068108694536039562591850173549519954748712918647559170434987428451\
48073906243840884363760180753644805932387631734036962795132729773252649069642\
5336948212765206229258516840216186621415379585314229761`180.5922130935477*^-6*
   GaugeXi^3*u^17*Log[u]^2 - 0.0760216372219299306527340343206017222416024695\
02951006327838020816512133440054017784270768432427425309835413529377422829686\
543273662290126325393453715047466682265601913351795888153292157351409`179.052\
89709811947*u^18*Log[u]^2 - 4.94437181452573647408470643920674280967985983442\
40633792764160783625717704068146173890499899914706764169928477189655703252930\
77153313139944400505284132762436944889896891565830607891891243529364143836527\
12202`179.05289709811947*^-6*GaugeXi*u^18*Log[u]^2 + 
  6.8444317890930170540425398121107081176561282516017308642033067938005033773\
23781321059966833488140068674238879755206566055084222007333754378973448479815\
75129296538270206432150294237761525593559713972733581408`179.05289709811947*^\
-6*GaugeXi^2*u^18*Log[u]^2 + 7.6362010925712337487035430448906950618746448189\
33645575413393651800125500716848367019546602490891317533085351323757797458388\
80603897721856016284898949075730899571546941606076371093489051783480666144841\
70078`179.05289709811947*^-7*GaugeXi^3*u^18*Log[u]^2 + 
  0.1006459768181547896351022390154060812268525996649807655767298825287577967\
70245819873173160966569961871237238788539678765164563108127288894055479946094\
037932650473731505669825586222665054226095`177.6886123011495*u^19*Log[u]^2 - 
  1.0611471976546020126530067461110754807926444222158725470347175169325588134\
01284853790546044598228785731010711213784606871599872071481728977019409524261\
328517857558866241052552937849509185606964613222628546`177.6886123011495*^-6*
   GaugeXi*u^19*Log[u]^2 + 1.496639703727924941389880081259365627794971953399\
16805082179585168276132352182236434543956354211031491661453558854205633746271\
02493528827256311463480722058458257262376412021686346852121775187528815526797\
0766`177.6886123011495*^-6*GaugeXi^2*u^19*Log[u]^2 + 
  1.6673281552823640331681931014023608479627837771788442808421083465127506829\
09107985874668289457900342323420629900250121741360645412627912363782453642092\
5377200978192945263507514832129581646455755856934525144`177.6886123011495*^-7*
   GaugeXi^3*u^19*Log[u]^2 - 0.1336360256215021145978729244427803935997260980\
51455794987036119283911310062187625359005070313069889633138459822727894805273\
416307424616653956652569928221269153566534114141176815715293407981913`176.204\
30990802055*u^20*Log[u]^2 - 2.16426756572467389743545793091694898337094493132\
94752764707723411083624930249488107726417749019864510489567207178022169546083\
68534679845513818171639816568560496164635288510662116395964002272158428539561\
3581`176.20430990802055*^-7*GaugeXi*u^20*Log[u]^2 + 
  3.0966341706651670915928097032516430706066035391548782891234902788863114534\
85381687151824916633454234539653972685354979873328033405789805505788275265346\
94673115234532284993296118494946065`176.20430990802055*^-7*GaugeXi^2*u^20*
   Log[u]^2 + 3.4464244851076989223303746945602973264200198118664790583720598\
87155854067635024332193128236561854323448889800446667507981962288701228591674\
698642502008162762392979496065044774457064389281590652067367519559`176.204309\
90802055*^-8*GaugeXi^3*u^20*Log[u]^2 + 0.177932936533129442781517842211902636\
05155542645076020966450941043943247808763295033568305827665974626918018581226\
70819411281275674445624007076811809407817147015699722625707484482566922391614\
5`174.6997092887563*u^21*Log[u]^2 - 4.204333433205233133793969307918144142591\
52658088855664879222420917699861173157069285869193602819097551720815771337736\
94738952533178956337177708247674265264856334278014013701785662578463`174.6997\
092887563*^-8*GaugeXi*u^21*Log[u]^2 + 6.0822958593725250095037696679908287654\
19228974297214644374876578144839241039830126592526084825854325522628116909419\
7631704394549375852630653718636162331781486018135335988025377763635132`174.69\
97092887563*^-8*GaugeXi^2*u^21*Log[u]^2 + 6.764955554816644801262733237869775\
50870201740645677633971156301295227390274725241029744466839732089260993569548\
52978716544528663641245239015844163279184964101538747884444950625141829221785\
126321431888794`174.6997092887563*^-9*GaugeXi^3*u^21*Log[u]^2 - 
  0.2375487313032766020160656625305155722501779539756334548676281313549617436\
46455821994414819684368651143581009360511627189446820833135262613219570788504\
856373357322758938706633115148594148565101`173.17572057514198*u^22*Log[u]^2 - 
  7.7953012061197330531187600380299951332659697831845817682448873391254392180\
07303524481809460674390081607923191081625959116473568334085411773305549340363\
079480415738368764750026065219904`173.17572057514198*^-9*GaugeXi*u^22*
   Log[u]^2 + 1.1373176012427478112248626601987937454224684532493266886918943\
99481905397127290115264816315741443324383225684943561187962453197828272862012\
7290334237113388614189206301323729842261842557`173.17572057514198*^-8*
   GaugeXi^2*u^22*Log[u]^2 + 1.2644305332236241947429790248413044109515280074\
72142005997028437348544493666245020352864815135648344720397088052297233980553\
077122074041074509252933214060119912674309246702881469223603`173.175720575141\
98*^-9*GaugeXi^3*u^22*Log[u]^2 + 0.317951302639019946704739847708129094665549\
93757386283356639952404041862667133999449832966379360343595564502245366762698\
0702968681841054806937963775152260640669074891210424037183334000593167795`171\
.63317584651176*u^23*Log[u]^2 - 1.3821272396885047139699116641566844780268540\
54585636224179997265056134116621194646493781355598631762460152910252639047364\
084037136632930603977041685185773315991046726790698536063433997`171.633175846\
51176*^-9*GaugeXi*u^23*Log[u]^2 + 2.02964047463678739142302081643713352180062\
01460999778014416990221707572358210016901737685001303440068865052005078333891\
8876273337290717723399378414756025593268428633562894242038411206`171.63317584\
651176*^-9*GaugeXi^2*u^23*Log[u]^2 + 2.25586838168577521804310635564856736486\
51915797250227164392863032534327629348278663872501897738111540369609304600724\
8333811485711637400262830787767110445871060904583270374928322808027`171.63317\
584651176*^-10*GaugeXi^3*u^23*Log[u]^2 - 0.4266059918729594252325290334291507\
70930980576246605598876620461156287656784300014015998893364486779269663140057\
16621772379062836885546234447042189489516616522031264404183226912979498552467\
5008`170.07283914352237*u^24*Log[u]^2 - 2.34753839328239417308484653725117138\
00569598011998681579347784921325147266389471508077029694923490281572967918480\
7387559392618509998825786870008832021830109090798623404519969095186283`170.07\
283914352237*^-10*GaugeXi*u^24*Log[u]^2 + 3.464557386973237465914210196019738\
85244877987277828928177723592453772573379173901991332040432714484030806927438\
454947633212945028474211322481404857869096435842851318309314336103276372`170.\
07283914352237*^-10*GaugeXi^2*u^24*Log[u]^2 + 3.85006258474077397908759227071\
97115425427231160060956950369267159982268806438923290081255597216762210204464\
637280789035441409993127167448656541792633135301512264127870303847205507945`1\
70.07283914352237*^-11*GaugeXi^3*u^24*Log[u]^2 + 
  0.5737183711958752305234795590403822293830815542194213095992121738106067147\
99991454267028985074510982057896630919064869877159666890968162885657964595135\
788813411499962146196075694485493351641398`168.4954145874447*u^25*Log[u]^2 - 
  3.8259948177121594046720693832396165063540024218641364438598958893045332514\
04091935742351803135516227296369199575240085856844936048136482963111970245232\
4576972325721985261312247195388`168.4954145874447*^-11*GaugeXi*u^25*
   Log[u]^2 + 5.6681028682525317588373613167346630658388980931607967378231378\
94436161567648936219281985176799669026777551452743367007459944794457012258515\
8659692040318899197395294140934208531511528`168.4954145874447*^-11*GaugeXi^2*
   u^25*Log[u]^2 + 6.29813995805530872693119542029019957302486273780736298667\
89177369672317916682508087087902773607830345081071321014175930279518114984847\
72905518323589982381959586354163268841819677277`168.4954145874447*^-12*
   GaugeXi^3*u^25*Log[u]^2 - 0.7732580302020133078082979090242688236033936655\
90881869573207772175226851524600718473259992046121846022133032073539421343712\
852384182448126836260768970277339288666718644920942007785419612492579`166.901\
55312613436*u^26*Log[u]^2 - 5.99257061638182422294830918861321020392212789749\
75434072831393276723433412566197872589904383669634440213321479686479947425185\
14244808719554840416407132517169745070949244525844470211`166.90155312613436*^\
-12*GaugeXi*u^26*Log[u]^2 + 8.90382514355822225099549864166218171830413908603\
40388914600389253071738059862388975159306343343283340450371806694515534914974\
63990512465245154377976721884066694806077111596583813304`166.90155312613436*^\
-12*GaugeXi^2*u^26*Log[u]^2 + 9.892928373292701091623771633909449217281510635\
02323986041045913442910095490836101228779245693159186231506153491274211198624\
615012327686908358963467865101121030718770199205024071375`166.90155312613436*^\
-13*GaugeXi^3*u^26*Log[u]^2 + 1.044370207456829439976026998784841106582570335\
60396346724278308852810689816309473808796422557247543249531241545104249878625\
4445447191285270860598090403442478404565824775168282670247782755755667`165.29\
185825628517*u^27*Log[u]^2 - 9.0332953349970103330977218928493180097950470823\
51069370901774395750639302209765560043070117933402133401541556729651061010857\
67898960244762843581722561989696253381569359347425369438`165.29185825628517*^\
-13*GaugeXi*u^27*Log[u]^2 + 1.34518500193171565297659775612751894324584080278\
36048294568897406993973179366865785624293928934073404055025807347165413100117\
58251910409912339014512500008608457231422871080101244662`165.29185825628517*^\
-12*GaugeXi^2*u^27*Log[u]^2 + 1.494569849845406063351161583740918248194062543\
63192876671985627952759772403716232619835503124085341534557689098590458046092\
083585056451232504695595783893496669718286295863635323237`165.29185825628517*^\
-13*GaugeXi^3*u^27*Log[u]^2 - 1.413324117328726115443440273949076196095915289\
27389529095904153827968696398751290161652309314618980965114404966296223737691\
323926273112671011655311602348301986245844512364583`163.66689094654353*u^28*
   Log[u]^2 - 1.3122947654579327838663630513881984902752490943319863343689725\
75138490135830320117042651371455576675017387444002695513425806645869380933876\
47715465398091450631304614417856235879319`163.66689094654353*^-13*GaugeXi*
   u^28*Log[u]^2 + 1.95754281311087289749053849976836775964023169000270825776\
05362728651262021467652448685696005877412815100238539404588547411881826227202\
678921902398947301525407985644563262648789452`163.66689094654353*^-13*
   GaugeXi^2*u^28*Log[u]^2 + 2.1748993468663873970018534525339645396548982419\
77350816657427256135851266006296846245612520267576918529993488222171138803145\
9175256634797845923998234077351657225344333919697376702`163.66689094654353*^-\
14*GaugeXi^3*u^28*Log[u]^2 + 1.9162043492811923298683630381543774359255787416\
85153276184784650286402870500596919098604198452730740104778959191653439001156\
7711934917020581785837976839987612074813487869318`162.02717391132066*u^29*
   Log[u]^2 - 1.8395876557498507398130702902891545484883774918396235058593020\
20443186115443024403129108357381854031118553323100438339928310933814886565310\
1446341169222850827003505208515859605529`162.02717391132066*^-14*GaugeXi*u^29*
   Log[u]^2 + 2.7477012880888588543020881454244958582818429908209659099117211\
92641032787812905419354383217250214242067620759188263392130756682502419107993\
1937367982707518365861929795821280332577`162.02717391132066*^-14*GaugeXi^2*
   u^29*Log[u]^2 + 3.05278210892901882620128751050272290822351490446380025510\
63658054211016010563320304912787042279497569638380718717953773148105961048356\
18264869553734045143742554876474238815224691`162.02717391132066*^-15*
   GaugeXi^3*u^29*Log[u]^2 - 2.6026318850465818049028643869864258984672890070\
85296697776072312018764350794010009708002450988878530384079203088302427263948\
47742528760468553458655521791422552125506546779282`160.3731953429504*u^30*
   Log[u]^2 - 2.4913339578537942408599813183031260902323008985789444992336132\
10907497389469893838612522697147119726179825675186859590087881747471844979456\
331546851076970675414513545672801016248`160.3731953429504*^-15*GaugeXi*u^30*
   Log[u]^2 + 3.7249134796817225654012192967611503283182024304208344925775900\
73124681427357140922323502745958922700475801390864544560192447872465886596141\
069630361681155908646301188492985602334`160.3731953429504*^-15*GaugeXi^2*u^30*
   Log[u]^2 + 4.1385060518725995267099574461260960214809056874092144476464639\
79633940259419629990633023748321309933966351637656517969220797157476894942639\
90520200199774244623116020400694501825`160.3731953429504*^-16*GaugeXi^3*u^30*
   Log[u]^2 + 3.5409128156284831990330047548466240457847424094369315285172944\
61583630706505017023879990341802167014530076065975747472835227046562004936798\
15627262865305562472540863036820249`158.70541218490033*u^31*Log[u]^2 - 
  3.2632735468335019392301075571194863219458647910755691189790133242837060651\
95276769270724304197579551666317668560963100534348314871362375896784631092093\
50239521954357233458994902`158.70541218490033*^-16*GaugeXi*u^31*Log[u]^2 + 
  4.8828164794579616310308109956556786378061551025460314069116768393234538674\
46027866197418404387767968062682843486532492601871039526775241648140688531723\
41970712728936891262737105`158.70541218490033*^-16*GaugeXi^2*u^31*Log[u]^2 + 
  5.4250077201750655921376420849004683505218129550384712207946634026787312834\
40019811303015767765816603894620618256149106449688839194028584121377500342602\
3522269727752514275843154`158.70541218490033*^-17*GaugeXi^3*u^31*Log[u]^2 - 
  4.8251681537481504756223979428520741108256341228877995794301923853614922564\
84627840701121008630244599129415940434316138904487342505227801095915023215263\
85952920550551403017494`157.02425301278132*u^32*Log[u]^2 - 
  4.1385129662307580420253955006880389083149752290579611843656262035564623634\
16421105157922110419440409085379609771896215950038107179706256080001276129020\
6238869722979209277013344`157.02425301278132*^-17*GaugeXi*u^32*Log[u]^2 + 
  6.1960578944673846894622972712693302175346111546006597087494040916754301538\
29735214005409657445893151643003998988760728637970735614285584072475956710314\
1732991179777087994044955`157.02425301278132*^-17*GaugeXi^2*u^32*Log[u]^2 + 
  6.8841229199964049296929473844576655070335944918129761205659975148644275909\
29510804313948897870020236880075789584371896355903779656439144438000066808821\
723736568281751432849429`157.02425301278132*^-18*GaugeXi^3*u^32*Log[u]^2 + 
  6.5852145258365942456881759757836525716767167292537274517933344462098143272\
13898789710320780321793619355154583643100052959537017477443193401023679465173\
8669126041907293682164`155.33012057847424*u^33*Log[u]^2 - 
  5.0867142720437022328387157206088608429360048594969711861924840828405069568\
98837604726729324311122712000250156266642034068335852083948449359967668069961\
549073425719207245857152`155.33012057847424*^-18*GaugeXi*u^33*Log[u]^2 + 
  7.6190830586976301807031210962039713851146867348145067225874122196465411147\
57082304930898656814797045384332405546792147485359840329245729505342311683942\
447253403630091914446789`155.33012057847424*^-18*GaugeXi^2*u^33*Log[u]^2 + 
  8.4652384641530009390996986019392375500969240754688040916119385028092145569\
81494593218690288808579695694526214744423705159243222802125874459209901942997\
42830156290877121401379`155.33012057847424*^-19*GaugeXi^3*u^33*Log[u]^2 - 
  9.0002671755133685305432191030163109903909969065272396371645145660896722116\
96335921424691291454304084273490272492832644910950612695634110257828877039753\
30491334426771852531915`153.62339406375634*u^34*Log[u]^2 - 
  6.0651424212536677689598346476477844459624619550031377550304860345555067962\
82984073377472497372659993201660847594262061901910288535840557141968000125822\
29025195167015140536698`153.62339406375634*^-19*GaugeXi*u^34*Log[u]^2 + 
  9.0877150796435725134767664330820897540714340720823196103464487769550493459\
76655387769561678425408936456478280795843787132256535574774093505267163303568\
76433981966046753359458`153.62339406375634*^-19*GaugeXi^2*u^34*Log[u]^2 + 
  1.0097047486078253704471678958151286438548081034288586495452066342476888324\
38305561885096666153964379581873038547153908878111739718722654353017814341075\
68758955544198188152908`153.62339406375634*^-19*GaugeXi^3*u^34*Log[u]^2 + 
  12.317957436283793780874080756567622853432138786383315549124835520296409485\
85326758442377016668839381203504117348498423898435922417825916079023802735590\
96187066762931997882624`151.90443108261448*u^35*Log[u]^2 - 
  7.0216812963167061091191917423688874626616874879220440656910055323393287914\
49273683762288135175283310257249138422877035044513395219370720669793793794476\
0621199372602070342388`151.90443108261448*^-20*GaugeXi*u^35*Log[u]^2 + 
  1.0523690688232617393670754185647419776338791201957295614414426287836127003\
67965623615396969979334269985498827487818340612852662646760047137652660104361\
98597429974930188236484`151.90443108261448*^-19*GaugeXi^2*u^35*Log[u]^2 + 
  1.1692589409320714126466380753673036609434898838579251244896300722140594212\
22389122670230399551638804027706759274801572614531022469236726568574456527430\
0328121957432597679343`151.90443108261448*^-20*GaugeXi^3*u^35*Log[u]^2 - 
  16.880743948024345804232646520910286884887474901402569850042449102200270141\
68620944708119933330956362719648126510655146644646773108641194582431631241957\
813463882703880243701236`150.17356946550382*u^36*Log[u]^2 - 
  7.8995525148573985254964471703562764424334582080816205144335484477165842155\
22114077457097634060874413015764979373774953179685239057341390627000144758009\
23870906036633380902`150.17356946550382*^-21*GaugeXi*u^36*Log[u]^2 + 
  1.1841750676943821771981905340248337698475382876465783130286847401383201149\
46564315005649160806593582645482177294067473460314987684375445267637253390314\
9855110835278421325995`150.17356946550382*^-20*GaugeXi^2*u^36*Log[u]^2 + 
  1.3157128688711920701328383811892004895578017623752649787762673462575700435\
13454393239027445063982636105571153261657319889164786837870200051598430271573\
930220858198755654775`150.17356946550382*^-21*GaugeXi^3*u^36*Log[u]^2 + 
  23.162616620370948441987341649466781374020545324072624789292909200232339788\
38718602411690707790081392393035112113204225222769507137033130444302882919759\
172990152071297014131149`148.43112885382263*u^37*Log[u]^2 - 
  8.6431185006001198559387570040489852425836906331777063489836923010253964395\
92136941137750963317153003047320805413938507808051844902353401241702099953907\
64205865398476071556`148.43112885382263*^-22*GaugeXi*u^37*Log[u]^2 + 
  1.2958355063453377719104586282599883071547597814489467877047040672753300208\
53796051318583974467950652893237370650731063137100582165212598216932025713512\
149917352879709055083`148.43112885382263*^-21*GaugeXi^2*u^37*Log[u]^2 + 
  1.4397838997411813869058706825080416103658577929240318163559228595455136205\
55632436963588917171394594967404695091710824919788590066279191448668335314273\
34157198007100712443`148.43112885382263*^-22*GaugeXi^3*u^37*Log[u]^2 - 
  31.820137409705082402250628357876269765898893141232256610335839374273849851\
86165917569548750363572533375881260446934219868924031836390184032697438353478\
701797585191108534579277`146.6774121287469*u^38*Log[u]^2 - 
  9.2039083577981952068645366533150193557145052131690576871467280813951507104\
30815536949572503156171883622627891041985606547051264090635928703971987363783\
9010520380178317569`146.6774121287469*^-23*GaugeXi*u^38*Log[u]^2 + 
  1.3800729440569772450083521558425400056436569518351147798677836850324897518\
18339740028619294698337359633852251070893390787040378819624144928359291626375\
85332719121445059595`146.6774121287469*^-22*GaugeXi^2*u^38*Log[u]^2 + 
  1.5333855440633613761896176458754373020528540162948861232547865373121747278\
63566238844228309026976749400865885673429018589245782003013233472271502603932\
5969594817561632414`146.6774121287469*^-23*GaugeXi^3*u^38*Log[u]^2 + 
  43.763462261257304498374468432976974653702896441625990861427706797033962737\
73910827027919446225762583351784658513734713863860792814416902489277080208464\
80871`144.9127066950658*u^39*Log[u]^2 - 9.54593292008763040023643930533367683\
47953644243286798853845411222835149070087959453991387979121200961039154910102\
41816746652901779287443132008834764166034776052688418375`144.9127066950658*^-\
24*GaugeXi*u^39*Log[u]^2 + 1.431484146109756205862263858020079988456291758142\
93285115466968300977947886291004636555362739093502641332632231083544984935847\
7593576389441426525580196247088985764102914`144.9127066950658*^-23*GaugeXi^2*
   u^39*Log[u]^2 + 1.59051379346032038001272153693030791775124357677018088174\
31032408982432171680751168513321655830131133462677654014297908029892235287684\
51512536795932012615192036561449582`144.9127066950658*^-24*GaugeXi^3*u^39*
   Log[u]^2 - 60.255226090566350679969956603648207593302557687742838806728306\
97290770827580603193530539114399708081799650807929762301402297899457887910466\
20542506942423384`143.13728563772497*u^40*Log[u]^2 - 
  9.6494720163695863135593946085578450074164315856665128810764206015705360770\
87658822323005447903455426132034665950002288246337339118671403586366293945351\
19710220737707017`143.13728563772497*^-25*GaugeXi*u^40*Log[u]^2 + 
  1.4471082158167979298700107743792343798826528618873852422539760736869672913\
93979444476121438803246361992204777227090117798255851314169566712178811782939\
645863657692177868`143.13728563772497*^-24*GaugeXi^2*u^40*Log[u]^2 + 
  1.6078784206740605369369967646474781770407827605181896372652984275186297397\
95741132307327692570787390173913728248997209669799155888043602277304930300587\
64027243533433756`143.13728563772497*^-25*GaugeXi^3*u^40*Log[u]^2 + 
  83.048302608714633767833888263479375095116964132819258987226879311884734062\
98681110364244112567206717703250303130583974777475726215190677829023014156597\
29439`141.35140876631144*u^41*Log[u]^2 - 9.5127935356938154813809907588189534\
04084041412015837982765451283971591845792198882779203016525183714014681002842\
9738842211665456888458732109987016160957416741234362808`141.35140876631144*^-\
26*GaugeXi*u^41*Log[u]^2 + 1.426684240687692388485399170163592753997567636762\
56807019830904947291668947277318489151788208932613944369038123337700361640438\
977459886022078336690851828365316797622377`141.35140876631144*^-25*GaugeXi^2*
   u^41*Log[u]^2 + 1.58518927391355873879910465131228663329570024739610050143\
35355451500074171353630172209944244596278109615011245436198879290824567610384\
865496471165342349980671173738602`141.35140876631144*^-26*GaugeXi^3*u^41*
   Log[u]^2 - 114.57783099257139077641684270670496229941832336339645889143476\
38852899776220571830648830104820903292628840087893102226373054062559563141419\
25815317637350928`139.55532356061417*u^42*Log[u]^2 - 
  9.1516342786619840158032872026747287299233573716268664970403711386495922157\
14633578169161609899764542126741874756284946368141903455587824444767978649613\
580100646146299`139.55532356061417*^-27*GaugeXi*u^42*Log[u]^2 + 
  1.3725730724698431651648970339092480506932646165663137921980113002296225188\
49309770392097788162640210758383392505024687212034390504265742697722330144631\
4549791758224893`139.55532356061417*^-26*GaugeXi^2*u^42*Log[u]^2 + 
  1.5250693712087213862215650861422936088468945226632864577213851657946471081\
43251931284916578339266156022777827639931882109366764379241516410755799321275\
493806688201321`139.55532356061417*^-27*GaugeXi^3*u^42*Log[u]^2 + 
  158.22903392612144230427404602225838092555358357240867432208915791407743122\
26953913024594744256335272673654188378504518814828882981665147485550194256116\
250565`137.74926602862087*u^43*Log[u]^2 - 8.596652855491354799722546085085007\
00841267206369374694386525823277058539844958499484367510450455746994899559338\
18253988814093060409165525330193602746027034003210687`137.74926602862087*^-28*
   GaugeXi*u^43*Log[u]^2 + 1.289374836164390234025332432541558853199261787997\
89065471955156606475076213839915277317791337738308510565583626776416061669773\
3393777880011641373660055681019980267269`137.74926602862087*^-27*GaugeXi^2*
   u^43*Log[u]^2 + 1.43262990279481194586345239688973067751772524201078429128\
22387613665039540043097368680300120128297991061040850799531732729217307204490\
2078478183075014329355829621041`137.74926602862087*^-28*GaugeXi^3*u^43*
   Log[u]^2 - 218.71094101847154858597721919267398661616497839182657743860148\
61355088350907344515070188629224391603155924074711573418313722840792566820968\
914066807183608892`136.0804679738775*u^44*Log[u]^2 - 
  7.8893746428203782849049614563793688668545552572302542457049756113606383956\
97828277542398966347358053751116181335311437688594059269928824130782186570329\
8199636856027`136.0804679738775*^-29*GaugeXi*u^44*Log[u]^2 + 
  1.1833202005483626567849805432373896631347510803025002445978174375845943265\
80291989544146744826727265786011979728577825133131360323999945450259145768091\
22526592174063`136.0804679738775*^-28*GaugeXi^2*u^44*Log[u]^2 + 
  1.3147938404925506681315870773183183567900370639200020865304284515730956066\
51484575985156313755453133239275643639497991765560937911224032339306504813753\
4545074587003`136.0804679738775*^-29*GaugeXi^3*u^44*Log[u]^2 + 
  302.57816730865535471704277826942252605149022894186551665748800012516128640\
64446977032333123613785829018470775270411374177558387076687170684688698134667\
815363`134.4005796734309*u^45*Log[u]^2 - 7.0773317176852148724194679713771547\
22978974079160586716380093736166504222250292191544571583480346782427823077731\
76626828390215829493217565284684`134.4005796734309*^-30*GaugeXi*u^45*
   Log[u]^2 + 1.0615410054330020324128448721116943807133058219004368467563276\
25676264679357737487416685232499959055850771065240478204373474740201630033514\
045293`134.4005796734309*^-29*GaugeXi^2*u^45*Log[u]^2 + 
  1.1794854939987156574356533331443862309642036649176964594479148280761636892\
96898236688009738627388802649775656930432230482360923033866721561962347177479\
909628425827`134.4005796734309*^-30*GaugeXi^3*u^45*Log[u]^2 - 
  418.95976787673797287055250480835693922960158560562018780114223733733155694\
20440693034486694991106600709283114508457946874305124125378100925664250719870\
813766`132.64731249170748*u^46*Log[u]^2 - 6.209137932775531110989275391260310\
34294886128443138682013573578777832776348666806522678175262633869408364147899\
13415090023703382288496479274899`132.64731249170748*^-31*GaugeXi*u^46*
   Log[u]^2 + 9.3133140426934086072009804864210265740396659198370132904691425\
67335543772438630181407257869341914245033668597471918830465141456795429239893\
3492`132.64731249170748*^-31*GaugeXi^2*u^46*Log[u]^2 + 
  1.0348095515198824486706920667893920384516062454620157779724897101859784254\
239009365386877568523676658721992007188264572628574302771261489833651`132.647\
31249170748*^-31*GaugeXi^3*u^46*Log[u]^2 + 580.577848466618702060700526553196\
34669126730678720094295402337449582225227350149371331542905357380452479412747\
70335948180426419771489470120414760449460848679`130.82885280494804*u^47*
   Log[u]^2 - 5.3301464016201614852736241003044022253910209107993130920316376\
98882632689464965864578400455306392754419975349537353239607540877673809544114\
114`130.82885280494804*^-32*GaugeXi*u^47*Log[u]^2 + 
  7.9949634922689867234719054744623924313872952813459549115797946085285289459\
5465028733373661595534896213020774318346648797671709356856357649854`130.82885\
280494804*^-32*GaugeXi^2*u^47*Log[u]^2 + 8.8832717661104899658705465316219054\
13963562013518056562929987513520819950192448054758649278697017247562102066548\
37771801831011118456626759099`130.82885280494804*^-33*GaugeXi^3*u^47*
   Log[u]^2 - 805.17180176190210577171050953347265901726519383285765422346213\
54977050550701448820192804860169278093625084939376047219819641785569344909275\
613722062577642632`128.9950186054902*u^48*Log[u]^2 - 
  4.4791477362359934651558824265172126849902373274845266956638132660382003440\
1618910319868902504897969719013260014716182718188918091847755932323`128.99501\
86054902*^-33*GaugeXi*u^48*Log[u]^2 + 6.7185590608139067887313277383599943876\
11288009129962608716894285459137264752435036173321657694753547821475989783974\
33155088475819694133272429`128.9950186054902*^-33*GaugeXi^2*u^48*Log[u]^2 + 
  7.4650520143857501231293890273520932603286901248448894373681752341859627542\
985228211140936770182321615310081545847361802335514114794530047361`128.995018\
6054902*^-34*GaugeXi^3*u^48*Log[u]^2 + 1117.490616141382536249910016957558861\
76150600326630016325049315187400807763863030907629837761268159282293872094306\
9262463610871190678896882`127.15512592433903*u^49*Log[u]^2 - 
  3.6863298035355606039521983602149609196761401280048698244121231792261910814\
016622069920885795067096159970683481030622277826300861058535517247`127.155125\
92433903*^-34*GaugeXi*u^49*Log[u]^2 + 5.5293915560709927916007009625344982247\
15473228426464503646858722056982697326809454596807615776604209027027140248334\
0989601774178432416562211`127.15512592433903*^-34*GaugeXi^2*u^49*Log[u]^2 + 
  6.1437596494245565571726845896597991909662925219477944361987243971288652642\
83223901098840258927014941644043915807200700388916288791711452597`127.1551259\
2433903*^-35*GaugeXi^3*u^49*Log[u]^2 - 1552.081091835106566046307878591283227\
42051460217730145992096253918324371985300991942017539145457824496792749614758\
1848218642676614882906581`125.29726794379765*u^50*Log[u]^2 - 
  2.9724969659479513555353571948496731906743504202565030201735141768718232552\
90043791612553550744922927850386380774893919504291830728379601239`125.2972679\
4379765*^-35*GaugeXi*u^50*Log[u]^2 + 4.45867927470991006638051905672895667112\
36738631098301240506951241872463152875672670129895832274412184829433297647940\
24671572864604471800379`125.29726794379765*^-35*GaugeXi^2*u^50*Log[u]^2 + 
  4.9540820894328700904819787292503888936376048572945945454335236375539239953\
1344868935073345477577027503746140001249553579047103032162131527`125.29726794\
379765*^-36*GaugeXi^3*u^50*Log[u]^2 - 0.7499999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999994`194.25325028215593*Log[u]^3 - 
  1.6458333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`194.2525510793\
163*GaugeXi*Log[u]^3 + 0.3125`194.25326544221417*GaugeXi^2*Log[u]^3 + 
  0.0850694444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444447`194.5831369798\
374*u*Log[u]^3 - 1.9427083333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333`\
194.5831369798374*GaugeXi*u*Log[u]^3 + 1.421875`194.5831369798374*GaugeXi^2*u*
   Log[u]^3 + 0.046875`194.5831369798374*GaugeXi^3*u*Log[u]^3 + 
  0.0269097222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222221`192.8776909473\
054*u^2*Log[u]^3 + 0.23177083333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33`192.8776909473054*GaugeXi*u^2*Log[u]^3 + 2.5390625`192.8776909473054*
   GaugeXi^2*u^2*Log[u]^3 + 0.0703125`192.8776909473054*GaugeXi^3*u^2*
   Log[u]^3 - 0.9615162037037037037037037037037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370398`19\
2.1436393950763*u^3*Log[u]^3 + 1.59635416666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666`192.1436393950763*GaugeXi*u^3*Log[u]^3 + 
  2.3932291666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666668`192.1436393950\
763*GaugeXi^2*u^3*Log[u]^3 + 0.0390625`192.1436393950763*GaugeXi^3*u^3*
   Log[u]^3 - 1.3692853009259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592563`19\
1.3351466816264*u^4*Log[u]^3 + 1.80750868055555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555554`191.3351466816264*GaugeXi*u^4*Log[u]^3 + 
  1.4772135416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666673`191.3351466816\
264*GaugeXi^2*u^4*Log[u]^3 - 0.009765625`191.3351466816264*GaugeXi^3*u^4*
   Log[u]^3 - 1.0069878472222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222066`19\
0.44229776787898*u^5*Log[u]^3 + 1.4093315972222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222225`190.44229776787898*GaugeXi*u^5*Log[u]^3 + 
  0.5977864583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`190.4422977678\
7898*GaugeXi^2*u^5*Log[u]^3 - 0.038671875000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000001`190.44229776787898*GaugeXi^3*u^5*Log[u]^3 - 
  0.5435016396604938271604938271604938271604938271604938271604938271604938271\
60493827160493827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716149`189.0755949891\
3767*u^6*Log[u]^3 + 0.8860026041666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
678`189.07559498913767*GaugeXi*u^6*Log[u]^3 + 0.10080295138888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
8888888888888888888888888891`189.07559498913767*GaugeXi^2*u^6*Log[u]^3 - 
  0.0414713541666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666687`189.0755949891\
3767*GaugeXi^3*u^6*Log[u]^3 - 0.197237034281305114638447971781305114638447971\
78130511463844797178130511463844797178130511463844797178130511463844797178130\
51146384479717813051146384479717813051146384479717813051146384479717813051146\
3844797177998`188.41094408510122*u^7*Log[u]^3 + 
  0.4745856068121693121693121693121693121693121693121693121693121693121693121\
69312169312169312169312169312169312169312169312169312169312169312169312169312\
16931216931216931216931216931216931216931216931216931216930997`188.4109440851\
0122*GaugeXi*u^7*Log[u]^3 - 0.07081163194444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444443`188.41094408510122*GaugeXi^2*u^7*Log[u]^3 - 
  0.0304594494047619047619047619047619047619047619047619047619047619047619047\
61904761904761904761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190494`188.4109440851\
0122*GaugeXi^3*u^7*Log[u]^3 - 0.074047937679122574955908289241622574955908289\
24162257495590828924162257495590828924162257495590828924162257495590828924162\
25749559082892416225749559082892416225749559082892416225749559082892416225749\
5590828924504`187.552859197356*u^8*Log[u]^3 + 0.22286615926752645502645502645\
50264550264550264550264550264550264550264550264550264550264550264550264550264\
55026455026455026455026455026455026455026455026455026455026455026455026455026\
45502645502645502645502645112`187.552859197356*GaugeXi*u^8*Log[u]^3 - 
  0.0836631169394841269841269841269841269841269841269841269841269841269841269\
84126984126984126984126984126984126984126984126984126984126984126984126984126\
98412698412698412698412698412698412698412698412698412698412774`187.5528591973\
56*GaugeXi^2*u^8*Log[u]^3 - 0.01776994977678571428571428571428571428571428571\
42857142857142857142857142857142857142857142857142857142857142857142857142857\
14285714285714285714285714285714285714285714285714285714285714285714285714285\
7142857143`187.552859197356*GaugeXi^3*u^8*Log[u]^3 + 
  0.0039198152817582794434646286498138349990201842053693905545757397609249461\
10131295316480501665686850872036057221242406427591612776797961983147168332353\
5175387027238879090730942582794434646286498138349990201841522`187.26196894709\
102*u^9*Log[u]^3 + 0.09347085296792328042328042328042328042328042328042328042\
32804232804232804232804232804232804232804232804232804232804232804232804232804\
23280423280423280423280423280423280423280423280423280423280423280423280423246\
62`187.26196894709102*GaugeXi*u^9*Log[u]^3 - 0.053280741911926807760141093474\
42680776014109347442680776014109347442680776014109347442680776014109347442680\
77601410934744268077601410934744268077601410934744268077601410934744268077601\
4109347442680776014109347384`187.26196894709102*GaugeXi^2*u^9*Log[u]^3 - 
  0.0087450138475529100529100529100529100529100529100529100529100529100529100\
52910052910052910052910052910052910052910052910052910052910052910052910052910\
05291005291005291005291005291005291005291005291005291005290944`187.2619689470\
9102*GaugeXi^3*u^9*Log[u]^3 - 0.016497805844141926317852243778169704095630021\
55594748187340779933372525965118557711150303742896335488928081520674113266705\
85929845189104448363707622966882226141485400744660003919263178522437781697040\
9563002153695`187.28678821397176*u^10*Log[u]^3 + 
  0.0354885927051183127572016460905349794238683127572016460905349794238683127\
57201646090534979423868312757201646090534979423868312757201646090534979423868\
31275720164609053497942386831275720164609053497942386831278695`187.2865197024\
7483*GaugeXi*u^10*Log[u]^3 - 0.0261425738191688712522045855379188712522045855\
37918871252204585537918871252204585537918871252204585537918871252204585537918\
87125220458553791887125220458553791887125220458553791887125220458553791887125\
220458553901`187.28675093502818*GaugeXi^2*u^10*Log[u]^3 - 
  0.0037522347263558201058201058201058201058201058201058201058201058201058201\
05820105820105820105820105820105820105820105820105820105820105820105820105820\
10582010582010582010582010582010582010582010582010582010581776`187.2864082231\
8076*GaugeXi^3*u^10*Log[u]^3 + 0.02239426640224166265832932499599166265832932\
49959916626583293249959916626583293249959916626583293249959916626583293249959\
91662658329324995991662658329324995991662658329324995991662658329324995991662\
6583293249972`186.21988245421738*u^11*Log[u]^3 + 
  0.0123256497212117871840094062316284538506760728982951205173427395649617871\
84009406231628453850676072898295120517342739564961787184009406231628453850676\
0728982951205173427395649617871840094062316284538506760729031`186.21924689605\
05*GaugeXi*u^11*Log[u]^3 - 0.010823842107207992624659291325957992624659291325\
95799262465929132595799262465929132595799262465929132595799262465929132595799\
26246592913259579926246592913259579926246592913259579926246592913259579926246\
5929131367`186.21984273842477*GaugeXi^2*u^11*Log[u]^3 - 
  0.0014337889215818903318903318903318903318903318903318903318903318903318903\
31890331890331890331890331890331890331890331890331890331890331890331890331890\
33189033189033189033189033189033189033189033189033189033189033`186.2195023418\
5437*GaugeXi^3*u^11*Log[u]^3 - 0.02399249229267826152471214199609261337656399\
38479444652284158456997963170802676975516481689321195494035000207839714012553\
51872635823253107203724487675104959055576339526956810907428191378808662759280\
04323066085736`186.0304056554345*u^12*Log[u]^3 + 
  0.0039484232346509907273796162685051573940462829351718240607129496018384907\
27379616268505157394046282935171824060712949601838490727379616268505157394046\
28293517182406071294960183849072737961626850515739404628273935`186.0304056554\
345*GaugeXi*u^12*Log[u]^3 - 0.00393731888760914368553257442146331035219924108\
81299770188659077547966436855325744214633103521992410881299770188659077547966\
43685532574421463310352199241088129977018865907754796643685532574421463310352\
19924108691`186.0304056554345*GaugeXi^2*u^12*Log[u]^3 - 
  0.0004952650145114337822671156004489337822671156004489337822671156004489337\
82267115600448933782267115600448933782267115600448933782267115600448933782267\
11560044893378226711560044893378226711560044893378226711560044`186.0304056554\
345*GaugeXi^3*u^12*Log[u]^3 + 0.031040713656913183960692779034930710415719234\
06138573687074568908784076332577214411429578978079859914075081623582505416720\
58426908515091936608691458779642201158956009044192465709220559308742730259402\
053226330892`184.72343226430237*u^13*Log[u]^3 + 
  0.0011744096448912348796608055867315126574385833645092904352163611422870682\
12994138920064845990771916697842623768549694475620401546327472253398179324105\
25003117595710188302780895373487966080558673151265743858338507`184.7099651409\
941*GaugeXi*u^13*Log[u]^3 - 0.00128749220905525158997381219603441825664047886\
27010849233071455293677515899738121960344182566404788627010849233071455293677\
51589973812196034418256640478862701084923307145529367751589973812196034418256\
64047901029`184.72343226430237*GaugeXi^2*u^13*Log[u]^3 - 
  0.0001563897362644107435774102440769107435774102440769107435774102440769107\
43577410244076910743577410244076910743577410244076910743577410244076910743577\
41024407691074357741024407691074357741024407691074357741024408`184.7234322643\
0237*GaugeXi^3*u^13*Log[u]^3 - 0.03795888367318499610855210502476816409797009\
44427575820873880838607470000768060732787364180662240626967258360556420521147\
15254045060041532704672034478030950694090023896020368683508013314009786672928\
40159273256549`183.38630060788714*u^14*Log[u]^3 + 
  0.0003261100177258540560458549876539294528712518130507548496966486384475802\
46522045463844405643347442289241231040172839114638056436998235940034881833823\
63276543170723064902959082853262747442641622536276726161222152`183.3863006078\
8714*GaugeXi*u^14*Log[u]^3 - 0.0003841427087053869667956969544271131572718874\
30617589347748077906808065538224268382998541728700458859189017919176649335379\
49410965283981156997030012903028776044649060522076395092268108141124014140055\
777294443432`183.38630060788714*GaugeXi^2*u^14*Log[u]^3 - 
  0.0000455400341613371747300318728890157461586033014604443175871747300318728\
89015746158603301460444317587174730031872889015746158603301460444317587174730\
03187288901574615860330146044431758717473003187288901574615861`183.3863006078\
8714*GaugeXi^3*u^14*Log[u]^3 + 0.04786164438019652007976890398995043321909870\
99864230963584285159828957594977583219793684226370881279758410857764179339723\
13748915747739968786412055077545965259075194407351961731738333737157958204400\
21547715825937`182.02090672776941*u^15*Log[u]^3 + 
  0.0000849235343260356694549816242937936059629181322303015424708546401668094\
78978791148103317415486727656039825351994664163976333288502600671912841225010\
53717984934916151847368778585709802641019572236594621880948822`182.0209067277\
6941*GaugeXi*u^15*Log[u]^3 - 0.0001056956171757164854056388447922839457230991\
62252601406040559479712918866358019797173236326675480114633553786992940432093\
87124731040074955418870762786106701450616794532138447482362826278170193514056\
962200029995`182.02090672776941*GaugeXi^2*u^15*Log[u]^3 - 
  0.0000123154597273753399745463237526729590221653713717205780697844189907681\
97117403466609815816165022514228863435212641561847911054260260609466958673307\
879657086006292355498704705053911403117752324101530450736802`182.020906727769\
41*GaugeXi^3*u^15*Log[u]^3 - 0.0605756912737063398274002789728833232654514253\
57363041078502571741842758891553718126322476704604864510802194517656010895281\
912330707157279761630143758303664241347956809450048721065769860596433`180.628\
9613320951*u^16*Log[u]^3 + 0.000020820018671604046331917804580943910749907222\
57036190016789664055977988958588605854919787900387547653861586842186489452803\
38578398543125174518472578437305068698366758331484962878260938225664857056688\
6984943973`180.6289613320951*GaugeXi*u^16*Log[u]^3 - 
  0.0000270346972762600539861617903945946273988602030930073258115586157914200\
24224257028489832722636955441188245421049653853886658119462352266585070817875\
05067928348351628774909198189621470044750468030910580701656208`180.6289613320\
951*GaugeXi^2*u^16*Log[u]^3 - 3.111011931621372500588770430040271310112579953\
84979511963638947765931892916019900146884273868400852527836654820781804908789\
03577316275728974141672554370967069379767792466205164617863030561443259855958\
2718921`180.6289613320951*^-6*GaugeXi^3*u^16*Log[u]^3 + 
  0.0773676219022215569819167102988038769758865204450846114919151541207771107\
13826140737646080523972421472162109157648113971384020144264982941194166424999\
498969827842117498720880814458986468531027`180.5922130935477*u^17*Log[u]^3 + 
  4.8212854107594386699373601541876259170584308046700411053559720433877504113\
00572105634871481951054520823169023189772230129113623252019351199764105667207\
64874100282337651359334106507049758424382348025879635226`180.5922130935477*^-6\
*GaugeXi*u^17*Log[u]^3 - 6.46889224995214434175782604042797008872327888823375\
90709828493830983715826541845838453370355019903728275966059968549853392679411\
97601950792115746986584210362610611599095881697811358564548729503600340824311\
61`180.5922130935477*^-6*GaugeXi^2*u^17*Log[u]^3 - 
  7.3767580792821308949635280167493052647114271764131708109299145713711540042\
07225495740901903366889361287120390761847344480397701686217092379557365551763\
3108669523235349565881778766932828557478417422394967675`180.5922130935477*^-7*
   GaugeXi^3*u^17*Log[u]^3 - 0.0994842319713292259789180611479009576245727221\
89272238647269866890774238624215377605348134025997489627111571911439732367829\
258162895047003971781015657551182597963999139009609590160054515892873`179.052\
89709811947*u^18*Log[u]^3 + 1.05763319956061796781977601218877976494603392276\
04158267781741862732283591985497439036879504424547132988534240393008591646071\
32930264652089184371232993150896114550712192237938338847838450148509974909669\
25374`179.05289709811947*^-6*GaugeXi*u^18*Log[u]^3 - 
  1.4554961131579672182882988810298005581057073258892258096878216531015922377\
40524215608076312852050307526325093845929340621044463075102491362822655833687\
40681048320153344879284637904135085723770580429293305268`179.05289709811947*^\
-6*GaugeXi^2*u^18*Log[u]^3 - 1.6487345742798172431773557408996769926326934315\
31485271499795828045646491543368812795101829234000621073968931630514782294012\
50461526423763170313642354310473409965058476314830708440004010083893889267890\
71722`179.05289709811947*^-7*GaugeXi^3*u^18*Log[u]^3 + 
  0.1287304013671992723075807041684833852888714715042242660032971594748857816\
38357768080467932194053297320970717670383747196394138067349117706738193384949\
408852002883623184620632188208782054753047`177.6886123011495*u^19*Log[u]^3 + 
  2.2035379302227361746959939821663241808861243553032332655076272774597501932\
66385101577051434750633121772784048783900749811653917719129162164249276850436\
0058893936555895859868694399951130496933396824130784335`177.6886123011495*^-7*
   GaugeXi*u^19*Log[u]^3 - 3.092567347078228028579152622012130987911033522520\
48247665467912891118690657479532353718545414197034169259576641502771278918254\
92763203780034163909611424549823561149989057084318840743307866089402355630976\
181`177.6886123011495*^-7*GaugeXi^2*u^19*Log[u]^3 - 
  3.4859491056474527559263841691042590895709531077908448349802279288303717568\
60090985164016325798777570909425600619817097831305463676150742400244150261896\
151675065189788818031538121523433386970224707268680094`177.6886123011495*^-8*
   GaugeXi^3*u^19*Log[u]^3 - 0.1675087447944062178941500992395907253049301262\
70979412467037767681453066949406847000423453457919717169067042580811672305030\
893141612124173020887493262249243625260929879694575667542863229166052`176.204\
30990802055*u^20*Log[u]^3 + 4.37049858785325532770420881069082303225516499563\
39360799433760825378334413570773655201621753197982563456281641844799314848196\
43245240037996560141913843281763202601366760251020041139251049769296487519989\
989`176.20430990802055*^-8*GaugeXi*u^20*Log[u]^3 - 
  6.2276821997076627494992960899921474924705586690978638530888800717329919784\
13083827309296574325522877003248229061491338461905766150400976391151538533428\
26137922084032822025224964308329948283135535944385847`176.20430990802055*^-8*
   GaugeXi^2*u^20*Log[u]^3 - 6.9942916352753091753562190274887049503328763570\
87211019427180745509246500286191016284223157615789522353317462004211557834176\
47227498653449150607078105562879589449281653648780616526779319381740467133474\
634`176.20430990802055*^-9*GaugeXi^3*u^20*Log[u]^3 + 
  0.2190733968708992335571955983182581114083554498071764122366054429082951487\
94702930562790791670883206888310399688675683649559855201021537317127393502038\
414949836544003491022430040247881849947993`174.6997092887563*u^21*Log[u]^3 + 
  8.2696630001943186376934223592921726712821664989233337777000422912155593098\
88226206757084561964365304371438945693165466411563637545214928171576284579337\
219063241592677885280263030150076`174.6997092887563*^-9*GaugeXi*u^21*
   Log[u]^3 - 1.1923033959835153179515135094421173158494381113816585644476428\
25366017740216715886689312490215480824763307520326290580764473418784439272339\
8690091193386641953766442721652269192316183606`174.6997092887563*^-8*
   GaugeXi^2*u^21*Log[u]^3 - 1.3354450863390245784463014889948496399523854040\
42350121626536545980606905821696091280208227831981686999977617069158039022268\
01470969573558237353840065360020970595284791398584544172863971218660722792459\
959`174.6997092887563*^-9*GaugeXi^3*u^21*Log[u]^3 - 
  0.2878274893297761395087032434450579792893990534594241198097049436169586387\
92506943329426242120157993773297518027952212595631290045301364502309911113381\
920081568675349840938156936994519384301081`173.17572057514198*u^22*Log[u]^3 + 
  1.4956742641299087111422907485807938222480873507981865780784404422779509492\
21585317137733994501051387142241596269779828762061989821888289056018704569141\
473906464681688009971548694038826`173.17572057514198*^-9*GaugeXi*u^22*
   Log[u]^3 - 2.1761128314557218473342545369804695375158266046403056380615443\
30563447060736113597102834982010122639552587048942394987324467967415283581594\
948325664082540011086947218203627278766185019`173.17572057514198*^-9*
   GaugeXi^2*u^22*Log[u]^3 - 2.4324443304893933199733505117635259738766626783\
81014720216949634914469853111858440187420784326094976552808690330247479304751\
21818313947785501307376712391338006484531749490352696535636`173.17572057514198\
*^-10*GaugeXi^3*u^22*Log[u]^3 + 0.3797415466540846258278366972598606861742008\
13578894358622669132086049656532916365057541413664533305332244310324425323754\
148116333564287330925465963049940308100655888074098542451179714774869451`171.\
63317584651176*u^23*Log[u]^3 + 2.59036147735957103804531651768018479638636988\
30234593400560474516712440936067788911427206427163135620516997290726310040401\
2508669107648565019620406269860023229671290105233499870282804`171.63317584651\
176*^-10*GaugeXi*u^23*Log[u]^3 - 3.795355109214230528007511195939041049798328\
72824157314935068565891214811822468428974104728634359827801727321125218465698\
890773438266849059456978156625182487006497940140013296117337904`171.633175846\
51176*^-10*GaugeXi^2*u^23*Log[u]^3 - 4.23602799475731859934453871041519530404\
48641633895339195964866569192251109610430196487701569109117682022099781622054\
345488540376305250417066051486151033262483533366913878585065794203`171.633175\
84651176*^-11*GaugeXi^3*u^23*Log[u]^3 - 0.50292412192569905890053230172842307\
41866901219752183752414834868434451796544639268637940245100304190183620965089\
50226734259370075775779679005026796184827213212877411865348876524865656832689\
937`170.07283914352237*u^24*Log[u]^3 + 4.303123000884984456320604190589518136\
05475813616716362844875862905938712595784863601810678714980309310470368619341\
9954283372196490233746408332266889349328814622260562122200223469799`170.07283\
914352237*^-11*GaugeXi*u^24*Log[u]^3 - 6.339105666826833199159286534843063473\
14460245239081095093172894924274387101171461874924586509811444812259314802468\
80281556245944717422642191841942090981281802796198710267197831563957`170.0728\
3914352237*^-11*GaugeXi^2*u^24*Log[u]^3 - 7.067159193790177130100172387502463\
42878130980123436423087250689101059580875228028087207887853316194012827635581\
6174886682001539834055693423280006034374692832930168739382524297141286`170.07\
283914352237*^-12*GaugeXi^3*u^24*Log[u]^3 + 0.6684048453048298421382334127614\
34396937906870191240936101017432661332510373179667330094212922095437551563310\
82851008494064663639056025546007710886290433420302243010889635843656334547015\
1234993`168.4954145874447*u^25*Log[u]^3 + 6.867262811067077800090472960766793\
53438038817103726346104773744672133844326387628654024610251218064957327032626\
0681226357495513486360114079622431452644422714075632589201671442440795`168.49\
54145874447*^-12*GaugeXi*u^25*Log[u]^3 - 1.0158785648686937838330210765210088\
66290352160355834294371439993267101893523854907735630078069847543147608106321\
4383598610922442632820893338830034043301382155967520310275192939572753`168.49\
54145874447*^-11*GaugeXi^2*u^25*Log[u]^3 - 1.13159897530979796459092374730526\
85645995799204562251361707741523089232739336624530935420060212371501758102326\
89252719259052762121852382849663456211619261152245895521213200714114658`168.4\
954145874447*^-12*GaugeXi^3*u^25*Log[u]^3 - 0.8912093531078352889498049942346\
11054793178063393460403167343342313126316492770929698851761521378984118411674\
31454857974060400883647408996696329194137546364659438296429106395085278062644\
8512363`166.90155312613436*u^26*Log[u]^3 + 1.05436820497487394559851977633090\
58286624591209145532220005564378658916531064178652923380017754398226312324214\
60307731877459822646955096867337340885254040363013313771112490753234544`166.9\
0155312613436*^-12*GaugeXi*u^26*Log[u]^3 - 1.56476124384769351727100503264428\
88079586866017992202546667473371133690114872588498399320093665127000812110385\
85838811110863388147794727685922306134221882031451731164046105349497699`166.9\
0155312613436*^-12*GaugeXi^2*u^26*Log[u]^3 - 1.741906313134351083738525656162\
81360451223721053445809916245588949506861500375969815973466610264480021132070\
258698843350148912854886220928343687493455768765946573202540479190323299`166.\
90155312613436*^-13*GaugeXi^3*u^26*Log[u]^3 + 1.19183663802004223478453526290\
41612346906957945953635341481758157821501053652930729094153312159700818434090\
93295356979933757232277887791998116279375080941831124862985155620490848721480\
755571465`165.29185825628517*u^27*Log[u]^3 + 1.559558855746397387848526831163\
53992594677578326557378671741092011525872079981843097090674865435637209850252\
501248254400955500128084656307235062247223615307205562899585847513398971`165.\
29185825628517*^-13*GaugeXi*u^27*Log[u]^3 - 2.3202438546444050145307637837359\
98463409316160656769082686355361185136256419852399813853607798213073644370412\
18375622325639681450401808053399078577349139910034073178927762823080897`165.2\
9185825628517*^-13*GaugeXi^2*u^27*Log[u]^3 - 2.581696181670602028060094757177\
72118123611740670098941683093688252321523868087032019427076954806605731006393\
78212708969396484519403825372927429819821273210803449704017482150543726`165.2\
9185825628517*^-14*GaugeXi^3*u^27*Log[u]^3 - 1.598291555039555244414254978601\
01330060440896162903593644504576261498721848621561871479533926097039801869156\
035607040851460535307694603491680889972647011718254113452567406305`163.666890\
94654353*u^28*Log[u]^3 + 2.22519260240507908968876202396893773425004729517329\
31703777533733835785504995179803551626888076847201963555759651854323095848496\
937754855090428535975631897853925195159509727763556`163.66689094654353*^-14*
   GaugeXi*u^28*Log[u]^3 - 3.316861630503563861866926048038151861385444819794\
09252317794457417389324966191404580183853724461179027407989000593063428651305\
75500600797268496462586832346209086793932786034139465`163.66689094654353*^-14*
   GaugeXi^2*u^28*Log[u]^3 - 3.6893097984076944411000630401058736391183757837\
50510642279679701320434346272685059531026555993263250417362170966441676244695\
118850240066644008227558432626949609133188936785002199`163.66689094654353*^-15\
*GaugeXi^3*u^28*Log[u]^3 + 2.148883903101834012694574074657099207231898201613\
34445982512974185461510531007661483160465197461169083185840279749768933597219\
431424836607112445411778994699996410984514425734`162.02717391132066*u^29*
   Log[u]^3 + 3.0662799700563437607976164898003505646670226082818467144183825\
47278228318107612326370741167404703280424165757216263729928117223951680018125\
539921764407630159016620893976660925077`162.02717391132066*^-15*GaugeXi*u^29*
   Log[u]^3 - 4.5772859239084969589279130483224853630358521657108695911326868\
20954205524678947253134632766142307188414280335046618146411490320851352071826\
181671645489684382525915110568366649743`162.02717391132066*^-15*GaugeXi^2*
   u^29*Log[u]^3 - 5.08991599368763404319974728591223792878185508866464257214\
00035092300561438737667101070612854355277434670512917744506827354983007711750\
4008908707928596816084675479738925701639676`162.02717391132066*^-16*GaugeXi^3*
   u^29*Log[u]^3 - 2.89608692113353422346808350800737875860834579845743931152\
94931574056487618364290141130849963171630363260180483334768293513494002285436\
5560860069485351808098320767683219776158`160.3731953429504*u^30*Log[u]^3 + 
  4.0853142818354796047373103597498130999562192418956803263996469787882388947\
75544916883112533835783619498082129047993417126164477335841327798960024974789\
06043791841129083188071553`160.3731953429504*^-16*GaugeXi*u^30*Log[u]^3 - 
  6.1053522631378992272169922523904331575539854761664037520176087388077054629\
79015399209120591164592963897497757082014767074083676309066145762243417011944\
11350002588191015726332984`160.3731953429504*^-16*GaugeXi^2*u^30*Log[u]^3 - 
  6.7877674817203032642222236061313280963631003179203566633377221034325091440\
27236624131171492513426518109062055505290227321673674817214675953972690808432\
0126375256731352905338123`160.3731953429504*^-17*GaugeXi^3*u^30*Log[u]^3 + 
  3.9118611190843631916694490060355571188864797384608639323206688809975138588\
10900091925076941912883859007125273189229904044319204084534307243911398453195\
29572018352123594784147`158.70541218490033*u^31*Log[u]^3 + 
  5.2683086046115957305229535233688346525182271778317730369129312796630785279\
37193167530696150699012439418833102825442259507725702108311089338417528742401\
5111145810003064606712473`158.70541218490033*^-17*GaugeXi*u^31*Log[u]^3 - 
  7.8801039181713893259094462135803865998927427752332924340804545523369037749\
15552342857196521229139254316943126136845959678207782083879330521013254411161\
5686160744386753419268196`158.70541218490033*^-17*GaugeXi^2*u^31*Log[u]^3 - 
  8.7595833539650279830464013353447018650505033795640024379216693161354006322\
62637894957463022742160400458455281349398120793432436818289860482606597786845\
1590771563630825139403`158.70541218490033*^-18*GaugeXi^3*u^31*Log[u]^3 - 
  5.2950065171677147114744989252928428015643627958335422231804667942470242949\
49109218049047430799223552867710104209249840351013550749068170623669417386275\
33523197457365744928979`157.02425301278132*u^32*Log[u]^3 + 
  6.5824148267943314701774649085123604296511557620854790304756444439617898955\
84850993007435689317218518621603749120555750998397047604217781876004199565953\
172292119664604070355151`157.02425301278132*^-18*GaugeXi*u^32*Log[u]^3 - 
  9.8522205510750360686636154732525503161247686936963164759467191677848419274\
21390577663680802310949188171860230223989093876806898106185374470083717011272\
93172462278057437149682`157.02425301278132*^-18*GaugeXi^2*u^32*Log[u]^3 - 
  1.0950579536330389932674142514486121384826713520903130458225876321760129689\
42449503799204332137022026826267309374620582736968929583177518721769262267111\
132544228923431782798816`157.02425301278132*^-18*GaugeXi^3*u^32*Log[u]^3 + 
  7.1813249051558015225156890372613415133688405795495732556921810538923536850\
28499285836361189770538939069195533532591988958089372490371452777048285098265\
72157652258870921257228`155.33012057847424*u^33*Log[u]^3 + 
  7.9758948774981277117344501876932478266117971041980252186154402705325488870\
25717906791915706765910519043985696803974567599611231922369128634387837150061\
90256966292438093727759`155.33012057847424*^-19*GaugeXi*u^33*Log[u]^3 - 
  1.1943986110418952280048938447156733267492269055000476423142844724109661796\
59652089563814395359774380073377476863696617393407750441945175034839577533420\
493744439119047306847684`155.33012057847424*^-18*GaugeXi^2*u^33*Log[u]^3 - 
  1.3274430053619355939218401593700867253321436332404599509141980920567537409\
60365938696322225851015857525755942431215872046632013949227096122367516542141\
3705678942813035381368`155.33012057847424*^-19*GaugeXi^3*u^33*Log[u]^3 - 
  9.7576778224260430603559068870585196938370115656846389704285409534981745939\
85189764446729040686618675081830046952919059096667802942153130637629273569328\
77433542617732310794521`153.62339406375634*u^34*Log[u]^3 + 
  9.3808657285735871791246816051863672945922801607168602169914985887392071753\
41034054353708347117287843030437723637592097503102241438822330911956874569403\
0034328358049065933486`153.62339406375634*^-20*GaugeXi*u^34*Log[u]^3 - 
  1.4053425359873205424317620705353453832889757867995312937235752326189524417\
56462138635931836770781407912610037796553356122937560030931832296968427358740\
4681646557374564035791`153.62339406375634*^-19*GaugeXi^2*u^34*Log[u]^3 - 
  1.5617859162445850535738065891801178357390173792485468580861221579772573608\
32942016043411148430633714719500778304129433629787225488955541853642061301915\
1158026731833659069841`153.62339406375634*^-20*GaugeXi^3*u^34*Log[u]^3 + 
  13.281449340141188016173193663040322826786332081107122079620640377817905121\
20912678373453395038144345035238631346907786355265041610753475577158910239801\
098906352895417403637243`151.90443108261448*u^35*Log[u]^3 + 
  1.0718745005092593506745158498039415354735458032014295299795485614087914508\
88073075201988012495881441913037126052580434235317688317286353420366651267994\
0304564949825664833392`151.90443108261448*^-20*GaugeXi*u^35*Log[u]^3 - 
  1.6062494978147467373354840324798305168370680438173802272131026091431474922\
41037031869276700846972869097054786593675534700289730414919817714681563249009\
599764520335281637171`151.90443108261448*^-20*GaugeXi^2*u^35*Log[u]^3 - 
  1.7849738438888989200176845548685073827196549626243056686875771865085896811\
16865929447100410183836320047687801951537300181550833722185911244504692703666\
168840634595935150581`151.90443108261448*^-21*GaugeXi^3*u^35*Log[u]^3 - 
  18.107512536892459963572723642912676230142196065708707706941238371511001008\
54950912477521281443597837991333055448545574980778707979321815402575623839539\
443117867241229696880566`150.17356946550382*u^36*Log[u]^3 + 
  1.1907790299938759684199840082380410099784509360419542706930367487566249846\
58352529510455496600737551201393401104978515381786469766204081609400857903025\
673983543600291476517`150.17356946550382*^-21*GaugeXi*u^36*Log[u]^3 - 
  1.7848414495724959171172963648945992848602185996770646070008361818901705807\
60856590869274463341658047333462580868929120136477800252229514016610628952663\
995776817103354245323`150.17356946550382*^-21*GaugeXi^2*u^36*Log[u]^3 - 
  1.9833673159002383252072302958657173517776926550248200755757290815818850845\
94817308854235891015277077216834728676801587986904032940156300191409425391946\
76096149526758242768`150.17356946550382*^-22*GaugeXi^3*u^36*Log[u]^3 + 
  24.725620681149558300089666245559545448292653071483399815526792912975407989\
01138698110895768449338217520830962727767621837148282608331069163978980447101\
78285848525661754970524`148.43112885382263*u^37*Log[u]^3 + 
  1.2871679449428884928326212613387005926725020592274951897742237660486587663\
27050469370130506169854310885535515720589637607368230040868705978325517351903\
28691430365359109287`148.43112885382263*^-22*GaugeXi*u^37*Log[u]^3 - 
  1.9296554471058510708235720778183402647729026035003582754332017678665232863\
09372102186768497206452429669888573502086497761967951806172224847954709795673\
05894333827909386314`148.43112885382263*^-22*GaugeXi^2*u^37*Log[u]^3 - 
  2.1442319995509923990261362075218786387216339159795817020022109484418681051\
66909150939419440546598427218355022747617391903994911705488169536212199706937\
2515368640185116276`148.43112885382263*^-23*GaugeXi^3*u^37*Log[u]^3 - 
  33.812290693152604134369887799070782664649274659337425647595423449773486866\
59136610041496130631452353541937616082411876466362438808587759950674410830723\
988409802836198388595868`146.6774121287469*u^38*Log[u]^3 + 
  1.3547831421177658516809292012624077691655953350722024278584213481361463563\
13510558840785194794178664431523919117423123689298327435367795700597329012740\
4808057074289718874`146.6774121287469*^-23*GaugeXi*u^38*Log[u]^3 - 
  2.0312929363564432239640148894280408118343283889856077413833968873930540455\
97766413307946068040023607104060836495805512102570336893319332496405595354291\
5095432685548876111`146.6774121287469*^-23*GaugeXi^2*u^38*Log[u]^3 - 
  2.2571266712352662327379235161754861994867036517025881345864283176044650243\
73769684523470949134791610623689533070794378559429270248466084787822499138732\
20128199716811251`146.6774121287469*^-24*GaugeXi^3*u^38*Log[u]^3 + 
  46.302846333738284425442589689443916398933976989455700986952823049376346434\
15249226468074897207091860531311101899037181997017713823256643402162867954764\
46774`144.9127066950658*u^39*Log[u]^3 + 1.38941803961044576023032141884696551\
28733153609340200089961144119291909712503996336431782794143785455556941118730\
13310755978567927415207141177485248435055106839193955255`144.9127066950658*^-\
24*GaugeXi*u^39*Log[u]^3 - 2.083436352348932314950265055822517075535485781871\
66260480469110033257064942222319136993912425918492339193104902576271383208407\
3472907416577010847544349507587116957977001`144.9127066950658*^-24*GaugeXi^2*
   u^39*Log[u]^3 - 2.31503275710163110678248942738117276940339705858482621429\
10379776720560083792119580991657799985194561057784827801558906035782620259970\
5476229109983642029304255469560705`144.9127066950658*^-25*GaugeXi^3*u^39*
   Log[u]^3 - 63.491522130709677748916629083161087589079638445445396924737793\
07043725854709781506906182817954125552591166414159625453649140390144329767472\
74655261165580053`143.13728563772497*u^40*Log[u]^3 + 
  1.3893386212320844909674000847132477176318040247465135624464887161196679416\
37808391934009224732973503420279113036062044558750184872028867881197663358361\
76958829160768526`143.13728563772497*^-25*GaugeXi*u^40*Log[u]^3 - 
  2.0834805886441367634983875663871990728462131554647054453940847300952994861\
51358160496415290589687740223900399114748774481611417829357527012573863323655\
65684589501052622`143.13728563772497*^-25*GaugeXi^2*u^40*Log[u]^3 - 
  2.3150560393622650270709767734936620040854648887423264688466914555171896568\
09313568503973104515042064026500892437168302307985566368569796311926362268434\
076062878835958`143.13728563772497*^-26*GaugeXi^3*u^40*Log[u]^3 + 
  87.170648854307372890037868443678534835288830340248256914922691636297871863\
87638930619262756909599291543580016492573408300559879424830977257040407943260\
06994`141.35140876631144*u^41*Log[u]^3 + 1.3553926880953267226705843863505727\
44862123423113891472524430655653613784439583629649060654228758375340942083311\
8773158752693712894240144154096887066982311861018360745`141.35140876631144*^-\
26*GaugeXi*u^41*Log[u]^3 - 2.032696356941990341375114232673708860788615478942\
03148007746914368302906967911127124977317033251579802766430760883827557189679\
71150908660533080282052443023246021480023`141.35140876631144*^-26*GaugeXi^2*
   u^41*Log[u]^3 - 2.25860829371486874857302246649734131161530237483329859987\
70844170465837905157592787434226162477244718660631675890960784400344075930694\
47143472631377214124352375575366`141.35140876631144*^-27*GaugeXi^3*u^41*
   Log[u]^3 - 119.82430114706810625288250422730526933694930303418692506636368\
00898425912018881983615226851470134915459710540413160247142141442360785215286\
662437423964617457`139.55532356061417*u^42*Log[u]^3 + 
  1.2908065079990242828511700172124737789027048518245073425446786926177916164\
30193132993471121111514814833811650227535605430330967279237506932783545367532\
372775562568316`139.55532356061417*^-27*GaugeXi*u^42*Log[u]^3 - 
  1.9359244123406203040351439162490371356791518641744609116415476969796965851\
83839385695150222908246566854185531560218168705217783219274659874601188421347\
512133350530105`139.55532356061417*^-27*GaugeXi^2*u^42*Log[u]^3 - 
  2.1510676862525872682458795869266396777914213811952653780925868267896348939\
99859606010817082876604055111538350113624930359589871900571597018941621694636\
2783211896095`139.55532356061417*^-28*GaugeXi^3*u^42*Log[u]^3 + 
  164.89788341692694703137078137726649715648930810144608595313079669685933316\
21178438770246055444251149579511905173781135866876863946961694892733210261545\
172092`137.74926602862087*u^43*Log[u]^3 + 1.200719017131087099459482228225161\
87821974326221863589229154897414798017638825251171881759602580086915154294909\
737470828435032344449152430189586839884201367292086923`137.74926602862087*^-28\
*GaugeXi*u^43*Log[u]^3 - 1.80087604869935508538936172073888966898794496481465\
50554308643438424578083993631481641621184940890698506921920749822886794611232\
8787495614784391701942265622119495752`137.74926602862087*^-28*GaugeXi^2*u^43*
   Log[u]^3 - 2.0010016861155947233417827166463406245676975547477745615127107\
82983787126893482083191329940652617873242541299539588978790944104988054328776\
6522994839602723608509483`137.74926602862087*^-29*GaugeXi^3*u^43*Log[u]^3 - 
  227.17365623808716557402406425678421664150583787373921375845725360144005454\
24271825873455558774483478642057553013455073511164103588825019488328269072119\
82017`136.0804679738775*u^44*Log[u]^3 + 1.09154094000605199496123611808957245\
22971426542381525876448041527723481656144775978743104836124366676140045283260\
729577823444194707036205097719643671975476617658961`136.0804679738775*^-29*
   GaugeXi*u^44*Log[u]^3 - 1.637171042165071058234569964861649580660995614399\
02042963587793093192974801191659019533918675045432338412330343040987758727128\
70874250754918832506972413360829067368`136.0804679738775*^-29*GaugeXi^2*u^44*
   Log[u]^3 - 1.8190982302879679679512212506579777369521940122392010806666293\
93841786281065269885290713002201121519059880758953509754785824340608644283515\
313278902863870845833599`136.0804679738775*^-30*GaugeXi^3*u^44*Log[u]^3 + 
  313.29413682460605864774047270547162727675210338746130221255870171876059000\
76895502590467862606870121025188554643046614478261793401985829361294867333727\
186765`134.4005796734309*u^45*Log[u]^3 + 9.7024373509758581834884831731195287\
89399181828262246852093479039893697494945322660658174074390390794285187000855\
52288417475984587473608161489119418063495248855298`134.4005796734309*^-31*
   GaugeXi*u^45*Log[u]^3 - 1.455270480519794321664263381396293636371658620391\
96552901906787758614567459551090574696143881231675103205987189832515986563332\
9099889258018179646066523229525926028`134.4005796734309*^-30*GaugeXi^2*u^45*
   Log[u]^3 - 1.6169800636102159966058698096394780053018587273194207003902231\
14911827366253700715445154672966433187013464736953045760881810163023340606718\
96434680800512778010484`134.4005796734309*^-31*GaugeXi^3*u^45*Log[u]^3 - 
  432.49201086240200681134475025308280505851890542587738882977982550235414137\
11086885974036016295017459802113926305571763408783762917848020746886748171966\
268712`132.64731249170748*u^46*Log[u]^3 + 8.436802775270343318957187803021437\
49662944429726204090242754554014489704417973950833743758225690176117507681096\
32253359083318263958416030579399469241635727403387`132.64731249170748*^-32*
   GaugeXi*u^46*Log[u]^3 - 1.265457373448921180367606622744902098000294594687\
14418691514414701191964891222066653445631661684300358776769704449085442000409\
75885839002276278`132.64731249170748*^-31*GaugeXi^2*u^46*Log[u]^3 - 
  1.4060721372109269699357605829121921906612140276808555482678266740521032854\
66089327124559206211030657756228353967106947398716998329722682781330588624463\
2839919535`132.64731249170748*^-32*GaugeXi^3*u^46*Log[u]^3 + 
  597.60858789579352463790876570374854023324275789022230234002479805149584425\
54941720603933399427880685578185020338016652131377885825269843652488550245366\
960661`130.82885280494804*u^47*Log[u]^3 + 7.180192889949886230271807439164033\
69147583884248226133288855970263586420856096944222603230200174260303402338577\
996025403921655257933744432466`130.82885280494804*^-33*GaugeXi*u^47*
   Log[u]^3 - 1.0769880508241318292259839366380149705725554549230781146844290\
51112566508974103803259171890783241556804426880711540783785469055069154725285\
676`130.82885280494804*^-32*GaugeXi^2*u^47*Log[u]^3 - 
  1.1966587444435363770888553686296576232255570967726346168957505768749974265\
72887450146519025967006862611766363602730136614890102499847731486285831822118\
101593067`130.82885280494804*^-33*GaugeXi^3*u^47*Log[u]^3 - 
  826.51561240806844275159785774520847314240991282211520363597948893868722311\
84741913113080310014075187325914599483164357816456209766671536395247446948195\
369302`128.9950186054902*u^48*Log[u]^3 + 5.9834526880613821880009139002179022\
32436863103398594736520362920774247695854020335637373796676268381130784375331\
101919085036750286845202275`128.9950186054902*^-34*GaugeXi*u^48*Log[u]^3 - 
  8.9749194994356750962427269724948108986146457131266164746823990867465959540\
143230058547665571331697274617922283533278605471370629738513241727`128.995018\
6054902*^-34*GaugeXi^2*u^48*Log[u]^3 - 9.972166243644159205227932019670609882\
14274535213547995917781046129043865107103904293837806275117808680218248491362\
2259177964888860236320865`128.9950186054902*^-35*GaugeXi^3*u^48*Log[u]^3 + 
  1144.1011909912183197115894805531532944051027873585649592914325315354820802\
97300495407125183023588595875207375303756920603204343407202645792`127.1551259\
2433903*u^49*Log[u]^3 + 4.884425288619488591456171195985245628936055081429384\
41236896009790193259377822855077169891378019828231184104654450743057219455311\
0923251619`127.15512592433903*^-35*GaugeXi*u^49*Log[u]^3 - 
  7.3264765766217203965407123254767726337088814265924906586273478630584572942\
54747428809908522904734066222347486459161916354790152874833417769`127.1551259\
2433903*^-35*GaugeXi^2*u^49*Log[u]^3 - 8.140550019269531634566151004788414358\
69921368013778564134322231682025311253114916000528375418040935486772628687242\
516126780541149857205191`127.15512592433903*^-36*GaugeXi^3*u^49*Log[u]^3 - 
  1585.0450276733271727899285078456373676866233500832563157263543030543503112\
55592327396391947125582267978788478436421975290769619435779740855`125.2972679\
4379765*u^50*Log[u]^3 + 3.907524371875651772191391838035915601376727633734026\
35549539488119876295538133889790292183549100767278465516159598980221758321404\
128557455`125.29726794379765*^-36*GaugeXi*u^50*Log[u]^3 - 
  5.8611882687713023855687228202954471196744395814733417822994767290416475727\
7006355835049578701699548956133229176630356593260800705792501834`125.29726794\
379765*^-36*GaugeXi^2*u^50*Log[u]^3 - 6.5124437035597969225666855195798243135\
07589468985426258721211448029000951232387408573098596766319780688471931514632\
5229668935430569684745`125.29726794379765*^-37*GaugeXi^3*u^50*Log[u]^3}


==> AncillaryFiles/Expansions/3LBareScalarx1RightBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`194.2517078319\
0475 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999`194.25316\
98570992*GaugeXi - 0.0234375`194.2532248014466*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`194.2532201331\
5443*GaugeXi^3, (-0.357060185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851851851851851851851851850\
6`194.07162586276357 + 3.5342917352885173932704738061894407447218155742969940\
48596812666346293457071985123456539178509881701479916597327442594977980575185\
74440501069102933414454125713156961553968083624375460020081757429667970998241\
234751`194.24622094150845*I) - (0.2812499999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999994`194.1132551032458 - 2.454369260617025967548940143187111628279\
03859326180142263667546274048156741110078017815220729852895936105319258850180\
20680420661012113923685354370376003758730080344552358894696137184723616788710\
3936090971000857474`194.24621006703745*I)*GaugeXi - 
  (0.125`194.24619684810835 - 0.294524311274043116105872817182453395393484631\
19141617071640105552885778808933209362137826487582347512332638311062021624816\
50479321453670842242524445120451047609641346283067363536462166834014645247233\
0916520102897`194.24620042075222*I)*GaugeXi^2 - 
  0.015625`194.2462244092651*GaugeXi^3 - 0.8437499999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999998`195.48941133353966/u - 
  (0.28125`195.48941133353966*GaugeXi)/u + 
  (0.492187499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999998`194.073138781\
92664 + 3.5751978896321344927296228085758926051931328841846907389740905907253\
01483195503469792841715298190517469267483870584291679114609620764594883499953\
28477121418834837018979361232740398324140684555548066905847757915717`194.2681\
1535541455*I)*u + (0.3671875`194.05291144632503 + 2.8225246497095798626812811\
64665178372520894382251071636032176782151553802522765897204875038393308303265\
21117147677707237824837601639310122381575259324043225395923962352127289005577\
624321593070169526504616650986094`194.2681085362424*I)*GaugeXi*u + 
  (0.046875`193.92031871410057 + 0.515417544729575453185277430069293441938598\
10458497829875370184717550112915633116383741196353269108146582117044358537843\
42888338812543923973924417778960789333316872355995367886188808791959525629182\
6579103910180069`194.26810357516317*I)*GaugeXi^2*u + 
  (0.024543692606170259675489401431871116282790385932618014226366754627404815\
67411100780178152207298528959361053192588501802068042066101211392368535437037\
600375873008034455235889469613718472361678871039360909710008574`194.267969017\
50268*I)*GaugeXi^3*u + (0.522135416666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666`192.77864130309874 + 1.7875989448160672463648114042879463025965664420\
92345369487045295362650741597751734896420857649095258734633741935292145839557\
30481038229744174997664238560709417418509489680616370199162070342277774033452\
923878957858`192.77864125072043*I)*u^2 + 
  (0.416666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666667`192.778624323\
2245 + 1.41126232485478993134064058233258918626044719112553581801608839107577\
69012613829486024375191966541516326055857383885361891241880081965506119078762\
9662021612697961981176063644502788812160796535084763252308325493047`192.77862\
432921083*I)*GaugeXi*u^2 + (0.078125`192.77862003194377 + 
    0.25770877236478772659263871503464672096929905229248914937685092358775056\
45781655819187059817663455407329105852217926892171444169406271961986962208889\
4803946666584361779976839430944043959797628145913289551955090035`192.77862004\
312337*I)*GaugeXi^2*u^2 + (0.00390625`192.77848548354225 + 
    0.01227184630308512983774470071593555814139519296630900711318337731370240\
78370555039008907610364926447968052659629425090103402103305060569618426771851\
8800187936504017227617944734806859236180839435519680454855004287`192.77848548\
354225*I)*GaugeXi^3*u^2 + (0.238259548611111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111`192.0457403676377 + 0.595866314938689082121603801429315434198855480\
69744845649568176512088358053258391163214028588303175291154458064509738194651\
91016034607658139166588807952023647247283649656020545673305402344742592467781\
7641292985953`192.04574006499655*I)*u^3 + 
  (0.187565104166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666669`192.045721696\
2488 + 0.47042077495159664378021352744419639542014906370851193933869613035859\
23004204609828674791730655513838775351952461295120630413960027321835373026254\
3220673870899320660392021214834262937386932178361587750769441831015`192.04572\
167498134*I)*GaugeXi*u^3 + (0.0341796875`192.04571885496046 + 
    0.08590292412159590886421290501154890698976635076416304979228364119591685\
48593885273062353272554485135776368617405975630723814723135423987328987402963\
1601315555528120593325613143648014653265876048637763183985030012`192.04571884\
06231*I)*GaugeXi^2*u^3 + (0.0016276041666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666667`192.04558471047446 + 0.00409061543436170994591490023864518604713173\
09887696690377277924379008026123518346336302536788308815989350886543141696701\
13403443502018987280892395062667293121680057425393149116022864120602798118398\
93484951668096`192.04558461014412*I)*GaugeXi^3*u^3 + 
  (0.071516927083333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333326`191.227691289\
5966 + 0.14896657873467227053040095035732885854971387017436211412392044128022\
08951331459779080350714707579382278861451612743454866297754008651914534791647\
2019880059118118209124140051364183263505861856481169454410323246488`191.22769\
085355162*I)*u^4 + (0.0564236111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
118`191.22767029863462 + 0.11760519373789916094505338186104909885503726592712\
79848346740325896480751051152457168697932663878459693837988115323780157603490\
00683045884325656358051684677248301650980053037085657343467330445903969376923\
60457754`191.22767026117438*I)*GaugeXi*u^4 + 
  (0.010286458333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333`191.227669759\
95594 + 0.0214757310303989772160532262528872267474415876910407624480709102989\
79213714847131826558831813862128394409215435149390768095368078385599683224685\
07407900328888882030148331403285912003663316469012159440795996257502`191.2276\
6973247812*I)*GaugeXi^2*u^4 + (0.00048828125`191.2275362203521 + 
    0.00102265385859042748647872505966129651178293274719241725943194810947520\
06530879586584075634197077203997337721635785424175283508608755047468202230987\
6566682328042001435634828727900571603015069952959973371237917025`191.22753602\
967708*I)*GaugeXi^3*u^4 + (0.016173089244378306878306878306878306878306878306\
87830687830687830687830687830687830687830687830687830687830687830687830687830\
68783068783068783068783068783068783068783068783068783068783068783068783068783\
0687830686`190.3381028826739 + 0.02979331574693445410608019007146577170994277\
40348724228247840882560441790266291955816070142941515876455772290322548690973\
25955080173038290695832944039760118236236418248280102728366527011723712962338\
90882064649296`190.33810234205114*I)*u^5 + 
  (0.012780955481150793650793650793650793650793650793650793650793650793650793\
65079365079365079365079365079365079365079365079365079365079365079365079365079\
365079365079365079365079365079365079365079365079365079365079375`190.338078163\
1902 + 0.02352103874757983218901067637220981977100745318542559696693480651792\
96150210230491433739586532775691938767597623064756031520698001366091768651312\
7161033693544966033019601060741713146869346608918079387538472091551`190.33807\
811227777*I)*GaugeXi*u^5 + (0.00233561197916666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666667`190.33808116333185 + 0.004295146206079795443210645250577445349488\
31753820815248961418205979584274296942636531176636277242567888184308702987815\
36190736156771199366449370148158006577777640602966628065718240073266329380243\
18881591992515`190.33808112946514*I)*GaugeXi^2*u^5 + 
  (0.000111219618055555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555555555555555555555555555555555555555555555555555555558`190.337946703\
74672 + 0.0002045307717180854972957450119322593023565865494384834518863896218\
95040130617591731681512683941544079946754432715708483505670172175100949364044\
61975313336465608400287126965745580114320603013990591994674247583404`190.3379\
4646675273*I)*GaugeXi^3*u^5 + (0.00295739552331349206349206349206349206349206\
34920634920634920634920634920634920634920634920634920634920634920634920634920\
63492063492063492063492063492063492063492063492063492063492063492063492063492\
06349206349198`189.37845241634184 + 0.004965552624489075684346698345244295284\
99046233914540380413068137600736317110486593026783571569193127426287150537581\
15162209925133621730484493054906732933530393727363747133504547277545019539521\
6038981813677441551`189.37845178169337*I)*u^6 + 
  (0.002335375158454585537918871252204585537918871252204585537918871252204585\
53791887125220458553791887125220458553791887125220458553791887125220458553791\
88712522045855379188712522045855379188712522045855379188712523`189.3784230047\
1542 + 0.00392017312459663869816844606203496996183457553090426616115580108632\
16025035038415238956597755462615323127932937177459338586783000227681961441885\
4526838948924161005503266843456952191144891101486346564589745348591`189.37842\
294141424*I)*GaugeXi*u^6 + (0.00042672939401455026455026455026455026455026455\
02645502645502645502645502645502645502645502645502645502645502645502645502645\
50264550264550264550264550264550264550264550264550264550264550264550264550264\
55026455026`189.37843068483193 + 0.000715857701013299240535107541762907558248\
05292303469208160236367663264045716157106088529439379540427981364051450497969\
22698456026128533227741561691359667762962940100494438010953040012211054896707\
1981359866541917`189.37843064755856*I)*GaugeXi^2*u^6 + 
  (0.000020345052083333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333`189.378296210\
46765 + 0.0000340884619530142495492908353220432170594310915730805753143982703\
15840021769598621946918780656924013324459072119284747250945028695850158227340\
769958855560776014000478544942909300190534338356650986657790412639`189.378295\
94918625*I)*GaugeXi^3*u^6 + (0.0004554291937646972369194591416813639035861258\
08348030570252792475014697236919459141681363903586125808348030570252792475014\
69723691945914168136390358612580834803057025279247501469723691945914168136390\
358612580827`188.35926277116937 + 0.00070936466064129652633524262074918504071\
29231913064862577329544822867661673006951328954051022417044677518387864822587\
88031570359051739006921329355810470479005624676624959050064961107785993421737\
19854544811063076`188.35926204208045*I)*u^7 + 
  (0.000359231185240299823633156966490299823633156966490299823633156966490299\
82363315696649029982363315696649029982363315696649029982363315696649029982363\
315696649029982363315696649029982363315696649029982363315696661`188.359228078\
53672 + 0.0005600247320852340997383494374335671374049393615577523087365430123\
31657500500548789127951396506608790330399041959677990551239757146109742306312\
64932405564132023000786180977636707455877841585926620937798535049798`188.3592\
2800276268*I)*GaugeXi*u^7 + (0.0000655562789351851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
518518518519`188.35924104882662 + 0.00010226538585904274864787250596612965117\
82932747192417259431948109475200653087958658407563419707720399733772163578542\
41752835086087550474682022309876566682328042001435634828727900571603015069952\
95997337123791701`188.35924100922207*I)*GaugeXi^2*u^7 + 
  (3.121727568342151675485008818342151675485008818342151675485008818342151675\
48500881834215167548500881834215167548500881834215167548500881834215167548500\
88183421516754850088183421516754850088183421516754850088`188.35910659335818*^\
-6 + 4.8697802790020356498986907602918881513472987961543679020568957594057173\
95656945992416968665274859046351296017040678178706432670835736889620109994122\
22296800200006836356327275717007633405095014095111291609127`188.35910631621238\
*^-6*I)*GaugeXi^3*u^7 + (0.00006048580396182392710170487948265726043503821281\
59905937683715461493239271017048794826572604350382128159905937683715461493239\
27101704879482657260435038212815990593768371546149323927101704879482657260435\
03822586`189.88830417777558 + 0.000088670582580162065791905327593648130089115\
39891331078221661931028584577091258689161192563778021305846897984831028234850\
39462948814673758651661694763088098757030845781198812581201384732491777171498\
1818101382887`189.89518748951838*I)*u^8 + 
  (0.000047740902639991181657848324514991181657848324514991181657848324514991\
18165784832451499118165784832451499118165784832451499118165784832451499118165\
784832451499118165784832451499118165784832451499118165784832463`189.888300629\
3675 + 0.00007000309151065426246729367967919589217561742019471903859206787654\
14571875625685986409939245633260987912998802449597488189049696432637177882890\
8116550695516502875098272622204588431984730198240827617224816881225`189.89289\
024748342*I)*GaugeXi*u^8 + (8.71284928902116402116402116402116402116402116402\
11640211640211640211640211640211640211640211640211640211640211640211640211640\
21164021164021164021164021164021164021164021164021164021164021164021164021164\
02116`189.88829173061598*^-6 + 0.00001278317323238034358098406324576620639728\
66593399052157428993513684400081635994832300945427463465049966721520447317802\
19104385760943809335252788734570835291005250179454353590987571450376883744119\
99667140473965`189.89519119101683*I)*GaugeXi^2*u^8 + 
  (4.144362461419753086419753086419753086419753086419753086419753086419753086\
41975308641975308641975308641975308641975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197525`189.88827464170862*^\
-7 + 6.0872253487525445623733634503648601891841234951929598775711196992571467\
44571182490521210831593573807939120021300847723383040838544671112025137492652\
7787100025000854544540909464625954175636876761888911451141`189.89519625844343\
*^-7*I)*GaugeXi^3*u^8 + (7.05163299993848315607574866834126093385352644611903\
87116313042238968164894090820016745942671868597794523720449646375572301498227\
42415335007927600520193112785705378297970890563483156075748668341260933853546\
85`188.71462542841044*^-6 + 9.85228695335134064354503639929423667656837765703\
45313574021455873161967680652101791028486422458953854422053678091498337718105\
42385263985018463275145423319522564953124431250902237608138797524127757575668\
20318`188.72086403096614*^-6*I)*u^9 + 
  (5.575113488660580674469563358452247341136230025118914007802896691785580674\
46956335845224734113623002511891400780289669178558067446956335845224734113623\
002511891400780289669178558067446956335845224734113623019`188.71464618919273*^\
-6 + 7.7781212789615847185881866310217657972908244660798931768964307268285763\
95840955404554880507036233199033320027217749868767218849251524198698786796167\
43946278097233141402467176492442747799804536401913868542358`188.7194862099218\
*^-6*I)*GaugeXi*u^9 + (1.0191364052854938271604938271604938271604938271604938\
27160493827160493827160493827160493827160493827160493827160493827160493827160\
49382716049382716049382716049382716049382716049382716049382716049382716049381`\
188.71466131695047*^-6 + 1.42035258137559373122045147175180071080962881554502\
39714332612631600009070666092477882825273718338885191280049701978021227095289\
93756592805865414952315032333916686606039287887507938930764860457777407933859\
96`188.72085063256245*^-6*I)*GaugeXi^2*u^9 + 
  (4.853030501359494415049970605526161081716637272192827748383303938859494415\
04997060552616108171663727219282774838330393885949441504997060552616108171663\
7272192827748383303938859494415049970605526161081716637`188.71466131695047*^-8 \
+ 6.7635837208361606248592927226276224324268038835477331973012441102857186050\
79091656134678701770637564376800023667608581536712042827412346694597214058643\
011113888983838282323273847328241737430751320990161238`188.72085063256245*^-8*
     I)*GaugeXi^3*u^9 + (7.35936944591277635259116740598222079703561185042666\
52414800562948711096859245007393155541303689451837599985748133896282044430192\
57834072648887463702278517093331908146722961537776352591167405982220797035965\
1`188.54094823170806*^-7 + 9.852286953351340643545036399294236676568377657034\
53135740214558731619676806521017910284864224589538544220536780914983377181054\
23852639850184632751454233195225649531244312509022376081387975241277575756682\
03`188.54633910818748*^-7*I)*u^10 + (5.81226040006964486131152797819464486131\
15279781946448613115279781946448613115279781946448613115279781946448613115279\
78194644861311527978194644861311527978194644861311527978194644861311527978194\
6448613115108`188.54095345012306*^-7 + 7.778121278961584718588186631021765797\
29082446607989317689643072682857639584095540455488050703623319903332002721774\
98687672188492515241986987867961674394627809723314140246717649244274779980453\
640191386854235`188.5463369048215*^-7*I)*GaugeXi*u^10 + 
  (1.062390436169733044733044733044733044733044733044733044733044733044733044\
73304473304473304473304473304473304473304473304473304473304473304473304473304\
47330447330447330447330447330447330447330447330447330447`188.5409665043768*^-7 \
+ 1.4203525813755937312204514717518007108096288155450239714332612631600009070\
66609247788282527371833888519128004970197802122709528993756592805865414952315\
0323339166866060392878875079389307648604577774079338599`188.5463313819652*^-7*
     I)*GaugeXi^2*u^10 + (5.0683220577968841857730746619635508524397413286302\
17519106407995296884185773074661963550852439741328630217519106407995296884185\
77307466196355085243974132863021751910640799529688418577307466196355085243983`\
188.540991443565*^-9 + 6.7635837208361606248592927226276224324268038835477331\
97301244110285718605079091656134678701770637564376800023667608581536712042827\
41234669459721405864301111388898383828232327384732824173743075132099016122`18\
8.54632078717268*^-9*I)*GaugeXi^3*u^10 + 
  (6.993854286799785311690073594835499597404359309121213883118645023406928168\
83293073769264245454721645197835674026150216626407102597578788054978531169007\
3594835499597404359309121213883118645023406928168837921`187.3021798913927*^-8 \
+ 8.9566245030466733123136694539038515241530705973041194158201323521056334255\
13827435548044220223541259492913970735590757974373220350239986380421159223112\
108656877230113119319002034189217088658297961432425647`187.3067290382413*^-8*
     I)*u^11 + (5.50112673147922403874784827165779546731927684308636689589070\
54145149383244621339859435097530335625573720811816049911288006526101764197002\
29224038747848271657795467319276843086366895890705414514938324462153`187.3021\
324349426*^-8 + 7.07101934451053156235289693729251436117347678734535743354220\
97516623421780372321859589822791238483627575636611070453352429262265922947260\
89806178334035875255429392194567883422658570434543677603653762441294`187.3067\
517469487*^-8*I)*GaugeXi*u^11 + (1.001839685921717171717171717171717171717171\
71717171717171717171717171717171717171717171717171717171717171717171717171717\
17171717171717171717171717171717171717171717171717171717171717171717171717171\
71717171`187.30209749392964*^-8 + 1.29122961943235793747313770159254610073602\
61959500217922120556937818190064241902252620750248834853531992072772456343655\
66099571812505993459877649956650029394469715096399352625007217209786236779797\
643576235`187.30676830949926*^-8*I)*GaugeXi^2*u^11 + 
  (4.770665171055796055796055796055796055796055796055796055796055796055796055\
79605579605579605579605579605579605579605579605579605579605579605579605579605\
57960557960557960557960557960557960557960557960557966`187.30209749392964*^-10 \
+ 6.1487124734874187498720842932978385749334580759524847248193128275324714591\
62810596486071547064215967615272748788735074124283675297647587904179285507857\
2828308081671257112029762248438561249370466554456011`187.30676830949926*^-10*
     I)*GaugeXi^3*u^11 + (6.0385815961759627709804076647110156810333177176210\
68591086227770531121501139137823441174411192047876351227321244957929261280231\
29786798217133314135077803508138605140368808799143896145659814090149187157497`\
186.0281011343747*^-9 + 7.463853752538894426928057878253209603460892164420099\
51318344362675469452126152286295670351685295104957742830894632563164531101695\
853332198368429935259342388073102509426609916836182434757388191496786035461`1\
86.03198260057053*^-9*I)*u^12 + (4.762593579779615797032022781581864474280700\
03025911315152937727893636182877805452761361050602673177629085918327540902496\
81078605240862736453565377727635223226052150214407709998538922701180196771025\
6951893`186.0280890427717*^-9 + 5.8925161204254429686274141144104286343112306\
56121131194618508126385285148364360154965818565936540302297969717589204446035\
77185549357893840817181527836322937952449349547323618554880869545306466971146\
870109`186.0319890518591*^-9*I)*GaugeXi*u^12 + 
  (8.675371196749648303881108113912346716579520812325045129277933510737743541\
97634620915044195467475890756314036737317160597583878007158430438853719276999\
70028012356054684097012139340181668223996266324308649`186.02805862275093*^-10 \
+ 1.0760246828602982812276147513271217506133551632916848268433797448181825053\
53491854385062520736237794332672731038028637971749643177088327883231374963875\
0244953914292469994605208393476748218639831647029802`186.03200519900363*^-9*
     I)*GaugeXi^2*u^12 + (4.1114706958529296492259455222418185381148344111307\
07427003723300019596315892612188908485204781501077797374093670389966686262982\
559278855575151871448167744464040760337056633352929649225945522241818538116`1\
86.0279998156398*^-11 + 5.123927061239515624893403577748198812444548396627070\
60401609402294372621596900883040505962255351330634606062399061256177023639608\
1372989920149404589881069025673472604759335813520703213437447538879538002`186\
.03203608144824*^-11*I)*GaugeXi^3*u^12 + 
  (4.673169641867684838731281999947490835203945139277296831676608278607102828\
14927141793690882462193455726671482109459769659652081756726083592632681403992\
39752561328105125871145859388069852502539157448035127`184.7212477210287*^-10 \
+ 5.7414259634914572514831214448101612334314555110923842409103412513497650163\
55017586889771936040731576598021776112558178188700782275794863064372537963533\
4029851777116109739224372014033442876014730522002745`184.72501650152861*^-10*
     I)*u^13 + (3.74084961114850472213787910436940419303735000384030366393682\
09033112031348362918027821026057357627022530020766352336017239015475347045011\
948010184341754006657004893336463001365999602331171996074994311672`184.721414\
31610007*^-10 + 4.53270470801957151432878008800802202639325435086240861124500\
62510656039602802770422813988968742617709984382442993880354121321965335222603\
139783194448947918304034565349794124504221605349638958997780528469`184.724924\
00821562*^-10*I)*GaugeXi*u^13 + (6.899847643301057652909504761356613208465060\
31691216876402061587246772431957617142802327987513172698357883543068728253913\
43909862428380946899465417983936502455020973539492058010576529095047613566132\
08487`184.72153265216645*^-11 + 8.2771129450792175479047288563624750047181166\
40705267898795228806293711579642245033731250159509521494866713315677143369013\
45879366991021448639519202980788073378022497691892708337959749862972294742079\
2153`184.7248559477694*^-11*I)*GaugeXi^2*u^13 + 
  (3.285641734905265549004526076836482480221457293767699411438388510698916342\
65531972763013327387225094456135020508918216149256713630611337842378406752304\
459535500099873997581228621792995690702921743486099`184.72153265216645*^-12 + 
    3.94148235479962740376415659826784524034196030509774661847391847918748170\
45915452541577381711950102356508158646081635090540279969856715307078072342999\
0851463513344046519948908732361785649034426067656771`184.7248559477694*^-12*
     I)*GaugeXi^3*u^13 + (3.4043362375114033146073122557543486408859718677472\
93967164631479740239293443291091733184619721950703726129946000610315719075272\
279269927712020598557929539704965924836589151697911251115248763690856595306`1\
83.38436351785725*^-11 + 4.10101854535104089391651531772154373816532536506598\
87435073866081069750116821554192069799543148082689985869829375415558490719873\
39853473617408955688238144989412651150695658883715288103062572480751571597`18\
3.38776486055386*^-11*I)*u^14 + (2.697853148910488802464111106086414728390037\
03201234065431596295793826658024188888386419250616781480979011843209374073571\
60443580196666616419702839455925875678962098715185134938221357974444394197480\
61739`183.38440821096137*^-11 + 3.2376462200139796530919857771485871617094673\
93473149008032147322189717114485912173058142069195901264998884460213848596722\
95156895251590022427022817492485130743104038212815175030154323925992564269860\
9176`183.38773894854126*^-11*I)*GaugeXi*u^14 + 
  (4.973270202349030060670272310483950695590907231118871330511542151753791965\
43217707238871260035281199302363323527344691365855387019408183429347450511471\
675492839514003535167556331577495598659619823640985`183.3845184362838*^-12 + 
    5.91222353219944110564623489740176786051294045764661992771087771878122255\
68873178812366072567925153534762237969122452635810419954785072960617108514498\
6277195270016069779923363098542678473551639101485153`183.38767377888092*^-12*
     I)*GaugeXi^2*u^14 + (2.4108978106339493023796374766392403076706427676445\
31312961648058649822318252653349655113323543658640660404328834663931665695334\
1256692226709863394166745136762773447076798046815683499986850956868593537`183\
.3847229235215*^-13 + 2.81534453914259100268868328447703231452997164649839044\
17670846279910583604225323243983844079964358826077256175772596493243057121326\
22521934148024499934653310809600332285349348088298468921674471911834`183.3875\
4789594168*^-13*I)*GaugeXi^3*u^14 + (2.61274954059109420070677001432842864065\
55890481147826884475453368030975205532271156874907840314579141797271847645906\
73456277310987919511164199986230856192009377563434577186580045336716729553699\
73293494`182.02048121259946*^-12 + 2.7340123635673605959443435451476958254435\
50243377325829004924405404650007788103612804653302876538845999057988625027703\
89938132489323564907827263712549209665960843410046377258914352540204171498716\
771483`182.0213026228706*^-12*I)*u^15 + 
  (1.932238915377922331012208938688172356948509384792540029943633360308672408\
82111027700127537593388131134093716657606411038648131015942338002026074786042\
970847756959732614191928781962326244236539218734686`182.01981864089313*^-12 + 
    2.15843081334265310206132385143239144113964492898209933868809821479314474\
29906081153720947127972675099992563068092323978153010459683439334828468187832\
8323420495402692141876783353436215950661709513240611`182.0218286360678*^-12*
     I)*GaugeXi*u^15 + (3.354346721558334212655200309521297175618163272484260\
13858112623544722310154408919841018606450705216137314902747001512433611199043\
29780872990749533959410502620379163589040132250008793218669761879638421`182.0\
192614876868*^-13 + 3.9414823547996274037641565982678452403419603050977466184\
73918479187481704591545254157738171195010235650815864608163509054027996985671\
5307078072342999085146351334404651994890873236178564903442606765677`182.02220\
126356767*^-13*I)*GaugeXi^2*u^15 + (1.597307962646825815550095385486331988389\
60155832583816122910773116534433406861390400485050690812007684435667974762624\
96838628525871324225233690254266385953628751982661447682023813711056509410418\
87544`182.0192614876868*^-14 + 1.87689635942839400179245552298468820968664776\
43322602945113897519940389069483548829322562719976239217384837450515064328828\
70474755081681289432016333289768873873066888190232898725532312614449647941222`\
182.0222012635677*^-14*I)*GaugeXi^3*u^15 + 
  (1.726547341682612209933220642030915111340697212906178797061899273977520914\
15565035465670616850430339612020514834315251601507667720160947904720310802085\
07558048197349185234051114559696593333093200555568`180.6290540620417*^-13 + 
    1.70875772722960037246521471571730989090221890211082864312807775337790625\
48675647580029083142978367787494112428906423149371133280582722806739203982034\
325604122552713127898578682147033762760718669798149`180.62886663995195*^-13*
     I)*u^16 + (1.34041471678263711820961881479915854159378729700685643556619\
10733322013883621242614222522235109986259828912939539906376023538938087473551\
0416943483997466084127909351826079010780051690242927231549842`180.62890289914\
432*^-13 + 1.3490192583391581887883274071452446507122780806138120866800613842\
45715464369130072107559195498292193749535191755770248634563153730214958426779\
2617395520213780962668258867298959589763496916356844577538`180.62901869047488\
*^-13*I)*GaugeXi*u^16 + (2.34408909332691056028539169943879976040988594158010\
07252402625366625781606588744258627026549010157268275330314960982042629516433\
85298328757193784686263159133788867163698577745678067288192819886979032`180.6\
284949802892*^-14 + 2.4634264717497671273525978739174032752137251906860916365\
46199049492176065369715783848586356996881397281759915380102193158767498116044\
706692379521437442821646958400290749680679577261160306465162922854`180.629394\
1537228*^-14*I)*GaugeXi^2*u^16 + (1.02165476831631391449145711344417987569075\
16460720458368900461786999117980893407113277777592886352439556437204879297765\
83509681687224309211375642886518841839241604085813374467107565285107907094973\
58`180.62757623383604*^-15 + 1.1730602246427462511202847018654301310541548527\
07662684069618594996274316842721801832660169998514951086552340657191520551794\
04672192605080589501020830610554617066680511889556170345769538403102996329`18\
0.6300900901899*^-15*I)*GaugeXi^3*u^16 + 
  (3.116103315570314689074982882781072448969063972006886231272108646666873683\
04294043617279951016391228170113430087031830089893687869157025847208959656884\
462500882774861978845933268074660910764379687947`180.2141816513539*^-15 + 
    1.00515160425270610145012630336312346523659935418284037831063397257523897\
34515086811781813613516686933820066134650837146688901929754542827493649401196\
66212007208983125170504628361590221338865804105879`180.72280137305822*^-14*I)*
   u^17 + (5.7645857115834978269141343077870255342933823032815196282272521475\
15509520480449722841936387523563264554917876415416302066218693038361776552309\
425627693805660248897712824154095919462234929292447573`180.51190608517007*^-15 \
+ 7.9354074019950481693431023949720273571310475330224240392944787308571497904\
06647482985642326460542316173736422092766168438606786648323284863407421997364\
83163586039309345135232917044911583315108504562`180.65070721247346*^-15*I)*
   GaugeXi*u^17 + (1.49363242576647368540977836547916431721805723258156083137\
92772761545455808346149667863538597017173633005150797452903480499704174359221\
5632883751983243631754888109281718577288657172462546463998896831`180.59869004\
57174*^-15 + 1.44907439514692183961917521995141369130219128863887743326247002\
91130447443351269316756390335275772925186823031647659959757455871270851215837\
5265966908401273350494134749981216445721244723909715466051`180.5855369950523*^\
-15*I)*GaugeXi^2*u^17 + (7.11253536079273183528465888323411579627646301229314\
68160917965531168837182600712704112088557224636347643575225966207049998591306\
47248363470654856344934845470862346748503680412246307740307809471289`180.5986\
900457174*^-17 + 6.9003542626043897124722629521495890062009108982803687298212\
85852919260687310128246074471588226558535803249062689361885598788510128976769\
44644123651944767968335686355952291506884386879637665311743`180.5855369950523\
*^-17*I)*GaugeXi^3*u^17 + (4.883462175256299729716451830898649262122006645417\
04921469562868682620546979025913159670626270001562678737512283666287828056499\
1376671474311569985967100238409801871313831523516437118005100623781003`178.24\
224508941313*^-17 + 5.5841755791817005636118127964617970290922186343491132128\
36855403195772074730603784323229785287048296566703408139353970382723294308079\
3486075830006648122889289387951398361368242310567852159211339065`179.30047632\
619932*^-16*I)*u^18 + (8.9549083114053745734314262835097684571852021422757714\
29018654316012207018343547510601428166336352314278728990644127550573521255972\
755572426981432910471673956756580280805266927552580436697527804755`178.601115\
5458309*^-17 + 4.408559667775026760746167997206681865072804185012457799608043\
73936508321689258193499202351470030128676318690116264787135478154813795738047\
96707899985360175754779961630285290717613606199073061583587`179.29335112546877\
*^-16*I)*GaugeXi*u^18 + (3.96841316346256964062006084590874770032130759975431\
88505921155113963419149618963455406992463718265727756261389395532519246520044\
29782265340718019313101848317941830648335530268088144317836252367633`178.9476\
9471680868*^-17 + 8.050413306371787997884306777507853840567729381327096851458\
16682840580413519514962042021685293098495843712390647092219986525326181713956\
4354181442606022292963916340819443400913651180262439428637002`179.25489601278\
358*^-17*I)*GaugeXi^2*u^18 + (4.019200230686006516400402349843854840915393531\
50170316543038471315955148994537589481739981446036707647524813897535825813309\
646349034943979094478800534062144879311252033180310664143703532298476449`179.\
16164330482897*^-18 + 3.83353014589132761804014608452754944788939494348909373\
87896032516218114929500712478191508823480880754462494792718677142215491722938\
7598302580068695524871093519825753306828614935770488687591839856`179.14110254\
496651*^-18*I)*GaugeXi^3*u^18 + (1.862402776795842866323200883382240415324927\
35856723481047251958746112016941303639359330825685236012990497554337872609051\
37690878156636871843947725161140963874408327741949651817307980016709994539817`\
177.83378577054341*^-16 + 2.9390397785166845071641119981377879100485361233416\
38533072029159576722144595054623328015676466867524508791267441765247569854365\
425304920319780526665690678383651997442019019381174240413271537439095`177.031\
91762413425*^-17*I)*u^19 + (6.33279699670095555170101284274425346695141279072\
69382480592668314578334244363396708192919372591018970466079041746123336691930\
89888753333628223964989760191041347588301162317673269842175900889991389`177.8\
117740402493*^-17 + 2.3202945619868561898664042090561483500383179921118198945\
30549336507938535206622071048433428789632256191151000611919932291990288493661\
779199826731578176851355514734822646594248295452957845950609661`177.375721595\
8712*^-17*I)*GaugeXi*u^19 + (3.9439603670735106167014834026509103008549801923\
13277305269914890472376335828640438304677980766450953457241063612758200635947\
9373087386504290338959720393616600283513673662166818724799653074507894`176.80\
612192896817*^-19 + 4.2370596349325199988864772513199230739830154638563667639\
25350962318844281681657694958008869963676293914275740247853789402764874640599\
77071272707505580120682311386358918073732297430540128390980897`177.8372539634\
7634*^-18*I)*GaugeXi^2*u^19 + (1.87807636527310029366737304888138585754999056\
77682272882237689954630363503945906849069895146506909302177338398155991431599\
75208242256500204301855224780648409537310174936293658034514269194024177`176.8\
0612192896817*^-20 + 2.017647445205961904231655833961868130468102601836365125\
67873855348516394365793223569428993807794109234013130487993037590607851173361\
8938434631940502762479439578030280562255868083002572039957052`177.83725396347\
634*^-19*I)*GaugeXi^3*u^19 + (1.239381112676122082030921607938224018245404075\
48982045596419196891547021871669705292105565944409579809481207226403526326026\
8868941221330770367225946242235919224790337921508118606267998612088615022`176\
.35179338570805*^-17 + 1.4695198892583422535820559990688939550242680616708192\
66536014579788361072297527311664007838233433762254395633720882623784927182712\
65246015989026333284533919182599872100950969058712020663576871721`175.4257639\
806153*^-18*I)*u^20 + (8.6220345621941050740294915795181775824442554149688062\
68885785512479814662765846577933555705260909199565323514018032200904529853743\
09793489235119502434169564643459668529289493148594107889270909663`176.3509285\
4774254*^-18 + 1.160147280993428094933202104528074175019158996055909947265274\
66825396926760331103552421671439481612809557550030595996614599514424683088959\
991336578908842567775736741132329712414772647892297530485`175.4798319148352*^\
-18*I)*GaugeXi*u^20 + (1.0425612492098323163071884673795894634608497822609479\
17804053580802437091101505745356998159823794511218748771029743407799453630601\
7053762755833267749745342941966830789626465611760524548461836642`176.34603863\
824032*^-18 + 2.1185298174662599994432386256599615369915077319281833819626754\
81159422140840828847479004434981838146957137870123926894701382437320299885356\
3635375279006034115569317945903686614871527006419549044`175.65397164047306*^-\
19*I)*GaugeXi^2*u^20 + (1.099597464797181586617983032973354662158212842318217\
43579990545900824049577835500069048266562297323207082629827493662373750668785\
18922345140532461185459467534071495454859957496860451915359107`175.3896787234\
876*^-21 + 1.0088237226029809521158279169809340652340513009181825628393692767\
42581971828966117847144969038970546170065652439965187953039255866809469217315\
970251381239719789015140281127934041501286019978524`176.35226027978143*^-20*
     I)*GaugeXi^3*u^20 - (4.0502364433008481272887141711173477354100076457434\
23965377033508869720465953645127930167330916483594143860894451397159855217183\
83886323341888240538749221551686849430615026130689071061188766861788`174.8501\
594767262*^-18 - 6.9977137583730583503907428527090188334488955317658060311238\
78951373147963321558626971465896349684582163788732004202970404415155774535524\
570906015870692091389647612957188141383748191460170327479`173.08763527336393*^\
-20*I)*u^21 - (1.077313866690975977863753440219077749304594271564366379385831\
68022012831312025338997152979091706656194389050587090035214744063700988775290\
95459132342845187059096593522747927590382692257511581431`174.84965400798674*^\
-18 - 5.524510861873467118729533831086067500091233314551952129834641277399853\
65525386207392484149711817203855035952526647602926664354403252804571387317042\
4230598465511273387253795829274887994871310974`173.5596055898535*^-20*I)*
   GaugeXi*u^21 + (8.62083196042792177306682150150287837997695056123251908274\
76460697639027049083197918029115994001481979377810603407783469920404994949161\
21318631093333149756211670488914302781082923392120728137071`174.8472708358592\
*^-20 + 1.0088237226029809521158279169809340652340513009181825628393692767425\
81971828966117847144969038970546170065652439965187953039255866809469217315970\
251381239719789015140281127934041501286019978526`173.91553694223694*^-20*I)*
   GaugeXi^2*u^21 + (4.105158076394248463365153095953751609512833600586913848\
92745050941138224043253323419186266638102295139894336206703730809144785690234\
101015172909206340464581508118519728703861091590100987054148`174.8472708358592\
*^-21 + 4.8039224885856235815039424618139717392097680996103931563779489368694\
37961090314846891166519233193077000312630666500895014472646984806996272933191\
6732439986656619768584815615906738156477141833`173.91553694223694*^-22*I)*
   GaugeXi^3*u^21 - (2.544832279718963516179121444900885060771651411362138117\
89404571217763743605440323907798830084522186077589318455976670941116453391585\
53467911339772169830840837469535083332119965908455691043582879`173.3262016519\
4245*^-19 - 3.180778981078662886541246751231372197022225241711730014147217705\
16961271060070846680521177106803844643808578727463771382018870717024342025950\
273448667822335893073316235824608352190520916832813`171.4230759798982*^-21*I)*
   u^22 - (1.7413708908042842064869765447343660714068937011123977281598081465\
83200148612727553781044432509897447002605771667174603741490304191975903793094\
449521641500610103629651056304678451348416537452134`173.3261904218147*^-19 - 
    2.51114130085157596305887901413003068185965150661452369537938239881811529\
78426645790567461350537145629774361478483981951212016109238763844153968956473\
7754475705057881238808901330676727039605042`171.48517029237286*^-21*I)*
   GaugeXi*u^22 - (1.95506696623049957773452155895859797672043819283618757315\
15164662488182391505185275340858826458331234950595573459001518299489819207963\
38881465153812976927616359991181009692970694875099063432951`173.3261161475422\
*^-20 - 4.5855623754680952368901268953678821147002331859917389219971330761026\
45326495300535668840768358957028045752965636205399786542072121861223715072592\
051732907817222796092186945154734096754636266`171.69634711516366*^-22*I)*
   GaugeXi^2*u^22 + (1.869140315758909306247920760036684846775475673592912508\
89240707848641582201047968059954772730616406816760234242651906471999143207742\
70231978914668471232377189495055591371200478714305664098487`173.32329203081954\
*^-22 + 2.1836011311752834461381556644608962450953491361865423438081586076679\
26345950143112223257508742360489545596650302954952279305748629457725578605996\
215110908484391807662946164359397188930779176`172.39082343648306*^-23*I)*
   GaugeXi^3*u^22 + (1.065364590864846126359161942778978490118818022118343561\
02467128134952579894762660416513268166140217349050825982974174769856691659720\
74994844736744945508598554140164105795258032281566919017697362`171.7836904784\
3844*^-19 + 1.382947383077679515887498587491900955227054452918143484411833784\
85635335243509063774139642220349497671221121185853813644356030746532322619978\
3797602903575373448144853199237427618219656160167`168.89699787708295*^-22*I)*
   u^23 + (3.0401402955117285276289124005727403089039465881514411303683254346\
88733439957744957722067000185906289878405640062674246649163316475151495188158\
078382051955846138921033649651275645121010141878414`171.78368804374497*^-20 + 
    1.09180056558764172306907783223044812254767456809327117190407930383396317\
29750715561116287543711802447727983251514774761396528743147288627893029981075\
554542421959038314730821796985944653895871`169.33893773292655*^-22*I)*GaugeXi*
   u^23 - (1.6152705082464275565954444856606777657526663674570914683265785968\
90144367641989358103058970092760543678955480282472716277680445525703881014323\
37988895020157174873350008891580161891045119163387`171.78365776474394*^-21 - 
    1.99372277194265010299570734581212265856531877651814735739005785917506318\
54327393633342785949386769687155447676679153912115400313573309668326402574137\
96916442270780909646497893362650762885333`169.87507727031516*^-23*I)*
   GaugeXi^2*u^23 - (7.691764324982988364740211836479417932155554130748054611\
07894569947687794115233027668123319091790735085216895372606055370324021678906\
6100068206570899762864627374921428994837150566240243769672`171.78365776474394\
*^-23 - 9.4939179616316671571224159324386793265015179834197493209050374246431\
58025870187444448945690184176041502594131751978053388285863606337937298286940\
065699602106051337664983323301726908394692`169.87507727031516*^-25*I)*
   GaugeXi^3*u^23 + (6.074384383594421165785010205687457234990325364289399626\
61009565903418706106002360281103319481719278267794963832288115909448252887258\
664136928286309684550198235713634742163489708780305536371344`170.223353945948\
13*^-21 + 5.76228076282366464953124411454958731344606022049226451838264077023\
48056351462109905891517591812290696342133827439089018481679477721801091657658\
2334543156405603393688833015594840924856733147`167.20044609072212*^-24*I)*
   u^24 + (4.1739656012355805686940324491418722588090792462782166114276674492\
41518692924172895323216817754812854039813238994730426109856245524695310717367\
27200552835794150841805968724650594306208200848265`170.2233538834133*^-21 + 
    4.54916902328184051278782430096020051061531070038862988293366376597484655\
40627981504651198098799176865533263547978228172485536429780369282887624921148\
1439267581626596447117574874414360578995`167.26073709104267*^-24*I)*GaugeXi*
   u^24 + (4.7780435668325295967644384130939454500703220198794481522864621608\
40617900709168664256592437391784606488350936612717002515798403852418903124466\
4430568165048799378090669766693094320853684675363`170.22335348496657*^-22 + 
    8.30717821642770876248211394088384441068882823549228065579190774656276327\
26364140138928274789111540363147698652829807967147501306555456951360010725574\
871518427949204568604078890110448453558`167.46355690719733*^-25*I)*GaugeXi^2*
   u^24 - (3.2043771479189873009500073038375175069524038285334969642602608090\
16729594442205696267607554360983588325346530291104289111515149683548190782976\
15763635450902600406395344481246804984902697595`170.2233210509222*^-24 - 
    3.95579915067986131546767330518278305270896582642489555037709892693464917\
74459114351870607042434066839594142215633241889117857765026408072076195583607\
08167544188057360409718042386211831123`168.3148116579099*^-26*I)*GaugeXi^3*
   u^24 - (2.7364024419892614523553996371529260147092030001768198584338119765\
53587505105973206968488565816499828270465516106332854546312493920505371494076\
83413499675637190817341606771636122980571898031984`168.645929583736*^-21 - 
    2.30491230512946585981249764581983492537842408819690580735305630809392225\
40584843962356607036724916278536853530975635607392671791088720436663063293381\
7262562241357475533206237936369942697`164.57140402087714*^-25*I)*u^25 - 
  (7.999206001341284683460131760317688664718130130618127761901188809529397127\
85305399118132260595455626868071213677322700239780077085102210513249107791148\
31674340462414888934678312690870612703248`168.6459295740398*^-22 - 
    1.81966760931273620511512972038408020424612428015545195317346550638993862\
16251192601860479239519670746213305419191291268994214571912147713155049968459\
257570703265063857884702994976574423158`165.00287475740635*^-25*I)*GaugeXi*
   u^25 + (3.5465485652129081908016198780317764487470116291734174550832250874\
19800519273175853793943544130163161032419419679762456705560626740388063064006\
551501298292128217552018759128552925086093282134`168.6459293946563*^-23 + 
    3.32287128657108350499284557635353776427553129419691226231676309862510530\
90545656055571309915644616145259079461131923186859000522622182780544004290229\
94860737117968182744163155604417938142`165.61763700229727*^-26*I)*GaugeXi^2*
   u^25 + (1.6888326501013848527626761323960840232128626805587702167062976606\
76095485368178977997115973395315790967818771276077360335981250828756220506669\
78642918966291819883429464720407282146956822943`168.6459293946563*^-24 + 
    1.58231966027194452618706932207311322108358633056995822015083957077385967\
09783645740748242816973626735837656886253296755647143106010563228830478233442\
8326701767522294416388721695448473246`165.61763700229727*^-27*I)*GaugeXi^3*
   u^25 - (1.4348215288664782205637542523229210429502687814068891866121891607\
89466664864986506453278411740244466350258824185147711450245112446113649295964\
5123450072577626250781180157653648210532594681806`167.05206812313736*^-22 - 
    8.86504732742102253774037556084551894376316956998809925905021656959200866\
94557092162910027064326601071295590503752444643817968427264309371781012666852\
7932931697528752050793222832192086568`162.84295129717782*^-27*I)*u^26 - 
  (9.874122662256132550629462034044525004079180114431476983325260754871972655\
94777946383026728927105727406729134243527199583758141268801831919107051671423\
1087630377093193730055144053084642620875`167.0520681228754*^-23 - 
    6.99872157427975463505819123224646232402355492367481520451332887073053316\
00966125391771073998152579793128097766120351034593132968892875819827115263304\
8368103971733225303257807499099016276`162.9025883214866*^-27*I)*GaugeXi*
   u^26 - (1.1381265096321983009418877618975496969714541470994795085862562368\
89202569545884824105593560157245279592642250241309470358021274069177140647254\
928316040106317120706588036474784498404281585654`167.0520681212282*^-23 - 
    1.27802741791195519422801752936674529395212742084496625473721657639427127\
27132944636758196121401775440484261331204585841099615585623916454055386265473\
0571566812229545490160121369400689928`163.10241775300682*^-27*I)*GaugeXi^2*
   u^26 + (6.4955846997968896018955114149712921552843703655969068628854241243\
65854051090098826949793688233554624365654284850440158678957701859035785510213\
012453836694239520082668212754553884149379501`167.05206793335032*^-26 + 
    6.08584484719978663918103585412735854262917819449983930827245988759176796\
53014022079800933911437025907067911100974218290950550407732935495501839359395\
51026991058549785245720065209556662`164.02377055942162*^-29*I)*GaugeXi^3*
   u^26 + (7.0165590913167596643460523428384640839846586411570467562779024072\
05046877702864117239822852779661552395706364095261422283967095824072009846856\
30018001125496286299284820267119422255162701583`165.44237325411243*^-23 + 
    3.28335086200778612508902798549834034954191465555114787372230243318222543\
31317441541818528542343185581961329816204609127339988306394188656215189876612\
145664136945509335214563808599708373`160.11256636138762*^-28*I)*u^27 + 
  (2.093462641291543874822194204151449595776127573920561207508910185728732958\
89983721925036667797980452441297293252748112338147299673303617060758592236843\
61571688355058921278634098766840747298`165.4423732540839*^-23 + 
    2.59211910158509430928081156749868974963835367543511674241234402619649376\
29987453848804101480797251775232628802266796679478938136626991044380413060483\
27289273969382315937991879626292653`160.5351629913875*^-28*I)*GaugeXi*u^27 - 
  (7.755649422885295403412473748193856804238358348145130004401977684145054191\
17244229896146113493906733894274526593771526501530612949376260460170695379703\
60130017488186997662375868440572511423`165.4423732533083*^-25 - 
    4.73343488115538960825191677543238997760047192905543057310080213479359730\
63455350506511837486673242372163930856313280892961539206014505385390319501752\
06354326378872055191115606274099626`161.22793149060237*^-29*I)*GaugeXi^2*
   u^27 - (3.6931663918501406682916541658065984782087420705453000020961798495\
92882948177353475695933873780508256639402507589388221435860061663696478381765\
216093826672857975627952269636946116217738637`165.4423732533083*^-26 - 
    2.25401661007399505154853179782494760838117710907401455861942958799695109\
82597785955481827374606305891506633741101562329981685336197383516852533096072\
4112110779946288342434076489242839`161.22793149060237*^-30*I)*GaugeXi^3*
   u^27 + (3.4052629431890349989809177786926801761208437515100046935187162336\
66245883877620346155217453478558133861728787233804240665209606946011650686733\
51835821609784894393054708062006954554547412778`163.81740594437284*^-24 + 
    1.17262530785992361610322428053512155340782666269683852632939372613650908\
32613371979220903050836851993557617791501646116907138680855067377219710670218\
62345147748053904829091564592853964`158.35441455502965*^-29*I)*u^28 + 
  (2.346507731959952122505982001225113949924019003317918083012378090805694448\
07774718956677372105200163177633815207991030283295829715331854990432015454293\
228987325215130506463602438181494565551`163.81740594437204*^-24 + 
    9.25756821994676539028861274106674910585126312655398836575837152213033486\
78526620888586076717133042054402245722381416712424779059382110872787189501725\
9746169274779398549282814152247385`158.4134808758735*^-30*I)*GaugeXi*u^28 + 
  (2.720842208452142353100529596510948193792846557590936929382870011513557254\
29089681265274264995547939347573288584762454750453446571825793235851697648260\
54084968065973479820858714301160409461`163.81740594436707*^-25 + 
    1.69051245755549628866139884836871070628588283180551091896457219099771332\
36948339466611370530954729418629975305826171747486264002148037637639399822054\
3084083084959716256825557366932129`158.61072096364865*^-30*I)*GaugeXi^2*
   u^28 - (1.3189870819416693598145667355442853627218923109800662532219957979\
62167825033330761491469657040591175776012453448164109652992928690615660092600\
12456824082432077755858465940774761197074968`163.81740594356657*^-27 - 
    8.05005932169283946981618499223195574421848967526433770935510567141768249\
37849235555292240623593949612523691932505579749934590486419226845901903914544\
32575384998081726515502731758676`159.6029644821854*^-32*I)*GaugeXi^3*u^28 - 
  (1.794726275016064118091202938088209107207356590370804951012460755184328124\
60125438259948271865889211210439477161175691182579864038894840457474280027378\
026905111092402266482032378028463526953`162.17768890915264*^-24 - 
    4.04353554434456419345939407081076397726836780240289147010135767633278994\
22804730962830700175299489632957302729316021092783236830534715093861071276615\
942936129243238097554881537688216`155.5304519532596*^-31*I)*u^29 - 
  (5.440258851327186522549587785973511721479740957530432588763825394759955658\
67660219693448107256568530229049971036168774317426513638899747254979197209592\
0831164703712184568268826217123294871`162.17768890915252*^-25 - 
    3.19226490342991910009952163485060313994871142294965116060633500763114995\
44319524444340026454183807604966291628407385073249923813580038231995582586802\
060212733613082708595959108698187`155.94616826812086*^-31*I)*GaugeXi*u^29 + 
  (1.713522246810738154441233435561505387641531955858785281964670169841055167\
37311782302771220802989144636896757286033229080797713490831057809661005763131\
3251037974590826010601936898712659497`162.1776889091501*^-26 + 
    5.82935330191550444365999602885762312512373390277762385849852479654383904\
72235653333142657003292170409068880364917833612021600007407026336687585593290\
71864933964128146787088185066627`156.7094195394381*^-32*I)*GaugeXi^2*u^29 + 
  (8.159629746717800735434444931245263750673961694565644199831762713528834130\
34818010965577241918995926842365510885872519432370064242052656236480979824434\
88144665456706000504854138033936182`162.17768890915013*^-28 + 
    2.77588252472166878269523620421791577386844471560839231357072609359230430\
82016977777686979525377224004318514459484682672391238098765250636517897901567\
0088806379244197466051818336507`156.7094195394381*^-33*I)*GaugeXi^3*u^29 - 
  (8.108626326485710052674078486631141712570095686480843892890287856387173659\
73159711173012242208999585756999729990511722485246850549287841717920679521812\
6361417113958614404200163665089780444`160.52371034078237*^-26 - 
    1.34784518144818806448646469027025465908945593413429715670045255877759664\
74268243654276900058433163210985767576438673697594412276844905031287023758871\
98097870974774603251829384437515`153.74440306406424*^-32*I)*u^30 - 
  (5.593340359714873073820479737107750068534927343310692919994494161586316138\
89466869616039261675679109578070098118780468212739346697317248964554643398680\
2758206799187249710304510939711487416`160.52371034078237*^-26 - 
    1.06408830114330636669984054495020104664957047431655038686877833587704998\
48106508148113342151394602534988763876135795024416641271193346077331860862267\
35340424453769423619865303623268`153.8030167619203*^-32*I)*GaugeXi*u^30 - 
  (6.516177310667893666904325923955185891639289611027942623906190436047028552\
95742810629585034319499207742028292339776441053901374533225235661549343081994\
651798438317422203674467284381327641`160.52371034078237*^-27 - 
    1.94311776730516814788666534295254104170791130092587461949950826551461301\
57411884444380885667764056803022960121639277870673866669135675445562528531096\
9062164465470938226236272835553`153.99821657032126*^-33*I)*GaugeXi^2*u^30 + 
  (2.719876680416028078892357785751585980591988902012345556766702192452094634\
94686568189751106823829496550775352816112788908136687549381431887725402728078\
8775885775701077994732503942230799`160.52371034077987*^-29 + 
    9.25294174907222927565078734739305257956148238536130771190242031197434769\
40056592592289931751257413347728381531615608907970793662550835455059659671890\
02960212641473248868393944549`155.05544095539156*^-35*I)*GaugeXi^3*u^30 + 
  (4.582423199475587512370122827528034357943491078980953396800879658532939898\
07075676411750697464814512036890774940808852361730157385991439696014120541472\
2381048819890139352812512703010191282`158.8559271827323*^-26 + 
    4.34788768209092924027891835571049890028856752946547469903371793154063434\
65381431142828709865913429712857314762705399024498104118854532358990399222167\
680576483057245266188076685125`150.8331103042654*^-34*I)*u^31 + 
  (1.406714011895043805503142388344431227468220348737186447815014019585470117\
98008624950079852527300465685433956806097835483440856417674241193973986491622\
4717843351440214425506517465284899404`158.8559271827323*^-26 + 
    3.43254290691389150548335659661355176338571120747274318344767205121629027\
35827445639075297262563233983834722181083209756182713778043051862360841491185\
01098143399256205225371946084`151.24333734400312*^-34*I)*GaugeXi*u^31 - 
  (3.816674468026544153716358986148605779088008706433415612277218860521966769\
26778845882140771341726796618244311859275383347605025481108547690268586487642\
78149970285749586632870400252432884`158.8559271827323*^-28 - 
    6.26812183001667144479569465468561626357390742234153103064357505004713876\
04554465949615760218593731622654710069804122163464086029469920792137188809990\
02005305337772200846331381792`152.07137949208862*^-35*I)*GaugeXi^2*u^31 - 
  (1.817464032393592454150647136261240847184766050682578862989151838343793699\
65132783753400367305584188865830624694893039689335726419575498900127898327448\
9435712870749980315850971440592056`158.8559271827323*^-29 - 
    2.98481991905555783085509269270743631598757496301977668125884526192720893\
35502126642674171532663681725073671461811486744506707633080914662922470861900\
0095490730370104802206256275`152.07137949208862*^-36*I)*GaugeXi^3*u^31 + 
  (1.936920492352620886088687105654839354349471113068602985629016882342079775\
60594244683049765094345566511105489989417682363404466028496640366313742922757\
92976430315943660448026495416536851`157.17476801061323*^-27 + 
    1.35871490065341538758716198615953090634017735295796084344803685360644823\
32931697232133971833097946785267910863345437195155657537142041362184499756927\
40018015095538914568376507676`149.02078455487492*^-35*I)*u^32 + 
  (1.337221670835183245317676328685946264548302397567374074712930321467659078\
01200265940726681946040776044357237871779521204110542949881937328875679423754\
174230631962042414260934750590532261`157.1747680106132*^-27 + 
    1.07266965841059109546354893644173492605803475233523224482739751600509071\
04946076762211030394551010619948350681588503048807098055638453706987762965995\
31593169812267564132928625581`149.07903060083748*^-35*I)*GaugeXi*u^32 + 
  (1.563773064340167807900503073570818219558601962641681453248195325617569624\
28279346999522150310464326143497739458243834890270086606346677096485645687247\
24191298382326972594228415428727708`157.17476801061323*^-28 + 
    1.95878807188020982649865457958925508236684606948172844707611720313973086\
26423270609254925068310541132079596896813788176082526884209350247542871503121\
8812665791805381276447855744`149.27258173308573*^-36*I)*GaugeXi^2*u^32 - 
  (5.679575091951678677876183451710735819355682560995477278794591686614065184\
94579462409703892331195154129298053873832021480911796321062180300718002952467\
66163535155294044039410366961872`157.17476801061323*^-31 - 
    9.32756224704861822142216466471073848746117175943680212893389144352252791\
73444145758356786039574005390855223318160896076583461353377858321632721443437\
52984085324065775068945521`150.39022032067905*^-38*I)*GaugeXi^3*u^32 - 
  (1.168398864010439544469109049397237555798802151866568452822263658543963134\
19072849735867926807099950233524223009294034867518428733489103789314604196505\
7382781950541134`155.48063557630618*^-27 - 4.11731788076792541693079389745312\
39586065980392665480104485965260801461614944537067072641918478626622023972313\
1679915004716895064910344308621204755375763035`146.02765884859164*^-37*I)*
   u^33 - (3.6237022274857334590208283679141934576437009413150621242293805921\
82179243265812594144388247997882615940011461616538646669203271045823141067445\
7599724348096563489644833318200825611425957`155.48063557630618*^-28 - 
    3.25051411639573059231378465588404523047889318889464316614362883637906275\
90745687158215243619851547333176820247237888026688175926177132445417463533319\
139186961452521203091589083`146.43343512980118*^-37*I)*GaugeXi*u^33 + 
  (8.563806577219613588729454780012892417823725379162438762319928588673059793\
13049716432751839684446021045826734331548753258974628650849167406935749217323\
94862172051215678213458325334455`155.48063557630618*^-30 + 
    5.93572142994002977726865024117956085565710930145978317295793091860524503\
83100820028045227479728912521453323929738752048734929952149546204675368191278\
42808054297132765952965911`147.32144223740326*^-38*I)*GaugeXi^2*u^33 + 
  (4.078003132009339804156883228577567818011297799601161315390442185082409425\
30023674491786590325926676688488921110261311075702204119451984479493213913011\
40410558119626513434980154921189`155.48063557630618*^-31 + 
    2.82653401425715703679459535294264802650338538164751579664663377076440239\
91952771441926298799870910724501582823685120023207109501023593430797794376799\
2514669252244417426331683`147.32144223740326*^-39*I)*GaugeXi^3*u^33 - 
  (4.640194478744898947875855797385130608679027878618445599916292135901274998\
86439079550667127593533953256360113822632904666717590936273134085770201987965\
30012371513746`153.7739090615883*^-29 - 1.21097584728468394615611585219209528\
19431170703725141207201754488471018122042510902080188799552537241771756562696\
468088374026325438539538488858963393404795`144.1905083599003*^-38*I)*u^34 - 
  (3.205754295744007786726163166411653001715168187217696614128181624618769458\
56958769668028178862675517084301278050880286787723906092464077303828540589362\
72144535562501`153.7739090615883*^-29 - 9.56033563645803115386407251730601538\
37614505555724799004224377540560669384546138700633069470151609803461236021287\
90596084757625346215425122783392152687996`144.2484519680891*^-39*I)*GaugeXi*
   u^34 - (3.7605474415034783949429834091503772170885678977483279984339268319\
29591120162704990966068111777400340551295092339174978984901607016764519963077\
20873035868604676648219332528426734769656`153.7739090615883*^-30 - 
    1.74580042057059699331430889446457672225209097101758328616409732900154265\
83264947067072125729332033094545095273452574131980861750632219471963343585670\
1259060420503904880969589`144.44065258344133*^-39*I)*GaugeXi^2*u^34 + 
  (1.199412685962929849005727646438977569022693429345943590554043300179614307\
23333673680930603575980367306000339265817308983035091795561677337312886586102\
7379131958582403244747760656308`153.7739090615883*^-32 + 
    8.31333533605046187292528044983131772500995700484563469601951109048353646\
82214033652724408234914443307357596540250353009432675003010568914111159931762\
50431448595424041950905`145.61471572265725*^-41*I)*GaugeXi^3*u^34 + 
  (2.975889014291754089770542497955286315144714320919455248458009274111957975\
97400830365884387480954850243049712361628137895144694184896465986709621100807\
55598718304672`152.0549460804464*^-29 + 3.45993099224195413187461672054884366\
26946202010643260592005012824202908920121459720229110855864392119347875893418\
4802524972180726815415385395970382668708`141.12039678721933*^-40*I)*u^35 + 
  (9.307630110926963509791501623682745125806399568015192133569815159637444285\
38746443278372192062024571297754814074850216947341740788573834369071135041765\
0011604589647`152.0549460804464*^-30 + 2.731524467559437472532592147801718681\
07470015873499425726355364401601912527274682001808769914718885152746388632251\
159888135932152749012146365239775791086`141.52251205958078*^-40*I)*GaugeXi*
   u^35 - (1.9342472916155346689773907497624004977217475555917306569205815638\
63821988718970794464016691183764494623019887571745128911967947733163691617494\
4432466847914044439975095033078488889642`152.05494608044643*^-31 - 
    4.98800120163027712375516826989879063500597420290738081761170665429012188\
09328420191634644940948665984414557924150211805659605001806341348466695959057\
503`142.46636063245688*^-41*I)*GaugeXi^2*u^35 - 
  (9.210701388645403185606622617916192846294035979008241223431340780303914231\
99509902125722233897030711725247565510354823291413308444363662674997353926992\
757811639998301448840350736692`152.05494608044643*^-33 - 
    2.37523866744298910655008012852323363571713057281303848457700316870958184\
80632581043635545209975555230673599011500100859837907143717305404031759980503\
5726612817012115485099`142.46636063245688*^-42*I)*GaugeXi^3*u^35 + 
  (1.114604192042827361791925313263211580628018130613002400541109737890301647\
62723036306121030150879347709309200512606006692070030520058971889142842541603\
6568118937588`150.3240844633358*^-30 + 9.610919422894317032985046445969010174\
15172278073423905333472578450080803336707214450808634885122003315218774817180\
0070138116131300428205149888066185242`139.259728727404*^-42*I)*u^36 + 
  (7.704890226182202666276640534195754235134347342292263766735877304154743940\
92591132417583236437397219237723239155636819554548116789486169214991854700901\
195850766449`150.32408446333577*^-31 + 7.587567965442881868146089299449218558\
54083377426387293684320456671116423686874116671691027540885792090962190645142\
1108003775893131917004065701104883086`139.31742060203965*^-42*I)*GaugeXi*
   u^36 + (9.0616542436461551702364434756120017901824247576152739922691772272\
13786316247847335824320699387335196002104154105150513479891836737111420560257\
8745219195749135247`150.32408446333577*^-32 + 1.38555588934174364548754674163\
85529541683261674742724493365851817472560780369005608787401372485740551226266\
09004172550157211250050176148568519332196042`139.5085010247733*^-42*I)*
   GaugeXi^2*u^36 - (2.558528163506778184660071741984767944149889626881146219\
63716024683203351198953129425941858140876992848020438559015723853729951023225\
84724950608595679829902176762030084405917068675`150.3240844633358*^-34 - 
    6.59788518734163640708355591256453787699202936892510690160278657974883846\
68423836232320958916598764529648886143055835721771964288103626122310444390287\
70183689361447653673`140.73549901534727*^-44*I)*GaugeXi^3*u^36 - 
  (7.573021945554245064233345204618938890336272095072620804558997402001648524\
45224214387910818621430641339383037894836947423279957139714756253617421402968\
475230364404`148.5816438516546*^-31 - 2.5975457899714370359419044448564892362\
57222373171415960360736698513731900910019498515699013203032441392483175181567\
58652381517062173735274321299086088`136.11693784841617*^-43*I)*u^37 - 
  (2.385287364647692726276953606028379631953268827332037948251578420135367552\
94796925797155536410554819807374352833741757304335181407243447869933621380097\
609641438981`148.5816438516546*^-31 - 2.0506940447142923967962403512024915023\
08333452503749442390055288300314658613173288301867642002394032678276190932816\
51567669618733295054163937867699543`136.51600401423258*^-43*I)*GaugeXi*u^37 + 
  (4.394827868144400297718480995255752450170122679568551583222159685705583534\
00084704143141336380479842941033227725340394171787293283113377351244666814141\
4242944799`148.58164385165458*^-33 + 3.74474564686957742023661281523933230856\
30436958764120252340140047223137244240555699425409114826325814125043486599258\
112357060812166922934284306275569`137.51212430648295*^-44*I)*GaugeXi^2*u^37 + 
  (2.092775175306857284627848092978929738176248895032643611058171278907420730\
47659382925305398276418972829063441773971616272279663468149227310116508006734\
0115688`148.5816438516546*^-34 + 1.783212212795036866779339435828253480268116\
04565543429773048285939157796401145503330597186261077741972024016602853610058\
843146724604394925163363217`137.51212430648295*^-45*I)*GaugeXi^3*u^37 - 
  (2.683941698779527531500763767161805893393819582029283224398688128935314181\
96595878474209982669324416592327506393188064512749791256841629264773527258204\
84923445372`146.82792712657883*^-32 - 6.8356468157143079893208011706749716743\
61111508345831474633517627667715528710577627672892140007980108927587303109388\
385588987291109835138797928923318`134.23393366432316*^-45*I)*u^38 - 
  (1.856224866630315232762844973325860645492766253176470939500638015582001099\
48692877182345265297878009545225344133967105322597053922536959413881214522010\
47444460518`146.82792712657889*^-32 - 5.3965632755639273599901061873749776376\
53509085536182743131724442895564891087298127110178005269457980732305765612675\
041254463650876185635893101781567`134.2914138138434*^-45*I)*GaugeXi*u^38 - 
  (2.187817257687403416345352543180424450193409565177724066400127032019434073\
22657585869103867883839934280426761765116822453782564047982544188004130957414\
0833236264`146.82792712657886*^-33 - 9.85459380755151952693845477694561133832\
37991996747684874579315913745098011159357103751076617964015300329061806840152\
9272554231899129550902218586199`134.48155481079587*^-46*I)*GaugeXi^2*u^38 + 
  (5.507303092913175412508531223695600610820824810283480694533137038745450855\
24148159682007010224121829700507110506069990740819535980806542868517565138678\
6124861`146.82792712657883*^-36 + 4.69266371788167596520878798902171968491609\
48569879849940275864720830999052933027192262417437125721571585267527066739489\
169249138053788138200885057`135.75840758140717*^-47*I)*GaugeXi^3*u^38 + 
  (1.925848321034171407330294993017511874096469899698799457473791055064912743\
49179765793024304526992829628470797410327966396606154115576826947299990964027\
86205863422`145.06322169289777*^-32 + 1.7527299527472584588002054283781978652\
20797822652777301188081442991721930438609648121254394873841053571176231566509\
84245871469002816285610203305726`131.02231462207362*^-46*I)*u^39 + 
  (6.101841263527218270256364485162229463651414297262778051448119289426457022\
14423461841310430798342301597767768571875233458373980087160551203033611670220\
0684304208`145.06322169289777*^-33 + 1.38373417322151983589489902240384041991\
11561757785083956748011392039909977146918274641482064793482001877707091314551\
3878319580791697067587002609784`131.41881345397897*^-46*I)*GaugeXi*u^39 - 
  (1.003953903760597550829982573668413244994293221196966663625314698817636307\
93598965913004020587270696721713948301374577027244061142810314371666249191738\
464274081`145.06322169289774*^-34 - 2.526818925013210135112424301780925984185\
58953837814576601485425419859225669639377189105324661446193077766825145743981\
86475749535875116689800476569`132.46408204108286*^-47*I)*GaugeXi^2*u^39 - 
  (4.780732875050464527761821779373396404734729624747460302977689041988744323\
50471266252400098034622365341494991911307509653543148299096735103172615198754\
5917813`145.06322169289777*^-36 - 1.20324710714914768338686871513377427818361\
40658943551266737401210469486936649494151862158317211723479893658340273522945\
94083311232148413800022694`132.46408204108286*^-48*I)*GaugeXi^3*u^39 + 
  (6.477527188624934289757525836179223368419691786389922007490565549291091352\
82808213960136515131882607537828826337496360057534112700449780759283487848285\
374285713`143.28780063555695*^-34 + 4.381824881868146147000513570945494663051\
99455663194325297020360747930482609652412030313598718460263392794057891627460\
6146786725070407140255082643`129.11804640813864*^-48*I)*u^40 + 
  (4.481738335507592261048802108480145563865350192081125796690086867274274503\
31811604975952996252215725563808459357513334242125551343628212992572636521782\
320311027`143.28780063555695*^-34 + 3.459335433053799589737247556009601049777\
89043944627098918700284800997749428672956866037051619837050046942677282863784\
6957989519792426689675065244`129.1753468139706*^-48*I)*GaugeXi*u^40 + 
  (5.292032810858202524111302115576713616538505479405214069481657092737734910\
69078731929854844429122684241719928982556698586259075435513834273437656944960\
39079176`143.28780063555692*^-35 + 6.3170473125330253377810607544523149604639\
73845945364415037135635496480641740984429727633116536154826944170628643599546\
61893738396877917245011914`129.36469223701073*^-49*I)*GaugeXi^2*u^40 - 
  (1.195183218762613738156394647214736945832149320724123424256210388769367962\
37433250573454876021335922706253086756379201448494252456111407189576484460811\
021965`143.28780063555692*^-37 - 3.008117767872869208467171787834435695459035\
16473588781668435030261737173416237353796553957930293086997341458506838073648\
52082780803710345000567`130.68866098374204*^-50*I)*GaugeXi^3*u^40 - 
  (4.894763114340983189216241601383499281859423967239654742786016674493779287\
03193413738445260567257625978424790294760617106666849806739025627423587351213\
729675898`141.50192376414338*^-34 - 1.068737776065401499268417944133047478793\
16940405657152511468380670226946977964002934222828955722015461657087290640844\
052360651830985540006221528`125.84106324591777*^-49*I)*u^41 - 
  (1.558666286945481091337790243105723230104228497569834923393246182724259092\
32789476706383038301950003478016809187495651304196526411303978216631289828955\
831314216`141.5019237641434*^-34 - 8.4374034952531697310664574536819537799460\
74242551880461431714263438969498260316021122854917557001220657138470313750846\
2389988287620163162806469`126.23537944070003*^-50*I)*GaugeXi*u^41 + 
  (2.304707018526089407655663033474709743719820049397901049196575578298181711\
21065880939073106466334411253442282965424879803824087974599787890363248403647\
6339791`141.50192376414338*^-36 + 1.54074324695927447262952701328105242938145\
70355964303451310086915845074735953620560311300284234523968156513728399023284\
436432643826290664512486`127.32703831266923*^-50*I)*GaugeXi^2*u^41 + 
  (1.097479532631471146502696682607004639866580975903762404379321703951515100\
57650419494796717364921148215924896650202323716106708559333232328744404001736\
968561`141.50192376414338*^-37 + 7.336872604567973679188223872766916330387890\
64569728735776670805516432130283505740967204775439739236578881606114239204020\
782506848870984024404`127.32703831266923*^-52*I)*GaugeXi^3*u^41 - 
  (1.566580844652162727214782100826778143853908381120448772110307745145509080\
11923009583824077603658272537836176816276002236747402061339260942326391935646\
27172287`139.70583855844612*^-35 - 2.5446137525366702363533760574596368542694\
50962039456012177818587386355880427714355576734022755286082420406840253353429\
818110757880608095386227`123.91650761656098*^-51*I)*u^42 - 
  (1.084286230520606723160286031278785627854899062877157560280211723591463703\
77259946480631786479176698301264245412393502594938882074023372958174138079527\
04426545`139.70583855844612*^-35 - 2.0089055941078975550158232032576080428443\
03391083781062245646253199754642442932385981632123227857433489794873884226391\
961666387800480075304916`123.97365414392115*^-51*I)*GaugeXi*u^42 - 
  (1.282329541779617132899072892891890623251022591092959520057501251494688035\
09025709743810152204659753203199648019207630605437545362656635532551160514102\
974125`139.70583855844612*^-36 - 3.668436302283986839594111936383458165193945\
32284864367888335402758216065141752870483602387719869618289440803057119602010\
391253424435492012202`124.1623198934727*^-52*I)*GaugeXi^2*u^42 + 
  (2.613046506265407624065325644812795857618928383281882260937891224315056866\
23086949020554384771150660877423121620079515067932378634918335730250719629094\
3046`139.70583855844612*^-39 + 1.74687442965904135218767235065878960247330729\
65945922280396923940867431673416803356362018462850934204259085859862838190971\
01206783026152439`125.53095310697196*^-53*I)*GaugeXi^3*u^42 + 
  (1.243488532822649977143807073206484871284851159847552326643425528105950353\
11989755552382631237806977125902600987635083744997095253762281308300246007859\
18841926`137.89978102645279*^-35 + 5.9177064012480703171008745522317136145801\
18516370827935297252528805478791692358966457520983151828098652108930821752162\
3676994369316467334563`120.57729265624036*^-53*I)*u^43 + 
  (3.976810078771251114945676337940271517042132076239992237450961283327099758\
37262758377808557113189543253600212590061682122890302195382716246677638306740\
7260492`137.89978102645279*^-36 + 4.67187347466952919771121675176187916940535\
67234506536331294098911622200987044939208875165656461800778832438927540148650\
271311344197211053603`120.96973724819745*^-53*I)*GaugeXi*u^43 - 
  (5.314493443227930581248432817621095683694526470668801489486020093298807380\
11853622842013442378858179663578334897733250522057340291455493914227649661754\
42823`137.89978102645279*^-38 - 8.5312472146139228827770045032173445702184774\
94996845764845009366470141049808206290316334598136502750917227978072548883962\
587288940360279354`122.1053316778028*^-54*I)*GaugeXi^2*u^43 - 
  (2.530711163441871705356396579819569373187869747937524518802866711094670181\
00882677543815924942313418887418254713206309772408257281645473292489356981787\
823`137.89978102645279*^-39 - 4.062498673625677563227145001532068842961179759\
52230750706905207927149573800390775729349266577928702424629903717740423045837\
489949540965684`122.1053316778028*^-55*I)*GaugeXi^3*u^43 + 
  (3.796074361543992302938145053123016212198191420809059156752584652024741040\
00046964698892888906579384300361495623176406464602361435549325693247110343577\
285966`136.23098297170947*^-37 + 1.344933273010925072068380580052662185131845\
11735700634893119375654669972538462703783125476889814274969366112064130730962\
9022599302646984876`118.78034899840617*^-54*I)*u^44 + 
  (2.628201022980159641781300020141949362537756236894136958929653603430358896\
68130940619278037957478789416197851047091386146248247377506808868810977021142\
871736`136.23098297170944*^-37 + 1.061789426061256635843458352673154356683035\
61896605764389304770253686820425102134565625376491958638133710088471682156023\
3438894186300251218`118.83736278776807*^-54*I)*GaugeXi*u^44 + 
  (3.112429590356233669552547094243590537535848504821385451834667467488249515\
20909359433089781376283170228134687729439445157687609130952376007348932600013\
33665`136.23098297170947*^-38 + 1.9389198215031642915402282961857601295951085\
21590192219282956674197759329501865065980985135940114261572097267743761109991\
4971111228091544`119.0254432865817*^-55*I)*GaugeXi^2*u^44 - 
  (5.751616280549708414585129156492874654091524923830402622349563420580716778\
95523515283870023984913482125379656537530308029206628063304810447811086855292\
98`136.23098297170947*^-41 - 9.2329515309674490073344204580274291885481358170\
96153425156936543798853950008881266576119694952925055105225084494100523769033\
862489567402`120.43653362305947*^-57*I)*GaugeXi^3*u^44 - 
  (3.157815804906472795213762684166743673244349454795015439371078735346916935\
34430648060595758147646598654210902800906537893160118687269675923366373234263\
304398`134.5510946712628*^-37 - 2.9887406066909446045964012890059159669596558\
16348902997624875014548221611965837861847232819773650554874802490314016243620\
0502206725488553`115.52719610138969*^-56*I)*u^45 - 
  (1.013671356905965288422559030112372780224119113842684145693844014244970054\
92994515546898769611707440569250700745649938413948080960311351092898634771661\
643024`134.5510946712628*^-37 - 2.3595320579139036352076852281625652370734124\
86591239208651217116748596009446714101458341699821303069638001966037381244963\
1975426362227805`115.91802337864611*^-56*I)*GaugeXi*u^45 + 
  (1.230519942120459295418627493522808687631355039434560057565458467317128184\
77118292550780151620239038064699738382821660038946517692164586390341060520825\
6932`134.55109467126283*^-39 + 4.30871071445147620342272954707946695465579671\
46448715984065703871061318433374779244021891909780316923824383727639135777588\
82469161798121`117.09535335154526*^-57*I)*GaugeXi^2*u^45 + 
  (5.859618772002187121041083302489565179196928759212190750311706987224419927\
48182345479905483905900181260474944680103143042602465200783744715909812003931\
87`134.5510946712628*^-41 + 2.05176700688165533496320454622831759745514129268\
80340944793192319553008777797513925724710433228722344678277965542445608375630\
805532372`117.09535335154521*^-58*I)*GaugeXi^3*u^45 - 
  (9.214940821066224425057013107543547733156757919171150018099056935684330691\
12083723139154875449432446623715619417818012857978894239274480386170017366396\
9974`132.79782748953946*^-39 - 6.49726218845857522738348106305633905860794742\
68454412991845109011917861129692127431461583038557620758147880224217744426522\
8308841858447`113.64606533154291*^-58*I)*u^46 - 
  (6.381631347028390009860106372394344438634848971945624638545557765155398276\
79080719465380986415320504867012959524928496086314756256052905692443481233438\
9482`132.79782748953946*^-39 - 5.12941751720413833740801136557079399363785323\
17200852361982980798882521944493784814311776083071805861695694913856114020939\
07701383093`113.70296382780924*^-58*I)*GaugeXi*u^46 - 
  (7.566241844350555517761436256239945497450844078926700798091023652068077442\
69933364770742282653967906226922861402908654256151296641032851766800014465195\
283`132.79782748953943*^-40 - 9.366762422720600442223325102346667292729992857\
92363390957950084153506922464669114000475911082180802691834428861720342991061\
40633952133`113.89053677572842*^-59*I)*GaugeXi^2*u^46 + 
  (1.273830167826562417648491536573164290430203991778455113383967584977784575\
68937480384929181172454161298509583708410292325366817586536598112946708540714\
6`132.79782748953946*^-42 + 4.46036305843838116296348814397460347272856802758\
26828140854765912071758212603291142879805289627657271039734707700968713860066\
96854863`115.34208616982187*^-60*I)*GaugeXi^3*u^46 + 
  (8.016670397570361195691081535529452186627644654151588848610665342806348153\
31094660835276657785439324130056913705981811420084275061169502612323112824033\
9001`130.97936780278*^-39 + 1.38239621031033515476244277937368916140594626103\
09449572733001917429332155253644134353528306076089523010187281748456260962304\
443443797`110.21600630923717*^-59*I)*u^47 + 
  (2.581735479990867881051144338338044031641075508848868572631801793919096222\
38649424505977687505117753452965538938231110494711321319201787960437227966582\
1625`130.97936780277996*^-39 + 1.09136542919236985902298114161080723268890494\
29191670715315527829549472754147613790279101294270596991850147854011939153391\
292981666155`110.60542625227559*^-59*I)*GaugeXi*u^47 - 
  (2.859904570009820369543788761281800297220458534968885825261099924095442747\
08063946654288712711609033040651957215915424074392909619488418069183950205703\
51`130.97936780277996*^-41 - 1.9929281750469362643028351281588653814319133740\
26305087144574647135121111626955561703140236345065537642200912471745410619279\
587956428`111.82250790810117*^-60*I)*GaugeXi^2*u^47 - 
  (1.361859319052295414068470838705619189152599302366136107267190440045448927\
18125688882994625100766206209834265340912106702091861723565913366278071526525\
5`130.97936780278*^-42 - 9.49013416689017268715635775313745419729482559060145\
27959265459387386719601283598176340011254526930363914329165321210029489504188\
401`111.82250790810117*^-62*I)*GaugeXi^3*u^47 + 
  (2.240629104010883968616706602773864949064134115635148250131981370712453028\
16506008056970684500904333642922839374003465430732155151486032617296513739843\
229`129.14553360332218*^-40 + 2.879992104813198239088422457028519086262388043\
81446866098604206613111086567784252799031839709918531729378901703092838770048\
009238412`108.25455492769481*^-61*I)*u^48 + 
  (1.552065003398794458059380698204394641201234550525356653828745812716360352\
17489877075570259559119306572554494091064699584990331366997048874472213085928\
112`129.14553360332212*^-40 + 2.273677977484103872964544045022515068101885297\
74826473235740163115614015711408620630814610297304103996878080291915399028985\
270451378`108.31135265224246*^-61*I)*GaugeXi*u^48 + 
  (1.842050114292768918460239215275709693210361487690878010988895000567439610\
85114167294692767676179506506731221292221044616992530678352629829630705710487\
35`129.14553360332218*^-41 + 4.1519336980144505506309065169976362113164861958\
88135598217863848198168982556157420214875492385553203421251900982802938790165\
8082426`108.49848257168085*^-62*I)*GaugeXi^2*u^48 - 
  (2.837206914692282112641336467994982809877774019381940778555552040582334966\
49122943887714415939397413935301613480082622916092633617198447185548610087`12\
9.14553360332218*^-44 - 1.977111284768785976490907865236969624436421998041969\
33248469707057055665836007496200708356780264438258154852427752520894769800392\
5`109.98867370864335*^-63*I)*GaugeXi^3*u^48 - 
  (2.034629807788007961021328544398303444759924561793347508694093438566638461\
01756302481355076778073586323973553812636367823669989794466987479550163829501\
305`127.30564092217098*^-40 - 5.877534907782037222629433585772487931147730701\
66218094078784095128798135852620924079656815734527615774242656536924160755200\
0188539`104.76635073661102*^-63*I)*u^49 - 
  (6.571060845317178903410197955980204246357011389377059365485476179328412939\
20619568172337933759370134739307551474051392109301958609635962136786326932080\
52`127.30564092217098*^-41 - 4.6401591377226609652337633571888062614324189749\
96458637464084961543143177783849400628869597904165387691389393712559163856842\
25411`105.15453830883766*^-63*I)*GaugeXi*u^49 + 
  (6.669946344732140919550095199109125022956073802265001739218038194634144637\
3066424392672723907448226059769425976006665890535508249046910840534906729475`\
127.30564092217098*^-43 + 8.4733340775805113278181765653012983904418085630370\
11424934416016730957107257464122887501004868475925349493675475108038347277159\
68`106.40957291149387*^-64*I)*GaugeXi^2*u^49 + 
  (3.176164926062924247404807237671011915693368477269048447246684854587687922\
5269725901272725670213440980842583798098412328826432499546148019302336537845`\
127.305640922171*^-44 + 4.034920989324053013246750745381570662115146934779529\
2499687695317766462415511733918511909546992742501664255597500514468320367427`\
106.40957291149388*^-65*I)*GaugeXi^3*u^49 - 
  (5.456523577938898960415006498108093997909451328094183588224565525535381609\
37718757194383442245417673795370769452120760579263281934748197055769449249653\
1`125.44778294162964*^-42 - 1.17550698155640744452588671715449758622954614033\
24361881575681902575962717052418481593136314690552315484853130738483215104000\
3771`102.78109211830107*^-64*I)*u^50 - 
  (3.780459213264116737788439280681472933924989446533893480879364688645605588\
37463131185832422897601656538599175901123177289261183821038153110304581680382`\
125.4477829416296*^-42 - 9.28031827544532193046752671437761252286483794999291\
72749281699230862863555676988012577391958083307753827787874251183277136845082`\
102.83780125566376*^-65*I)*GaugeXi*u^50 - 
  (4.490814280981633976183497542700995577893720288709544639199241627055106883\
01565803744980400672101949551432748048358996341276124896116963989605231259619`\
125.44778294162961*^-43 - 1.6946668155161022655636353130602596780883617126074\
02284986883203346191421451492824577500200973695185069898735095021607669455431\
9`103.02454217188678*^-65*I)*GaugeXi^2*u^50 + 
  (6.352329852125848494809665849551658724481534323767713591110555461058308754\
70826899724792611808338652067536532359557834144068845712336075383370382894`12\
5.44778294162964*^-46 + 8.069841978648106026493501490763141324230293869559058\
49993753906355329248310234678370238190939854850033285111950010289366407348`10\
4.55171493095251*^-67*I)*GaugeXi^3*u^50 - 1.124999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999996`194.24622094150845*Log[-u] - 
  0.78125`194.24621006703745*GaugeXi*Log[-u] - 0.09375`194.24620042075222*
   GaugeXi^2*Log[-u] - 1.1380208333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333332`194.26811535541455*u*Log[-u] - 0.8984375`194.2681085362424*GaugeXi*u*
   Log[-u] - 0.1640625`194.26810357516317*GaugeXi^2*u*Log[-u] - 
  0.0078125`194.26796901750268*GaugeXi^3*u*Log[-u] - 
  0.5690104166666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666`192.7786405606\
347*u^2*Log[-u] - 0.44921875`192.77862425375025*GaugeXi*u^2*Log[-u] - 
  0.08203125`192.77861994623325*GaugeXi^2*u^2*Log[-u] - 
  0.00390625`192.7784848055218*GaugeXi^3*u^2*Log[-u] - 
  0.1896701388888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888889`192.0457389629\
2723*u^3*Log[-u] - 0.14973958333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
32`192.04572156922086*GaugeXi*u^3*Log[-u] - 0.02734375`192.04571871517143*
   GaugeXi^2*u^3*Log[-u] - 0.001302083333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333`192.04558373225458*GaugeXi^3*u^3*Log[-u] - 
  0.0474175347222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222226`191.2276893931\
1987*u^4*Log[-u] - 0.03743489583333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
27`191.22767013049295*GaugeXi*u^4*Log[-u] - 0.0068359375`191.227669593515*
   GaugeXi^2*u^4*Log[-u] - 0.000325520833333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333334`191.2275350572358*GaugeXi^3*u^4*Log[-u] - 
  0.0094835069444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444`190.3381005297\
939*u^5*Log[-u] - 0.007486979166666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666665\
4`190.338077949961*GaugeXi*u^5*Log[-u] - 0.0013671875`190.3380809815465*
   GaugeXi^2*u^5*Log[-u] - 0.000065104166666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666665`190.3379454316446*GaugeXi^3*u^5*Log[-u] - 
  0.0015805844907407407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074088`189.3784496407\
8948*u^6*Log[-u] - 0.00124782986111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111110\
92`189.37842274098526*GaugeXi*u^6*Log[-u] - 0.0002278645833333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333335`189.3784304947618*GaugeXi^2*u^6*Log[-u] - 
  0.0000108506944444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444`189.3782948799\
4148*GaugeXi^3*u^6*Log[-u] - 0.0002257977843915343915343915343915343915343915\
34391534391534391534391534391534391534391534391534391534391534391534391534391\
53439153439153439153439153439153439153439153439153439153439153439153439153439\
153439153458`188.35925958080966*u^7*Log[-u] - 0.00017826140873015873015873015\
87301587301587301587301587301587301587301587301587301587301587301587301587301\
58730158730158730158730158730158730158730158730158730158730158730158730158730\
15873015873015873015873015845`188.35922776057313*GaugeXi*u^7*Log[-u] - 
  0.0000325520833333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`188.3592408533\
5364*GaugeXi^2*u^7*Log[-u] - 1.5500992063492063492063492063492063492063492063\
49206349206349206349206349206349206349206349206349206349206349206349206349206\
34920634920634920634920634920634920634920634920634920634920634920634920634920\
634925`188.35910522547306*^-6*GaugeXi^3*u^7*Log[-u] - 
  0.0000282247230489417989417989417989417989417989417989417989417989417989417\
98941798941798941798941798941798941798941798941798941798941798941798941798941\
79894179894179894179894179894179894179894179894179894179892866`189.8927748868\
564*u^8*Log[-u] - 0.000022282676091269841269841269841269841269841269841269841\
26984126984126984126984126984126984126984126984126984126984126984126984126984\
12698412698412698412698412698412698412698412698412698412698412698412698412695\
2`189.8927748868564*GaugeXi*u^8*Log[-u] - 4.069010416666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666`189.8927748868564*^-6*GaugeXi^2*u^8*Log[-u] - 
  1.9376240079365079365079365079365079365079365079365079365079365079365079365\
07936507936507936507936507936507936507936507936507936507936507936507936507936\
5079365079365079365079365079365079365079365079365079376`189.8927748868564*^-7*
   GaugeXi^3*u^8*Log[-u] - 3.136080338771310993533215755437977660199882422104\
64432686654908877131099353321575543797766019988242210464432686654908877131099\
35332157554379776601998824221046443268665490887713109935332157554379776601998\
5534`188.71849724634617*^-6*u^9*Log[-u] - 2.475852899029982363315696649029982\
36331569664902998236331569664902998236331569664902998236331569664902998236331\
56966490299823633156966490299823633156966490299823633156966490299823633156966\
4902998236331569606`188.71849724634617*^-6*GaugeXi*u^9*Log[-u] - 
  4.5211226851851851851851851851851851851851851851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
1851851851851851851851851851851851851851851851851851852`188.71849724634617*^-7\
*GaugeXi^2*u^9*Log[-u] - 2.15291556437389770723104056437389770723104056437389\
77072310405643738977072310405643738977072310405643738977072310405643738977072\
3104056437389770723104056437389770723104056437389770723104056437389770723104`\
188.71849724634617*^-8*GaugeXi^3*u^9*Log[-u] - 3.1360803387713109935332157554\
37977660199882422104644326866549088771310993533215755437977660199882422104644\
32686654908877131099353321575543797766019988242210464432686654908877131099353\
32157554379776601993297`188.5442142399609*^-7*u^10*Log[-u] - 
  2.4758528990299823633156966490299823633156966490299823633156966490299823633\
15696649029982363315696649029982363315696649029982363315696649029982363315696\
6490299823633156966490299823633156966490299823633157079`188.5442142399609*^-7*
   GaugeXi*u^10*Log[-u] - 4.5211226851851851851851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
6`188.5442142399609*^-8*GaugeXi^2*u^10*Log[-u] - 
  2.1529155643738977072310405643738977072310405643738977072310405643738977072\
31040564373897707231040564373897707231040564373897707231040564373897707231040\
56437389770723104056437389770723104056437389770723084`188.5442142399609*^-9*
   GaugeXi^3*u^10*Log[-u] - 2.85098212615573726684837795948907060018171129282\
24039335150446261557372668483779594890706001817112928224039335150446261557372\
66848377959489070600181711292822403933515044626155737266848377959489070600172\
416`187.30486488227038*^-8*u^11*Log[-u] - 2.250775362754529421196087862754529\
42119608786275452942119608786275452942119608786275452942119608786275452942119\
60878627545294211960878627545294211960878627545294211960878627545294211960878\
62754529421195974`187.30486488227038*^-8*GaugeXi*u^11*Log[-u] - 
  4.1101115319865319865319865319865319865319865319865319865319865319865319865\
31986531986531986531986531986531986531986531986531986531986531986531986531986\
53198653198653198653198653198653198653198653198653197`187.30486488227038*^-9*
   GaugeXi^2*u^11*Log[-u] - 1.95719596761263427930094596761263427930094596761\
26342793009459676126342793009459676126342793009459676126342793009459676126342\
79300945967612634279300945967612634279300945967612634279300945967612634279299\
5`187.30486488227038*^-10*GaugeXi^3*u^11*Log[-u] - 
  2.3758184384631143890403149662408921668180927440186699445958705217964477223\
73648299574225500151426077352003277929203855129781055706981632907558833484759\
41068533661126253718846311438904031496624089216667486`186.03034294260948*^-9*
   u^12*Log[-u] - 1.875646135628774517663406552295441184330073218962107850996\
73988562877451766340655229544118433007321896210785099673988562877451766340655\
229544118433007321896210785099673988562877451766340655229544118432887`186.030\
34294260948*^-9*GaugeXi*u^12*Log[-u] - 3.425092943322109988776655443322109988\
77665544332210998877665544332210998877665544332210998877665544332210998877665\
54433221099887766554433221099887766554433221099887766554433221099887766554433\
221099887766`186.03034294260948*^-10*GaugeXi^2*u^12*Log[-u] - 
  1.6309966396771952327507883063438618994174549730105285660841216396771952327\
50788306343861899417454973010528566084121639677195232750788306343861899417454\
973010528566084121639677195232750788306343861899416`186.03034294260948*^-11*
   GaugeXi^3*u^12*Log[-u] - 1.82755264497162645310793458941607089755237903386\
05153419968234783049597864412679227494042308857123671938486753301568116382931\
19774601256082737564219045700527182008663490144971626453107934589416070897517\
8`184.72341628347635*^-10*u^13*Log[-u] - 1.4428047197144419366641588863811086\
03330825553047775269997492219714441936664158886381108603330825553047775269997\
49221971444193666415888638110860333082555304777526999749221971444193666415888\
63811086032673`184.72341628347635*^-10*GaugeXi*u^13*Log[-u] - 
  2.6346868794785461452128118794785461452128118794785461452128118794785461452\
12811879478546145212811879478546145212811879478546145212811879478546145212811\
879478546145212811879478546145212811879478546145167`184.72341628347635*^-11*
   GaugeXi^2*u^13*Log[-u] - 1.25461279975168864057752946641835530724419613308\
50219739108627997516886405775294664183553072441961330850219739108627997516886\
4057752946641835530724419613308502197391086279975168864057752946641835530778`\
184.72341628347635*^-12*GaugeXi^3*u^13*Log[-u] - 
  1.3053947464083046093628104210114792125374135956146538157120167702178284188\
86619944821003022061223119424177625235826294027352228410429468630526831585032\
643233701434759635817836876037934238992440050597196`183.38629653634464*^-11*
   u^14*Log[-u] - 1.030574799796029954760113490272220430950589680748410907141\
06587122460138333154206170079185952201825217698233571249444265317281190297063\
3129363288093446823605553764283923014081744240474399204557934716542`183.38629\
653634464*^-11*GaugeXi*u^14*Log[-u] - 1.8819191996275329608662941996275329608\
66294199627532960866294199627532960866294199627532960866294199627532960866294\
19962753296086629419962753296086629419962753296086629419962753296086629419962\
753296085`183.38629653634464*^-12*GaugeXi^2*u^14*Log[-u] - 
  8.9615199982263474326966390458453950517442580934644426707918771410834902898\
39496188702537908887115236321585527934734283940633146982353331559680766029972\
379178728385077591426797776004125210474416823677`183.38629653634464*^-14*
   GaugeXi^3*u^14*Log[-u] - 8.70263164272203072908540280674319475024942397076\
43587714134451347855227925774662988066868137414874628278508349055086268490148\
560695297908701788772335509548913428983975721189125069195615932829336649844`1\
82.020905691555*^-13*u^15*Log[-u] - 6.870498665306866365067423268481469539670\
59787165607271427377247483067588887694707800527906348012168117988223808329628\
43544854126864708875290885872896454907036917618928200938782949364959946970528\
970219`182.020905691555*^-13*GaugeXi*u^15*Log[-u] - 
  1.2546127997516886405775294664183553072441961330850219739108627997516886405\
77529466418355307244196133085021973910862799751688640577529466418355307244196\
1330850219739108627997516886405775294664183553071`182.020905691555*^-13*
   GaugeXi^2*u^15*Log[-u] - 5.97434666548423162179775936389693003449617206230\
96284471945847607223268598929974591350252725914101575477236852898228559604220\
9798823555437312051068664825278581892338506095119851733608347364961121575`182\
.020905691555*^-15*GaugeXi^3*u^15*Log[-u] - 5.4391447767012692056783767542144\
96718905889981727724232133403209240951745360916436754179258588429664267406771\
81594289178063428504345611929386179827096934680708931149848257432031682472599\
5801833468213`180.628961068795*^-14*u^16*Log[-u] - 
  4.2940616658167914781671395428009184622941236697850454464211077967691724305\
48091923753299414675076050737426398802060177721553382929044304705680367056028\
431689807351183012558673934335309996685658061009`180.628961068795*^-14*
   GaugeXi*u^16*Log[-u] - 7.8413299984480540036095591651147206702762258317813\
87336942892498448054003609559165114720670276225831781387336942892498448054003\
60955916511472067027622583178138733694289249844805400360955916511472088`180.6\
28961068795*^-15*GaugeXi^2*u^16*Log[-u] - 3.733966665927644763623599602435581\
27156010753894351777949661547545145428743312341195939079536963134846732730330\
61392849752638112426472214832003191791551579911368271156630944990733350521710\
310070049`180.628961068795*^-16*GaugeXi^3*u^16*Log[-u] - 
  3.1994969274713348268696333848320568934740529304280730777255312995535010266\
82892021620105446228488037804356924597613465753314285319680070172859881335864\
32165122900676381327901195107336823282460698946`180.5922130935477*^-15*u^17*
   Log[-u] - 2.52591862695105381068655267223583438958477862928532085083594576\
28053955473812305433842937733382800298455449404718001045420902252523790027680\
4727473884025393518079481353679921996137371176275626940501`180.5922130935477*^\
-15*GaugeXi*u^17*Log[-u] - 4.612547057910620002123270097126306276633074018694\
93372761346617555767882565268186183218862957425048928316902173111323438120823\
74173877441851298060448387245772866687899367637929729432997406853616003`180.5\
922130935477*^-16*GaugeXi^2*u^17*Log[-u] - 2.19645097995743809624917623672681\
25126824161993785398702921267502655613455488961246819945855115478520396042960\
62434873514861065436851306754823717164208916465374604185684173234749020618924\
135886434`180.5922130935477*^-17*GaugeXi^3*u^17*Log[-u] - 
  1.7774982930396304593720185471289204963744738502378183765141840553075005703\
79384456455614136793604465446864958109785258751841269622044483429366600742146\
8453617938926465629327844172629823515692147176`179.1516157126954*^-16*u^18*
   Log[-u] - 1.40328812608391878371475148457546354976932146071406713935330320\
15585530818784614129912743185212666832475249669287778358567167918068772237600\
262637438001410751004415630759995666452076176459757066501`179.1516157126954*^\
-16*GaugeXi*u^18*Log[-u] - 2.562526143283677778957372276181281264796152232608\
29651534081454197648823647371214546232701643013916071287167873950735243400457\
634299319121396100335824373587627037154996486877387385738874482520089`179.151\
6157126954*^-17*GaugeXi^2*u^18*Log[-u] - 1.2202505444207989423606534648482291\
73712453444099188816828959305703089636416053402601108103061971028910891275590\
24159639714503635380628153045762064678273136965255788093565179708278923273563\
104803`179.1516157126954*^-18*GaugeXi^3*u^18*Log[-u] - 
  9.3552541738927918914316765638364236651288097380937809290220213437236872125\
23076086608495456808444554983499779525185572378111945379181491733508424958667\
60716733627708717333044430138411763983633864`177.6886123011495*^-18*u^19*
   Log[-u] - 7.38572697938904623007763939250243973562800768796877441764896421\
87292267467287442789014437816908772802501314048883043992458778516151432829475\
0665128315863723737074506882105035076425061918934590893`177.6886123011495*^-18\
*GaugeXi*u^19*Log[-u] - 1.348697970149304094188090671674358560419027490846471\
85017937607472446749288090112919069842970007324248045877828395123812316030333\
841746905997947545170722940856335344734993093361781967828675010573`177.688612\
3011495*^-18*GaugeXi^2*u^19*Log[-u] - 6.4223712864252575913718603413064693353\
28702337364151667520838451068892823242386329479516331905110678478375134685482\
08630076334923055937647609274024622490194553977832071395682675152227755595293\
9`177.6886123011495*^-20*GaugeXi^3*u^19*Log[-u] - 
  4.6776270869463959457158382819182118325644048690468904645110106718618436062\
61538043304247728404222277491749889762592786189055972689590745866754212479333\
8035836681385435866652221506920588198916721`176.20430990802055*^-19*u^20*
   Log[-u] - 3.69286348969452311503881969625121986781400384398438720882448210\
93646133733643721394507218908454386401250657024441521996229389258075716414737\
533256415793186186853725344105251753821253095946765789`176.20430990802055*^-19\
*GaugeXi*u^20*Log[-u] - 6.743489850746520470940453358371792802095137454232359\
25089688037362233746440450564595349214850036621240229389141975619061580151669\
2087345299897377258536147042816767236749654668089098391433750529`176.20430990\
802055*^-20*GaugeXi^2*u^20*Log[-u] - 3.21118564321262879568593017065323466766\
43511686820758337604192255344464116211931647397581659525553392391875673427410\
4315038167461527968823804637012311245097276988916035697841337576113877797766`\
176.20430990802055*^-21*GaugeXi^3*u^20*Log[-u] - 
  2.2274414699744742598646848961515294440782880328794716497671479389818302886\
95970496811546537335343941662738042744091802947169510804567021841311529752063\
715992222923115993650105786043837533043546`174.6997092887563*^-20*u^21*
   Log[-u] - 1.75850642366405862620896176011962850848285897332589867086880100\
44593397016020819711670104242121136381547931916400724760109232980036055435589\
30155067418723151754939302100250083515297766473637569`174.6997092887563*^-20*
   GaugeXi*u^21*Log[-u] - 3.2111856432126287956859301706532346676643511686820\
75833760419225534446411621193164739758165952555339239187567342741043150381674\
61527968823804637012311245097276988916035697841337576113877797644`174.6997092\
887563*^-21*GaugeXi^2*u^21*Log[-u] - 1.52913602057744228365996674793011174650\
68338898486075398859139169211649579148538879713134123583596853519940796870195\
443573246069596569943990697000586249766536999472192176087682741719708466552`1\
74.6997092887563*^-22*GaugeXi^3*u^21*Log[-u] - 1.0124733954429428453930385891\
59786110944676378581578022621430881355377403952713862187066607879701791664880\
92852004172861234977763843955538241433170548350726919223777999711368444820174\
432957926`173.17572057514192*^-21*u^22*Log[-u] - 
  7.9932110166548119373134625459983114021948135151177212312218227475424531891\
00372596213683746418698355249059962000329436413287718198207016176955250306448\
7415988860877368193185614331716657912592`173.17572057514192*^-22*GaugeXi*u^22*
   Log[-u] - 1.45962983782392217985724098666056121257470507667367083352746328\
43338392780096332566998900754329796996541761669739732014319916702796725855627\
483500559602049876226768910713538242617096085354439`173.17572057514192*^-22*
   GaugeXi^2*u^22*Log[-u] - 6.95061827535201038027257612695505339321288131749\
36706358450632587325679905220631271423336925379985697817912713046342925332936\
6799844088363213500026647716660772703281462549440124623623111966`173.17572057\
514192*^-24*GaugeXi^3*u^22*Log[-u] - 4.40205824105627324083929821373820048236\
81581677459914027018733971972930606639733138568113386073990941951344718262683\
85271085989732345892967018833502102205518227120782596146454122616277957317`17\
1.63317584651176*^-23*u^23*Log[-u] - 3.47530913767600519013628806347752669660\
64406587468353179225316293662839952610315635711668462689992848908956356523171\
46266646833999220441816067500133238583303863516407312747200623118115559968`17\
1.63317584651176*^-23*GaugeXi*u^23*Log[-u] - 6.346216686190965999379308637654\
61396771610902901596014577157949710364903482449242043430467579556391153989637\
81477095714434420446942286328815145654606965434244464212655276253228769982979\
8015`171.63317584651176*^-24*GaugeXi^2*u^23*Log[-u] - 
  3.0220079458052219044663374465021971274838614423885524503674188081445947784\
87853533540145083712173291209474465784623605449258116521061253753102174028903\
1159164030577454893453918461896656967`171.63317584651176*^-25*GaugeXi^3*u^23*
   Log[-u] - 1.83419093377344718368304092239091686765339923656082975112578058\
21655387752766555474403380577530829559146393632609451605296191623884774554029\
2451395920925229926130032608172768921775677847389`170.07283914352237*^-24*
   u^24*Log[-u] - 1.448045474031668829223453359782302790252683607811181382467\
72151223595166469209648482131951927874970203787318152179881094443618083300851\
742336145838884940970994313183638031133359296588025968`170.07283914352237*^-24\
*GaugeXi*u^24*Log[-u] - 2.644256952579569166408045265689422486548378762089983\
39407149145712652043117687184184762694824815162980829015756154565476810085195\
59285970339644022752902264268526755273031772178654159574917`170.07283914352237\
*^-25*GaugeXi^2*u^24*Log[-u] - 1.25916997741884246019430726937591546978494226\
76618968543197578367269144910366056389750604515467388713372810274102598356038\
57548550442189063792572512042964965167940727287227246602579027374`170.0728391\
4352237*^-26*GaugeXi^3*u^24*Log[-u] - 7.3367637350937887347321636895636674706\
13596946243319004503122328662155101106622189761352231012331823658557453043780\
642118476649553909821611698055836837009197045201304326910756871026487884`168.\
49541458744469*^-26*u^25*Log[-u] - 5.7921818961266753168938134391292111610107\
34431244725529870886048943806658768385939285278077114998808151492726087195243\
777744723332034069693445833555397638839772527345521245334371863525397`168.495\
41458744469*^-26*GaugeXi*u^25*Log[-u] - 1.05770278103182766656321810627576899\
46193515048359933576285965828506081724707487367390507792992606519233160630246\
18261907240340782371438813585760910116090570741070210921270887146166382998`16\
8.49541458744469*^-26*GaugeXi^2*u^25*Log[-u] - 5.0366799096753698407772290775\
03661879139769070647587417279031346907657964146422555900241806186955485349124\
10964103934241543019420176875625517029004817185986067176290914890898641031611\
96`168.49541458744469*^-28*GaugeXi^3*u^25*Log[-u] - 
  2.8218322058053033595123706498321797963898449793243534632704316648700596542\
71777765292827781158589162945599020401454093122491019059196085235268483014168\
08046040200050166419644495034228477`166.90155312613433*^-27*u^26*Log[-u] - 
  2.2277622677410289680360820919727735234656670889402790499503407880553102533\
72456130494337721967307233904420279264305862991440278204628488343633012905922\
16878452789513289278666706610000829`166.90155312613433*^-27*GaugeXi*u^26*
   Log[-u] - 4.06808761935318333293545425490680382545904424936920522164844839\
55792622018105720643809645357663871227819848577869933150278474645475824569753\
298496542926560413118085035433495659467937808`166.90155312613433*^-28*
   GaugeXi^2*u^26*Log[-u] - 1.93718458064437301568354964519371610736144964255\
67643912611659026567915246717009830385545408411367251342785037080920547751654\
5930837259855968088078775840763871990881121111884092704488`166.90155312613433\
*^-29*GaugeXi^3*u^26*Log[-u] - 1.04512303918714939241198912956747399866290554\
78979086901001598758777998719525102834417880670957737640539255631116496641194\
411181700726241612105492645066964668155557413571097944259667049`165.291858256\
28517*^-28*u^27*Log[-u] - 8.2509713620038109927262299702695315683913595886677\
00185001262177982630568046133816645695266545582347794149182460392085153482511\
86899440127271486261452655105380701901071402469283751883`165.29185825628517*^\
-29*GaugeXi*u^27*Log[-u] - 1.506699118278956789976094168484001416836683055321\
92785986979570206639340807798965347443130954310634177110550288407159815846202\
3906512021101974018390478761496782151297608647987387701399`165.29185825628517\
*^-29*GaugeXi^2*u^27*Log[-u] - 7.17475770609027042845759127849524484207944312\
05806088565228366765066352765618554927353871883005063893862166804003409436117\
239233643429576284477066213274356989626252267078475589890541`165.291858256285\
17*^-31*GaugeXi^3*u^27*Log[-u] - 3.732582282811247830042818319883835709510376\
95677824532178628527099214239983039386943495738248490630019259129682732022899\
800399346454508629003767594466677309576984193341824926579591076`163.666890946\
54345*^-30*u^28*Log[-u] - 2.9467754864299324974022249893819755601397712816670\
35780357593634993796631445047791659176880909136552783624708021568601840529468\
52464085759739816521947376823350250678954072310458541562`163.66689094654345*^\
-30*GaugeXi*u^28*Log[-u] - 5.381068279567702821343193458871433631559582340435\
45664239212750737997645742139161955154039122537979203966251030025570770879294\
25232572182213357799659955767742219689200308856692417906`163.66689094654345*^\
-31*GaugeXi^2*u^28*Log[-u] - 2.5624134664608108673062825994625874435998011144\
93074591615298813038084027343519818834066852964466567637934528714407479861329\
97263012248486730275236475979846391522329525280269963869`163.66689094654345*^\
-32*GaugeXi^3*u^28*Log[-u] - 1.2870973389004302862216614896151157619001299850\
95946662684925955514531862010480644632743924994795275928479757526662147930346\
2046429465814793233365326437148606102903218683618156715726`162.02717391132063\
*^-31*u^29*Log[-u] - 1.016129478079287068069732754959301917289576304023115786\
33020470172199883842932682471006099341694363889090507173157537994501016156022\
09853784131604205081959425870713067381803808381616`162.02717391132063*^-31*
   GaugeXi*u^29*Log[-u] - 1.8555407860578285590838598134039426315722697725639\
50566342112933579302226697031592948807031457027514496435348379398519899583773\
283881799386667510333101923025593782386217546782497167`162.02717391132063*^-32\
*GaugeXi^2*u^29*Log[-u] - 8.8359085050372788527802848257330601503441417741140\
50315914823493234772508081102823565747768842988164268739754187611999521827491\
8280085685079405253957234429790180113629406989642583`162.02717391132063*^-34*
   GaugeXi^3*u^29*Log[-u] - 4.29032446300143428740553829871705253966709995031\
98222089497531850484395400349354821091464166493175864282658584222071597678206\
8214315527159774445510881238286870096773956120570377705`160.37319534295037*^-\
33*u^30*Log[-u] - 3.387098260264290226899109183197673057631921013410385954434\
01567240666279476442274903353664472314546296968357243858459981670053853406995\
126137720140169398647529023768912726793054153`160.37319534295037*^-33*GaugeXi*
   u^30*Log[-u] - 6.185135953526095196946199378013142105240899241879835221140\
37644526434075565677197649602343819009171498811782793132839966527924427960599\
79555583677770064100853126079540584892749903`160.37319534295037*^-34*
   GaugeXi^2*u^30*Log[-u] - 2.94530283501242628426009494191102005011471392470\
46834386382744977449241693603676078552492562809960547562465847292039998406091\
63942669522835980175131907814326339337120980232988088`160.37319534295037*^-35*
   GaugeXi^3*u^30*Log[-u] - 1.38397563322626912496952848345711372247325804849\
02652286934687693704643677532049942287569085965540601381502769103894063767163\
490784371843863691790673588331834519250772778091523065`158.70541218490033*^-34\
*u^31*Log[-u] - 1.09261234202073878287068038167666872826836161722915675949484\
37652924718692788460480753344015235953106353817975608337418763550124303451455\
681861940005464472500936250610087960620879`158.70541218490033*^-34*GaugeXi*
   u^31*Log[-u] - 1.995205146298740386111677218713916808142225561896721039077\
54078879494863085702321822452368973873926289939284771978335473073524009019548\
3211470441218389164543649228372276932024191`158.70541218490033*^-35*GaugeXi^2*
   u^31*Log[-u] - 9.500976887136858981484177231971032419724883628079623995607\
33708949975538503344389630725566542256791856853737009420645109873923852474039\
62450973391351864978269010874870330096547`158.70541218490033*^-37*GaugeXi^3*
   u^31*Log[-u] - 4.324923853832091015529776510803480382728931401532078839667\
08990428270114922876560696486533936423143793171961534496689492723859087011620\
120740368458549635369828726586649312673228`157.02425301278126*^-36*u^32*
   Log[-u] - 3.41441356881480869647087619273958977583863005384111487342138676\
65389745914963939002354200047612353457355681173776054433636094138448285799005\
8185625170764765654257831565248131217`157.02425301278126*^-36*GaugeXi*u^32*
   Log[-u] - 6.23501608218356370659899130848099002544445488092725324711731496\
49842144714281975569516365304335601965606026491243229835335476252818608850358\
451288074661391989038386633654125755`157.02425301278126*^-37*GaugeXi^2*u^32*
   Log[-u] - 2.96905527723026843171380538499094763116402613377488249862729284\
04686735578229512175960173954445524745526679281544395159683560120389813738265\
92918479745780570906589839697815853`157.02425301278126*^-38*GaugeXi^3*u^32*
   Log[-u] - 1.31058298600972455016053833660711526749361557622184207262639088\
00856670149178077596863228301103731630096120046499899681597692699606412730931\
526316925746526358446260201491707663`155.33012057847418*^-37*u^33*Log[-u] - 
  1.0346707784287299080214776341635120532844333496488226889155717474360529065\
14058757647096971139768286586535793144728922231396792074190478757752077652032\
6205019825994895915180517`155.33012057847418*^-37*GaugeXi*u^33*Log[-u] - 
  1.8893988127828980929087852449942394016498348124021979536719136257527922640\
69150774833829251646533392897152317916461510161681098570260874253286402668929\
133090576920807080428076`155.33012057847418*^-38*GaugeXi^2*u^33*Log[-u] - 
  8.9971372037280861567085011666392352459515943447723712079614934559656774479\
48337023018234531650159013795963418649816715055624278906004163110887631756805\
3956694139086051448936`155.33012057847418*^-40*GaugeXi^3*u^33*Log[-u] - 
  3.8546558412050722063545245194326919632165164006524766841952672943696088674\
05316940253890676795215185322388248970558729881674323413650803215154799095807\
80187013125299970793415`153.6233940637563*^-39*u^34*Log[-u] - 
  3.0431493483197938471219930416573883920130392636730079085752110218707438426\
88408110726755797469906725254517038660967418327637623747619055169859051917743\
00147641941026349632129`153.6233940637563*^-39*GaugeXi*u^34*Log[-u] - 
  5.5570553317144061556140742499830570636759847423594057460938636051552713649\
09266984805380151901568802638683287989592676946120878147826100744960007849791\
5679134615317855338203`153.6233940637563*^-40*GaugeXi^2*u^34*Log[-u] - 
  2.6462168246259076931495591666585986017504689249330503552827921929310816023\
37746183240657215191223239351753946661710798545771846737060047973790479928472\
175196886443707395163`153.6233940637563*^-41*GaugeXi^3*u^34*Log[-u] - 
  1.1013302403443063446727212912664834180618618287578504811986477983913168192\
58661982929683050512918624377825213991588208537621235261043086632901371170230\
8005343232151547836961`151.90443108261442*^-40*u^35*Log[-u] - 
  8.6947124237708395632056944047353954057515407533514511673577457767735538362\
52594602076445135628304929298620110459906909507536067850340157628168719764980\
004218341172179940365`151.90443108261442*^-41*GaugeXi*u^35*Log[-u] - 
  1.5877300947755446158897354999951591610502813549598302131696753157586489614\
02647709944394329114733943611052367997026479127463108042236028784274287957083\
305118131866224437339`151.90443108261442*^-41*GaugeXi^2*u^35*Log[-u] - 
  7.5606194989311648375701690475959960050013397855230010150936919798030902923\
93560523544734900546352112433582704747745138702205276391600137067972799795634\
7862768184105925356`151.90443108261442*^-43*GaugeXi^3*u^35*Log[-u] - 
  3.0592506676230731796464480312957872723940606354384735588851327733092133868\
29616619249119584758107289938403372198856134826725653502897462869170475472863\
33481756448551784042`150.1735694655038*^-42*u^36*Log[-u] - 
  2.4151978954918998786682484457598320571532057648198475464882627157704316211\
81276278354568093230084702582950030683307474863204463291761154896713533268050\
00117176143671028333`150.1735694655038*^-42*GaugeXi*u^36*Log[-u] - 
  4.4103613743765128219159319444309976695841148748884172588046536548851360038\
96243638734428691985372065586256577769517997576286411228433413289650799880786\
958661477406178991`150.1735694655038*^-43*GaugeXi^2*u^36*Log[-u] - 
  2.1001720830364346771028247354433322236114832737563891708593588832786361923\
31544589873537472373986697898217417985484760750612576775444482518881333276565\
218410227336275647`150.1735694655038*^-44*GaugeXi^3*u^36*Log[-u] - 
  8.2682450476299275125579676521507764118758395552391177267165750629978740184\
58423295267890769616506189022711816753665229261420685142966115862622906683414\
418425849959911158`148.4311288538226*^-44*u^37*Log[-u] - 
  6.5275618797078375099141849885400866409546101751887771526709803128930584356\
25071022579913765486715412386351434279209391522174225112867986207333873697432\
435599355233061623`148.4311288538226*^-44*GaugeXi*u^37*Log[-u] - 
  1.1919895606423007626799816066029723431308418580779506104877442310500367578\
09795578036332078914965423131420696694464323669266597629306327916121837805618\
096935534434240171`148.4311288538226*^-44*GaugeXi^2*u^37*Log[-u] - 
  5.6761407649633369651427695552522492530040088479902410023225915764287464657\
60931323982533709118882967292479508068877731758412369663363466267246846693419\
5092168306385938`148.4311288538226*^-46*GaugeXi^3*u^37*Log[-u] - 
  2.1758539599026125033047283295133622136515367250629257175569934376310194785\
41690340859971255162238470795450478093069797174058075037622662069111291232477\
47853311709805482`146.67741212874688*^-45*u^38*Log[-u] - 
  1.7177794420283782920826802601421280634091079408391518822818369244455416935\
85545005942082569864925108522724061652423524084782690819175785844035229920376\
95673667242393055`146.67741212874688*^-45*GaugeXi*u^38*Log[-u] - 
  3.1368146332692125333683726489551903766601101528367121328624848185527283100\
25777836937715997144645850345843938669642957024385783235016652410846941593731\
8340408800912426`146.67741212874688*^-46*GaugeXi^2*u^38*Log[-u] - 
  1.4937212539377202539849393566453287507905286442079581585059451516917753857\
26560874732245712926021833498020923176020455725897992016674596386117591235110\
397162323852803`146.67741212874688*^-47*GaugeXi^3*u^38*Log[-u] - 
  5.5791127176990064187300726397778518298757351924690403014281883016179986629\
27411130410182705544201207167821738700178967112969423173391441202849464698660\
201366822501596`144.91270669506576*^-47*u^39*Log[-u] - 
  4.4045626718676366463658468208772514446387383098439791853380433960142094707\
32166681902775820166474637237754004236983395089186386715835348318039051077889\
632658132526365`144.91270669506576*^-47*GaugeXi*u^39*Log[-u] - 
  8.0431144442800321368419811511671548119490003918890054688781662014172520769\
89173940865938454217040641912420355563187069293296880089786288232940875881363\
67702789765751`144.91270669506576*^-48*GaugeXi^2*u^39*Log[-u] - 
  3.8300544972762057794485624529367403866423811389947645089896029530558343223\
75797114698065930579543162815438264553898604425379466709422042015686131372077\
9414418559086`144.91270669506576*^-49*GaugeXi^3*u^39*Log[-u] - 
  1.3947781794247516046825181599444629574689337981172600753570470754044996657\
31852782602545676386050301791955434675044741778242355793347860300712366174665\
05034170544088`143.13728563772494*^-48*u^40*Log[-u] - 
  1.1011406679669091615914617052193128611596845774609947963345108490035523676\
83041670475693955041618659309438501059245848772296596678958837079509762769472\
40816452529245`143.13728563772494*^-48*GaugeXi*u^40*Log[-u] - 
  2.0107786110700080342104952877917887029872500979722513672195415503543130192\
47293485216484613554260160478105088890796767323324220022446572058235218970340\
9192569709552`143.13728563772494*^-49*GaugeXi^2*u^40*Log[-u] - 
  9.5751362431905144486214061323418509666059528474869112724740073826395858059\
39492786745164826448857907038595661384746511063448666773555105039215328430194\
85360463449`143.13728563772494*^-51*GaugeXi^3*u^40*Log[-u] - 
  3.4018979985969551333719955120596657499242287758957562813586514034256089408\
09397030737916283868415370224281547987914004337176477544750878782225283352841\
586196287333`141.35140876631138*^-50*u^41*Log[-u] - 
  2.6857089462607540526621017200471045394138648230755970642305142658623228480\
07418708477302329369801608071801222095721582371455113851119114828072592120664\
410158421685`141.35140876631138*^-50*GaugeXi*u^41*Log[-u] - 
  4.9043380757805074005134031409555822024079270682250033346818086594007634615\
78764598088986862327463806044158753392187237373961512249869687946915168220343\
70550316823`141.35140876631138*^-51*GaugeXi^2*u^41*Log[-u] - 
  2.3353990837050035240540014956931343820990128896309539688960993616194111721\
80364094328088982060697050497218453996279636844743577261842708546150080104925\
5740499972`141.35140876631138*^-52*GaugeXi^3*u^41*Log[-u] - 
  8.0997571395165598413618940763325374998195923235613244794253604843466879543\
08088168423610199686703262438765590447414296040896375106549711386250674649622\
7797812364`139.55532356061414*^-52*u^42*Log[-u] - 
  6.3945451101446525063383374286835822366996781501799930100726530139579115428\
74806448755481736594765733504288624037432338979655032978855035304934743144439\
0713846867`139.55532356061414*^-52*GaugeXi*u^42*Log[-u] - 
  1.1676995418525017620270007478465671910495064448154769844480496808097055860\
90182047164044491030348525248609226998139818422371788630921354273075040052462\
7870244063`139.55532356061414*^-52*GaugeXi^2*u^42*Log[-u] - 
  5.5604740088214369620333368945074628145214592610260808783240460990938361242\
38962129352592814430231072612424890467332468677960898242482639395595428821251\
36646468`139.55532356061414*^-54*GaugeXi^3*u^42*Log[-u] - 
  1.8836644510503627538050916456587296511208354240840289487035722056620204544\
90253062424095395275977502892736183824980068846720087234081328229360622011540\
852202357`137.7492660286208*^-53*u^43*Log[-u] - 
  1.4871035139871284898461249834147865666743437558558123279238727939437003588\
08094522966391101533666449652160145124984264878989542553222101233705754219636\
991390041`137.7492660286208*^-53*GaugeXi*u^43*Log[-u] - 
  2.7155803298895389814581412740617841652314103367801790336001155367667571769\
53911737590801141931043081973509830228232135865980903792840358774593116401076\
25643773`137.7492660286208*^-54*GaugeXi^2*u^43*Log[-u] - 
  1.2931334904235899911705434638389448405863858746572281112381502556032177033\
11386541709905305681449086654052300108681969459990906568019218464091960190988\
6898567`137.7492660286208*^-55*GaugeXi^3*u^43*Log[-u] - 
  4.2810555705690062586479355583152946616382623274637021561444822855955010329\
32393323691125898354494324756218599602227429197091107350184836884910504571683\
4538076`136.08046797387746*^-55*u^44*Log[-u] - 3.3797807136071102041957385986\
69969469714417626945028018008801804417500815472942097650888867121969203754909\
420738600601997703505802777502803876714135539127499`136.08046797387746*^-55*
   GaugeXi*u^44*Log[-u] - 6.1717734770216795033139574410495094664350234926822\
25076363898947197175402167981221797275322570552459030704159609618490604502054\
074637179033166173638809543077`136.08046797387746*^-56*GaugeXi^2*u^44*
   Log[-u] - 2.93893975096270452538759878145214736496905880603915479826852330\
81891311438895148675225120583669297423955734093379135669545247876545891328729\
3627316133672536`136.08046797387746*^-57*GaugeXi^3*u^44*Log[-u] - 
  9.5134568234866805747731901295895436925294718388082270136544050791011134065\
16429608202501996343320721680485776893838731549091349667077415299801121271306\
6616`134.40057967343085*^-57*u^45*Log[-u] - 7.5106238080158004537683079970443\
76599365372504322284484464004009816668478828760217001975260271042675010909823\
86355689332823001289506111734194825363468978197`134.40057967343085*^-57*
   GaugeXi*u^45*Log[-u] - 1.3715052171159287785142127646776687703188941094849\
38905858644210488261200481773604843838960571233879784600924357692997912111567\
5721415953407035941419511689`134.40057967343085*^-57*GaugeXi^2*u^45*Log[-u] - 
  6.5309772243615656119724417365603274777090195689758995517078295737536247641\
98921927827804574148732760879052020750919037676721750343531406384302829247402\
999`134.40057967343085*^-59*GaugeXi^3*u^45*Log[-u] - 
  2.0681427877144957771246065499107703679411895301757015247074793650219811753\
29658610478804781813765374278366473237791028597628554275451612021695895901864\
9358`132.64731249170745*^-58*u^46*Log[-u] - 1.6327443060903914029931104341400\
81869427254892243974887926957393438406191049730481956951143537183190219763005\
1877297594191804375858828515960757073283920975`132.64731249170745*^-58*
   GaugeXi*u^46*Log[-u] - 2.9815330806868016924222016623427581963454219771411\
71534475313501061437392351681749660519479502682347357828096429767386765459929\
50465564204500781335254669`132.64731249170745*^-59*GaugeXi^2*u^46*Log[-u] - 
  1.4197776574699055678200960296870277125454390367338912068930064290768749487\
38896071266914037858420165408489569728460660364504728335550305735718006350960\
85`132.64731249170745*^-60*GaugeXi^3*u^46*Log[-u] - 
  4.4003038036478633555842692551292986551940202769695777121435731170680450538\
92890660593201663433543349528439304761257507654528838883939600046161493950137\
6`130.82885280494799*^-60*u^47*Log[-u] - 3.4739240555114710701981073066810252\
54100542323923350825376505092422140832020703153099896050079113170680346819548\
36119025357539911889968424696958990522152`130.82885280494799*^-60*GaugeXi*
   u^47*Log[-u] - 6.343687405716599345579152473069698290096642504555684115904\
92234268390934542911010566067974362272839863367680091439869524565942447799072\
77553357729511616`130.82885280494799*^-61*GaugeXi^2*u^47*Log[-u] - 
  3.0208035265317139740853107014617610905222107164550876742404392108018615930\
61481002695561782677489713635084190911618426307456868799043203693017032780015`\
130.82885280494799*^-62*GaugeXi^3*u^47*Log[-u] - 
  9.1672995909330486574672276148527055316542089103532869002991106605584271956\
10188876235836798819881978184248551585953140946935081008207500096177013658077`\
128.99501860549015*^-62*u^48*Log[-u] - 7.237341782315564729579390222252135946\
04279650817364755286771894254612673337646490229145010433148577225072254072575\
2479694948748164374342181186636047127`128.99501860549015*^-62*GaugeXi*u^48*
   Log[-u] - 1.32160154285762486366232343188952047710346718844910085748019215\
47258144469643979386793082799214017497153493335238330615095123800995814016156\
94953837654`128.99501860549015*^-62*GaugeXi^2*u^48*Log[-u] - 
  6.2933406802744041126777306280453356052546056592814326546675816891705449855\
447520889490870472447702367397587310658717214738684766646733410271188281635`1\
28.99501860549015*^-64*GaugeXi^3*u^48*Log[-u] - 
  1.8708774675373568688708627785413684758477977368067932449590021756241688154\
306507910685381222081391792212752146093781920299867512261647959379724979786`1\
27.155125924339*^-63*u^49*Log[-u] - 1.477008527003176475424365351480027744090\
36663432115256180973855970329117007682957189621430700642566780626990627056173\
05499895404417090494247336579689`127.155125924339*^-63*GaugeXi*u^49*Log[-u] - 
  2.6971460058318874768618845548765724022519738539777568520003921525016621366\
620366095496087345334729586027537418853735949173722042848600032973363385284`1\
27.155125924339*^-64*GaugeXi^2*u^49*Log[-u] - 1.28435524087232736993423074041\
74154296437970733227413580954248345246010174581126712140993973968918850489303\
53278749330913034382992790477760637038248`127.155125924339*^-65*GaugeXi^3*
   u^49*Log[-u] - 3.741754935074713737741725557082736951695595473613586489918\
00435124833763086130158213707624441627835844255042921875638405997350245232959\
1879142705225`125.29726794379762*^-65*u^50*Log[-u] - 
  2.9540170540063529508487307029600554881807332686423051236194771194065823401\
53659143792428614012851335612539812541123461099979080883418098849499710621`12\
5.29726794379762*^-65*GaugeXi*u^50*Log[-u] - 5.394292011663774953723769109753\
14480450394770795551370400078430500332427332407321909921746906694591720550748\
377074718983474440856972000659486591786`125.29726794379762*^-66*GaugeXi^2*
   u^50*Log[-u] - 2.568710481744654739868461480834830859287594146645482716190\
84966904920203491622534242819879479378377009786070655749866182606876598558095\
55211860233`125.29726794379762*^-67*GaugeXi^3*u^50*Log[-u], 
 (-13.73155454893202811941359762996969449818728001269907234706128133766008712\
20528442686845397808514918389071498478446996704513036559936386647587482394998\
3491296139133332135445710167425428664609852928437653323319599492`194.20178098\
72779 - 2.2334760271614936304695355303002715817339251198682392945993746710938\
38226344101709962118508641661353018558405255536639881918280152102367055367247\
70421634204443731135426465941734848380984912777264581842783610780336`194.2016\
7762799446*I) - (14.340522477999996128821157182433898668908133590525839384420\
15022074791366828600096129869498035732499376915036503657687407248295399524653\
6601951142915836189251711365525523159428918812258645187598163056507012075984`\
194.201673883548 - 0.26998061866787285643038341575058227911069424525879815649\
00343009014529724152210858195967428028381855297158511847351982274846272711332\
53160538898074136041346030883790075947841657509031959784675814329700068100943\
21`193.42937644637604*I)*GaugeXi + (0.175275412602127370515733531238389168935\
65931942882412122625150402062920210180049153141625659861427173350242941631466\
97572911576364403168807134954073111122807178499865193664653660786913655787808\
2320650182212582797`193.95075457602726 + 2.4543692606170259675489401431871116\
28279038593261801422636675462740481567411100780178152207298528959361053192588\
50180206804206610121139236853543703760037587300803445523588946961371847236167\
887103936090971000857474`194.20178895404646*I)*GaugeXi^2 - 
  0.0110958104109929238602370260423117128369078155872875488207638053321872665\
49899972692699096855632540459249865032426962791261602353531093506627028032927\
16042884900833408225741859077340603524562328759963878765967623`194.2017455782\
9947*GaugeXi^3 - (1.687499999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999`\
195.377998533701 + 5.30143760293277608990571070928416111708272336144549107289\
52189995194401856079776851848087677648225522198748959911638924669708627786166\
07516036544001216811885697354423309521254365631900301226361445019564973618521\
36`195.3783303114093*I)/u - 
  ((0.75`195.378262923551 + 1.76714586764425869663523690309472037236090778714\
84970242984063331731467285359925617282695892549408507399582986637212974889902\
87592872202505345514667072270628565784807769840418121877300100408787148339854\
99120617381`195.3782721471269*I)*GaugeXi)/u - 
  (4.898941989219896180924659429417620221057323103354057338571784816184334618\
59158824256865911066888443519100506329420225647817891959822210260079831991749\
068695080100893093681922696072067929824847911673786101265157478`194.326492629\
23138 - 0.8644833951284413685700155837670159846271724822933233899731401352097\
02952077021052573860277459592977908282068945061190283965927726760012645361926\
15657702127971505213589975217985283195082072466902164156486452524234`194.1590\
3147484784*I)*u - (15.1984126192835355837572841227937381864292535649874758118\
69203585008934881333241131599233749040863756645396231988416984100111196834190\
08393534327209488878444081915833269739498485443848707412003862919941616872793\
092`194.32644942336546 - 5.55505575986320210655243452408016265200489068274921\
05532343421306692899475737914324698844958523372113538503925586424120140018762\
75741784727451872495102184059241517983683896499559049475778599844785753525643\
65274084`194.32597446131635*I)*GaugeXi*u + 
  (6.068468324105583215457090183517795813454104714596891126355061922134949363\
74927821543468134524926836092332839243172513132894632287171373959466744912282\
68595030292686618141889609364314393498278578851425327530731246`194.3265247314\
7277 + 5.25235021772043557055473190642041888451714258958025504444248549026463\
05542597556695812457236188519730326538321393938564256100214565923796686658352\
6046480436823719373420480346497335753085399278402423234677941834994`194.32645\
359274485*I)*GaugeXi^2*u + (0.21291990054778361166387412629901936402468787596\
03841431013719246721104838879751297096792899357454328185631410959719267415073\
88820727305843521616843595987962967210413109277261693826321332583289383901715\
75861653793`194.32651166056436 + 0.196349540849362077403915211454968930262323\
08746094411381093403701923852539288806241425217658388231674888425540708014416\
54433652880969113894828349630080300698406427564188711575690974777889343096831\
4887277680068597`194.32647191983457*I)*GaugeXi^3*u + 
  (1.098407885261814835324926702558342729212021735002643025220077682330989008\
18912885225871206193869075724412262976976899632911578907622282845104085129392\
17912468918006841679985378011072956718333686093427128441804219`192.8351162956\
5095 - 3.69109866027238294119721164867083954319519859553316469504304470979915\
75572121387844123655695317321627724283290761524323323277071866551328564585711\
4488012082679597181684641821902463105815725816883530554588055178431`192.88892\
15998385*I)*u^2 - (6.92384747090925466563492527722407552415907906158287358395\
65149619922188519186765239528384721650046544809310485282716568816639735704586\
03819747998149353419303733355736852823653616110020538747618200820847627476755\
08`192.88775075400795 - 3.702006968097347501052984715973893372654216544836550\
47914365215630022636417841034343537957934194784703625523215432355145263011636\
93271834892076175317139002751204519699807999500006920291455322971510360388125\
9626689`192.87520099344334*I)*GaugeXi*u^2 + 
  (13.25223016104179566481041383642865084721814187796776550271983841995074797\
06102109354638780335767507003301063717538332647826969832851468637114920930048\
4677536571872585602710903347870864568015779425290620217552442258`192.88896845\
995532 + 2.577087723647877265926387150346467209692990522924891493768509235877\
50564578165581918705981766345540732910585221792689217144416940627196198696220\
888948039466665843617799768394309440439597976281459132895519550900347`192.705\
73590509014*I)*GaugeXi^2*u^2 + (0.6042539065749554910898038287687042664801735\
97694604132163811714346369842994887810620547773267179852276032785256143298249\
39927322858381136211755612545355012184253019981432186352995250634908103510355\
410879037118295`192.88895732255807 + 0.12271846303085129837744700715935558141\
39519296630900711318337731370240783705550390089076103649264479680526596294250\
90103402103305060569618426771851880018793650401722761794473480685923618083943\
55196804548550042873`192.71979579501587*I)*GaugeXi^3*u^2 - 
  (0.865891157580909212498982919681272040019521726307012557003825622229233913\
10693674819837600788304063374486241218970533134193432699529941249551428933396\
157213042125494710607066575560831041024289347637664484863975033`192.004054578\
32645 + 4.0271199925638954037544211760519935481556973421995442861088399263924\
97931802328933817126296727251136782729555979981947567309836717882092556098987\
5526390019162246458673567687902997092186418857964944536052414053657`192.15679\
29215711*I)*u^3 - (2.13494719537932978389464078745193878675364668461784395832\
73601087981984994598028250438656675834465199996231566060040052839579148609053\
64215723473533860205855870365023035879169445494197902461050078248503475925003\
24`192.1556013504612 - 1.0530607666525161970766924847685590613999452808756051\
32612391366596929952506440629184214972053696619619189655908944412076193826472\
20308795901106556896598349262450278321037635410148598678051366227983246142724\
423461`192.1410592488626*I)*GaugeXi*u^3 + 
  (14.34873070544738038979645113459041433400824792443635288489336470997796705\
67167532506789411499221445310895887439003595651569005940554500595957668438894\
9338184722144458824016200861450691900974090783908144763527377895`192.15705041\
209182 - 1.106511474994842540369980514553522825749133232462195474705367854452\
16710664117126839698362012375347251194148099198289576567563146729613605948139\
286445150278941445553356884683588418474462305689102691187679426219916`191.638\
07214685346*I)*GaugeXi^2*u^3 + (0.6753403973816044045100235974309848955167764\
14501502326889951879014660104271418404861446274943922642180984365349093989850\
66755878330365111661815530102896173652865728208667940941524573668803862433501\
017606340886391`192.1570517953862 - 0.051132692929521374323936252983064825589\
14663735962086297159740547376003265439793292037817098538601998668860817892712\
08764175430437752373410111549382833411640210007178174143639502858015075349764\
7998668561895851215`191.6309542744173*I)*GaugeXi^3*u^3 - 
  (3.058521516792171105424788227242493523547943197403358368195989683578761174\
03268140107821587152725859275514769614802116555894862113530514217914859677245\
925090897893253369738263344611776759256822576158885519831456427`191.338931676\
4592 + 1.54057122386322398463095048432087312297255579849275480037537249647386\
33838407270545210827604885859088433869993108753440943756635277881508209538636\
7387897667065939496037445321430661088186479824692368774138186556745`191.32491\
99079577*I)*u^4 - (0.60693026653596620862373718436147884350188342925399980345\
99377044340574748467520272766273508133528479161937112706070874880938608410323\
86002937019936405756670683280872630283763428426438862370126478272742903101624\
74`191.3400494909999 - 0.1576932249946439184150194041997719221169282296170707\
41404406398481075940706163225126446279318930485638947667623811240782871702747\
00283195967840182966582414984076621374890589842268141184923786746427893844886\
805077`191.2413223206421*I)*GaugeXi*u^4 + 
  (10.83721396379804258470495878659436273331482356605552262032451621610139117\
51753116279240827526390679671181732620730123600723374593452744547790049317493\
9279911690287423534449586135594086870081257038696600820250378444`191.34007137\
88857 - 2.7419395256526541767467576299638682073923992817723091559889392711249\
07991059434754922359040920339935766189924986787929877014328179403327174382172\
41050588657946214249224102785247012582004005557876280602963103124586`191.2333\
800143363*I)*GaugeXi^2*u^4 + (0.514077267960087753959794862461031051118955237\
30007351607122117265028986574491867442853155384934990133419839125728038751053\
99626983799204983109884918877964282902469543553211657549798323229905877813438\
7108803829032`191.34007255381312 - 0.1298770400409842907827980825769846569964\
32458893436991947857409903350482942170749617760554302880490766189064774474887\
02610055933118910284616833354323968655661334182325623248443372593582913884025\
916618147215462036`191.23293961581612*I)*GaugeXi^3*u^4 - 
  (2.985855488820515916255319502816149369321306201568123665332466292010250078\
86127465073678339400127902867125957632540591467616352222400616313479208945795\
277223928007968207528667284021660659194826749466645177552707478`190.447600425\
3224 - 0.20342938974498453689959292470530662031969016869408653901254108730412\
12041999406523962277128617477493257713145998544501242527339860469335375088715\
4279605522815421718914143156227922990709925538269640163243797806842`189.88693\
66337427*I)*u^5 - (0.22025664336413432666085910914416279529832909184391414816\
92875648515876087169730756894388554376928371947999462228178442976553359019135\
30780774114229102994316607824694235959874129625223112288110220307587079779697\
16`190.4475681343137 - 0.0216320509773549425604149742262925963570998359823973\
17657726936652856137243247719792915416508017451369797092037296396537631844567\
11942683738149060489032664616168450367778441391462519608348772562111893868456\
910494`190.02738131134538*I)*GaugeXi*u^5 + 
  (6.401597307408827009294499359086928036550621664178965163525608266384417881\
63273631473742502962293269403110029807335595328433487836790205488383891881609\
023201643908270003957238779257665710918892013371058941671196057`190.446665765\
25546 - 2.5176204017708439075876492881271628175328129836756524301325414533115\
22727804591023200660004807451466084587000905834650592170566846361360959366235\
69625686889290201234317603103782022200882649963694510443982066025384`190.4257\
5152173677*I)*GaugeXi^2*u^5 + (0.30445565493444065360244346146528821767875883\
87759445749345952673791439880663332899247194129490026358513221693145713226419\
42947452319499842267178609467003993264010082282366132302808116466297787685934\
68157203041395`190.44666630426892 - 0.119701634148009537292334768233354756704\
19227805887244021650952621407223644394556096660529827678867278883803174686838\
99716934682654778306153071137105213016649731626804105670260076190613291393799\
3964883103398187652`190.4257430735416*I)*GaugeXi^3*u^5 - 
  (1.872596083021814299892687225532249502289200337569277376917666552111376388\
65388862765963321990275431828385231274689308336201236976017531810465924578607\
725995038218485811579848946409336203081214397548807289638920363`189.487049091\
54048 - 0.6345471690751464347012465981985101353584351829858113400782492125726\
78281806407975864474639762313607894564727458852151413024579335846223095714900\
0128300130415689260968689326019825841242810317248644139032931674632`189.46119\
356621085*I)*u^6 - (0.1018712948855954063986337819114499749369364306987988746\
78071220289424781350964059127312858169193901058019536573254077752420952658088\
72672760385617383727224906948672300514247279559540575844683126527722364032453\
483`189.4874423302838 - 0.023133052531017786670926247904469008837793722007449\
76479980481795078718505896129212961144894422919834063384900574880690448079785\
05118574950093423970230769377601232025271113802248504905562070632031750981051\
1166572`189.35802611739788*I)*GaugeXi*u^6 + 
  (3.125351774284997962893385528280349966203147253728925395485502390194640352\
07184154791437595965226350019075042100915123373082372147828909199315966787000\
270898110331621070709955422700551875121223821799229300605847712`189.486151442\
1715 - 1.61307129521193654087772971768740868079777654614520199110922004631595\
58529979187522196884857350316916107035065885727006494123565230228926993956562\
3887210166253117147815409232829716968580706527988463267269840362314`189.47274\
506622966*I)*GaugeXi^2*u^6 + (0.148764767841997956635279117693718669636906665\
08358532797890435728402996843269328880325608287736306339709123671361580597320\
42649946713041413099831867521859823099449890490082679226703907081957626421183\
6356884607645`189.48615165840977 - 0.0767757384336763435473902838540718356221\
03675995470725751853504318850689030578496279947823734557109010012945180659071\
99594094088022851886752824913983243675777753257780284766747135413096356376718\
470000845686620545`189.47274354109746*I)*GaugeXi^3*u^6 - 
  (0.900715442819607385350930893640526767771164083209088373374491017640242598\
55974236110549715390785910483822654777952098457038568775794878599361635045756\
97796134665887976884913610850686251738452143177748484971116179`188.4668920157\
1687 - 0.46912063766312436141211450362612584258210839534073558005827996833193\
95549915268965301116324950744687515007705441323610341699122281864944356028767\
6960403399195377950259967793444210286650812287456299495986625656527`188.45370\
813204713*I)*u^7 - (0.0462474064430469976565100175340715430466055036557532183\
81491998404766905528683663463712522817927452305566207981485589305427845005697\
33638282858782993874863310147874334239057404302292309795282585343106393991062\
979`188.46737513941693 - 0.02006777319930493866604644549642769277099812616695\
54742368455033728830335503899446627369629519740536114152053717082798349560803\
98261184525502162272421251724061556324575085814349177371063354830772628135120\
64381266`188.4493813462304*I)*GaugeXi*u^7 + 
  (1.303654635282876933158782516966160147388923338287343455052055801824505378\
95088331706771092985468183413323381716930173478090180455919864653084348532245\
012930019698695399911388688527413309077709685575700892872330216`188.466197424\
55027 - 0.8199983580947810230778285352293129440219608533986862520518422305221\
78340810811155678630636783029246758116842437396015177997557481398125803423023\
03610335798559744834473763198015547973434886374372989822763544101216`188.4573\
1139572314*I)*GaugeXi^2*u^7 + (0.06207025322930916234631401300174974377036437\
02737695230189461637737950737688442658886688945313220409475316426973544162202\
66174705261259659160568589511227557517915942765457282222416312700426446677591\
82825610286706`188.4661975058422 - 0.0390414343117825699748752953828234249666\
97240057002580334781971377802253504098040766706205870230651212852202776616537\
01520436292481267228882522349871070505305270138140971705463362893280978097152\
58501515077135212`188.45731107566994*I)*GaugeXi^3*u^7 - 
  (0.357502367467426483082368990120450981231218818821433979362448483665357694\
17840681923496805221063903154944261169049808761124453535670349553911491971074\
117689058516087520486395172966654468623879197971248974164716419`189.846651606\
80316 - 0.2379000537621778559379842909694713307184652793989074877445221874707\
71435873485383004192216432729414509186695430381387665177805211922932137260940\
45855471985091315506524761885533152641842401899477882758233678320526`189.8464\
5397146292*I)*u^8 - (0.018448381658766502756881521098593426167949901955737216\
11154017914428479376593722054198593821788563326275053852582399280711914953300\
16460201653166887325154702530029406496616549586320296387661829179800473938966\
1058`189.8457507665104 - 0.01128290407821184144329473861671604416485045610304\
47299125019778337997598585577180293235603224856069034459375926247898590132617\
38655444845990479014536407349607157813154990827248923523943422583248299012171\
41739727`189.84574467845772*I)*GaugeXi*u^8 + 
  (0.475161665032074283697001211128429176349048672211418575040488735955050521\
45849146727023888936143954978819455830320194295809605375873229928329889701223\
052547219295238118156827054832690065360812460547976138035732165`189.846637693\
56936 - 0.3495375697818919125713583402093694835875015527183992443235508660034\
29590079082524904913770958278187788750794042326485542587790290220575294677352\
3667782483445504919735890325535883622796856638414736959049632288128`189.84649\
37808255*I)*GaugeXi^2*u^8 + (0.0226257098455823251188420096755720419200657125\
58553360561749590083542315912388519809592113019805812271496603861594174412714\
95763620533730172791967518313115228159539811577339219030672228008721577220976\
722610487344`189.8465737339868 - 0.016643793002315019884850623235378440143603\
71686261484411325291500037054491478560335195793667592367606523060761424113285\
94026333114294821656843313513694384285340024419843259497006671361006262609056\
9693598382341417`189.84649377879637*I)*GaugeXi^3*u^8 - 
  (0.122101216420786280834668806312666908847437773063822268406003050316663409\
61490534546686869169577100609174344608700416865934164428411649569894687679896\
535603543362189711923234860718065004096164859863363778622413406`188.712591270\
91486 - 0.0965267767478012795162209748444834885907763880210799891808309313617\
97679127612724737804445878620768128353098639883253234170827145796664812236986\
06642838758024180587000642172209593237551547137988458048499032196007`188.7125\
5243263604*I)*u^9 - (0.006389488744644619951721888272746582388881975120888632\
25535965744938642786425226259661030021798361424444671453426230845254988881127\
34195038090161981206895512001316881309432777946318253375417847711265039789620\
6322`188.71225339090128 - 0.0048447816563357644992972242159261936993408603156\
58977469098206891292159511417724655036604416952545504841561561688266172439192\
95326334023553206901217832499254260751401731421204566116322218365550270207379\
91215596`188.71225213747567*I)*GaugeXi*u^9 + 
  (0.153850088788962872568541986483733182003513561949695038840729420172498918\
99104139238379827978723306227595321869466909036416136799397655994768649020182\
442012259888081369446954821624165020401716706430137324011825723`188.712585589\
72536 - 0.1289482055430815118893869369815021088923153264496142361825385266762\
40083063283494309488149045114706322770154298224643924108849587237667842862197\
87607953068520083534146695097083143257455086134106587570904454951782`188.7125\
5949997987*I)*GaugeXi^2*u^9 + (0.00732608377585702104552057967324269932641155\
57507732549048182440485847418746501093545823694858593161705158778927520011683\
44223276376716991602400310427860834178827031694870829259693755592037384872367\
55765798728651`188.7125598620317 - 0.0061402873539384344515155408165970545440\
72119878360362731437247284613365778457679234336501419678639902291047111686526\
02960734172869866286873804328144637227908544132300491137534312674616945217825\
479069214317656117`188.71255949978317*I)*GaugeXi^3*u^9 - 
  (0.036776678178885676506217150203266993269045134659046545385283037945755702\
13319979695091005598595688159866559085428781120371407887128137269339141838338\
850609213591786571706161570233468176868136489292383881052382377`188.475064155\
22534 - 0.0332926166647509279700342794634376102233650468216600788443547426023\
88224595286467355331116704668689347919903628980764019953708336038298422616617\
23274587358250517380236469081343039366381645447226731325654913523461`188.4750\
0496260093*I)*u^10 - (0.00195047792963770149865159473978384006499757533886742\
57733234787033476329883192607261772322913718753561045263624262031834120483192\
15714625421744921973667500388377924853892099981095476513000450838297847481866\
26511`188.47394816565244 - 0.001725536976220057139910091359495329847954832930\
55950709635234729467163801297173132405903625500593811942859533312011187568614\
70799522827593352331663630264183185112413072846153071793050909871066849896528\
9292119707`188.47394605482475*I)*GaugeXi*u^10 + 
  (0.044819346142439039271226871265996010373480586082947773151985593913948260\
33151029175462839238655535696089184565147102175717838885600966437974834296403\
220091008349736314851925371859588043660363945591467429348576731`188.475046181\
31848 - 0.0420402006600033085000751757006032042796361849481080672815725300271\
50525698393188897065148018515876212937664438755485998900062042117310981170059\
4741980732313276806063040939238054427997946032343215393978390410925`188.47501\
68477238*I)*GaugeXi^2*u^10 + (0.002134243876579646203047537014150145705363137\
34906299064866968341735462025824779854888534473248423819319526506718170012095\
26580948112143539554968404657454293009450048747946860030013169615175141286740\
6962303021966`188.47495827514277 - 0.0020019032641003540166674937156867205850\
58570533812652384536865147528156492742647880998339555681665454227851760105200\
91543576256430516992833207695673476406236739303539503737753369192606222607931\
45317088855223669`188.4749583238051*I)*GaugeXi^3*u^10 - 
  (0.009955167207221450359954204638985374402792762478479154126495384605874401\
92768524770646782845927988717223960300615557115275330331517484761427624176215\
374963225862715928013298202744540745741661495368595843368556502`187.289309102\
6376 - 0.01008269795635291048375656181916278646804914746503024839725229893774\
62231391546197334395499820426607323435258814842191234731428816750608755742324\
7957982765218571541623787524894294837683085433745095021813638598406`187.28931\
21918858*I)*u^11 - (0.0005325381231730922566159078584460964762697471383474218\
28514906165228854350394231309584724358255283707759406318671362080179302301096\
50868212716297282704354669127689581044547826561043343374384938722472931427944\
672`187.28886233202502 - 0.00053259092313081045477629271031723324419790985506\
15399497097729537298855713404418110320920673634215926905835053806263634994522\
56587918900804596146019216631751892149305216339065789085112656979299319905907\
45154349`187.28886204167176*I)*GaugeXi*u^11 + 
  (0.011867849773267219654617153839030351275392007168850214372015213883137558\
43319750476489489661331775566102283583035701482090317474202631751319610926654\
775279218400930408450356917084437846627386528855867469506459743`187.289306231\
66457 - 0.0122973527764621799411665919630062845664866428704408029573491680883\
80629755941869269482766838863648268995625613313581240470634816815656369669795\
54571135091718675910764056076791720475427314511282686230608395793773`187.2893\
1249310097*I)*GaugeXi^2*u^11 + (0.0005651347509478063613155080891028624923756\
69469380942471136655328516373290593888746788216588798403583072425269106468026\
55858301111531428580408924193980954173822845175096960491555862428227942423242\
730943618238074`187.28927610172138 - 0.00058558715874579293867086452047136257\
28274211601580393205133296427566099648771925392963852221286905468860639913127\
64198170838774437154358726480937878902800643222703580511940908157804335831668\
47480200408531341568`187.28927614835254*I)*GaugeXi^3*u^11 - 
  (0.002448540194241790225669068481297832466492520557998606828507872845976913\
23008227208214009846146168430897755318645445083722214092277016867285397520106\
32358384361205074826568948954956053000621317588007816534316615`186.0293138209\
1253 - 0.00273640234771773407308521195044774159876690806623301197009702175948\
97541242041849889044345904772289133423896461791509191847879118535701504754715\
1926166380942321597457456815457185152607085178001467895456391049378`186.03133\
204590745*I)*u^12 - (0.000131973686299526596012185430099945837878536561802174\
43595062888898362706385870662339835978804434179560530525269855630472127426142\
10290624718602211592438127216703239229682560817597552093989429662298285761364\
9978`186.02940463771526 - 0.0001462267664003361052433022521737784299726930424\
01938556637907833668026630491130495943651775089561633193516859402270273121354\
69259032555840479719343557708942684615314915487974617886528034778189074116865\
675474394`186.0312658413355*I)*GaugeXi*u^12 + 
  (0.002880378593773119024643647731949052526563073096289694342183814141497176\
98536168119685345361798431445323667329602228532200653173727883938734687483198\
268248368178521228798418965346308703772196165129266581444840265`186.029161642\
70553 - 0.0032649574657519846194722672055744346899983662204644588397672326686\
64136438687743184491308758842759755657177550550056837247284564876969124211926\
76196559247520292031931929530467366594405647000183493106521634631444`186.0314\
3930909235*I)*GaugeXi^2*u^12 + (0.0001371608079137683151879583741915187287715\
46503440233255808645540791880229753473255509321631508190431243478860771794848\
39084321606599201536907875585877634391755689276633110409202425631520077756852\
832617975021176`186.02916164321627 - 0.00015547406986196944547420697699249152\
04425443986401835254892006120152633920378824924950783128938582568355900956614\
70059249982351471175555798480800347053392493935435171337265116501554151933924\
1952943842196750681`186.0314393087398*I)*GaugeXi^3*u^12 - 
  (0.000554149478055750899443994216706605295498194429008422076997549064908992\
76745861250668469360813857589217745061667874834467025923226409404213047447302\
747092117042997558056799376805855290042661517566769324820721405`184.721367905\
2912 - 0.00067496268847848996925953194282949121934513373876886582601050632410\
03312135731003911843218233579678247169524715766828974462964178829124906283522\
1663209444270128640759733932968161877490215564489711530817974443171`184.72497\
50885827*I)*u^13 - (0.0000299422638051809782306432137214437849685064757555858\
43084175556296504453353633510202139829580488039297294033703490300589783361805\
52718459377660151505069749424093616423344847794180093109664809539984079109996\
015`184.721413723362 - 0.0000363306591864170989076594729539326142723112940794\
73252829799996937788998621011737243934674210800580511645307632100544516972418\
31896222387719816763070996549091887094628917469607682003693678316835035460882\
515527`184.72494937597367*I)*GaugeXi*u^13 + 
  (0.000645261783230553912791608160146786878692668629739523900716280974513068\
08190056508841951052678058572544250081184765239197383379916216689721122753344\
407547762589263419921525527496821330562344710265048553866238656`184.721243847\
60895 - 0.0007940562766890898899739811689655506712715115018607879991903138303\
68308598459840709889027316697771552838688108038860191810320440209928830420813\
5773382620823159009064268159210398837427679922884235910300298940035`184.72504\
327154206*I)*GaugeXi^2*u^13 + (0.00003072674602757180556264786090105017483546\
20839162859737728022694467057786683619026447467059910551888861547075067993646\
54665881230018582375765333090963676797542642160556119272639887067473347453372\
68559801140091`184.7212438478764 - 0.0000378121959842929149815266550090853025\
91195713944917918910747769725532465471011565847126757616166951341072945814016\
17637340874110421289529439791140561378100395103022558311965247826963744423196\
782844736823888118`184.7250432713973*I)*GaugeXi^3*u^13 - 
  (0.000115709494602883274908306200995967505976889743500671478098136487483377\
06110603888500779564047834936740223397011476619921519418873453277952982590487\
17743991874458497220681312102656783724302837011088335512433717`183.3832036145\
9523 - 0.00015289567978083723826894221687773857275057261742858754541993077318\
25479837610759775293486979342881913558771556265070204090830647595463122188479\
8507637037510523308834431187515519901951703482507399389486562429088`183.38835\
439707518*I)*u^14 - (6.290554549116448611473394032343949803928420755060267006\
49608670697462793427611106800628666398748968131981310687596719700142332307661\
493316570845668395137910881413585083737587006874156921616775321312667932506`1\
83.38327491535247*^-6 - 8.267870521126063918436355364845068272652362299842052\
85039802818723760180688351937027378628341818740458910916628501694611944498722\
96023478067107905416314361649638361618569696196314428252985966172390969509498`\
183.38832287625536*^-6*I)*GaugeXi*u^14 + 
  (0.000134218106975510094286317216226341991998569617923425413796089879328209\
10918527801965862097899119143800540459909095310194160527538418475501518894553\
435390707907156733179584171042145501348310238138174341222441428`183.383136999\
11114 - 0.0001782343522025199146469044605922247830738675325740236247271174325\
20768283699713924020061747477300497817679995859677268508942677401447266466511\
00575760685925181164787226359295097540152091978709301177664237072835`183.3883\
8340150727*I)*GaugeXi^2*u^14 + (6.3913380544686123887874429879241563100931501\
36878057558018732706055975119703794652260898630736557561130329699527477234668\
68151940039653481130207370179992135238847143919673588616159234661617012838894\
117295722`183.3831369991883*^-6 - 8.48734956102883654881556950881585360533522\
74586081894650149304961410306102851035828248707064057658434351634324287466605\
01239681389544170563760719591097136368733536892665758873230206294043950988230\
97784038351`183.3883834014739*^-6*I)*GaugeXi^3*u^14 - 
  (0.000022644460867000205382998529728103206624377032594434488361433941983930\
20868704347917562570936068247429871979731300327390927659270265442378404689090\
540084829698245839680334529941170705829759451651739781221794432`182.016840484\
4374 - 0.00003206407331843573173427432270720067856236531544053917895323776583\
20215695893834019014554883130945759567016993527442240499426119407582158893043\
915882015569957290514435694061177009535316282091904358976502065234`182.023344\
41649217*I)*u^15 - (1.2254830986542033204444137435142667246078736438352780814\
34975917581104497183291573340806453584300163727802567172966645536046570595138\
97333862000333540800935630994809840026846625122122118854577208594318186134`18\
2.01680845453959*^-6 - 1.7390475256909540701960898063554023348810024840529732\
56983191459818865261204858507904405877537173337175858137225234914521198806862\
25834315182737269847985102802362257415379920546718894747976278474825682514312`\
182.02335583186357*^-6*I)*GaugeXi*u^15 + 
  (0.000026055176983820633396102223420461977046033451462667992090761558162439\
69210525816920714702533999004691645995141231413255187919672317143664241875353\
443977748498177316869660514694924734801978050264148020190435844`182.016736471\
54055 - 0.0000371550297087931334445352302217868175068652324036645152380259797\
18721076979020269479400122298449570428182637144612659247594354814905905880191\
23079768585515834597014302783570784319836124847172762934099729340006`182.0233\
8122023667*I)*GaugeXi^2*u^15 + (1.2407226847584373063713974967762593338107471\
10501014855522168800354307975785364309782119981201275508634271037356730089582\
37469083678873354035555724454965719491030749266099898103957671956714832320111\
210169762`182.01673647151281*^-6 - 1.7692870913032619945505917206016542213486\
52570752128949742359787289764994676215732516372063270548050913550006899302226\
23218137853788201706976770733215975894327544132752503984077699153742248900685\
821539240601`182.02338122024642*^-6*I)*GaugeXi^3*u^15 - 
  (4.093473038890420906446244398509264875073734285456656325727305252655845596\
46642265782202256758208657468507392704168750550988901266830487232435717478274\
325305079945508137181269262480574786059520371646092644411`180.62369508307353*^\
-6 - 6.2653401712852365644413079216632387488638259086452879806452586965023166\
37389697792731618309461779751184045104814563721917540068345631872186435542923\
08647172613620146206373151889872319587184937904733728975655`180.63178161256758\
*^-6*I)*u^16 - (2.24852616476242330343572860191362273123372235962257386187638\
49605806218980868141405591394289506019258389557360901181925323662920988775459\
5745183640159206607215007897003928670318878276153632092893934631262`180.62386\
81029001*^-7 - 3.404709329163532206902453869962318771857994824355692395681945\
11474263506252599231161214432630432665214657574755878331978092107862029012744\
40955646931998479695372824341941934836802508464159123535705462864444`180.6317\
3166421268*^-7*I)*GaugeXi*u^16 + (4.74147678134542495579556678679724684208721\
56119065534060673829138845572043585336978790583039700234081144283813652855594\
20429771857830401465692202476709811785142266781212909568247496740412825876115\
6725328947`180.62375192725167*^-6 - 7.231674132510881391784403232853014535157\
83425058934754494726828973636860704794913200380243263063395482772016499250553\
27223732098981194155620640951538733120202346542788620747810843525779866180068\
4686080239763`180.6317653769304*^-6*I)*GaugeXi^2*u^16 + 
  (2.257846066877688325309756435959186898591698381766476494851336090367108048\
27047342577566107090293736441199827566449016270460187985230316519636492455581\
13561297544484306964138929944293563156630849230761463143`180.62375192725463*^\
-7 - 3.4436543184799813802211641931402357165419937191318595002409290019751878\
54225152862002182612497837141707064851847401933722840877316366835620494629723\
4455031803715476454247951794422481658403945639393251369816`180.6317653769295*^\
-7*I)*GaugeXi^3*u^16 - (7.173387547427754714158386687496972017311199951681942\
48090298056813373232355823684063022624165788145184466676836611291564741567233\
82283729657528323518381500347861203539604108982813194371691357645155588622231`\
180.46727140532442*^-7 - 1.14675611436094669681102478413011773584726484455190\
70722675337388489827560679643438964568974689908889709916690121062456221557539\
56303900325346716122892961391422656168152533332081559858728747683643401309774\
22`180.6710181751974*^-6*I)*u^17 - (3.822905580236960814582729373986182454333\
82066308970805157000192025198810544092983125954963337165872276130901111725639\
80037507353384541807907801986333220406786074116841631091360530094039795211072\
73508138407`180.46075226636478*^-8 - 6.23961880813434042200858952296007706677\
92314001342103236166589206267268821072023868926242161225619009985708403744209\
06006543472679599952899725494949209755219250036477668896056204579403959429308\
269683210964`180.67351675310445*^-8*I)*GaugeXi*u^17 + 
  (8.120114926072791510962972963325779165385604873512030199193979195673395111\
61860850668041696522950544713203270532730076918707532147321336268065627052675\
81705538210030525039822566346076239383886277911978938804`180.46197528014136*^\
-7 - 1.3202092463600668330264394272090330971773391358406783832951530168848989\
11663821672198969524396675909677562473162889502580157201310944346992875105722\
04385437038824265302772399508768864724992421674775429106757`180.6730558742733\
*^-6*I)*GaugeXi^2*u^17 + (3.8667213925458991993227150976276597784653339728463\
87345704787257869617235885700201162773438947699525739269335520255845205648488\
88395193550604168352781282333938671333577258198539241051400363911427339576970\
5`180.46197528099202*^-8 - 6.286710678644854522438223614650336138117427593106\
68664033305193453717052672527107580639557123261661795554734427545666580190986\
05626318195206994397403254543950919545529399595960643069907575332652375987209\
78`180.67305587395148*^-8*I)*GaugeXi^3*u^17 - 
  (1.100259586799265385359655685138750442442367956436489517599606861370308014\
27745717079294635311922499426051771465962303631053275902513699582899641726282\
41262148215628949347765779175177280106937933069713308831`178.98939329237024*^\
-7 - 1.9748290122255335019271243721628641047160500804399879469303329560102713\
64732662549795278859771023383610297105850290727331505261587213204323608508648\
8244232847950919109748811522787450831987504493555779321508`179.24342762983454\
*^-7*I)*u^18 - (6.33386839824399297546078536080691207113880703254878771567708\
14411273823902315341034370985278983367864882601013553316560008194734081732604\
7829973781629455378905954004292157964166304532368382130160326654987`179.00755\
600263716*^-9 - 1.07542283031352032030140283785688877129797916176932586814896\
60374681309287237300785524342226513620658969637071991346668366109073671416088\
38877958354590861047408381403049123655821616775099576851695133817545`179.2374\
6621898982*^-8*I)*GaugeXi*u^18 + (1.31321614929733050063030489077588675161418\
37598948947857746413478751843521096982018595793157012773006981261113381479748\
27662906056619107239037005382408271268856632717553927089679804418596704876151\
8713877594`179.00180272056593*^-7 - 2.269657520457613921474201080212112496421\
98205972601002246646857441379693699395169468628670577227081160456982472689337\
35312160597156922173450668135396027679773425579765212158568511856920737281350\
039080815239`179.2394268350854*^-7*I)*GaugeXi^2*u^18 + 
  (6.253410238211374868736241122352162935936905022245405356101699523271674087\
62555314634330012094052420331990645570180161875097103948877082761254103860996\
91019159849652057850090072258898488119568879259661582`179.0018027206568*^-9 - 
    1.08078929575255581460333619180221670230044210007490896994320419887876893\
43455857326096455289233853599433422160960845561266257740826809695024655295064\
0330809100433091152945831059485901960619100505630367197`179.23942683505499*^-8\
*I)*GaugeXi^3*u^18 - (1.93504449820428984744664073560411746757829257398624143\
28399794012119754950412507522643254418496551490466325466310513309133273797575\
79479608619218991242890323009728624442360244006779405691843411588314263968`17\
7.55180688534244*^-8 - 3.2119798063322053875609357474490265436096448496260858\
44754166745312396039423898333396611029232376043964896970034365687708504760568\
640604160405750239128246407290357201282098897274125857820479291387733684471`1\
77.77188873506697*^-8*I)*u^19 - (9.173006915269220130552503465144448097125299\
25571090816562184269943265457648230215507299892785776911709373425730499231452\
24915159127572540090858768833908095188357473566582085373351141286248419184840\
82039`177.50586861257912*^-10 - 1.7500966173164680339779363731292388634465359\
16342965444543078022473263843185732180541650080430462457312707536882011670830\
51132179747849220517543680458303986373131532746677794560858007032109559607497\
029289`177.78641891704635*^-9*I)*GaugeXi*u^19 + 
  (2.011724549570634122399562240414665729310151959518298113186820430521602640\
52915102629747416446817152811551424346409616184108036934617465529004387705460\
5293581312221911241527697036071933817801010904966086966`177.51940284799386*^-8 \
- 3.6873449458876472545536610430354475520559333037683954855745720917527337182\
89901239900223421554580811859405977239254185019461440489369764816741618665314\
246930786609131445533546065950941261228746993929605826`177.7825480993808*^-8*
     I)*GaugeXi^2*u^19 + (9.5796406910632361223183047265090440381539694408514\
16071838692978351213114046231562216974112967939293568586294849557782116566307\
0928150538778282449878016180222020653976163731513279954866099420821211219217`\
177.51940284722656*^-10 - 1.7558785458047267002906811575534669642356227550025\
10219188439712918677234235325003748522063224029831652994887121128820690365031\
01904623746373759883847370466420922174959581143012276463575479086044457027935`\
177.78254809960916*^-9*I)*GaugeXi^3*u^19 - 
  (1.801593736182453586538882846307275266739775779240651059296380719901500027\
10976152807223327459412513259594622597941380891352560675064828360258596696430\
178168526134477376210682694271090244589703662491692139`175.88883648943937*^-9 \
- 4.9503557258971998033018460374297763689117026918607850472143477763719569645\
87948123877684298280670445327440814374826297285311632629256798163012589316766\
10647355294728725634780420010494666660482618854659366`176.32781603410095*^-9*
     I)*u^20 - (1.54411139187378338946590518254304876764802275062779098441497\
34597169988336338805180794976456995638114305026126686371795745447170398139831\
560548187826564135443322076853760738096058573212639184410840127093`176.050905\
0470153*^-10 - 2.698260784514230038973876850797592031419031000884914275566444\
31934050540431561494816792160203210980741525219689169062962002345345518870367\
89601637480658272917559612494763735509422716504068785543176769564`176.2933103\
4151343*^-10*I)*GaugeXi*u^20 + (2.9272066574000776424719398785347420265127403\
23734790259563544663948829470731893516373361175580491485012722110623772658559\
25657037392452619682467700528179686034630411040645813640670670025389617011076\
921728`176.01585885544722*^-9 - 5.6787545528045700880644493209452153410022453\
58788554540520386817880628559196315790044672375656222978928582965442270241931\
55791536838795891063486808320035515963284628799262829824133800691411404682288\
089818`176.30365856925152*^-9*I)*GaugeXi^2*u^20 + 
  (1.393907930324317786084783908621006952210600656818453805465996604047755534\
33302739964639565521151963178751450347072280638841142201737779616984011925666\
15251444356359123395672513463322791980473510376263531`176.0158588553899*^-10 \
- 2.7041688316848031218470102972210792208577434663975259893125314669257472077\
46034959776758982466963101606976284168100883169430098543448558441249687060682\
1461822293197846301324559671687739577757685572071022`176.30365856926676*^-10*
     I)*GaugeXi^3*u^20 - (6.6704775889129126446868941894913256417127009934039\
09837832860331893162087943006224315065449319441567126965276489623750269968677\
9176983190512904545985386661288693223175655325596883950145367880852278683316`\
174.68084195390816*^-10 - 7.2507430442103155591160904273653378193444811387329\
85755942606245620133685976019677537503523439095220836136823171104420078789520\
4474460547709209337863961218588373619202474525215386831392418960815284289071`\
174.71706753915385*^-10*I)*u^21 - (1.3290677169333706878195781648595744894496\
26829621962511580436122835202170463959424778678823389129313768418492595424106\
75637260988367525094513115210401806649093293129447597559480355528674166344537\
1209929`174.35358174348505*^-11 - 3.95307115277871338860555094869006113113389\
94384466136023546298873566880211259976689437649039377059013483887570295468099\
48936697006031232570022720073214234517474103576391370475877954519730570121046\
697838`174.8269692658089*^-11*I)*GaugeXi*u^21 + 
  (4.055710828005936335065112950423847426305993482643370494105130245346100497\
32049623464137313072583667881826565880983659948778077023308090435853945286334\
84151964355804705817694200393297016363718427414218074`174.49214768573012*^-10 \
- 8.3135094144707958380358768487974835457559074425279374418950933346093894411\
19917343573808626318682717124797503960415234164653636467218708089180749252563\
2354388476997567250677634019692071930743687362858782`174.80386509640746*^-10*
     I)*GaugeXi^2*u^21 + (1.9312908748586585060398172183199336618572344698232\
19563326124972276763772340724181864518804231571455390905677995370582705071112\
58965581811144427408059803092308164367870581599790775697995571121627315978`17\
4.49214768665178*^-11 - 3.958814005467269458892745621110693198861239913328983\
04344139689836005699001671142763829996534265180062629984722059248393569576553\
4235502596486510517814037774288686882552313700220747393579377343296668913`174\
.80386509618813*^-11*I)*GaugeXi^3*u^21 + 
  (8.417249485824753377145124533887776024438595986070299854179946152140476049\
56665820083283810647760096724709729142476824315582209407510943095615252926665\
1823307765800029489022414879815468329142778430672739`173.13207928007472*^-11 \
+ 1.0118884816639233045207480686860368599872496327928414869572190342746539951\
83965785956428730441166537135197316447683606955980477923079217933717448716819\
71672886486355805685587760130690941746633928233999`173.21204173265326*^-10*I)*
   u^22 - (4.9399999120025470303057095548086906846310997417513701254713724073\
48566614281175876126085886008845949322634176167713036415835874355280549104980\
28965207284092044736000302686684806148366215457883432354427`173.1503819173064\
*^-12 - 5.5176490563314404941978507110459761561271865417586439466488528368745\
12851211776647725001184487307323545647620744189337770943927208995857507763606\
31158405915974058298465724729858057829412940551324788244`173.1984090503437*^-\
12*I)*GaugeXi*u^22 + (5.36270408964463845482833201482164599077600049662050663\
17853860485573411284620441972815476706842072073249396659402808198457512863353\
28722173356016021673269367618574879477649888856820356667165505702893208`172.9\
491558889662*^-11 - 1.1598239753775159483575114853935891215271626827519485098\
96735319254137993602351513616849234749181996556769320659967527059196646429071\
7036120085653510051340573886210049585879183179358966287231013817842694`173.28\
41641374673*^-10*I)*GaugeXi^2*u^22 + 
  (2.553668617478032493504607326850066459052692384081301481455929634518348280\
96004717883419845232962184609482047543347941155710109561020030565029987213639\
742642967627076135245297359873187303784824909450402`172.9491558890241*^-12 - 
    5.52297131769724794878362860252376391657131211998370819813788105621877305\
10573382050754697092612904512215971540167164551222984177594632609745214851242\
1099801390402489245761291777850593697126314317080881`173.2841641374549*^-12*
     I)*GaugeXi^3*u^22 - (6.0878338338266114689952563502339586059648472236075\
73535788412521014210302588630041593907123232281922395965178087873551003780567\
7523162430720119468045224360781346549836741029773394175`171.77328762180622*^-\
11 - 1.3486273229724340030481120094089203907848690892941757455355468838465915\
51755467028474356156646357932238475959789235328521384723310302394483896263581\
2629752668726517525754004397921836`171.11871678602657*^-11*I)*u^23 + 
  (6.320564666294109052477979420013603471743331847810957235335834805074314353\
04205997112959444868138642489216029905536751301414671744614292260143159959197\
40444054687882191688840078974652999183824832179472`171.59779086867908*^-13 + 
    7.35460841967963588796980175781137944534332946755342728660648083259377015\
68913806184662181129982088452249199707287202457923039997453875302162829345053\
018483261520632666722676379658522374712701858739965`171.6635945442872*^-13*I)*
   GaugeXi*u^23 + (6.78094705251278833376763818014501090206105928730552988915\
71343035549640473727248948653312703035663417163864891794428923757449125869507\
06796448737741300707291099186922206805266689005`171.38769226658158*^-12 - 
    1.54545655744706146315670864542160074949467972013759328573663476658926417\
13991324291179493204848830772353489265545597518230645745202729959688466707817\
66033079166063310139367023236918`171.7454587148992*^-11*I)*GaugeXi^2*u^23 + 
  (3.229022395473604175242735876021312725628770060186875240280758983320713084\
81934347651966581060428481265182197653974187388353663252503022116721765123048\
49787532019195733052912309704730219136547052231913`171.3876922652619*^-13 - 
    7.35931694299569282011677276520561508655941550819308226185274863710850977\
31666721752125506352220565241087043323686010257771687271713502133752830998191\
426350332331118950880118338643938624060230679186864`171.74545871515326*^-13*
     I)*GaugeXi^3*u^23 + (2.2418549789614617767555181890486973435710588298559\
43118285753029377073192804979504684471382582379337217683631036295886664670098\
9484455353707566515613168098607850224422406817065352985`170.22207946604607*^-\
11 + 1.7201558380545413877197369843771863833616631402412548058894852805165717\
08765557627927522091389653181640486449654275813693240135285179467976449275843\
725411094340753886433179611743153`169.10703974423907*^-12*I)*u^24 - 
  (4.229850164177412606463228553846778446133726287573124576640100891946301334\
83081293540160834874043787171934243468596921059286786753667752736712533619203\
214837719509866249133205018437`170.2129269454858*^-13 - 
    9.38136539419270643128006115627293415955011631671406542784926323330280537\
90361366802401870088689311151708065571102330242756262471772587955263872562631\
77690143442875666493200741153`169.55886801364034*^-14*I)*GaugeXi*u^24 + 
  (8.214781964873042507093696583196463601734113641790102644824088609979502449\
93478748048498809557576668515136973268350149030754672640393750859625121480984\
242070941077754579571225741442`169.80849788406692*^-13 - 
    1.97092390636283033401057408583373911905664941331450985197071016028079555\
21402962593180859897546276173724196385291945953156014333425372379626339814311\
37118886639053031458117215449465`170.18857170041773*^-12*I)*GaugeXi^2*u^24 + 
  (3.911800928668038281138217031766815631977699583430951331330003967572515102\
15231685508930342202557370979887213864794148403103528942613609153559834182478\
8624798611787103138377974026383356332365372748038`169.8084978840036*^-14 - 
    9.38535191990649541654721295284808577036483962183287136361030604616043413\
36492961057719441464156931053682373550445748679822976660675909204500111193383\
11440790321243071664394543175368861569788037697445`170.18857170042872*^-14*I)*
   GaugeXi^3*u^24 - (9.850843219428198470001247068722441021710291919265569401\
49120761320474919395665812761996162733768438901192679138011659493282611781162\
2257300051936344757814085699699141299656811414222`168.64583057558625*^-12 - 
    2.10370387729061116181670456224868563944596843466457388892469972016399336\
91576090980979005584990566852555626830411103978990592707022715100379327825400\
664766377180255545993242813665`166.97534177583978*^-13*I)*u^25 + 
  (1.505430510590252563297307218780177261539201990510126045121795669966699286\
92520409487360863098218559789401004371448251783604709862008406434358748372724\
902021602055202320113283608368`168.644671875635*^-13 + 
    1.14736846502932299480214760066263769073083951581255194964684950525623837\
43919065937855769815787395927205301885441707699706163121049668046550482681349\
546315970690726526469570928027`167.52671407129014*^-14*I)*GaugeXi*u^25 + 
  (9.550867761321256651211735900711225279825157647703957996292001095275658786\
87626549737109811142347472628713708033124300703569842395518769574701406299017\
79103434326993482458965297812`168.21225415446708*^-14 - 
    2.41015558711948915862338599154400697693831562401023288318483582045071000\
01669278241310143773209796749274377011230628894830445761832830855775625457069\
6741870680861086109302852917406`168.61425640175662*^-13*I)*GaugeXi^2*u^25 + 
  (4.548032292093086074213984206831022131535741722045370846230049467980544037\
35292327019186483908355020577912569087404480560566016008919226548737450076423\
7078185681981925509517036234`168.21225415671185*^-15 - 
    1.14769313611737497606684934980109482769562404049117511167192571076997847\
54654622686837056654372074907220464232635537791031934303005049554537752938182\
052642473504137843648671916575`168.6142564014041*^-14*I)*GaugeXi^3*u^25 + 
  (4.125528868887580211599946293042454794696722253436711764122082912055697759\
73112872878481644543140516686000020924832326951134473745930818592172089713984\
9255049686264856257367098753864`167.05206033322372*^-12 + 
    2.47113115555560156484889610777358194564035130330419971349273709949321660\
82204487906353872903419203687387925423124228834817575875188759617630392106239\
675049818729227360258809189266`164.82947649897451*^-14*I)*u^26 - 
  (6.345160516810555968977344732375613140574062872356563272101889567339842629\
04591781525790338744283111068006824862221748943928615939406830449873650166817\
34113097024345041293557698802`167.05197016911822*^-14 - 
    1.34780605290799905906293620561032386824824792531659756594753758107677046\
65430586428982061368097017055025696846301608808127840961097873830246284160078\
35180093481632857664935618055`165.37915495840406*^-15*I)*GaugeXi*u^26 + 
  (1.067365038928025401207819123580574602269188503895828820676132442243185149\
79436595031938311315047168285337366270706996863533357319947771432073425212253\
62059782074595815676497023592`166.59958952673202*^-14 - 
    2.83092681545979526479860966414134013162604284461547446030355727364125857\
59567086896366196987087064630101811411401822854449313205468228757914763692433\
620595701943866169695779684111`167.02320519537432*^-14*I)*GaugeXi^2*u^26 + 
  (5.082690676049068322916748090606328287901598590346165886024911880623469234\
33476970460557474362223472595716182781416886397563347101662521176083580406930\
28771280652886024065675341`166.59958952680597*^-16 - 
    1.34806039189443122740171504972409095087579953197360199620004650528579081\
22107290579938076309683073254248612515900123000276290114535692292238787594972\
19197778065767657848142653515`167.0232051953638*^-15*I)*GaugeXi^3*u^26 - 
  (1.755816587654569740771903276238069837156821175823491005148692819387770082\
74219847424251315757727412045362246213466273958902307874282883112527603988945\
8871950567060163743930034195819`165.4423727048528*^-12 - 
    2.79249866102216954126776426766303218013106921934995725600028641162627711\
87502286147057894263899325524631304468917764941281843277051123614492530035418\
82751140358228285765616740331`162.64388653079925*^-15*I)*u^27 + 
  (2.559858215253779594597376103491793243215928869149049282327222195757475255\
25201174574203252039063377495861931903648918386641602058924150519239452936451\
0182804836164679716539311599`165.4423655666596*^-14 + 
    1.52311944846163928830989866068316072158144139395246231533786201168046456\
27290821887151324650002317257195813764349365725610447838849757657248570429728\
3552063870379732524521191523`163.21688361886333*^-16*I)*GaugeXi*u^27 + 
  (1.148247946286935929341357906617605163788186761322395633522469689947930818\
52093096722782265761428232277195341675215162620269869758625999804823354458298\
8793310199371376273661371923`164.97108511295707*^-15 - 
    3.19894870407776259373465196154913974172032079536957092759358082003100011\
55476674472033711013355748797354967931430880456843666692528124649556903922416\
37826537705192998444943329701`165.41605671175125*^-15*I)*GaugeXi^2*u^27 + 
  (5.467847304416499852961509001477124380649606886406208646533119463170495164\
43194778714594320388885551928874428751466549741924619688621665482521791074928\
77455920863586595351659707`164.97108510848105*^-17 - 
    1.52330890802971144729959225024229355403557099473592083269738039222357350\
17695790558936230117217216543261550129050735990068398141293310344540656785504\
7201813185267886801097175934`165.41605671232796*^-16*I)*GaugeXi^3*u^27 + 
  (7.463862453680900991788116121172424579435753726209065437754741322452338580\
74829445678334596522192025616075823592815957146514670584320973528705951470141\
077030371251112635805725111657`163.81740590834633*^-13 + 
    3.04027750948527499319701810413167769399883304448430016492152247141531240\
28364171196321468127149421206459847818784636650656618769014130856648681557554\
2299377924987646388856746286`160.4273555076564*^-16*I)*u^28 - 
  (1.050189148520823992467929225518970863076665016058324629911774552917884827\
63324755321920607093620807359269867588974266172443406336436918143150557211045\
33483462438048661879098170116`163.81740540294876*^-14 - 
    1.65828990062732739951022136483566624201002370397359440427133704957336847\
03411614547121323622270693032481371195918606010277782822206737821297276392493\
797559956098102584074031574`161.0157983322779*^-17*I)*GaugeXi*u^28 + 
  (1.190673694598003740530051625684257507084851606221097234862196123871484029\
83115659486503151534454888318958413891204506112889943338699413150918498581873\
217704579559318513906760125`163.32727948198183*^-16 - 
    3.48269291137092426233044416760962299566685821046117848810930789508405462\
64968163286871908474293492114038341098696649767917648815714495457841440266194\
066455353717370335446552977`163.79340190502003*^-16*I)*GaugeXi^2*u^28 + 
  (5.669874705996145277330867656888692854957110846829108777651713905204866448\
50537114726271865985744317300997701254859227977217605446257387881061415311752\
0132087927568514102964945`163.32727948190373*^-18 - 
    1.65842518739500788682618652479796647974805480801418035686963554851019067\
87637930144043455666492669012539124888021372105411521402472695169640219884821\
950475257156312635886303574`163.79340190502916*^-17*I)*GaugeXi^3*u^28 - 
  (3.182631079253727759572763771575914805337724454852321569356481128493483092\
30054883713579359851327562206873344509373576460149578858232208477964322499527\
309423818341611042137222939178`162.17768890696652*^-13 - 
    3.19334438517059291721421977321274555612836205910626404815763038621477984\
15625992104027251455882983890389528921033812123194777015607531911053558393088\
613065718059086990801473139`158.17914836491053*^-17*I)*u^29 + 
  (4.309713805042165911427325812022353462415465604545611580505467100235315575\
08860981251615981111038614889230558000252423356773981157263331585101335054653\
9706143829855514735194267624`162.1776888736836*^-15 + 
    1.74179088758984948377816257662900236720397468814359132530840562646400726\
63249000733066569885793091730941630280877137222555958205477672300401765691227\
56618679032846525790716737`158.78423645689014*^-18*I)*GaugeXi*u^29 + 
  (1.191580774840763270606428711572714088161072777632221319050435225194759228\
96347574966513852795987170265776869754463325523914238999824669469883647103444\
07727706271596374322425758`161.66867281942217*^-17 - 
    3.65796795642651584218021875992283360419189409341034648885819049906725076\
55308631820433767526042877862250282687407677198270599151743335787766265893608\
138535126495168998262972721`162.15578922856508*^-17*I)*GaugeXi^2*u^29 + 
  (5.674194305958999654558371053911302791546700409771509794975834281835161708\
47094805133536714682780380533868037168183357833357159736795982968114582831570\
41055660233348437420212`161.6686728297734*^-19 - 1.74188950013062193368068571\
51135987220203383817666370033791375136401014387475188452109513065154481439728\
1699292441271743822353683431850261129801116150211051326191297557875127`162.15\
578922746664*^-18*I)*GaugeXi^3*u^29 + 
  (1.359602438409224213947742110263586396302910216655159124657745680503506135\
85685553316692940282041891114008129862070906595619397306261279275867322987447\
240308480583273104244019401311`160.52371034065905*^-13 + 
    3.23994987075618206901795783440395489637787069712852835791384545142854316\
51574537296736982355530384504829412738447598411586668919001092876501213431871\
2141716949678981282112453`155.90083669660748*^-18*I)*u^30 - 
  (1.776107454949943195663634889169853610893452008399551292306243959470734809\
67667451361138727892091111498043413822789287623728709082841231829515964471068\
6919142112049807298765478209`160.52371033863258*^-15 - 
    1.76721989057855370204046250249582109745396012143709742592976123337880446\
48554088732139477675370831392013404044611689689129194799018340628803217898069\
8078225153868495098909122`156.52153169247197*^-19*I)*GaugeXi*u^30 + 
  (1.152202495753260159567597146903698303888913020342031514313819924854334299\
33962032817787058614437556791570130196198285114243274747692845996651712348587\
6774522978063063798860166`159.99573058074242*^-18 - 
    3.71131069158036996486808251507842534250449281714554370808192763441325609\
53632577152175550702560745988027976461225887494484170428763078373565248882565\
17964208193992249430916481`160.50372908187816*^-18*I)*GaugeXi^2*u^30 + 
  (5.486678614228753651703394531677307314087204013535767115320639267077598958\
19004775015844325077978028018811034672459121068466912625076221369520459450524\
0906175665055923059195`159.99573058075836*^-20 - 1.76729082574322645976023917\
26862337515138970947713742605351330998394826069246465333476217551763973538383\
7617668930958905796311185697961915113351252144241334526604793133441533`160.50\
372908187663*^-19*I)*GaugeXi^3*u^30 - 
  (5.819683999174201140422604139658693564333954715499755133503657191421491025\
42138385036950523534484267797541265957119166476308451730221427296781610494759\
81075282322356321818371932531`158.85592718272585*^-14 - 
    3.17907921732743167650906443202461065592337286709979227469164745760732192\
75584253452283754098300323523213957092501896418272326055649866758018338794637\
9819185102189004995264761`153.5933291289684*^-19*I)*u^31 + 
  (7.341522192932148712890542618480286016934820050064307854681287383042062420\
05785871445911275555644639938902208645042803195869396359542403874259278630670\
480324472588139279859242127`158.8559271826112*^-16 + 
    1.73403433596955758818092021208857893637833498954331837876097828268013511\
39489223798559770681535665870016772575070022828216444919732665863708516099611\
086225201947530196681977`154.22919875941844*^-20*I)*GaugeXi*u^31 + 
  (1.077643123957735423924167795422640218661402289338390841854809785452262516\
94583716907515280960636411431205357854408295179533194257889266905253249386462\
853496337390417234207573`158.30888661786133*^-19 - 
    3.64154775206734951216370140122119142305112822104195133804063907926668702\
76334831844984723091983207286271259344415398228870473831896279513060114437066\
5686873816794486081618494`158.83769766495655*^-19*I)*GaugeXi^2*u^31 + 
  (5.131633589444924104811810625238926914982708771077787095933130638029914620\
36829337026701066766777326776988908046018846915715836569948278741111326249622\
3054678393027700357002`158.30888659035537*^-21 - 1.73407036465271720686639263\
19531445478665075179916927501176703392475801558571446375583257095121428818101\
184398311672347690231753553959792770188393448467290155538047488292798`158.837\
69766736538*^-20*I)*GaugeXi^3*u^31 + 
  (2.495588060196632327968764934511049151922871562102057615941723399121407740\
91493888018296515276993779043110112719186025734299262291042342833829580042749\
17907887877613916369896667846`157.17476801061292*^-14 + 
    3.02001785612149886442966880625553945820315692772311532330126062064443022\
95828340999553401253466825410237918196329467474957667044492294678548616490491\
094714980786407440238366`151.25760462224193*^-20*I)*u^32 - 
  (3.043830950335077439274998251016777219341880103223015143752560411307814728\
14604184881759087273979223544841293940733836542923617085238464656422978834360\
412346999954382838215095191`157.17476801060687*^-16 - 
    1.64728361814143037179081115561588502599507495652619138223559435998627294\
52465919200257542663617450923452588774361897031348135075844438901946919555330\
12165277474175093865923`151.90811586137391*^-21*I)*GaugeXi*u^32 + 
  (9.758800240985722103048673281726072355016032741957561894789712540397237597\
73384091041834154667585092012965368834989679361446177269041834363442683389778\
2555859998461994886061`156.60854577777604*^-21 - 3.45932200994832401276212940\
57250559384298317389236181519003453975268701619177307373962335106274324060492\
149931041083940000164843234450263409431746522605353716866820472444512`157.158\
1403395974*^-20*I)*GaugeXi^2*u^32 + (4.64704760219846477872131920916409774885\
46372352606802060081280412534173654315640564538343885810163847561634301466880\
2661039287630225621356847927725026925547749722658143042`156.60854577818293*^-\
22 - 1.6472961468961146440597330547285638479161272437834772953593897923033151\
33046334600209968025325859961941971358055206212193173769273299992173277300696\
730842078357335311577363`157.15814033956502*^-21*I)*GaugeXi^3*u^32 - 
  (1.071995013614820193678630256142885200773261507813792112800336205247521238\
32430979462680723616206156935263457081399093696542143339574944805020785919468\
70509901284958702837239210111`155.48063557630616*^-14 - 
    2.78038447224061221525528525035600972187916785627381594075123303101914575\
01327421075372592765825390720928727709221791146782781970393082305454797574014\
4686255715759358862553`148.89454766548278*^-21*I)*u^33 + 
  (1.265522319339595396887183265336891823366194222150631208679272814013961159\
42141381699887759307965666032115722427625717908284643910265604910318234724587\
123028744198649348801093231`155.48063557630587*^-16 + 
    1.51655444408215387795145315302785909843812839033601418037459740044055651\
70658388213044183697688782115557933363197244782754525165200235123829835865836\
7888554457031205958649`149.55922377335955*^-22*I)*GaugeXi*u^33 + 
  (8.564433203265873054604520146798798274108977819417852110118545827643649573\
33484173546402883231404579947303119771704024544562373413533085410893482314819\
520619023960226900431`154.89508628337157*^-22 - 3.184834689960580521844972280\
82558062998034641735022102291982877081583691432879007847632255740760221571137\
4755019397285260328815802284222081684926608694040069532280163281679`155.46547\
455189523*^-21*I)*GaugeXi^2*u^33 + (4.078302324776036059879911211052581864607\
71429181609644113869837385842252873941483084016964179535743842302422159685663\
62967787607816380956325033528508548896437985804815169`154.89508636666932*^-23 \
- 1.5165879329586482619145796394967052428314790480829809928400697249708969008\
38767407241269556123130689727871549553653263937136168198209824606463655753809\
8328760244727581641`155.46547454587161*^-22*I)*GaugeXi^3*u^33 + 
  (4.612284660720569840823758835565609269818176170903683469692107609497177623\
86454517649691349478132298139137300744711231367821453011686621056157561290164\
3687099281620355293641608915`153.7739090615883*^-15 + 
    2.48317540529739342155696235925086295188622796350998946052850446761048640\
02064974175748436097489164051000513439718966449101063562180563874404414346166\
4325757389027737318164`146.50500035649014*^-22*I)*u^34 - 
  (5.275555974383620204011321860288702630318263436088328531067939384164472290\
00695192963295515511555515072944732953324668206422128920838735074385233399689\
71134013455823929926981444`153.7739090615883*^-17 - 
    1.35443279391204011350301856087358366255678856757516554142801733968942601\
77897609387330306132237423847776140539896087454125648232106909455043106345370\
632259876591640058587`147.183398286756*^-23*I)*GaugeXi*u^34 + 
  (7.290556068632335940109655138715622968489048142464803600269530451630983638\
71769600593083579858599199097915527945999494706120360169242172317981558367759\
3916156623853985818`153.1688621943888*^-23 - 2.844401058049499888372873080964\
59400198876732946701953465781977453231401471083471221399291318704799239989497\
930300711897301938047826008078064404757201706508519060215609717`153.760092371\
6153*^-22*I)*GaugeXi^2*u^34 + (3.47169364029001253161068766953626094466192098\
84960762983635174938238987413860018652069930290172768219735498061093893752479\
44619689769116263866481692903528806353766330407`153.16886219176004*^-24 - 
    1.35447681005437293802142653994722180711025939990337499281936594458325854\
33335086507311986599059359819198224998193430774236506114390775524858107785536\
06920985650664694241`153.760092371788*^-23*I)*GaugeXi^3*u^34 - 
  (1.987489770287745074723758488148915644583713312946688316992051400434682148\
88032119629474785204989366113209618670804266716042328651522590647741726540503\
0654231205497190847091840517`152.0549460804464*^-15 - 
    2.15337208041190534572412672761054068616258937186847730470693197845403774\
60991660360385923236355699430745077300501594793141612041852521370947888837770\
841711411899487901587`144.08976025634794*^-23*I)*u^35 + 
  (2.204699928359984000935702064344780030029442857768204628399200060765703420\
93650763342857823878743680978892995621562784547980012972113426062851051170826\
28614966801410963234004821`152.0549460804464*^-17 + 
    1.17460084181652380602231040265467152883431587397493297912259583193854610\
84818068863074775510227896216690787404198485965153800257257311791952743379927\
79380476944728467453`144.78148690021771*^-24*I)*GaugeXi*u^35 + 
  (6.024728367015980143757591530130410708449159752118995951435355526087463555\
15174791730182972608988145922764358098445917376440080712527950056189755443571\
6995860532923789637`151.43020525774833*^-24 - 2.46657868414148644125014814219\
39285637353324982210284066772539437343568470891727016259634097506113256028137\
485902208602637456880184714363907381824825471825043934863847086`152.042362760\
8737*^-23*I)*GaugeXi^2*u^35 + (2.86891635279985745125580742622673844261980898\
16393600830659279583874723720397366178217020813386766144697570985808848029486\
5745859881688647496295886548801457947128024401`151.4302049723237*^-25 - 
    1.17456131123263752724865086672340195652305060180382194572260220063777532\
71841030135404213011166496958087520143325133372794000592289048144450384292013\
95548034461327417171`152.04236277790216*^-24*I)*GaugeXi^3*u^35 + 
  (8.576772099192129546461221627741676482730553319704848177562354728033848004\
54991697439467772881100043224592781841435366360790816456862284814638042182460\
141798254667171297371926859`150.32408446333577*^-16 + 
    1.81468787794003282728466002194873914769704971898095708290867999548856361\
32706268493652559744291351163518592851017342214748281752920366458982634564674\
25591799924494045133`141.64956253128074*^-24*I)*u^36 - 
  (9.235364675258736788309689079840875301528108140898811298850180011851203713\
24325358750592870639457951445765399905865882904598552296292792092368381010011\
9339813118757313258983277`150.3240844633358*^-18 - 
    9.89883628568825808817473499433504614416344205479629504738784040348809332\
69376554085621130561196664689244772471301622036291147833888570424898829318969\
443624535074908248`142.35421455593612*^-26*I)*GaugeXi*u^36 + 
  (4.836824443032498612486276292098502692500080501059094672747288541241701580\
54347388237188092936680724120884656212215696430443887308294014872194518405027\
883352845667733908`149.67942517639037*^-25 - 2.078589843253472154086831073481\
18343668621126392408429677833899521025136295747848839927657708161336053695623\
4717514178018002147088893640870273119177259196739249773615145`150.31263365266\
585*^-24*I)*GaugeXi^2*u^36 + (2.303249165667340590751567580980705237878402787\
66404058240543702419477392430327054936643479006734974826569860709317338878731\
76180699436661900242955164161505856764168209`149.67942519031024*^-26 - 
    9.89804409249908677567520986322893611297554092923914339062782759402173671\
74176851959757410446950208148191189738183395303334565675056154513040798639000\
657906843492859937`150.3126336519121*^-26*I)*GaugeXi^3*u^36 - 
  (3.706299387859211692315198450079415312726129975015678823943786474691177022\
85348286068613107769872091292737036106638033027807529398414913509671934085017\
993035618755844582682963916`148.5816438516546*^-16 - 
    1.48720124794298063711516415212962795044899748827136407763318024404162436\
41611429924385513945737061345022144875518500914160680909907951575595633614639\
4430453462464563008`139.18507309495735*^-25*I)*u^37 + 
  (3.877277769487121697274091081206028352286181621398370608967199066310385760\
07864367690120715874510439169635230651381029907286398216138200307185612375788\
2003907945571344081279809`148.58164385165458*^-18 + 
    8.11104716913208241973530918361163817539470131612717240595635525851574291\
67931180114857153605416790262569876615212800787348179143924542695228360057077\
32306476257702835`139.902193863542*^-27*I)*GaugeXi*u^37 + 
  (3.775179605992414314051769271199154823257730503715269564454589294849164873\
43289772515038625130895238706492172144822507520540025157851743140012733551507\
38027213400747214`147.91681064151993*^-26 - 1.7035727766984466222258218495840\
32439729477248351815070428854537810740153071927614060697189077947383902740332\
00885671117787220187052709827871951169825647319076295041138`148.5712337146717\
*^-25*I)*GaugeXi^2*u^37 + (1.797709183166835525128806869190784616763335399011\
24737300065082165070056894446954554172137346446870910337971735557137520634062\
6366059900820418356433057650995278819614`147.91681174116985*^-27 - 
    8.11225056622340871428276286763286008910555212825994014454804608022949998\
83151042292854707474343261392739442130173079750796204826557927942351653671961\
37085364539621356`148.5712336606698*^-27*I)*GaugeXi^3*u^37 + 
  (1.603705838982503713348678067547260525677583318775605021685998252932940250\
42308578659408302196593605900889235927392325802271396555577812537076337916818\
28823423`146.82792712657886*^-16 + 1.1862474749423377678562770687513951645419\
24834159801791941454703530660290897799974246658079197406136202624633933512091\
92842144152861722572168257339`136.696977717129*^-26*I)*u^38 - 
  (1.631238441701552553900499862341932054613221648795900997877565241955169078\
49325697038271589485295725615625890112790440449604505450013741399885015924955\
2015375972308124615567646`146.82792712657883*^-18 - 
    6.46914284189355761322336738937442835503437672811600037146440867291972973\
99660959203475968228646053362461987877165007983671585831147513189445757927966\
4624841156741505`137.426256419806*^-28*I)*GaugeXi*u^38 + 
  (2.866561135286476118414526857034486403186480548333979485020728626668268359\
79206469983304712039947819451778483041710328580085956939288881874979924345556\
4417498576122914`146.14263540429113*^-27 - 1.35893751353171072198381625004359\
58455772936019902945035508013831768525944589199339808407548930178919459709472\
461800086216021382827152833424482766203089137123178673724`146.818473683388*^-\
26*I)*GaugeXi^2*u^38 + (1.365030284318704813531893801736267261328905368589383\
23422098115175402747437043386522105015223061780172977113392357585227561295752\
90598864538777738292259814732537084`146.1426353312431*^-28 - 
    6.47113771105190876023318913864058469721387021904553453089930967757052116\
39448526713000190174050049895702025438394250838686464587600453753004635619563\
0136665281403687`146.81847368663833*^-28*I)*GaugeXi^3*u^38 - 
  (6.947821371049718868767115535276895561984585272369073576650097684278380023\
74951619289269907016485266125708349199000933394733638882636683630191582700482\
0568603`145.06322169289777*^-17 - 9.21871943504845639532216044745107490636349\
03859587692506237681701691245757998391174526603122490501218129204117203313713\
95105695994571287555808095`134.18604364646296*^-28*I)*u^39 + 
  (6.876680771179033579133982481784475610788248618147981520357219454232020964\
92202926948708738474059819305447192215717439036239018879054527404102536975401\
80314`145.06322169289774*^-19 + 5.0308942324207069278706189431950490437947299\
58793499890817022070077228246867357795771089472739729753906425434086512068690\
2180463170390146801743`134.92748801585967*^-29*I)*GaugeXi*u^39 + 
  (2.118901009097207047999075301842757125618648471896706772034983670949872091\
19756820412888921171257048837133641327190258770701923748641073406048615063807\
384758327138672`144.35716113309667*^-28 - 1.055838072308449721148426961748700\
84745834066577575772503960733785663656307932501506407382501871012670017422589\
062527756843865177579238365648084901624109467672983593`145.05464778340666*^-27\
*I)*GaugeXi^2*u^39 + (1.00898937630819360360014880248313708394897397788425141\
03864575937938359905153606182443985722029888767364710573779320288064641457843\
921474036928658206569616375010101`144.3571563960992*^-29 - 
    5.02780206079626865707097781054176103966424817535824397719765762270536385\
06408421360824645658976883655653286324022063832387666446652245375139176832807\
051115151396655`145.05464797418318*^-29*I)*GaugeXi^3*u^39 + 
  (3.013605730713502330285520378969721685868608465932711413692899215192078794\
93148601423354137510369172375449580055419745090500786969411292170217868403435\
7693477`143.28780063555695*^-17 + 6.98345172009616239532245362890130582216092\
20360909767179197666686376801753790680661974552041999366230898664995360203387\
49488169712090130418425583`131.65278433751033*^-29*I)*u^40 - 
  (2.904476516785822764406856773510162997660037956571667366500830417540240742\
54300173830233664085103074252509017388456303706469112044343738639490378615612\
14704`143.28780063555695*^-19 - 3.8122130021600862744157132230070125272002498\
15822471326548313755209387004476830063080266726546840475435560817864798191712\
28597706073254069585216`132.40590992433064*^-30*I)*GaugeXi*u^40 + 
  (1.525573877474675150282909078856586255840919600690486800361838298360832043\
93596419707919674659608878068970457600150392152725635841202976969733210649531\
76143213148671`142.560617316732*^-29 - 7.995613258309298353622700181155881153\
95095855695745799258552904165738096359045819555850212263982804274486897950254\
43446084974379714262808456030059630855511431808546`143.2800358525526*^-29*I)*
   GaugeXi^2*u^40 + (7.264613631266913714548282298426375019243535085653363281\
00504731724818606545841840985390040942637563819334336845939760293853795191698\
111948632666477274836706593281`142.56061771730757*^-31 - 
    3.80741872934586119077418152718989751286094025153021485538647942031767179\
32872667711594867698677199430358905691891763735726129935925531242960015077998\
71918182085588`143.28003583796956*^-30*I)*GaugeXi^3*u^40 - 
  (1.308621415143038683721066749444601785582413791353159954541375259993136763\
02559210536589911268639382203792147446535701822147564680385770515663260193357\
7180648`141.50192376414338*^-17 - 5.15263251265846859237183350292330941037200\
76996856820792072318605973029911598351558385061866822346072103684819950994040\
9132686252682476268977453`129.09713891059087*^-30*I)*u^41 + 
  (1.228978585001144796862159378189875877966027455011510469823502211010412017\
72350426429957146250704037614670427741478518096861349521600010662762707059644\
15448`141.5019237641434*^-19 + 2.80399369838496822212049444244892153532661801\
03424589885335232944848594494336764173404725081632920841761634519444768446259\
220585883186549589796`129.8601564820637*^-31*I)*GaugeXi*u^41 + 
  (1.070355887392328985766320460316210941761115117991982946419484752380666178\
91644296446497623289349043814715084727859973869152104297927521667808541257827\
1466134292406`140.75319082915908*^-30 - 5.90529936514250806615881669233220334\
62037939997441393238061594727150938345566710230871858332127806651062533885044\
13967920224511441502132606445000786731230432798184`141.4949045457289*^-30*I)*
   GaugeXi^2*u^41 + (5.097200888733684474914742439164163166297980112810445389\
90422630467789735447265431960123029089148684879921464334348165423945279503005\
55353975102331973104392982243`140.75321353443164*^-32 - 
    2.81204337635322801605719728398139849347381721213443674464715894139217737\
22449813250407250375310225494527083411384167170962974482727549186727961423491\
0641480278895`141.49490379975657*^-31*I)*GaugeXi^3*u^41 + 
  (5.688647290646814430607674549327362944034400831341728859365976807265325669\
42130290122749737258293574507718596510960065871508486630083590956156750639956\
227693`139.70583855844612*^-18 + 3.707804134033581600515124344149421236379660\
62897822581231524931374737057028430968554729109001930079452857709560159644383\
2217620091584229006731`126.51994633544113*^-31*I)*u^42 - 
  (5.209198454072933908287461986708324195387898274682036811983859197133813259\
44464219289437420344304241328973632138880010105096642364364815565528389900638\
1156`139.70583855844615*^-20 - 2.01520591273121064104741334615701996404557140\
82044504301615579772466119291397526961461021441336801617928205292400661065382\
96608677833145371891`127.29338708418196*^-32*I)*GaugeXi*u^42 + 
  (7.322268473645623370330235487500085667350195741957889940053906866764665046\
59886220043788221562810479545550052035754051134552291811845075884432086306850\
35368947213`138.93512538535768*^-32 - 4.2562319495939149211528735650175310581\
51250964239982809154244399060723446685027991115266340481581226119858565041123\
34175897170660690319209130406969278786178289091`139.69950502440037*^-31*I)*
   GaugeXi^2*u^42 + (3.486842369900729302183493585381195741804334233244894934\
36363841438900567744692067072260564468295131564073846022436619916648521173271\
5981100224713328538234389223`138.93512304365464*^-33 - 
    2.02681618970393381157886585320316805766237227741849346397185921362535492\
47740895172044001389013548698076621309700098228939653992730214201541083869153\
550646221102`139.69950509370628*^-32*I)*GaugeXi^3*u^42 - 
  (2.475429026556901369441198006780897298263412349981823435875660457662139412\
05702945977201904597699221723265252566634041319253151939706451562799255242340\
017128`137.8997810264528*^-18 - 2.6221862675900851022698664178799966417820019\
23383410727630180316988689201590490039566955041164296571495934724210582108080\
691380235173986559306`123.924794085993*^-32*I)*u^43 + 
  (2.211632281199121783586121602123054401583098798226080792321899510601707763\
96177901744272151370019252465516273226752871785189331465036676259309997686523\
8981`137.8997810264528*^-20 + 1.447256652731687792537056706654500139511014434\
71768453355225497903039871132021031593323397251852430635951436247490249107777\
976603830318084695`124.7156136607385*^-33*I)*GaugeXi*u^43 + 
  (4.888539716004878626395330572428653945397467890771100818339948284030806559\
63171685082627803551271168794253331028014368224491301870394728252115828568289\
8856012498`137.10678957851567*^-33 - 2.99545515983349345193154466888002723135\
49395730870059094313760491021013708090019904544890122006200140725362444890627\
931999597205641739608740231110838784259492979`137.89407325348537*^-32*I)*
   GaugeXi^2*u^43 + (2.327227536279420177040838912455047168309756740679391136\
35506055000089925373674927281889614303301773041767238835757193808836662503505\
591310260830561168420133603`137.10666901597523*^-34 - 
    1.42641630521244384567755141782115968344456849735691496191465624500302649\
55082058578868631437182965633667732798975513393343965137447948576178396367101\
38108048035`137.8940764636054*^-33*I)*GaugeXi^3*u^43 + 
  (1.078248596186655669538706486851888043638078159812178640755517948951911338\
45880775087864201187012103653293580260403376171136152290222862851858921209369\
852903`136.23098297170947*^-18 + 1.818351315884071323227515251531540582414928\
66784934327229246388195083003729208971489720536745119433533295867934411255723\
195302961712768952306`121.45794186548875*^-33*I)*u^44 - 
  (9.404549750609455741342207660774092700369709609498679353868479316609444766\
53528376439111270607980974932436458429646103920121529290366882661322432346657\
377`136.23098297170944*^-21 - 1.008952150355200504442754265527310977263034874\
09645374730790577707488582858321791241559927446853998682991145535362790498444\
68501525515191055`122.26151553374827*^-34*I)*GaugeXi*u^44 + 
  (3.185321336424089576504195440355724160091098147105059859917410004484945052\
39713483629420376735247248492925332209102357282293529907682433333182807085067\
888214705`135.41516286786185*^-34 - 2.059880185824513924018521915656481040702\
38613814846243457625729451444832034362688982804617850589347585729932999789912\
3048848812481580118494489174495972881456701`136.22585157729134*^-33*I)*
   GaugeXi^2*u^44 + (1.516726060373719616959296514538211645304180719450199990\
41997673789364652669380226100402390423324444594006396043042774399510538792763\
05391771128854159783101846`135.41517762642684*^-35 - 
    9.80800654115911794151650570295337068367400940633331817589992765616017706\
64162138392791632786968278328541389509652815153903413589735902680934957216918\
596296448`136.2258512243668*^-35*I)*GaugeXi^3*u^44 - 
  (4.701062118561655595487016996930815763649328124549873867871484716538431492\
61064406169639788319538932518798703888754922419610421788099819378875728925338\
43307`134.55109467126283*^-19 - 1.1907570058645928657502331428812234444936692\
32774512575838004534939213227120745889913441643155562579427837055779331095850\
4703980397380786893`118.95472182676642*^-34*I)*u^45 + 
  (4.005123874457501106349496804739174924348451948893562905373076093541931872\
36715820503872633935014183375150340289615549384231864822655553608202756715820\
504`134.5510946712628*^-21 + 6.0555848521935095462516278662034068860739704184\
80143347288737837032580287989241185417248050964110442718906774141036731286487\
47886847053939`119.73063481228175*^-36*I)*GaugeXi*u^45 + 
  (2.021425426364033115546096719738253075848581915567693920791050730814949388\
81037079591515500177723235773458351805497634561148351046332303121607132099361\
77791479`133.71081557740402*^-35 - 1.3847068989057035139292545912285738096732\
83118067137473326051756487050315107600991953571861574323962998519943349156648\
6128623956407735736656404386398006085535`134.5465157092181*^-34*I)*GaugeXi^2*
   u^45 + (9.6415516560940482644517906786212230064422195238184295462737808048\
72531811824886726465594257359193016674623865082439441933803063807159480245676\
44331641029391`133.71152283979356*^-37 - 6.5936319924810229168059100722238015\
13678440165918245570759498968393452730482704476026978618394488392732346477085\
19676089697452962925205197204327067410269999`134.5465006117941*^-36*I)*
   GaugeXi^3*u^45 + (2.051467345215076128972068387264572047329408735147575938\
13634401999101891069883766884322174238280628169420351089343726864311906477685\
74512469889942912372784`132.79782748953946*^-19 + 7.4380403233555231140187182\
14377734915762118893713131362476946511035766842291011653208558549835382363975\
56646780641826637018679947753859567`116.35722140962234*^-36*I)*u^46 - 
  (1.708120482419026968320444762890558140316744839310486865186580332779761433\
83254692404082001930056661608063111854923234745367910803059738484269158578192\
894`132.79782748953946*^-21 - 3.651251037239641188971675517766863357439154337\
75816359674606328462235753890151211386825649598889887489543285691958876155171\
94678069876181`117.12775068246407*^-37*I)*GaugeXi*u^46 + 
  (1.252584465663102847584299785360006877988231657057015761245873383322827446\
07651167446057379155240617172985316295371972327432443144391131690479811154002\
1394662`131.93257454310503*^-36 - 9.09878018413343762980545345668072092181726\
51309109752022364223385871277800573770531402351396683956278316166274469201049\
01507504541959268200299735073844778405`132.79375069486306*^-36*I)*GaugeXi^2*
   u^46 + (5.9664530610138075674571098663448138992973888655763191307213453823\
73777408380098837089948920165368365305296897843411203605583118253328915251525\
7632653509732`131.93247464643693*^-38 - 4.33505058451956460861421416416184806\
62084806957052109504526336200164930910675773608955074071762951378097729326412\
7337656424999257761761026523603733424249542`132.79375258762897*^-37*I)*
   GaugeXi^3*u^46 - (8.960013721459433991520628845060852611972223014956538789\
42309357456030225576324798793224541845813220538012948210172958218496019013845\
9714337238479993975309`130.97936780277996*^-20 - 5.56820896194050840482859023\
06913236233212814207120142864432381629180063530415558436934482849829854987103\
376437982252014813313336336932297`113.77277465300502*^-37*I)*u^47 + 
  (7.294897447363379226222478121088319551820079552433549271961134109868492164\
13708180019178027332848928568130148020790428456731740727980262856760162294685\
63`130.97936780278002*^-22 + 4.1717367447351803924544057858626759068761452852\
07739048222512289019085263329383676420258090442089002869490559117102661976067\
37321155774`114.73666550657018*^-38*I)*GaugeXi*u^47 + 
  (7.700406856996802991533114868072062475108291675341465761336165542638185038\
80897786581111066869339147133001301817989380827714927403321455332096083115759\
24747`130.09502460274425*^-38 - 5.8495996881678373034882285617197461493844433\
85851712113167003579452661192289747544674487452068582503361355875634839993747\
54113508112435720342736381722851002`130.9756370772444*^-37*I)*GaugeXi^2*
   u^47 + (3.6287087602265505009410344601991946594073590419700792297627858043\
16984820509175885277079732958137416422718613984358138663632706682222867701258\
391169244297`130.0904839648516*^-39 - 2.7860126218588129052359744934660351434\
33230326853814992159069679444465407355387825971570024604143008770103638746021\
4638146435745499921200105130542574405205`130.97571493131738*^-38*I)*GaugeXi^3*
   u^47 + (3.9166347828179843954329642038747067912345357249294238344838085567\
44952230091777140599043803888383777498896833300718987286149031539507072532113\
05765686224`129.14553360332218*^-20 + 4.4992344779214833217369250857081498707\
73267146510660107167257623326929329519348231776154028934254377181407250073039\
381040547957638636259`111.20575915389033*^-38*I)*u^48 - 
  (3.119559043848603630401901584170835673379604840716439489223984799272926900\
66286028922132382993235184082201313183771066740561755489026884120429592688550\
99`129.14553360332215*^-22 - 3.4169201237204976925612035985689361525282977158\
01589320519347112633611401339698042139688193719076242501892478480543789121607\
40405762403`112.18507521994297*^-39*I)*GaugeXi*u^48 + 
  (4.629786350599215407137806628672243988048760423330545861816416900188895634\
23332017956476523535808411395611793678304470514054070419645617749328628973241\
2384`128.24024459320492*^-39 - 3.69372853345912700285494437438729010211458033\
72193566433028449422814192624287511515763629447921103647808340036807408114101\
298058706728413591306243415900141`129.14214861726424*^-38*I)*GaugeXi^2*u^48 + 
  (2.201527418286781466403597780294906287998068187030564135834483388453144617\
98921056176597061309178912107778809545720006525198066201655063207020346459057\
468`128.24099707362527*^-40 - 1.753330548083197996828224917242861636760895633\
94941757819190231662400566607346146623611952148551076341649725733420864074980\
8481919471123687372020174638031`129.14213677453787*^-39*I)*GaugeXi^3*u^48 - 
  (1.713419062259788603093135053165746817970507587138704425388684963601039080\
19825222078144084818294377695477521153703493019995147404220942356037101996122\
9783`127.305640922171*^-20 - 8.2060798667300384076378461601038275957781287939\
48561572323219511661971868058193629735369797317644120814694180960871145730611\
0268254691`107.98591306741184*^-40*I)*u^49 + 
  (1.335725616654471561999023265950593894528197888172024233402140287171379570\
15539766040864596694116095275799184837846331155817957178885701638793535744206\
49`127.305640922171*^-22 - 2.474513362670023796656453258958843548627575409210\
05441622749431043712373057889169321648707671539223789171117554582587291354205\
6005496`109.57341347057957*^-40*I)*GaugeXi*u^49 + 
  (2.439758728437198176544840135341317324847424916071661484579231987188513059\
09473811914787421072419213792985672257309451667976291661450547741473303405928\
643`126.33153243837829*^-40 - 2.285572609795470731740870313351163999758633500\
43935494400444425581770557063717642078376734043839315621625701362072781660002\
4504240283159319722524658723549`127.30318058081714*^-39*I)*GaugeXi^2*u^49 + 
  (1.254550550415521068496192849490352025968639089003692969404873978638785192\
71195456845811605687678866876279095848686147091109795964873401859840678347379\
29`126.36493644388987*^-41 - 1.0872275418380364796904365782706821370382247160\
64649330161732836284958551772495664733671453434021273724519747233632723296599\
22963492619679783831534344154`127.30276872406613*^-40*I)*GaugeXi^3*u^49 + 
  (7.501477881248100297989888408813865665466154345118706081068532268212248026\
48828565034526919113128835062636031779764911576981488625308212044991193376432\
885`125.44778294162961*^-21 - 2.031806987149264064592280524195589228583560837\
01390113143601384974846691686310235381210694583230435796730090357895563228400\
10963274289`105.88051855805828*^-40*I)*u^50 - 
  (5.726238269939900594808269142802967385858232557859389038020318567996133111\
36304859668859295403796897973153051206422578355790076977284352124306672815734\
1`125.44778294162964*^-23 + 3.39393760145488819657234635958203889130464943590\
23218408072620065963529277749342232970816730690771481651026192152527942639518\
01355768`107.22061737990903*^-41*I)*GaugeXi*u^50 + 
  (1.238935458287409088644470251548960650930338257827052562704769331809500826\
06021013419341877361853408739938206210617098742872904338544640382130223094978\
61`124.40673729833934*^-41 - 1.3560926728561358037686560877026539756830316119\
46749932553786820766677631043129719744008011095733208884453900977523264221398\
38674364791612200074583384947`125.44597798514812*^-40*I)*GaugeXi^2*u^50 + 
  (5.949379846303861822894708086946704682456547109439943184710903281570918500\
96703566445524678782895038971783229291218346409090408883783898720587004687214`\
124.40136743004948*^-43 - 6.5936595569238618289454991539622078952504910833354\
68502951145163285616413019169676166298515941608002905813210112911134699028012\
201787822570973196138808`125.44602225205632*^-42*I)*GaugeXi^3*u^50 + 
  (0.710937500000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000011`194.070126004\
5597 - 7.06858347057703478654094761237888148944363114859398809719362533269258\
69141439702469130783570197634029598331946548851899559611503714888100213820586\
6828908251426313923107936167248750920040163514859335941996482469489`194.20171\
127464855*I)*Log[-u] - (0.0859375`193.17243750011835 + 
    8.44303025652256932836835409256366400127989276082059689387016359182725659\
18941866838128435931069396202020229825044461991140647073881671897477619034093\
4529300314763852601145977547119154492417531637540152940242949711`194.20167210\
958945*I)*GaugeXi*Log[-u] - (0.78125`194.201780913842 - 
    0.58904862254808623221174563436490679078696926238283234143280211105771557\
61786641872427565297516469502466527662212404324963300958642907341684485048890\
2409020952192826925661347270729243336680292904944661833040205793`194.20177818\
452657*I)*GaugeXi^2*Log[-u] + (1.68749999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999998`195.3783303114093*Log[-u])/u + 
  (0.5625`195.3782721471269*GaugeXi*Log[-u])/u - 
  (0.275173611111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111107`193.851750838\
02324 + 3.6161040439757515921887718109623444656644501940723874293513685151043\
09509319021816129144252086499333458618370413725988380248644055784784756308877\
23539788711956517076404754381856421188261287353666465840697274596687`194.3262\
6682915625*I)*u*Log[-u] - (1.768229166666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666667`194.15433919518446 + 10.161088738954487505652612192794642141075219\
77610385788971583641574559368908195722993755013821590989175476021731639746056\
16941536590151644057367093356655561142532626446765824042007944755773505261029\
5416619943549942`194.32644175334056*I)*GaugeXi*u*Log[-u] - 
  (1.671875`194.3261454792724 - 3.6815538909255389513234102147806674424185578\
89892702133955013194110722351116651170267228310947793439041579788882752703102\
06309915181708855280315555640056380951205168285383420442057770854251830655904\
136456501286209`194.3266023775769*I)*GaugeXi^2*u*Log[-u] - 
  (0.0625`194.3260966602397 - 0.147262155637021558052936408591226697696742315\
59570808535820052776442889404466604681068913243791173756166319155531010812408\
25239660726835421121262222560225523804820673141533681768231083417007322623616\
5458260051449`194.32660485184996*I)*GaugeXi^3*u*Log[-u] + 
  (1.174913194444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444444444444444444444444444444444444442`192.887655893\
71226 + 0.6463172386291501714545542377059393954468134962256077079609912051883\
26812751589872113580081255279292631744007381638807877917744073318999990380998\
4199014323132254490732121175603316125310552421027070317062236355913`192.87577\
915965016*I)*u^2*Log[-u] - (1.17838541666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666`192.77990865281078 + 4.786020058203200636720433279214867675144125\
25686051277414151715234393905645164652134739680423213147075405372554757851403\
26820288973622151186441022233207329523656671877099844657467510211052737985267\
5377393451672074`192.8889273326136*I)*GaugeXi*u^2*Log[-u] - 
  (0.820312499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999`192.479542770\
06207 - 8.0257874822176749138850342682218550244724561999660906520219287631613\
74725434299551182557717866189697110643939764400892762497556150961253045110879\
11295322910473627266862135856563685940462268990829871017475172803939`192.8889\
68266289*I)*GaugeXi^2*u^2*Log[-u] - 
  (0.0390625`192.49346243826045 - 0.36815538909255389513234102147806674424185\
57889892702133955013194110722351116651170267228310947793439041579788882752703\
10206309915181708855280315555640056380951205168285383420442057770854251830655\
90413645650128622`192.88895669819357*I)*GaugeXi^3*u^2*Log[-u] + 
  (1.281872106481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
148148148148148148148148148148148148148148148148148148148148148`192.157018684\
06782 - 0.1336267708558158582332200744624094108729698789664758552324412196380\
92885336826598031921620175142132231879562707596209223704512487732620251175818\
2387137982419748818758961762044567468946063580718676985384175449113`191.75272\
935382958*I)*u^3*Log[-u] - (0.33519965277777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777`192.02366020581275 + 1.464440325501492160637534285434976604873159\
69397954151550654969276848733522195679883963081702145561241876173824447274190\
05984327737227974465594774324348909375614605582907473835361853551758017263868\
1867612697178293`192.15675399886183*I)*GaugeXi*u^3*Log[-u] + 
  (0.352213541666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666668`191.373223390\
78443 + 8.8602730308274637428516739169054729780873293216751031357183984204931\
38458354073816443129468347689543293402025244491505465631858625373126450412927\
70573735690155900438340156098530552368522566072445209288405313095481`192.1570\
7863906889*I)*GaugeXi^2*u^3*Log[-u] + 
  (0.016276041666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666665`191.365487481\
49403 + 0.4172427743048944144833198243418089768074365608545062418482348286658\
81866459887132630285875240749923091379042740045306351567151237205936702651024\
29639206389841136585739010120983433214030148540807669135465070145771`192.1570\
7901800343*I)*GaugeXi^3*u^3*Log[-u] + 
  (0.490379050925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
592592592592592592592592592592592592592592592592592592592592589`191.287212987\
37747 - 1.6096571734213328637175132439068807095463361440808647663458863243139\
65827960446928333504822619951909180957385472625765189624255018044471495031157\
45715957984338110259689220417715499703145720105958998086328481395693`191.3398\
9198503804*I)*u^4*Log[-u] - (0.0501953125000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000003`191.015468404089 + 0.3824725431128198799430431723133248954068168\
47449964055027548592943725044254896538244428718970687429500430789178374864155\
60322196743877531076343893835939190687708536927425944234813779527636162407030\
040842980966964`191.34036830357994*I)*GaugeXi*u^4*Log[-u] + 
  (0.872786458333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333341`191.004625455\
94488 + 6.8538261602730450143804153498500092219692152716835804727129162297027\
94776995498928647490038881142119015741040303391282275007469587632813189135207\
92749904962537493621624622134389630883406998824737741534036519894503`191.3403\
7477313285*I)*GaugeXi^2*u^4*Log[-u] + 
  (0.041341145833333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333335`191.004003761\
61664 + 0.3252039270317559407002345689722922907469726136071886884993594988131\
13807681970853373605167467055087115339548017976488774015573758410509488830945\
40748204980317356456531875535472381769758792245041271532053657613624`191.3403\
751314161*I)*GaugeXi^3*u^4*Log[-u] - 
  (0.064753585896164021164021164021164021164021164021164021164021164021164021\
16402116402116402116402116402116402116402116402116402116402116402116402116402\
116402116402116402116402116402116402116402116402116402116402018`189.635998071\
17663 + 1.7727363754045530335613206000875354599586544861664822386499676495049\
44492106206735727564269282676388925169586491283996038145272298991628454629400\
94032458259583208088625121105524710854773189927791015173261887897126`190.4476\
218149897*I)*u^5*Log[-u] - (0.00688569568452380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809523809523809523\
80952380945`189.79057728167209 + 0.128854386182393863296319357517323360484649\
52614624457468842546179387528228908279095935299088317277036645529261089634460\
85722084703135980993481104444740197333329218088998841971547202197989881407295\
664477597754503`190.44761197216334*I)*GaugeXi*u^5*Log[-u] + 
  (0.801383463541666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666657`190.265410765\
60474 + 4.1540199735943164500765811923441864308622728190955989078125732206882\
65052843288070451522610852760263718582528456039300000161196876300281583746227\
18613863616506609831548674292732121851447214148923411833968418951287`190.4473\
9167293721*I)*GaugeXi^2*u^5*Log[-u] + 
  (0.038102213541666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666687`190.265292688\
5926 + 0.19757672547967059038768968152656248607646260675757501452225237475060\
87661765936128043412526875315812285647820033743950664773863211475170856671026\
8152683025777714677364648910230390433702511514911866855323165569043`190.44739\
184431398*I)*GaugeXi^3*u^5*Log[-u] - 
  (0.201982637166556437389770723104056437389770723104056437389770723104056437\
38977072310405643738977072310405643738977072310405643738977072310405643738977\
072310405643738977072310405643738977072310405643738977072310734`189.264972562\
42817 + 1.1857557862149496658222319430654992910066240433390834521195723668463\
89877248231531549587478890882828820200670645280171541705841508915803885306236\
09547106307338833531269299078570402767344828998568722902024017701269`189.4875\
8544206026*I)*u^6*Log[-u] - (0.0073634793182319223985890652557319223985890652\
55731922398589065255731922398589065255731922398589065255731922398589065255731\
92239858906525573192239858906525573192239858906525573192239858906525573192239\
858906525596`189.1426276616637 + 0.061291054591519620689624921909033704272857\
10264839887441528809002788035914173832226055996762114937595737741167047397555\
71991615951385844927587043860222982752731728604238073509217425807403652584740\
1070716192493572`189.4876788510064*I)*GaugeXi*u^6*Log[-u] + 
  (0.513456540385251322751322751322751322751322751322751322751322751322751322\
75132275132275132275132275132275132275132275132275132275132275132275132275132\
27513227513227513227513227513227513227513227513227513227513227`189.3829345348\
082 + 2.083964033035573131946345926577790031711260352228707891270423857488563\
89086264215410293273668039263057748091494035373843927338429210357307025063066\
467585248083990525536653981715784812624109550141833735908627311413`189.487384\
77761538*I)*GaugeXi^2*u^6*Log[-u] + (0.02443847656250000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000009`189.3829070020443 + 0.0991974242832714661884363307871457\
61642944476477664474164898966619094463349531989865533651711648878774175899867\
11861450025003350492396044156164058026968185820074139256578386606355445492461\
785437117417010077951337`189.4873848474075*I)*GaugeXi^3*u^6*Log[-u] - 
  (0.149325736781016418913244310069706895103720500545897371294196691022087847\
48467288149827832367514907197446879986562526245065927605610145292684975224657\
764340304022843705383387923070462753002435542118081800621482933`188.368065137\
10243 + 0.5975707380363397945990683431954175950518270352761024852614016786366\
75581621063842729486224915877953577767534251061619309066353038253273725283697\
37873798040352542838889284920003234006695139209179611106593356180519`188.4681\
4238764324*I)*u^7*Log[-u] - (0.0063877706030328798185941043083900226757369614\
51247165532879818594104308390022675736961451247165532879818594104308390022675\
73696145124716553287981859410430839002267573696145124716553287981859410430839\
00226757406`188.32261901525564 + 0.029637482778006388965283431967136431289099\
66047339548305191826759174319606996817330984967129686279215609398755970956739\
56073492347062947102279894242278489832601724160606460780001370845690340825578\
2847320733157029`188.46824316720722*I)*GaugeXi*u^7*Log[-u] + 
  (0.261013584036044973544973544973544973544973544973544973544973544973544973\
54497354497354497354497354497354497354497354497354497354497354497354497354497\
354497354497354497354497354497354497354497354497354497354497388`188.413221848\
18353 + 0.8941208779064477575352990157341524159162721427667188730250584028014\
46148146989225883709948756455770064376056504770757679573276961466307355589915\
58080487026297522455196039825785296903538975875157947003807185681435`188.4680\
0019470254*I)*GaugeXi^2*u^7*Log[-u] + 
  (0.012427274512235449735449735449735449735449735449735449735449735449735449\
73544973544973544973544973544973544973544973544973544973544973544973544973544\
973544973544973544973544973544973544973544973544973544973544982`188.413214625\
4057 + 0.04257161919903579565141435462647168621907808607598148419978138272872\
47814728330218657091400718328177832030297809696086382516344084460118890590015\
6861647318627348459763427013044318080731227340613219462911247002951`188.46800\
022187645*I)*GaugeXi^3*u^7*Log[-u] - 
  (0.075725939036156515075165868816662467456118249769043419837070630721424372\
21802301167380532459897539262618627697992777357856722936088015453094818174183\
253548332913412278491643571008650373729738809103888468967836153`189.845910482\
55976 + 0.2468560611980084399772019911177728905666756513170261276431252933132\
68306218827773029105399015058411109862859439816117839382239530947186895437004\
09121382206389271963211253734403069049364784923482417826112663178811`189.8466\
4755352605*I)*u^8*Log[-u] - (0.0035914599129582388510959939531368102796674225\
24565381708238851095993953136810279667422524565381708238851095993953136810279\
66742252456538170823885109599395313681027966742252456538170823885109599395313\
681027965737`189.84572095684587 + 0.01248002941001246686177786974593803635986\
52899898446063409963096074170022557198383420665864469331450210367838676709980\
02479910327184284713873936887436726911247125675198721777258437613125089072473\
72246462571293261`189.8457390040964*I)*GaugeXi*u^8*Log[-u] + 
  (0.111261264054232804232804232804232804232804232804232804232804232804232804\
23280423280423280423280423280423280423280423280423280423280423280423280423280\
423280423280423280423280423280423280423280423280423280423280398`189.845989543\
91174 + 0.3354195086120324609848095475146945991164614096568215137658993518924\
07151348710211829197863484635422679822979237723571423396992893656176549031531\
14765194303429976020872842021015017122521767783107089551765630663998`189.8466\
3744844696*I)*GaugeXi^2*u^8*Log[-u] + 
  (0.005297883856233465608465608465608465608465608465608465608465608465608465\
60846560846560846560846560846560846560846560846560846560846560846560846560846\
560846560846560846560846560846560846560846560846560846560846565`189.845989536\
44985 + 0.0159716618700569264227552310210673201643813032266872881267711038669\
10901628405868618629552979935218957270663111889164256612422552173508063731555\
75322236077930455972421539664382532855785660360372478441258655039844`189.8465\
7259749784*I)*GaugeXi^3*u^8*Log[-u] - 
  (0.030725427320280797153316994586835856677126518396359666200936042205883475\
72474556601540728524855508982493109477236461363445490429617413744397871381998\
366125350252334379318506302633286760270887255014239141223262786`188.698486021\
31114 + 0.0873844645903660003952195835514647455915146673988412355900418210474\
61240567435752069872774842809032500655051863115207173471817297483600649401036\
16739817871166307487487975241340853882429291720556768532366470229362`188.7125\
898932805*I)*u^9*Log[-u] - (0.00154214189761355404956595432785908976385166861\
35733754781373828992876611924230971850019469067088114707162326209945257564305\
18335280240042144804049565954327859089763851668613573375478137382899287661192\
42309721622`188.6974784677696 + 0.0045206440873324730384434540699498502813854\
27179685633914412205538432768601262763281127296550689458735278165599818956223\
72750759518498586428373488593251581576830111901783113922977407725021246396556\
792340396816349`188.71224917070165*I)*GaugeXi*u^9*Log[-u] + 
  (0.041045488630022321428571428571428571428571428571428571428571428571428571\
42857142857142857142857142857142857142857142857142857142857142857142857142857\
142857142857142857142857142857142857142857142857142857142857031`188.699865213\
67875 + 0.1118203005814679927626112287953856933885826205655296086310222785021\
20699982191098623377802572763419660572321751289472395971999190452760104197767\
36086732730984259240310317016598953572362217242138236453403869780665`188.7125\
8549675076*I)*GaugeXi^2*u^9*Log[-u] + 
  (0.001954514168767912257495590828924162257495590828924162257495590828924162\
25749559082892416225749559082892416225749559082892416225749559082892416225749\
559082892416225749559082892416225749559082892416225749559082855`188.699865140\
93398 + 0.0053246989200654758135267267888158220361523256253617884369073774382\
63534829034565697208587154755952128931279586632561531900591922836308644058788\
60273980729692952024141652614182056904763159020973328496271433614728`188.7125\
5942517436*I)*GaugeXi^3*u^9*Log[-u] - 
  (0.010597369021317440474599866134257668649203040737432271823806215340606874\
99840938994378147817301256454695608134761573915013068452221891375330528769682\
208835647989087142526295965449404602843756282909722063161208048`188.474473646\
0042 + 0.02723845315939324446396709055700585886756273798950886918230191090831\
30722521838296576020130307021505532846653449147139669534405465394972056801091\
815956764245040982212711750144995499849363462993451964206391208801`188.475061\
64030838*I)*u^10*Log[-u] - (0.00054925547850652869874100032830191560350290509\
02066775082648098521114394130267146140162013177886193759209632225505241378257\
25127312428899730487032074333661635248936836238423540010841598143185444772746\
36004793212`188.47392457686598 + 0.001433920330319591069433919212953391721409\
07698413542072422704755884523405858839790565048869284758578747326786581767502\
49372721733516683819733347769637166702142111479076188822279952766712177857438\
645578401234226`188.47393474135882*I)*GaugeXi*u^10*Log[-u] + 
  (0.013381811487229374599166265832932499599166265832932499599166265832932499\
59916626583293249959916626583293249959916626583293249959916626583293249959916\
626583293249959916626583293249959916626583293249959916626582911`188.474498333\
6503 + 0.03354746994551944840555083993433112405155100123765112632687893300443\
47082812527657217111922462841871082348293925916699109422332463925648233780559\
0609186615612704495428365405939080858194161304085058262969360229816`188.47504\
587799892*I)*GaugeXi^2*u^10*Log[-u] + 
  (0.000637225600146742724867724867724867724867724867724867724867724867724867\
72486772486772486772486772486772486772486772486772486772486772486772486772486\
772486772486772486772486772486772486772486772486772486772486826`188.474498332\
98467 + 0.0015974908390242927779855163481574181423148868092551391038705808464\
08383877333630658262449762571206886330156397590052470873156017395406522165796\
91598851089279498943909276390193405000045741596376915450466618277841`188.4749\
5683589034*I)*GaugeXi^3*u^10*Log[-u] - 
  (0.003209422438912233740163333717927272520827114381707936301490895045488600\
08215467570926926386281845637304992764348223703683059142414601770061125520480\
979836439191898547357902817258276613735969195324654680114015008`187.289111550\
4759 + 0.00761492666154609554090283167590420298424989557303055135915240805992\
29497288509261384307179524865226259125850424527483741688664697498025880288651\
9930296595387541776363482993720374498357058760510988064406227201717`187.28931\
90905017*I)*u^11*Log[-u] - (0.00016952895612428828236458106587976717846847716\
97758710745723732736719749706762693775680788667801654814641827628840615853602\
86658987957689256390555091853793152494451195749897048598347299646000944702243\
40354206502`187.28885406025543 + 0.000405700657198162771502809942589802006148\
11447069265127562219300739855101233560507109098608117546285944561035734692904\
44198240108932842045565408151088081345213726859983884011680554819124085219212\
5019161838603337`187.28885700953464*I)*GaugeXi*u^11*Log[-u] + 
  (0.003914368962637598705307038640371973705307038640371973705307038640371973\
70530703864037197370530703864037197370530703864037197370530703864037197370530\
703864037197370530703864037197370530703864037197370530703862466`187.289117120\
57575 + 0.0091494354188761268903109082817007989263299289800859657016553680424\
63874830032157572711948019391611139524329185907257993179757566221311932932081\
21964611513014140019056396956252421578278907276699887465077843640007`187.2893\
123612724*I)*GaugeXi^2*u^11*Log[-u] + 
  (0.000186398181851062710437710437710437710437710437710437710437710437710437\
71043771043771043771043771043771043771043771043771043771043771043771043771043\
771043771043771043771043771043771043771043771043771043771043917`187.289117120\
4976 + 0.00043568669818886621526218612327135690531034995903745635312819183219\
58613691476502658079293548961856278764765194882219476293133175209757723132319\
1664837285291828197126782706956272993523092607201423932089549364821`187.28927\
55238789*I)*GaugeXi^3*u^11*Log[-u] - 
  (0.000871023919855089518066635470836208370279237683438420972491839896040633\
57470444210864284617691704432124505877912964653384727138134224874644948398355\
485095905169658576745317165390918798005538425612179019265787822`186.017524312\
31165 + 0.0019347891536852462532990201429684033119177169529691669486045379651\
45538808468043955531119329176493514898124759671360593775789158963805470398586\
30407346864826317078800575762523779154514701106923032265359660181866`186.0344\
8799732556*I)*u^12*Log[-u] - (0.000046545425369914731615193576072203617497829\
45870808625338046534134396888926310122397985152514573710661573416102837298925\
16167969110088718874994327936447545233820686762806371592647045589165197951473\
4044155265169`186.01739918637233 + 0.0001039045301259332696962759057706512999\
78394285751322725829419559425459763325284351765602920544026908880077321151468\
83871134538471065690590149776567109498528202331437952109123942731687597304859\
24276609354442473`186.03449978257606*I)*GaugeXi*u^12*Log[-u] + 
  (0.001039268239318431853670775628447586119543791501463459135416807374479332\
15128982324749520516716283912051107818303585499352695119890887086654282421478\
188673955869723065490261257457024652791848559044326240093434048`186.017754569\
32322 + 0.0022873693075302366511896018529684983379080596319002205446378742034\
47775512709519969956001031169532794048227242440487439144565402837575989233919\
7420163141458927308600148765043400990052795027471621116420088664404`186.03446\
585439528*I)*GaugeXi^2*u^12*Log[-u] + 
  (0.000049488933482294213631019186574742130297685853241408796964352519908075\
46363101918657474213029768585324140879696435251990807546363101918657474213029\
768585324140879696435251990807546363101918657474213029768585611`186.017754567\
4672 + 0.00010892228941846390255742151802626855611144498310517168353052043998\
02480955340584827330419873312011133907158913993303657808357418086114728430667\
6958002176401529877589777347996180278143021590361605353488941797419`186.03446\
585457618*I)*GaugeXi^3*u^12*Log[-u] - 
  (0.000214847296547893501345543773280645461962087723157928672578631673035211\
88319517562291249509381171957278977830442826352266706151504480747254434472566\
135142242162793627789537229891114689443932217619435751098283801`184.711915499\
21247 + 0.0004512685997969191302737610011928551605774462341312023258124709588\
58818032445229067576643682785752573791177246353936046511291696941739197432294\
39806580302424827419064935254735493374256263431385710849617732019866`184.7273\
7401555756*I)*u^13*Log[-u] - (0.000011564407990610515751029172792594556016319\
43808285984628160970337312513654689996866339042681219023395365571707748049924\
39210073427707645341862976080610298244515878733512951147168781386415604049821\
684039314799`184.711845028903 + 0.0000243624837432048177655268250850970717514\
34712375983206345131739920107867040238752427030670892112233237028532796672830\
62498436353465629707219536907434051232475143301165365944122524529885738821643\
107785603274312`184.72738186157176*I)*GaugeXi*u^13*Log[-u] + 
  (0.000252755963056428796652837658128663419668710674001679292684583689874695\
16570045670574771103871632972162072691173220273749374278474807575336675865776\
394876923977453077982178511279040379569480098580627681156782112`184.712050644\
18643 + 0.0005278552596463011447831292570345225861576735601984146733182811387\
05779487948464652818924393833094491639371282560395019867947863061151997977127\
58947336367700273641480142412513302631349390329206913291579545055927`184.7273\
5877480721*I)*GaugeXi^2*u^13*Log[-u] + 
  (0.000012035995800119464450648313082175516037949900383762817625251487685350\
11921255307498693742079985466228852472238715624959011202397445783689169932556\
175942419328662714906101149487392873636259879646123032366418156`184.712050643\
63298 + 0.0000251359602405106966472415031759411537013994186662555881415410616\
82463618449947797267706585430827542045672648901943536632001125988784765253381\
46916599952637166343159801055018896374168562554588158879302567680662`184.7273\
5877487014*I)*GaugeXi^3*u^13*Log[-u] - 
  (0.000048668206429031605960085374923916746585553381344304119353878530621834\
34926506082275650743631910025774832338051599683559728218185575055630338384033\
836141986662835596382942628701572873215457556454595864333572292`183.375899125\
25252 + 0.0000973831221546645188066284934049088395671945290601420077446930904\
83734860360964915645177502575806497530560045511576851499692906156900094268631\
77574116062501645824435011608541308536881329305457285296883644586527`183.3901\
083969826*I)*u^14*Log[-u] - (2.6317449245619554727712608191917242654864821058\
41582343915989106777154708059781821998441357917860251505442293490224395298157\
51477687425337658702177780982574073081449303111239058889292253811332616125706\
541803`183.37585809125824*^-6 + 5.2756780733816560795657273709381091220429542\
10333638946573958358310923449077487914235386699882692395428852685593891465032\
32552799331832952393069091766184674764074519610998134287174982453018228325984\
65341948`183.3901136749544*^-6*I)*GaugeXi*u^14*Log[-u] + 
  (0.000056733756363625774226385998872771359543846316333088819861306633793406\
28017876695125372374049622726871404120081368758617435866113114790363467612144\
860822109499358176606853855531104208352885601562850240098921317`183.375979874\
1561 + 0.00011311189878580741524809843849939384322238926502536758999251097034\
26220155779758353665717878341335999071572800319729599763713883003690985005982\
1662948334487068187356939244502141247959255199420938778404031200874`183.39009\
79270698*I)*GaugeXi^2*u^14*Log[-u] + 
  (2.701607272773134679963383667087370791074494778198481902185605889309593013\
29671700042070412440782811153181523551893922264292634663005033375403745774116\
144486514856885227255597625967996338366708737079107449459`183.3759798740594*^\
-6 + 5.3862805728085962526609539069787600227386528644493161141130433381723289\
71401703350118771870381477176938626751115784656711820472477875684871626856548\
95647956374788683092401066322100748286085161789358608210625`183.39009792708245\
*^-6*I)*GaugeXi^3*u^14*Log[-u] - (0.00001020631152857999703409495916530098011\
83629407255327737768606141625152677154703324174249325224273896079088270212611\
97498672833564912932560305187447500241851629418080787831254998466641246289005\
70770626600656856`182.01143808092786 + 0.000019567651777215973518232764075730\
26590896207058373104992999408672014363069926921713272218095446274266900921426\
03354573035594431821524355928429871396680043793536269900444851689637313324201\
6942774833076265543964`182.024586378289*I)*u^15*Log[-u] - 
  (5.535560199708903738981868178811568098561493864879831197636917870275825389\
14931666558778596721633730963924234360268568478313569477895002631358366780395\
38636423509685600501379459081852825329668713141415020375`182.01141363841114*^\
-7 + 1.0625024328870876623701808621153367256316109345417319109707488764387612\
92525269875762586445844129152978594085818105455755530372212077361503847158847\
64053169235810082675814293270184767923304817152013860664699`182.02458994732473\
*^-6*I)*GaugeXi*u^15*Log[-u] + (0.0000118268132777613033654975894834801360374\
55261441152093709412933398824051381370605356496009053328277314167966725285949\
27183992439724362122951188206920129318718383974115896514485579741311663710252\
79618117813185`182.01148698241923 + 0.000022622383586030056283543451356488035\
53324180076583495723631319487175949718343453724795831874862951485658425635290\
14319003474007411295882004862731563379822940475032165795454561905710319104847\
5961075501785324271`182.0245792014739*I)*GaugeXi^2*u^15*Log[-u] + 
  (5.631815726591913795672614014765690250699069041220716705725524067675743160\
75197909413076961577843412058579607080488914704082252583134417349584898085779\
91999508754358842542264059018909107092528609283459371875`182.01148698238973*^\
-7 + 1.0772563397892823819394709964904147627103157352875949426938440090012360\
33565009503826340325947048075102595958841206337523136040440032107584127126041\
63325590752184223095282871547214934363604783731267496978376`182.02457920147825\
*^-6*I)*GaugeXi^3*u^15*Log[-u] - (1.99431971682453520180340942693626148083645\
49165643841621804247759404060031882601815349152391540787804067353994896452784\
38219425371430263864661434446492560215473191420714520431831166882331438631103\
24050682528`180.62028727291158*^-6 + 3.68031298418207149762881463594844328103\
19279296749474476427525041711235582828903525959986948450106859815642533970584\
53464098846882456097120611589835307837862078186033958574286272492895623714810\
27802521103088`180.63251803054212*^-6*I)*u^16*Log[-u] - 
  (1.083752639054934226134316072734675952532204935609533225148581193442373691\
04226837564496205609561942339376890854392845433585307191660723317709689915483\
22305057356843762505051452988393455679394466338031446972`180.6202724713561*^-7 \
+ 2.0014091712275793099179415518599176420366049342730243052309480389015135496\
00095671922825383364674893330335300346240293619881470296834176817231597820935\
924652401476753872714799290848210781060176668838116619`180.63252045047437*^-7*
     I)*GaugeXi*u^16*Log[-u] + (2.3019133700378017947348920478913216749091839\
86889143025671711220004611435257767864884785727196765686235548254429881154645\
13431107476132893707330889611209146430642436452167752095130453881361651858190\
323347603`180.62031720255655*^-6 + 4.2416971616849213802846323578795858430305\
84378641644434171911588657099101133936369907432339230708715306598087825695975\
38220783152778331886409058121595376262835238452748080127998676307072126228555\
555917199393`180.63251312141827*^-6*I)*GaugeXi^2*u^16*Log[-u] + 
  (1.096149214171682106157690372857921358803193018360566861448695663863212364\
09419830936585786673970095486850336938520360037114887203070624587379437467620\
88913764398773217115368790853799672141823845784705806386`180.6203172025124*^-7 \
+ 2.0198557778721314232660582528536919039334577301628228424704796052315489624\
87310840801004331069935540639161553213542761718862542040345808351364458035463\
5798233361197235165704557777474237325131433173482722727`180.63251312142552*^-7\
*I)*GaugeXi^3*u^16*Log[-u] - (3.650238082427989822624331915813898117995301756\
08126131609942368071178154172043471392691208205556668963668753918094417531515\
63560031415654259863525913630122183124770424943288409236566921756537021243898\
115763`180.4322034477227*^-7 + 6.50805602544291611667958121679998416113514941\
06375174381724053027254994862851455615077182793505061231529628298552007404810\
14391120966314630237524914754082747032141542613210468719099851716740278392288\
4242117`180.68333353896372*^-7*I)*u^17*Log[-u] - 
  (1.986132352647481503301441080659766513552227715529446365931042032060025872\
28909510291586489421808242982706723794637771521577823219370414247300133716767\
4168346141397158945232281565194174437749504186222815603`180.43204986246462*^-8 \
+ 3.5427471364250154457439338515326710856142482438719836746348528507831488672\
67544070230899333385121960205293211545920655592620945020150180845444066843706\
306404341303677055801558890902384434393639955711200925`180.68338183233007*^-8*
     I)*GaugeXi*u^17*Log[-u] + (4.2023565494766093253191362110855834271126313\
86933700451700244209840641005699621738629934500875469855654522113698376796208\
52149122716608970369733934419067731652024628474467669404903557823985254216606\
01557609`180.43251601406914*^-7 + 7.48534807315238233410243076598637453508205\
87476308960322817190095138180486128057327279674067969416621275554618433914236\
55113933617256169332462416500260806105589814706622607108361755176275974537985\
8799880561`180.6832351167665*^-7*I)*GaugeXi^2*u^17*Log[-u] + 
  (2.001122160589865054915687437214566584833210001795954695633085507553813394\
66825513095873091723283651906953079273859437776856596236199929529113054375011\
0095166636301608809130336259706526331694917647817331316`180.43251601383807*^-8 \
+ 3.5644514555197771923104264076442587856776405394041475601946828847346342864\
79323849135076007722957071611340464721711272952688289609601783344246747537524\
684980435896888841016459765123338595566393658053539746`180.68323511683934*^-8*
     I)*GaugeXi^3*u^17*Log[-u] - (6.28607598113957325616800658512002072660063\
82595359905600838823357754348814014758380598069777506506002991414512075311899\
67486744678692001528510678233337187231348199968352560224788237219378258917135\
287359803`179.00188408034873*^-8 + 1.0861633310817269680311688615731033424528\
70586628203962788438575476587565520703153601233640902854341548756679128885529\
42398616289059496580814735168802546956490607483494002609176324278999770294772\
58441832036`179.2393995911302*^-7*I)*u^18*Log[-u] - 
  (3.423177187165466815841915386614730250198425303959003123175154550865166111\
67521731418443028836297345550849115496852678106572241391402261957584724859046\
443124647811574525706036827245482476728894815068222842`179.00178676085653*^-9 \
+ 5.9166352430289960550782830943990560240236594269142759335455390475744604732\
33257668130164987649240944891385000630479872927657867140064879008248569448025\
98518471602742692995434218840291738884070917813221109`179.2394321777197*^-9*
     I)*GaugeXi*u^18*Log[-u] + (7.2245442701304763502211509880482458323066806\
73173324670426290657084584647668216233899672822855986815383295078342543578006\
03964942200416882673006550613329372771926777140154094430137386486773400588814\
8461248`179.0020827215273*^-8 + 1.2475580200124652199687134684662937682832106\
64966181690098037728716426974743963067739473246683891410344692250884247508323\
79579261483633970158407478934353573963900609224154655218626294073571372555785\
3527396`179.23933301730824*^-7*I)*GaugeXi^2*u^18*Log[-u] + 
  (3.440259177196553160122181480724898091844870556355150192685206690808931705\
29024870761565439436587895971649473050033274122909977251713946391817540276924\
030425430985655075290929632666327344198492657876411037`179.0020827218564*^-9 \
+ 5.9407524718686570712133087625555176571266609403463185888602630066996294969\
27277663959314986701405707529291013224512539516893053341259706433589708872149\
38509704435937044745116309463935661840263194111114694`179.23933301719788*^-9*
     I)*GaugeXi^3*u^18*Log[-u] - (1.02240492657823830061465178931971030655823\
62709862825856244140165379295917491711851442014979428883996424685464200985320\
05049076281147602993188762266520041672631549012894048735418959011619105150409\
122896689`177.54816088413529*^-8 + 1.7165603319065164460025633860709301644011\
19023459098688549708284643504650145804753064539861757884866897681318312971727\
25785017873175276035475705385901950792589218060497498505013652819867447185630\
855425582`177.77319702278515*^-8*I)*u^19*Log[-u] - 
  (5.570730550686419983707300622199952345901842794512386529854499977534987133\
31613722317086834313796560408439002091168062200565597286565597935681152771961\
48595288601456811697192692066710409779980242178465856`177.5480990143263*^-10 \
+ 9.3547482715067799539893298454454201674989256200057414555184051231668931146\
98352254945558246628948271858697142052968948045825989389188232228562288109883\
5694557337216947746942807088067365787898434209624018`177.77321896713332*^-10*
     I)*GaugeXi*u^19*Log[-u] + (1.1737183500458727702012725788227614111386145\
93818059942073622341773209079918060528570561765848399742445412117511698806927\
17189961384007495701758274305884065259622572288451577861371090625827680565827\
372942`177.54828755523164*^-8 + 1.9698284567672616618549730243161996406767541\
41364689871058876006989511346073886657282402676633022121591671803454258664571\
57763939814175293908380512666526768822336241291004474948320661415624165573707\
0409618`177.7731520679009*^-8*I)*GaugeXi^2*u^19*Log[-u] + 
  (5.589135000676624313028923041832978026067636469590912475567601064482366999\
76411094415440042218657787331289509577617832254608631465055935067750349057442\
68400600878000183690259879568900412094378728754673148`177.5482875553367*^-10 \
+ 9.3801355061096489285978198442885820977424085240587868886578494134600671106\
54511003830947333649488268823647339488700720954258805622299572014358380487398\
104607430320701958654676896500980077719230702304072`177.77315206786363*^-10*
     I)*GaugeXi^3*u^19*Log[-u] - (1.57574716767961412032171201985756662645346\
76507501798355953216565047203864799729990589045420832002251255350705710933001\
02535847376178175547000298103991183638859218602283189430015723057905403993134\
24662915`176.0722938442281*^-9 + 2.576406091166215524686757949971170296995170\
20461615799880237812990224341878580325516719779020225935242162331189026429164\
22341471161199441509371204201707605111129971435731697591819089721414085643060\
0518783`176.28582162629928*^-9*I)*u^20*Log[-u] - 
  (8.588830832129102906534440738681038958206598207216226107499176393057943712\
11113723392245474782102744261252738071881241705203704333044371433440934119225\
3514390440122055106869123243572770214851197179193675`176.07225438770058*^-11 \
+ 1.4044815705773308075746258898988089450394965268074923809701639972656235219\
36970465890773867375588218995582822205657313749395599903993316432394920568173\
6022322977130592425237290320630069503243076461523831`176.28583638367326*^-10*
     I)*GaugeXi*u^20*Log[-u] + (1.8076037153689057977689114832085284159104675\
81891922461893993801957202595645960731639662934813427194468715244102275543385\
53599410074107250777224363235319360012987505005308313319712364795838816579751\
977988`176.0723748690161*^-9 + 2.95474268720889288689254067879058841165623670\
51244994604614064386765803436656972084546948953577089192270076193683219278348\
95442521412711376917024893322480845152772647734658010398310906679025107086361\
37984`176.28579131017472*^-9*I)*GaugeXi^2*u^20*Log[-u] + 
  (8.607636730353438751744161679325550664281810483703268829737293088267728358\
40472714007775277969587734501569503478721429131684924132579680251062716401750\
7231538205273450580872517230628448547137212409145731`176.07237486869332*^-11 \
+ 1.4070203271270358064132501191822808150384821568896795944004964874262531986\
89275016769401441463997203170311756327383891071097046386992042842325120133888\
8799927720357690406163698718286678614594278293117612`176.2857913102956*^-10*
     I)*GaugeXi^3*u^20*Log[-u] - (2.30798319315049743888947972038074024885395\
23438375261348858992558004062586824161743520100914693335851392818329214063005\
73119346020144060099173013680861327098703268465329613245433308092534210866012\
2735631`174.5754049362795*^-10 + 3.682071168464816813085418672550315082443918\
10620650083742694252426164956454675582550307721221789131230968455931637808529\
26851519239309108794528446852623740948639326012694659831116556375728567506661\
462825`174.7782644727957*^-10*I)*u^21*Log[-u] - 
  (1.258301628717418443759483166530151452730555964151185348111298246692264745\
82672452123499466640166876228989543049636437268101225722147352008871652786608\
4729948757989899518211163111755617331572964726754411`174.5753795885224*^-11 + 
    2.00761116057615560256699455895828517243081238156946870860038168881186977\
09008053410565679745348136165529450374765125825804573605911283785758968139890\
02000340392989770487617860608197292039937349384171922`174.77827443109464*^-11*
     I)*GaugeXi*u^21*Log[-u] + (2.6462722355080712516556144970188591413200692\
55103661836559531794078598363109296231590727544498774332345931733669142566932\
44622473804799417380042947019649642293552433617630897396915639481096123866600\
12037`174.57545693343468*^-10 + 4.2210609827069900260893824660419305645761026\
70690934778693957973439073502643789927569131222133953568819296558234237959277\
24538618497057909478209137299620088013145093884455472255639700261035140225677\
43622`174.77824403975774*^-10*I)*GaugeXi^2*u^21*Log[-u] + 
  (1.260129635503083002749380283834162698450300632020824818093019922006428736\
67753815379097445420385532737446197067197144275689128608188649993826240043360\
0498918575313727113439697830025962425322276026503619`174.57545693333108*^-11 \
+ 2.0100290393293789935063464286123028311869368328332858782396707322314298705\
51868293572839840861221701122714249707728788638690173668868207412927011172593\
240133320759509937460608548971202111514203196504747`174.77824403979847*^-11*
     I)*GaugeXi^3*u^21*Log[-u] - (3.22094107429132180941087029134768566980076\
31307711969094879609746751659311581544676038554526862173442173699250597057522\
94513964754366000588968072103323666697499854405252695901546694797551269980200\
388908`173.05850202927496*^-11 + 5.022361626520691711203161749896071062592173\
11075706276597518388896653535136729122415004280683458701815246525643868080532\
27221735282226392222298162732913178707040695012040022751364871492187291018022\
68335`173.25142722974107*^-11*I)*u^22*Log[-u] - 
  (1.756322243122960827296786254573658626836215246665924693464517987815194704\
72956784731803639258348070989150793579648589488483239955373674752356803784736\
720578188149943406664617764335965394553745073559274`173.05848567124036*^-12 + 
    2.73875061184996487858339309182592990482120289924678136209511574578241936\
44296204965522869314806133529677386789362800280909555499125941016410452956053\
6257536107942866087580261560030955189542816305324153`173.25143395730194*^-12*
     I)*GaugeXi*u^22*Log[-u] + (3.6918343759564873578509817331950624628866083\
01307410716598976097311882003099338318139422613947797265580313879067626596923\
55835600358334541723788618789257499997139545175633170756451039364008868579733\
5938`173.05853547937542*^-11 + 5.75599224959135012088164300397845270724470829\
40325441038192700564628736777512432394408263159852993983552095738230807520398\
64700517210980576930409708484988064425512974694867021272467987422051181317630\
667`173.25141347050774*^-11*I)*GaugeXi^2*u^22*Log[-u] + 
  (1.758016371532551384454456660297776659566527926015686220198362652673527308\
99701966380071169066838131233841583580068289240428680321745381576303047527163\
525888523508725734486882972416858634735147885052918`173.05853547973348*^-12 + 
    2.74094869025663985415877914346244617680840323054774082121466335248165612\
91272442891133442291866386753073299628923744916345684674583369726713444877593\
3259245488707198622355411302940954418881840331933672`173.25141347036043*^-12*
     I)*GaugeXi^3*u^22*Log[-u] - (4.29281409679705769996053526129267822162325\
40865301748802267411609230955723599945878827147377444161050194551733204209310\
17254370463965653337072472155849841890272222092462315742787566`171.5224970708\
8225*^-12 + 6.552085153547084913874270597862770024157494675174921877422068718\
93887520965746812508952293854852048824294560256237694102507106465247199355845\
149525505541781132802780250672207194718201276662506057870602`171.706134522466\
04*^-12*I)*u^23*Log[-u] - (2.341044568994573476371415833886472524549894823183\
93253743817128039044491302015799668719912919977090295227309344378854870177036\
71589820266716844915403237103326980796753036830082550426544339862768335358`17\
1.52248661580856*^-13 + 3.573239090252371438388581593213431063576083475375166\
98597399617396811814069397406610586965411128411118048464838773579518776135070\
78053869371384870784905366212704680580656873775770559645825578486156251`171.7\
0613901030487*^-13*I)*GaugeXi*u^23*Log[-u] + 
  (4.919341009029670838980469529413700627131551679174226730143119085839447078\
00238402562419543030013933740315209394175586516608688989910061658563408927191\
783718609036725202338374494933`171.52251859289385*^-12 + 
    7.50781597792152391017595079780327907708006422439003631966950643805455886\
48773855186505687577606272725430740266680625968614769181811353541092176544102\
13298878764854023869795576981922`171.70612528317344*^-12*I)*GaugeXi^2*u^23*
   Log[-u] + (2.3425433385154012830748372500672273382232937221771543889028128\
60899620174883215638101632368798773153527436494946160598992889330818984112605\
4077562126401138023319245798140245785467464064393487703936093`171.52251859300\
927*^-13 + 3.5751504656660659557466832364886596565915292352411584173853804950\
87803226218210447327847765663785620422205716270693509973939128977620699065029\
7349336654334393367499899120344602790297198670077746171007`171.70612528312395\
*^-13*I)*GaugeXi^3*u^23*Log[-u] - (5.4754260902952412753300672633998048335493\
01669834191612820993449765573984760504063393881285422652784512622170725420430\
86125018182432551289446797519987787419535910489343533814829048`169.9682200972\
6935*^-13 + 8.191088678375400360159379928305193446192136739047166594126237222\
74794365588960665565284847313557744705275415119180324488580257007423535015691\
280752792184948071821304604168939034562`170.14314380394717*^-13*I)*u^24*
   Log[-u] - (2.9861813508740328919120737845636568804978154042146202893529500\
27492019012304192706034211050174467961590294129455684689376310855336254293095\
296984540750289466294186889552737551735397304656678001139958`169.968213438893\
49*^-14 + 4.46734526811439005475852206262198152455462969052710886751756834828\
62536995864590417468557665261888611545287571914284862216250263462326198646278\
06207472089876341249628302012216074115763059033913872338`170.14314677911352*^\
-14*I)*GaugeXi*u^24*Log[-u] + (6.27364564311264626556512391130639096544306737\
36871172479726906706425751945044687747704995511107436663412593349636015711495\
2023842694457176744156000278216764697799461256119839353692`169.96823396113183\
*^-13 + 9.3847699724826031903938076680896393817758090547628083024459509167958\
91399206198741533107540478600129045408029687850296196737961180219622477175940\
47980206258901451414773868084137976`170.14313760872497*^-13*I)*GaugeXi^2*u^24*
   Log[-u] + (2.9874503014202578186785564081042572859795477792040797105079148\
02658241616400486122968021776035778364174340905526323495586661920473144535107\
798120108978055627775079881394389627411214112644176492956676`169.968233960647\
47*^-14 + 4.46893808213005203449151238139643665040160494068395561164882436546\
42792198959788492891606443019767539786780255458798581261838014889673031493188\
58353573226499499435497920299763673703766342394259974444`170.14313760894143*^\
-14*I)*GaugeXi^3*u^24*Log[-u] - (6.696297417447735761120495006299401030811477\
87829881413976814192967787092828097063949482429831137127720699570841051700862\
24630878486369973515165439952664031713995662621823910791017`168.39643043663605\
*^-14 + 9.8300922030402094415497216577082863716125571034074407233381767104747\
58679808446353548409668401569230087168556884240427588583342354311561326598299\
7695400060711991273644168836711805`168.56315329333341*^-14*I)*u^25*Log[-u] - 
  (3.652187255143544098216470049165729554700357385457489024494806609218083923\
37554088639575722027482343696770250585031174180684272888788065346734311157559\
3654876011650546997971216706`168.39642600771063*^-15 + 
    5.36145144690681263136836591342852874691216647967619951143627595605308292\
60939735039231202484970902887666221180623754021671825512167118674255382431916\
85763257850592204931368145739`168.56315534849588*^-15*I)*GaugeXi*u^25*
   Log[-u] + (7.6717635062123177632683919069894766558624315285062189189171755\
60611673317389693787741353187049076454688828129649068537705468258452366419692\
2600550081114963379137860316855725383008`168.39643944246774*^-14 + 
    1.12617239670114031495421168700417834723012623754254751240787682478461468\
06291225227127687685885446570201115834166529175484042278797783718908872677562\
5766507030407956244469915577167`168.5631491141513*^-13*I)*GaugeXi^2*u^25*
   Log[-u] + (3.6532207153143940345739032579638213945280384182898853498912711\
95118266818411135384576112310865855319874967315015752520927144582048258482069\
509292818323879224604377541513199056661`168.39643944231116*^-15 + 
    5.36272569857505027731307819198996881234680328747374976994542873719894513\
87244609351987331480512699961547819827380610180149245178935373355063953058988\
84445679530721801716462391738`168.5631491142239*^-15*I)*GaugeXi^3*u^25*
   Log[-u] - (7.8658547687012265530593720648920191298649673923494339091862104\
96920653828606447664226936546457924650719793317006979742334451487428814981784\
286114555162654258846534559203622599581`166.80782582120943*^-15 + 
    1.13430185334309791561207332647580544056886261909634818699279139583585692\
41644885326990333425440039826543322591101885796184988385797173095825718296158\
035037915438686210504672508593`166.96680853934208*^-14*I)*u^26*Log[-u] - 
  (4.290199912989693285450594663699544108775101532537800470838258774121855806\
56949796314986470305662875923570050903867974389981750875353154698783792751741\
985881725426883680675493329`166.8078228222805*^-16 + 
    6.18678022767869764272958803301111220302136227060605679085585840242487922\
53634667504702968996897683331512050085932163914606543335675452442755341145190\
7659828421691948109316882084`166.9668099814451*^-16*I)*GaugeXi*u^26*Log[-u] + 
  (9.011119924236484088090147123372818604964956512463819428151944557236094371\
29287230993662918520980772818325361049463974146080506037352837899836647236930\
8861840877561498422549140695`166.80783169785093*^-15 + 
    1.29942968850255726037291916455613717811823379369178963589922814966267375\
17737485545642700651910563894596143731169498594807724446836488972562645992951\
747741425132986738654442008158`166.9668057133401*^-14*I)*GaugeXi^2*u^26*
   Log[-u] + (4.2910094991279265272882357298167696564441550749465278832715906\
91641272813314934249612367252566147751051992421339443837538518798261055611008\
37312794187090485578266650172895912459`166.80783169862983*^-16 + 
    6.18776042144005333379326842703236587265587970041317397915504835009178672\
73164112006338230073241184153248901154989185547339528883797648377870763821427\
8842727643214023436980378867`166.9668057129655*^-16*I)*GaugeXi^3*u^26*
   Log[-u] - (8.8887993095835463433119552375675430484109742654406022226133713\
16377717943826103536641086822548386554354727679883175800676301234203536950272\
67493645727433526098914536878390769988`165.2030496501878*^-16 + 
    1.26038016689695010926298561470325167059926725168026622077742698518236758\
25012134198611246532614737048906323122017680818484224816714755297576133545573\
9132116108482542374180602605`165.35470810991472*^-15*I)*u^27*Log[-u] - 
  (4.848239782841424235000437566485163074659718964578503984387458905426026629\
23280308871997930167379221452364487619038012291522429854130882119515965809284\
55746457040042344805789825`165.20304793796507*^-17 + 
    6.87456328764415431600935186682810494314492330352478849178139604923202267\
44318365683246593886282120938731718019729536180713809585031051463992736958861\
617931520139453684402293096`165.3547089615248*^-17*I)*GaugeXi*u^27*Log[-u] + 
  (1.018256997902777276884064536187688307558652574848271952021218678236267405\
72349426355623765327961484008435693250064686338835958349944707036590322004616\
1200472190212944183075003855`165.20305338175848*^-15 + 
    1.44381076500330121980280972227511276506257161563632046668494904303959586\
56067831053176784006013322620113468276590199125291767437422526233322635369517\
15762944619097937445373535779`165.35470625390465*^-15*I)*GaugeXi^2*u^27*
   Log[-u] + (4.8488428513769190256907223579648948288240423769382029701283616\
95613499618411783265316242492993918988778538929562667213745283987591092528370\
5798876775792139031580064307417306199`165.20305338201095*^-17 + 
    6.87528935715831963525794260187559809666392293758913961159205365090566190\
14127198975777150757859005029792751072613347457533242856793365108926507772917\
872231675644007168513635651`165.35470625377903*^-17*I)*GaugeXi^3*u^27*
   Log[-u] - (9.6775038801139644689266368077972278855149369952447407695358564\
54809503264525204850197733926358744314022937228227816761274188223783926254369\
5017554186068922893460344674534866783`163.58269688875384*^-17 + 
    1.35043930331244711351881093363848326336790289183613255346998299909769282\
83628453149345749147107229817287195522660624883507240104445113766258141742843\
5141538029789752038565284999`163.72740860384903*^-16*I)*u^28*Log[-u] - 
  (5.278500695284141274633693006548912986573200115087501676386189471415764940\
21065612425870106328593438157326255726713258954820481420414633399195844087246\
2047104540429710931688664`163.58269601069605*^-18 + 
    7.36586283299636680310813630722599463630306459460982533285935020803303486\
59495963809110312258694680306220038644145161660244679520049974845157074152148\
72295024817791143505455614`163.7274090547678*^-18*I)*GaugeXi*u^28*Log[-u] + 
  (1.108575584231573474597722630745461810516072683639233948926526231394342382\
76481953753168772614966355469819581588254549447015133875172388864608080181179\
468855004206408842713239206`163.58269921798987*^-16 + 
    1.54694010536084409957031580779137649845516826293609684292324936717455212\
87343931049918143559419602197544580184347308831842316796779605344205889419567\
468144675061325003721827492`163.72740740767713*^-16*I)*GaugeXi^2*u^28*
   Log[-u] + (5.2789313264403667631122078741032794234186845164570292253842491\
99108307951247159543946451045330072149842891138656410879096170836674152023672\
35192641694962489811000566014570364`163.58269921651993*^-18 + 
    7.36638145409916561632354164274594733148184241067767008832394634649547464\
99084842978753774863115569029367064566039232261817518016134311910422485778204\
94276240793532677101232161`163.72740740843201*^-18*I)*GaugeXi^3*u^28*
   Log[-u] - (1.0164730877892984310327283673712579284181720352908957165848140\
19151412900826797982444419708071464606590320796587439487184845194606628391937\
4602730505984345915207685520064386975`161.94731950660432*^-17 + 
    1.39702823214154139841409026213116927452486446851375213921768623899776193\
95778270455177263322957903361198669742988515917215165982874096135983601045641\
971310258095232163441563526`162.08542880462343*^-17*I)*u^29*Log[-u] - 
  (5.544292591846887208470883661950578250838561966503490223808290394427328975\
95039287959471788569694739931630019861981285247870773251554222496667506702419\
594521727288673515556811`161.94731843618078*^-19 + 
    7.62003693795595071648099438927296038369204331995911297904655233743128204\
27480751429008981808879316060236404350784481991031573600567041793086127989309\
7889715009665499316301658`162.08542937130017*^-19*I)*GaugeXi*u^29*Log[-u] + 
  (1.164367363874077612276843914592585466670798373477899643573376811196299118\
06942825981438364350356892663466442925710255754330203650602378827565007695988\
40056033087449192920087681`161.9473211845936*^-17 + 
    1.60028286761472293790383101975838405018598148989843882274452534276307835\
52961642192063159587125563639428435127453111027187025346264039551125376279631\
055459608634716985015180029`162.0854279162958*^-17*I)*GaugeXi^2*u^29*
   Log[-u] + (5.5446064853131829379259183156650775944504606409018186313752976\
58703550324207983715146534262041927288064682620442007002571209100680835851889\
39001978197488462657436431656430099`161.947321184116*^-19 + 
    7.62039460768912512278938898930145515056710174714562637370098991724536088\
35882837984570298792280462812750353438645241251201536109645837200733044014426\
3229364460521722081030905`162.08542791654864*^-19*I)*GaugeXi^3*u^29*Log[-u] - 
  (1.031308074601587610679332098859336041168078315682799663772930424988208293\
34605595040543160305054547483163179433301410981140449139350614285185524589045\
617596742227132576834616`160.2974316722422*^-18 + 1.3970429363421181479029772\
99056632552633829163361839201198455375043005800853795626125924074919203503777\
02878930033796379332023293933587870435007061854287566346743895380081153`160.4\
2925300799024*^-18*I)*u^30*Log[-u] - 
  (5.625235622317904333857100194353193147224067717094872107050653126220618411\
88407388343426752373615275127553616605248725364640305159476545419315047839613\
72352068564130348840911`160.29743049586182*^-20 + 7.6201561611981584909976782\
09840071720169744701945840934088419595415966018501185415363823411416125122051\
4423963854671179713433153224359154997404667181239546800095710371019307`160.42\
925364905707*^-20*I)*GaugeXi*u^30*Log[-u] + 
  (1.181346883829633007645835968278115819105024606636153201145102493282448579\
30658979720736252205636642702182211048464280553208289319089451152699464619328\
1384267502352988902026216`160.2974329797392*^-18 + 
    1.60028286761474181390499912710610637779217017172570112816859147983081063\
62336006468756117302574451910889207692576340393085349842106211811544447883335\
38378131436537264540351792`160.42925229546537*^-18*I)*GaugeXi^2*u^30*
   Log[-u] + (5.6254614159598384734434859953389266936741385087890545276203494\
11158058792678159244266532460335680161188265433027315875099349403468800022449\
5333533784237844455995125563197745`160.2974329829568*^-20 + 
    7.62039460768923615809037785605276296001527046377658111148961425293790371\
26320274906293579471391570291931368527605413991779915496952732850256994624451\
783652362114852563328608`160.4292522937119*^-20*I)*GaugeXi^3*u^30*Log[-u] - 
  (1.011932343836749105846758239885359054235178018579035648950555572869183913\
18098716608411210420525940103869009172643810945624112955216834841391772203836\
575831343157191283769625`158.63351344558777*^-19 + 
    1.35198652175076002292563372005300425780529731241247930916968365600718078\
49638505916023709990700415165927190109901758808623701321620771667513006485569\
0103602504624284980498542`158.75933433039202*^-19*I)*u^31*Log[-u] - 
  (5.519602721212549104416954409352315626474868110086014004547258353548361356\
63051587503615801099690425385834334041082431664393110142992342024197475275853\
3669234961967564004634`158.63351392155144*^-21 + 7.37442159034949789334417606\
69219542002708239521548783747363196985843619347752477968008940256968719557587\
39669841015299361857207889368832880540076397758359469584366017938142`158.7593\
3406374745*^-21*I)*GaugeXi*u^31*Log[-u] + 
  (1.159140650493396794328289338546024652922024656886449272538910616420784905\
37325161266713303844503014814593568002891718488873046976525081070274134347942\
919923733486858157320753`158.63351389727873*^-19 + 
    1.54866083962717558636005338344065853580087070871108570642898083114844006\
11736252800955261168765240001331740529952338885533669039406712159694327501196\
9289244028473463214835134`158.75933407734553*^-19*I)*GaugeXi^2*u^31*Log[-u] + 
  (5.519717404072908005211441645326073202861437111869528705354950977840367717\
90367838488065866315430801066467072431117326701897887800881032830865030774660\
7030896433215555075998`158.6335138983262*^-21 + 7.374575426796070809539394333\
84180538370773551869699937814757003048588837643220198840658126107373607596693\
9376508916603739294383166615941944997886560671344290400233485329398`158.75933\
40767587*^-21*I)*GaugeXi^3*u^31*Log[-u] - 
  (9.613015400550498155183565997685061637663290147702889101587038654208490503\
86174327647715101966240670805013418480043797919658328522076512963986615384395\
2218822176406371685334`156.95601247315543*^-21 + 1.26749329325442643346753142\
14818138782720053218373092332163637958465263382700544764901268646621369274802\
325346061865990538239135156307649848088397511548172487053679527136189`157.076\
0985050895*^-20*I)*u^32*Log[-u] - (5.2434666100302159591304761289835261768127\
57191091253875188072699037154372931196518269423650419219006327276820002090130\
68606548644733787793722329500529411509546361169734352`156.95601392067107*^-22 \
+ 6.9135683148420031049517357015509142699553086834428871441026078364952297812\
57835498763433833025419111159593785997811119278390295699054518793171956010501\
1777720647391597269`157.07609767245677*^-22*I)*GaugeXi*u^32*Log[-u] + 
  (1.101136395259732997667158143389106485377073956357820682015508304668874037\
75675547306953682056886921374221029701417525933019981512406341678921521782660\
79462815268456461888411`156.95601219144697*^-20 + 1.4518695371504790150352484\
44893734547434907890407294291856208454309296859864128178685250872832314720603\
2858819927417439653371629266592272739548121455218479702843848432478328`157.07\
60986671314*^-20*I)*GaugeXi^2*u^32*Log[-u] + 
  (5.243506490294991712531980582986845192173788511917173589577467964615980912\
45368449730591743062809015507417376505735862317728389429559149259904828021798\
394144133751742951697`156.95601218336017*^-22 + 6.913664462621327577017878646\
31855825382359970166462187041945822774307507357492159116467074555411857403333\
041435775621863238666352623163558879792399362798119882343139607721`157.076098\
671783*^-22*I)*GaugeXi^3*u^32*Log[-u] - 
  (8.850238649060881680944007824679842299432567168621337777849739901287893052\
86525968430487982174158804327272106580443683442667364247243859318411449888576\
267380825736141799712`155.26534706785017*^-22 + 1.152270223633163613432518280\
19929881984953103691253835848119324932001271680219111141051791422844816751468\
7524235684589378483545728794731901539975707427313522039686224145786`155.37994\
642534525*^-21*I)*u^33*Log[-u] - (4.82734272487312335226629739596829919020794\
55422550470021750270035410187577331662162478289183137494924588947522176042891\
129620839065632756882395206187896923453515392307343`155.26534449172627*^-23 + 
    6.28509124009246546745506442991336140722525006087710969144950722440254582\
95733302760908153666714997212018527543824090436714341678256540352233553560469\
662046586341885309904`155.3799479450665*^-23*I)*GaugeXi*u^33*Log[-u] + 
  (1.013764367675540636806926368354039919870309314099427524141125765703159685\
32433778362997014443471733082960737046500200609350704454787700652818199742389\
7043369276338755889303`155.2653479936376*^-21 + 1.319881397409526953917710221\
99979418558373190067046494474171645091985602488067848928831750204773261584493\
7228269071274346232478564320498219538195559053122793445636562227955`155.37994\
58791926*^-21*I)*GaugeXi^2*u^33*Log[-u] + 
  (4.827449323277776856086727078949093885918329130850620696151648415549119517\
34209888587567781961038387451182428367437014189692904647914705135098944528223\
3658575978238509107`155.26534799100048*^-23 + 6.28514951147393755276616133251\
44062024449687145091062317165109113308424064831809092507615302908626439134290\
884708835025830176272382497262975018719163280422797101535429735`155.379945880\
74832*^-23*I)*GaugeXi^3*u^33*Log[-u] - 
  (7.904192806346015713986226187592367667523891342450500788565995950882194513\
26165837536699358429678996870529159501916738531133601506737544748720973162163\
63765215769116370569`153.56191354028937*^-23 + 1.0167111346185938391812482325\
44762375338761357166644970990081088619308702752733661334682934295491830668820\
97835310404896487749826485547133962043525486478918621608600130589`153.6712535\
9467448*^-22*I)*u^34*Log[-u] - (4.3112934847373509530244143993162742760499037\
25148716802551226635987348308987363968455376368525087631099804173477536922818\
795895272674389620511229332439559559886364861417`153.561908788093*^-24 + 
    5.54568587989965024305364686656987600210302023713046616045698227965108308\
06767405493010143176412119284316420178170069431461546015425618983061266164351\
94595322485252979989`153.67125646682132*^-24*I)*GaugeXi*u^34*Log[-u] + 
  (9.054009770487900724066360136510065600841074193345043182278821271841573757\
25650266969480263174000867100377583542007961869314867808263063048983298799424\
6874502084451812985`153.56191588860176*^-23 + 1.16460123300840630540178516895\
86523714260728536210565414458138849567031148692131481773652770528633125974432\
9475699782437381971731453234355401423751719569313392417540923935`153.67125217\
535704*^-22*I)*GaugeXi^2*u^34*Log[-u] + 
  (4.311433592469913062053117404276102055289721676169654142229391398631822553\
63295832234269397092931223878798514046003353338754615169852672621467596644825\
2029283669068556154`153.56191591173314*^-24 + 5.54572015718288707357038267827\
40184590733322572661619115329384444151421162970787191279893015309296949694538\
97035863955276174036449750577572248746641234065463075198982087`153.6712521613\
7637*^-24*I)*GaugeXi^3*u^34*Log[-u] - 
  (6.854396218272661243698209838392959425985055208348785927768645022926615724\
69989116638767820925026483383686811917232847080180454149548171696621113863060\
5962400383537475809`151.84608921237094*^-24 + 8.71467894682109899202786646421\
60494302996648412365042960914324134670934251032560866243070403239078448453869\
29699383485833107799923145550399912887052673976261781142658705`151.9503713992\
7774*^-24*I)*u^35*Log[-u] - (3.7388706027000240311753369653823758113844405744\
89766880056849927186171580520285378515981444766487582848624390038413948412580\
43203903932740088144846518473506728264165343`151.84609739836432*^-25 + 
    4.75345483342347750444011935785957129420848316061267234655176385893522973\
69739492771424400636750736050996353969825684569941603858473384358229146826971\
7602580591402271178`151.95036633496795*^-25*I)*GaugeXi*u^35*Log[-u] + 
  (7.851363802124407097439871230924025642531250121777914834265292427190389086\
45867288707680079887105424737341040304659926717702449056539361763152754438728\
3952846658514399354`151.84608725536623*^-24 + 9.98229628292919738799256103515\
82266341541135354915748986873272963458775525876162582749708082149102552860648\
09989879486088445983012334771156284910551850469110110820066362`151.9503726099\
437*^-24*I)*GaugeXi^2*u^35*Log[-u] + 
  (3.738744772943447829315671706253110054844881113117128353079061579853890498\
55177943358379807252867787355199904681332839857907810997601283305888485449912\
818898783835654445`151.84608726292058*^-25 + 4.753474420442474919517539531679\
28003664390021473046078165533026134902567749501914725952688318891226217178871\
716597472974848016924385367025967036458586547592089850802752`151.950372605270\
42*^-25*I)*GaugeXi^3*u^35*Log[-u] - (5.77633091886196467807282764157931453560\
67288053547955740908381894128403628807799075096474881718033281596991431176881\
0758209709777590132009627561366164904371895886370712`150.11821952737162*^-25 \
+ 7.2622391660518717581403545503732555132076227820610836191117107547692290257\
32788847397465349870194352338263786423059178077380933094277176625607838211087\
65732786122967167`150.2176380092596*^-25*I)*u^36*Log[-u] - 
  (3.150897451449406631974543201982332020830084397601446495031533182703991622\
86102936447917842597677588986998807071584677078924875270600051398309148995907\
6359432568761041`150.11823424465933*^-26 + 3.96121780202484040637474540404969\
50863639513645212695351537169696408705962991557020918146254482842413579333432\
574245214167185496998802478830435308685559915449583941054`150.2176286978626*^\
-26*I)*GaugeXi*u^36*Log[-u] + (6.61635696428796013614692222504243848130348377\
26543043235573460304282684050064044523885671380962736411529866791472819380758\
0271609458475120899718763644365192507566761524`150.11821229985853*^-25 + 
    8.31858023577433129125732535106790489963296856255955177287683853969374541\
98531931087721137304303844600064768648530458788907660510108505150450445731912\
7268043839890624221`150.21764258161653*^-25*I)*GaugeXi^2*u^36*Log[-u] + 
  (3.150645288525525937340123541215527758477865314022224004089132773994283188\
17291787153358871413904637907136724062168710085664192667280604440828963789511\
95889804789496193`150.1182122251419*^-26 + 3.96122868370206251210590519116570\
35822059211297165051752837943115588042171459549130356673380993636972616412975\
568297103690635127035475913427491162125725767066153583682`150.21764262888337*^\
-26*I)*GaugeXi^3*u^36*Log[-u] - (4.733908599651216171715815880494889884008733\
87598335375031349824219076372995747401567066300131430195301070610074403859498\
47067536265131758323640364392321858838459773698`148.3786139998117*^-26 + 
    5.88830565375428621258676229877318360780472862398050210918892622554421901\
43166818255247069929002619012458301311499405208367872129180752605596759438441\
670491081284031682`148.4733844768528*^-26*I)*u^37*Log[-u] - 
  (2.581826501237790680057844107417056386502026535824485681529096071332438629\
46074169299223334603287032866713352633823977688738226176571919487056489301873\
650641406936149`148.3785829481699*^-27 + 3.2118011588518221992529898048028487\
78349664755984385510007011309276027870606130260115776366855913513027093914944\
301951222310820837368944652291619482274150867171113892`148.47340454431688*^-27\
*I)*GaugeXi*u^37*Log[-u] + (5.42264056656686785340653207309254564831728644608\
89935372045233766086675295636740261392783540790315373127110239595730591894820\
932660686243734487702318943125032537613902`148.37862162585134*^-26 + 
    6.74479478576297135361319834458732362254147197405276432682916614733876136\
54747096089709853823988592686362666984920587235556826715855287614999840181905\
987380617576418685`148.47337954771837*^-26*I)*GaugeXi^2*u^37*Log[-u] + 
  (2.582209554428964657623587967000446412240742183783215983348066032954958862\
99698517074813502657784788818253983343498431164854691979525209609626378441819\
764710496204883`148.37862160141825*^-27 + 3.211807040839510166349280492323445\
30584336063241188379723127982750748526234359559353866584227207961366758772772\
6758531536717272912877200041784998476234885646589011743`148.47337956351132*^-\
27*I)*GaugeXi^3*u^37*Log[-u] - (3.7759429873470461148945933350889456795672304\
47492790888478812043267109753313702567228619005450231284221667963873800319885\
508930057186761095563237944248003862732447908`146.6276000343208*^-27 + 
    4.64866426729324771216714773736062344049553340477255218257931486405577633\
52560584643097670694891442881408440333016064265104168495248613722722179278919\
86231585279417702`146.71790278801342*^-27*I)*u^38*Log[-u] - 
  (2.059192121709822455184920976804777936695939319946230673761187099952444152\
24109928287687997957926174722003663932520385780696451987266015398225637006017\
448831099562962`146.62754764226113*^-28 + 2.535634041721882699511252500311263\
62539376504787396216082351120876969520892442218379442335947727392397226715488\
464374792106062044194889161477786082137471476314381745`146.71793734795608*^-28\
*I)*GaugeXi*u^38*Log[-u] + (4.32563245263162335489503403420611607676829050510\
22547556977304864226323156898581392494009924870969499666487741592846502059087\
63367990964690142564143302866812861569071`146.62762772963686*^-27 + 
    5.32483798876024055189924320388966393419024747711964841525185941404924836\
05594681996055648981658580224606910770357988244631440530891375622378826279976\
55994452262900493`146.71788451345938*^-27*I)*GaugeXi^2*u^38*Log[-u] + 
  (2.059827108284568763079829917110029961911756450075335248296396233332816117\
54639424767617985818359993311826561220453554619262894069786328625995314228702\
483393410674246`146.6276280002939*^-28 + 2.5356371375048764527490494817133627\
15495303980835445567081903165891491410472784498240771867093078747545901456449\
89595559290363449501705452277173746874527577878174244`146.71788433484915*^-28*
     I)*GaugeXi^3*u^38*Log[-u] - (2.93440953413057319535679249405469863790349\
27510306274744430145568258131536374209375032121588330481378811772933614296006\
1294670945156898562195438046622798953299747742`144.86555790074343*^-28 + 
    3.57589656923387238990631569769701106533689158446071021944206279818366710\
39440366225318768952282993185274463652947540933383473787629461974042300403611\
8486835161753774`144.95142212427947*^-28*I)*u^39*Log[-u] - 
  (1.601383370524524155661990167810259460327966025055275038740073005687842841\
10002657138733129775026672787694667569081775381194437631757289381992975907555\
64277976328801`144.86568703706638*^-29 + 1.9504885181919594294389408997631805\
47912490014519786424642299981750750750325438647094046189548067179533351581880\
2564292397913156383236091063484288982774765783635599`144.95133512090197*^-29*
     I)*GaugeXi*u^39*Log[-u] + (3.3608369662501557592019949728174141656958395\
72436176956315392011505357995812400140465444593498781519599557074896044889313\
40933882539276764939763445972611942365673625`144.86552719683664*^-28 + 
    4.09602922212326196545404194773015660810171023819570600076523378215467550\
49986361543246714105886952857957965098156522241007248037920583442318396687579\
3352911532544952`144.95144279777023*^-28*I)*GaugeXi^2*u^39*Log[-u] + 
  (1.600399101726688462570353730759389401170878610826616754386665291051720424\
90895668883986283540537349486504349759846448858732007102339735941853344301981\
42292185819554`144.865527285447*^-29 + 1.950490105772981888173934591435410078\
13755321264933341619103162206668108314139929774923986862338448864338319533455\
75526587033350597589492996474638391513856206285729`144.9514427381143*^-29*I)*
   GaugeXi^3*u^39*Log[-u] - (2.2229017221938066423806285786765718333722687883\
82207706880636005679098665492142919492275487539391658904105616961158619251136\
2406591548093199467233154387786747633277`143.0927188561074*^-29 + 
    2.68192291642955289809941812506511851406614094970046753603333632682608762\
82821360320293491105680325780895363718361361441188604510438808410301514158457\
59519047346515`143.17424488503664*^-29*I)*u^40*Log[-u] - 
  (1.213465086825944003471441456013679241551083423428528599969587064178059811\
80527806272815120832782644955666537658567365104085144274120555851715082971047\
5736696243733`143.09292539084225*^-30 + 1.46286678553922518207029037985876682\
82818453214005068814528130394040606519204826759012331566365769927012798460611\
95445626044738877427592961161166603547770874250417`143.17410288463026*^-30*I)*
   GaugeXi*u^40*Log[-u] + (2.545082746222040441782572818358171087880402585049\
59529720224097802251989547942663791795324230037932684435936852232699029044783\
0711606947458658708879930086731675764`143.09260242942207*^-29 + 
    3.07202191659244647470418748544368277460358572336500438244756851022212774\
33525845774774473917106456660918174565395370655501201781979934284168622402968\
45837874505661`143.17432483239241*^-29*I)*GaugeXi^2*u^40*Log[-u] + 
  (1.211939022392113975299103346351391698851183977020433727884961307073778879\
20134040247870033417037180481754905975541841193780876604547155166941899331239\
0942521479365`143.09260133666407*^-30 + 1.46286757932973641649142507572130186\
36192255240271323455983579363183173503581715096260145095670231910384021460172\
69868890837251503024900352960591249008063355478238`143.17432558242018*^-30*I)*
   GaugeXi^3*u^40*Log[-u] - (1.6401338686512164842612931709093116105312683467\
04740082702057436907894352460549835952940683878995903387958790152897243222054\
176641752681635159830555409683931757674`141.3089814645313*^-30 + 
    1.96238286056023314576879685634152012526370292659515212799796798850473186\
05211146234961009869206503155782097336704965279099243744504366294117916527991\
04549542233087`141.386885909766*^-30*I)*u^41*Log[-u] - 
  (8.925389149929855037106389462858828949656186883708073229838846269174985932\
20429663682796536605868026694272114841623055274493456769164752977285403444062\
81823799017`141.30838588408238*^-32 + 1.0703905244898016527268272046309729491\
83293151422727141274295602760323094025926442330431867385332765915112990432030\
01770299344959918941372614016412125718879119393`141.38730097940012*^-31*I)*
   GaugeXi*u^41*Log[-u] + (1.879715168799723052244187201615076885139077495374\
59096269219346773624881766567473534565020183776226600603613136274389994134171\
7238196956823603852094025705893053536`141.30911966051633*^-30 + 
    2.24782091457983888407956548316514966886294151580810683639423139128597666\
94296002912600697582685515122001030350722949010060822219385195013398949291753\
49562112567941`141.3867893221776*^-30*I)*GaugeXi^2*u^41*Log[-u] + 
  (8.951012070708784460564635586319950648004098185098922330014479932006416346\
48097509681497633950163004240952735678932299331745910131420641917660189570621\
770554576`141.30911930239387*^-32 + 1.070390911704685182886646185197231681920\
42370405403154152442878749347770465283818663222637482940351162709053355321007\
587056622066275131449685530905284602785522964`141.38678957261072*^-31*I)*
   GaugeXi^3*u^41*Log[-u] - (1.1802307118960178911562093289681878508822881318\
09476701536663665497741988296170693633376383769172962903281315544218267710951\
04282489226516667417832904998184106905`139.51478365361058*^-31 + 
    1.40170215696326725269299966529342763908092560102939074512620353596854648\
94429712053124563919345896939711413605499119906964899171615684405927750506920\
7802440473536`139.58947248361568*^-31*I)*u^42*Log[-u] - 
  (6.414599647183736557815380087419851438788412107333495726889584151474982278\
81390774939957533036726343064115067091289735946219763130044223710969160429099\
0720981471`139.51387187271155*^-33 + 7.64564752543878211265032959480871729809\
68063445526608043302745300392944348032189132621074457218119192934043542896075\
715859973126218934674286669707308119709606`139.59011658925743*^-33*I)*GaugeXi*
   u^42*Log[-u] + (1.35480070744705253308223730271503401576450735219137845725\
10171756592233253785831495060343815874361193324360467007819119641289473141848\
7152581836516372501166855866`139.51532769487775*^-31 + 
    1.60558636755702777437818301205443706420101531295922990531490646262622730\
24731527900251336736627356447041949712872836922096044079673484051523629568864\
8056359016244`139.58908595218657*^-31*I)*GaugeXi^2*u^42*Log[-u] + 
  (6.451556306601234539045194858159279219104162276986194995235333407343330160\
20358174450615249791953433820344684005323485937786614560686551832875400592731\
6718160948`139.515332584984*^-33 + 7.6456493693191798779713833972535969759798\
32853893565763185573929116191814885035848949169000291026723326990889791426038\
098010606480863447554904352334291908687184`139.58908247033582*^-33*I)*
   GaugeXi^3*u^42*Log[-u] - (8.3466781238929885865131343839059060153934877573\
74391517253940198137688093504467311680322864967286390501197379178897631086145\
387491717916617298290654038186805845`137.7121555143889*^-33 + 
    9.77931790302724996115383320463324325757687609494335141391267979170201931\
01604836779010850325797773769293560674614383860365546167330553656453360639550\
59352285149`137.78095041269515*^-33*I)*u^43*Log[-u] - 
  (4.606761004097574019231206841284324886578144682665274447519724256773268858\
50328244977943771680354905116740918014838168427108709959725402816567656070037\
497799018`137.71510492983438*^-34 + 5.334173120975987000224690311563045810996\
67861398355467362357147853253928918118132913462393275433314392418910727309717\
821111765074947807934978248856798170450903`137.77877635456707*^-34*I)*GaugeXi*
   u^43*Log[-u] + (9.53482990995247795053144985939006537768254488570794664430\
74753192822657106332487946078302273756706278905512016093436920376844204393887\
74202771747980956426171617`137.7114728458363*^-33 + 
    1.12017653550490309841167099407636177585759871042584395903143601319283990\
43887135104452954840934830727812938212851318563733725021060849779922487756460\
035870419172`137.78144636688376*^-32*I)*GaugeXi^2*u^43*Log[-u] + 
  (4.540424117628762169264392050755672831108607900096353725497722208098846611\
69634139857750848673568658738230760650617811882984224451494069973770186924813\
414168083`137.7114744500171*^-34 + 5.3341739785947766590985523542604362535353\
53312502267916710120619288355002795318752125096786268391118664492300215927749\
94073043017696381417589888414345089868703`137.78144520460836*^-34*I)*
   GaugeXi^3*u^43*Log[-u] - (5.7879920040120474155033624838265442101634245643\
37142357489416058707062709303439579599738278010203044552755789759968332512082\
1187458862684675582482775299394862`136.04757692502682*^-34 + 
    6.66771699245717965106020162981630662503742283569606088025190511849662221\
26415798199165592265652702825586873478620882377429390958595048731345806322960\
0323644275`136.10902616070717*^-34*I)*u^44*Log[-u] - 
  (3.211594441444547253395724953376789043423812920528400384736992741704408400\
84594590652394855386547531668320987684301838332738823208754299282407137755763\
20076568`136.05178526300364*^-35 + 3.6369364137606251497827688958765781494746\
69218245318347143199383221060784154799761946517995514675646501926687319429662\
5810056025149822382496875849413598886949`136.10580027357668*^-35*I)*GaugeXi*
   u^44*Log[-u] + (6.55680227502046605799777148127262284185526435965202697289\
74654960311012064736136832100070113389481986891173282759870039120802239984026\
0320529520852253028266644`136.04481870280839*^-34 + 
    7.63756728753343021646204654437109479500404433427422113075897465065442095\
56376395399490915990590390685653640656672393514763180826229473604701850266658\
6681096749`136.11108166483368*^-34*I)*GaugeXi^2*u^44*Log[-u] + 
  (3.121985445806233248471124421603097253128078617589580606429843583933702440\
63618515247412730046067599865563702605692913048549873771947138092924878357669\
08906328`136.0447945692439*^-35 + 3.63693680358734772212372887428745838440108\
76539829974036922490943134847041979056548469427971957318747911360937811669759\
348061088584137030211811707327949118052`136.11109944982385*^-35*I)*GaugeXi^3*
   u^44*Log[-u] - (3.79029727009309916279524924120109983061063391260545814220\
48569458622832075917493710196680279952049581327949856567444213783065274926826\
710596740269544292407248`134.36322737977883*^-35 + 
    4.44514476847951780581607636535504186217245148713052615232927842678281549\
09085214158838744996529336455042008329529721759952507526835600666953785256331\
373602545`134.43244001663558*^-35*I)*u^45*Log[-u] - 
  (1.927552525078002880145845223714885876955569012473602056988115392443580076\
44301342327300665345320726688744484142762337067967488308831795497811951162291\
4980864`134.34509510469223*^-36 + 2.42462436246857733812936987295142050552563\
26251467813154203309967282868650612632699626471294233289211339347733241271934\
35021489535165914098852343957919046074`134.4447333480585*^-36*I)*GaugeXi*u^45*
   Log[-u] + (4.4076589538858422110147925984235817722780682564602744600457148\
03673473995903107645926760642691767081086958840401265823370854561095289231075\
2364050953627869817`134.36699972255207*^-35 + 5.09171152502228681097888330094\
14351068860211601237865217381249220066975599778308378659165464966967385510905\
513732048936758597571202688992175653131282398112005`134.42965552966731*^-35*
     I)*GaugeXi^2*u^45*Log[-u] + (2.09881824906443531358287204472536094150344\
32970896465212724842481601419426738026925783181167240200196789850181500827955\
89173178880046458664444511723328286202`134.36699180134232*^-36 + 
    2.42462453572489848141828136993323024266934761477747225024511223242688211\
03786456196429748925171569515318443611060987639712321325948075621537925228518\
60492511`134.42966146528667*^-36*I)*GaugeXi^3*u^45*Log[-u] - 
  (2.367601768757742125848168309886903464299264680723368464601313982020924691\
70058504336964115014128554708860293944725450623824960142398202774080407495994\
7896046`132.59892044655842*^-36 + 2.89900750415681510744969198392230037974414\
28003629967480426746614171891564884842987415391198032095601635282571809774265\
39135950622476590850907309619810032026`132.6868611303504*^-36*I)*u^46*
   Log[-u] - (1.1622293020921978216297223730312859061396431262244313867528030\
75640596743129792724709545740703241131163950387814625123194144253891694869883\
87465608123324964`132.57032052633036*^-37 + 1.5812767957960985125336656591655\
97690457176142602558489355056239113570667887129459100685196061694234513028526\
19271002841500490683964207589009815858646165715`132.70403660366298*^-37*I)*
   GaugeXi*u^46*Log[-u] + (2.896231684822844460947900663511055904508371841042\
50882252572908069118244611722217958777364708668516154096065199762539828734061\
8108258353206079071737087490787`132.61559116277752*^-36 + 
    3.32068142936236096368279032772137910816117139514036202893764853353416875\
42361370271371605333219045453248085858799985522578029652316907296862618626237\
06095107`132.67498507577676*^-36*I)*GaugeXi^2*u^46*Log[-u] + 
  (1.379889458159397833416667551770679308803610378877523471184316284046158955\
87365528628820195721594114038857909597825314985338593976154286744371477203694\
218671`132.61572192818377*^-37 + 1.581276871124933792229849180479988850958695\
36734519363735919192757214608088028522652331979100104490353622174968919211708\
588212850875821302921361831570551352`132.67488555005508*^-37*I)*GaugeXi^3*
   u^46*Log[-u] - (1.77241596092284643350069186953890614452184317267110058929\
69038816816885335133132260289595960730998282541179422245785024963595895816408\
0919130045512648083445`130.81929787248268*^-37 + 1.85043034156936358170118016\
28062657455913587418395386547421928881586041964875793302626067441065613932454\
9554866810824127314455843231689963893016077776547746`130.83800496116834*^-37*
     I)*u^47*Log[-u] - (1.327905048405392668705256238978522544758069114289833\
94852276124828892731054583021512934137064645083505992178026757145514157154525\
28727522360769734027018893`130.88035079464777*^-38 + 
    1.00932563036534698240270641186228635121491152434177361970139911441951164\
54979699293901027675113134134995725152224785974869761635568664399868136018705\
902052`130.76121507432265*^-38*I)*GaugeXi*u^47*Log[-u] + 
  (1.861985410961441695855367771204397660176346036840443820139483782208729125\
45372917047095554954295511769226101459123119241050701956222876675882299615250\
358441`130.79889775816525*^-37 + 2.119583891082358061925378914303842288136331\
64617073551189816643159151768723457117417789103485813845598164691609955405552\
802938431555516783415921983771844201`130.85517209449355*^-37*I)*GaugeXi^2*
   u^47*Log[-u] + (8.86815360570482974645119452368307323120231261122169004133\
15574132281725447101714337644690511366747230731930812570060568760097010265968\
11959237809187040969`130.79894077998642*^-39 + 1.0093256624201705056787410180\
86591310343753557577203800956234725719095354165648071651256220021635308532421\
2354746918900308295451793121384494057820746253456`130.85513888851014*^-38*I)*
   GaugeXi^3*u^47*Log[-u] - (1.4321508145813741991960482484774363921692479421\
65731722038863956812986808999902123656762912726738363301924136310681651458566\
6917591634112906724954106143527`129.03651271145606*^-38 + 
    1.15651897171716106051704686440978971758421385004143826826698696810191824\
17349567786112235296197790617529925125937610091656960838948988027719003720758\
159915`128.94367671850668*^-38*I)*u^48*Log[-u] - 
  (1.087639455680575560511921736871532747439403778212420163398392433213166592\
61988548510952097782768899655244760127924955102621006914192881067638583291940\
1805`129.08256577858353*^-39 + 6.30828525656430098017350156139127107684657962\
78072133220268371470912152323007556004272870775498548467257165371168904942613\
2054263484179852242017161931763`128.8459921483428*^-40*I)*GaugeXi*u^48*
   Log[-u] + (1.1757503090791947495809451791823455812744479114391010396859491\
43059048267030269422670681953567708060394141230521865608961682595944777115232\
4786386477798603`128.96756897218637*^-38 + 1.32473993192647378870340215451011\
07133191276933771605291166925227534586106959896716814215361421670805177542670\
670044586504230287871172414106120454378540968`129.0193844981461*^-38*I)*
   GaugeXi^2*u^48*Log[-u] + (5.5810244720292607174571359106205710122207341792\
00517041446621472068704512830258686013618700662915231309322955260691271650809\
19716228476860557785730866343`128.96679490183018*^-40 + 
    6.30828539012606566049236861639536794396563864380135219233139940638411099\
98551986114688198419342238873230735717449606300185944431936141683338598617268\
7941`129.01999230779793*^-40*I)*GaugeXi^3*u^48*Log[-u] - 
  (2.612076348393934647709691949507306058013957972243333211441440417518086902\
67616994672374083824664553116537519498233616740999323213475043135319358106535\
509`126.84484310253492*^-40 + 7.080728431885920051955253027708641896526838449\
59632905789116808613934929107338646231905612462248269911141280090062694123198\
461663704404947299010297669311`127.27793517390297*^-40*I)*u^49*Log[-u] + 
  (7.876620668317644029853057741375580543702683131411357518505024788973626247\
50418065182068655701021005201912727762645830332797645192897426070488062206683\
53`127.25885435693172*^-41 - 3.8622154904601362491505532583058580239670501095\
52853016714397368589425757187229115670227495804267575062534835873834162706095\
3117761029886128947221718812`126.94935092760149*^-41*I)*GaugeXi*u^49*
   Log[-u] + (7.2752035728878569673941047909699975040175235382854709685992746\
84982686860770415475060232650221211204100918189080649572013727687985966887343\
09589946822815`127.13024009060044*^-40 + 8.1106526444477987063474424420419212\
71818986723779453921490645043406399771963983067070416832208840381800995399399\
58479570749744888009588927775238643437217`127.17745074269082*^-40*I)*
   GaugeXi^2*u^49*Log[-u] + (3.4607527509834790234287314662767223783524158615\
46501986018965646516779866565399309894553881039332564815901257137038202960455\
4532537395357461863558927561`127.12998768229549*^-41 + 
    3.86221554497514224111782512296740328290083568170365000272431236526369347\
67113253057254955086942193614213595031149016749758557378375011853115618997838\
998`127.17765361700381*^-41*I)*GaugeXi^3*u^49*Log[-u] + 
  (6.467442508269128799875568880268489239420264688228855499705930858902209892\
90914147046606526510694822298701299322778692627196497423996247022703349248745\
53`125.36988539260459*^-41 - 4.2484370725785868425254626782595374723757235418\
19228052951860276973031840948899300296262379210174074381723983743450479399074\
1721432814097630879622652798`125.18738200573006*^-41*I)*u^50*Log[-u] + 
  (1.080323891633992966922363068210435471469515613878205616931136248862750310\
51862130890828013300208501985888399568924396772163864750584833110049040890584\
04`125.43801468661322*^-41 - 2.3173293051790829478837249971167861405611858295\
50541407356557270255100349372557182116307095037679324473729696870002571109006\
742609433231725478421867043`124.76944845968323*^-42*I)*GaugeXi*u^50*Log[-u] + 
  (4.316577043515090651097945782105029189141270874816420418995649915839884144\
40702217610781263879673919306878436203374401682981095675529594780588643537423\
57`125.26967729561463*^-41 + 4.8663915866686792238084819277027892052276860810\
10713509702688455843333763657729712821939748041969757868035992498846050463439\
1483443413137765545065705335`125.32174485150405*^-41*I)*GaugeXi^2*u^50*
   Log[-u] + (2.0988270230990980873098485894896544681398070132525787066137255\
67445090018880657327268209779265172511486841815050189464205692822469598565804\
382452404999`125.27469920470926*^-42 + 2.317329326985085344670704757590816347\
46773320122397891740417649551085955689699510848217356916751133966895614472723\
2283243713842123844111310409536758522`125.31771031534574*^-42*I)*GaugeXi^3*
   u^50*Log[-u] + 1.124999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
4`194.2017977938602*Log[-u]^2 + 1.34375`194.2016781671229*GaugeXi*Log[-u]^2 - 
  0.09375`194.20178795878942*GaugeXi^2*Log[-u]^2 + 
  0.5755208333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333335`194.3264929953\
5083*u*Log[-u]^2 + 1.6171875`194.32645168221975*GaugeXi*u*Log[-u]^2 - 
  0.5859375`194.32649299535083*GaugeXi^2*u*Log[-u]^2 - 
  0.0234375`194.32649299535083*GaugeXi^3*u*Log[-u]^2 - 
  0.1028645833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`192.8841499436\
522*u^2*Log[-u]^2 + 0.76171875`192.8841499436522*GaugeXi*u^2*Log[-u]^2 - 
  1.27734375`192.8841499436522*GaugeXi^2*u^2*Log[-u]^2 - 
  0.05859375`192.8841499436522*GaugeXi^3*u^2*Log[-u]^2 + 
  0.0212673611111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111`192.1517561838\
2926*u^3*Log[-u]^2 + 0.233072916666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6667`192.15175618382926*GaugeXi*u^3*Log[-u]^2 - 
  1.41015625`192.15175618382926*GaugeXi^2*u^3*Log[-u]^2 - 
  0.06640625`192.15175618382926*GaugeXi^3*u^3*Log[-u]^2 + 
  0.2561848958333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333335`191.3351466816\
264*u^4*Log[-u]^2 + 0.0608723958333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
331`191.3351466816264*GaugeXi*u^4*Log[-u]^2 - 1.0908203125`191.3351466816264*
   GaugeXi^2*u^4*Log[-u]^2 - 0.0517578125`191.3351466816264*GaugeXi^3*u^4*
   Log[-u]^2 + 0.282139756944444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444444444444444444444444444444444444444444444444455`1\
90.44229776787898*u^5*Log[-u]^2 + 0.02050781249999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999996`190.44229776787898*GaugeXi*u^5*Log[-u]^2 - 
  0.6611328125`190.44229776787898*GaugeXi^2*u^5*Log[-u]^2 - 
  0.0314453124999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999993`190.4422977678\
7898*GaugeXi^3*u^5*Log[-u]^2 + 0.18871889467592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
9259259259248`189.48243930326313*u^6*Log[-u]^2 + 
  0.0097547743055555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555566`189.4824393032\
6313*GaugeXi*u^6*Log[-u]^2 - 0.3316731770833333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333334`189.48243930326313*GaugeXi^2*u^6*Log[-u]^2 - 
  0.0157877604166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666`189.48243930326\
313*GaugeXi^3*u^6*Log[-u]^2 + 0.095106336805555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555555786`188.46320783284503*u^7*Log[-u]^2 + 
  0.0047169518849206349206349206349206349206349206349206349206349206349206349\
20634920634920634920634920634920634920634920634920634920634920634920634920634\
92063492063492063492063492063492063492063492063492063492063478`188.4632078328\
4503*GaugeXi*u^7*Log[-u]^2 - 0.1423037574404761904761904761904761904761904761\
90476190476190476190476190476190476190476190476190476190476190476190476190476\
19047619047619047619047619047619047619047619047619047619047619047619047619047\
619047619046`188.46320783284503*GaugeXi^2*u^7*Log[-u]^2 - 
  0.0067754836309523809523809523809523809523809523809523809523809523809523809\
52380952380952380952380952380952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095`188.4632078328\
4503*GaugeXi^3*u^7*Log[-u]^2 + 0.03928836237185846560846560846560846560846560\
84656084656084656084656084656084656084656084656084656084656084656084656084656\
08465608465608465608465608465608465608465608465608465608465608465608465608465\
60846560845949`189.84658644480555*u^8*Log[-u]^2 + 
  0.0019862583705357142857142857142857142857142857142857142857142857142857142\
85714285714285714285714285714285714285714285714285714285714285714285714285714\
28571428571428571428571428571428571428571428571428571428571407`189.8457484573\
036*GaugeXi*u^8*Log[-u]^2 - 0.05338367280505952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238095\
23809523809523809523809523809523809523809523809523809523809523809523809523809\
52380952382`189.84658644480555*GaugeXi^2*u^8*Log[-u]^2 - 
  0.0025419689360119047619047619047619047619047619047619047619047619047619047\
61904761904761904761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190454`189.8465733404\
9038*GaugeXi^3*u^8*Log[-u]^2 + 0.01390766948899544385655496766607877718988830\
09994121105232216343327454438565549676660787771898883009994121105232216343327\
45443856554967666078777189888300999412110523221634332745443856554967666078777\
18988830101552`188.71257758410354*u^9*Log[-u]^2 + 
  0.0007194828524581128747795414462081128747795414462081128747795414462081128\
74779541446208112874779541446208112874779541446208112874779541446208112874779\
54144620811287477954144620811287477954144620811287477954144577`188.7122525373\
587*GaugeXi*u^9*Log[-u]^2 - 0.01779675357556216931216931216931216931216931216\
93121693121693121693121693121693121693121693121693121693121693121693121693121\
69312169312169312169312169312169312169312169312169312169312169312169312169312\
16931216931`188.71257758410354*GaugeXi^2*u^9*Log[-u]^2 - 
  0.0008474521536044973544973544973544973544973544973544973544973544973544973\
54497354497354497354497354497354497354497354497354497354497354497354497354497\
35449735449735449735449735449735449735449735449735449735449687`188.7125597046\
9844*GaugeXi^3*u^9*Log[-u]^2 + 0.00433513446249448853615520282186948853615520\
28218694885361552028218694885361552028218694885361552028218694885361552028218\
69488536155202821869488536155202821869488536155202821869488536155202821869488\
53615520286215`188.47503676216274*u^10*Log[-u]^2 + 
  0.0002282155085703262786596119929453262786596119929453262786596119929453262\
78659611992945326278659611992945326278659611992945326278659611992945326278659\
61199294532627865961199294532627865961199294532627865961206265`188.4739454124\
27*GaugeXi*u^10*Log[-u]^2 - 0.00533924567005621693121693121693121693121693121\
69312169312169312169312169312169312169312169312169312169312169312169312169312\
16931216931216931216931216931216931216931216931216931216931216931216931216931\
21693121692`188.47503676216274*GaugeXi^2*u^10*Log[-u]^2 - 
  0.0002542485635747354497354497354497354497354497354497354497354497354497354\
49735449735449735449735449735449735449735449735449735449735449735449735449735\
44973544973544973544973544973544973544973544973544973544973545`188.4749577463\
666*GaugeXi^3*u^10*Log[-u]^2 + 0.00121195321946732537010314788092565870343648\
12142589920367698145475923253701031478809256587034364812142589920367698145475\
92325370103147880925658703436481214258992036769814547592325370103147880925658\
70343648134856`187.2893106620047*u^11*Log[-u]^2 + 
  0.0000645692650087181337181337181337181337181337181337181337181337181337181\
33718133718133718133718133718133718133718133718133718133718133718133718133718\
13371813371813371813371813371813371813371813371813371813384373`187.2888612505\
2327*GaugeXi*u^11*Log[-u]^2 - 0.001456177873414201539201539201539201539201539\
20153920153920153920153920153920153920153920153920153920153920153920153920153\
92015392015392015392015392015392015392015392015392015392015392015392015392015\
3920153920153`187.2893106620047*GaugeXi^2*u^11*Log[-u]^2 - 
  0.0000693416916561447811447811447811447811447811447811447811447811447811447\
81144781144781144781144781144781144781144781144781144781144781144781144781144\
78114478114478114478114478114478114478114478114478114478114429`187.2892758880\
4143*GaugeXi^3*u^11*Log[-u]^2 + 0.0003079312576495917063046692676322305951935\
58156521119484082447045410008372971335934298897261860224823187786150749113712\
07667503963800260096556392852689148985445281741578037874334170630466926763223\
059519355792353`186.0304056554345*u^12*Log[-u]^2 + 
  0.0000165369195791830340441451552562663673774784885895997007108118219229330\
34044145155256266367377478488589599700710811821922933034044145155256266367377\
47848858959970071081182192293303404414515525626636737747830087`186.0304056554\
345*GaugeXi*u^12*Log[-u]^2 - 0.0003640461319701228555395222061888728555395222\
06188872855539522206188872855539522206188872855539522206188872855539522206188\
87285553952220618887285553952220618887285553952220618887285553952220618887285\
553952220621`186.0304056554345*GaugeXi^2*u^12*Log[-u]^2 - 
  0.0000173355207738345759179092512425845759179092512425845759179092512425845\
75917909251242584575917909251242584575917909251242584575917909251242584575917\
90925124258457591790925124258457591790925124258457591790924964`186.0304056554\
345*GaugeXi^3*u^12*Log[-u]^2 + 0.00007182162831983795525462192128858795525462\
19212885879552546219212885879552546219212885879552546219212885879552546219212\
88587955254621921288587955254621921288587955254621921288587955254621921288587\
95525462237423`184.72343226430237*u^13*Log[-u]^2 + 
  3.8774097137269880325435880991436546992102547658103213658769214324769880325\
43588099143654699210254765810321365876921432476988032543588099143654699210254\
7658103213658769214324769880325435880991436546992106255`184.72343226430237*^-6\
*GaugeXi*u^13*Log[-u]^2 - 0.0000840107738097646951813618480285146951813618480\
28514695181361848028514695181361848028514695181361848028514695181361848028514\
69518136184802851469518136184802851469518136184802851469518136184802851469518\
136184803`184.72343226430237*GaugeXi^2*u^13*Log[-u]^2 - 
  4.0005123216386237219570552903886237219570552903886237219570552903886237219\
57055290388623721957055290388623721957055290388623721957055290388623721957055\
29038862372195705529038862372195705529038862372195705529`184.72343226430237*^\
-6*GaugeXi^3*u^13*Log[-u]^2 + 0.000015499005264636723383416505109626802748495\
87018899188211357523526835696147865460034772204084373396542708712020881333050\
64521995738926955858172789389720606651823583040514257445474376691307908239125\
1703421104754`183.38630060788714*u^14*Log[-u]^2 + 
  8.3965024354021749855083188416521749855083188416521749855083188416521749855\
08318841652174985508318841652174985508318841652174985508318841652174985508318\
8416521749855083188416521749855083188416521749855133425`183.38630060788714*^-7\
*GaugeXi*u^14*Log[-u]^2 - 0.0000180023178142714043011662059281106900154519202\
13824975729737634499539261444023348785253547158309063070967832872594777356682\
11858688049164239640430116620592811069001545192021382497572973763449953926144\
402334878`183.38630060788714*GaugeXi^2*u^14*Log[-u]^2 - 
  8.5725317804233354828592923831019069114307209545304783400021495259590497685\
73578097387621197145006668816192625716435240244764054287863811673335482859292\
3831019069114307209545304783400021495259590497685735693`183.38630060788714*^-7\
*GaugeXi^3*u^14*Log[-u]^2 + 3.11428850504483289425970201984311331754012530026\
63937408205485806896741641009718611129545873813951415362350106618184219595154\
33942241702382795857222664982806076280503088263229356703783511543652940236285\
69405`182.0209067277694*^-6*u^15*Log[-u]^2 + 1.691025142411447801659441871082\
08272229436250600271764292928314092335256356420377584398748419912441076462240\
48340450456852573254689656806058922461038863155265271667388069504471620873737\
275853677970080048552`182.0209067277694*^-7*GaugeXi*u^15*Log[-u]^2 - 
  3.6004641722376407396248666089935931205772475613745455015296285137554978824\
82009466136450263434390418517402644386771370898355025339152323279307406291533\
27566025978724391422804121216819629518042178782199496323`182.0209067277694*^-6\
*GaugeXi^2*u^15*Log[-u]^2 - 1.71450671454546702562575578448594321610194626067\
64194065781367368668955970543272130573717875305176892478479780067081654383241\
68482898641628800358959089117819276549435279594009752739911470070200228930387\
6237`182.0209067277694*^-7*GaugeXi^3*u^15*Log[-u]^2 + 
  5.8574000355786108824303268747713192157636602081046525490969935414379858824\
30326874771319215763660208104652549096993541437985882430326874771319215763660\
2081046525490969935414379858824303268747723120876996339`180.6289613320951*^-7*
   u^16*Log[-u]^2 + 3.1853416275032279289885109990930096750202570308390414210\
52003062585073167083749094331104913115495126077136659147241157823168405178987\
189569200151210733221315231897242479253061263643274225284828201632426941`180.\
6289613320951*^-8*GaugeXi*u^16*Log[-u]^2 - 6.75087070381017631141639078147014\
65495116288767082417876068669719463370257021050671844322637973431624225275018\
92581257660622739987819352898717978083057448136813216178295543374908454273533\
6386160596651114044`180.6289613320951*^-7*GaugeXi^2*u^16*Log[-u]^2 - 
  3.2147003138107506287069779133271196763260255323747387239450731514223577715\
64120770469976819183168389517595866802216008565214914421263627612833962040311\
246660453009659358865708072057278406484757002184530074`180.6289613320951*^-8*
   GaugeXi^3*u^16*Log[-u]^2 + 1.035789286368233857964704006824558749032242133\
18621452245272143601845853116731838590952606929368004168294654859651228569166\
11455464033532297875072021767737090903394461854883060402305137236146676960039\
247958`180.5922130935477*^-7*u^17*Log[-u]^2 + 5.63845718886698494687523632434\
93028740461046716882384482757965484389387283878413663661095967351803019403392\
88611931002220451333429858173088798672365432402780675423065712514825493350236\
58086216442892528646`180.5922130935477*^-9*GaugeXi*u^17*Log[-u]^2 - 
  1.1913301466055958152275846020010352409978927252503349608858479073231640925\
38508971748934400661758271468822355843831100600475016908256870908598266207976\
7588637803390371084115248447648074165347741444847087655`180.5922130935477*^-7*
   GaugeXi^2*u^17*Log[-u]^2 - 5.673000685570736377517423269057255985360560523\
95921676967428601415529520104683503376313833830173699454745206379193307297882\
46128115409161160795147723252298415697108507566023905893186938938572925501030\
0628`180.5922130935477*^-9*GaugeXi^3*u^17*Log[-u]^2 + 
  1.7286826314681572794816806413214523783854396757994411047401791024342925761\
92957744755418557449657955703995519098515029397670519963058377601149442396229\
176785020521692145074008107287262570775152762680137126`179.1516157126954*^-8*
   u^18*Log[-u]^2 + 9.4166174539978219677336978578462826483022215636248903876\
94274681168204009439268975182105866478380916254831252929257563209909580556604\
7984002820258310108571200662358112992687810269163798229745596346357738`179.15\
16157126954*^-10*GaugeXi*u^18*Log[-u]^2 - 1.985550256789215245138123548747057\
40978175878061758339795480577719399173906902924435863537430089977034680842129\
74761786879226447646408223231545152906289953701510916989701095936182563426053\
41464144244541773`179.1516157126954*^-8*GaugeXi^2*u^18*Log[-u]^2 - 
  9.4550012158329266277769753234013011998280179626792345954084723666630503439\
30103241235101386569381174630681840973364990379203471847937041421842749781332\
6218762467335970811435071213056481237827850547011575`179.1516157126954*^-10*
   GaugeXi^3*u^18*Log[-u]^2 + 2.731990619383865943601964391046755636516167109\
17104238825389923906003502234457254541961589172936349883802029052591915813877\
76304989454056748290881190304767402923104449979007469320033592006188712187533\
3528`177.6886123011495*^-9*u^19*Log[-u]^2 + 1.4888544287906678211342149692018\
55444331642088197601891058480971899230690726496326189094784512158739302488290\
06252703476882297208348356552927530116326362570149233612539662705017995932282\
37460459264329237`177.6886123011495*^-10*GaugeXi*u^19*Log[-u]^2 - 
  3.1350793593758954150034315043788618793669546914314606966716543490722948080\
94001065536658331281053664353963030938694498465385377655158861988572430253976\
16668823007108808758903494653545161077608754535031031`177.6886123011495*^-9*
   GaugeXi^2*u^19*Log[-u]^2 - 1.492894932669148028872571711149637446861989700\
56762686485140768998561628284082567940360570083024366882159511881966165823958\
45368090796476575739547984976370755633727879156264935527907773336159115422087\
667`177.6886123011495*^-10*GaugeXi^3*u^19*Log[-u]^2 + 
  4.1004776482117153818195278205749797462072582213772759733400866613952584749\
82719022981868427605743541431223478267983746155088332851792578329933579592464\
1556028180420194102426796240730738073101485869617865`176.20430990802055*^-10*
   u^20*Log[-u]^2 + 2.2353018443885086728109658529389774714415291893846668583\
07386643477415068702655862276045632039101551662911489493194299873306758711992\
930436643204401379796294097297149590191563316095780153528009005898117`176.204\
30990802055*^-11*GaugeXi*u^20*Log[-u]^2 - 4.702619042339252478582028628167941\
59311673139816482923706319887404406982218613693815860452495613382580255099243\
20130663876739304961276010904439273837715475579198066243566704959839211590594\
404928715431804`176.20430990802055*^-10*GaugeXi^2*u^20*Log[-u]^2 - 
  2.2393424009304334292364348441360142726849253514500509984863570352346759595\
81906366078124450089220402803925881773005027765021431103848476255528745140574\
277687212529765535373236543373214025880550580098821`176.20430990802055*^-11*
   GaugeXi^3*u^20*Log[-u]^2 + 5.860198272773264837430519767276576707446015677\
57485239632238927228022425700081702198092758359894598550049178788148204519185\
80463190134363491440059703636883841143727178857424732397347968737162635794598\
98`174.6997092887563*^-11*u^21*Log[-u]^2 + 3.19521240012151993780184909354792\
59940515094515182746273319821344185952494079730246018290367500703573620936364\
17097662111153754291407880025479978608295128752131132897171172996989570099212\
48334828888664`174.6997092887563*^-12*GaugeXi*u^21*Log[-u]^2 - 
  6.7180272049015079961061748838587969301983302645295837634501495107465890840\
96926740156871715668073717466314011104766913263151264524653386370912887692439\
019142540057078712046872150419742295998971509281957`174.6997092887563*^-11*
   GaugeXi^2*u^21*Log[-u]^2 - 3.199060573675243654112800861818857581165103264\
26131604603253171712394257812685092628909011862453147999205278517263220176224\
23424770354445408352611259765024454785999429847872408782412810014753976224082\
7`174.6997092887563*^-12*GaugeXi^3*u^21*Log[-u]^2 + 
  7.9933367885581958563898782737415912543919522795504243274640542965637391932\
53243148310947616465401187733226067688763708948221605746860123720640112992631\
60852106982472019581040833427034131743526478452989`173.17572057514192*^-12*
   u^22*Log[-u]^2 + 4.3588569777187469186613021790978219774165663498615258877\
12446767123829237784237548531790851161350458791293080784961968490571220772719\
1364531546828893278450319846436053763295211787499796881193325779817`173.17572\
057514192*^-13*GaugeXi*u^22*Log[-u]^2 - 9.16094618921101942241250717314070766\
97653203522844190263618310104197270216138038534289845966977094695474858692606\
06682304642604008377844641631271529258250676098930646777312172751463713876205\
60217721274`173.17572057514192*^-12*GaugeXi^2*u^22*Log[-u]^2 - 
  4.3623553281560057157658490707511603601151712912218402145485271251378982202\
42387160734628494843810221541442803058678660499517615475227771726499990916986\
9669870958117368974227518933132290767860797160249`173.17572057514192*^-13*
   GaugeXi^3*u^22*Log[-u]^2 + 1.042796739746038612455347143399808596717371216\
51740124772725385335033510768448354494720352697269200486299371786809406685729\
64732095644112370171638410928078231276567703518908867276962428659571030086694\
2`171.63317584651176*^-12*u^23*Log[-u]^2 + 5.68698664062852037872805142336906\
22476495330595017762027968093613268540600266578224504339267559582382689352403\
24864061467779995618285777980472028953358937679134102478421136471694604940275\
443412111422`171.63317584651176*^-14*GaugeXi*u^23*Log[-u]^2 - 
  1.1949060247105226665792794164439098162715381088243900423247759754832772833\
57918847622617575176593323707884063560850554634217413472327369046118903683402\
28356762945491018783016805853006828503186531180305`171.63317584651176*^-12*
   GaugeXi^2*u^23*Log[-u]^2 - 5.690028689080458366877681667421667673027311772\
72099718378052244068017324184831111375443881398259595051156883624475802512036\
1262598991710982350619899516956946641767481372126184590204065784840179282132`\
171.63317584651176*^-14*GaugeXi^3*u^23*Log[-u]^2 + 
  1.3036522524675050213353553444079967503801616184956774425706126239058388178\
55557465497815914598167498770329960419926099682460239208301298924743835362270\
07859436744964909586580130551`170.07283914352237*^-13*u^24*Log[-u]^2 + 
  7.1100008191859366005376539207573304142888574877906109754926652849217277726\
40125905501064437444794336740897184740430169434064889207340308951411540615345\
72715994481159871752380391022645413089069404955`170.07283914352237*^-15*
   GaugeXi*u^24*Log[-u]^2 - 1.49363253090099686699377146364886920448705697382\
22939640361213172681581341320130873368453464882872712406318159387034597723564\
1716356855830286313993270353869915965688037950070549149`170.07283914352237*^-\
13*GaugeXi^2*u^24*Log[-u]^2 - 7.112535861426123157242232631888743027446694644\
08834301578536686210940202251400376165524485581674856523226537758618439304506\
716838497109164096480621822375053402478724962523417437498871702720496608831`1\
70.07283914352237*^-15*GaugeXi^3*u^24*Log[-u]^2 + 
  1.5645077651629485840153741345721692204758497674317314972156255261387341994\
00941819900338452351491743345700266297454324607811968604558463942428034976128\
969533691687918559703274186`168.49541458744469*^-14*u^25*Log[-u]^2 + 
  8.5330149992241367157918151513341039297142585085465378549589119091966367012\
44445430010743179568301526231824041848638765634815349466531317017671066616352\
5819149180475180514094314156272099909710499576`168.49541458744469*^-16*
   GaugeXi*u^25*Log[-u]^2 - 1.79235903708633365390039463361623581904352210370\
34753212954061198874143729322615159276437667929629721310688737215002583186615\
607255460087615215720506245201348407235535132860447571`168.49541458744469*^-14\
*GaugeXi^2*u^25*Log[-u]^2 - 8.53504303374156786814873137731115500740105554418\
08502333663257590349566150982504617711723623154997291158401860155160163119268\
381164578911343683799993995223811187758587143115867048799143511078559859`168.\
49541458744469*^-16*GaugeXi^3*u^25*Log[-u]^2 + 1.8052974691785215787888947107\
89094008397624427323607179761993597707292870375608360047567960033865133781772\
60218944934090479170732829448525294241100027268958837305080129188229983`166.9\
0155312613433*^-15*u^26*Log[-u]^2 + 9.846566550582663919936870046659697757863\
10841133430649531437417827416916042365967484501465344671937675016778256769650\
64960224096791741842871821153438122566709614775667258131614292982778084900537\
27`166.90155312613433*^-17*GaugeXi*u^26*Log[-u]^2 - 
  2.0681065812554378366188664531101154733806230947027494339762611149337952810\
65627061117831019763810447321352813753675723672237900886885294262557892416636\
090038604348445229901281707`166.90155312613433*^-15*GaugeXi^2*u^26*
   Log[-u]^2 - 9.848126577405739878424710134991587844872380232237457428662639\
53908020924360622974349938293164688486084024703498409338215139490400148702098\
7813750975280611109094368744348832822135094649213326166422`166.90155312613433\
*^-17*GaugeXi^3*u^26*Log[-u]^2 + 2.005957337366376401470312342907293947381060\
72937370663543526517423413357617569350925896408474869412887843402361519343263\
786876930261398376545814846625558334105439185348964369771`165.29185825628517*^\
-16*u^27*Log[-u]^2 + 1.094120728826638286030173397639708218767533850405521554\
28737068610239244433733948870304041150908561200115684540192704406153287986070\
6069624151464587042467035133656699435810037`165.29185825628517*^-17*GaugeXi*
   u^27*Log[-u]^2 - 2.2978962013956627548625394888171643113999877313102803631\
71922683140915641636144855818021553442270617628043111378023753737220724650565\
38946524748788905153504230242922647451783412`165.29185825628517*^-16*
   GaugeXi^2*u^27*Log[-u]^2 - 1.094236286378846027509555431224772771573640851\
60579781421641700754030350837906036961652514817921799665799214538159577101764\
56764567819279896033884635999969856299872844029191822`165.29185825628517*^-17*
   GaugeXi^3*u^27*Log[-u]^2 + 2.149290904677513047559956744746344828566716662\
37638971867648439612268250354265173748443156216899410967440026077156315073911\
15563592493734053953113117872801699023598759190461635`163.66689094654345*^-17*
   u^28*Log[-u]^2 + 1.1723134800082437160215101734872616586063587656842217230\
21152433066382008157621780919335011884479511715373999333865437901216788067586\
891105166873396811816766269438612247802267`163.66689094654345*^-18*GaugeXi*
   u^28*Log[-u]^2 - 2.4620316443527571749548713121554270030394177531802618545\
40738311259325805089085087232954989138239593706191423494924519754665360259980\
2015128305809460116809974938082420945884608`163.66689094654345*^-17*GaugeXi^2*
   u^28*Log[-u]^2 - 1.1723960211203459171396541821071520607848686676813993604\
41602092554393534049204109630774698524006469001883738045768030733486089223915\
174072932866417234892078316871964053819751`163.66689094654345*^-18*GaugeXi^3*
   u^28*Log[-u]^2 + 2.2234394878425816766799186495661157744238100965809704970\
57609135756399199346510200687929047679307689694607801089650044661935286694790\
963670843027528731653400904402168290147412`162.02717391132063*^-18*u^29*
   Log[-u]^2 + 1.212766545218519725777100806835710935595255807713327947973870\
83023634030545260041688140883728068549340414313362102780221065106490815797714\
367512544114497112171404904635291301`162.02717391132063*^-19*GaugeXi*u^29*
   Log[-u]^2 - 2.546929287261563065875238944543015948256344290848287152874445\
94047804212956765005043781172635732408825433677450850780296066377598030567592\
9551729424652244094214700077836925771`162.02717391132063*^-18*GaugeXi^2*u^29*
   Log[-u]^2 - 1.212823470124548791802396618956377434245025433893384161859198\
57315126811037117055652895334715901705207476864901081460974902797659328869035\
074358848303334979313534533795492902`162.02717391132063*^-19*GaugeXi^3*u^29*
   Log[-u]^2 + 2.223462890304641720474701738604917691970501176302777246944628\
32463174133208993657015716405839948213920099182895557075098577956611028500100\
183067091753304254877917323446846503`160.37319534295037*^-19*u^30*Log[-u]^2 + 
  1.2127855201868485353843346112410570772753668494074331496925315918955569240\
34723229045272483862402426882110481216495500959778656064553689664686044784746\
4516848555826881297436`160.37319534295037*^-20*GaugeXi*u^30*Log[-u]^2 - 
  2.5469292872615931079641560712911154012247517832527983229564779282491162399\
67527048664339202106924211796750840668266316675828013861104050143023944653785\
17109200104553754305443`160.37319534295037*^-19*GaugeXi^2*u^30*Log[-u]^2 - 
  1.2128234701245664636194066935140829948146769000136848501427468012518999400\
18157026073969509364664183570306334987143147228536351817287734005727244500170\
3656741861367848408871`160.37319534295037*^-20*GaugeXi^3*u^30*Log[-u]^2 + 
  2.1517533793025172702669929163791275158752643625719889762640330926747453808\
69746510526816136280788385750573574899675269774830262522663276884541850898288\
5483341014741724084888`158.70541218490033*^-20*u^31*Log[-u]^2 + 
  1.1736756485477186354402853223870295156587202395299477652065785971390351692\
88664697680389482316830173844939117377384495818527269254972027061422538627116\
118485139440216215217`158.70541218490033*^-21*GaugeXi*u^31*Log[-u]^2 - 
  2.4647702779950997954778662389101437602073105942460987545004728298446525259\
04018756199853252280765406107311802633728214110531703052938878916949693287254\
3355721901555072049329`158.70541218490033*^-20*GaugeXi^2*u^31*Log[-u]^2 - 
  1.1737001323786184073145903726128885629076394084391468511973511715665585966\
77889531537717642032141832969824739012179993279070138927697498603924319199241\
326743099742516583426`158.70541218490033*^-21*GaugeXi^3*u^31*Log[-u]^2 + 
  2.0172782295726724528464202643988644302390106231688977474816636815105328020\
11782390910286508258511023845034491238773966529849690974232326003453944100858\
649409943345097241178`157.02425301278126*^-21*u^32*Log[-u]^2 + 
  1.1003285717106097398279382849806722713361025644195079399658123406189616420\
46010759246644137119669625264807289224951478439079262864587333310983007596598\
39613832754246798055`157.02425301278126*^-22*GaugeXi*u^32*Log[-u]^2 - 
  2.3107221356204090866968823738520601232758463728723013696508497283595103428\
73714861984391403423459516163348168412644244449910189140436486707772617217802\
242723705120128700807`157.02425301278126*^-21*GaugeXi^2*u^32*Log[-u]^2 - 
  1.1003438741049565382905948124856420560091429399802788714131969882731478607\
61225717020744983175863526019647959555403475299885147908425985954786272638113\
0397774070964567653`157.02425301278126*^-22*GaugeXi^3*u^32*Log[-u]^2 + 
  1.8338950186882166690278283456692477750434190362075303256340311982942057809\
96408523073772472168439594140139698328231310976710342032979017459491742624768\
34476865699338086155`155.33012057847418*^-22*u^33*Log[-u]^2 + 
  1.0003033386442862260486462853338213431346264135680013371720617138656320289\
54284323507369798221907957201476007802750355726668253508706481213037780190529\
475808826150329531`155.33012057847418*^-23*GaugeXi*u^33*Log[-u]^2 - 
  2.1006564869276455419778878474030244599724338816313599685633956471086907965\
02982383030364602933521362553875108691350538506368874227156287226197009519517\
58524117945749296927`155.33012057847418*^-22*GaugeXi^2*u^33*Log[-u]^2 - 
  1.0003126128226883019105911441266621807001999437907319129258397665905887147\
45267100686778679787370041111933680423543987121337071633026526932716982213079\
8228145370840053831`155.33012057847418*^-23*GaugeXi^3*u^33*Log[-u]^2 + 
  1.6181460277111864031078119064829283336751609340279475430163997176857482406\
03239868683070794710874391828244062772082918863925250937350075447244176132920\
0569426078348669171`153.6233940637563*^-23*u^34*Log[-u]^2 + 
  8.8262332062095634615527526827836030126419494085493638724815633132447666233\
25031360913298143904183755634304155490737137329372223051147448888317819029095\
29802001468447924`153.6233940637563*^-25*GaugeXi*u^34*Log[-u]^2 - 
  1.8535204296420404540122524477864298129954178359106102919861206200317457651\
70964605173586323391453069271043398350079712560992742636109940397725728520875\
7038335520034332524`153.6233940637563*^-23*GaugeXi^2*u^34*Log[-u]^2 - 
  8.8262877602001924869411931060739880723843230286067955760975881944530547703\
68849000002890930183327954205508647882861144475930393788477894516493179410262\
51499079163948374`153.6233940637563*^-25*GaugeXi^3*u^34*Log[-u]^2 + 
  1.3869842318454503892096997636795065538250163417713606095526382515825727666\
95937537055432516241681249936636427604478793021616425385823986352158693952389\
690414906000111056`151.90443108261442*^-24*u^35*Log[-u]^2 + 
  7.5653583350340838506062334679273717805681110261254931904186429934426017844\
72977427779938373736885630580973738536168506270285015749984869636865941222852\
2765383193455471`151.90443108261442*^-26*GaugeXi*u^35*Log[-u]^2 - 
  1.5887317968360347519859638443433926114975110019739680727160549152189638669\
59342141283166402464134256674333184158574157589108796400808935103401586497929\
144236367132286834`151.90443108261442*^-24*GaugeXi^2*u^35*Log[-u]^2 - 
  7.5653895087430225853010497410761657448252768802798707938783198694826792802\
23389359616466912342198230574530016680722012708616908111975088860739308704804\
665499046535867`151.90443108261442*^-26*GaugeXi^3*u^35*Log[-u]^2 + 
  1.1558212611927190913084130775610263688301805861504942165927893427368613015\
74654958602381218668632914480620951672390658802460097138922354787329261251333\
9457741454404415`150.1735694655038*^-25*u^36*Log[-u]^2 + 
  6.3044739385586619943142188004544338861118317200818367981822798513185912947\
49689777853185780519188155468241938939464816022623465758754013350419828623994\
548522570394185`150.1735694655038*^-27*GaugeXi*u^36*Log[-u]^2 - 
  1.3239431640300289814100584505911275493634048031669620747671751549976394318\
98245727178061163835200030605359871680142783219408327119285338909082938524474\
67522289554299333`150.1735694655038*^-25*GaugeXi^2*u^36*Log[-u]^2 - 
  6.3044912572858522804278664330828854135238815268331590782542629832855829850\
81024129731893966844507251224356689673136884483559169222398219087370697114006\
17238208544315`150.1735694655038*^-27*GaugeXi^3*u^36*Log[-u]^2 + 
  9.3715295123094898333149878635358582962473525629011873464992723583192337317\
04909437429463428971119679454584646919237879342578830497438840353569409885668\
768168549332031`148.4311288538226*^-27*u^37*Log[-u]^2 + 
  5.1117403065954525348382241354596064305960224508102247092659125149114896759\
88488847206943899862906128642463629990280650846791868595573397361321961205935\
40606325034665`148.4311288538226*^-28*GaugeXi*u^37*Log[-u]^2 - 
  1.0734674302946180988248461077689233390646018137899661905780148262994831995\
83837240804398014401987813115178873852727748167579093191837993617161378022421\
0128003449265948`148.4311288538226*^-26*GaugeXi^2*u^37*Log[-u]^2 - 
  5.1117496680696099911605200760634423964165212721890299057977798311459727585\
95839293490230659574647877320356327421246629011816915350346027648342350775320\
93737273954758`148.4311288538226*^-28*GaugeXi^3*u^37*Log[-u]^2 + 
  7.3985789691438416763456782285155694070112741716628145635352657877917074769\
10506372414305044725391031510776410912998741819717681147049913969746076652376\
98038010259637`146.67741212874688*^-28*u^38*Log[-u]^2 + 
  4.0355869161211880454444375158251779619290485321358009384170641931074278712\
71037214482084843121149018975627527152071774618990252267896813459874337404719\
3817147398487`146.67741212874688*^-29*GaugeXi*u^38*Log[-u]^2 - 
  8.4747428707469850059584260620246676885248168098084021310477197469697247924\
22513500975040627058193131072950012788010187213332573173077019065959871378667\
82629901727214`146.67741212874688*^-28*GaugeXi^2*u^38*Log[-u]^2 - 
  4.0355918432128500019837907415711444684489950389685750619519454161524642867\
69228247116623887707771467330597693941325708102717840648501177235658229027932\
528874131506`146.67741212874688*^-29*GaugeXi^3*u^38*Log[-u]^2 + 
  5.6912161497892072978935965840806718643202797847679213366992531075926783256\
62647583072246867318861754501930579477496425672144080267537477039298412709364\
9833904311697`144.91270669506576*^-29*u^39*Log[-u]^2 + 
  3.1042988911423656334326981923919075809082217585444152240930064044396797517\
49692368552618447274891737753257509823507412949482729423235239649172194479501\
125292812493`144.91270669506576*^-30*GaugeXi*u^39*Log[-u]^2 - 
  6.5190329774976807777208294810868588862104697095403999105657824132898327164\
17482320559289952714230850125065720566526477774310547670420437333856187873354\
9646244746787`144.91270669506576*^-29*GaugeXi^2*u^39*Log[-u]^2 - 
  3.1043014178560384653624871149589115203222105786609481257946174650526004644\
47014269615518968585302474457760861379514903922122836154263145144195548508678\
247420282068`144.91270669506576*^-30*GaugeXi^3*u^39*Log[-u]^2 + 
  4.2684128914119546192405545255831666123996080923895688995833130744075421529\
72196064280320047004776902750402894280623959814604633730517295135140957721553\
321914857676`143.13728563772494*^-30*u^40*Log[-u]^2 + 
  2.3282248000351924255883646052470804006099667407108008895425143474431991994\
56873993221312037150967113829840405626523264965167457870081127481145024283547\
14257088881`143.13728563772494*^-31*GaugeXi*u^40*Log[-u]^2 - 
  4.8892747331232605842672860076205766384172357076541687315181440004110394871\
05460493448705216741501401841806102722678364848669668214059472128863904915918\
844182355973`143.13728563772494*^-30*GaugeXi^2*u^40*Log[-u]^2 - 
  2.3282260633920288495963735108106145071589423019362221523423202696386650246\
83701145170014374795346423048030535621567652363907866798782149521953581387921\
99186756447`143.13728563772494*^-31*GaugeXi^3*u^40*Log[-u]^2 + 
  3.1232293249697468625982878646341339237514165150733851162258660888823739139\
92644670138931636006968729201472314442379942753392944806486192950863326629175\
68904063166`141.35140876631138*^-31*u^41*Log[-u]^2 + 
  1.7035794301127838277286590003277547844875695720548424917412058188743290443\
82117967916913403098062436223485213488404714898946827588837069828607711351850\
1217756885`141.35140876631138*^-32*GaugeXi*u^41*Log[-u]^2 - 
  3.5775180974072638423850053462602835095149001337710670714995705345553130270\
99690300823256927422032309700835395235565512454620917586200624515869141160648\
57396611412`141.35140876631138*^-31*GaugeXi^2*u^41*Log[-u]^2 - 
  1.7035800463844113535033240748837254605839295789632140280544677999427340854\
63303384992297139693270447889951584500398641832692521970592985177967722968336\
410220743`141.35140876631138*^-32*GaugeXi^3*u^41*Log[-u]^2 + 
  2.2308782702327574305822901468283517335833967685423873898459566406391665845\
26530614337330372562693174912481297882608529132273097837496079700140545107713\
284500567`139.55532356061414*^-32*u^42*Log[-u]^2 + 
  1.2168425968118997636490149326061268006479208752589773676351358130832677133\
33397563736318125086462012930299934293980984829174585559731280724729200378273\
037569004`139.55532356061414*^-33*GaugeXi*u^42*Log[-u]^2 - 
  2.5553700695766170303317206536473240209519544175890240289220978377162610443\
15826913655940648054403349219993157589735151551090246444338665834707444848250\
8757547737`139.55532356061414*^-32*GaugeXi^2*u^42*Log[-u]^2 - 
  1.2168428902745795382500228975413039507607211491979119397831771840966808320\
29446694446203830812055521268938117244008987744740636464656127082044710366838\
045994047`139.55532356061414*^-33*GaugeXi^3*u^42*Log[-u]^2 + 
  1.5564267843338551973035359397196770668906062889684145350046753325106403776\
78389493851056621250631088696375613317263765362514836903238224888828783505288\
236839711`137.7492660286208*^-33*u^43*Log[-u]^2 + 
  8.4896001951125094539094452980728900292147968946008700681279825558964998156\
43848324136388132058623364168062465301338852582952941426220338601762074045070\
3882138`137.7492660286208*^-35*GaugeXi*u^43*Log[-u]^2 - 
  1.7828163276115932769888090222865001674113030904862902808080028831654067809\
08461863064785830844290107297529283599161351533469179817623904345264543187633\
941903757`137.7492660286208*^-33*GaugeXi^2*u^43*Log[-u]^2 - 
  8.4896015600552060808917012480856755210566592301413502238061867624562767008\
33219441705056998096744968797511415392112441092782462178540409437678829046439\
6135314`137.7492660286208*^-35*GaugeXi^3*u^43*Log[-u]^2 + 
  1.0612001184873859491389906114146209634635759142163028980530252959018310631\
60295271961651883238195501752728735130944728531992548498846615946575892838482\
00070098`136.08046797387746*^-34*u^44*Log[-u]^2 + 
  5.7883640796091420427065566091292794965819354708552146724769528709004079325\
34832484432690519582030009380339785561884480121176345218999605812729230696456\
47148`136.08046797387746*^-36*GaugeXi*u^44*Log[-u]^2 - 
  1.2155565870079045070408220519231411636690565488159154726813613148676645612\
40912436773070525706056014685915655662598826200972471116813697528246712911339\
91403173`136.08046797387746*^-34*GaugeXi^2*u^44*Log[-u]^2 - 
  5.7883647000376405097165208531096459006000477950578153095122144181473326793\
57715304648037285565663204294347401026641879199452391941395942381962713984863\
634932`136.08046797387746*^-36*GaugeXi^3*u^44*Log[-u]^2 + 
  7.0746676266259392409286507013983785485888581964549585790549431696736794052\
71071732799348179358521396717254030913100871348826789716448414224403198338367\
501999`134.40057967343085*^-36*u^45*Log[-u]^2 + 
  3.8589095242790943544353723479583040069536528905431155793995366109328616813\
61734649252988604085362524608604727281139758751747072141732481583124163931957\
86849`134.40057967343085*^-37*GaugeXi*u^45*Log[-u]^2 - 
  8.1037105800526967136121419429231232213845888826773946852363386324114524924\
82158231319032201966522998272488731749623882089246440506590587606741675594283\
162246`134.40057967343085*^-36*GaugeXi^2*u^45*Log[-u]^2 - 
  3.8589098000250936731482658217410475397672153284138130694947683571729406593\
02834900842943698568961489352928283428917159122829025840047846343914509040115\
2088`134.40057967343085*^-37*GaugeXi^3*u^45*Log[-u]^2 + 
  4.6139137434705543947869881974211314673166741442771429010659546377587761881\
09585495299764527139977391509570040982071813147232989780351666285245080879343\
64077`132.64731249170745*^-37*u^46*Log[-u]^2 + 2.5166801844746266047790746175\
31761543341276070461438795633524537688303079227626504271880724568046165252145\
128976259460808168758524229966675371421620038234`132.64731249170745*^-38*
   GaugeXi*u^46*Log[-u]^2 - 5.28502863916480220453110596207352575240825620404\
42338238557128472162419336933079739396359354693591076486631643292398594964860\
7708281254353014245281917388886`132.64731249170745*^-37*GaugeXi^2*u^46*
   Log[-u]^2 - 2.516680304364191525967112185121252077971484663105081609776289\
23549134946035641943484197462403595735243814815935461754717935098015925958488\
1380339167511249`132.64731249170745*^-38*GaugeXi^3*u^46*Log[-u]^2 + 
  2.9450513570798850894737410880593124013136160518092251514616529992834358180\
79271150261424340861010786834749730426584959012685372711264932777347429049063\
8876`130.82885280494799*^-38*u^47*Log[-u]^2 + 1.60639163261988185862088564508\
45586461308375157190476728682151309966566303781292364341173826443308941672561\
3768464773786566937220405898190006396995019361`130.82885280494799*^-39*
   GaugeXi*u^47*Log[-u]^2 - 3.37342253563710779012654597009174394912849895959\
21238808157308275459988021512669762503332380544236163699322862353904610762074\
235339490766944679049532816868`130.82885280494799*^-38*GaugeXi^2*u^47*
   Log[-u]^2 - 1.606391683636717995298337962118774080267052350411288733182211\
69572257206719008385284752553129300327552280949499714206247602085834459911298\
7310578795645761`130.82885280494799*^-39*GaugeXi^3*u^47*Log[-u]^2 + 
  1.8406571112834207993744284452423940077712410610210371386005364969862686412\
28077069645736339129259792093993303413809265546655032157348546730889323042834\
023`128.99501860549015*^-39*u^48*Log[-u]^2 + 1.003994781015933690112233267222\
01808002096836227639826433687536266381583075337327576641488338517849637418371\
082216789436230988833852036089819522677841363`128.99501860549015*^-40*GaugeXi*
   u^48*Log[-u]^2 - 2.1083890847731923688291554233822787671272611625974834879\
33005364193973921957619469489687813342867316702514959585000934829044385247775\
044825601474054263034`128.99501860549015*^-39*GaugeXi^2*u^48*Log[-u]^2 - 
  1.0039948022729487470614989863683154465915837853908237302525138374605632305\
89730413519838480328040315714289628895497257668933475017760840847397954958138\
59`128.99501860549015*^-40*GaugeXi^3*u^48*Log[-u]^2 + 
  1.1269329306259689051079337632604001344479446147381295779305603648611871300\
63264831445147820369157841404336892970087588798176735245209296797786725841792\
55`127.155125924339*^-40*u^49*Log[-u]^2 + 6.146906865928196178134084082660775\
67685875111276988235679764054969490831005098148290147568205919271198963507935\
4793400089000371077748563329564298038665`127.155125924339*^-42*GaugeXi*u^49*
   Log[-u]^2 - 1.290850460065219817650516420861586755164027102172419699229018\
30399176457887468081995965162848723561358752084886589483696807100026171061354\
45639705349492`127.155125924339*^-40*GaugeXi^2*u^49*Log[-u]^2 - 
  6.1469069526915229411929279982633224208151580052168152301452511020727456742\
14529073570715233171498399296739961650561717608614007358507995454127975684236`\
127.155125924339*^-42*GaugeXi^3*u^49*Log[-u]^2 + 
  6.7615976051574340322027282514302545490940554420391634324541113819750616259\
96507578420599245066552196348203321126883679557761046363195813892561634689214`\
125.29726794379762*^-42*u^50*Log[-u]^2 + 3.6881441369095830594921216217186684\
58026417044615044265175453511714939930520083155587309449780649948092189752517\
82753977405923119595183947350192373921`125.29726794379762*^-43*GaugeXi*u^50*
   Log[-u]^2 - 7.745102760391318905903124726016434326462509271341622710648874\
55741088325717179006642453407278416982702361786082307591840288099974947056775\
3734449111108`125.29726794379762*^-42*GaugeXi^2*u^50*Log[-u]^2 - 
  3.6881441716149137647157722112208839204175340138989741470723063868085272774\
2501458924044343511510853693009854618310579326778899157934414226444774182314`\
125.29726794379762*^-43*GaugeXi^3*u^50*Log[-u]^2, 
 (-21.61424604513150722926564261826281787189050612613928466422631290891969147\
71318397394362211749152506544047759023257859924915690029812844357722960473437\
5019081093295512427485799716170971697743407447444147035544487814`194.25303694\
064195 + 19.66913065454482306756977347452406805672144297373059256152732934937\
16282175403981473331035446103273601927510233646247280487381933860896516458275\
8995822542667699901560145486742615368416175083956318466392578186041133`194.25\
30634927884*I) - (12.62852222696100089843367723860746629530248942651251393639\
78509213674178526046076218191824839524009034518616797828295398066021087300704\
59629751952782989767192849043860756306802752981666848662070402722486698696711\
94`194.2529885465944 + 34.002526724562321850773931577214821408927908602616264\
04795121078611025753197206385002372657425733723681601124836911101590347408537\
26694393634795959787089728008223242474995726906287673939111027660133034268056\
2176847`194.25301846187577*I)*GaugeXi - 
  (9.524201696227980371264029908571686029803463784134121472507593324601985158\
20236975314833157146764065023423898501670800745712633090655115301936919314226\
621375851423967915064693588168826179284220754599611513137254659`194.253277909\
41202 - 12.673109249296447985502900264577498108356474497615690722422138820784\
80464998226506814528114839835085719186684130635296110787631250435664509495160\
386152145577578914750796937342950183682505030204178505214863673549589`194.253\
28017315832*I)*GaugeXi^2 + 0.171010841832358885396900267142440139260427535323\
79549381676181614611965927502987593490774693326039300059244138024075322820088\
57120914924274785150039873666002998642364626788245686592127686196975345672324\
3694461363`194.25326924104152*GaugeXi^3 + 
  (9.379131189031910557736002968575837534034889791432361818393772560309438031\
52700737297124384897921407600253644124472004635936736454660475321070243110966\
668421076774979779049698049118037048368171234809752733188741932`195.488196405\
89727 - 10.602875205865552179811421418568322234165446722890982145790437999038\
88037121595537036961753552964510443974979198232778493394172555723321503207308\
800243362377139470884661904250873126380060245272289003912994723704267`195.490\
42483186503*I)/u + ((2.626377063010636852578667656191945844678296597144120606\
13125752010314601050900245765708128299307135866751214708157334878645578818220\
15844035674770365555614035892499325968323268303934568278939041160325091106291\
3981`195.48129980635508 - 4.7123889803846898576939650749192543262957540990626\
58731462416888461724609429313497942052238013175601973222129769923459970640766\
91432587334758803911219272167617542615405290778165833946693442343239557294664\
32164635`195.49287206746163*I)*GaugeXi)/u - 
  (24.66940985039994425794317455274653684598784054359898742965753159099391398\
19417879970375144662578641337175215943509058736748480092203550880318393607367\
4697834711077725680390490079677764251293657324909932619029026568`194.32903412\
646442 - 80.60995956236514459567410728457338998928676416245764194466220409292\
33481671492830043064697835079943086366333879574544292179759716102939897775700\
9747158213679050591570758477838996102711589270249605038807143515627554`194.38\
025170447094*I)*u - (14.59805894799500468492123366686078152839010629857223670\
58226633004140843148345449319811929834290853502782461299112612665856278805321\
81919661802120950684598367952382513500513757568149874493857868664697283284523\
05677`194.374235379465 + 16.5963128703349198988770247139052447018382300656462\
64722211020343475886120062550097630969349421782473651607260330754019631231275\
44519967881440630444611372858001937256176786636766533179366376791919359887807\
150382647`194.37656745036952*I)*GaugeXi*u - 
  (5.622500978068705370792555924495972470495378263582784288447791338362663990\
99710118638535289811984198558218751816624523959423066266843232860495552879496\
955204839913766106549117361492136530007605374202191854148138577`193.977678421\
9129 - 53.0838800106250496217220344043664933459023596214077044966672472733023\
85422994059332386451933095403302958729421473363170483480118413233956568921725\
30693758303880899560214653621140146610297208550607582599513201436387`194.3807\
7187218605*I)*GaugeXi^2*u + (0.5666461411376393784394798161152934416532507696\
40345349107321576032135045180339379421784449609154955500372155987950841515536\
34808174213608297500424105456103619339576410343926837787810479293391037757170\
499907428851`194.36148667306313 + 1.31575823224261326757447176875009574083912\
44631457645530143147228656779570567666724982260852032770953957962496955920720\
83248883778017445248141350064518435246725842356621246190824675914586332152402\
00940033033579899`194.3796956602342*I)*GaugeXi^3*u - 
  (4.876981486331932327803793286796040851408827654000087017620337399230324668\
49552227726186907241793056425845598748968520107661458215848796214403803259113\
371968021690619286452726296914587027581023602725960541432929793`192.457040083\
1349 - 50.6661829394405820499189723480560560401298402012389082318019751647132\
30072938413440313276107953268431379712827706521738974764317112145705821088545\
88315698523628825933413682783536835588549153865867970843118156843795`192.8894\
2276159534*I)*u^2 + (20.89466091255408578475002404506305385739320604752074492\
89076973651731609846973659310390743364716678415284562895559847389625081982191\
84144924494888359868996194544227864640775221515990469128055103259814676461328\
33231`192.88333627589327 + 22.73661374026719972716395255543486926119683276797\
03306972523992924670592967733874178157696229325914942071394970347583808927555\
27633792981719664642852799156229215804732926298668362884496777896096012923227\
98518173049`192.88486805811536*I)*GaugeXi*u^2 + 
  (21.31350381670340587696457154526747000335626179026269162381437197534643175\
82725119818193894489212941257243433934842610148269167848647152758957758264395\
5784649083209332458771315214138583811935244918935537901197840581`192.80463142\
82195 + 79.661789567690778346673968588485960128453989937383298954518543372008\
48210925615349048976746044273560490365091846688470570780245038438917083072506\
430637721958508997219184509103670622426843003480693460976238072303746`192.889\
02725227322*I)*GaugeXi^2*u^2 + (2.0706373744033049708668587921507822689994405\
16542861676263264260720840909805995597678647254354795507480128065665778907948\
31989578596220894613882002569919625886717077381666046604572330172454998087609\
78628098529098`192.88394319786292 + 2.117699114504081207780658758859388796144\
91021790915217647650926972488513318140680595870289133018453310230007466463191\
59044579056608866158707015560071050861809030801858439779468249262933915408148\
7896059144041460251`192.88434992985668*I)*GaugeXi^3*u^2 - 
  (16.53862587630338882622944936844599190493465590595896606433555636920827616\
89056129864747426891364694967415901284855005076357978545871655315512694544701\
6259595795519936148914710891195677975357160414995408242841970937`192.15708009\
488608 + 0.608854500074613425975031083778859357296492057944695809895664408856\
61423139160610929703968855153761677939295409326435875191552120149537926294959\
086613183871706998032345196984730351283889400069196023150133881484818`191.341\
71005931236*I)*u^3 + (40.1662006894600216461989647904570698953635806784175736\
15698992433353806462123647394330360072401002046438567724613647483339091917736\
86667864813006222325411283517177319070965425143695272625444728264233097527872\
733768`192.15085172683965 + 44.0940690657268264981752832795057663658821290114\
21292550652439667027623785463746438030540764752329370673712529471421133944576\
27286224641041984349080201251795268641922569626748423526363189381714032537393\
087965809974`192.1525440945224*I)*GaugeXi*u^3 + 
  (34.84664967942360765240026480652564072413428845273183971634693956566167838\
76784273597572547179909817114676766503505159654666216203150964187530158133854\
7988726885603713857506297967361155076974018339561089650287849883`192.14196058\
33905 + 67.833488064000991108267130054502370872415810862550358899272553151692\
22273795361261747882250956803171381462043183667161225248206009697490223396448\
101464110526013383894324475226667885982913991894434522565637769663147`192.155\
4825969905*I)*GaugeXi^2*u^3 + (2.57457799558883995906692554119038765603909886\
01807882502804588037066767124845816727745381529963336767853744221902751050089\
40558078846589455205271855085305368484376053251764320621147792547831513874596\
30217331124586`192.15657604659947 + 0.731806935918984565584347287797882443680\
13770223192529606444577534833346093869722133255923707599042782735558636553371\
32122041903624749922096795038377652549167383337589754825933431202372276646597\
09513451193743847`192.0882966056165*I)*GaugeXi^3*u^3 - 
  (28.29983230226261006130375215223765025174624059276502253649800853977598437\
84856021336480689990073932297360757358355694695079083652821941519498186956066\
5332076614769234589694054686918747646388022162557958493036369727`191.33765277\
59705 + 19.724132331385859186789157204787190579582290654394887705203408081509\
25561652618089923274000013639039814594631854554940990969102063967398168091788\
492207433546176101802565977103903283742401842685308945662860728646041`191.330\
88535643276*I)*u^4 + (40.7370403345429486805985748395838610672452174102913740\
79231671155039004295079501182316351954013554684475006938006422268931092155842\
14397790024979363083320213100870940781451918558260479190571605567488864717707\
569098`191.33404507562955 + 45.5681250124168060818912067508046374529677436377\
44997281052006092509918531254746134438551775671945881976088464952396585104896\
40451306679611639927286012104825189796516632484010196096388535120873036021562\
368450978826`191.3360800958671*I)*GaugeXi*u^4 + 
  (27.53394408092495986037199146626405140038238777455963481566396551781108554\
91226278201855546505209200275812029378391122713374391646036659562672686100184\
0389518558477873418267119503815542625343907591837547152871611167`191.33140693\
74079 + 38.116307519518266130041517580014046680985415606534377933842681629116\
73982961421533087837609416147021617379305104825714747703157236118175791517453\
127713398322380230966841938769291025861925406330638600803547522692415`191.337\
4636660658*I)*GaugeXi^2*u^4 + (1.60030004014152424472386661400958608607942255\
89765012694094373127296998185325229350457882322734504067077009243072236327370\
27080964706234986158125438383563879702162214535282265872822213955266526542774\
78844710233018`191.33849875817128 - 0.919280298515908954825275190006636967851\
88141017667334090520260884180096105525962015327203036841547867398738669415545\
28973690651617909853894063281470097222879687105478530330845178095715820973049\
0053730704822754812`191.32761962711936*I)*GaugeXi^3*u^4 - 
  (23.88509179684041836445070085145685899998356406782028825119822963591052343\
47150099530554228118757461999541406650062414490800013154778052188898466382161\
1159266256231570050447474045286407603603088751661055850281334619`190.44514486\
066862 + 15.51427721083629671854407167811253252346322061391973446580558083143\
41405900172939358949347428675776888820522515634515565855724138717505986327016\
3966020847738464264072215798667489499309476015059651169663630145080782`190.43\
693633611778*I)*u^5 + (32.403645837161747103442210835672083702572614167527317\
19444464030246562794931144029542354394287442586453208309553356511630782123541\
02057249789902599232327208407129247770674933170205026381771992164752093719983\
2117173`190.4416578798841 + 34.6591020540849932034285257382790293752439424979\
34721329316311107940668737483822469447353182335585273241078178468149544481139\
85347830089943350695318998160002559412475793775257685866305086163653419230936\
07183431405`190.44287704539215*I)*GaugeXi*u^5 + 
  (13.01170298400908137053321724648424414796140168153202360470432485565362669\
26812656500719220263555080473639819600370286994985411607689619838354112049363\
7450991989304133390269962194986525691082043975552618916442137648`190.44183622\
069409 + 13.66774509499007792802390387451465186399796601092793306920618382877\
58558368448274093811258167373111351141612153961621984832989579444299634404309\
8761212411504522294343293135551654720940050014184625707095093900431111`190.44\
272692922473*I)*GaugeXi^2*u^5 + (0.357474964651005602259004608882882857635455\
85554529038045703546949509485962996350621590302289454359990488569160907964159\
80099371595731083594518216824701278016271790093919853550827964360732883246757\
4075407715069268`190.31129857840074 - 1.6046612771710978940172415503537903280\
76701866172166170670224882144469498901108684579502320934820978605797785452956\
06569949592441641270112927106653507198614903731577504345320145671370319471314\
800376524985730187046`190.44731303256503*I)*GaugeXi^3*u^5 - 
  (13.34397377131747619639266452312306880922953925923520995077430397556571946\
40062930898278413329119032382397348580343983226536324228973583824839164424616\
3497732360981742049398037257460336109659656150104419967921378382`189.48595562\
1776 + 7.31821207326366181514687913809613481831283260664547674798344050118159\
20083766140194444516991819232830702182786431631030435875560923145841254005483\
4184322552711028814647288958675195577912448837146445524693972612565`189.47400\
764107903*I)*u^6 + (21.702433514878076110528382865583014913233852116218794723\
52762978284812996473675762449334734919996558168320584662725071004708760915405\
15529711343078460925689114274141152336896409252441193264834102569990163546670\
5285`189.4826562548593 + 21.1789795652180949314615242758145855254242452818595\
85117637230800550040334785685650983628215100082326640982735937424357924236632\
01963867957065715909816382055866560264470826395020733203923146932729560388044\
271648813`189.48221437365927*I)*GaugeXi*u^6 + 
  (2.427633873446786036695620927458154385275419693563638037519628867211056183\
48342610418034767886278015164150773082609624850048739108777656409250113239324\
490687222450773761784190210642011444619763998080003159990907649`189.485643725\
6864 + 1.44954551531076019638472715382281836354510731894594527307231163866410\
95078241684717746310733189049376118177893409217037710912341503892925242261964\
3165501411569634525290060898775901521254198999151299258144811393874`189.47562\
973968817*I)*GaugeXi^2*u^6 - (0.356617679404821431611818252753193563477977492\
48639477619668208601954775121180491907296112633561271149844030564440279777810\
03799129739175450485619474819168224349151820604584955207814746687415867745739\
7045023172681`189.3883342620613 + 1.42157665364844695451513244768959980816340\
92364664150438754660284409943344742854543951556054625070731368721048133046690\
27368006152848493561713489333246945859376301998666019780471582065754261992438\
23921095712109369`189.48737080060124*I)*GaugeXi^3*u^6 - 
  (5.396958579901688596575980315468655547386012564290960632361432536426757968\
08908395817863588477374483449819344387403320140474671812419100383573281369211\
95940414997398760606877989818812042762669657903892198857778239`188.4673495286\
5097 + 2.36861013061251133721354531796547745351644615822730235254571693853829\
00034592176854823557212147638874693238486887873495566370104401835483115146640\
6224082791316115675381417272152299309308504329639166581109013283563`188.44967\
711359027*I)*u^7 + (12.504922286593123035800639713806318566519514654971495349\
69084606134262200371947636547734210983395510310074962616411138875431864993763\
57147284474229329769094996619234811051403292485922951253120353076380047612297\
8973`188.4643322238267 + 10.8977993224626493197081229423585357291048351691756\
69060605708134023826998137684668387079678600592061476265125362477170146637690\
66096138302446624873360443925578553271209147587502360164143521322824806585584\
18160245`188.46182996032152*I)*GaugeXi*u^7 - 
  (1.925088172524469623337110154106792700626310336356311855543971689272318424\
25732560936865006751716660847551464193977050998792665836729939470428536035876\
257875624082330191411916319602039773650343343316207416703887005`188.462442157\
39426 + 2.0849580382902690812121654095351657593237560083852254368430204137150\
80932723703417559799560898117332911395931204235844870035268870233809299711926\
22230637281107634681498324745203135610402453017979268653020186762528`188.4638\
8830684327*I)*GaugeXi^2*u^7 - (0.51012790343931866342184577006806034882401171\
67579813676723045288087021248020220289285681427183175361077439082672344773631\
05551125194598673748173886121591410994430379977700596658440596799635659884892\
86822116137072`188.454937550607 + 0.92267607683504452706938121492247296942813\
94342467464246507299947738077006203720744120670601434216665316641883883389060\
59899429153383917504482816526945919464348976388057102197765019583345618429897\
3687620400269964`188.46669646094983*I)*GaugeXi^3*u^7 - 
  (1.482967753667987928146347096299409871682947143917036722334659521168386209\
73729920420505562693590557471536067783664549747988217522319645210869460358145\
275939678346557424199025399188090627868527584663521926705897008`189.897681441\
83535 + 0.4335929075827719507477379056889140152160986150722180466044197530264\
39273245603856141269897726078914204016668540163983478847972956795116941425453\
41053163058361450561365693152312190794446871616325717383473500136079`189.8662\
2661783397*I)*u^8 + (6.297175762541690501519319396021424626107399669556034502\
22932036924475394505939644690048710617769059450373771951917987992798737612688\
41584531285106095341519877692935827954326081922215690262551627236684779134533\
114`189.89481897517686 + 4.86687505248156676496321531724456026934378539781561\
53835664944068594225502155079240616342625663943118633784235134811369716095561\
59906257590843036459400587892562243207169058625716521253603495078097803719155\
53184577`189.8900712701904*I)*GaugeXi*u^8 - 
  (2.426925163824706764019131984151477880877491324161056016917263576480787146\
89815160856337706545909980864833011040713323279318018789195659874436420427905\
180354465898857777537115656661489629861413642973867003992434865`189.894471153\
8341 + 1.98131209073417589385126628712697606539777389193916822921499785122334\
98430650285031128962845304645413206152932584645206189606117100083661815470312\
2208294141643217889100341098591069801741239004067238680721583576175`189.89075\
84775763*I)*GaugeXi^2*u^8 - (0.3890138883834996881999015265614531098328218098\
24081493846749587772387912024988109486163858371510695734612009518232195348676\
61776833573244169565738042638242390669835578570341404288233704071200313494114\
198935243208`189.89052450395346 + 0.48570165606729167157026168216578197398766\
67666167861409249928820283055989078738665293707985385346330607828773957396959\
48757671976986564045292683288900281828378422627811395267750517381902813176613\
79948120773684671`189.89459597871794*I)*GaugeXi^3*u^8 - 
  (0.235144672440061305610909883771766962472753475556308017071508393123392216\
13822383745575552192788690731710079383005065880439573814507400107402655225570\
911386354647777609950603627738611529704370286734564103643585692`188.723633583\
09622 - 0.0411015529930540805295440928419569622634742396887034437124207416449\
10749422506188908139675917339831836231084318021176668603689118757696847541989\
11327305246658617508578337450069749149590431929470259232719784109345`188.6656\
3123458184*I)*u^9 + (2.812825851032644069317723123413723637481817079223279521\
30963849045223904660853504167298451658037699920190562938997406078668853746193\
30234933604824651715457099611287798266864451173080840250243250190750774261817\
093`188.72109170083303 + 1.92648418816206383291425528574037981746744882021830\
04478760332817538855725292217593741162103759362610059774624188802364837684601\
87896372379409262173833425391008883422647684361267574126462856874271402519035\
70797142`188.71397225636807*I)*GaugeXi*u^9 - 
  (1.640962708162698063527685049848816961926660157088323759056399875217650303\
29361562700155343281250239690821052940362342740556618664477533052490345538046\
648909895633810394096312813213870847930734825634852589853671979`188.721038199\
66006 + 1.1359106975298600705402472530020126268089304848808579863373565315764\
41974649108560503693042813814464299282924176309874053751320578312504625157093\
2345548177490755183681683242602051087719775418190005877959481588453`188.71413\
352389422*I)*GaugeXi^2*u^9 - (0.224303702849687093455569937645374611360958065\
12935813257811333808019720193859281143514649804294030341698356656982860540345\
78464844034103519642752375416454549592543482313248649263610953423827779609279\
8220076632522`188.71877141699937 + 0.2174558211651330051927546442670631489575\
81733001391504215285472597177148195720881598803087966288839831906578278640949\
06494539740446300531228511214732152541049806444024786017311935658085411774295\
675149147788881793`188.7182102094924*I)*GaugeXi^3*u^9 + 
  (0.143940122949676959725564890535506047454537390335071052448281857675028764\
41374445711547746601184256190682277050670840854482811779056192000704668828160\
875271106359541925256663542453897356837650589266223281499102062`188.548038195\
19566 + 0.0933847319951772742840472260061924323635990365047628672690078731522\
35808421215379201992168611057913972305405286607396886995892365253122677414386\
9419062218071914080624879588272723764987066964716923405982051748707`188.53980\
511823167*I)*u^10 + (1.129428546898275667730703966236392800388049003602154265\
56466165663102113420382237852276069483946288393818436521692881980869298349347\
80180236705173071539994538178378424728914359151654276085890401093829618642798\
9995`188.54832145074644 + 0.6860561255750444631315867568642941202051384459035\
90308368815108121087455965016293888939816130420497579532616107389086995210322\
05071777343756546064243215300394204643801243475976793216832190217346765299006\
83585225`188.53868374972706*I)*GaugeXi*u^10 - 
  (0.848671580633572405164761298922543135029889014243366321736842321340697152\
66356905449875475797275002130885945001174826878672087263187680019584723928524\
403208095943155996210819287844257351644659390269307313004981641`188.548358192\
46554 + 0.5108385854758647405454009254470088060456362466633889724343239688717\
72272072711651849856179173661239489083737490277733216224410516577963776128200\
72195353374488623793499144807722960054053465018870157370874379576081`188.5385\
2124998556*I)*GaugeXi^2*u^10 - (0.1074107673769329521971853801871625178406130\
47815044199320906023068520513587226571675418245139011112529724317635938880276\
45242697205060108107156602553025035941657213844314442324048928273881868507197\
407787867953046`188.54695814870954 + 0.08512746887318986133541500247416023145\
71931684778195612793934759020711703220611675929799326319672297949278891568810\
53941358881460131591015466261048582714468401951630581053332835227360921315406\
68258982753598301882`188.54268796244813*I)*GaugeXi^3*u^10 + 
  (0.007727668037973387044271282559355536546195811640238915785528149968282375\
71868235519189778047629286056117483803561949062394358137839015995132469798942\
258414368465227513265877465626941106377486421409732596738413702`187.262741581\
24195 + 0.0370087592732168400458313047409957862718572939987304095944408275051\
38680565217388972838077304010537756669209792365769958601021417754947526735755\
29361335909424030318368291737370195831597814697993258800945490266561`187.3101\
6469154486*I)*u^11 + (0.41227918776486184350729026542974808337238112064911487\
28614990048282520018264924471791134987657868603621210284582086902548142188077\
63617470951055909206236504108982337846372245976061365056556717804475660084127\
27685`187.30868613920688 + 0.222189528023708041982533890751520853152791596761\
53064234776184511206601364485723727629918109368290658444799276911590067216580\
65124958205721585436618738894425789592268068155342238616909661288787415337351\
9562782701`187.2963254518238*I)*GaugeXi*u^11 - 
  (0.368179994359636837907155368567851119272767798299304124449430934634129255\
20817324780379708976442177266364442304015964053184308470453791561188787086031\
304059932354984201828799205067239919701480799663607386864686599`187.308750166\
1461 + 0.19454242630526208964971769048380503255994713273284527183724851129546\
23524952096262583317333894989735383289436422058700530338675558056137476813789\
9367819463245236576192972957920863271263201858835734050422580633792`187.29591\
616843464*I)*GaugeXi^2*u^11 - (0.04459846253018556192581831216153369436759057\
62106622826256039014691523658084542831154561906884081245213861692006940921642\
89353504636762913178475058829919170812481149212662506011342103832791251838278\
77370375030984`187.30784687806903 + 0.029671376238231698313904314269220420090\
41081370114816696406178187034635678087462194302586867018088285932594729979036\
38571793925186978890661299829917001594865842546889964707467546908502451078454\
0466955311855864232`187.30013524839913*I)*GaugeXi^3*u^11 + 
  (0.138715627476719290347684235873131780575843779300387516663683812651667568\
91672834496991029629790439566543555685717633876544800657886081014368320449469\
606515926086138050226478135745175619758253057727546606010479485`186.035414536\
50308 + 0.0312151786818546791168156012755800096754441519143407506188865052647\
69745337594878171247951636263611871612170711744599769121859143861874618401896\
28376865220527531259322139341996472442381698718920492924119547268231`185.9919\
7004205345*I)*u^12 + (0.13809062791443478292115696501395908785670379978547601\
20653139475555148479498225171727624492539980211756208530456634217558046915006\
34026008247240472509918962832768049336559753014263696505423884429994918939232\
3477`186.03433889465316 + 0.0659559286348049537944018710188087707301294769996\
03651603775671791361510565016759404264091363024090879112808218810624244818898\
07198699469672980379540201497830089791129104957174095532032911407401232833578\
567002828`186.0189646503726*I)*GaugeXi*u^12 - 
  (0.139665730445755034590925326283535196347528649952776860605362705345429032\
48628346206071642533196397378903601306573813303957584135313826304709090502797\
748292323429927009195672410590476707731870982930704503412649337`186.034406740\
44793 + 0.0649874550166477918102873527738055628670662476105011803195204123861\
87072221085861034302868872034688690508338441234712925054731896695995707731596\
78552092828343511036819880755819128483630437473192983563594892867432`186.0183\
401468045*I)*GaugeXi^2*u^12 - (0.01646334564026053698000075147297459625611169\
88626389117389327317264574457281040945068388476774764794473582610553199178110\
37691591115252004612796694238579624679296007787338230997327571675721560411302\
8484920784235`186.03380865391057 + 0.0093260420960335098021057620396507915408\
73187022278582193459286988686981978462211729399074628449341488727621541001296\
64110620122961892332580325870419203138542879016244679944178179004856906288404\
997650547499345976`186.02261116334486*I)*GaugeXi^3*u^12 - 
  (0.111368071003814557151693903925416947337736194256003875942241809159254124\
12436628223044381090807886608088476145087456006171120601278687604414226049636\
950347069870072111551614520861379458836806025443352918036075938`184.728710753\
23522 + 0.0101984700382872286071208891569614897382132284252356453760420936115\
82857563413330482235200314424579613654965424970661421943636414817441655403841\
08458126345099961764576928756617829249763290527967396313291390298072`184.6157\
423355831*I)*u^13 + (0.042760764355880420016715218011208123724367115254684313\
34928342035791721623484611898727514933951037489628508249473044447168961440923\
27019602654476925349413631219178866877858894262827873408698001599288233847476\
1342`184.72765977995775 + 0.0180483884511702007062559140529795858127647377096\
31612563234215785103918851803658458418003312528612965439842769587345029980775\
60285765011585953396045374982160079630142321282660833208971350501300934511505\
912407251`184.70886951282637*I)*GaugeXi*u^13 - 
  (0.047439349071900691125173958534124814101504706817670372015462101584989125\
61330318622566524167070845114969018269667252688254356204186516708014235950402\
492669000254376121612573097903106189972696129457540144324548932`184.727722230\
06186 + 0.0194259173362754855673385723920399101178412035388598227789290416121\
65254834614557003472135512518597275645145251895012604690672693280230734454649\
4026604434780078326820895178231661232723768581521864628845127070459`184.70803\
8118353*I)*GaugeXi^2*u^13 - (0.0054932797558733783297940302676461879185682127\
37735994536740055716912881488590487301852636539573136269921816959190079143400\
70535221246963202925293451165708682053275155199420200654129833977679939694678\
976605916957`184.7273204595477 + 0.002667908032046000403959830054182880171070\
84026083875298417286172394441343124187501388992300969202424517932621155354369\
16769156338663615654419279305180294048974058850699433300164723384655454586548\
8518519501115384`184.71238059745755*I)*GaugeXi^3*u^13 + 
  (0.172213223765607198852348657497729591731826963883950423082566816014260464\
58973001882851353229798279081460683327128320193471013552879615022508988473248\
309614692181554997783287092248395390217340603647209839180354306`183.391515446\
972 + 0.023284133829510293514645904901185629497796984570948626646959304604697\
70524681730043407889113470033946259185850338799369757265585691248799877176713\
993757263927027554286044171156960889409417379043971586989663644367`183.315071\
4216513*I)*u^14 + (0.01231686568239813100393446643556138025535845961170241455\
24850246092919382477938205411648514435727899289892786869771811098949256667440\
33676927586145188162757653606949094361885366819128989151833018158839611151428\
83`183.39077080050558 + 0.004571215966085636426036707680261051273493467543036\
99632857353270328127875310062902537113537151859337466818875167052673544220530\
98986535403813310367457315246920693089894402150316572638156214441774139287962\
7340747`183.36801212202852*I)*GaugeXi*u^14 - 
  (0.014654056651836964241509338382037066518991781702177168924813978284067240\
85719832191638320700455415556986586904444036744879938974757490996243187254033\
197672945688129106634448123541912065608852833062839980188888533`183.390824365\
85662 + 0.0052615935290854420293606012021383712606364177435072360076211656519\
67547351473233343755079292406792687206754017215654196279737249486181708024448\
44113519747078333108776234181872970684178021121608312555396556866017`183.3669\
6861656927*I)*GaugeXi^2*u^14 - (0.0016765817568400384743215497714055059107187\
42449470823810697536320634637765159356023946324416580522678573699706007112274\
29289316008572999895366779497596936674898336646260623200436955945074596972191\
171956117443752`183.39055274328726 + 0.00069939254494450854998464340871410811\
77891480012387517464982257930440439146692982995751772464357834124650344100586\
52598564037572429503050868038111112572486908756117748427796211286955109110907\
57161245389256888028`183.37141886251348*I)*GaugeXi^3*u^14 - 
  (0.216780403022515142058400189192392178403730286398151993988014142621834593\
10263464442360494807608641887267578174596005585166122904145799637274738673662\
0693489537792322874841887546683961869646194`182.02613260651353 + 
    0.02789715637251448666821939150314574150308989984265203798310713672755079\
89518895797739394655686102677683791783971210782169859671022527759921508753583\
5483335522236974637411833737545752454439275138141980493767014876`181.94566361\
493733*I)*u^15 + (0.003316832336219236465229440380002491352887256492314041309\
16906245885920041440854137747637292973639324682844951803479975314227353094581\
41440782267893972395987993816871181176956790001395912493530082529554053695794\
4`182.02557706881984 + 0.0010745750658304289173230724530471203160347425494018\
17978414106124919077738699114822857072882138693776196752607660107815543618755\
56585174503472585845191398414865765143619624127423640029487084284902939862074\
243085`181.9980957613573*I)*GaugeXi*u^15 - 
  (0.004162568500863201754403019364849271023050133769051304536395354128958964\
30855495799588827306653438483036914819644407224039221987079116741395057755377\
665012918808061065537046825041376919776283966392456223176142531`182.025620962\
10443 + 0.0013020116531889160280847806293231523052179218505593254253930411712\
82706889494446443298145941545152692825415819853293705511319411062742613317049\
08490069445696016513540635545210395365206846924389709414361096251314`181.9968\
2063756924*I)*GaugeXi^2*u^15 - (0.0004723000296463811835706551323416268194172\
14325097314783008174294519628816196520847971921649818281270027092010186316179\
48175028194982103697809952424041122626864595498667182136114941815475333579418\
485135329464057`182.02543730133314 + 0.00016884292771832959972544134919716484\
91062985856148574162642795378270227198929987114207281883995931155607940511907\
73760866101520835763696848860151408597477614610125988042282402357787291946077\
50326622134915793855`182.0014344753811*I)*GaugeXi^3*u^15 + 
  (0.287150882682006744729093112361761355902492131925201991722096947782246760\
61812206517487236947381909770060243101659613162783820410931859471433317610123\
1896779387878761955213721165922406462463736`180.63418291886074 + 
    0.03769138912411819291330163986181444133957224472407536395798141656292494\
47186325633014539152753513098500946891710207621951875639191095007811686088835\
48707102503111738136456818230644772755017937`180.55534554951427*I)*u^16 + 
  (0.000838603364664700106766432739169260510694714838301353055164541426631423\
95828024532145280561540282111148577874989782265841535814470158346447374086114\
703916801932233492277802374815157826874637875633200436507719842`180.633796227\
0598 + 0.00023477901228472949056656946092023691424068418058862857759149260950\
69500457738209979452144308794748748796120248717893192665664137508566458799337\
9691227470993877069848762187085796717777605666678000895573965275834`180.60054\
567267184*I)*GaugeXi*u^16 - (0.0010964427339913174467300690246895822828622138\
61740885360346728585001012947341395675021678417583644530017141508359717441491\
63639856833017223803918696756043292627642436261485192689035212341670962903478\
89150348884`180.63383081265505 + 0.000295909113868094845545337443154231517106\
05313091409006769921746355352339808989035511178542919491207952823767067396179\
02589513701962207885722008885764992815207628096730862466529430411403032112558\
9109449922992344`180.59900616426972*I)*GaugeXi^2*u^16 - 
  (0.000123682708074241096117815644623289413070701540619249617761626777748547\
01041156746920918824165544706089228727383052827960123382285462338688978757243\
091680281209650267719383087098200489520970837264965973022567099`180.633707280\
47315 + 0.0000376585404940522477788092885727426983161779751951998916375168185\
93710465787994637202198078202417505799489591109940707084534541003392833991028\
40763720847112862512674087806541742647840457513453673332754589858168`180.6038\
6671713758*I)*GaugeXi^3*u^16 - (0.3772572482131055516270774829548519018478037\
35697342513553860286471819984663093722583524921311304565704968281054101757125\
645970719001434396700040567797927838780896985804387375082568308141247363`180.\
73895325484125 + 0.0499573809727892369709811176928667944987647835766528776526\
50648205879500842911639132172485053594027166151104856261079009377439748598021\
827386466951676148229346502705634574984593429958650837377`179.86091532455916*
     I)*u^17 + (0.00019978790706175245001604376911186583353855360135844689460\
20386246314128853282742581225336819143718796158474010942000331284699604547001\
7853503632920126143527402654411115261434725612701798807276958181197650337874`\
180.73069691646467 + 0.000047685838262733167202436279064175196400885571607059\
01035108642933961083562285201768641770298809079603923868702450516062662110305\
09430613903904326830115289261565974554841782714328941757939563743454963096650\
9514`180.10851714057776*I)*GaugeXi*u^17 - 
  (0.000269584255833493749119820798985572566310010082013598514107756914403074\
71752063485869601187882717934514877580767565041685598313472246168330790066625\
471550035831456224894409268261886978954198092580207366468563755`180.731558273\
2452 + 0.00006193687179822196333684176304685446203184315777895690739512807914\
54017081702912628018134829129805992480398490177307125184886942190406384426586\
0046551693837569996912681704160172630941676150721326724080920013216`180.09281\
301512794*I)*GaugeXi^2*u^17 - (0.00003028440068234535017928911098884896066707\
42211035674138017550674023280487155394813385165104797845287574396170120865513\
21154487108890463777770925720319256550200961685670709458262321162592068088915\
60488273665686`180.72887793758244 + 7.771968066476949229875851778174294234994\
87935781718778233100840993305835764069493012451334754210937166897084848959606\
24675622529398347994051577006754169632343398832501835505941140918907064881358\
4537288829087`180.13818996153222*^-6*I)*GaugeXi^3*u^17 + 
  (0.498160817037471321347706285271507098126012476530816387172500242666540017\
01831242151909377365732555662300221329763888716273797996946460924553419591333\
2981360040288396567039039732015752386435662`179.29827473843147 + 
    0.06667917033896347348265868319254925469820236614028061540583714799038703\
47491185574701894938266616080651781627587969005393704711409489252980157809944\
53034781905284473887170046536517240206272262`178.42489536087268*I)*u^18 + 
  (0.000044991551576405426087872945186802014167358455115216391981782616958711\
51347581885132638436309445594597995699730895336602290780809401949098835678292\
121648225278347578881578178464241725878387470945462990147553072`179.293636216\
16733 + 8.9863570743370884158281967957326658778854491601491192206173657258437\
51902387578897894123124537951862876674213918606431774434708105140217538944498\
0379905043881082849658787677884257479389953190777983742822977`178.59408891704\
63*^-6*I)*GaugeXi*u^18 - (0.0000622030830414803154800857122006046984265038072\
47290039287540250186117804308483858979846891521950673017213551765971635475965\
86042834275430675777140675838681685482936672033222063394465334253182240280983\
499810205`179.29427160008248 + 0.00001194160923423642779402365841816095411907\
79699489890493518267403404397485534556735485738041468354970054959521509853978\
15704591033823493934498832048526508456205384327582661471774362207278332656393\
84738204448279`178.57752254507386*I)*GaugeXi^2*u^18 - 
  (6.967039683844346919116336175089535688876792725578091702238335138442055509\
65876336218153640337479151439394117765791466144769774302158247657335620102022\
875694042859535810252178941115064386833922400176898685232`179.2925027218887*^\
-6 + 1.4834424143984416825414271557760664888947868911724795343225090389495032\
20907255870913226235635535698617779852676014149285534619177699228687906459216\
38912997949271518527142711154589487460166429017955920008414`178.62072512977787\
*^-6*I)*GaugeXi^3*u^18 - (0.6594566083996897563085295170002495992156896264118\
97200251659221992222205469339816155189378659819639941914048991251161845925788\
248699669326703087511839748135571607424902293563269126334812367466`177.835191\
10884032 + 0.0891904118772164165493846802211229816803947050218859509100515085\
95515954907312706678660123827899166783512869667024123298781553370729279630367\
174287611089105545135311541330012581359923160583221`176.96632305365145*I)*
   u^19 + (9.6039288081315753902764047196066257443891080939586452018690273351\
97983131958773418471534740744957609739758707948851629981695910438503004959776\
911587051786628413392970117817637574344948738`177.83343650603186*^-6 + 
    1.56498355105791862740995832099796753736760686550343020977504011024423534\
28166581490423069732814443988219064987114419787476255584704219591943313052518\
9659285453070104948135239365024685424069308467869755628833`177.04549735117064\
*^-6*I)*GaugeXi*u^19 - (0.000013529197083965093874462062232148094612419296315\
20802167697298907661481871953742779083681203749100659997827177317448630272629\
3756990266647295675434771716393378699045956728858315197974119128`177.83388935\
506716 + 2.113973427059050495587047372342278887158339769944555642934787569169\
05459682785198210553492583387554891476043153885023696112602046304578406927692\
708644336577381890073405337618537906403182`177.0277168556036*^-6*I)*GaugeXi^2*
   u^19 - (1.5120964358446421698027584453356570517894509742312425461451165331\
81845608714554040965597695348613693068938072348496988086216861929816961530521\
9930584210427210775677103541879379447918503880235743526394134455`177.83275288\
539133*^-6 + 2.60986146240803623574789466094555637967969188737397682101617225\
76687334279784245460970962112707509356872844577074922706353987783502143202949\
236846254955183031841232005634549014441289830701884107684021677677`177.069790\
8502446*^-7*I)*GaugeXi^3*u^19 + (0.875550046192874560801252081463254890129567\
63908854633384336460113882236137748164642696361446260035466008677386306942948\
5095571266171625541668079127160175457074514369089243319867759403441066988`176\
.35080941138796 + 0.119614595072441851963644873239639946632589966119376204597\
70371031377115102051663605298808002761090350885739787172838017113859729650173\
9331957640051027258734829584146519695901527861636351000608`175.48631261051673*
     I)*u^20 + (1.94812538432905614047003726262654267701732245446913648334237\
58172697808937855980660954530860231193074666546656775078793603704817318210509\
57440061284518434798386838684297529874513456824183`176.35129853293668*^-6 + 
    2.49269669965741584616082581098300439694599475043990687119136345063783506\
96234884390333136636330944617839952819075476830181105779234851345572228128259\
8426619869156107661713820142340653935`175.45835106631836*^-7*I)*GaugeXi*
   u^20 - (2.7842939387928623627570156925331964733655496127880561624131940910\
45654880821427784647877456101429187788465534353944416641795889094816389015968\
979867931654584791781599212934032049639243015`176.35159927465037*^-6 + 
    3.40612115727157001805335807057175231482472248136559288433808977687363760\
26984255778664322947147326016924267397222565218176017123982153852833792046949\
4648805598672607673092952082394133375`175.43914428463822*^-7*I)*GaugeXi^2*
   u^20 - (3.1070544209681560363971108727844855216282731109697305395654546599\
18651668831761236886697494756900842997918245635250285096697711548386129949072\
41041962679051585596371848851753605353974007`176.3508970909643*^-7 + 
    4.19772589126842595384095567151160960568011260247238657598773852406138137\
67743552564446262081072264513854921870621357322860498360467700997385371671176\
491167821818315370336378499563399631`175.48156230687675*^-8*I)*GaugeXi^3*
   u^20 - (1.1656854457166496425431460212362367092526487960686391430496623317\
78146611286578443136603676074935369268466804669075181929813228999302772314639\
316114323336238204744797289580257331159920748116881`174.84613147719088 + 
    0.16079205849225976407015735334499837333528526581484637977888533349857971\
05623787848726509345710473378644789377970795634631120670987300295795127139069\
29819785650257884254305406740532143171261844`173.9858146982841*I)*u^21 + 
  (3.763673783230255063749817015313927216915303388265227456788216797010425170\
36990889551617421655363481046053592425868281918879984637001354074304869510543\
433297325180433249949650401339118393`174.84827772721968*^-7 + 
    3.57143417243796276456501212341782382816043581278009335857704226021372185\
92834900041340608424182089226724507377414549780036987534282313814177426271590\
735735696132496315027210030440117699`173.82550840310094*^-8*I)*GaugeXi*u^21 - 
  (5.439444074041044640121590554446911381677811607000980338075548939316687071\
60758805026185341776130329962862668032786611576932642028930172664262882155134\
083474711924394895467014106005819809`174.8484713577194*^-7 + 
    4.89707278361994694274515700323638632811357137882144843402320218425920658\
63112993517495541057956170171857929636636959254319708137143548182275527712663\
04266731591136179870461267919117722`173.80285340067445*^-8*I)*GaugeXi^2*
   u^21 - (6.0631367600798845427761666669076441054970416063331341495788741378\
94059204359980867922089072623056802203986527603573732743989393671963650633074\
0973463789502962553435536964443674225990495`174.84806318654708*^-8 + 
    6.06371929453641235085796987344468179534904419528182693764886759217094977\
77037129144938562054027035695325616290234042382364445592748530479792821111488\
87583114422587590851263391415924723`173.8481049107168*^-9*I)*GaugeXi^3*u^21 + 
  (1.556133813854748553093534052585094923105772689786869257584126383030086218\
36669333117701097122040785636242193237543643141008366445799740453099952414040\
1741125883281580264332494274648770206621102`173.3220679970888 + 
    0.21662005453281570796706216085877956604038455806420648277990606607408680\
43026965731634671716610839558866368280373134041362080858262048589037813304491\
02309754473408154983875944433866087422706557`172.46571971814365*I)*u^22 + 
  (6.940051754520259553935300743445672255100070366453592687323205012319891455\
30920850584819630735198364162424819496815842335568290584291903462958313737340\
90735585109364040447197086879352379`173.32537690755814*^-8 + 
    4.36844639796832314186116080545711931929670926417712710910151988932580974\
04541817560619133927844000154829668752699352694451547461370240741704679004234\
63837447322685210288163034907077192`172.12434120956587*^-9*I)*GaugeXi*u^22 - 
  (1.011636752145029128617226374575725395417831724576105195654528599748065074\
25821278147101078157712803726884396206836117587901467184403931522984821604630\
413155275005253438094397756345811534`173.32547629849313*^-7 + 
    5.98723893973122417125757302646830507847739814714644793533970506546613964\
29958790045595195607851751963643198381295348451771253218608571144664355987683\
75755133556955511645182437858450875`172.09767829026927*^-9*I)*GaugeXi^2*
   u^22 - (1.1266997806442393770797785141124470458266057154039389812901407669\
01998828499796288592418378147908594082341341437678014193893480123720542449837\
890505433613357333384365736811960147839074`173.3252633952705*^-8 + 
    7.54727457797981149640955428890528202470366952364376453550869402865886986\
46743733458648710229333654056041707643490721229163475868530349827990675604629\
5813379476536787508833276079829538`172.1512453358856*^-10*I)*GaugeXi^3*u^22 - 
  (2.082693442183268944772007057933732101897474904347945174378525279515564197\
34897941952418601770039912965404005868002322618553543324121299251949955209377\
702677257629609955952048605800629983363844`171.77945134002664 + 
    0.29243471973393395189888316618338858257205998109954942083799304894922448\
76866829257691667841987737189405024676983455311757315201687595136638129567484\
90510707087819979662619545436423788342949483`170.92685492405167*I)*u^23 + 
  (1.223658016486790044703108116672522016332436742755106344810168579393470114\
40750912792690151533258901145772641507346728510358329361836622596917097199735\
62912298521409926611368614295282519`171.7834483249143*^-8 + 
    4.09050984069774117389022481756483996273912775349165099075680041867323561\
56479365047154426276162899592548721358072147429401582371843782383688061003173\
8379845726017824224244157323591346`170.3075657069946*^-10*I)*GaugeXi*u^23 - 
  (1.795623629285571375532573920965734003573688817573253860494925947115087468\
27721690627361258054303820585861979360903102444500927587929275708652399060628\
66917136639595346419726135557764095`171.78349980312524*^-8 + 
    5.32717815942582923042154551876451104130366443933272527886080352753452438\
79544117418631658623652157909744048979304530950708856464466027591266209154649\
5279736084220304650528139616573237`170.25578171266443*^-10*I)*GaugeXi^2*
   u^23 - (1.9986423128396608717949097493254654944625898169813071610291484285\
47744444599231310419124477719104702585861494261564036615338792485408552295043\
654937489517944875309668540467882161847823`171.78341324814326*^-9 + 
    7.14831186197168456587250836175672341146671392917079143105340022203091021\
34810696200818525237433077668345565307876765162194678540423283952095962913635\
062505372242429654690573086780323`170.33688166198164*^-11*I)*GaugeXi^3*u^23 + 
  (2.794238829849481930423772488264250820434108212734255784666821269826756636\
66449298128776548480490668118175129188559011911806619946360149626374675795818\
8147600893138565337886722589194153231219228`170.21904567760242 + 
    0.39555363615784043326537098269179557825743329803343747053535468505354016\
17305814615018314799543550981237443025678820813018195728462352169633089054141\
35185407848227131625783350466044257770122677`169.36998753526953*I)*u^24 + 
  (2.067185783871889458648385927713786350334574470961026076766087402441184528\
62226874631915795465723185117031261169890063714146961090253499487681531425632\
6667987937338053503694579382457172`170.22335226510117*^-9 + 
    6.07643719253717867114793579791995495051951736576904207703495304438400960\
65214148298144718413181086808719189200316351104227403434689913394789769126431\
0397686156633067356510313856667`167.69162176873235*^-12*I)*GaugeXi*u^24 - 
  (3.048586072666454190850542276904006467078393691760364784103811013047419168\
41214698875115638002527134343209909402123303615381575902866303401883412444392\
4829975579900484134597165291885866`170.22335373424244*^-9 + 
    4.17424975272769896465633042873409269392610394328438887846512353919439454\
55347645613388973090465196343712050813519529630146605503875458919261422129648\
41969024705706757422640213535764`167.35983370311143*^-12*I)*GaugeXi^2*u^24 - 
  (3.391749651543858681763992815646495762355699362104521902606731071158500741\
84878494823503059701148452171392550884522024682991510778313880727243457133822\
960283354923698865324282759795176`170.22334596975307*^-10 + 
    2.08067524965127252453214828018427960804056865057556279440423507799192366\
55107526365963980701069856305849130518246474732991749053929358460091723612224\
69411400758713158929231244589949`168.011126481818*^-12*I)*GaugeXi^3*u^24 - 
  (3.757581628392133625372242570054398877826337340287286990716810529618367407\
32401679560008132668253100557132463233144471746404710437743264088883743068082\
3735737029350315492079799077648824613609884`168.6415551551739 + 
    0.53602234402720931142988269298102898147924147503654178139540159585647726\
29270294731644199648272841616616497617995839031111411902530746871234833795587\
36566505353889239471712834775136801896600709`167.79582962493427*I)*u^25 + 
  (3.349770054825384485447837404701327758216286198177651032594027528708317312\
93696251126265959622810360607871595618858673544029733121121485984278229192689\
789431215210320358644750283528852`168.64583571596629*^-10 - 
    6.96540844399457306860493944153640248188649042994447596981981078348763088\
89031438028657538145731884692527090426816353343862421178876948402310383414041\
03155314580656615569881463163895`166.96376730814208*^-12*I)*GaugeXi*u^25 - 
  (4.960753333532324916576482418870304926715682211824632609196710340262915160\
24288563471607078231207863156382370275640615413807930778331880129723880463338\
039031017484280476937657224714922`168.6457849974445*^-10 - 
    1.28029086319045842166166166378883169635823036587530490016207687126647180\
92501669567341666510329121917669505561632412657860731506048739578492059417299\
901338158791039396091768203246653`167.05754601070694*^-11*I)*GaugeXi^2*u^25 - 
  (5.517333346322322637139501695302448913888805565692374832585457051480289620\
10731090343534826839110849570858088270860370329843759082644560600556468571396\
28993262333591653885615387866625`168.6458236863821*^-11 - 
    1.21857069881961300021388528367899180442532636623421854668570949794997056\
40795092063443940340287514975806577576748778910378123673155981295003084458771\
131717472383690972022843730894`166.98994519349395*^-12*I)*GaugeXi^3*u^25 + 
  (5.064171582173800129436825452352387521673029205351272549509565114383497441\
03772701767128866712625272944857923225019667214237074834734458865548952462912\
5802200651782388699401870305028264627855972`167.0476306781517 + 
    0.72764623530007817746275766972623852740800371941596603074920537529157263\
66989969269745396347711020328863220936028452732321232981150044762134154159138\
09828241295857449166440036620885878622034291`166.20504255303902*I)*u^26 + 
  (5.221445862560284175690958359940878659919461976199827327358344920358335388\
11543499731664158618391032329143291938018065520301546113612351203011448056901\
51699164077053122391736086828962`167.05135229572662*^-11 - 
    3.00037852138510436135266724993870579733344894267816453446764383412218875\
43622786352653999846437932579585750440543713960603630292802762070159308158348\
33021160324248886598949686256288`165.81073756409828*^-12*I)*GaugeXi*u^26 - 
  (7.750928149873149022447346639296121224021729735977629631222885059233884294\
40285666207936775528009528726037115695410639454949190738879630943254855009778\
42406246684397436297721033989801`167.05148284490136*^-11 - 
    4.02671371101009569761587917766036255505112601303258479852313508833554971\
75500440059793172316729180633400341050156627823193788920379727122109299215981\
69338990885635016043255345149688`165.76707988733304*^-12*I)*GaugeXi^2*u^26 - 
  (8.618441423631913839257154203738469169560473890444480753383884085177223732\
96764939235322287761030481013865664648790478065657989609092067143376616167167\
0068528489343529603063704700796`167.05154641446052*^-12 - 
    4.22694754409407014588793438573137144808013946778607140358181554430145117\
17459830759117793743631858142010469227377258908117156456785125218206631855061\
6559623881109679926348756796899`165.74214453854776*^-13*I)*GaugeXi^3*u^26 - 
  (6.839335520744593984113457532263580711966222773971064691321404328758723112\
95313383982677223748357523149468782187033861207932763487232237167899741271121\
5655341870916001679858716958065436583230374`165.43787565921485 + 
    0.98941752553802174816421475086797034820967977637459783848977442571544437\
67103731738583616170292895555135790168493529070358808442729901869860050481272\
82394010813117236616304410653079379161417246`164.59824134830305*I)*u^27 + 
  (7.815306966788091170153290845046907508509219033936464205269096602676759501\
43616360994690453208778096175925905140043671288793652462953854554476500293726\
1836556143327755786931725558012`165.44169736186333*^-12 - 
    4.36360721638321793002414098508127394916604718078629235764152532866635933\
69577330110041857291126958718074371028875484689232817846861054125368227673962\
8770294728363089628391197865538`164.18859697241564*^-13*I)*GaugeXi*u^27 - 
  (1.164761843788748982399613732054075092965959032986767033636872198435749480\
17055887290823813210603152791265155677353351479743849690159497821738552500881\
04978684263685742011955378189523`165.44108503731206*^-11 - 
    8.98460284659610221578017131515601648454325656445362598211432702662653120\
31871118908740810630217311010486315329424761296401490565378998617415154683973\
9706212466207285618644069383086`164.32834678649195*^-13*I)*GaugeXi^2*u^27 - 
  (1.294890153928758014423585495072219521630172045914832595136245472970519506\
17610804524640933417274739391735714703567085106369514013517097230879800009930\
0748426637357355420065506947267`165.44115945426591*^-12 - 
    9.69474729959109575112037034750425447704734125757321755229471601192803255\
15480842706670282631318579717008778381308820088063135221210158923342760480506\
82942317833672398821582895768`164.315463019039*^-14*I)*GaugeXi^3*u^27 + 
  (9.255028658786466122191511852713689773978365228333023258231354781380005326\
60497082251834178596221204933397260470735618120367454085962427329640568813106\
210316397455712094085439`163.81285095821858 + 1.34749019902357476971938217743\
43142615028684245643772229178913229756860148321686443082118170609984154140608\
8428284166576219519755895062781383716588023853284654157662025035835`162.97599\
880533429*I)*u^28 + (1.134348435054038635241259073295140861984288879466229272\
54291934001649590154091211475098498693780439988292521939832053531162428823202\
9048263457562281158529404544637656010950095479422`163.81217455046706*^-12 - 
    1.77132795967298596708901346304220984960926347318956764742452076001521344\
58985106236794663313020259762417809406082522315144156039825638874327583132576\
0795808172337046195792247024202`163.00572705207802*^-13*I)*GaugeXi*u^28 - 
  (1.686000577402290869617466312135815121877592377934889727251161584858622737\
52824546148697621684258561403337404300552944497642434968156735310851733482405\
9136355133843243387836114968233`163.815183140987*^-12 - 
    1.71018635110800610050511949567778833389766123341638644908513180101477602\
44563786426332625081379110158323739985403530680019576422609618684800534044235\
7979636217726312368766784824724`162.8213688580005*^-13*I)*GaugeXi^2*u^28 - 
  (1.874107298143838001913970701715247383388684017859080560188263361414799685\
73664819139270803605224848373789645061996618216459379718093734960435910499433\
902765534547516773339827574721`163.81525959001442*^-13 - 
    1.86785030563456665043908578361552184756483016577328751211525835716634680\
84127364909509698771970171703938351351573522795429595426325727704551743607413\
259467047303944099298891360708`162.81380720592009*^-14*I)*GaugeXi^3*u^28 - 
  (12.54744863781869031999525965285966482393594651679297728122913835003575355\
83588013071000937170951904733694109548070398168070779643455022015259070088559\
0100296365282631159759518`162.17307916711897 + 1.8379154495127952883038538284\
75218098478694138175345285409182347197902568649390037454070263572410430961730\
39777430241680495182919469343166971926252592927237683608069625835426`161.3388\
492689747*I)*u^29 + (1.561642609182132918153870006990208202303408450258436301\
48848475309486604639472177235547551869400382167728458420190587876328573508535\
314496166768697602526974709048137117897070816509`162.17729674929285*^-13 + 
    6.63945101488167260919514292403843024514287255579629799449885606033035078\
04523123108981010360595213756350453552474709612324283142722321675339184776667\
6942533950099922295050361366`160.8058472702246*^-15*I)*GaugeXi*u^29 - 
  (2.354087591034262419002435085849333950446144620959715553363050656626344238\
24769052201776409706951447931187014313234091834143900389352130368983517846363\
800702240822499638780494323828`162.17432713775025*^-13 - 
    2.94044190743012201954050555268614815613453533716178657260939265341674728\
14749029387828391325734122040719380051211534820567118441449220472878359998030\
369971919071224313907494273334`161.27091712341058*^-14*I)*GaugeXi^2*u^29 - 
  (2.616466714471027491682688150315772579990066051362669429844057814910861086\
75302557783002260469051106365496574089834075616916761118612368906300150647743\
71986549282357867725456781851`162.17440036135207*^-14 - 
    3.23211261926520875691692617209497824966216259249978531064125360201938804\
68010758213882837468078023864199326700347618262734473116551202645936430662535\
62361257969915168840465735659`161.2661716320034*^-15*I)*GaugeXi^3*u^29 + 
  (17.04138734187450030193629060922322175660827267636679551755280590704804780\
08604311512309619329188910703966646581789550490281614108944347681369171083049\
2292623861170644951148098`160.51904834951785 + 2.5104332809792517185565515625\
26071183445074534407452473068718912840291140773038206175000513222871719202638\
17466920380566588135472801642275074935301931469976817958729218766028`159.6872\
920854212*I)*u^30 + (2.183042684629400920006274604774437198601560992609526766\
05126746257384310025096037142671725651934374833194295316011421720174517821420\
57954948876828877340864732287898973440605407262`160.44974828172676*^-14 - 
    1.39065452077734797312346167349054410863742166485341884456235042104393104\
11608961365792115079484686761697763998988861675091270993858881753312933945134\
8053641455999580201178168811`160.25390530620564*^-14*I)*GaugeXi*u^30 - 
  (3.174628225389674825801451799210265876212546432538622936832429425728314758\
06182601176178706102896550650207188524516563606142584053693164423146816221723\
83532135865464235674677816732`160.51902946878778*^-14 - 
    4.68623149027086795291730192833352532963556708106543240264745749284014406\
63557827182639954961160248195785737624417124527540561111016381751867397979192\
91256558196498909692136638017`159.68816033362597*^-15*I)*GaugeXi^2*u^30 - 
  (3.528193583314215887326148927580481830437947087536453200976491960612737474\
64827507651479404563055524968939347829722188406373340418156391045480821570329\
9786901442085128222834708726`160.51909659036332*^-15 - 
    5.17027039598632085768716181268859213331026552108088481856337469027382718\
24050724636018820070848198423002813362845337448502831355228223894930810306523\
6379879694330088415592377512`159.68505744109876*^-16*I)*GaugeXi^3*u^30 - 
  (23.18392530380219493531514800480806024526002332933560977307460511833137109\
54862994416920754343755184293676625408585384866550874795094768752258615748022\
2653285024306006060193912`158.85121531875262 + 3.4337318400902351921233374522\
88628788041090024406848558461348417106049360219533001525314672319779335033828\
20840853105635371533176217780215043886478143812754376869029274865627`158.0217\
9472546499*I)*u^31 + (2.52914475133933539803512464808891652468080969954665565\
56229820829972482480857923345499224253624830779460594179811483032028701511662\
04633366982204442695034365883473803425079667085`158.5845116023142*^-15 + 
    3.99096002758469539148820893549373368102273186451014530312040599670555272\
40358044548346744743403698211953511943331421704376630316130801790130387223820\
78050177341053130140340821049`158.78261529417085*^-15*I)*GaugeXi*u^31 - 
  (4.139890390928037079134422909569457302575529432387863602649312892928786237\
49287648274956024479332142536559198383171683676471786794864195836383572232844\
3812583600635334619656235522`158.84976860059598*^-15 - 
    7.02164102280689203174869089496365243373097891655068768478623819562933419\
15645774982776520710003634541621721188787386344204334142069602152673534311734\
1975936336639647303040801915`158.079218380495*^-16*I)*GaugeXi^2*u^31 - 
  (4.600696131109694022730234261430854816015953269302670462517429295419848005\
26122650380263841877839479026022595942913185926636167395995695540087826117499\
7350964917548615188308959`158.84982829857353*^-16 - 
    7.76476226715478705850223707442618374429174507571035774135725928277377093\
08871444939480189145686284065410605705019848995935827139071984474510841961116\
386666492540798157315182395`158.07713291236607*^-17*I)*GaugeXi^3*u^31 + 
  (31.59108972937025618530183961047368471772013754889666465932531578744013830\
68622075688546760384166487510702920568588797498554276421263218339659498025005\
5669102334600158818794183`157.17000852208614 + 4.7027477281902499682035048034\
12963536771283568021633236420174051347319047569481357349706821886285039519146\
97043827409448224528843968094358075821121126205266429660922403711026`156.3427\
955973053*I)*u^32 + (4.451264399443600456688782827349468643956163797611147258\
35998656221217862606160552797264486492648818213544352293635811596440540915900\
040991681100838304023151410929285270192916327`156.52968590592144*^-16 - 
    1.91486233570715566531687175501230700421050887686800167958839428635180947\
76622505369758781063551585918946424445904713878468005266373087334227517982154\
12095551728607914457971799122`157.16334007123191*^-15*I)*GaugeXi*u^32 - 
  (5.226305082914396999500989287113434678495556600569879363271375425029060905\
47993156984531125671810787998205408873870287397238604486611922146085290567366\
839060102887964585810274052`157.16699218111182*^-16 - 
    9.97907946988189822062051133500920626587755060021545644982347211683452573\
81138622150118685244645466575891621966816545242205013578251475765999391296910\
742217071958893938773442197`156.44788790446822*^-17*I)*GaugeXi^2*u^32 - 
  (5.807788382058243077151242500100151082859746512116899812318082538193647201\
61419978283905518751985078868000677182839878138779157280534582509940730801675\
27198399375952534939662075`157.16704411648288*^-17 - 
    1.10516004734782273562150155102359146648829817300767480246860058527182545\
28124606334652536539222151893472670211908641062123970960730915882944278476685\
999841766833194049910310955`156.44645850920145*^-17*I)*GaugeXi^3*u^32 - 
  (43.11251295938241289058649287812560201384401577875628572016179297262003991\
72517690356246277558439935602970208062865390052090556119642461517554916628956\
2758745538272218170521479`155.4758305868601 + 6.44880617528194798001661574271\
83811793253822588553901849183682471968494267811663859344208963029288603697284\
6140489743011323085545730472002878902494922548231258343125781391402`154.65070\
657295706*I)*u^33 + (3.836744858665476847073627043631897367737399689098221053\
97990270599043336652558757550630211245591954873592338668168450338522446683381\
3942041845317320056017950681831344926311205`153.18412709685467*^-18 + 
    7.59391717876586273738243592913799982831422249082717469417392077736832443\
08276014760994526851104805033756958154723248842784143098879189875030045682007\
6349111909362070719649716928`155.48063003333147*^-16*I)*GaugeXi*u^33 - 
  (6.393851982717523439778822910041699868450480558586172155085025447200945473\
34860789534406043404856234306210170910145507304367251996175881596451478482478\
52225309048473060833806641`155.47111984094894*^-17 - 
    1.35326185453354056906812388484786779124832511770047308373562411468170100\
42642253226061722318789231124430745727199314695926020704395849719282133888374\
111938958085705839793814572`154.79673910297413*^-17*I)*GaugeXi^2*u^33 - 
  (7.105007110039610647825128986224176824827723680006314633000815044617143445\
28222768973827384801103927866433664786349864525223080377231752374281081368273\
2973131319817971134465521`155.471164266286*^-18 - 1.5001864997643790157683080\
70095626737067332934547379231297063809633303661820558078859442971414376450584\
334095442837371643621787729944544380047471016462796280990118169173917923`154.\
7957450023317*^-18*I)*GaugeXi^3*u^33 + 
  (58.92110178594627959402849999712282503429825446452409722467118201142701816\
37249703806254027541407344627351322470101430393396037043401752151798536500159\
2519402052118371492707399`153.7690605753583 + 8.85371501134337334539931409458\
76830485389686494643677222011163567750606349192832076030455740326590488118601\
258809201345451805141930217852976700605886379033540928421278737561`152.945915\
25462803*I)*u^34 + (2.0848708628107037383258402562247839489325622160300132634\
33023707255118542366145684937535277635781450462303033006959933990406632702759\
6959358471552015604867614181875367535002976`152.58493979232176*^-17 - 
    3.21467439927870327870658236596813355433207627972760816600447833552619378\
67301562070639058703172849198628802140716329809775037709431411142933824578341\
7885485098347550768192170809`153.7729976240827*^-16*I)*GaugeXi*u^34 - 
  (7.587789650881379971630992328519007168208756879711960852641374761577038594\
14554081056666466493208353053385030870598069255982386606929795479695191350108\
7497267183421197698079497`153.76254568531377*^-18 - 
    1.75872640282023119577283515865329592831052953063144500026487196371728178\
06865175207456454620830653448384232099863276229612643865206296150362212666360\
25259411607284437915454809`153.12762868593256*^-18*I)*GaugeXi^2*u^34 - 
  (8.431533651639735699839306919805114391814440661151681213424633045931246737\
52855823829187156939350136042534094880934910391647903249272524411672529042475\
156003468819760136982029`153.762583182557*^-19 - 1.95098051492490678718137742\
00032268180206302363268904276580668454382737237278046318283252837819909060686\
5240532704113674980181983567361501197502149623594054886804373727118259`153.12\
692953684044*^-19*I)*GaugeXi^3*u^34 - 
  (80.63748068083577791285628305642157849898257162554965985543382810871074480\
50581732837355430667750721570054628348206304633068113119392814439412009940383\
4938959564892998990903302`152.05005598782097 + 12.169366492004229601761098260\
50206129548686806659682682545503456058711481383782061760679527486369378747643\
058528363835114884571354229685320082665318258760370226869893522356854`151.228\
787007458*I)*u^35 - (5.850663433594034982655850247835109964813524876195683714\
30551629978267293626379257554352123098104357779612149942212979735780901433608\
280756487065114241016848029729117582690073`150.6956194573798*^-18 - 
    1.33695346392709418675332105258857306087307683630296237470784687393712225\
95630379805056677867418050316778658133254896437253653386207099793990987651360\
8695531936784646596182990241`152.0545306326583*^-16*I)*GaugeXi*u^35 - 
  (8.742783054823284449835500408360872713082216522382583988252345594249917276\
55677779190892916423372555630359316236048174288555027755577952021272227176353\
719610533259827565854111`152.04164051515892*^-19 - 
    2.19773822155689369162384736433414845014742362116114651124855668601746717\
17182078281860230815038711869837653144145484744771789768283124613025481186236\
1516611370416134767529264`151.44196677450503*^-19*I)*GaugeXi^2*u^35 - 
  (9.714779313099215321930237089449050221902959391817350522642331111316461215\
74946262053748892017094155575759707202026332591906203726471203691551756155861\
15905627109708838297136`152.04167182379842*^-20 - 2.4391124592572348413192658\
15547183643025585593453304048253613934311293368268086866241811577483658626949\
5978933610561889696595807149160208884620706256097465137581827868482495`151.44\
14707090817*^-20*I)*GaugeXi^3*u^35 + 
  (110.5028132020500172564263291551787873568921886741455579194729001975042155\
35628150609613151807211200900294883046747599605967893199988235913652263275463\
73927607469328859916961233`150.31915454703812 + 16.74501616730691690815881730\
95373569529360503182834745798904267861804232777612733840378195112104943328020\
659383643621335356394371270378153488635877014371139815678543107283093`149.499\
66678371035*I)*u^36 + (2.6965087927112042485563740634333410046615525776246900\
00865899341549738046215491521964965788880268261924080475875233061817399571211\
011774155018513690821795565813883661696209115`149.00558911239824*^-18 - 
    5.60784109079947763955263415856131177364217327122806644582246035389787318\
82159343148204452442335574645302548660736522566162166558344858908918932413568\
41021050400596744132805383`150.32358297017987*^-17*I)*GaugeXi*u^36 - 
  (9.789014436515709331443114976655100795791547815622391414864720597827556805\
50160285874577579147739368465224741278380368366450670267031860993952709777470\
28615809894132358587794`150.3087538105675*^-20 - 2.64760112602879821935433351\
59445479143223887042553933611627862152907638078878585078390269590011241593085\
831621172488469363604042309470871378799883813261937270742247600914562`149.740\
86739869864*^-20*I)*GaugeXi^2*u^36 - 
  (1.087717450908101606474750595503449422240856921342913218889183361477378333\
28458179456812377760106270185687444941928692208539998868158042650171782629010\
54024954272135306177826`150.30877971855713*^-20 - 2.9393364505527001765773278\
88404998449538894978542476520591252435534347328957380922310311001644919700620\
984768576049723662661176634878315524110092511468255860668533662891539`149.740\
51292266785*^-21*I)*GaugeXi^3*u^36 - 
  (151.6189688261339915636718515086857834443943709296338727472983960315041419\
64190044930655578126929043677923847688242728719193970011343479889786476290409\
28201506743608829025599585`148.5766757929132 + 23.065268111943030766556317918\
21089518627402712640093059004534960216794773016655601017549306121854249283014\
731690092554770712565082996909704591623698841650077356836170879882895`147.758\
88076151088*I)*u^37 - (1.0722189666682161021302713669999787458301024585906189\
47556661851706076327485288505297761561554197764152323335836397121393678514806\
602584914991601245567571030580575934916742546`147.23981868191714*^-18 - 
    2.35319707975084948493286864396036415066249469369497346407851998177103383\
91890887050582671055127136784814382196125514809182302377497685551595572321257\
214843949447291675430624562`148.58119349741804*^-17*I)*GaugeXi*u^37 - 
  (1.065944666616440131353459644190039273125338087522143364689860833712347356\
45842834739032324360008130124959727609523855278384716952434248429859521056863\
82202795719207660981923`148.56421550487934*^-20 - 3.0814707762594650800775187\
62542061940542311896804709218730157553598604416037318177954491490983138430338\
515413326434469481677838970150683736376768755361480460126558746683879`148.025\
23889727826*^-21*I)*GaugeXi^2*u^37 - 
  (1.184423857595403842770734753929284837376847941499113337777564282755194126\
36901232022613534146257191935479134127600785027958795335623314331188287086430\
4175051639925018642997`148.5642367824988*^-21 - 3.421798953477642679044374432\
55248921530544309298217502949517959694180340143568166403408087679418814250879\
986498555931318473458968259543664795564875802428882219563516853666`148.024984\
12493716*^-22*I)*GaugeXi^3*u^37 + (208.28249378420354221738975661706013172955\
35581191410167018235410971207162300725672228295210554620248705799410839788393\
9819020174299380014704988364144462975415088831907255221358`146.822922511223 + 
    31.8029990826181199096687516655640378934971015244116996228721603903484217\
36011044660317689266324161840035144924214858427926398842965248470076899384475\
70517783885589816317527177`146.006737819045*I)*u^38 + 
  (4.447823816519011157829611694413299813960101588178232506662230034422599933\
58838521785682190749490387511550338472229203698166863116914433399397922532573\
692858977208066738938764`145.47997387548352*^-19 - 
    9.90063425366377888984978489205509584830337454224103274420056616869318795\
78003157826696632833055208295582778169449078454360595899578970690176353763763\
3203202047028061539332241`146.82748931670716*^-18*I)*GaugeXi*u^38 - 
  (1.129714423134016941713021165210254231030343645374324559442199679925168723\
99751264358505890381338909122653652172640148466742920509797657426757995439553\
3478495475761777125179`146.8083375745615*^-21 - 3.471140347729406827341693937\
92141108471948021958057110365728095810934766696357855819148511198368503483230\
497361732705837062532419848118130059976435968268361088575785527978`146.295841\
07485013*^-22*I)*GaugeXi^2*u^38 - (1.2552713825337401104383946989401126898748\
78409442286546905611619150507386289551847825441574514704716425391340168160394\
36331739462988034414777587334138380706384229699911025`146.80835493707016*^-22 \
- 3.8551365936465913570981320304783585304807162965500465372981568553775895729\
40806387220607240838011425716759574903179166525315489391689811928889491239848\
5897762546412889816`146.2956570795119*^-23*I)*GaugeXi^3*u^38 - 
  (286.4493138345186073914574789815001003184675907566519665759886998324802176\
53176019364631851936747450392911581831231532151562638256081807739370751198455\
5766355`145.05818201727274 + 43.893138143990311296777991571085637108978115819\
60723424749482697773074290023773402019497541386393084034701152366983190629918\
71536579506304769572473352910751`144.24353086288144*I)*u^39 - 
  (1.830948819664216313860511845448294164034177864987174799920982689025371688\
39474696607772378973157249753988537787336234280352028793049564448167814128027\
29873`143.70500092477945*^-19 - 4.1732980445607929166991158354448743940920473\
46399724288209945320892897012459423890759785510395093563915970945792775812844\
96170214484325363707363550952922858`145.06280412194215*^-18*I)*GaugeXi*u^39 - 
  (1.166151233773952187743890813766860551755194237856529267286514934862274333\
67948848788487232739099792114787423326112556040546345481939377863254384042618\
690677306604050139524`145.04141546664866*^-22 - 3.790201706029541798750322334\
64833837705289713825934131783771381018794504524747624860133717928881253920714\
10499525126370337449982529978365705499683390288685042112749256623`144.5533229\
1331376*^-23*I)*GaugeXi^2*u^39 - (1.29574976992700308103237319728134594556665\
33187680468397610030211807394265192267812537688613758789828489923773751267873\
234020640766140389581153760356851132650087699432223`145.04142955569785*^-23 - 
    4.20999015315800591510338520625947575282520926894478810574746336883417733\
94948361369881923170721791631061425958118183356171308250109323926881359287299\
57229597295286968319`144.55318949535504*^-24*I)*GaugeXi^3*u^39 + 
  (394.3817349651866494003301936429941836601556068752516728889712426546637636\
26626875462076529748875953388742866046710716682385558818793231135035687507499\
9015581`143.28272731219266 + 60.635576076938756244083796174305801895041751142\
04726293125545422196230124677163578948054516916000417376102512563743556964462\
55430036355405189662302133412051`142.4695380269773*I)*u^40 + 
  (7.576800884814881354551406674281681072384026176594898282024843408013577585\
51322451752750268966531234179903689110516826792761613962899133304614962735074\
5367`141.92074464379365*^-20 - 1.76254802602972081534741842948849368745307647\
13607121626379345721347052502170489442153643730138083615815189653727831530754\
4402933262326150765858581729327135`143.28739972898367*^-18*I)*GaugeXi*u^40 - 
  (1.173250046348906193569198345031004611143383509419899696106506701359682541\
93183019014828276216729957514080112135234220771424908985459899014108995157420\
66450022470578043983`143.26372938243463*^-23 - 4.0170715626586406261958863758\
14933611422085292909933963065665528386135068647845117337338547894200550588379\
927705613379350988081152099513458924130254602964685048457207643`142.798248370\
99113*^-24*I)*GaugeXi^2*u^40 - (1.3036313379051664244203939630929770357389807\
87458712918488480988958745585338339935791212536310850014452505057736976649903\
585814956283507464198991082649376709028482743073`143.263740759542*^-24 - 
    4.46236745444758039334401868665183173566005591568975307424302503034052725\
13915289707742974829124711184320712302853043700856795764827978385739689507317\
584167916937499862`142.7981512971251*^-25*I)*GaugeXi^3*u^40 - 
  (543.5497839847404515871564848684961555179815231598532183761226662614893451\
34800828262036062900984550692562374376646718567978964100328821626508531265783\
3790249`141.49681812713843 + 83.838781423519091119018252880136684251777924451\
88753140996772295542082184279102134896653801375316444596740550622190730600442\
64982642932660997031165670616388`140.68502375697497*I)*u^41 - 
  (3.141126633777325825760014007213591030748375820481150505389804320875252845\
73485597294380142187234390379523103079651572633231670007207237131635124753053\
9`140.12603703653832*^-20 - 7.45739688600390374027930930775861693315948792238\
07999776129124291607507996365464919870669187473482581422254788584916356200352\
272992523021901479744852707966`141.5015388483602*^-19*I)*GaugeXi*u^41 - 
  (1.151218721960461903635140494903367085294425075574349541316652014129590690\
93953951585417340398947518994481478529762395350759717776297780742196710095980\
1022347272200584082`141.4755454336393*^-24 - 4.137395161326341652971696841508\
97719613924263651568600300060226124738739558293071175636966855817323356393658\
770573051995182458676573882677043124360319669751162971437882`141.031114592046\
46*^-25*I)*GaugeXi^2*u^41 - (1.2791470902904323765330100203180469381651352701\
29345215367514149090474566356565557670220693154498126196554710737963032734562\
41085498575279933145965275531011145547089467`141.47555458144544*^-25 - 
    4.59631369306449305449013069291824500846876174948214880218127498174898385\
45385352852487087103135878369560373018789360923269975484647720301496800207775\
35515102789467075`141.03104375529782*^-26*I)*GaugeXi^3*u^41 + 
  (749.8875857405862960884028200353011380759038941212901799925370755295544477\
31203712733845160326597704219533785905430074212959235392763299384741721868265\
1317287`139.70070186854838 + 116.02032777570723646576663642777206035327876103\
39629173754809214416034106661617270235663727496449453566439958221494551607945\
773733562682888270734570398942136`138.89023979264257*I)*u^42 + 
  (1.305496864778381534980685131872537361869317663851472246183758291861686110\
11725866419784972497586830505671144735846193475873572224636993694086704710127\
5355`138.32145822353547*^-20 - 3.16072004017487833729694184528688931710527490\
46614808041896515519265076754255273083245182112029847564176482242143517990821\
761116993157287301711258324087651`139.70546842039727*^-19*I)*GaugeXi*u^42 - 
  (1.102363028022324205155788798011695456774820317140719112872936392170380000\
73327989478337278502785129434694373620116139808345571843866106765360919518792\
696341451432273244`139.67711668632074*^-25 - 4.145463148145335490588138991410\
15549326525578048981300383494059518153779057694838820507392305375593241025235\
39635673188727106895815594142467637968138349671965516675894`139.25236510600402\
*^-26*I)*GaugeXi^2*u^42 - (1.224858959250132205259241156110344880293839582474\
98361340345794651742955642274198406992283464294854799193479769850111993863659\
23315354719257669593632970028778454092146`139.6771240141114*^-26 - 
    4.60548477100801827093502307355046318302180169383665695447727513155419769\
06323669786349164732132894908428312202067578890504077630944909692476716668672\
28044629534975915`139.2523132814751*^-27*I)*GaugeXi^3*u^42 - 
  (1035.545591470727051904772341011460365147255250215586865351892950025625605\
26938241138001113075029835198851226407987074373194466088224160604382401764802\
70731737`137.89461447583068 + 160.6870242058046822258900544278965672945259848\
84950349579255997843778722135795106724617571266707376619492347717091317057361\
6293462867254012955324794864794509`137.08542605974785*I)*u^43 - 
  (5.437807594854430269046777796613018843696781969008131069495198730801145009\
13574861652310955896551368945665526536458877598166911403464994843485501793281\
617`136.50714732562952*^-21 - 1.341841487219190648668135243158782439382329645\
72012021306140859684744689003019552206151967889349645414184036252989179333919\
60589939617091303144014195441504`137.89942470400123*^-19*I)*GaugeXi*u^43 - 
  (1.030732330874211104663755590742554214215485948296109485441221307000157125\
30288132905280722906589592998095258428072705723837756677570536874886621889114\
28024114619924726`137.8686841065478*^-26 - 4.04446806145444156421232866383959\
57088736477732290713207269962288236725109552483359039200015895741696118689152\
6660757630298777337558797016287616763343947318805072453`137.46239961802686*^-\
27*I)*GaugeXi^2*u^43 - (1.145266154055092766803761708880638110865631933216484\
05425202101394322886846832509796493298664159134232460468988975005176133338286\
3887439404954733746744929071605027311`137.868689956733*^-27 - 
    4.49343110841108062640373637737475362381678626133828368865965083169087963\
60117961212918301708255303486934335963233443804651210677605673670952386522917\
9095502765039996`137.46236161812791*^-28*I)*GaugeXi^3*u^43 + 
  (1431.335662705108939575189440576757721476604678487476847893727051648258607\
34639287088140871694000891001002226786122143347464458789940077274472208475830\
5945659`136.2257876884168 + 222.726438267045162152714433079589203801980265840\
20228266724790328309576402669477599196042148650896048780588176881363261509481\
29640793498159105755626445198268`135.41781796835454*I)*u^44 + 
  (2.269885228759584809163702195709030940288398803679955197859961169863714939\
29495618324040649211129331310204875354822405807282670689739624636945519425588\
675`134.83034277960547*^-21 - 5.705591537543530920682355954838281027523626110\
65369956470541908214637783734431683388799343266877350917075578150820552484637\
4511181846037450173919980191365`136.2306395582602*^-20*I)*GaugeXi*u^44 - 
  (9.415956969957047026594794925697016086262869782201743155181125162689762666\
4495711321296714593281825292561694428718939683303682856091470989953685707`136\
.1974839043037*^-28 - 3.84563874242056266972581218219686107586726235655167227\
87020075577815479381188619785653230978789772072073715788756125727669072579825\
278507527590048`135.80858792353862*^-28*I)*GaugeXi^2*u^44 - 
  (1.046223064627239683913042400710059047408428674279494444336883192027627879\
78071434785746018404994860483858154640881436182067109590776645798099404537811\
295361782039556`136.19748855936362*^-28 - 4.272634519319318731296840727412499\
05982847832477011021811301120494572737909667218927422428018664743223776681646\
40494002602603563332096010296315478611720921568636493`135.80856001418363*^-29*
     I)*GaugeXi^3*u^44 - (1980.1447482115041206310485772920630029882064679342\
73706438974160324078262524892733955885031769477920815435560411864856171579524\
160950613122751191264379659968`134.54587172340655 + 
    308.954363808648201581803636217312000539183234603894106389877736362685918\
33653692129102525974491578015891056172663387400327027315592263608106355407371\
44013141`133.73906911890109*I)*u^45 - 
  (9.494439366473359835990264561610039896720450498821542138020849670478575614\
51903054663526935379650254567950710042529583663134286977355505699885940495339\
57`133.14267861274706*^-22 - 2.4297078644679741115221719894582009663944467865\
82011653746292112567456839149009334237640119066327799104996019555960829051699\
122351389897246675146979952031`134.5507633468165*^-20*I)*GaugeXi*u^45 - 
  (8.408372492029303320759060616776758209063983973092694076666711538268020830\
061891529607773947255831895852260138858153890978890882232466092009179518`134.\
51517027395158*^-29 - 3.56647602067322861172130670628021951110310462991655301\
00960551100542902853705865685523989061210589775321673005181565312624943498252\
59383076509917`134.14269763957375*^-29*I)*GaugeXi^2*u^45 - 
  (9.342674628841839402404619581264737005907402247149336877898242513843286457\
10162289638198214122830261780669466594270402136174102791266766081880124`134.5\
1517396699353*^-30 - 3.962546470988218721605149929338055309153505059304566277\
06313047891840349292467051930003939937881442905499594047240654077250331597419\
55186200377`134.14267711123838*^-30*I)*GaugeXi^3*u^45 + 
  (2741.703255844451232342931645582910236615655101133121166284262143337636736\
04766854282689732918912943034138411181249804228053615157202444408020751252961\
52529628`132.79257788916175 + 428.8806971976800043744605461297269168884727610\
82400980171489354753335501881532790172976902850024762392962480102965794961947\
4588226170813390511547701417171209`131.98689394159533*I)*u^46 + 
  (3.979070942437534419355714862691604497639697797030239103677727630430966213\
03440175273376958076554626400811074772250331682529620157803198285686686520243\
97`131.38185612835994*^-22 - 1.0361748740315770948986137271283089357870057509\
42459583323906850729426336933387684599401225620795926453083428054304312149036\
931720575931495627916506610581`132.7975075031247*^-20*I)*GaugeXi*u^46 - 
  (7.343607493376963899418605745651897146765081120968951010138069378920291396\
49175703492113697529080881820795980186293017358719085951463421068164754`132.7\
5945806265858*^-30 - 3.228435289706231699228794510001557967809219695872804666\
40335682137621369961520769680637130339624067120375785587692391351972540232073\
829609148857`132.40254069223403*^-30*I)*GaugeXi^2*u^46 - 
  (8.159589706713308927858212898374246220602149143713934992675097960907316763\
2424430026174160529675990717544673668158560635296414213713511805718063`132.75\
946098916685*^-31 - 3.5870124315676701845085234553345872550304561888031930725\
28269297840335820066864213145632580270997420222219875052092807875822364906486\
9523270364`132.4025255495603*^-31*I)*GaugeXi^3*u^46 - 
  (3799.248984767134985524276684166777524753524343362084840393179840159265562\
75896786597744007622984854865702591601153961280451210198942872858543463515309\
51494874`130.97409250947067 + 595.7813313133144813072308514387271791204300162\
19562252413936403034657855873688001096304054012255266442262565422556406134205\
3543856924091486469098706650021267`130.16948164394492*I)*u^47 - 
  (1.670720797002384440758995461248764340940706593643448853415867922895376018\
74840931255711406029503254047775676101520279920293824896085698760819583978127\
19`129.55605119999882*^-22 - 4.4249783026488558518906379862275985311818650271\
99985822409853648818800187870244106285964200819116439719611168170519969719393\
74069267003337575108205965286`130.97905846681994*^-21*I)*GaugeXi*u^47 - 
  (6.275789266779050135924507313782889909187586154858325205666592806854832354\
4143071144995178989510838425424945267350271140375868961110494809013684`130.93\
853675717517*^-31 - 2.8544456254716848696613846667929342651304529313258717498\
55361877857896376216847261735754247434481803186517544795827879274190363536828\
98873311`130.59639017960203*^-31*I)*GaugeXi^2*u^47 - 
  (6.973116363227873320620357332056425000360080237300612999242016207852741633\
859956887977395524093722660476747105045485053765489141070631051379146`130.938\
53907401765*^-32 - 3.17151535566452411104570109413951382170764024157236266436\
28984492079087503649766974317951247091072361251815150224529261834707143589122\
46714088`130.59637897998482*^-32*I)*GaugeXi^3*u^47 + 
  (5268.844590094925279829628968860761458631855115632912610817431623692315354\
48551027639194347638523073416928172680025755797351891707934192382174091461266\
99143356`129.14023352757582 + 828.1989911679941424682077621312690650347670318\
57596869635202302347459205409653354810561631983690173341172632835803940795444\
6581662104708150148654607367651513`128.3366528359206*I)*u^48 + 
  (7.027509134848409901151717816142043475847820161982655781258412804651541583\
66831930755574763829979772173578107127577682201229585752179060404893486093075\
7`127.71507225032789*^-23 - 1.89218438907367684749653242855010341465825975584\
34718553921734507163299952174199477635092890586740625608048675325097527023629\
2042935225563455147855350019`129.1452342866611*^-21*I)*GaugeXi*u^48 - 
  (5.250381775805529399701269203761644013790145287614021021479356129562367755\
173978025236933282846664140033025438766649141956015483388699709090348`129.102\
22714523138*^-32 - 2.46662445943149508127967807255860021143872611884948041081\
88512774634780453507566809923631296355811564236355781629523604822563994357405\
33870404`128.77413929514285*^-32*I)*GaugeXi^2*u^48 - 
  (5.833768716918342786523313392680329898123848971697269978957915239855253846\
64275115208766117376738873484409060793958238023938492151735678313607`129.1022\
289610913*^-33 - 2.7406357201901102786667584618038057800907467709118236972943\
16643816390288619896282355729687310143395143009282740745778650839811775569183\
20974`128.77413106763922*^-33*I)*GaugeXi^3*u^48 - 
  (7312.411227255586826993468676320531250443971277198666519787993615564109335\
387513407048065406128049970121911352685516897159429062277838691882`127.300316\
928506 + 1152.045547206849000843122888209695219382071460157151651929996225949\
175185860133225989218041834515084502632321972872229422864915386716474165`126.\
49772597139147*I)*u^49 - (2.9610237772994361724135324150318955409686153598399\
50897738054369722612337203451183904170065266059186663403596220783760459774993\
345256927119867852126203`125.8682263080106*^-23 - 8.1015222895720911046344575\
91539128017263756812051858361883506981276357041045389052202637396089506740608\
0823821454694947095044960175007584330561531487922`127.30535104438685*^-22*I)*
   GaugeXi*u^49 - (4.30200394118894964602342340446494210538701174362775167054\
00335169360804707888824001840980415878408941194073638215613038737642188012160\
8277671`127.25984773487768*^-33 - 2.08445683753321793454720507406269092963640\
19103204196126957002914535105936018531271119600215276934898418652333999622752\
9987312769416180744185`126.9451698376554*^-33*I)*GaugeXi^2*u^49 - 
  (4.780010948243791831553673558789657579990044547961291562355570123268945132\
4065399956669448571600776232933555253941984900171365509245315371749`127.25984\
914291139*^-34 - 2.3160268424018235732507021263899007485257844725330526085655\
50797133327562480292497636848601088485804217107166524659361807666997088387923\
6644`126.94516384007247*^-34*I)*GaugeXi^3*u^49 + 
  (10155.96874131391115683051741192176378469060385624871141065767483745684122\
0951773899624614190929969149593657398522816633023096681659710990509`125.44243\
585148438 + 1603.548064058858551757790045058768755726533077437292815791036375\
124031281893996566952542524770577787522435223335997900501536763524362347356`1\
24.64079647779505*I)*u^50 + (1.2496686645743323085351864200499923290414964927\
78351913821005110811712125137947451483452908783813492009049394068115973066151\
691135737513509493697999794`124.00359813311779*^-23 - 
    3.47295147168636171658116063793252369487994557318102290017633611324964521\
89135890238515717991568436688859326953623177472874205289761597462669648828077\
514`125.44750196794807*^-22*I)*GaugeXi*u^50 - 
  (3.453772534700697839179973007811262824726557735091837942019448721593011605\
8277476002870550735375996422887157227408935381446736092477063161379`125.39949\
384561818*^-34 - 1.7235858216300281170005633254680891247016232083475236346877\
32272294878968859304232723623745050696249449143726644330197825822355710498530\
1154`125.09763302694546*^-34*I)*GaugeXi^2*u^50 - 
  (3.837528806822948663841928235555359063153555509322727435758017937801371751\
146202254112089469540090333317877497642347504881338930524802361596`125.399494\
99154355*^-35 - 1.91507189452690411193857187599676018262628924441579685696317\
52206337606014955448012263260139493483832236795509683290588920841153267683252\
83`125.09762842561199*^-35*I)*GaugeXi^3*u^50 + 
  (8.543527861651767184160549631608322217123400396973759995576386245425588227\
66054409826866934672794992520080201058069940386657075091940558285239562039994\
371845606112792039408375090116270009417481771036541232652971511`194.251907861\
5611 - 0.83448554860978882896663964868361795361487312170901248369646965733176\
37329197742652605717504814998461827580854800906127031343024744118734053020485\
9278412779682273171478020241966866428060297081615338270930140291449`194.06025\
47911202*I)*Log[-u] + (43.310788231909205409233554727395372596371297383192651\
46041566597781128047784244705561410353967164460888165011940983386079844139703\
70555572394151749604282036186030031685795340311231221157214077992620472717540\
5958089`194.2530097002436 - 2.89615572752809064170774936896079172136926554004\
89256787112770460337682495450989206102196046122641720460427672544321264402896\
37999429442994871815704368443530149480657178349574144187797386781067826445873\
45781011818`193.92692859998985*I)*GaugeXi*Log[-u] - 
  (10.20247871341914633464160178114550252042093387485941709103626353618566281\
89162044237827463093875284456015218647468320278156204187279628519264214586658\
0001052646064987867429818829470822229020902740885851639913245166`194.25327492\
24237 + 5.1050880620834140125017954978291921868204002739845469590842849625002\
01660215089622770556591180940235470990640584083748301527497490519696126553709\
03820878181585671166689065009679653442251229205176187069219681783546`194.2532\
7116476916*I)*GaugeXi^2*Log[-u] + 
  ((3.37499999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999993`195.44394997\
97142 + 10.602875205865552179811421418568322234165446722890982145790437999038\
88037121595537036961753552964510443974979198232778493394172555723321503207308\
800243362377139470884661904250873126380060245272289003912994723704273`195.494\
10408403466*I)*Log[-u])/u + 
  ((1.5`195.47499713480897 + 3.5342917352885173932704738061894407447218155742\
96994048596812666346293457071985123456539178509881701479916597327442594977980\
57518574440501069102933414454125713156961553968083624375460020081757429667970\
998241234763`195.49362709034924*I)*GaugeXi*Log[-u])/u - 
  (27.33815058015064882112083985597632575311950548376917932806132135027827904\
48336234391760708283857330756176255649055932942177744522755909994291379670294\
3170371727866747486329794415352533749918878688072621491159405124`194.37776187\
105462 + 19.98947408924755593570414583284614248365039209845444936436314571320\
85887656926319096731729772202414134627998907485757879541648272465327845126275\
0387290083905460988061875452201363172933601234013857612829797151428043`194.37\
194342011847*I)*u*Log[-u] + (43.630295894226167422583604885450382265624705236\
45044537641423335717868338470322451496383580040381845233186472004282965295799\
60432224485919958202760869346307612165681267006421159453805544187974500787535\
7459159202338`194.38036149672274 - 12.026409377023427240989806701616846978567\
28910698282697091970976742835968031439382287294581576279190086916064368365883\
01334061238959358226058236414842418417777393688306558584011072205145722264680\
9286845757904201621`194.29927658409576*I)*GaugeXi*u*Log[-u] - 
  (44.96381131997392386112831953856807211051015935234409382888454321287846018\
95016709310461422601576577379849784526447330204979817960184168271703830127613\
3153128723511192594968865017218427398422975005487686925885817409`194.38077040\
503518 + 4.810563750809370896395922680646738791426915642793130788367883906971\
34387212575752914917832630511676034766425747346353205336244955837432904232945\
65936967367110957475322623433604428882058288905872371473830316168065`193.9814\
1724285406*I)*GaugeXi^2*u*Log[-u] - (1.34409426575265921314466691404798646116\
95741492860301515328143800257865026272506144142703207482678396668780367703933\
37196613947045550396100891869259138890350897312483149208081707598364206973476\
02900812727765728495`194.38030311334106 - 0.392699081698724154807830422909937\
86052464617492188822762186807403847705078577612482850435316776463349776851081\
41602883308867305761938227789656699260160601396812855128377423151381949555778\
6861936629774555360137196`194.31600233279374*I)*GaugeXi^3*u*Log[-u] - 
  (16.65872355057352148288940329011561583904042599258851632308087045099465941\
06273482552614555702180643046279609134713226863411202430934932218257236857727\
2678060531388527318255308642622964503685836503783155390402671332`192.88806917\
417213 + 7.998516712655263514245601599964220450824911326707626191770410146908\
70270801862065362502269334065048645107668206897309496174153319428112646323826\
314586878048392507228578540423819670697715200458750938394242161683302`192.872\
8320802869*I)*u^2*Log[-u] - (11.812261805290893238950234418271148140431176096\
53184828479190701346658500706686757645344152079162539702890247654558675457879\
32313434172198083510423879147673859617773714609461609405548272006262049767857\
9111801162201`192.886148052351 - 9.023897648201932140688269926451280419972598\
56122588989722751011800917056284814720178833961550092480725080557141705829227\
01679963654538859416486235082440486264262066804172869499464382500497726491880\
502780337981931`192.8811781459681*I)*GaugeXi*u^2*Log[-u] - 
  (75.47622001977063397559617065406210701338300891142404024855277099424050287\
70165291664176319096692804810017895108863400135666712346800925086911004204494\
436077497659718882066665868870868287656144869704627015130162917`192.889297372\
98992 - 12.811807540420875550605467547436722699616581456826603426163445915505\
31378188594607252995452209832116786469766531197940679517958504832346816375498\
133627396205710193985633134303138361042572796370682546394868624476015`192.660\
58811351868*I)*GaugeXi^2*u^2*Log[-u] - 
  (2.061997683012499433926644832008512122498999500548113904068075862040398854\
11602596258235683583895294881144225760694956160802851703802895389139726183931\
759488307245622360042599467523743725759177911211273273499641309`192.887044452\
14861 - 1.3253594007331940224764276773210402792706808403613727682238047498798\
60046401994421296202191941205638054968723997790973116742715694654151879009136\
00030420297142433860582738031359140797507530659036125489124340463035`192.8786\
1607660824*I)*GaugeXi^3*u^2*Log[-u] + 
  (19.17337351820685163660172678689105720363131998022122825786877821571438634\
44990920863123948645804549979896051164990526770699255372431254954292749740412\
2965746882536543827125839068830933820671081316096563169301509804`192.15423023\
606738 - 13.44658015326860489621266195558026345888593429003946117928462757314\
66761072648985446775114429711221946505582002692204469374439460699812145678099\
0566344297778751731410080957325976555842915394902373168088322346660886`192.14\
75871846441*I)*u^3*Log[-u] - (45.54634632375304888787329167518071714159775644\
94044788106358072489922747816346237207283276199233831107928920698551933759039\
44707353762885221658468555949645551168273143436205549880554339095588599207666\
52183947301733`192.15535582315954 - 24.36125115779772741190159688122754098508\
83107305188869872840950846744398776001159771216127589094322742980269719026060\
53393362867431923876852626569556208797456853413991186360245562564983837903914\
31301660281164177664`192.14281467266596*I)*GaugeXi*u^3*Log[-u] - 
  (68.83252009739918148003357709943104855327910944197836743703627062747355536\
67994434436954695512037944378528193678903659244687281072807298571876320399972\
3681194072086778707085738024642652351627319130209776209990462793`192.15643609\
3739 - 22.1343201153312125173455251913091017010297963802326791631450848814812\
42935435777202573302656153900331837764708493972084983626032789424740176908749\
68409272308141079072880232986679971775658174061865663647073476066321`192.1226\
671518892*I)*GaugeXi^2*u^3*Log[-u] - 
  (1.004004226315986712591903898860078208255997384436757119542553566464787129\
85038659581570214192363351795942600678553252156621766933593420136848136352665\
40134990412131811510419311248831539855012977562175226301518581`192.1454759744\
2157 - 1.63215555831032226842004519521942923280556066451909794605338918272242\
02423283820188184712178535217579751003730713536983752479739573055759250760656\
3000424995555034291273186649729312278412051644924117500495715570212`192.15484\
010497266*I)*GaugeXi^3*u^3*Log[-u] + 
  (33.30699478220842926004336789581445771938266922267212070139020693279638809\
90606181017357438026852534360518898179910063245599169616919887734677417626106\
5387991823979207096988371037576747370711757827061932648889920901`191.33835350\
555879 - 19.87557317504188432321011538842342208104914634447826280204596962599\
32619729531463808745350247852393102746739777740056858063405046974654558223395\
4451704479198168843368644301943935669269727644444874604240093941648073`191.32\
832608452838*I)*u^4*Log[-u] - (50.1835759435477998558337402008531994991327950\
14374993585041630064847248423155716172815537521024262013501893873077557097254\
11998440421786151628151953747504447385826220733132195930123137552252220045064\
247639360076781`191.33883383269475 - 26.1121709175523513257513713467089687861\
28929318078597657732847841177246755773779594803149008571677294695542752237547\
81119090332136557140404175787772286582115603653457116880783885755158959325493\
559170734956643178313`191.3256265714591*I)*GaugeXi*u^4*Log[-u] - 
  (41.29182405264848776260404376588113039062353445037405139497292545383887793\
97402178394194263755100569831119612365330600043725509909938549891995465873301\
8701058792983604745600365634105770514577165326173468143362921439`191.33931660\
150452 - 17.89644252533248101337768854407268895620132307586730204005909191581\
60114290392765221323598448851069953410128626244923067461400653213330693539042\
2839916940740735025123609502738260003052763724176799533996663547919125`191.32\
128945471106*I)*GaugeXi^2*u^4*Log[-u] + 
  (0.485381718150376627516601951491550102415522921240206588811828014177052896\
89153149747241443474583010208804809814363064970419172867112446509619255845159\
760861355586197237954214402111600780558653895612827348683418414`191.323224589\
83225 + 1.0369710126106934712894272104965546629478938056531111010639953830078\
53462231190079625269307583628485330044973868642011373747772927761813275706222\
14838615880634589455733716330091179605457280932301412998435247862272`191.3391\
3264240556*I)*GaugeXi^3*u^4*Log[-u] + 
  (24.81549119078096522545530278500577233992987314607879516600137996451057016\
24784530548346175523396970962237029837569314842781994930386452545051623591440\
6938251530333590448567989640414966991709032793969568479120452532`190.44498404\
98505 - 16.680695060987232210530570537598754670574058045189049477195525009826\
31091320916603540107423384310704961674692015586314248262896004145218482859830\
021256467233349573136903574735019066093273455439397669729557520687286`190.437\
48371992643*I)*u^5*Log[-u] - (38.85142549914565915121446640928533636661370432\
21655727257076667951416337983076882155349168409772914202635518465166722924042\
42971255932784719285292586131225977300206800810566389291947641926504241497435\
77456630527592`190.44584941587237 - 21.08505095960392730522584382716650590374\
44901061997598213812350139225862744935950715387835359029867174720641716638955\
44937373034794734356960155901756550302391672645198819823876866964391234919026\
15654854582398510422`190.433654498072*I)*GaugeXi*u^5*Log[-u] - 
  (16.15041010573192925369825035620717834650354737744828566092722227333487212\
49726275492883569535507869976637619255787608259085685750539375645736886302652\
5741159140055210029806910073344894109034245532031960104594504936`190.44588809\
927333 - 8.663003101505370280709927852896808880964401594741685846373975630175\
37225237340659123631048468607027818475737489019067312441297756248826078879189\
195384022669076598361406197636918532106300959078519230425093518901561`190.433\
41510714367*I)*GaugeXi^2*u^5*Log[-u] + 
  (1.274131763896623427536876193235185370541567622422960358184068871750085970\
89444580279764209658632274897337654528800835602634118166866417800901926983834\
730096249737376651400539940071045465697967270912267086391301061`190.447374977\
63194 + 0.2543340146314393158872589223377644424804153742267541724207254948264\
82402422975318345961022481310063413789137081983499239300859099738030534189484\
66302133894984045757042381904628872157669847897301145377426869963823`190.2764\
7376800485*I)*GaugeXi^3*u^5*Log[-u] + 
  (13.05775160169438410818465485182818796637202863584572098526857028010097962\
81482767673918315703355790153328994148984881386227116630674560029607812816396\
9621762106513357258387434861147039399662785015100978647983721054`189.48472705\
603115 - 9.483067445122931781370812515385923780070813204039059990110890731635\
09054065492889853313837139451399928295227738861758949173200720657621082706926\
748036394079757985905972593463168666045189278091929661236615064315772`189.478\
77543286052*I)*u^6*Log[-u] - (24.23046897781333271919764280894112201741418759\
28394276800581058878950533041642687059778341672379794265003768204283069243195\
97968862019784850983812584661027849651698773674807831566017008542857470081098\
37454057064408`189.48571900416644 - 14.19009436455108226429995914078336248934\
40982518117042154582183505860863969456333738756735342877850681253375101285777\
48060667773400741196904795377034806395232832371849615593599970666138554406784\
39143005292987269984`189.47527417110663*I)*GaugeXi*u^6*Log[-u] - 
  (2.451175173337941181944742459439953015264014288503978020116682632707888620\
13425510473371246735800467764471533308272501716767489516349357160262815103722\
711622224353874199436850197951668682508815781781593897527830565`189.484815907\
6219 - 1.75117704647936452139994411297659655579794810317944082621957809582876\
21469094008263281356128400603754504646738078420736279821104597566819547995706\
4467981447932589291692765585287232375812166671314447099722052349266`189.47854\
101370288*I)*GaugeXi^2*u^6*Log[-u] + 
  (1.271113622029308849510944779964405756514807389482955407525160211522983894\
99106727723090492073185606366094381236263995921399319528106147079573708456060\
066262632181260287800779635656696734869944064580871716202199329`189.487597957\
4298 - 0.20908158138881289961057533844775207183402060016348970869086179098220\
47735238331477114263411592434357255697188436329972636713335059969454873946125\
4264058201968187193515540733419271864236431051882666555749592135553`189.25314\
359523622*I)*GaugeXi^3*u^6*Log[-u] + 
  (4.647255024290205361290232287907177420394682417846434675909440345354557675\
99687111022445043977648285077080291243358124734439106397245131366565352715069\
697679220149958699980992329033105534545065699860475127997491533`188.464494664\
67183 - 3.9598686417718032671164929643878180794886240001314846823463853236549\
26032440616429915181437424657659589536392973207474179095397261721188399888607\
9927747438580888184917259885794660110603328368951675521878416121671`188.46157\
768868125*I)*u^7*Log[-u] - (12.8368216493609772761472094390858097883934355965\
75996732224983804128983442908418724753047122954493893792700476914832886322805\
91103737675635636054666904615248025374378093628058621272332653006191174075969\
203065192342`188.46612829022897 - 8.20300793093574956167401243475263782684551\
30441969986565130619511281858877538098827785303016811466117093546392581431702\
92426878677355621119879412894494330195680081134277575418971344724006586812934\
29695974698795012`188.4575772969364*I)*GaugeXi*u^7*Log[-u] + 
  (2.061428344440572436169125621680151542281716525625980788250364242096024843\
21650042925039033917834414531092541649476603075196951052918411308946320900224\
768690524578300499765833109842982987202040405801444160669811767`188.466601408\
39433 - 1.1707966328279019126450181481650093259203770326537632596524372592227\
88747695006002951881287312602674306317214496934048289749464749553559449874861\
545193281152847524769358185005672794060629474475345917359880763928`188.455463\
66523166*I)*GaugeXi^2*u^7*Log[-u] + (0.89494234880186299983873762649610802266\
85871129179993095886000639597710214042587740546641294581282126827696786271834\
92845121750106177709397350916812535743116247462046917215124190829239891005464\
21149117609916602428`188.46774658818762 - 0.318247445903201532774354289221215\
32852277299727688217395127122322080274038227490602343752772870995096762672165\
76338799957334346881216593420086182808784542933827074676614052195902002435447\
3066813636665573593973302`188.44356481418149*I)*GaugeXi^3*u^7*Log[-u] + 
  (1.599664612281688432948828279420152590965009304271083701579457121601084226\
67810066561537465886253021861348293500892390715127926872352912167349279941686\
22317010939025934294858489575099687734328579536887325809600823`189.8952303162\
0706 - 1.15074184042730416884960789690620904718002021872171259276891036301286\
39670726337566547858572004631294124324670679607155895184711621251986813372821\
4745186437756990795602352893396382144352700172498824298383912341395`189.88909\
15568637*I)*u^8*Log[-u] - (5.948376096747459866423070514468391281045904879572\
09285386172239454556812557142796382874771919092578115648851155665165347624941\
02460434289732594970945997676073079698501661142342774053345644370597155607954\
1184252473`189.89539720229146 - 4.1455486236330189922434342131193394630663578\
61098906135112857397018669963351675680032737675119813693144272382865252898352\
40693096672776377615322528751426612874887301402348767903400058640552673857483\
594991289706339`189.88862837732938*I)*GaugeXi*u^8*Log[-u] + 
  (2.282114960405736286616243743738846225719112696072787265676213068758922900\
50383258478085417218165706849421504422511000383609160934138967647597587479977\
999410849538670825311693249656544866674912602318478309682697375`189.895497372\
60538 - 1.5591827124595232645455882972915820041723132832751907687690502759170\
18801440695292613101678565822207642033927472001975980361864790277197923600320\
71974842581720170555498193144890572205193415196987071273642834712346`189.8883\
2835893564*I)*GaugeXi^2*u^8*Log[-u] + 
  (0.505368387910260556875945030394198127079651539629002031965526970668875707\
41633781672170832908286380803161262747367760959750025247608794979101910275437\
672638716290468613433858516245653002496476991742616598242422383`189.896754301\
30308 - 0.2476411103604858931409294092240882787024074304437895130353360487171\
49169577319303197632951171972929011960074618563217167441205697758164646517845\
98984960875819270872646664677329308595303686769841148408845464667406`189.8820\
442084226*I)*GaugeXi^3*u^8*Log[-u] - 
  (0.090457082967793763377173709412690918044103159388280416192278208678994227\
65385633238264014896759258897382490837774132314381844946286083128399401602218\
662179662136688327510836016398908563261544688082938507115045464`188.701195107\
7106 + 0.23596700513917227137185227033138498430499353689547173322756033440569\
68267472667877396538125026973473834839901155271999100411985904254828750546993\
0456916963921069539132593942689184516985361743087282743275110909796`188.72291\
172109098*I)*u^9*Log[-u] - (2.45825964632032280406577828692985473373524333309\
82999076391737443303921102948965710196570873169277342360008857778575872795322\
41234108128715330290825216294511673088645407393835578090205088083463561982137\
3039262085`188.72055484344781 - 1.8591726311602086492686239723505796548441123\
46417330812026676211871380479124373721271425552776527818765567437471020558004\
93744232317475101724346486764144040727850285409074246929074271693958349527978\
494949086386542`188.71539156282114*I)*GaugeXi*u^9*Log[-u] + 
  (1.413291294580198170089757463603396512560550000254273489006420636251150429\
26845746288207247804237643032771230146238865293728833701902846591062573772925\
982393926517094388880369751377077059326487038329679725628158491`188.720539095\
41071 - 1.0717345106551739134318018150991333685503820381743872161162837053414\
98495003309317775382781781043366251297890325888892465368782400690339978602673\
03489223541876261116896959405834517128458266845740820799052766485465`188.7154\
273945354*I)*GaugeXi^2*u^9*Log[-u] + 
  (0.241837991999867398454807669059490377222539585244615782065068760803719176\
46997260083852727854205290680372480699278631471356890042412492531720162348778\
01311355075748484190252420308852487585782485367369558836106941`188.7216951509\
055 - 0.144640377533938255855681263664215468471827064966122652217330850558092\
67551320133089338416273072633266662746599693579750820857597184342945304437946\
227464967401788860967544423378269675772436368937408097218491456116`188.711717\
52896032*I)*GaugeXi^3*u^9*Log[-u] + (0.29592835092263312106673481247996331326\
90988627611309358054708497313133246735146015777647835418070702231425379367195\
14743521712104567421289101298334844577244691781013277294585246584304278140399\
86952215238955958159`188.5499311066284 + 0.0901498258186353633260150201233352\
32617876781834843996115070784337240726741386334796649462205197662311494250123\
47220134664156403042950245547867783324374859571166798212474532711235978392162\
621616761791131286086249`188.52011068538053*I)*u^10*Log[-u] - 
  (0.918895188749291616421744923898651678413797613602573936788872040219689909\
43533087703424348205377594899103790781311803269656922847695838733421993832730\
464047766967278532103680985108052400222654593551672672991794736`188.546770057\
34877 - 0.7497332480693908685255793823863425845757127030242403950004166499718\
56284682767388185292168498852473205251350640843548559948863387117841924568605\
25501446936843504392582769734193555578603878096091594554136472579576`188.5430\
4636246636*I)*GaugeXi*u^10*Log[-u] + 
  (0.678638695244056196310879410424369343443863652175256716296395798203995448\
10137610765826321184185842873343955046682565030786447387546479180310435718650\
90135910010179537708471823289391154299204381277905192111493548`188.5466965377\
9555 - 0.55983200084647044843482016569819582398725403668769803000165566909156\
13158709731173088748055061178511574995404257490263700597083274146294251109825\
2195587967139610825058142512756004908509081012646077399657451694689`188.54317\
839799708*I)*GaugeXi^2*u^10*Log[-u] + 
  (0.101163059666462702530658469091235268525193928831718035514834259211755360\
78337094065383936458852355409485109620672431984088770845212673852706436176559\
749376386989756527883608678610931458027454913016526559433785345`188.547731248\
13966 - 0.0699645238653821244703705757772682888156021144522740785304435655222\
29310823652786390597730591698927173248412637024790197870901927017505176235141\
89854308926791862680926813020050643155137451596101167052805266524968`188.5408\
0852308178*I)*GaugeXi^3*u^10*Log[-u] - 
  (0.453825354437524701435313753943057958632472986109810158414473515520844305\
61305253766707119289627800655617103897309291071267260400277890004945223611060\
613665155008325595375048787655155899940532241246234362764278468`187.310427728\
24793 + 0.0227394153131890170021757257264576048676252210032147821436337254315\
22118455403479886443930267748657108632428171406551355205155283032785713250538\
95973473078391797414708192855592816471237124174850963966133757372031`187.1155\
988055224*I)*u^11*Log[-u] - (0.3140236968459720364642801884885287218749704575\
46946608941769144847222592992563204513470429749243893894237461204043648435335\
17562184382407609793711209205585034140351089542101169523268827146820126441924\
160793200189`187.30620222530695 - 0.27491063134809204261254612540344832316596\
47342597734259231253962715128369832894001100774642663282374392002412214556725\
98134231489717166651913193227164562439749912427837223911780359069557927656579\
7008215293508564`187.30378334464194*I)*GaugeXi*u^11*Log[-u] + 
  (0.275578856971139102953545379075335766355037861622150148133890862488270913\
52046556920084494868505245965082766027058351489471752042758364613695048168819\
269793086814513832263946721522272510348135604027675760476409297`187.306095345\
72366 - 0.2447264824557400150237536378939706113489669996863177782436775041228\
42979313380086290730397234206470375056563182382327715485504292391477375221726\
86208944261703847403283550351272306848639569881184340928365857341262`187.3039\
38443711*I)*GaugeXi^2*u^11*Log[-u] + 
  (0.037746551294663543094673481428956393715105654617147095597023891006539699\
49148609721359251640601383585318698204310363807879675208346703517288586414927\
851890492969618592741479044503053255939422781096919765357053508`187.307012623\
7128 - 0.02930203561863436323137650424485866972960312758797769397982856072740\
10035050953112428612210355144095856349582145902925212423239049089507201577550\
879859501113916717657075900934667071292606935837329156788801363156`187.302349\
06661536*I)*GaugeXi^3*u^11*Log[-u] + 
  (0.463656715076411920159648022347137036865711059618223243591697101289443776\
29482178470837367098745800911813462061620038923186445431999717952044134485459\
495222472148451959481486516006962476572071970481060537422273918`186.035315396\
8116 + 0.11947627669815912820446102988757769513714460417814880587928401659431\
79463287110880338167784755182436637807729065647764128960349985638267057571386\
0898388542903022737060500858841265942641221032296963162141835105106`185.99842\
96115212*I)*u^12*Log[-u] - (0.09893317480504078374777615566644609552877926871\
51594414964088026988359368907480514074747616124680156041327787965473860842394\
97094993273819025823346331138485865458713871886441766282335735453002869242133\
03096759875`186.0309838881494 - 0.0925068676777121013174256954961904251993908\
33176368542591737986543203758044219827464794700936254908629594988310167490002\
72156922036058988737866761220798932210393239729795260164795865658265270777204\
613222669254017`186.02976704212077*I)*GaugeXi*u^12*Log[-u] + 
  (0.098405709053002299240887185906287629489261897502551824618745769326353791\
67218717477260795769460428110577395653378794273117351156966452343077929612945\
169759291642508329175674856965628308804510945515539245272773787`186.030856670\
56828 - 0.0934386331126394992079925133391032230525437904002566195957614360660\
63529144324477456950255271452602500859068595322230492973007586401937829549552\
07998081404830270330930286790846855218797289236712353685177688566187`186.0299\
1873376635*I)*GaugeXi^2*u^12*Log[-u] + 
  (0.012744710931988930936782426977925989713725374994949421622437548245328947\
14690493567105739314690774662103209347109184866272989935245755059682215730583\
017028800285816944575619748090896551111723266883241127553908485`186.031665401\
0031 - 0.01090104054640378619766349192652600024427176216928347693480209396487\
58308220201346378673242381403675595207291945229616745295190519658974312340101\
6413287610852957836788400271929817831504110475195029248123609886939`186.02881\
875605362*I)*GaugeXi^3*u^12*Log[-u] - 
  (0.609472854405313832556606294365136263087758754323745979447530441913370048\
24686003265521197273367821919321057884946798350251808365829384183499359241944\
308714839456812965217603911640261363514006907142857527523762717`184.728549215\
11322 + 0.1117093356972607968419179052988158111388747462133979966595616288896\
63162182530536168059152612630337230097214197455662839551244276363664010276819\
14395668890099798264114996006493731811451517154834747404504653705261`184.6735\
3364561342*I)*u^13*Log[-u] - (0.028926897673493473703897254619156701939919375\
94903002256245158056139588987632124843739527559144784025322995630488792455146\
76819857732101877082447871739141209275276426176979423805300468095167673554565\
8564156483989`184.72347760159383 - 0.0287817740530509984001606302450839166720\
46658325630012995274337239795275411344597499834658587405986445797383823836430\
48679211118067361373489557366169903250844110600047023428778639795089798547286\
79659833831401534`184.7233865884658*I)*GaugeXi*u^13*Log[-u] + 
  (0.031597539082045519208263676662103993722940734624012735560442675874312543\
41491122373563049643887849996228142439358119038046092129331578563416364066707\
379770875381822963401953778830321754535252243526144044782201472`184.723338184\
1799 - 0.03192528416351079365956783592905926880596453524741765405960487719555\
90978891418834214325703334980424645081964359285908794587030942166903257456821\
1318330035545564996814627894433795486549441722896318195745555036345`184.72352\
491933296*I)*GaugeXi^2*u^13*Log[-u] + 
  (0.003936231160670248034782683040493044920108920033790792341093066750309688\
96776635839108385112090299627147920949611221569677124585245547241468451728894\
877288712016974475797093034823808476060674985018949349527079491`184.724048088\
379 - 0.003663619983512439729585949256879541736647304513817445935698973235310\
59865775749699054266757528622120435533892079832211934603213731390517894382709\
006592164421669857969705037332630291642127271872118939524977661357`184.722747\
48347655*I)*GaugeXi^3*u^13*Log[-u] + 
  (0.741866760733451701838162877555137709791488761419555839018703917978536685\
14898782732523760284811007282863393076074959915580415808059100032454741218356\
092906365145057139378748639151223133310156659915768949773664342`183.391322696\
52995 + 0.1634597187504569514587241820227483824580624103876742576646133693335\
47626595207224903370393531324486744090831666738953731961368086569023190041707\
76121107889378410492720368813366679770040669259032366257844381412321`183.3467\
8400468414*I)*u^14*Log[-u] - (0.007892216966259081536772125200095112381818141\
49810427611208879333088548787229249400436674126192309604651275088685612922601\
59919571386294610846626864572655208272390540716917482786678340882270515754422\
92067755246`183.38579129670913 - 0.008330811855304668880072795801844492341444\
91861968251744737983618018156257252003751938138821402689764290321071283769718\
73210168824498735142527961978067225155342776863554326965008489561616469610887\
244886451490231`183.38677076690752*I)*GaugeXi*u^14*Log[-u] + 
  (0.009257490374358705908254977389059638536168084527272895261045885819270545\
29810531158690417658239188909564062789799089896789598443951090728236474690107\
345952065705227658076939261876118890125566917807146555923696911`183.385645565\
28925 - 0.0099168849785977532224140896595359641132381258890549095576658854317\
89200521620435832667681578242386006638526033971306905098123779782719170050402\
35064215513973989615240126395839413426901340221280374390635443531325`183.3868\
9227677128*I)*GaugeXi^2*u^14*Log[-u] + 
  (0.001121547804548064455005019002750655324645934320714891199252747413307894\
33047970321254143778443787051942590004970738954890668544055252987149512578190\
822623652093936878630942225133045868392494257429032428871292741`183.386266145\
3713 - 0.00112581582736259525243224430662437299145697140297296936173298791719\
74149802758815553367053665303050662278283105163222571541394326202212987011538\
845181816869504629302176392085778400336628162212699836847077458473`183.386334\
87732702*I)*GaugeXi^3*u^14*Log[-u] - 
  (0.935871051366536187633859987338896518149836249729691624680179121982959608\
59022911097142528481477877966217123825390650513892506084776356060986606708284\
6171666243586394990166688796738268134277689`182.02592262530405 + 
    0.20827613417373991288698985062376171999964049719980091228494040993412108\
39121209432663724264701487099771178883898400006872804151676809424808675266085\
37126328518520175612816632799817635345058813`181.98190502447522*I)*u^15*
   Log[-u] - (0.0020183712431810329207104977849214984351266452124108487065649\
23466823663231667542749176000438110012829903582992399143166278225302573830533\
08971556500393121980261797854417445776052196637480014332544139564268392152`18\
2.01981962830138 - 0.00225465577919703883629350386952008207003676607767640782\
39711136609898829090639594649338757938000656511411933542153381123748410418608\
52027938437156201467518856740203518219413140870329345392005480852492453838786\
56`182.02182970779597*I)*GaugeXi*u^15*Log[-u] + 
  (0.002500791038043147851563682158215101331051172174662992173410881399318918\
40750435758627298868069096763383196853318177287534068177537162876387465429330\
693780987318814560050909953366369843977091671084574760944774809`182.019672109\
70233 - 0.0028322326265579195274529404717482318040071672113925562270477085961\
99963680498456553290248443745798733781669699023546036592180678717389432459382\
963101976501034438552077919644164328742118899412599656038757516961`182.021933\
88863242*I)*GaugeXi^2*u^15*Log[-u] + 
  (0.000296841804158444306195192771616790592028792642545644373514068030333155\
44262673226598944422989566848561798846562891824356574305893878946312376650499\
971995136561729488207318890406380644576607843358989605717099095`182.020212374\
78004 - 0.0003192336813648054160495371573333910534156931668556030910292672835\
41741634785554094685432840013732711895643750756226398734635460897641409128946\
76741908184179380034302404999063647725576428478014078401375944570329`182.0215\
302820088*I)*GaugeXi^3*u^15*Log[-u] + 
  (1.183718676605797666943476559431060323244554178589239085370703779392367029\
65972440103891007296835898226700391077261054514969205631642939157834916856654\
1453949683716917604555490517675252932542777`180.6339487751866 + 
    0.27516455301994087147171570094706264150775985772801131529817573752540630\
42497296541794653414575839547152606920308579112948438765381955753208835530229\
33758160372837577604871695278325732469760679`180.5921498969035*I)*u^16*
   Log[-u] - (0.0004857031765027468710528804503782739785989109766283430677221\
12860782830646950381522500132203486534034342057941004137784957241220643077881\
8004305059747519568429143796062078091764207171322911834963997996468938716`180\
.62727202500696 - 0.000572974042448261930340216043676193630153932190932299813\
88518911921694703925345723877034800373119721027823494648544943533227211426944\
10833782047560747540321314060291089953993087931749476449862636403316069083837\
9`180.63028473140872*I)*GaugeXi*u^16*Log[-u] + 
  (0.000627834330795889073777757186364041853288106883053314591264405631105336\
65868209559612263863105630628018996147684093398257737753416226756923998828212\
713294135636044680995045719539806823099214040193874772112436743`180.627126496\
0178 - 0.00075001764107640125961744321055014657887044733270031417388392697330\
14489751644102273959830278815925732813390733843951649038246415611122051376713\
0225235882221852247378005406523300848070551173490612220669929008947`180.63037\
23496677*I)*GaugeXi^2*u^16*Log[-u] + 
  (0.000073395999842853052768767835233701032123704359849513766311760222843286\
60270854377736807908999032579228385345354475607050451221742633433653769189700\
665432553359694162948208100580323245224324947166325027583494628`180.627594899\
25529 - 0.0000841325376427468425490062906560857558444496897418572234897864783\
17680063970574951456076711196758506903505460729343047565442130622405806105834\
8738322695503779283946313837888902530718261678807453982133040585858`180.63007\
809603593*I)*GaugeXi^3*u^16*Log[-u] - 
  (1.511273715004477856883461141309068284655130890576762193092789939895485428\
10498329480513330292189998150919151505922764411645360075916049245915468173358\
4070105839757534835508102638873753288812189`180.73063049905895 + 
    0.36173649090571915848905081261147867591155205413529039039412218302136136\
29728974505173206533693388779127128001469815802995794210329853683809834244139\
29117188314942809430759675606127374920063141`180.1096796914721*I)*u^17*
   Log[-u] - (0.0001103472331678677888466069317589992945586840285287771024673\
11670076784976306982991666302492765605312880839890422084483642649468232933582\
0897905571783911634810017320098316425316987391575169163118927331867193904`180\
.5397672425964 - 0.0001372202831894605528743620495602047318337636550820511423\
99911105849139901630086782528069458574766999854119349129137611476128627456085\
75793500631344953871137064934191057507305475609119646364188253098321740863529`\
180.63442410567544*I)*GaugeXi*u^17*Log[-u] + 
  (0.000147405933453273121636480419827492441029877224871781755285357328360191\
92991716326492879196041415002142742183062819159288336486141827214011953436740\
020441587004896754524090093189937060696790219321276407769481502`180.536768131\
88537 - 0.0001853909653297301334572721010688816945903395753658799541505505091\
64440464020589873441412823680653007304854525559896884570358804368170475054791\
25164000042172585675650833986141739153367508784369374107056544523658`180.6363\
4173240604*I)*GaugeXi^2*u^17*Log[-u] + 
  (0.000017035031071675213944103639068283907018079281760997267500854167122405\
72166714522889389092880714417896377374597074687719577453547917088575783431729\
918948938026659877692474797484709558101122603991435257050040214`180.545441581\
09914 - 0.0000207288610879398436517373836340083247394140696080226136496483478\
36443753676305433254774037449184839818321299742497270775162212561610636504690\
32627016432536122623717701133281154819980217796414995269073119424197`180.6306\
7409222384*I)*GaugeXi^3*u^17*Log[-u] + 
  (1.942515388285026162115834246801329531292045115484393637038069589814593507\
60591995889836327014394072602658076297425218842659319294895959001728065022667\
1278359906342116458359128853460333855086234`179.2893825071372 + 
    0.47765803402056689645956604488048865711834481011523869447076262388869323\
86736384954951657574204767494959909213514037185356549767767648762485073331470\
26369907329359438719028099913847492518646997`178.68013512604753*I)*u^18*
   Log[-u] - (0.0000237372888597825307474247315356135838364450860131572289547\
28429498525557667005906954965786462773335034949559993228221879639514032495538\
25239543634935607206186069335632115278677008383514828491980865089560642287`17\
9.0854176875426 - 0.000031066404338260978902102378205845635803300391208670271\
78625167539941493683441271587494743651966528372268867170984370435975278337470\
66370260494692196457115481356163484675725035233522640657346611276316250396798\
9`179.20227756319113*I)*GaugeXi*u^18*Log[-u] + 
  (0.000032531473964585757785010197684776702560423665767944964898114769935797\
95277659724854927819348012289483731109463895222472434728604810916807309164288\
778325780332622893859949886137997795308257185225401858360681507`179.082658721\
30946 - 0.0000430048332532221350018191634284234918557717264224310665207294603\
58791310949423055730054693616979087777191734813081997496015697387029026867806\
7246089147699933810688121963655302411358876217023885787121800200625`179.20387\
224825976*I)*GaugeXi^2*u^18*Log[-u] + 
  (3.726665988195430470701553568978788068920782405871860451941021064735295003\
38101429989727272011331872984094695865002037564564057716749731079732810692855\
997035111577771884942292546607122782545406604590407262841`179.08988784511402*^\
-6 - 4.7979666507512281192024525424140779457268883952530067851349480633802335\
11151060434559126017845310714357485183690915673541487967049310961611043284081\
75903069005501864681658679169144853819605321827115983149628`179.19962460033992\
*^-6*I)*GaugeXi^3*u^18*Log[-u] - (2.51264608192209688251535025181291210999530\
67597364249287702367898090753915077435161556138618449590774364298202591112888\
54279320521183595447438827263471058597137678588314807982889227739493187467`17\
7.82579086970082 + 0.63237732277056744148042678157473407020340077484454617545\
60951136002685913491971828168374607126882805746935057855756656868182906989714\
27103155811240188539191986107647728904432765453915275606458`177.22663583684775\
*I)*u^19*Log[-u] - (4.8477592668354812286897560166386199470057422366522692476\
12293264634198737187039807477426503411225180820727917692830499597872468991061\
01786445527756355609642970535578420704313836204099134026437542259236142786`17\
7.60855832049447*^-6 - 6.6673844810581879135599309765328266291318206978308404\
88584482064538752409359601253225254645221557984777644137064198023860974070805\
74680614665420599721574916752689616907418104210402186959789110374700062270501`\
177.74697277512846*^-6*I)*GaugeXi*u^19*Log[-u] + 
  (6.777381900840428552077518242294346624318433119994136072203965141019862381\
02762798154107166298519970918130516916306783753067451342226523595672837826478\
7701288951796193565147902436831427422`177.60605132940063*^-6 - 
    9.40366459660490736895873370024376731505944763452021116774642119825569396\
55847393197402622992480324086637396091175431133667742405210543487085620280667\
28029160731406674321443268469768991092`177.74828650148805*^-6*I)*GaugeXi^2*
   u^19*Log[-u] + (7.71173243206888614482901558472976473354973165919475478063\
87033834280119109602772198649392218418842277598091593780796526644039801078930\
016090181650291322615767492765501100868943703834936473222199487885527844`177.\
6120532088991*^-7 - 1.0476131767516993718713148773729908179094232028307401982\
40150462926105258791752239012407891769456815558136380849377285611269067362397\
59379043054996638220142951139525902082640132345379418514901249422388491143`17\
7.7451022084089*^-6*I)*GaugeXi^3*u^19*Log[-u] + 
  (3.268415581544222422380533388324534785131373205948237675706019306841748827\
00599204729914455379634625958059212590393721333728298564271932214903341749947\
907976120375489287722947682049776852482385`176.34094666387512 + 
    0.83965991269489685274244829294229522775610961846418238230362912285769239\
41369660658116318471860750400528469532350905882856396729259926334973096172557\
80520367525872018897020669752475926100028286`175.75071281108612*I)*u^20*
   Log[-u] - (9.4204684222849258057990226138794283690271392826772006757288429\
60122777307458128563343614063389958488241037467955464592427309215850424791613\
77462859949417799085846105914469595416489279253`176.11028835529987*^-7 - 
    1.35984941697666010269850549617015282273960718830854227924205225481031518\
63625204212810935916106805548860004996008059635973462752583439924370037227091\
51480046386893109694213396574709084205`176.26970667656332*^-6*I)*GaugeXi*u^20*
   Log[-u] + (1.3377153967263436071479129028590007258943175944875116898189584\
25402464687075373091531040839161427219665020729475014886151316892964615432894\
984640076172553765165841235578142332525331461491`176.10806134744146*^-6 - 
    1.94567263228336219076320797072389766774277277337404468650126081745155661\
39630468619292183606917437526199079772130285528457954838775950807143912408843\
45387807201362179230297034283421118646`176.27076739191722*^-6*I)*GaugeXi^2*
   u^20*Log[-u] + (1.51423559518835396260513046104014123025501369222584221470\
27080512724919483480187887425013364926214272016742441467964505925315014112608\
316578486766610584316589775345790458277049564229396113813396343556168283`176.\
11302552977642*^-7 - 2.165452368713266541263548157861127175112476183386104394\
56784804277604405365407096699686129110068842815655418546176654076726160870074\
93023857128778571026269223789174987821721442204308137743420341828820733257`17\
6.2683807142631*^-7*I)*GaugeXi^3*u^20*Log[-u] - 
  (4.273153821999316983230985739511711929326745840270742147030025101099566436\
95390940926872557237803038561465194048077596425755474973262225273628374405236\
8098168151410334911528771176922749522170199`174.83584712326876 + 
    1.11798561248827678281488548273423558244771702048276112822799830687619686\
96355437625246514820589336665861320124781127977304202850324992602257606706082\
03507145699321728814594232421808118728395069`174.253534811332*I)*u^21*
   Log[-u] - (1.7460483273390363903706114692132550973649786435213702799407614\
06947436108827841332175883423331141994449389228357597045408447879854362581916\
51366090177439091970805957834864292043464597186`174.59169383685438*^-7 - 
    2.64166060539990281708523564119231313155595381351648670689319341531751073\
92572856231370613787706290533498893871258790928692271763632862517571550912559\
6406503688545942489808266202019933307`174.77151459654917*^-7*I)*GaugeXi*u^21*
   Log[-u] + (2.5093912369253186454545958369611235255516273582992185200858896\
04718949164558649056427929452368960070664426451824293600052194645458715350203\
52997283364995694699230645293887570519119674916`174.5897006361173*^-7 - 
    3.82161919775286854642060921456849249387933180096433471368149647126357369\
09417674020647474741654721560353381890805024123321122106238043574129350737190\
7373510893073513215066286549989798104`174.7723796690046*^-7*I)*GaugeXi^2*u^21*
   Log[-u] + (2.8290771201583931851260657058669763159826290067040402006533242\
59224936430132005061242492367776489641951968708657813336102002296495926043192\
306546263174248655861420149807172997853336574`174.59379167249287*^-8 - 
    4.25054693457468702289776104440780822371870053674136487772044943096924445\
01719285486499919206262864585179811314427810810997641411589132596901002501103\
805287530486736957635010687767929667`174.7705917021045*^-8*I)*GaugeXi^3*u^21*
   Log[-u] + (5.6125346059838508909448521318597135969817895681194576655134631\
68854466571044663141011967552627254418197049425550529883035915542552659868045\
677324750732734210985816218441222101812352534389423028`173.311397455276 + 
    1.49256269826389904649705737845607849377167851873825536540529297876790608\
90924734976115632548121797559403038874782919582047353717333469632114852445043\
02072655096922829147527805302768869988350764`172.73617100711263*I)*u^22*
   Log[-u] - (3.0913946275442556943330593358896304581091695045330522687454631\
98247838548952364300988513377413900634540531095387129211815790655872399362540\
6062934071553072645592943974084040446897560644`173.05356666811042*^-8 - 
    4.89793220033308158822965251374431911174335221514415056709677917068241025\
26382496388964457472967572584254698681104890890878016336237930093945346065195\
978924490778220130632214141192320396`173.25342498937488*^-8*I)*GaugeXi*u^22*
   Log[-u] + (4.4860542902665841538241526475972764036994098226057089370699138\
01705446119608221054640025869491274958395461152552063749983048016968373374624\
2856641458230460197455690096628350034337510867`173.05189159650803*^-8 - 
    7.14597724172516484894676996543312769188397924228355763577639855223231625\
50734406574070792524250476431323418926107651773742354261516033016846587611463\
627107183493905771575155560523630813`173.25408870013558*^-8*I)*GaugeXi^2*u^22*
   Log[-u] + (5.0416898651120519891477048729539346062742405544561250829081825\
20685438922811492199201411192896462552492014710378927025876890848579285543890\
170578176690519563048861553842386358664737049`173.05525145285398*^-9 - 
    7.94465134829992551047718487899926795817711782355540789621537068030365483\
13464004465856123272650044251026869748372901782405365164312405743057407412976\
45665407870459577798525285447165633`173.2527501688265*^-9*I)*GaugeXi^3*u^22*
   Log[-u] - (7.4027128179125700155585539869222386305933798422639766401118366\
72241457615478322269655534595076521192079134129002521486776477250907292251316\
499010330178220373202149313115507859821675357188582787`171.76842576842938 + 
    1.99774695314010020828989170344162903794810242487884426720507467299427672\
92413166790377839925388210798926066917245788756964658143774078638733606780731\
55493441525172818333582083497733333139892101`171.19957534378932*I)*u^23*
   Log[-u] - (5.2433735796546884304998422430183979916610592916892002347501198\
06098092416852510827782766802948679610284288800450055790710338596561576236223\
040641270402595647328107449005096574740755849`171.49707786056405*^-9 - 
    8.68416156506349143725411655219294333777628186331488593590860425797002832\
93861155681996160194683259727958066510207229056202973933069927635201028830470\
55081621132455381824538058053982543`171.71619495387168*^-9*I)*GaugeXi*u^23*
   Log[-u] + (7.6613000452803117102307748731109167133076738193280042019176546\
32504952353343420942115079954172287374182847136518820262948821375472371957707\
238854811679333324247158051401570696842963443`171.49547856089285*^-9 - 
    1.27526072090948646817369697150337931302013792828352338443273862517967035\
29194003920405826061002620990879916227268511354918122780278951617437017279752\
164111593411852286072018958302331647`171.7167750728789*^-8*I)*GaugeXi^2*u^23*
   Log[-u] + (8.5891219415579572058875537794741949542793950600389667070436554\
19084517945338025996688883446389457520379582210953883704626394668636604174587\
41224880030783453049865768909260278561859265`171.49822894007107*^-10 - 
    1.41740390707390541959872636178586160268316097435953431938831358403415501\
58379237338439924521091774189636754329508793895309414506607364586668326815020\
46842254696399228833074670372086228`171.71577379707648*^-9*I)*GaugeXi^3*u^23*
   Log[-u] + (9.8014156214387745285426167916720253013629915366730814724005002\
32106564552109498955332458538232245469056078025881488660230120812277381109629\
779951168567525147232296642680543330234399483629762897`170.20769259396852 + 
    2.68044450009095273834387378297627543879368557405178219635122886195798990\
09159383990937321755977185421626540387178747438812381042095816850782070360309\
92651306231229940599138525959902347338218451`169.6446106078374*I)*u^24*
   Log[-u] - (8.5133662419042527412479700159360493586634914043499436086995179\
84002840174105741871031779974271873657173024146164525870343284559890496477289\
65113328441943519806922560888736639962360439`169.92222616749993*^-10 - 
    1.47500187407119127196055560788870199548615014026955743592682654514291556\
04882461037928452154169808879884197519990362509586293697037249359940869579398\
73391863233663397217357579864438966`170.1609174226254*^-9*I)*GaugeXi*u^24*
   Log[-u] + (1.2526180087293855976986811538171179253892581852641403923770540\
23448592968156472648135040924035239553197736472076436165900314710876513278911\
847487980516896895214957494908209375854581958`169.92123697915596*^-9 - 
    2.17684560697107465032860799511061011547467207826487125657846059926224528\
86977680808505883344237228236367363116658702003642263411919275628706187532247\
13480159423557837661757213018462692`170.1612459556959*^-9*I)*GaugeXi^2*u^24*
   Log[-u] + (1.4016243046636323811531773203622043585306638621833799674384745\
16953159613109926002707721397138623381425952833658999411854229548652778545775\
20796300538771494925301507064448746316577111`169.9234815565557*^-10 - 
    2.41906566641650926447465439538942951676023546586954542853672973257562294\
92428418677986678712947332246309229740760471641329721007504509408475576976784\
1933996353501146888088115613479379`170.1604975944491*^-10*I)*GaugeXi^3*u^24*
   Log[-u] - (13.023161594540731377257336395280353820755307432572471711894997\
88590771582759559716750469895650672876362583286420057021073891708940279589107\
7060424213177480826155852196506360030949185178837539242`168.62989899544823 + 
    3.60477884035692732846074583886209879611265149536296862845702411560643159\
84160624210245482075218241196621248336716691432958230841929138543893540657759\
99148444589614051849244546175567969368689587`168.07206119115324*I)*u^25*
   Log[-u] - (1.3333717615805829633036258920877368244137159550086485291183366\
44861559935192098459521181804529028501223402878415597373982144117539385400830\
89433561775405318025441689518224619476047011`168.33171117537375*^-10 - 
    2.40394344239942802567247449656434220365750845912003847556238208333388105\
71692257435709777202957060253193566723757448832695161103534436578007245575474\
9100750459310789859360506224230744`168.58768416786447*^-10*I)*GaugeXi*u^25*
   Log[-u] + (1.9645109870656501389003611766693902400650630792425777738537953\
13794078633680233888048843219526671102833287284662579216954113038826733579452\
16279312268674680095494247653870233595867412`168.3298809992647*^-10 - 
    3.56137406613867789376373610600943031505382122778471194557915682475957531\
94342080670978725460373419320574745735434107974060471781939022143830414177082\
7156959661723744971942369189589639`168.5882441290504*^-10*I)*GaugeXi^2*u^25*
   Log[-u] + (2.1948985353523407626796760886396544285919630215845381591801825\
93222645841410069531352313925512773450792995548480648553291684635213345344525\
1291202435143340157032785810962601114915762`168.3317075547243*^-11 - 
    3.95723804470137728526524885291997601411062864402890997773391480015417277\
91523308420532136070210775826166482673430957693292258487187085228309987185331\
104243492847596108468414188917042`168.58768528173772*^-11*I)*GaugeXi^3*u^25*
   Log[-u] + (17.360150517109751213889408845524458698332860907432446210053969\
52505704386173264763878851655417056345154763117557119249819410575280641058247\
6845005626690194044701898700473664032819025392599546792`167.03569324197161 + 
    4.85852349402391894283773235519591100353392671872214221230269010034620255\
89006347739592228420853616513222476604523859158450743852790212625189724316129\
98449024954129294419528815871567348598623385`166.48264406282502*I)*u^26*
   Log[-u] - (1.9857344006727023034204750568495949897051804247795499124885086\
16019195596195590919388035113466302432645768840402740252717291843397054504009\
2691998056700893317601534734051637177489527`166.7209078236331*^-11 - 
    3.76524316490863961042075144860467855352276156488810311442576896257267657\
07891698366564055459829433659500608629774690457163649281217686510300459727364\
226966963077460981670337321972129`166.99877969289906*^-11*I)*GaugeXi*u^26*
   Log[-u] + (2.9605406134820177107232019277881983881626218072471076167181129\
77049794380344145646458964595088725340131637480446984361294221491216003635904\
8309217345764980395038554083196478546931057`166.72206990167155*^-11 - 
    5.59443833197011943351857900004011101382879408721414476547802236983295902\
30750112185732019273069678367776552720631900692313642792214511961686952630661\
925895364688922225298254493998264`166.99845536938676*^-11*I)*GaugeXi^2*u^26*
   Log[-u] + (3.3038373237126822836153718574047433428227861818746258146833536\
66329380600402321014817922184315695425771560313730764716598808773639106149116\
830058715718277581184449725142348959427201`166.72355232472506*^-12 - 
    6.21591022000527468622671871139931487475042700900011292110026499360211927\
61982201082315124411901759797767806283045645038001779246373597154628804972502\
99463523093770116920502837957277`166.99803840266887*^-12*I)*GaugeXi^3*u^26*
   Log[-u] - (23.210970876022051782196736215939145283131449078700244806055842\
98592144876341286390411391758157210125843888740888166036047425215874848250200\
3598336616428461832422661058305714047871610052182245732`165.42567647776806 + 
    6.56197154274884734022531412460685647583842191174414231570688067282035488\
77793281065763319492308686795984429245706772283600803578398171340980990294735\
75089735943058654835449186743337289369822651`164.8770175137743*I)*u^27*
   Log[-u] - (2.9395478576467345916445382813196780107190963053652579057350580\
63386104909096148856432128845157555706442133309350845905972057291434451622102\
467257174150470516259732681579364916955064`165.1050285349658*^-12 - 
    5.67578685242671158980845231804716038331331542519016676209464513867532683\
92415914070380222503766399935852275904085757746858198005156798600523610255395\
53363963693555020136525857014285`165.39077407746947*^-12*I)*GaugeXi*u^27*
   Log[-u] + (4.2939890009291348640273700358992395730356023625927224426646094\
81706428463722482809450773827878412491376949559072551713490083365325999853748\
11375070937221195233484726139137962131625`165.09841368164072*^-12 - 
    8.45204663957569944339412172376276944907055559591024219535564493863029083\
90222499366043840240458246443896849468867725726736038022798393754598995503121\
687575638264829553209735864196`165.3925146388708*^-12*I)*GaugeXi^2*u^27*
   Log[-u] + (4.7874706084270078575276586479750234548190462794451645772700937\
93176972426133749392452661623181420475308545548646077516057825018960690260763\
03504530507541557735657443512361776761991`165.0996138290924*^-13 - 
    9.39065932110225613254922096781009003471855366509931307591747400468854626\
56024518188988056021396998979198603805498872095459772964402869550416444710886\
1306303131236593085998552670035`165.39220379364525*^-13*I)*GaugeXi^3*u^27*
   Log[-u] + (31.120091279799731065582498611264578879633558166904297089332200\
30150775175136879552001972860749637829883157278189080624803423531003625516424\
460812356865714999321289616859926089`163.80040759926945 + 
    8.88017732828240991656601627807350491810429359808846876258350112545648971\
07899384209509126025766761493119750331740891789542060824007182840612285546074\
3093458645898407516116522`163.25578837539314*I)*u^28*Log[-u] - 
  (3.828522939156056065501759472401797716417138370587012052507823048536406202\
24799360967750758039211640023388104378344277647263098076858558612668502167846\
788218263810826865233497541011`163.4418313659181*^-13 - 
    8.24539118901396478779882463121232398098620534308418999391723752150154074\
64769468798206118144398775842386830465993509417562104395429797594557976086478\
3384473107039218341368054291512`163.77501137719753*^-13*I)*GaugeXi*u^28*
   Log[-u] + (6.0028532064702182888227032897860010775096378874113027568826910\
96757635427687429328628912186320097134531910351274969115284657378125221664857\
94408018194305765789296322381023239023656`163.45947795606645*^-13 - 
    1.22996042415132317686940653941508459704236682816120997197507497724277279\
18310692867604245467082231318031629414630349962352855946176445925902237670448\
37003659956172465544018456201751`163.77101137037872*^-12*I)*GaugeXi^2*u^28*
   Log[-u] + (6.6878504264744375650712681216747481583081842842296634900004278\
43872958451095377225753151934313613291435218564769805554443921104664085017344\
1119085376891213803465546650856429162023`163.4604473468404*^-14 - 
    1.36652956208253642963828632044602968502780769997513463329592991954130546\
32723109112977733519351230061961924206669946785919639113375572274184271120146\
0632212575605328355164768028046`163.77077982648717*^-13*I)*GaugeXi^3*u^28*
   Log[-u] - (41.832241397418031302500485106949824861084478571053707167379435\
10098693223310863516937180343925775858174311573040686467341095192709398728962\
927996894788667295396451275840346966`162.16040749006464 + 
    12.0398670129572080466263168754854517252491382117765424534770269755484181\
85587263216277043755991725164620272675761079906387234900163775920500009228607\
04636543923036975919225589`161.61951804501675*I)*u^29*Log[-u] - 
  (6.263934347175031295763173579507644785841051299183944573710782959100633392\
12991460191577530552939492986906937914458709084605607894323493229451941875609\
49058594316114434884294398594`161.85572012712885*^-14 - 
    1.15584701298764013019279261201827036397432477718696542093984042954995662\
76441874373521171886703816140383447181017561012588224937558284579182615226846\
1645821252817919796946507975286`162.12177328494053*^-13*I)*GaugeXi*u^29*
   Log[-u] + (8.0992285310462040452698091649702215703426394104712960892624647\
92580341914866121255683952784195422481719746778314976285715129196776009984288\
3190561926264123933776773707870444943273`161.80578830505377*^-14 - 
    1.72643163618383420577186845515813365039108622285615386405608775492981377\
33605554392384991812943461290669658170794619444844260579849923271667504025245\
6654841106929078633616106294468`162.13449403737755*^-13*I)*GaugeXi^2*u^29*
   Log[-u] + (9.0182780585234156550833586096326088639437646347421685153922344\
72235931823938124963253768925778891492241651296812679400960314389048051214428\
241812966689616807389077010847381000394`161.80656964444586*^-15 - 
    1.91811956928435229784774258221885768129075569568523627293334048020065234\
04175061990819714959712364433174775969330306914380700138408658088436493322061\
018240934476616204463424985903`162.13432169893798*^-14*I)*GaugeXi^3*u^29*
   Log[-u] + (56.367368713573213414382703392327017240799120724834863411134182\
46449760214833379219935425483417903957784922388071965306852805577868232039656\
666549181520516577662653693099900525`160.50616272009802 + 
    16.3528184201217932981081516421730198256198218379158917016228604350746624\
71369831574037344417601805908236146009967579802327973461075734386611788070113\
3183023416817798386835617`159.96872757253175*I)*u^30*Log[-u] - 
  (3.637496340871216451738535377336445285485896256243098309595356781760764176\
44801283069815367489769640897063259611697560990790623044765934974233692750038\
2639082509178488304705405333`159.8784810985395*^-15 - 
    1.56535129192645271167079474366830189040875686314673008017725571984731831\
56941857106035037217071729615083510434199528440710997563717467187792091104638\
043321299233204888920824526031`160.51229034944237*^-14*I)*GaugeXi*u^30*
   Log[-u] + (1.0559808500994321505920996794508866855346746441576931136207830\
72829406393137822215493110822274122280417976123811579912202924404157234576345\
5562274140054373622578367579138551301715`160.13783412454808*^-14 - 
    2.34043216460513863480468389517513728346769180534589053311510953427439412\
00925529955519622234559705320015707723799267686278585545434423998613259852669\
299802547676725792475721306414`160.48347414007821*^-14*I)*GaugeXi^2*u^30*
   Log[-u] + (1.1752767780945759417071716435043164534226181549649054779367108\
41320813166156650675100573137434957787118295798581412432569561534809550553463\
28261860512396372060365533598897423356`160.1384626569195*^-15 - 
    2.60030004187997169037089369091779143389139794193421801257882019524509330\
97643010884661819142127214519305171677271046919599056606456846278840387931608\
47731043835305064538320267162`160.48334596474*^-15*I)*GaugeXi^3*u^30*
   Log[-u] - (76.124052643525968232425084780108553668263297002887054193973553\
28289056828275146779670979395361468243108022878813331523847416899328951409105\
17375335081724283035839816665643085`158.83812879092216 + 
    22.2482113771607856645188488764932133406780831810526138333800522386409391\
52204334602505348003582496210537359977592665800082585375201277513447911488661\
84643572632112767458329951`158.30390199204757*I)*u^31*Log[-u] - 
  (2.310284467951973326921597712548554573271461014099730941318001321848563382\
05052393316311360507985434956690638647903410526073536975643946468947932654371\
4723008467013807432234602743`158.72978538457653*^-15 - 
    2.05037524027720755594459320954754301570553224056628309802865851987120514\
41230489468982429695702330934679033611619246042278838936763467484108416725468\
79732820646069808922607972834`158.67795327501543*^-15*I)*GaugeXi*u^31*
   Log[-u] + (1.3319643907572071311617020286535302098257226308676499618547593\
11557021518924182797353546492085693983537490038891166820514600467817837109549\
971873028619878762234483356833012793002`158.45607204867795*^-15 - 
    3.06796407613846196532811341036365217708657854932559747111488807209619573\
35160994183213100156130808148222412978755773172594397158996680046011230072347\
76915101407193671969689376119`158.81842970428355*^-15*I)*GaugeXi^2*u^31*
   Log[-u] + (1.4819123890898232365970146851374326899049571298569168419217535\
09799128897475550460587246175753490564435896570418198995370016146556747340336\
92874602497341235280060670334502688377`158.45657674354305*^-16 - 
    3.40863287987397976200392094541907517511423453988905079758025546374838380\
13587837878909213850242349718876735462979460984889449605924609717424819184485\
5118208138132504875358516192`158.81833444361507*^-16*I)*GaugeXi^3*u^31*
   Log[-u] + (103.02230815715930866442263276129197176296869685238848173080179\
89259458502935213840963506224507669755413848229214022555841147219339900207066\
7636211570495823914862504866258874713`157.15673299294738 + 
    30.3174256483012309961594332091550418443290557171687982966629355028225780\
30843601985939542251769767933608308445640421338461981202205922001697152971226\
12397209686140618843931001`156.62549403833077*I)*u^32*Log[-u] + 
  (4.795879514479219195983951344292790135597018829218417714721295544387441946\
19368016826369155578789663816794071272848828558986655751190417809450994422503\
41059319927360023636072923`157.1188049030153*^-16 + 
    2.60030438629933070644410536512491730789757224591038957726670396139187160\
64638589086342602782753809738715611627271686886026909682943433998534756067474\
9394931866831194250339403426`156.85296082767655*^-16*I)*GaugeXi*u^32*
   Log[-u] + (1.6271064212001531243914941033149075919649772526610789863603050\
15029918482819472741964905106930456618947115005137916072875326269990860357871\
80680636516562965731304461682702141643`156.76092899086*^-16 - 
    3.89309799249515562796387718332066649404592903086312951202161873619344401\
83282248788494049468004765043667191699265713644875379189004483130292042978320\
9418091012915994818289746798`157.13980836728916*^-16*I)*GaugeXi^2*u^32*
   Log[-u] + (1.8097743908387515260647551090993479884043704956820800755313442\
56033661980576254443919562694724882225465527167878071856763362097748894028037\
9745372248438915402905227769824955182`156.76133357179205*^-17 - 
    4.32542199837396433289918671587792829317780697020055054823168127570296398\
95824765431556581293879290715933783866427988382149482595976039682105968350704\
78889567368419105030812363`157.13973761800523*^-17*I)*GaugeXi^3*u^32*
   Log[-u] - (139.70095301948131584751060861000623315413905101668838006089846\
17144367843474527075750223278616367871964695192007279441206431772287642417602\
2130725054545926894376114076555703956`155.4623769293353 + 
    41.3761231533620763239209121628079900076146269985217731936022996639569390\
85266291595288317113719678843831863702620038084005457659017682036881363028026\
80716289900573168002287583`154.93392735636928*I)*u^33*Log[-u] - 
  (2.574656767233257710681851469728961914980481772784043636939724983647942248\
60644657047062027041932051780798732592121025048466237711984472243823168490754\
124095424046157294779536331`155.47731491057297*^-16 - 
    3.19607683759256958264972147196572120449096401281993596842872094488376913\
99527333187473655263115051600645493474873699929582151659997354372825802435638\
197988658870798261487799406`154.57121278176132*^-17*I)*GaugeXi*u^33*Log[-u] + 
  (1.926891730745384442856093651874146703717812954330210537423084399354947072\
90842303488763932652124320467871516915758648609852764787561042478482974370235\
32234955011298940274988987`155.0528048467624*^-17 - 
    4.78721107285898527910262506819410729833239108254536857465581738171158656\
07569486708239903834857353116125863763387947810655780388186216996688993653398\
470516507079002920602753193`155.4480301101754*^-17*I)*GaugeXi^2*u^33*
   Log[-u] + (2.1427432715886301262444476874017321745281630881367535343217442\
42806698197656065067474297263663972490316676299517706241207608514215919411508\
235385266182861643111871809993343525`155.05312867537396*^-18 - 
    5.31886619397376240526180909539577188665657480121463366713181574824885547\
46228472559284880304770628511521693912353855561304246999370889864111163831521\
00265668371196280105842943`155.4479776002902*^-18*I)*GaugeXi^3*u^33*Log[-u] + 
  (189.7906149436917792935278984362567351160116277169273535695055865488794945\
42502605609374270536351284397600025633987411870724495693433549166227861597897\
80273648578755747975992183`153.75543875235195 + 56.55034647787631360662208245\
48412801061686135526244223684882790522968718737240506207699402894409149591041\
8500698579344688343994962583234718368840871764744001475474555279250197`153.22\
95992895319*I)*u^34*Log[-u] + (1.00474555541619804775553609699869056777157274\
68144229125358045947386791425412158272167066940165276394286201828918972506899\
2444478822592647952975342625523516308074988926902062589`153.77359690559453*^-\
16 + 3.8108413747172667405270953447634025747081531362747349613130270053767600\
91678636750705238418552588417580987142432459490956825723614615973631641705089\
60056464227731377106141574`152.35256168362088*^-18*I)*GaugeXi*u^34*Log[-u] + 
  (2.214214974533572457711855447192193854993432537986480092636772866747840789\
28323349779427460518758933773692702590835614105008005650696874816699325934574\
3655279779710645372703733`153.33207489762043*^-18 - 
    5.70997978642508603481202693634108588539555640038306876834889720248868536\
23523837181335028034474360991434153406345801299504186307117740996843191764403\
7608376180481694871459193`153.74348968491262*^-18*I)*GaugeXi^2*u^34*Log[-u] + 
  (2.461825444852846216928849083269396655645853047259477511233254028916894776\
52507067196559283856550963185515307053639847324123849081906552427163814125548\
824924996628169440985397`153.33233372635607*^-19 - 
    6.34416204104214639135268904906833302813388228325818822663851560280923129\
00361736413896301685983495580661770038212740621175781348422245149839001665849\
4463608786035579687083858`153.7434507373111*^-19*I)*GaugeXi^3*u^34*Log[-u] - 
  (258.2916720576069520740843153609208089159860874815036364798751008126076724\
60363783735015410677299340169158279249320755782884380376557142769368533712048\
15683125383049276884038941`152.03627515089727 + 77.39600917812186034510384589\
46455158948480947715122183731473932440510307095867166890408636805046667021131\
2830760552070225055152240813494021524503636014597564732417912053110627`151.51\
288331463803*I)*u^35*Log[-u] - (4.2768130039318636665733683196077746426622929\
74537097333573092869238668062163413553716727687421083784690375677940010956732\
2338332704386670784657472072170842746445759757825406903`152.05492297402716*^-\
17 - 4.4118524752714840049552542079909043244259771600582758682899739239940586\
57439717455866402486812013741431765271500648060427700330027093669639089542178\
69797911242159857709753986`150.0684236940651*^-19*I)*GaugeXi*u^35*Log[-u] + 
  (2.471047619410457946527934538154206804618595548897748397223351540477542044\
88403821979136083851458873725104384044516659762181833115867980098704911761423\
396981531523380208647397`151.5990919481189*^-19 - 6.6122298709605811941015859\
65003613027304057243283852244178935884829338128013145949657996275533372635159\
08665484594370878563675082007159713457392425200651934133243916215210666`152.0\
265587765719*^-19*I)*GaugeXi^2*u^35*Log[-u] + 
  (2.747003531799417122820671749157893422457994019071264753255006625408504101\
38489999565945036032566246506247312568768954140145062661083276254295166660643\
76636551100612006213246`151.5992985563306*^-20 - 7.34667059795275507883147302\
31973964316666244932315450080506623732419255083293173229632025412689886377075\
978836933929428406939751319655840655557944769401810178775248280782588`152.026\
52990639692*^-20*I)*GaugeXi^3*u^35*Log[-u] + 
  (352.0978666634279206476895687988048652584546775935881413119205183004302857\
76164494091510097526055121633041628211881858780830202139463786363603517985041\
64647119177623845833034743`150.30522312207472 + 106.0648423484872945689452114\
39873661953321249793050564428613417826218460843221422492424888195712430217681\
68473022337028801325743329431069337652312070423440116608183807192073839`149.7\
8413117913493*I)*u^36*Log[-u] + (1.782680755758135761134586157838125320643719\
91862754827681805238078109110306193348750600913626879833313388693192967590624\
10319596271961169581195769652264599811649401540703969981`150.32408278000213*^\
-17 + 4.963435229464555842107227098894124985254165895834452736487076950139547\
96993809208283910870522222252858810851313607909787510634596740359097256855041\
78651952979384828087026598`147.76879156266153*^-20*I)*GaugeXi*u^36*Log[-u] + 
  (2.680378192103180464944886503127800566122769529736140411891399282603412530\
37529516502363141692071364331688950880771457196863889997408031111182832175465\
54345530583080370282062`149.85418822908932*^-20 - 7.4403913864657342906843382\
49998276362143219124508026134872982401384407883813230805541898588304292257099\
4090860958895023285645782992427038282137404090550797893982426751662134`150.29\
75879345996*^-20*I)*GaugeXi^2*u^36*Log[-u] + 
  (2.979390306965858832759865362512029000334596586105271476115962866341907198\
33710270802071841801978250064664991710284005686554090394299370019358519609850\
1083327472717822421473`149.8543529570454*^-21 - 8.266867766158575929399402842\
84584946420982003033433909754914542548994509742826396293566763199154408828264\
4140070124411902834181020832616416383127011493966880354469386721202`150.29756\
6547395*^-21*I)*GaugeXi^3*u^36*Log[-u] - 
  (480.7222865211682888260385004613909492621780898670788899489204791444680253\
94306100230880960179960154524737463995880024353355673276324782654180280034141\
90175922195846415825305232`148.5626015547439 + 145.53501242494843285557291801\
31019431433960793028259850597502736848487951641970551135905869326251400575130\
1472510541607359924310855784543025876444290552682514309787199509736694`148.04\
367478534263*I)*u^37*Log[-u] - (7.4929997139180846905050787333759898422710474\
87393908701612632826908134193115875315697662636421164507739934393994024791269\
697953197389680118679317151481341233564193191981025547`148.58164373759195*^-18 \
- 5.4306315171182730962443897280196199686104404485587111733036816294439849095\
89664743149897263124480755526090809246046702093312783145876594443128551856507\
920981095797769966864`145.44183835732463*^-21*I)*GaugeXi*u^37*Log[-u] + 
  (2.828124566598564938052955402007931618829055636655655598677530827058109681\
05755847749157700448952548058694334061810287995958393422210646974826471467197\
8394728235568224013008`148.09767709229214*^-21 - 8.14197461399064608967916526\
78602541491855114828734708163472052989780902653291581693868199742488925759125\
46016515228386931056537551622039930704880727679539746119348054287654`148.5569\
0830191205*^-21*I)*GaugeXi^2*u^37*Log[-u] + 
  (3.143351880519739570815064020594821603611539230307886987105194818456539803\
10767555804781726704410203415831358125461250794499430235551661728654929183729\
57219809894649002065`148.09780828694775*^-22 - 9.0464290443675177111171179308\
63040282884855199549227345399650305922970127788463963281468008327629978891948\
12560878655238938876469318359897800828196187981701975974575466092`148.5568924\
675431*^-22*I)*GaugeXi^3*u^37*Log[-u] + 
  (657.3046570538120309620261625464127094093556975039773667762846548243301304\
52390945318071740023694625211703264011359142472786369652080394390270410612050\
3019492`146.8087126489289 + 199.931819845094479325732867832924793805508551202\
54711277576001735610377583744939730426536195544009298686287347972977429101058\
06808653634523865172043925552989`146.29182785872558*I)*u^38*Log[-u] + 
  (3.151202338957817415450772562323966956925214988206927671993066020821336412\
35728270826231772125894994514987136506101746432531266525993837632573522595180\
7203723094441464409409067`146.82792711926567*^-18 + 
    5.78298617623450164708092618399252763925661088724060046688637896962223941\
96091171632224136909570937912591103626632219489151577555411846939885314068914\
5901864773273675137345`143.0916029832711*^-22*I)*GaugeXi*u^38*Log[-u] + 
  (2.904713251899344634266804035304683426203424775634024650912019368524531446\
94685683348662455535269453964619656562644027796106646626669637343338638585205\
142075932014733217735`146.32985452233456*^-22 - 8.671254044934874834592918276\
53690825455686272484155068527717125023832313827553684483648606708926502817774\
864723758310651404446424204393951184195876686500594571918276704086`146.804833\
16636298*^-22*I)*GaugeXi^2*u^38*Log[-u] + 
  (3.228261375301338525199974839150585914552165426567791698960128746335852084\
04885269323702559373564332454369530460391046073730523305367157748044140221374\
079583881439260146`146.32995890693948*^-23 - 9.634545520700488583532408380731\
59006043611030718850308089295041224848822785886659721655434638907324431219266\
40681686730840747163306320867201079773314006501408788849902058`146.8048214499\
3383*^-23*I)*GaugeXi^3*u^38*Log[-u] - 
  (900.0099321099923333786870430159423408556433635389171448614255386536615656\
28525424303301723858600190455068280937898219731399250163999140647589148674743\
4601985`145.04384319149332 + 274.97394307124021697616340857528410614983798056\
98632859055789984645685692671092179515318477623411742385322483803763442463868\
653360624010601525750824340105254`144.528887430753*I)*u^39*Log[-u] - 
  (1.328429451587979547929738744699932043278351060683898412653219549137881140\
54458534097696656892188413912681671691513589596888887879426910022801348098463\
027362`145.06322169245507*^-18 - 5.997886546681652494529577732945582825897772\
38695654672340958445417801615549198578905612556632539808386874259005124645943\
0768143964073096829164732315319`140.7178814435955*^-23*I)*GaugeXi*u^39*
   Log[-u] + (2.9060798448466437322247332491340503961800316377881361137597317\
31311690379879279842669297705251117817327693859155803047581508116478914112885\
5070964476293092506972827721743`144.5510004873541*^-23 - 
    8.99428015429733659660009710163321089788841507421763700885757041936060812\
97699013304465818217734061117700009086252569459481168329638471782781601569122\
069293956813988832654`145.04165935581128*^-23*I)*GaugeXi^2*u^39*Log[-u] + 
  (3.229610011144653780861849917074907948365386618113552243888896672911535040\
81072837044560413619277135885539442161074380758572269826486341229264747527032\
6379114594091486019`144.55108346585845*^-24 - 9.99349289793635246787720058191\
88322667879391991130131074774060865445464558550342587503250189712522048816885\
84320845212801826919440789388875093940157496635897016846036557`145.0416506913\
9097*^-24*I)*GaugeXi^3*u^39*Log[-u] + 
  (1233.971509186490339003302075910917502502853067086930804162780190336724821\
32692634928957825046418138805444954133984424481524340080275328820509443714404\
72543991`143.2682657056007 + 378.59475125303056967093812161388802952906952842\
92836139035371801848284773471313342952508656849746309354871267311489574259658\
117398723983202247317776263703562`142.75513516180303*I)*u^40*Log[-u] + 
  (5.610337191144712075461298095251408306739122066328166484912310900981313385\
25618691449812851938126579357336242101228038265237479604517180292155463509125\
16339`143.28780063553157*^-19 + 6.0629420795293962890633640156963855004568116\
35529950411288047703335221023582254218853242785131097770133851734657027049922\
12083599770071248923710180382`138.32149509098258*^-24*I)*GaugeXi*u^40*
   Log[-u] + (2.8339522455512699195721769376499055425054954362633623260299577\
14463355140334086009523357716383438399058690619865202440483971369439778265645\
091097212152981397273210697852`142.76138014555443*^-24 - 
    9.09244907951897082295544440121484471977808549523856122833518513540677108\
40310513902242622034054330566737895656977965219000196073292205066568173565161\
4760531025544508826`143.26766849535633*^-24*I)*GaugeXi^2*u^40*Log[-u] + 
  (3.149321778436201051859622316098531769758751274608293154529895395736265498\
01888203834426425239664104045676985278056353729379411340661058831026779476630\
791088349551992074`142.76144605316742*^-25 - 1.010259806851037542260411755766\
42573259164693839555300678175679792447786818239216910395895436905395295195277\
9357569901580392434429269987975590672765617947605792908545028`143.26766209165\
31*^-24*I)*GaugeXi^3*u^40*Log[-u] - (1693.99292618386614258193129954296102651\
14057669348160380312557351824160644436769577267535915986855828250717891501948\
46378208645574503622185455698845310087268`141.4822394890342 + 
    521.807874737279909126064099310800651551340165485501684712470125305615807\
28127241469416047383357920115886950286618957057925049483662907012014889582923\
89657062`140.97083852543676*I)*u^41*Log[-u] - 
  (2.373765829449185502720184048113642579668984636686956295765126945313096607\
94782370773247278877807914621836045410633103837486344198262675202429342253931\
97242`141.501923764142*^-19 - 5.977064457370433056017506771379502699838831502\
17525270350352171818836819050607815153993559924787504460615917551813148383526\
10524397423317851747741185`135.90297382963803*^-25*I)*GaugeXi*u^41*Log[-u] + 
  (2.695407999211440687308560791924071171401794583802899729721661776458169227\
23804223610261183124378520110559200273326211249528307832884040254783868115463\
526153431591199679`140.96124492324236*^-25 - 8.964121459073573587537126590588\
59981903837437305627061752592838257650066698331267793015045595624049795091928\
889129732852435328049460063616750199351122353150165751251981`141.4831281427068\
*^-25*I)*GaugeXi^2*u^41*Log[-u] + (2.9952619826926817164645256505866298440883\
08948073985912805636802230805951909891112596662522966189853389387700022602883\
5509206038294808980333273318568136284731277650482`140.961297233394*^-26 - 
    9.96003795495234921266587457004414819626939828166152395833559867256143858\
44260238035169926945414962467201299454440356953923867483751321962618584929053\
336771938124539842`141.48312341253862*^-26*I)*GaugeXi^3*u^41*Log[-u] + 
  (2328.306482587828669584267452362435543590717686533366651508229653793895912\
57880534946306367281569540059902727962979809212412136646322723422807694478225\
88397053`139.68601155437668 + 719.9137442210304176766344572085149548430296160\
43364952080685153182423060527438744760290410871655583563343770098714478477532\
293656207863795624409731172883455`139.17625187200355*I)*u^42*Log[-u] + 
  (1.006088181451899956296350503192528820280427052695369613198842571561347410\
95252307655970356133396691586696787083366751457693401204941268198641269403816\
19725`139.70583855844606*^-19 + 5.7501414036370031345777663749147133663143191\
94351771116101451743905507263931312714181436116798904568855938967822471760703\
283384703746100276151792602`133.46288103578718*^-26*I)*GaugeXi*u^42*Log[-u] + 
  (2.501819717177422971812425510695985930202147483791243788490423854245095276\
33785416891552486212033668588520067311160063708859181482887500133071777726881\
36390061032538335`139.15083348316762*^-26 - 8.6241309619728603383658307260226\
99020632940349112404082507213723129215679573252059310783805076206430544074423\
2708161591806013549547333893001145149058508732262678807062`139.68829281512035\
*^-26*I)*GaugeXi^2*u^42*Log[-u] + (2.7800660873751842478280577414413523311730\
65675404761507700854407794005308022552051108208019751257742426094868591977215\
326850188214996283006981448829573881397431274417`139.15087497563155*^-27 - 
    9.58229346560824887960604663727470824157093514981798886427074240495948999\
04979655043080921777697222794531431036132182820426082345796206855107764106898\
41334152671955365`139.68828932294898*^-27*I)*GaugeXi^3*u^42*Log[-u] - 
  (3203.805483417882617830577278993336447670420815895018449524249683519437138\
18758662632686521773930313993950243426269607197244184728623142138110183218504\
77531878`137.87981748229862 + 994.1823411338265645339467346172136846175892766\
39312777311134666216213248911760572008095961169598387729791146897267299178578\
6252558925688718486837992467786936`137.37161738678674*I)*u^43*Log[-u] - 
  (4.271214347746723723204043797813753810071495881581323374500471184257368830\
64308438158562436589100307986885853815858184283828063097418307502804541392015\
2477`137.8997810264528*^-20 - 5.401436291254671734280802801927218526911572300\
41267457113480779616777404947957280818179452886848818382726031832880648503463\
784753420104006416020782`131.00173891778022*^-27*I)*GaugeXi*u^43*Log[-u] + 
  (2.267392666896374025079040377802052789892529418512598554215398668314592711\
53006933313303083529600231478347150527938456999499434597067518857023316985527\
5566566287410469`137.33037259912382*^-27 - 8.10138102603518323930514187779021\
24546277005572236916870343577237145781540030380788189417917549305913159334973\
96869776586402827685884493110009265377410012353349002964`137.88340491988868*^\
-27*I)*GaugeXi^2*u^43*Log[-u] + (2.519515464881704768385693169397514384823143\
36566387871171100826796749935662622103519333488446116239046449010339706576580\
03228970413883916538590734665450921183173463`137.33040549144044*^-28 - 
    9.00147915586648161105805984730456277192038826467743930079612518264119026\
64637675696530738258958565733068417466532054687648115776474327098109121867185\
6055840795653374`137.8834023431802*^-28*I)*GaugeXi^3*u^43*Log[-u] + 
  (4413.332207623068009876043631804009269640998513145000270708059292247990329\
78768966566512055377333463402545028188582889738511327983839996500092985458111\
04553657`136.21088868478734 + 1374.201371126681577035470185611004989653304661\
24743388721249223807982947996621750966274667206523900722255869090647336562367\
74331127306143283645594896148543562`135.70417244270683*I)*u^44*Log[-u] + 
  (1.816146171380526016699312201770625437233348233079721386466725693566299972\
80586440979084992495804041669123415806388336460629952541500441664471194744058\
297`136.23098297170947*^-20 + 4.957040283860419887714451810472505678151773564\
42231668570706296706670855285342934404030296653864613105734234422684461593711\
81013670724898539297351`128.6670546204549*^-28*I)*GaugeXi*u^44*Log[-u] + 
  (2.007541274213822251173256859118919207851659784651233159597127608807998628\
6269097922034263313201212814415756964278288089681181109871041159183474284`135\
.6470844232541*^-28 - 7.43502009777427389390987784682140581718633914864500048\
45414242262018728871437493806533370636463979135141698468083566437364522169063\
710192215081049`136.21570208710864*^-28*I)*GaugeXi^2*u^44*Log[-u] + 
  (2.230734172383330941346333818775277422888161849403887775613815533206860113\
37180712042469957010835613356030590060526117150520162801942081744991588986843\
11483630185717`135.64711047843943*^-29 - 8.2610933405530151946545456868997774\
84725578365350689870170624133371877173243842404791755540363702569740753308064\
0756605237276349303182708477351934906805948676207577`136.21570018740087*^-29*
     I)*GaugeXi^3*u^44*Log[-u] - (6085.83515489933104089466451502522523424504\
62491898052226235767875295215598059250034517033372830080485070806361748844637\
856332126692466298090518199839161633913`134.53087507945602 + 
    1901.15469510707000574646772042543377064264414997421857425967847951816228\
52206354193179377206762617634812350262509585217179311049728526747577795556327\
237648891`134.02557235129495*I)*u^45*Log[-u] - 
  (7.734000357138462977504400208624334538706943610501523697673282151926322694\
22816096986361820819540266262718215977002642700641529949168601824488164601006\
764`134.55109467126283*^-21 - 4.446818666259580720673455669567708368800399861\
23089779219387761792033873360265387893356753502720934925886267044522961188467\
5825211056493835267011`126.310739903487*^-29*I)*GaugeXi*u^45*Log[-u] + 
  (1.737344211645003487464630726247231798924932623110412376375734921119896837\
926082771902057332351701790510417224968338528292970711043811580730593427`133.\
9526091357211*^-29 - 6.669858848305283952234964192111251209156399878940647008\
07266541629255434058681380506368719379714355090761363812234865383459286805078\
21032216583`134.5368399072784*^-29*I)*GaugeXi^2*u^45*Log[-u] + 
  (1.930472994277986485246065429295528592798844461904260766330004764561161376\
61776387141591358327518003526125165917751349119991452985357456869383523`133.9\
526297656777*^-30 - 7.4109259259241865401222531331485990684893750884356907204\
03656204705776813067388665301473362850560093500322608598732135435620514727679\
52074700233`134.53683850750156*^-30*I)*GaugeXi^3*u^45*Log[-u] + 
  (8400.533141775680768203730514598350574858703110812319160086559790909145192\
89129954026429789740588666739560387492701423967552219135516154925324536801656\
5890723`132.77748770021958 + 2632.4018578224901269156394150440997924054694554\
63296533618261362013799778898335974924384573186192629423918188994876960164914\
7062037069111053518866110085695771`132.27353303931562*I)*u^46*Log[-u] + 
  (3.298247060529591298023519549253209912950903375461691869421308522153205316\
94078671773507927427930929323195043057009346689795229881363587592899369964309\
378`132.79782748953946*^-21 + 3.901316422946664801177951706513112750718365242\
93311406211926335988890105169038920427332487715442063248953845694058269382219\
271072076163938166931`123.8707554814197*^-30*I)*GaugeXi*u^46*Log[-u] + 
  (1.470269862858366635126273433883247132069914571127649789418700541414259398\
82761950112904363958427116681920436129965069455595145458729508643146889`132.1\
8464753646367*^-30 - 5.851727795420054092393864402498196574757086884273770750\
11087601958391817660762754001115029417787925114592918081576853657153078520530\
952664706083`132.78453459704016*^-30*I)*GaugeXi^2*u^46*Log[-u] + 
  (1.633693631901069749057431781779594071338436303253850961736750444542268608\
6791313655185426142615164838586731938479417053070073295257159353139186`132.18\
466388412062*^-31 - 6.5019001698388227215009657923937981163376136148362424758\
34438648264274720408481346226014392089621820753082299533828298827822477028451\
1876899523`132.78453356499483*^-31*I)*GaugeXi^3*u^46*Log[-u] - 
  (11606.67761068947274254441680562600607898153956535894563728533263822509605\
60124239028104610928869405577878324609082390152280917594789556354098500066463\
959671421`130.9589126188984 + 3647.878207159395039146187227048443829151359072\
81597937415485332375036176459338321880174943706328317064488349704680743008219\
48066639999938368393439911329751937`130.456245027311*I)*u^47*Log[-u] - 
  (1.408514340023631864724265629835225998467366305950097912626899897054830091\
36639793361561023563517798564591745214874732084479494987283201207418177050051\
858`130.97936780278*^-21 - 3.349029755577594185300149124260616930391588965281\
59133104493664286496779270907906505685220656406166878583040838986068396968613\
87896257643575079`121.35552553609426*^-31*I)*GaugeXi*u^47*Log[-u] + 
  (1.217290939105189083227845270436145235815592293909673876295797658169723282\
0546853989418373808054713676808784460806019280036923771830103247621048`130.35\
137500216595*^-31 - 5.0233837146061692799419622992712941275863235383357619268\
78388592189380884102074753373526056856803422634492332038121092740239105481310\
3109310054`130.96697696611238*^-31*I)*GaugeXi^2*u^47*Log[-u] + 
  (1.352584990260679478146757649046088812437315185255818098204745249050837157\
792560835564787971866636047607121407230261135484452819152640578006503`130.351\
3879523055*^-32 - 5.581524264050868657217440236007990251883374394276341556341\
83605961597718172234437498869569258063635317763326398279521083860907210046423\
9537262`130.96697620563864*^-32*I)*GaugeXi^3*u^47*Log[-u] + 
  (16051.14032496726313702924029728950864339461295880475927008188186950450155\
4423791317986609610120930454547792678560886488956837544702069072342`129.12496\
75469939 + 5059.0436345856979905551767729674787699142447566148818756594123194\
25418870341644361279020438902445166441676705906521841575932267023634211802`12\
8.62353008071446*I)*u^48*Log[-u] + (6.023009975129767002718319638495625761510\
48154816956313472330716433382706542355591379392912733662432817744064364254518\
3556233601595833136152523118250606`129.14553360332218*^-22 + 
    2.81433152450046999863939526234807244687908186242064413693956470694861987\
5378144717099150407109530680720310920628002599644777362136200847733318`118.81\
509527630841*^-32*I)*GaugeXi*u^48*Log[-u] + 
  (9.864271488812674571759802430356221371599748733195499958852279866257196971\
48743008672812488070661675941246976307782232429751255756264081012801`128.5025\
980718973*^-33 - 4.2213951576324220947970264617562003082838509722563641275965\
57509911773032735635890873722538411512941959684591500132503462031647083399683\
449605`129.1339890629279*^-32*I)*GaugeXi^2*u^48*Log[-u] + 
  (1.096055272768357438859667101386035173406935696779911157177340717288232794\
53025559909542560867035672599515761920131628977436083892674329121571`128.5026\
0825601381*^-33 - 4.690430513411992019514757000636084990176608893529845196175\
06254490040579330206464882029306846769557657215664659431456675934549239178938\
259515`129.1339885068289*^-33*I)*GaugeXi^3*u^48*Log[-u] - 
  (22216.94481278705541698157011926663882111596536164897210868697065126425153\
0910578906234808055809421923418471368852992404290480178429156517282`127.28496\
825603261 + 7021.400620250597989181728384942409224355180551285091454382838310\
61747398557138221584931353106744546244564579500755774629952472404817783407`12\
6.78470767309146*I)*u^49*Log[-u] - (2.578794637918776999441525012224297703747\
50186278608155691948411647882031971838957748956162400177665127110373672969285\
34964520048740646007959663565869056`127.305640922171*^-22 - 
    2.31618932589928460209621347211838566496605987613556177593862213800664105\
514320405862183386444475511642361403431215676819458676177929570505807`116.258\
99821950517*^-33*I)*GaugeXi*u^49*Log[-u] + 
  (7.826852905918537393933993111620566203199076477504062069516496728407254256\
0457299303200559737048583704366539670045560349610195788693031608562`126.64762\
060499284*^-34 - 3.4742191782748132506183656133918087373245382777994370074086\
45748960034172357664180329390322490299473500382115162767212078775281066119817\
14225`127.29489064635388*^-33*I)*GaugeXi^2*u^49*Log[-u] + 
  (8.696659253458840941818863661436712531205821904197436997867625087915813539\
874273296380521791593837141395434548107624737733793894703690489973`126.647628\
6086758*^-35 - 3.860238036010718091553380831599284813559352090550985066144385\
60949065213110197095237843633681397061829249101462551429186729558239821248661\
34`127.29489024013675*^-34*I)*GaugeXi^3*u^49*Log[-u] + 
  (30777.10956033813504025085194024375923658311546152451325703624704673072781\
4384701112310527299638131850409855322415156543775695574616549681638`125.42700\
768821696 + 9752.013111769592017746406000545285360645322949763508523724546923\
110247435972516971435112665932688042789595006402462092528373344271785485237`1\
24.92787413420531*I)*u^50*Log[-u] + (1.10547478767354279456426743999470469397\
40836494937772199041353545597974625066145986936249445663388637255837708801412\
935064321878969985968723887945889117`125.44778294162961*^-22 + 
    1.86767492620800675416361861352646555420093882762353508633547313551641323\
22545326390871902895338151103828798408659958391697229400505357126674`113.6755\
353878242*^-34*I)*GaugeXi*u^50*Log[-u] + 
  (6.083177839505217118011421727961118120921623153990034289795901541229783131\
057761182395995374769629186508408941501628147264125781800333987685`124.774522\
74395596*^-35 - 2.80147081082834421190584176085910692373478984987470562381467\
28233007743986210367326678912206871632542128156384071361478185729582315662649\
186`125.43777833267787*^-34*I)*GaugeXi^2*u^50*Log[-u] + 
  (6.759185439893738596220554648283657088508899721595594732925968287961551218\
24370547410048425796020301707716193429822138541827582343394954653`124.7745293\
1736055*^-36 - 3.112741579488615546419604187582725792724507057416303100097159\
98342825726072428924029636290522120011194805316541865298746632811270945848787\
8`125.43777802273182*^-35*I)*GaugeXi^3*u^50*Log[-u] + 
  (0.132812499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999986`193.428558696\
63512 + 7.0685834705770347865409476123788814894436311485939880971936253326925\
86914143970246913078357019763402959833194654885189955961150371488810021382058\
66828908251426313923107936167248750920040163514859335941996482469465`194.2530\
4972251456*I)*Log[-u]^2 + (0.460937500000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000001`193.61510589522234 + 15.511613727099604114909301704942545490723523\
90941458499106378892451984350603815693072592195012670302316185617715933138907\
00258577596559997691439620776343755174107777570908214479587007453258104649687\
6094936725419235`194.2530168155335*I)*GaugeXi*Log[-u]^2 + 
  (0.8125`194.25146350323712 - 2.94524311274043116105872817182453395393484631\
19141617071640105552885778808933209362137826487582347512332638311062021624816\
50479321453670842242524445120451047609641346283067363536462166834014645247233\
09165201028968`194.25327710547714*I)*GaugeXi^2*Log[-u]^2 - 
  (1.687499999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999998`195.489411333\
53966*Log[-u]^2)/u - (0.5625`195.48941133353966*GaugeXi*Log[-u]^2)/u + 
  (3.181423611111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111103`194.380439497\
84304 - 0.8017606251348951493993204467744564652378192737988551313946473178285\
57312020959588191529721050852793391277376245577255342227074926395721507054909\
43228278945184929125537705722674048136763814843120619123050526946795`194.2727\
5779272247*I)*u*Log[-u]^2 + (1.9140625`193.9727975098879 + 
    18.3095946842030137179150934681758527469616279057330386128695989520439924\
92886811820129015466447026036833456816710223443427593813115036987069274360300\
49880401263993703605973544331833980381812437795363238643666396756`194.3807737\
4060438*I)*GaugeXi*u*Log[-u]^2 + (0.765625`193.73871044704967 - 
    13.4008561629689617828172131818016294904035507192094357675962480265630293\
58064610259772711051849968118111350431533219839291509680912614202332203486225\
29805226662386812558795650409090285909476663587491056701664681807`194.3808231\
9997156*I)*GaugeXi^2*u*Log[-u]^2 - 
  (0.0625`194.08279891911442 + 0.44178646691106467415880922577368009309022694\
67871242560746015832932866821339981404320673973137352126849895746659303243722\
47571898218050626336378666768067657141446201942460104530469325025102196787084\
96374780154345`194.38071535752795*I)*GaugeXi^3*u*Log[-u]^2 + 
  (1.273003472222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222222222222222222221`192.889228129\
2197 - 0.25361815693042601664672381479600153492216732130371948033912313114984\
97619658137472850757280875146591339754965674785195470310134971251772114153284\
9388537217354416356037437524519341757547737348334073396067003421932`192.71359\
743586407*I)*u^2*Log[-u]^2 - (1.436197916666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666669`192.87898537388804 + 2.1843886419491531111185567274365293491683\
44348003003266146641161839028594995879694358555464495690773831337341403766603\
84055743883007813920799653896346433452697715066515994162795620944040189419522\
503120964190763152`192.88694106316396*I)*GaugeXi*u^2*Log[-u]^2 - 
  (2.039062499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999`192.410735968\
2869 + 23.9301002910160031836021663960743383757206262843025638707075857617196\
95282258232606736984021160657353770268627737892570163410144486811075593220511\
1166036647618283359385499223287337551055263689926337688696725836037`192.88943\
569166807*I)*GaugeXi^2*u^2*Log[-u]^2 - 
  (0.2109375`192.85370067388425 + 0.66267970036659701123821383866052013963534\
04201806863841119023749399300232009972106481010959706028190274843619988954865\
58371357847327075939504568000152101485712169302913690156795703987537653295180\
62744562170231518`192.88884269414723*I)*GaugeXi^3*u^2*Log[-u]^2 + 
  (2.140089699074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407407407407407407\
407407407407407407407407407407407407407407407407407407407407435`192.033304904\
7092 + 9.06207672558930810018347566201196882307916138378774014157963618076291\
13872300976583688886498366797021741997321906572091912264285048060631562702858\
621622766955618872163876230083626516485087320982931070032959538847`192.156732\
69853846*I)*u^3*Log[-u]^2 - (3.8772135416666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666663`192.05969153074113 + 15.0452835675823691810750030777369942813505\
06576694842720762820586599152008230047782492073030739982520883256070567516046\
67709786520042583521912222904049030410153925121059600244873209423557709147947\
128237652235256316`192.1566658596412*I)*GaugeXi*u^3*Log[-u]^2 - 
  (3.522786458333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333325`191.898097427\
7103 + 22.5556535050704686417747599158895558638843646720759550740310475025850\
25604508016169837218785073481136528078839888331561005306587470132695866840666\
37554745427294383664361782422575007276100382882485172676023497880185`192.1569\
31862498*I)*GaugeXi^2*u^3*Log[-u]^2 - 
  (0.259765624999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999`192.147676672\
74722 + 0.3681553890925538951323410214780667442418557889892702133955013194110\
72235111665117026722831094779343904157978888275270310206309915181708855280315\
5556400563809512051682853834204420577708542518306559041364565012862`192.15419\
861007086*I)*GaugeXi^3*u^3*Log[-u]^2 + 
  (3.163295717592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
259259259259259259259259259259259259259259259259259259259259342`191.223799068\
77052 + 12.905209926172134594370524436219121114359422647736844202524897176170\
71544153464629666451198109829296437371552291881961426276896367495290170666869\
102353819858338030116754448660286613248981506093052890629441687563925`191.340\
09606874116*I)*u^4*Log[-u]^2 - (4.1558810763888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888888888888897`191.22235366745315 + 17.0353679763993410697626020438378772932\
80093702731286707617391607637892479139215331753191445491206418765176700891359\
59118726864046415807253127637923847794220523659914804976949367721763025035276\
407236418081221784911`191.34009964004903*I)*GaugeXi*u^4*Log[-u]^2 - 
  (2.848307291666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666648`191.167144722\
02207 + 13.922409630850079800921362962228890711412846420277568569906541562395\
38169113946917556056839590090552197557423495827647223096861995912162321051726\
659578813213963807544732558301638381803447162339597077476033002364019`191.340\
21114394264*I)*GaugeXi^2*u^4*Log[-u]^2 - 
  (0.165039062500000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000005`191.338605250\
97944 - 0.0920388472731384737830852553695166860604639472473175533488753298527\
68058777916279256680707773694835976039494722068817577551577478795427213820078\
88891001409523780129207134585511051444271356295766397603411412532157`191.3270\
4731786336*I)*GaugeXi^3*u^4*Log[-u]^2 + 
  (2.654815073164682539682539682539682539682539682539682539682539682539682539\
68253968253968253968253968253968253968253968253968253968253968253968253968253\
968253968253968253968253968253968253968253968253968253968253548`190.379479947\
30004 + 9.4906368692626032455171600436806961479503290670445091344322512351736\
52140917491533485551560255528397689299186874305051630107329269034252390398445\
78489438677160990123265464526408464704621055191449736874436365147606`190.4471\
334801487*I)*u^5*Log[-u]^2 - (3.355790085565476190476190476190476190476190476\
19047619047619047619047619047619047619047619047619047619047619047619047619047\
61904761904761904761904761904761904761904761904761904761904761904761904761904\
7619047619033`190.34969147673996 + 13.282637376915908365380272564904783613641\
44369363399233240591482510769616256764223886079672053175563990212636942354033\
58252323213954058535997856960079869674954073144659940944946378420860093457702\
5318134986561473846`190.44722362810103*I)*GaugeXi*u^5*Log[-u]^2 - 
  (1.378759765625000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000007`190.340130145\
94657 + 5.6340046377463831085085920986860147427145330908324651656624885247207\
75437992181840898948391853773226213297603586905886647190562735330751181973095\
71981166281648994309199398427749829075330623384847085296823932468322`190.4472\
4837615252*I)*GaugeXi^2*u^5*Log[-u]^2 - 
  (0.040478515625`190.0730518161192 - 0.3644738352016283561810176112632860767\
99437231099377511261546306216961512760548465856455602783831550465116399099392\
51760710424681602989176672751240008365581714169311660252958623763719314570931\
234934509509193627329`190.4475508186736*I)*GaugeXi^3*u^5*Log[-u]^2 + 
  (1.509277059565145502645502645502645502645502645502645502645502645502645502\
64550264550264550264550264550264550264550264550264550264550264550264550264550\
264550264550264550264550264550264550264550264550264550264552343`189.434939230\
5072 + 5.12238227511424324177313571494924211227521831444262317096045635164043\
78312595326569716267192342196848975995431726008767401736087155476764005579263\
3066816964955448124300578446611483108693328499269576841119949671485`189.48722\
17561162*I)*u^6*Log[-u]^2 - (2.2584236610587522045855379188712522045855379188\
71252204585537918871252204585537918871252204585537918871252204585537918871252\
20458553791887125220458553791887125220458553791887125220458553791887125220458\
55379188701`189.41049994327375 + 8.350377816934276598093381602158350537312359\
05392496389016562909310880341272441762936111834728142015198614322448423025608\
59961193928464596858496906611758788139415852253263049479932736725925219389936\
6565506087667351`189.48730683779164*I)*GaugeXi*u^6*Log[-u]^2 - 
  (0.278708483176256613756613756613756613756613756613756613756613756613756613\
75661375661375661375661375661375661375661375661375661375661375661375661375661\
375661375661375661375661375661375661375661375661375661375661357`189.433717912\
2871 + 0.95004543463050713493873558042534445944634452214175563401227979370246\
14067187135936606264169084722513526743399644659058838379497533439097959872587\
5330447882751019333704755888219631019200999986299815261880024915308`189.48722\
64279923*I)*GaugeXi^2*u^6*Log[-u]^2 + 
  (0.033276367187499999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999969`189.014155629\
85073 + 0.3908583047532613853321687178025475268034368959769418765548905674414\
21689610217799243370739012290736778247720919718911979335699026617914234689268\
3482378598577765294869963153980359846667235973602130182248713188655`189.48772\
513092322*I)*GaugeXi^3*u^6*Log[-u]^2 + 
  (0.630232668332572226421432770639119845469051818258167464516670865877215083\
56428991349626270261190896111531032165952800873435794070714705635340555975476\
610397245317880238515159150079785000419921054841689762324679521`188.441979461\
95186 + 1.8589152537419590577790277642421675739436638505290940359567011814605\
61004284682489973369891429157144515433021672847197540653442463881385611273280\
80297418838624080876272506910547316166525682092557118326085730775548`188.4678\
1690342402*I)*u^7*Log[-u]^2 - (1.30554926043044532627865961199294532627865961\
19929453262786596119929453262786596119929453262786596119929453262786596119929\
45326278659611992945326278659611992945326278659611992945326278659611992945326\
27865961199628`188.4131834369516 + 4.4728639675816957322180480711835375156835\
85860475009991831846413639594993606530952359031217242966384919387283875760663\
07278616956659931869473330894129706277202905079152268464782417209236779339876\
275150675235043463`188.46800033919638*I)*GaugeXi*u^7*Log[-u]^2 + 
  (0.186338071469907407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
740740740740740740740740740740740740740740740740740740740740758`188.400575298\
53482 + 0.6673839081161129776760159739349621035895419108177715035052893362435\
15946205201820476775887701258332866259713951356781679001771807354397774877594\
25447416887280210136895289227827913028127634651301678622069864649906`188.4680\
4536717997*I)*GaugeXi^2*u^7*Log[-u]^2 + 
  (0.050650654141865079365079365079365079365079365079365079365079365079365079\
36507936507936507936507936507936507936507936507936507936507936507936507936507\
936507936507936507936507936507936507936507936507936507936507919`188.257666553\
03315 + 0.2870735474471700015615278203192068065219232640332999878262540050169\
67040473976966252980302817952940782408900204547978634744205945766689643105484\
15350504396371790403003205492903517599989230351080906810640358135996`188.4683\
4048491823*I)*GaugeXi^3*u^7*Log[-u]^2 + 
  (0.183146252126670498446292097085747879398673049466700260351054001847652641\
30343495422860502225581590660955740320819685899050978416057781137146216511295\
876375241454606533971613336692701772066851431930797010162093329`189.861723162\
73687 + 0.6978853710786189777995189319544869873681597712192513739958308647579\
07039969782796954780202855485306264827193946089649394814620638411466138272351\
52682586891430196196380904054025426862355498013497878843718917459272`189.8977\
8502664527*I)*u^8*Log[-u]^2 - (0.65978455527899817334341143864953388762912572\
43638196019148400100781053162005542957923910304862685815066767447719828672209\
62459057697152935248173343411438649533887629125724363819601914840010078105316\
20055429580264`189.8689602563256 + 2.1004640660659017792371151655463490217400\
62837374777928314568134545370312828476801361739530760510171741280693670091816\
27827545478906275858650596835226047445217268198699938307607732963737994363323\
341496742421942804`189.89759986308258*I)*GaugeXi*u^8*Log[-u]^2 + 
  (0.248151635871362433862433862433862433862433862433862433862433862433862433\
86243386243386243386243386243386243386243386243386243386243386243386243386243\
38624338624338624338624338624338624338624338624338624338624317`189.8690300647\
218 + 0.788506300660521358869208685197632018661889763300421980557223961795394\
80069933029543666883658614094578187073631119678950933284180454855462773137505\
578062908868984756930852888911365371237594525766005753892589800817`189.897597\
5456364*I)*GaugeXi^2*u^8*Log[-u]^2 + 
  (0.039413306826636904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619053`189.8566816701\
5749 + 0.16747783102022875854457834860988839838502278972324390511161421628566\
18783833869438617100736096339961778290091460502234134376025908795363051476078\
3535590064829878485110839540421002538772342973903498496207552446851`189.89786\
97113728*I)*GaugeXi^3*u^8*Log[-u]^2 + 
  (0.037555315274489937085009836332587655338978090300841623592946344269095591\
84691459823734956010088285220560352835485110617385749660881936014211146486278\
761411036543311675586807861940137072412204687336962469237586911`188.718644090\
6614 - 0.03694338867780244851213894240504493016181826529713642962426765159144\
25843547187867458843115627512708287493577474082412801678922803597231853134839\
6183561814738653598899370544670694355518206933180660571721567128411`188.71834\
679004107*I)*u^9*Log[-u]^2 - (0.295896514310312324635241301907968574635241301\
90796857463524130190796857463524130190796857463524130190796857463524130190796\
85746352413019079685746352413019079685746352413019079685746352413019079685746\
3524130197451`188.69695003095225 + 0.8809420350263984985577606838641124936066\
88515399626114890116928652554425444992615791731527306055682770187861658654422\
35844899354601709439805549290921160435581981186695150515095387751631073336776\
052108874268478486`188.72311932571256*I)*GaugeXi*u^9*Log[-u]^2 + 
  (0.170571845052944499559082892416225749559082892416225749559082892416225749\
55908289241622574955908289241622574955908289241622574955908289241622574955908\
289241622574955908289241622574955908289241622574955908289238238`188.697333443\
48745 + 0.5021591621049691609587907529168354187892091380042150192763601103958\
72446403538823627557398260758171473875904429190712036245678732181529070660890\
64306548338436557521614070548159808891553680434691368130686563360868`188.7231\
0363909853*I)*GaugeXi^2*u^9*Log[-u]^2 + 
  (0.023020231055204199735449735449735449735449735449735449735449735449735449\
73544973544973544973544973544973544973544973544973544973544973544973544973544\
973544973544973544973544973544973544973544973544973544973545072`188.689984214\
9911 + 0.08241981377703970286562286644525013398951519530021363815033744650400\
19154921448966851590904176106706447340972644092180050616963457271379225979566\
2302009317769185065703621750059691424943472881839806234832661603247`188.72333\
44401338*I)*GaugeXi^3*u^9*Log[-u]^2 - 
  (0.014347790397909188101046094243373154937780788120924175345944053427046624\
32553589016174050187655629832500580799900527791684254269288282893725070595818\
895138623029779492364526378131820308691056990376718267874735948`188.238542338\
86024 - 0.1554881569209210994373290276801457162330934880637539203956001153420\
77850536056269611985480612126754533117833695561777921380049528992210434800798\
11620694931626207538464529320320072618999764780246577943502250786506`188.5504\
634072293*I)*u^10*Log[-u]^2 - (0.11932375243058575229334157905586477015048443\
61987219130076272933415790558647701504844361987219130076272933415790558647701\
50484436198721913007627293341579055864770150484436198721913007627293341579055\
86477015047928`188.52564679874553 + 0.334472106385920056621443006945865257531\
86165752963744858602057742490298960082236314455645450016360239363046335120835\
48189468194909691695919806321374898926731609933232062566519999103345615447021\
9583498128046142187`188.54971953408378*I)*GaugeXi*u^10*Log[-u]^2 + 
  (0.089100030235741905663780663780663780663780663780663780663780663780663780\
66378066378066378066378066378066378066378066378066378066378066378066378066378\
066378066378066378066378066378066378066378066378066378066383864`188.526081820\
90867 + 0.2463879535686893693003554794684398328181273922202457890285400742083\
95431634170249095584317902108865284032341110178082649454083690463101686922271\
01802882338109352737554108982443690752006023858724187933539757248813`188.5496\
9823790168*I)*GaugeXi^2*u^10*Log[-u]^2 + 
  (0.011135199814246445105820105820105820105820105820105820105820105820105820\
10582010582010582010582010582010582010582010582010582010582010582010582010582\
010582010582010582010582010582010582010582010582010582010582225`188.521344072\
46828 + 0.0353639791525918577368905498994326698634727328102633081271445227376\
22364298456067525982595174576130780174635328548126882902711073158808612154517\
26906602402690792434645106921951711230658215294610232641066318626138`188.5498\
9191390575*I)*GaugeXi^3*u^10*Log[-u]^2 + 
  (0.003619090350113571354600910362608981450457434790561980832028244932800694\
49931334078932512245231272236013526469102638964523112121545434264461269202559\
658135827997712145310578623297650302391592847169017030901178261`186.745835017\
50215 - 0.2110609884354454111268554095420359572833080438409080996689420187701\
32247307404049856830449581031751671139556200523114193950585980172849853717419\
32742569955345678792809448396121947149179313074203558638118581611136`187.3104\
420743556*I)*u^11*Log[-u]^2 - (0.04375338588756260697492209036220580232124243\
66825521226675627830028984430138831293232447633602034756435910837065238219639\
37404052844168284283724399164514604630044745484860924976365091805207245322685\
43812555370577`187.28727591069892 + 0.116166511844640101218539561706018977287\
43576047305854650627608495494919990062887213069338575973421365306520967849804\
09943816749820532270040602485846492707223542663252278120041020772782770304770\
0885588910640760295`187.30955654396752*I)*GaugeXi*u^11*Log[-u]^2 + 
  (0.038949429388323024390732724066057399390732724066057399390732724066057399\
39073272406605739939073272406605739939073272406605739939073272406605739939073\
272406605739939073272406605739939073272406605739939073272416373`187.287688713\
89562 + 0.1020123085428614905845790208998680881212521585449103672434120829231\
26525303019600054291333157537805082679752300677746690425175046045428685892726\
59968275022699505506996083473021279197417685816422609526109024205579`187.3095\
3285850526*I)*GaugeXi^2*u^11*Log[-u]^2 + 
  (0.004663563811360442219817219817219817219817219817219817219817219817219817\
21981721981721981721981721981721981721981721981721981721981721981721981721981\
721981721981721981721981721981721981721981721981721981721981614`187.284482511\
00622 + 0.0135131422285202964475501272209822324950641845492242187769451753680\
11835642759832941298772674342421652131469610195230058369346594591470759241184\
99516704259976564089424735089929370588761463904052123855925105975416`187.3096\
949127439*I)*GaugeXi^3*u^11*Log[-u]^2 - 
  (0.019015240018727056817904083788552053972700345727671135948925179095361646\
49657858389162358561566056011645695330617110776986174956811022685183797440147\
791736238562780627417930150470978249901266919522033015241838126`185.913156536\
07145 - 0.2261239125839632854808108997978405039232231185929694735845166437729\
97544306409117908711711638432720296849038662198015969693028842607570830672768\
12800745396611784642222668603090640544984076074216236195413220135587`186.0356\
9262376294*I)*u^12*Log[-u]^2 - (0.0147229252608557615217561656153928079533338\
47193074385634911528770755963316489210348437540998066891926119118679644573503\
80069636122225508148227404279993665916385172437761823684542940595529981452700\
708753298171357`186.01403316829786 + 0.03721301228172840244407864574800782925\
74285036560411443929862804669768947000661839750446410026198479756859406304729\
39308474523004639723072729577183579839984179201439958904185337118921345512017\
01482532794504935762`186.0347624643003*I)*GaugeXi*u^12*Log[-u]^2 + 
  (0.014871220335626626639668140990892313643636394959146281897604648927400250\
15157290289565421840554115686390818665950941083216215491347766480041612316744\
591876867009142141417273692405967538242670517802792935068042778`186.014402431\
7913 + 0.03710835627645966778702082297566846540661227625282197234098207590720\
20300098540656084439708760315773685443545960703560065248683970592168726653777\
2879706784693959482030789088009350119352320568568634161493656211962`186.03473\
802230891*I)*GaugeXi^2*u^12*Log[-u]^2 + 
  (0.001734954487805338228515311848645181978515311848645181978515311848645181\
97851531184864518197851531184864518197851531184864518197851531184864518197851\
531184864518197851531184864518197851531184864518197851531184915`186.012163356\
14296 + 0.0046677627935074881350169559628145143405082162977044300283017760316\
28931162748287059566769663078177464681304327061037090662310799612913853707621\
20765204094001027315833060624975558546503294700130304898658700507791`186.0348\
7335451274*I)*GaugeXi^3*u^12*Log[-u]^2 + 
  (0.017779092965730974289928758171420858527990079566075586516051400960730314\
50411272235538504249217404375003977048023536514469449846829668653934922645635\
800793400395444441932932865868243248065072331342634215664862159`184.563855250\
499 - 0.292551833960228473264956912135005984507539100636101096740782503311039\
26051331052280707306650739721786802258626450664491938777231887784542626543917\
934398633103402477857820791631837498299071205865552065833343364976`184.728741\
0521444*I)*u^13*Log[-u]^2 - (0.0045807616114971214170999243180148694387541959\
72286523710408467626558177982062739280829832253717010935101486525371282589373\
14079702555424364479506867982589791644934033409755218810361198836920645975788\
364264061128`184.70833231527956 + 0.01106855013808590404934567117689796531486\
71238965399573328108471749202939170904712656302695775120719536507875897257897\
03754920787367078077929635792014316359555683508372131055303131380536907050181\
3460359429908795`184.7277007614776*I)*GaugeXi*u^13*Log[-u]^2 + 
  (0.005081066784236147752496132125761755391385021014650644280273909903539533\
16916279879242842205805168768131731094694057657020619983582946545909508872471\
835434798397761360724323687286650249613212576175539138502120451`184.708653790\
09533 + 0.0121343281965662179968072490954864493274233049497300032089431396955\
55154476506316934916641276217512134213961722570386874350144782608738719362544\
44900486872348448015683555442229458428205027081049442038917827492077`184.7276\
7652179132*I)*GaugeXi^2*u^13*Log[-u]^2 + 
  (0.000583083229986252873467655213686959718705750451782197813943845689877435\
90918194092797267400442003616606791209965813140416315019489622664225838829013\
432188035362638537241711844886448061051235654410257584860748556`184.707056569\
13205 + 0.0014739385396353541992322934186130726051689595765216643840506224419\
21413770458542459488844066065211449166710865261206065346759498251471645792362\
78468498579115543391635013793264785493487314586786731281345009584117`184.7277\
8928151916*I)*GaugeXi^3*u^13*Log[-u]^2 - 
  (0.026015422235546193072627560712594432548787423777219401935661572556130085\
60825000704932648356655272725680859581056973317857642234030102481462996315574\
660216496921825690646522959418764378061400850486910627359253211`183.251306702\
0704 - 0.35775405025844258944348626782835534997445321367249302743224979523929\
10249169130580984610683910972845011796241716938016091284087027936986557342791\
6468715031558528842512632761408249048409909661114724613253093241966`183.39159\
909082062*I)*u^14*Log[-u]^2 - (0.00132588988674030157591247969674657625155099\
46209757861950466524023478532813994530408627775106093965365205588826764828893\
21197397600712099264693055382084166351045856020599090580255799516256871952323\
42090614533706`183.37232039925993 + 0.003073514507848741062220649286809209628\
82236318158334392013376733257124359094386452995121946896018961740389019919694\
99055494465060513160946031042931117116754526918710193578551466496798366745287\
9001088968069507751`183.39048089343618*I)*GaugeXi*u^14*Log[-u]^2 + 
  (0.001578321264417597108931020968058005095042132079169116206153243190280227\
31726435430139133842837546541250244953948657652361356065059768763472467176170\
879874583578287281990985694689398393102096805800618381014805027`183.372595681\
62557 + 0.0036204597347967828258194356609492196453167177171055671785430723572\
74857256442029201786739446371203829882357330344292403839932598314445796257995\
45301672971636004774612642070289600568478276985949233515263734725163`183.3904\
5749162588*I)*GaugeXi^2*u^14*Log[-u]^2 + 
  (0.000179179153935848911202333821381440429059476678524297571916619535667154\
71477376239281001185763090524995286900048804810709572614334519096423858328620\
2333821381440429059476678524297571916619535667154714773762619`183.37143943481\
968 + 0.000429204710296455267046079557490472587708680609071940352639978927070\
81964658368568459543918651999472822266273287473052819696939131922614670990171\
240119113747107460541967130301821151252085613337343206265159254271`183.390551\
1809143*I)*GaugeXi^3*u^14*Log[-u]^2 + 
  (0.033148176281821533214894750479407951709370478265126400359658530980816837\
80546479097942044051737749355505485555422016811948478879834575584918082848504\
837439120179814373978845143005071559646861810087970348366115662`181.887256578\
8356 - 0.45108537112065780124773733335673233273734255750291988838091724188793\
57331406527338507389197466509580021608275117864430722872261391177110390150393\
59894716513739456157320179693017507328822565038`182.02620448673756*I)*u^15*
   Log[-u]^2 - (0.00035883961222991765163164507511155779372675040551100584023\
36204417928068279169610663099019332473605143564088032836423153440921439081594\
1044942254335620591731945882515719360066008334225229893105953027010888381683`\
182.00792114248966 + 0.000800385454666662876322658464690169259869650025523878\
36977218656445839131817381138716220019248362037846394899597733525854313173950\
41092395494447546305846221107977261628581426269276932107271280296191143015817\
5245`182.02499889983363*I)*GaugeXi*u^15*Log[-u]^2 + 
  (0.000450763822502834936783487268496086838238513723522541864693540178548996\
89114856663357545191760359308860190694405861954362836197051364599865481699696\
867245368127202342369890870772704987872536373418254462917394172`182.008153890\
02713 + 0.0009961577233076102427201310151886199284201216075297650869749240872\
80766802124828945852897395312500442337141385589468298206869788500434145839222\
50308927498405964764009720926434833112589728003423331787821459273312`182.0249\
767856091*I)*GaugeXi^2*u^15*Log[-u]^2 + 
  (0.000050807618390631854535211016692498173979655461136942618424099905581387\
06286854435002583150731298879447027595175743323891472039620187768335916484064\
632212780360928509076657224805372953521101669249951366713328013`182.007308135\
94873 + 0.0001160704734153099777395307080082319876605144860733872567483248670\
47645193434273191938467475169209972866005497168799339194903138200745325766811\
26004790010879949293994597971532145158201358786258026530075967429644`182.0250\
5437651138*I)*GaugeXi^3*u^15*Log[-u]^2 - 
  (0.043793798776795506253913523633207957307279729163498818700278946989617101\
97112021072500818527106402457135274086901795155386085279859543705068378156399\
8161734090434728251335688114425736733110173`180.5007076223897 - 
    0.57091244007479754722914366108396070005206199569351126920081553681892566\
56749848820924287667541939820887215166669369630238957443000466985368030846611\
80808416604298426681185739829237303411048276`180.63425596481747*I)*u^16*
   Log[-u]^2 - (0.00009119165111898634999000474336771335066465947964709948999\
47764008004352091568260950630146257978673859642495046237826264453163162228071\
1062386211941847025026459279656371322183809658295265367240319669863126905451`\
180.61686582816475 + 0.000196224053118940793755807881868680827489645512493446\
81298883437531301293529661433680759932236697458171150170532900061351940553890\
20408687684334711102363498929408559795737136094056197857641116424403965517867\
4887`180.63296554715072*I)*GaugeXi*u^16*Log[-u]^2 + 
  (0.000119369014983432224078844416794411607151517930644396045371250268023792\
24829686495834436492181071494278258465414809433898551026883841491165902411882\
285313139136149821905605700605181879172957085603652816648696024`180.617060426\
92515 + 0.0002547960190653677357331955978720912041728086450287751533133133618\
87868467581609721600176972233592461306029172199276667874500271107259418999290\
93692725901587805032642134235422690291391065979899194782939797313492`180.6329\
4503613295*I)*GaugeXi^2*u^16*Log[-u]^2 + 
  (0.000013390109240708115885085544477078868613260147651682043216434750826285\
21781960935400088839242278395717549156702595856035009474162913316352469791623\
230776669930109083548236987390426543865697304850733597759229168`180.616437182\
41635 + 0.0000293205966888356880830184369597383637503520266394090565903448962\
32816328638041988055983530792481158957637344845844953015239442876593944051463\
51630892118146122247055470684831219305198534453216426211618393913303`180.6330\
0906489212*I)*GaugeXi^3*u^16*Log[-u]^2 + 
  (0.057572150624361647334971678167309651001955466888337719640726140483636352\
12000627989734791126727981987984313361245284051021247886882242532775401920643\
3062716056484234775607840715523978565829362`179.6387606833445 - 
    0.72917265778119608419942494231465302523476601696720238079894549721982899\
98250141247497889727139760657855416466336327136881088655732752948852579673275\
2185585949867111298643699701380928778490454`180.74137860568118*I)*u^17*
   Log[-u]^2 - (0.00002183928636207235649146437188454687070356430071602126157\
81858558450735071240876877907347492097819072796485864511854693291160569105821\
1096335861387516906401628629194702245305537313956904885247508282456131513458`\
180.3794038232718 + 0.0000454395444819045036355314233910162484510184733712850\
11731043429850529169488611156894375154267161051865562269487974994215108391299\
48524914092333052102926723946617989939656325354775462748285035742322838692713\
192`180.69759934940996*I)*GaugeXi*u^17*Log[-u]^2 + 
  (0.000029505888536804740603267573372745071054024264938260165980883897680245\
84914303764806929035583460316316421721546734514884737936921773419335407093473\
282912021370367671851228236745406576301897393296916068987686698`180.381840277\
03798 + 0.0000609678731079408155250812344404532029793770963025813849794669505\
48281177997161462334731593720806212156882108748466727003961230878207770213126\
5026853173276042102015330366980909635519718468731916550177809859223`180.69703\
2624299*I)*GaugeXi^2*u^17*Log[-u]^2 + 
  (3.299100706810869453603956259185017354951995474871291864755917043498742845\
14807390624384088436376018075364480593238763173403696279513272977325264906964\
25336948212765206229258516840216186621415379585314229761`180.37488814972014*^\
-6 + 6.9524306967545687912211033995679443553758406680424766450660197998231143\
66489457250041769347200715605520609854267466778695090350901634435242049693208\
68408023150756016396704142536693339196924521778147662671288`180.69862924532333\
*^-6*I)*GaugeXi^3*u^17*Log[-u]^2 - (0.076021637221929930652734034320601722241\
60246950295100632783802081651213344005401778427076843242742530983541352937742\
2829686543273662290126325393453715047466682265601913351795888153292157351409`\
178.2096197155795 - 0.9376167969274521909896544684227065192437282231710011243\
12726115163384980296609376916477406295391791299004259124735710204405243674225\
720114864349976588351471814830978261584820176143411247881249`179.300707876039\
92*I)*u^18*Log[-u]^2 - (4.944371814525736474084706439206742809679859834424063\
37927641607836257177040681461738904998999147067641699284771896557032529307715\
33131399444005052841327624369448898968915658306078918912435293641438365271220\
1`178.94986923120914*^-6 + 9.967958069796915437150588394698293179467023392584\
83036297941259192367812766431593094897776008415429204340795003271918580093843\
70379775291713882773518736664357748513631870932052921452964536850303333213742\
8638`179.2543643116113*^-6*I)*GaugeXi*u^18*Log[-u]^2 + 
  (6.844431789093017054042539812110708117656128251601730864203306793800503377\
32378132105996683348814006867423887975520656605508422200733375437897344847981\
575129296538270206432150294237761525593559713972733581407`178.9519135746848*^\
-6 + 0.0000137177276892767046226157836134750577523758563635675302597573348501\
87302042996718550685644836848900066255779598684050348295341796645926135222527\
58464768460958943443320389921019979100748888431010804210541645039`179.2538583\
52394*I)*GaugeXi^2*u^18*Log[-u]^2 + (7.63620109257123374870354304489069506187\
46448189336455754133936518001255007168483670195466024908913175330853513237577\
97458388806038977218560162848989490757308995715469416060763710934890517834806\
6614484170078`178.94661343235418*^-7 + 1.553895727883090736383554872916292522\
28696630477138951331264481907897779344925917286223579261131628040914219276444\
73170233994337186154919615045537346525122479666424913535496512111167645509907\
3150925667484626`179.2551579484087*^-6*I)*GaugeXi^3*u^18*Log[-u]^2 + 
  (0.100645976818154789635102239015406081226852599664980765576729882528757796\
77024581987317316096656996187123723878853967876516456310812728889405547994609\
4037932650473731505669825586222665054226095`176.75648226894512 - 
    1.21325544968657612813819475193576514362633679985384408610546647550606291\
47022993832175377058466367534429831068500226260805129124859322744718768675493\
53104028120494593036750845231757165657160018`177.83763810043718*I)*u^19*
   Log[-u]^2 - (1.06114719765460201265300674611107548079264442221587254703471\
75169325588134012848537905460445982287857310107112137846068715998720714817289\
77019409524261328517857558866241052552937849509185606964613222628546`177.4971\
4053903202*^-6 + 2.0767855720482619175770791227467742524114293969976598903690\
72112370788667101835650408054171072461369502972968134792491013047312525336211\
15456304583598500171621742011316409745228349735022693287688116523219275`177.7\
8875656551645*^-6*I)*GaugeXi*u^19*Log[-u]^2 + 
  (1.496639703727924941389880081259365627794971953399168050821795851682761323\
52182236434543956354211031491661453558854205633746271024935288272563114634807\
220584582572623764120216863468521217751875288155267970766`177.49883813761073*^\
-6 + 2.9146760574937912504920101025087119479791878246688731625864965649841961\
67724824791393580573716685650360092431753547032136484760546135264564220571549\
21625363805371764162367284325697735709775337861900028313931`177.78831116883688\
*^-6*I)*GaugeXi^2*u^19*Log[-u]^2 + (1.667328155282364033168193101402360847962\
78377717884428084210834651275068290910798587466828945790034232342062990025012\
17413606454126279123637824536420925377200978192945263507514832129581646455755\
856934525144`177.4947939640396*^-7 + 3.28542963032698427949560917501805715991\
79932885716378591626571664194489880361121776316891824500258365154304147043596\
46951566812729738786302276044621738165811687384833770751482779357031560277049\
4204623312543`177.7893650497042*^-7*I)*GaugeXi^3*u^19*Log[-u]^2 - 
  (0.133636025621502114597872924442780393599726098051455794987036119283911310\
06218762535900507031306988963313845982272789480527341630742461665395665256992\
8221269153566534114141176815715293407981913`175.2808894839595 - 
    1.57873272617446228409065315023009104116355424730728835138590451497470745\
87118007975176415212882909500031718011614759150171079610530341192274536466551\
63931157170670549719255358566938841243517986`176.3532745445822*I)*u^20*
   Log[-u]^2 - (2.16426756572467389743545793091694898337094493132947527647077\
23411083624930249488107726417749019864510489567207178022169546083685346798455\
13818171639816568560496164635288510662116395964`176.0223966621073*^-7 + 
    4.11909787683730574864250928161428808791939025197999333444027608413077024\
51658000218971567036567573114338495311400369123544872840947273192986364158002\
0123429203970245150384526327196446652`176.30188782272498*^-7*I)*GaugeXi*u^20*
   Log[-u]^2 + (3.09663417066516709159280970325164307060660353915487828912349\
02788863114534853816871518249166334542345396539726853549798733280334057898055\
0578827526534694673115234532284993296118494946065`176.02379306441793*^-7 + 
    5.86945219424805506829315271628772598554245638535806760782638814270771571\
95265795803145102925967875184332186776452634281519739487424160645601185409838\
5301860329066331606610541284384378653`176.30150073230692*^-7*I)*GaugeXi^2*
   u^20*Log[-u]^2 + (3.446424485107698922330374694560297326420019811866479058\
37205988715585406763502433219312823656185432344888980044666750798196228870122\
8591674698642502008162762392979496065044774457064389281590652067367519559`176\
.02070612233518*^-8 + 6.59196456553363585557713661611672117830307858973530152\
71165308509536288035805137672755373013401387169143633010070382796533210210805\
50393338783110376617133626479056731642808802319201038919355455535825497692`17\
6.3023522194505*^-8*I)*GaugeXi^3*u^20*Log[-u]^2 + 
  (0.177932936533129442781517842211902636051555426450760209664509410439432478\
08763295033568305827665974626918018581226708194112812756744456240070768118094\
078171470156997226257074844825669223916145`173.78401315209803 - 
    2.06471812261973468954434899422064471189274004131628269566723769096666749\
44865707065268530817527764547546736648837113437461793116633897632524861778691\
38562598417344760248394942737726129506434121`174.84861757558846*I)*u^21*
   Log[-u]^2 - (4.20433343320523313379396930791814414259152658088855664879222\
42091769986117315706928586919360281909755172081577133773694738952533178956337\
177708247674265264856334278014013701785662578463`174.52670124441954*^-8 + 
    7.79397375872214009791937937136951767827340008431243421676236109988178957\
54676637657672411986842573803180792908316636324008737073942327899837141195794\
143759261608506238328599213681793037`174.79476303233832*^-8*I)*GaugeXi*u^21*
   Log[-u]^2 + (6.08229585937252500950376966799082876541922897429721464437487\
65781448392410398301265925260848258543255226281169094197631704394549375852630\
653718636162331781486018135335988025377763635132`174.52784013575632*^-8 + 
    1.12371947690159217394096764675128368347484989073458609549196084414298043\
44653872999132284209021136423794166232147095335043523601758029658411813798816\
998313372633869397302514680278844299`174.7944305025238*^-7*I)*GaugeXi^2*u^21*
   Log[-u]^2 + (6.76495555481664480126273323786977550870201740645677633971156\
30129522739027472524102974446683973208926099356954852978716544528663641245239\
01584416327918496410153874788444495062514182922`174.52548380203703*^-9 + 
    1.25862734175458002952827218529814499517315322140067310611932771917538772\
78463042479576338845317052589085126903879692763256916078437161362847731326995\
017947796823113037476172290313574426`174.79511601626942*^-8*I)*GaugeXi^3*u^21*
   Log[-u]^2 - (0.23754873130327660201606566253051557225017795397563345486762\
81313549617436464558219944148196843686511435810093605116271894468208331352626\
13219570788504856373357322758938706633115148594148565101`172.26692609495996 - 
    2.71271017793885796319687722529384506378316231676541718184232880300982320\
85744924403016845911562099691355048955247546024342559568880079332103958818429\
93449554510990891119638339624205419461665357`173.32457677651308*I)*u^22*
   Log[-u]^2 - (7.79530120611973305311876003802999513326596978318458176824488\
73391254392180073035244818094606743900816079231910816259591164735683340854117\
73305549340363079480415738368764750026065219904`173.01102058537847*^-9 + 
    1.40963978410615236372351892996843565294193512269116722998562576244556306\
44993226009218214909230010793302234370112888830608440431074901691055444638952\
701147189292632607705587870149123513`173.2682958329168*^-8*I)*GaugeXi*u^22*
   Log[-u]^2 + (1.13731760124274781122486266019879374542246845324932668869189\
43994819053971272901152648163157414433243832256849435611879624531978282728620\
127290334237113388614189206301323729842261842557`173.01194238032895*^-8 + 
    2.05093802540513390535637929999569560143600080670174065951227330074630500\
70460823183508260301843342634560907449206164217892337672447143857589078565092\
567496325984568986832961221686886671`173.268013157139*^-8*I)*GaugeXi^2*u^22*
   Log[-u]^2 + (1.26443053322362419474297902484130441095152800747214200599702\
84373485444936662450203528648151356483447203970880522972339805530771220740410\
74509252933214060119912674309246702881469223603`173.0101441016684*^-9 + 
    2.29252477167948635025449754272681817664154129267905151445473839073296287\
74538100680614159950338528765010781764993781166885820691253741588791918498720\
99674869126634851320580868612107636`173.2685631642143*^-9*I)*GaugeXi^3*u^22*
   Log[-u]^2 + (0.31795130263901994670473984770812909466554993757386283356639\
95240404186266713399944983296637936034359556450224536676269807029686818410548\
06937963775152260640669074891210424037183334000593167795`170.73058515031386 - 
    3.57897975969389396856273408691265609790335123032803148897843393247171762\
99225556668995537919896016983720500498796337519568853447936770869634568064223\
06836381062263381173575127793944099468064049`171.7819837840153*I)*u^23*
   Log[-u]^2 - (1.38212723968850471396991166415668447802685405458563622417999\
72650561341166211946464937813555986317624601529102526390473640840371366329306\
03977041685185773315991046726790698536063433997`171.47623755867522*^-9 + 
    2.44135817622444956906265856308777148086376463435500055233326990319235926\
37554149441416566481718602190660540483278168837890683129656946227701117705842\
63046953264613785075087406570664981`171.72332103256247*^-9*I)*GaugeXi*u^23*
   Log[-u]^2 + (2.02964047463678739142302081643713352180062014609997780144169\
90221707572358210016901737685001303440068865052005078333891887627333729071772\
3399378414756025593268428633562894242038411206`171.47697857041052*^-9 + 
    3.57703791866157420324477254677300598918492629755468009550499240405870248\
34073164611411752712906837068057832749080922902586852630191045208035233924791\
01243966495259181194891548697040931`171.72308299945195*^-9*I)*GaugeXi^2*u^23*
   Log[-u]^2 + (2.25586838168577521804310635564856736486519157972502271643928\
63032534327629348278663872501897738111540369609304600724833381148571163740026\
2830787767110445871060904583270374928322808027`171.47560665913565*^-10 + 
    3.99236232861908858967821691371421794797913108895287491743137511269872879\
48354881557284950070811527334206125558202039340296332907214582671201790428208\
7548765343224836845944965446408597`171.72352285092674*^-10*I)*GaugeXi^3*u^23*
   Log[-u]^2 - (0.42660599187295942523252903342915077093098057624660559887662\
04611562876567843000140159988933644867792696631400571662177237906283688554623\
44470421894895166165220312644041832269129794985524675008`169.17585560408455 - 
    4.73994818026462086570739769268680828148239871433813109033456814682858846\
62100576303056875575767906789339672662110865923161563455056005445876412567119\
97501143886596899917525668414474977159584421`170.22160224681954*I)*u^24*
   Log[-u]^2 - (2.34753839328239417308484653725117138005695980119986815793477\
84921325147266389471508077029694923490281572967918480738755939261850999882578\
6870008832021830109090798623404519969095186283`169.9231624378046*^-10 + 
    4.05559788212205975485731583086419513579034666118849485664910191933451465\
36277278823942517159281321481812216654249981213186034528170994889459530761017\
4298454870139058876070659758460634`170.16060462164245*^-10*I)*GaugeXi*u^24*
   Log[-u]^2 + (3.46455738697323746591421019601973885244877987277828928177723\
59245377257337917390199133204043271448403080692743845494763321294502847421132\
2481404857869096435842851318309314336103276372`169.92375452075206*^-10 + 
    5.97446633796978199857899783552096595058293655251117620589036550352573225\
02788683332418468355539416952887445083312190284036426464339530029231270655506\
8216379844147204928939802379279016`170.16040587988329*^-10*I)*GaugeXi^2*u^24*
   Log[-u]^2 + (3.85006258474077397908759227071971154254272311600609569503692\
67159982268806438923290081255597216762210204464637280789035441409993127167448\
656541792633135301512264127870303847205507945`169.92270834347013*^-11 + 
    6.66064062148823592093836376850694027442824762052339432039245161886621756\
18846303256269677131596241368596410380915251389859292171515632779390568116871\
949002007272573134889367962035894`170.1607565559173*^-11*I)*GaugeXi^3*u^24*
   Log[-u]^2 + (0.57371837119587523052347955904038222938308155421942130959921\
21738106067147999914542670289850745109820578966309190648698771596668909681628\
85657964595135788813411499962146196075694485493351641398`167.6035239841863 - 
    6.29956725490042690737924500578924649326266563011278832379279187214202367\
85088586289451505266901387521284495850861927397923648750007219025522905029950\
46514359601271059977799460202286738739182953`168.6441359442886*I)*u^25*
   Log[-u]^2 - (3.82599481771215940467206938323961650635400242186413644385989\
58893045332514040919357423518031355162272963691995752400858568449360481364829\
631119702452324576972325721985261312247195388`168.35254152974326*^-11 + 
    6.47224271925561716389708810216049250901520642098931476888157971528505855\
12759640276340586282726351096198095519278002469921382123598245719417505340195\
730769335258402221175665328617123`168.58085194793497*^-11*I)*GaugeXi*u^25*
   Log[-u]^2 + (5.66810286825253175883736131673466306583889809316079673782313\
78944361615676489362192819851767996690267775514527433670074599447944570122585\
158659692040318899197395294140934208531511528`168.35301207627953*^-11 + 
    9.57442990899249182896583592192564071504298613305615282555780088313671722\
69542089901667035699182027853631389357587243674979071361974688173245082059052\
522454778633378451161311245400862`168.58068727696767*^-11*I)*GaugeXi^2*u^25*
   Log[-u]^2 + (6.29813995805530872693119542029019957302486273780736298667891\
77369672317916682508087087902773607830345081071321014175930279518114984847729\
05518323589982381959586354163268841819677277`168.35221468189235*^-12 + 
    1.06650690829289973262865243043968823414320204237116722804519153444198024\
44055084318194830024933975503714052005128360552230916250318101303419364263137\
642324698452612136075396336493858`168.58096604747297*^-11*I)*GaugeXi^3*u^25*
   Log[-u]^2 - (0.77325803020201330780829790902426882360339366559088186957320\
77721752268515246007184732599920461218460221330320735394213437128523841824481\
26836260768970277339288666718644920942007785419612492579`166.0143091000816 - 
    8.39945026960226193304952131272803586471805518901774687359756514723341106\
89078312397023413857625622857244608119640491495099232150288085422407311294579\
12245275234946821014967505676329775427346887`167.05023552440366*I)*u^26*
   Log[-u]^2 - (5.99257061638182422294830918861321020392212789749754340728313\
93276723433412566197872589904383669634440213321479686479947425185142448087195\
54840416407132517169745070949244525844470211`166.7650642811708*^-12 + 
    9.93718622078316382571281951075402782460987742843516207314497928071527801\
73660229453609628391216459988921089869096816184277887519699392800492551602837\
70647674246531485250267992519312`166.98471454919763*^-12*I)*GaugeXi*u^26*
   Log[-u]^2 + (8.90382514355822225099549864166218171830413908603403889146003\
89253071738059862388975159306343343283340450371806694515534914974639905124652\
45154377976721884066694806077111596583813304`166.7654364580446*^-12 + 
    1.47475272848818230188522495842276140285705476386437090887329284793906068\
00126502119606901212198858773970084527911044194089593654892275676148979513082\
706156495285397518738233504957525`166.98457904380592*^-11*I)*GaugeXi^2*u^26*
   Log[-u]^2 + (9.89292837329270109162377163390944921728151063502323986041045\
91344291009549083610122877924569315918623150615349127421119862461501232768690\
8358963467865101121030718770199205024071375`166.76482899507616*^-13 + 
    1.64170802297536779963527167776733648237537475583158966321136310297587014\
12226330916250259843700371560161680485835269703697513282167633095868630931507\
77243514190701470884851936528145`166.98480005093822*^-12*I)*GaugeXi^3*u^26*
   Log[-u]^2 + (1.04437020745682943997602699878484110658257033560396346724278\
30885281068981630947380879642255724754324953124154510424987862544454471912852\
70860598090403442478404565824775168282670247782755755667`164.40887083527264 - 
    11.2327956788487670260152009191185726065615472379488300265415621186548726\
60246311915134434102159711002250222372002340868136773747395567377613508429618\
559371952662325309931185596405732747802435887`165.44050422024876*I)*u^27*
   Log[-u]^2 - (9.03329533499701033309772189284931800979504708235106937090177\
43957506393022097655600430701179334021334015415567296510610108576789896024476\
2843581722561989696253381569359347425369438`165.1613692869391*^-13 + 
    1.46984959321613583989612567319500893258240177810170608322928018140664961\
51693830227585115889079745697082290960640323024741073865580496086677709075356\
74705319625849926774047902841547`165.37279597416136*^-12*I)*GaugeXi*u^27*
   Log[-u]^2 + (1.34518500193171565297659775612751894324584080278360482945688\
97406993973179366865785624293928934073404055025807347165413100117582519104099\
12339014512500008608457231422871080101244662`165.16166241484285*^-12 + 
    2.18677831448631805747799285535395776027419871521048277989060470097792747\
76615362004874222535035517053285483196741283132612649164799202414353864369595\
97860074858289389873758918106272`165.37268515681114*^-12*I)*GaugeXi^2*u^27*
   Log[-u]^2 + (1.49456984984540606335116158374091824819406254363192876671985\
62795275977240371623261983550312408534153455768909859045804609208358505645123\
2504695595783893496669718286295863635323237`165.1611998813203*^-13 + 
    2.43319132744115506474639164217804183994480270286269472018890173284277189\
79246055067708415854471280589419122933158700856360872899625405607294455138439\
458404935122095507601648009437`165.37285992424106*^-13*I)*GaugeXi^3*u^27*
   Log[-u]^2 - (1.41332411732872611544344027394907619609591528927389529095904\
15382796869639875129016165230931461898096511440496629622373769132392627311267\
1011655311602348301986245844512364583`162.78781740581667 - 
    15.0635430228206202974811487422454142917006241563644224414789662424732147\
04712575247356971447366571652472184618835046153963411516138497990555297719284\
03526803151492672866778061`163.81550276805808*I)*u^28*Log[-u]^2 - 
  (1.312294765457932783866363051388198490275249094331986334368972575138490135\
83032011704265137145557667501738744400269551342580664586938093387647715465398\
091450631304614417856235879319`163.5420494661844*^-13 + 
    2.09719461976144504476772549474351785874952476670994518002198458546516216\
10770763609990098164773190378646010005809387616282661144582157912112712410105\
1061808264838755349782756617073`163.7456568045706*^-13*I)*GaugeXi*u^28*
   Log[-u]^2 + (1.95754281311087289749053849976836775964023169000270825776053\
62728651262021467652448685696005877412815100238539404588547411881826227202678\
921902398947301525407985644563262648789452`163.54227946851267*^-13 + 
    3.12606843940915784440338669703421974836752532921185253413639877790470442\
74110705808259862664020627172504488597847454718634276362322670685604778872664\
1992792484573025065541232579396`163.74556668114346*^-13*I)*GaugeXi^2*u^28*
   Log[-u]^2 + (2.17489934686638739700185345253396453965489824197735081665742\
72561358512660062968462456125202675769185299934882221711388031459175256634797\
845923998234077351657225344333919697376702`163.54192746528378*^-14 + 
    3.47709256784833617855712062007980597841244563304550329974102983530453030\
85019267254684562393544793898776940984303553284357980306659489194687556151603\
975051970272776898794080769384`163.74570455514646*^-14*I)*GaugeXi^3*u^28*
   Log[-u]^2 + (1.91620434928119232986836303815437743592557874168515327618478\
46502864028705005969190986041984527307401047789591916534390011567711934917020\
581785837976839987612074813487869318`161.15171141822367 - 
    20.2527536502062485241923754735957347263421084048056980247392123288297080\
56966749035533846301490396234982746327312439027753165148402722001069720706827\
16408382403997973675580085`162.1757536767415*I)*u^29*Log[-u]^2 - 
  (1.839587655749850739813070290289154548488377491839623505859302020443186115\
44302440312910835738185403111855332310043833992831093381488656531014463411692\
22850827003505208515859605529`161.90765657431794*^-14 + 
    2.88990078833356222456105486584581824094309181763839724117688432876644474\
94006296889039216971488753251030709939518561733970304282547354917055365002022\
734903988321386313087019066304`162.10381902114446*^-14*I)*GaugeXi*u^29*
   Log[-u]^2 + (2.74770128808885885430208814542449585828184299082096590991172\
11926410327878129054193543832172502142420676207591882633921307566825024191079\
931937367982707518365861929795821280332577`161.90783644303286*^-14 + 
    4.31399034957927101366167184172800192088515758925412906233629315374829284\
46422433947673403230205793278925706839076754561624122244927173295147397291345\
080462893989234118592129707679`162.10374609495128*^-14*I)*GaugeXi^2*u^29*
   Log[-u]^2 + (3.05278210892901882620128751050272290822351490446380025510636\
58054211016010563320304912787042279497569638380718717953773148105961048356182\
64869553734045143742554876474238815224691`161.90756868858458*^-15 + 
    4.79713280794747905734665316511134633158733945902731601811636484127413959\
08290395438099056666284295725358901208249442854909141971446551541275379430083\
81062724380670606665223930084`162.1038546227843*^-15*I)*GaugeXi^3*u^29*
   Log[-u]^2 - (2.60263188504658180490286438698642589846728900708529669777607\
23120187643507940100097080024509888785303840792030883024272639484774252876046\
8553458655521791422552125506546779282`159.50107498270836 - 
    27.2949761867717820973681336807627243647251572226112487218896251480758168\
27909083041670305040586912980635390395947393494490609702668582954997434650951\
65821207983316226203594743`160.52174495639628*I)*u^30*Log[-u]^2 - 
  (2.491333957853794240859981318303126090232300898578944499233613210907497389\
46989383861252269714711972617982567518685959008788174747184497945633154685107\
6970675414513545672801016248`160.25870516542554*^-15 + 
    3.85031800062594144641865418249206510834644296425767924492259628074719394\
62906224945108611669542134297294086991795579556736695287372469747848742545071\
15782339265097184511481146291`160.44776981745775*^-15*I)*GaugeXi*u^30*
   Log[-u]^2 + (3.72491347968172256540121929676115032831820243042083449257759\
00731246814273571409223235027459589227004758013908645445601924478724658865961\
41069630361681155908646301188492985602334`160.2588454100372*^-15 + 
    5.75415894523555272639318328492110046349909171044349188965502646529942353\
78337278501639172846005630971313666716824170069093237624486597937226890987487\
38786627908895245401955905834`160.44771107449134*^-15*I)*GaugeXi^2*u^30*
   Log[-u]^2 + (4.13850605187259952670995744612609602148090568740921444764646\
39796339402594196299906330237483213099339663516376565179692207971574768949426\
3990520200199774244623116020400694501825`160.25864183621664*^-16 + 
    6.39732013645445877023630838766518397896999573131141254650587412336126265\
11924126868727298520480303036839508921216715246444326147224467580106901567084\
8262085451821445470075592842`160.44779632594364*^-16*I)*GaugeXi^3*u^30*
   Log[-u]^2 + (3.54091281562848319903300475484662404578474240943693152851729\
44615836307065050170238799903418021670145300760659757474728352270465620049367\
9815627262865305562472540863036820249`157.83639406685367 - 
    36.8684224607369481839197158808647899134760478846781380907262012616809975\
61545143678985640348519282068578961452996518757245266358949280281779144742043\
92589328560169366893237029`158.8539333884205*I)*u^31*Log[-u]^2 - 
  (3.263273546833501939230107557119486321945864791075569118979013324283706065\
19527676927072430419757955166631766856096310053434831487136237589678463109209\
350239521954357233458994902`158.59567608906707*^-16 + 
    4.96526388272750515762546845963783853350644569064307073357522584120200818\
72514102898757527205686940912591730176653930851248298868890499913698570563674\
4446230226661225286023754463`158.77796494298406*^-16*I)*GaugeXi*u^31*
   Log[-u]^2 + (4.88281647945796163103081099565567863780615510254603140691167\
68393234538674460278661974184043877679680626828434865324926018710395267752416\
4814068853172341970712728936891262737105`158.59578514850907*^-16 + 
    7.42682297365541457312006223639993783460047845122383220596577213749222823\
96133739076618474752165377530763018903670838601668947694351205639437425600592\
460264684733849497366868471`158.7779178190271*^-16*I)*GaugeXi^2*u^31*
   Log[-u]^2 + (5.42500772017506559213764208490046835052181295503847122079466\
34026787312834400198113030157677658166038946206182561491064496888391940285841\
213775003426023522269727752514275843154`158.59563044079934*^-17 + 
    8.25571281399719200931894407952611397133105844654858139545752666872054700\
66865022190596095789236259684170472975668584325521955539489500333237583103104\
69555718406381457117970745`158.77798465727813*^-17*I)*GaugeXi^3*u^31*
   Log[-u]^2 - (4.82516815374815047562239794285207411082563412288779957943019\
23853614922564846278407011210086302445991294159404343161389044873425052278010\
9591502321526385952920550551403017494`156.15812223029485 - 
    49.9042607251325098434283481966599800010234231482832707543071585576491118\
64278778632879424029606156010295460086941258105879845044938245665728649055043\
6565972398781955152312671`157.17274740388453*I)*u^32*Log[-u]^2 - 
  (4.138512966230758042025395500688038908314975229057961184365626203556462363\
41642110515792211041944040908537960977189621595003810717970625608000127612902\
06238869722979209277013344`156.91901958667725*^-17 + 
    6.20377981882128091390672828386189259024810979705841544737052730659791831\
55497398641101231925424073745336282300754597327976847635077564304716171460874\
714719318396260758678269186`157.09483164213893*^-17*I)*GaugeXi*u^32*
   Log[-u]^2 + (6.19605789446738468946229727126933021753461115460065970874940\
40916754301538297352140054096574458931516430039989887607286379707356142855840\
724759567103141732991179777087994044955`156.91910419412247*^-17 + 
    9.28549911144111528896711173549693116684977353315939607397689705484993795\
38447396508033014385122736635450204490694010509588193239352140345899880574376\
307152868413942276481374476`157.09479397984725*^-17*I)*GaugeXi^2*u^32*
   Log[-u]^2 + (6.88412291999640492969294738445766550703359449181297612056599\
75148644275909295108043139488978700202368800757895843718963559037796564391444\
38000066808821723736568281751432849429`156.91898667275296*^-18 + 
    1.03206780671658832082667909745014633281179121386690770459879548795869086\
44807013322312104136583373642831780898452228558569948270845372282332282751035\
48381416110432136329356931`157.09484628776684*^-17*I)*GaugeXi^3*u^32*
   Log[-u]^2 + (6.58521452583659424568817597578365257167671672925372745179333\
44462098143272138987897103207803217936193551545836431000529595370174774431934\
010236794651738669126041907293682164`154.46668384950289 - 
    67.6823926952366542671773348450801011926364190014536433167156023488446420\
52658647867283270377617939554390832792833548695876294669317512574211727572058\
63025804842931255444218206`155.47858962540857*I)*u^33*Log[-u]^2 - 
  (5.086714272043702232838715720608860842936004859496971186192484082840506956\
89883760472672932431112271200025015626664203406833585208394844935996766806996\
1549073425719207245857152`155.22915804035975*^-18 + 
    7.51710382588577457296336390085010810955345360611614106138570893075868690\
01777689996205721674845374567158356531923113424739361258681652274248093372671\
63090363258309179295866558`155.3987712457229*^-18*I)*GaugeXi*u^33*Log[-u]^2 + 
  (7.619083058697630180703121096203971385114686734814506722587412219646541114\
75708230493089865681479704538433240554679214748535984032924572950534231168394\
2447253403630091914446789`155.22922353832897*^-18 + 
    1.12569417057212128449528507155465947124028270814933974271530696773641225\
30483124075282080684423470229970523019175080404544650683564085474506576387944\
331868453859891718948216136`155.39874124740376*^-17*I)*GaugeXi^2*u^33*
   Log[-u]^2 + (8.46523846415300093909969860193923755009692407546880409161193\
85028092145569814945932186902888085796956945262147444237051592432228021258744\
5920990194299742830156290877121401379`155.2291343009621*^-19 + 
    1.25108555811126401301931337397461578859872346529448759999763644897578202\
33759730840620428222911514125109159853981578538200145650762614505719968124553\
7368679822006857595044677`155.39878211520062*^-18*I)*GaugeXi^3*u^33*
   Log[-u]^2 - (9.00026717551336853054321910301631099039099690652723963716451\
45660896722116963359214246912914543040842734902724928326449109506126956341102\
5782887703975330491334426771852531915`152.76247691869725 - 
    91.9639468890891237511185680230453287892214216214862088822106138713814200\
58436569389748841834458945539818781029641850880829468806320685985099013866662\
83097059099756806227054208`153.77183911886559*I)*u^34*Log[-u]^2 - 
  (6.065142421253667768959834647647784445962461955003137755030486034555506796\
28298407337747249737265999320166084759426206190191028853584055714196800012582\
229025195167015140536698`153.52648841861765*^-19 + 
    8.84125765715971344882952057926809799674726019128821834306720206436258714\
80528296786448915448408522611856511942545246615375733599619018637411626372522\
3768338852335749854931409`153.6901614624431*^-19*I)*GaugeXi*u^34*Log[-u]^2 + 
  (9.087715079643572513476766433082089754071434072082319610346448776955049345\
97665538776956167842540893645647828079584378713225653557477409350526716330356\
876433981966046753359458`153.52653902604993*^-19 + 
    1.32450413605050475281265926294552740746025607855157341750135152367076532\
60272243705518371726301999201239086565310166415988152074572592868498473988470\
36990516833242821893323263`153.69013764239446*^-18*I)*GaugeXi^2*u^34*
   Log[-u]^2 + (1.00970474860782537044716789581512864385480810342885864954520\
66342476888324383055618850966661539643795818730385471539088781117397187226543\
5301781434107568758955544198188152908`153.52647129129252*^-19 + 
    1.47194854828619775860049681383238584980672133135106455221542428542920892\
33065777574859435152472680131073254049946261133487126681049867398543483055455\
3227878443083715340938076`153.69016952213175*^-19*I)*GaugeXi^3*u^34*
   Log[-u]^2 + (12.3179574362837937808740807565676228534321387863833155491248\
35520296409485853267584423770166688393812035041173484984238984359224178259160\
7902380273559096187066762931997882624`151.0458754956519 - 
    125.174711028037689816302279106472381239105734485548826885926739374195670\
88389240799111039932143641904331983233889608173110426225290577542887907111565\
091336739171590447645825032`152.05285339404688*I)*u^35*Log[-u]^2 - 
  (7.021681296316706109119191742368887462661687487922044065691005532339328791\
44927368376228813517528331025724913842287703504451339521937072066979379379447\
60621199372602070342388`151.81138445762917*^-20 + 1.0102179169110354802294481\
86457653616590079510368512444517602614873470189603123418841472015115132178937\
87159254276883300317317678406750274543175108389733429743643109882477111`151.9\
6935841079048*^-19*I)*GaugeXi*u^35*Log[-u]^2 + 
  (1.052369068823261739367075418564741977633879120195729561441442628783612700\
36796562361539696997933426998549882748781834061285266264676004713765266010436\
198597429974930188236484`151.81142349243768*^-19 + 
    1.51385448665013089944920946111814893422680387190264587154173268025043985\
08451275561415385905313551027415555441527777151659097637926925007383258018086\
1309681511230017032129223`151.96933954990652*^-19*I)*GaugeXi^2*u^35*
   Log[-u]^2 + (1.16925894093207141264663807536730366094348988385792512448963\
00722140594212223891226702303995516388040277067592748015726145310224692367265\
685744565274300328121957432597679343`151.81137209746396*^-20 + 
    1.68229821444338978980366169164217723267768882084313914291291633218356380\
09700362395727713250532119089248085853322082192500502618751327618350100093215\
591484195426236010665976`151.96936438194126*^-20*I)*GaugeXi^3*u^35*
   Log[-u]^2 - (16.8807439480243458042326465209102868848874749014025698500424\
49102200270141686209447081199333309563627196481265106551466446467731086411945\
82431631241957813463882703880243701236`149.3172318479509 - 
    170.659285082059296396880306530956159566356813995303343328549098201640275\
19497563450763881213742570724707498815171323026317358311492869728387995585195\
834956025629864123025791503`150.32197018750497*I)*u^36*Log[-u]^2 - 
  (7.899552514857398525496447170356276442433458208081620514433548447716584215\
52211407745709763406087441301576497937377495317968523905734139062700014475800\
923870906036633380902`150.0841986109069*^-21 + 1.1222827958032622393324925136\
25274193447485785719063975220587302838339513223211197181307257314634885836504\
9438194215106924184604743272198031893885546773290273964188566650501`150.23669\
84257434*^-20*I)*GaugeXi*u^36*Log[-u]^2 + 
  (1.184175067694382177198190534024833769847538287646578313028684740138320114\
94656431500564916080659358264548217729406747346031498768437544526763725339031\
49855110835278421325995`150.0842286725978*^-20 + 1.68217343573985317483217491\
06167745488175205048667675329778087381780434354733239471840403661993990480148\
509853980126032204651711391755067506154535993131529308098823525447292`150.236\
68353011834*^-20*I)*GaugeXi^2*u^36*Log[-u]^2 + 
  (1.315712868871192070132838381189200489557801762375264978776267346257570043\
51345439323902744506398263610557115326165731988916478683787020005159843027157\
3930220858198755654775`150.0841896889258*^-21 + 1.869279656700688630717746483\
62414883558791921854626348114297066696680115983319803647246482090537061234919\
5797986724318303410862554753336577171197447141222260617799010800641`150.23670\
284600863*^-21*I)*GaugeXi^3*u^36*Log[-u]^2 + 
  (23.16261662037094844198734164946678137402054532407262478929290920023233978\
83871860241169070779008139239303511211320422522276950713703313044430288291975\
9172990152071297014131149`147.57687834494274 - 233.03348486204193553287291922\
78929002236180556078206421723846773234470676163741878500531767481303195115839\
2286903560124826890641784926048616432508136596979484279536719056799046`148.57\
950905580836*I)*u^37*Log[-u]^2 - (8.64311850060011985593875700404898524258369\
06331777063489836923010253964395921369411377509633171530030473208054139385078\
0805184490235340124170209995390764205865398476071556`148.34526379450008*^-22 \
+ 1.2131272079306549833123133326533747118298431123203530795637745107906365481\
90685324222330808915505481212462071861209772994254885830341468485646308869325\
282985003495841409191`148.49249967027183*^-21*I)*GaugeXi*u^37*Log[-u]^2 + 
  (1.295835506345337771910458628259988307154759781448946787704704067275330020\
85379605131858397446795065289323737065073106313710058216521259821693202571351\
2149917352879709055083`148.34528691275804*^-21 + 1.81865741297618087180314699\
65928850125321038685470419964962272813329410580617066460609394833575012601688\
21096532221193592356766368553222298617346390013701489117698276981181`148.4924\
8793432298*^-21*I)*GaugeXi^2*u^37*Log[-u]^2 + 
  (1.439783899741181386905870682508041610365857792924031816355922859545513620\
55563243696358891717139459496740469509171082491978859006627919144866833531427\
334157198007100712443`148.34525735259905*^-22 + 2.020891049214465166400928889\
34144244641519962719020550240428139350487068267605931434291040356477867736137\
002085811836261347114002751283876454034211356797896576275668508555`148.492502\
9401576*^-22*I)*GaugeXi^3*u^37*Log[-u]^2 - 
  (31.82013740970508240225062835787626976589889314123225661033583937427384985\
18616591756954875036357253337588126044693421986892403183639018403269743835347\
8701799305552746836026073`145.82512913258446 - 318.67333212795227695232590703\
17424482288995204310677475232592593704141061526734655288798456643277084397777\
208473763627179988532212898987928815995655201108804`146.82577280332228*I)*
   u^38*Log[-u]^2 - (9.203908357798195206864536653315019355714505213169057687\
14672808139515071043081553694957250315617188362262789104198560654705126409063\
59287039719873637839010520380178317569`146.5948949516261*^-23 + 
    1.27685302994534099916579829031017809686076718042151402589881200061649145\
47872595372262339510031175682280764345438163902365373896318258386374072785554\
6793192255986794820185`146.73706357721815*^-22*I)*GaugeXi*u^38*Log[-u]^2 + 
  (1.380072944056977245008352155842540005643656951835114779867783685032489751\
81833974002861929469833735963385225107089339078704037881962414492835929162637\
585332719121445059595`146.59491270707485*^-22 + 1.914448489843872438245082456\
22270102353058780153148503140225726194217848843886583077611453660725265987577\
910492893079087467671257755920490079178573633233625719799228554035`146.737054\
35104964*^-22*I)*GaugeXi^2*u^38*Log[-u]^2 + 
  (1.533385544063361376189617645875437302052854016294886123254786537312174727\
86356623884422830902697674940086588567342901858924578200301323347227150260393\
25969594817561632414`146.5948902991727*^-23 + 2.12729177057228906409501073312\
86244177319871893263305267302044345177925206458544672936856874224357689671309\
440559437327947444449401025963902921815650397901256506516365725`146.737065994\
55804*^-23*I)*GaugeXi^3*u^38*Log[-u]^2 + 
  (43.76346226125730449837446843297697465370289644162599086142770679703396273\
77391082702791944622576258335178465851373471386386079281441690248927708020846\
480871`144.06228162192872 - 436.394045647107858195025208822426760031502680139\
35018963066145218318631336584546442820884124407188314014755457783366574959810\
19224500938108427857250037762093`145.06104876513155*I)*u^39*Log[-u]^2 - 
  (9.545932920087630400236439305333676834795364424328679885384541122283514907\
00879594539913879791212009610391549101024181674665290177928744313200883476416\
6034776052688418375`144.83339045979508*^-24 + 1.30949565180159262426645184503\
88179380202049343683519497813577128177542908921087283605140213773781426568793\
905613698925383495018890810217556042634927211909314171320830302`144.970676142\
25347*^-23*I)*GaugeXi*u^39*Log[-u]^2 + 
  (1.431484146109756205862263858020079988456291758142932851154669683009779478\
86291004636555362739093502641332632231083544984935847759357638944142652558019\
6247088985764102914`144.83340408100005*^-23 + 1.96359250162839651792741254956\
50670994551530075465148333912321516520224901255706093632016958810998498949141\
492681025766255705950447655454764497583907148083797347370543156`144.970668903\
47935*^-23*I)*GaugeXi^2*u^39*Log[-u]^2 + 
  (1.590513793460320380012721536930307917751243576770180881743103240898243217\
16807511685133216558301311334626776540142979080298922352876845151253679593201\
2615192036561449582`144.83338709967217*^-24 + 2.18186697075906255790266010404\
30035479913997863827073093574800458615185404697289477433114965447729806891513\
60413749170089119239405945718272585127862595129648894428443115`144.9706779278\
308*^-24*I)*GaugeXi^3*u^39*Log[-u]^2 - 
  (60.25522609056635067996995660364820759330255768774283880672830697290770827\
58060319353053911439970808179965080792976230140229789945788791046620542506942\
423384`142.2886178168612 - 598.3934984732138992331637399683161365196350100269\
55258288598312821805405971543193946930774765060177137951573421009936755022149\
994095616345420172653192668012`143.2856099627905*I)*u^40*Log[-u]^2 - 
  (9.649472016369586313559394608557845007416431585666512881076420601570536077\
08765882232300544790345542613203466595000228824633733911867140358636629394535\
119710220737707017`143.06103340052942*^-25 + 1.309420801743386690830837185093\
49579160684159522937003242266484224353557928323689704264529398508990205912415\
6364921736076140634438340259279577899286879584784212994116329`143.19360908547\
011*^-24*I)*GaugeXi*u^40*Log[-u]^2 + 
  (1.447108215816797929870010774379234379882652861887385242253976073686967291\
39397944447612143880324636199220477722709011779825585131416956671217881178293\
9645863657692177868`143.06104383947508*^-24 + 1.96363419335440741541526387476\
83866660404815743371471548174129042448345523067142074358467834161533617161879\
77728476597616131449001860107041736244624158526005416122831771`143.1936034162\
7535*^-24*I)*GaugeXi^2*u^40*Log[-u]^2 + 
  (1.607878420674060536936996764647478177040782760518189637265298427518629739\
79574113230732769257078739017391372824899720966979915588804360227730493030058\
764027243533433756`143.06103097410414*^-25 + 2.181888913772752503948899353501\
16611077249121340174056336628628183561852833287927257013881985873424762846442\
94890753112238036737453385790181019122091130477680516104635`143.19361040315573\
*^-25*I)*GaugeXi^3*u^40*Log[-u]^2 + (83.0483026087146337678338882634793750951\
16964132819258987226879311884734062986811103642441125672067177032503031305839\
7477747572621519067782902301415659729439`140.50440550254245 - 
    821.564010148042708085238612021468499776511007098054897586695768620253159\
15238573495941667821930924882892369260313628775616131543296715462508336225115\
89289761`141.49971614811722*I)*u^41*Log[-u]^2 - 
  (9.512793535693815481380990758818953404084041412015837982765451283971591845\
79219888277920301652518371401468100284297388422116654568884587321099870161609\
57416741234362808`141.2780927043611*^-26 + 1.27742751349488013154304201201000\
20211563573848819985093538258330200192536486560916748749965618286732660173053\
0161868773228533192369473649884434358830304424310211745672`141.4061208992232*^\
-25*I)*GaugeXi*u^41*Log[-u]^2 + (1.426684240687692388485399170163592753997567\
63676256807019830904947291668947277318489151788208932613944369038123337700361\
640438977459886022078336690851828365316797622377`141.27810069540823*^-25 + 
    1.91577118258430789124991637152901182199174978481014753195356340143287410\
05447082692853941110824495400793694562053572224051679845770125843935781372917\
2928048192564135564`141.40611646763165*^-25*I)*GaugeXi^2*u^41*Log[-u]^2 + 
  (1.585189273913558738799104651312286633295700247396100501433535545150007417\
13536301722099442445962781096150112454361988792908245676103848654964711653423\
49980671173738602`141.2780909507582*^-26 + 2.12868816686148289120349678556758\
06868515951459270571764459929610531610183690849248983453888910504293710415309\
920123535125687333133037538171367549696605180734454605667`141.40612187168406*^\
-26*I)*GaugeXi^3*u^41*Log[-u]^2 - (114.57783099257139077641684270670496229941\
83233633964588914347638852899776220571830648830104820903292628840087893102226\
37305406255956314141925815317637350928`138.70989931261866 - 
    1129.31743261548059314419410408382270634400975774824296028932412563027917\
07220391224907199996095908105948698616515977206609146039810659217870342223999\
990563359`139.70361474815115*I)*u^42*Log[-u]^2 - 
  (9.151634278661984015803287202674728729923357371626866497040371138649592215\
71463357816916160989976454212674187475628494636814190345558782444476797864961\
3580100646146299`139.4848241809465*^-27 + 1.216556472820688810626569042351563\
96914192880723231235029799220410389307291019094118758344820765516017607440186\
84521461157671187947907627847850356211954367334418848741`139.60845779838456*^\
-26*I)*GaugeXi*u^42*Log[-u]^2 + (1.372573072469843165164897033909248050693264\
61656631379219801130022962251884930977039209778816264021075838339250502468721\
20343905042657426977223301446314549791758224893`139.48483029125927*^-26 + 
    1.82456577351432912275780958270891070876455877189353005846223756337412784\
40427162090226157401998101388896915815620771933832592420571990343057911457887\
254837888187522546`139.60845434053752*^-26*I)*GaugeXi^2*u^42*Log[-u]^2 + 
  (1.525069371208721386221565086142293608846894522663286457721385165794647108\
14325193128491657833926615602277782763993188210936676437924151641075579932127\
5493806688201321`139.4848229118597*^-27 + 2.027333532151656732296956281197648\
14564629425615113394956687397823760075409933020912096548594336947273500535060\
8990812556756235176118889586289466586498401519321358485`139.608458516546*^-27*
     I)*GaugeXi^3*u^42*Log[-u]^2 + (158.2290339261214423042740460222583809255\
53583572408674322089157914077431222695391302459474425633527267365418837850451\
8814828882981665147485550194256116250565`136.9053416904973 - 
    1554.12593740537166792273811021723727700536550015777122787408579951929432\
71287387890256124472472622608643425590940392516467976121949305815234045331142\
790524708`137.89754172262133*I)*u^43*Log[-u]^2 - 
  (8.596652855491354799722546085085007008412672063693746943865258232770585398\
44958499484367510450455746994899559338182539888140930604091655253301936027460\
27034003210687`137.68147145408795*^-28 + 1.1316510129733740981487247036040118\
13429796298990888198306200368082543169957760857997915958403124972176477334917\
900856966426928842912315440241455639081409735579180369`137.800854580906*^-27*
     I)*GaugeXi*u^43*Log[-u]^2 + (1.28937483616439023402533243254155885319926\
17879978906547195515660647507621383991527731779133773830851056558362677641606\
16697733393777880011641373660055681019980267269`137.681476125648*^-27 + 
    1.69728568938591259767888244157807522754414940808940353256602939537229524\
87720117395518124479053138036066132859349072969033949784630200135889431743013\
66907182976221848`137.80085188501053*^-27*I)*GaugeXi^2*u^43*Log[-u]^2 + 
  (1.432629902794811945863452396889730677517725242010784291282238761366503954\
00430973686803001201282979910610408507995317327292173072044902078478183075014\
329355829621041`137.68147053885787*^-28 + 1.885899659076462526859831590417949\
19871112726440973645581915488963614589435981099897043412726211491623466189921\
786073162460198684196092638723910341313267439965600157`137.80085510906244*^-28\
*I)*GaugeXi^3*u^43*Log[-u]^2 - (218.71094101847154858597721919267398661616497\
83918265774386014861355088350907344515070188629224391603155924074711573418313\
722840792566820968914066807183608892`135.23797024477523 - 
    2141.06126858012323364102773541526712145235953552351744760940955593031984\
85476506310401302904730596524669074614488487567520906464106415940103187637070\
752171871`136.22872883084273*I)*u^44*Log[-u]^2 - 
  (7.889374642820378284904961456379368866854555257230254245704975611360638395\
69782827754239896634735805375111618133531143768859405926992882413078218657032\
98199636856027`136.0152733117847*^-29 + 1.02875309946465305664808192426964313\
68976725577714389202096710508863471494590858301478839497352984994452381589435\
8659890889134813148298851600720272466605722467410201`136.13054188856827*^-28*
     I)*GaugeXi*u^44*Log[-u]^2 + (1.18332020054836265678498054323738966313475\
10803025002445978174375845943265802919895441467448267272657860119797285778251\
3313136032399994545025914576809122526592174063`136.01527688421717*^-28 + 
    1.54299735562071985819453748763436746426140030581615692770683743963717286\
81479412297627335112554651633776116583318978769440304387785261204879104253073\
3349075344528087`136.1305397875369*^-28*I)*GaugeXi^2*u^44*Log[-u]^2 + 
  (1.314793840492550668131587077318318356790037063920002086530428451573095606\
65148457598515631375545313323927564363949799176556093791122403233930650481375\
34545074587003`136.01527265620103*^-29 + 1.7144596909292622236214300610442961\
14585579976746487970384914810781080122576361138907875536031940052423525402601\
2181604908407869177473107476095752436671017429502696`136.13054227412653*^-29*
     I)*GaugeXi^3*u^44*Log[-u]^2 + (302.5781673086553547170427782694225260514\
90228941865516657488000125161286406444697703233312361378582901847077527041137\
4177558387076687170684688698134667815363`133.55944050259214 - 
    2952.72767598281372104851446678607807417850982103862362716126136739896530\
73389222823436659466145694161846974379839774318355365396006782771216744943426\
661065778`134.54882630925047*I)*u^45*Log[-u]^2 - 
  (7.077331717685214872419467971377154722978974079160586716380093736166504222\
25029219154457158348034678242782307773176626828390215829493217565284684`134.3\
3788645588146*^-30 + 9.144331771122291118749092084030339389997573483997262329\
76804060774036845592375060963167005068741251123472732827952209505502282905753\
72066048262`134.4491688788018*^-30*I)*GaugeXi*u^45*Log[-u]^2 + 
  (1.061541005433002032412844872111694380713305821900436846756327625676264679\
357737487416685232499959055850771065240478204373474740201630033514045293`134.\
33788917653828*^-29 + 1.37156011517612224546692757392431338742569002713356359\
72352497536064775384861595011014288953742164792207105252875154195189122431028\
34941255613794`134.44916724908077*^-29*I)*GaugeXi^2*u^45*Log[-u]^2 + 
  (1.179485493998715657435653333144386230964203664917696459447914828076163689\
29689823668800973862738880264977565693043223048236092303386672156196234717747\
9909628425827`134.33788597696258*^-30 + 1.52396780665170334167788217614388052\
75631879122843147539562865752337605923555723030146013479891953412176766734663\
97095946027178823061451068313649977290272957398564`134.4491691656792*^-30*I)*
   GaugeXi^3*u^45*Log[-u]^2 - (418.959767876737972870552504808356939229601585\
60562018780114223733733155694204406930344866949911066007092831145084579468743\
05124125378100925664250719870813766`131.80746858833794 - 
    4076.14117218479760668020033094070924817201713464679380533870903429656658\
26330213056834766039557530556674748794815107835825132276889356870440118508097\
435854989`132.79554548491916*I)*u^46*Log[-u]^2 - 
  (6.209137932775531110989275391260310342948861284431386820135735787778327763\
4866680652267817526263386940836414789913415090023703382288496479274899`132.58\
70281397467*^-31 + 7.95149928557258696721625497449572707011173195284719717029\
69261780831713040917809979404480346781381847375700503834947622153356386185186\
506722525`132.69444585642867*^-31*I)*GaugeXi*u^46*Log[-u]^2 + 
  (9.313314042693408607200980486421026574039665919837013290469142567335543772\
4386301814072578693419142450336685974719188304651414567954292398933492`132.58\
70301997353*^-31 + 1.19266547635744987603254922093011663687424272758891740268\
51592420077506950406666561366223634297624977324502854656858531194059548436595\
4309581941`132.69444460030414*^-30*I)*GaugeXi^2*u^46*Log[-u]^2 + 
  (1.034809551519882448670692066789392038451606245462015777972489710185978425\
4239009365386877568523676658721992007188264572628574302771261489833651`132.58\
70277767369*^-31 + 1.32519176900374437581623806195545576165116388255100900496\
62579491805350276027293980287622775182667178424374638804324830952090380034342\
313061879`132.6944460777801*^-31*I)*GaugeXi^3*u^46*Log[-u]^2 + 
  (580.5778484666187020607005265531963466912673067872009429540233744958222522\
73501493713315429053573804524794127477033594818042641977148947012041476044946\
0848679`129.9902452040279 - 5632.32824836678551298672797622744760602522627256\
24807610823951453687116040525942382570769477620859591855227296449258423240191\
376284253049681817531624535888541`130.97707269967898*I)*u^47*Log[-u]^2 - 
  (5.330146401620161485273624100304402225391020910799313092031637698882632689\
464965864578400455306392754419975349537353239607540877673809544114114`130.770\
89011432955*^-32 + 6.76717237032726880096732986977938269735392268543360670646\
28040655546659698552261546837618428078954564604936933832865860176906515654937\
93499195`130.874558215271*^-32*I)*GaugeXi*u^47*Log[-u]^2 + 
  (7.994963492268986723471905474462392431387295281345954911579794608528528945\
95465028733373661595534896213020774318346648797671709356856357649854`130.7708\
9170261635*^-32 + 1.015037324541925026024280946316280501722837928241329195739\
85574898525809410980630762879324662903425441108394758986312499779005655421879\
23236472`130.8745572299102*^-31*I)*GaugeXi^2*u^47*Log[-u]^2 + 
  (8.883271766110489965870546531621905413963562013518056562929987513520819950\
19244805475864927869701724756210206654837771801831011118456626759099`130.7708\
8986963824*^-33 + 1.127824296119339907546173889732277134318091604184356412825\
25225543409426863528512768742033442627245790603960600716708215717321766892714\
9418596`130.8745583670746*^-32*I)*GaugeXi^3*u^47*Log[-u]^2 - 
  (805.1718017619021057717105095334726590172651938328576542234621354977050550\
70144882019280486016927809362508493937604721981964178556934490927561372206257\
7642632`128.15759228202856 - 7789.7261280553703320549817320103030211694159567\
49786127363173494938803230688826503311663874985561126199560993341824166502865\
8996528971323771963696448645034547`129.14322591411693*I)*u^48*Log[-u]^2 - 
  (4.479147736235993465155882426517212684990237327484526695663813266038200344\
01618910319868902504897969719013260014716182718188918091847755932323`128.9392\
9537788722*^-33 + 5.639271302374721709878540161477282307864346045718684849426\
47376087072342136964621445464188896901429679981219798618687142910600915745864\
615375`129.03932297959227*^-33*I)*GaugeXi*u^48*Log[-u]^2 + 
  (6.718559060813906788731327738359994387611288009129962608716894285459137264\
75243503617332165769475354782147598978397433155088475819694133272429`128.9392\
966359178*^-33 + 8.4586623497960704094894736213251081333142069460136910140403\
87915923774251514005862082989527220852614455505215935473285847270529362844737\
58777`129.03932218592576*^-33*I)*GaugeXi^2*u^48*Log[-u]^2 + 
  (7.465052014385750123129389027352093260328690124844889437368175234185962754\
2985228211140936770182321615310081545847361802335514114794530047361`128.93929\
525678138*^-34 + 9.3985452634225844186499398191214139988151071030083906852914\
08827118727875322544127088885114394649752795607461594837405444007858502372934\
0213`129.03932305599514*^-34*I)*GaugeXi^3*u^48*Log[-u]^2 + 
  (1117.490616141382536249910016957558861761506003266300163250493151874008077\
638630309076298377612681592822938720943069262463610871190678896882`126.318829\
44972224 - 10782.899689744033221865837557659328902899219981105411247377736368\
251488419304478232770836234358695994808806971418986607294421186217034597018`1\
27.30332112989636*I)*u^49*Log[-u]^2 - 
  (3.686329803535560603952198360214960919676140128004869824412123179226191081\
4016622069920885795067096159970683481030622277826300861058535517247`127.10156\
474353019*^-34 + 4.6034623811205572641619237303938042999572816147125890072528\
03807596897142846455482798880692358832794217212546005304792034158231349199790\
4989`127.19805515454708*^-34*I)*GaugeXi*u^49*Log[-u]^2 + 
  (5.529391556070992791600700962534498224715473228426464503646858722056982697\
3268094545968076157766042090270271402483340989601774178432416562211`127.10156\
563499766*^-34 + 6.9050414969437484113916921825511201357555627352702459721064\
65626926991806683951585003439935633443609745672767677745968854189998712982901\
5263`127.1980545829024*^-34*I)*GaugeXi^2*u^49*Log[-u]^2 + 
  (6.143759649424556557172684589659799190966292521947794436198724397128865264\
283223901098840258927014941644043915807200700388916288791711452597`127.101564\
59226481*^-35 + 7.67228764101522311059086356978907954260958888153536288558758\
64354230535204012037993521774144727627787627583782917928475503323516841115796\
25`127.19805525154409*^-35*I)*GaugeXi^3*u^49*Log[-u]^2 - 
  (1552.081091835106566046307878591283227420514602177301459920962539183243719\
853009919420175391454578244967927496147581848218642676614882906581`124.462053\
17883302 - 14938.697443642665510247988239108217999279332782655626287355652341\
958837053630616368562906431965006270159353892572684219629063701114207188431`1\
25.44545150216526*I)*u^50*Log[-u]^2 - 
  (2.972496965947951355535357194849673190674350420256503020173514176871823255\
290043791612553550744922927850386380774893919504291830728379601239`125.245795\
64740034*^-35 + 3.68275495812228566722894601878519910235651800361978857749606\
76695773029841299477945248047462597037493420641036487730531351883690091479016\
32`125.33884705027731*^-35*I)*GaugeXi*u^50*Log[-u]^2 + 
  (4.458679274709910066380519056728956671123673863109830124050695124187246315\
287567267012989583227441218482943329764794024671572864604471800379`125.245796\
15435589*^-35 + 5.52403980194358063660658605749934152374363573283129562176744\
79958211355263669366711541990051167610688837906971404174560379942573677693687\
25`125.33884672000823*^-35*I)*GaugeXi^2*u^50*Log[-u]^2 + 
  (4.954082089432870090481978729250388893637604857294594545433523637553923995\
31344868935073345477577027503746140001249553579047103032162131527`125.2457953\
3977644*^-36 + 6.137833588806168966100707861866611446969842420556559690413384\
77302776428916248892702457329936697008457283986975165493773331466596715375144`\
125.33884725068604*^-36*I)*GaugeXi^3*u^50*Log[-u]^2 - 
  0.7499999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999994`194.2532502821\
5593*Log[-u]^3 - 1.6458333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333`\
194.25301616810842*GaugeXi*Log[-u]^3 + 0.3125`194.2532794658009*GaugeXi^2*
   Log[-u]^3 + 0.085069444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444444444444444444444444444444444444444444444444447`1\
94.37551163748654*u*Log[-u]^3 - 1.9427083333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333`194.37551163748654*GaugeXi*u*Log[-u]^3 + 
  1.421875`194.37551163748654*GaugeXi^2*u*Log[-u]^3 + 
  0.046875`194.37551163748654*GaugeXi^3*u*Log[-u]^3 + 
  0.0269097222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222221`192.8841499436\
522*u^2*Log[-u]^3 + 0.2317708333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333`192.8841499436522*GaugeXi*u^2*Log[-u]^3 + 2.5390625`192.8841499436522*
   GaugeXi^2*u^2*Log[-u]^3 + 0.0703125`192.8841499436522*GaugeXi^3*u^2*
   Log[-u]^3 - 0.961516203703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
370370370370370370370370370370370370370370370370370370370370370370370370398`1\
92.15175618382926*u^3*Log[-u]^3 + 1.59635416666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666`192.15175618382926*GaugeXi*u^3*Log[-u]^3 + 
  2.3932291666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666668`192.1517561838\
2926*GaugeXi^2*u^3*Log[-u]^3 + 0.0390625`192.15175618382926*GaugeXi^3*u^3*
   Log[-u]^3 - 1.369285300925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
592592592592592592592592592592592592592592592592592592592592592592592592563`1\
91.3351466816264*u^4*Log[-u]^3 + 1.807508680555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555555555554`191.3351466816264*GaugeXi*u^4*Log[-u]^3 + 
  1.4772135416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666673`191.3351466816\
264*GaugeXi^2*u^4*Log[-u]^3 - 0.009765625`191.3351466816264*GaugeXi^3*u^4*
   Log[-u]^3 - 1.006987847222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222222222222222222222222222222066`1\
90.44229776787898*u^5*Log[-u]^3 + 1.40933159722222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222225`190.44229776787898*GaugeXi*u^5*Log[-u]^3 + 
  0.5977864583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`190.4422977678\
7898*GaugeXi^2*u^5*Log[-u]^3 - 0.03867187500000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000001`190.44229776787898*GaugeXi^3*u^5*Log[-u]^3 - 
  0.5435016396604938271604938271604938271604938271604938271604938271604938271\
60493827160493827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716149`189.4824393032\
6313*u^6*Log[-u]^3 + 0.886002604166666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6678`189.48243930326313*GaugeXi*u^6*Log[-u]^3 + 
  0.1008029513888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
8888888888888888888888888888888888888888888888888888888888891`189.48243930326\
313*GaugeXi^2*u^6*Log[-u]^3 - 0.041471354166666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666687`189.48243930326313*GaugeXi^3*u^6*Log[-u]^3 - 
  0.1972370342813051146384479717813051146384479717813051146384479717813051146\
38447971781305114638447971781305114638447971781305114638447971781305114638447\
97178130511463844797178130511463844797178130511463844797177998`188.4632078328\
4503*u^7*Log[-u]^3 + 0.474585606812169312169312169312169312169312169312169312\
16931216931216931216931216931216931216931216931216931216931216931216931216931\
21693121693121693121693121693121693121693121693121693121693121693121693121693\
0997`188.46320783284503*GaugeXi*u^7*Log[-u]^3 - 
  0.0708116319444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444444444444444444444444444444444444444444444444444444443`188.46320783284\
503*GaugeXi^2*u^7*Log[-u]^3 - 0.030459449404761904761904761904761904761904761\
90476190476190476190476190476190476190476190476190476190476190476190476190476\
19047619047619047619047619047619047619047619047619047619047619047619047619047\
6190476190494`188.46320783284503*GaugeXi^3*u^7*Log[-u]^3 - 
  0.0740479376791225749559082892416225749559082892416225749559082892416225749\
55908289241622574955908289241622574955908289241622574955908289241622574955908\
28924162257495590828924162257495590828924162257495590828924504`189.8928907483\
451*u^8*Log[-u]^3 + 0.2228661592675264550264550264550264550264550264550264550\
26455026455026455026455026455026455026455026455026455026455026455026455026455\
02645502645502645502645502645502645502645502645502645502645502645502645502645\
112`189.8928907483451*GaugeXi*u^8*Log[-u]^3 - 0.08366311693948412698412698412\
69841269841269841269841269841269841269841269841269841269841269841269841269841\
26984126984126984126984126984126984126984126984126984126984126984126984126984\
12698412698412698412698412774`189.8928907483451*GaugeXi^2*u^8*Log[-u]^3 - 
  0.0177699497767857142857142857142857142857142857142857142857142857142857142\
85714285714285714285714285714285714285714285714285714285714285714285714285714\
2857142857142857142857142857142857142857142857142857142857143`189.89289074834\
51*GaugeXi^3*u^8*Log[-u]^3 + 0.0039198152817582794434646286498138349990201842\
05369390554575739760924946110131295316480501665686850872036057221242406427591\
61277679796198314716833235351753870272388790907309425827944346462864981383499\
90201841522`188.71849724634617*u^9*Log[-u]^3 + 0.0934708529679232804232804232\
80423280423280423280423280423280423280423280423280423280423280423280423280423\
28042328042328042328042328042328042328042328042328042328042328042328042328042\
328042328042328042328042324662`188.71849724634617*GaugeXi*u^9*Log[-u]^3 - 
  0.0532807419119268077601410934744268077601410934744268077601410934744268077\
60141093474426807760141093474426807760141093474426807760141093474426807760141\
09347442680776014109347442680776014109347442680776014109347384`188.7184972463\
4617*GaugeXi^2*u^9*Log[-u]^3 - 0.00874501384755291005291005291005291005291005\
29100529100529100529100529100529100529100529100529100529100529100529100529100\
52910052910052910052910052910052910052910052910052910052910052910052910052910\
05291005290944`188.71849724634617*GaugeXi^3*u^9*Log[-u]^3 - 
  0.0164978058441419263178522437781697040956300215559474818734077993337252596\
51185577111503037428963354889280815206741132667058592984518910444836370762296\
68822261414854007446600039192631785224377816970409563002153695`188.5451857497\
9633*u^10*Log[-u]^3 + 0.03548859270511831275720164609053497942386831275720164\
60905349794238683127572016460905349794238683127572016460905349794238683127572\
01646090534979423868312757201646090534979423868312757201646090534979423868312\
78695`188.54518574979633*GaugeXi*u^10*Log[-u]^3 - 
  0.0261425738191688712522045855379188712522045855379188712522045855379188712\
52204585537918871252204585537918871252204585537918871252204585537918871252204\
58553791887125220458553791887125220458553791887125220458553901`188.5451857497\
9633*GaugeXi^2*u^10*Log[-u]^3 - 0.0037522347263558201058201058201058201058201\
05820105820105820105820105820105820105820105820105820105820105820105820105820\
10582010582010582010582010582010582010582010582010582010582010582010582010582\
010582010581776`188.54518574979633*GaugeXi^3*u^10*Log[-u]^3 + 
  0.0223942664022416626583293249959916626583293249959916626583293249959916626\
58329324995991662658329324995991662658329324995991662658329324995991662658329\
3249959916626583293249959916626583293249959916626583293249972`187.30511129268\
564*u^11*Log[-u]^3 + 0.012325649721211787184009406231628453850676072898295120\
51734273956496178718400940623162845385067607289829512051734273956496178718400\
94062316284538506760728982951205173427395649617871840094062316284538506760729\
031`187.30511129268564*GaugeXi*u^11*Log[-u]^3 - 
  0.0108238421072079926246592913259579926246592913259579926246592913259579926\
24659291325957992624659291325957992624659291325957992624659291325957992624659\
29132595799262465929132595799262465929132595799262465929131367`187.3051112926\
8564*GaugeXi^2*u^11*Log[-u]^3 - 0.0014337889215818903318903318903318903318903\
31890331890331890331890331890331890331890331890331890331890331890331890331890\
33189033189033189033189033189033189033189033189033189033189033189033189033189\
033189033189033`187.30511129268564*GaugeXi^3*u^11*Log[-u]^3 - 
  0.0239924922926782615247121419960926133765639938479444652284158456997963170\
80267697551648168932119549403500020783971401255351872635823253107203724487675\
10495905557633952695681090742819137880866275928004323066085736`186.0304056554\
345*u^12*Log[-u]^3 + 0.003948423234650990727379616268505157394046282935171824\
06071294960183849072737961626850515739404628293517182406071294960183849072737\
96162685051573940462829351718240607129496018384907273796162685051573940462827\
3935`186.0304056554345*GaugeXi*u^12*Log[-u]^3 - 
  0.0039373188876091436855325744214633103521992410881299770188659077547966436\
85532574421463310352199241088129977018865907754796643685532574421463310352199\
24108812997701886590775479664368553257442146331035219924108691`186.0304056554\
345*GaugeXi^2*u^12*Log[-u]^3 - 0.00049526501451143378226711560044893378226711\
56004489337822671156004489337822671156004489337822671156004489337822671156004\
48933782267115600448933782267115600448933782267115600448933782267115600448933\
78226711560044`186.0304056554345*GaugeXi^3*u^12*Log[-u]^3 + 
  0.0310407136569131839606927790349307104157192340613857368707456890878407633\
25772144114295789780798599140750816235825054167205842690851509193660869145877\
9642201158956009044192465709220559308742730259402053226330892`184.72343226430\
237*u^13*Log[-u]^3 + 0.001174409644891234879660805586731512657438583364509290\
43521636114228706821299413892006484599077191669784262376854969447562040154632\
74722533981793241052500311759571018830278089537348796608055867315126574385833\
8507`184.72343226430237*GaugeXi*u^13*Log[-u]^3 - 
  0.0012874922090552515899738121960344182566404788627010849233071455293677515\
89973812196034418256640478862701084923307145529367751589973812196034418256640\
47886270108492330714552936775158997381219603441825664047901029`184.7234322643\
0237*GaugeXi^2*u^13*Log[-u]^3 - 0.0001563897362644107435774102440769107435774\
10244076910743577410244076910743577410244076910743577410244076910743577410244\
07691074357741024407691074357741024407691074357741024407691074357741024407691\
074357741024408`184.72343226430237*GaugeXi^3*u^13*Log[-u]^3 - 
  0.0379588836731849961085521050247681640979700944427575820873880838607470000\
76806073278736418066224062696725836055642052114715254045060041532704672034478\
03095069409002389602036868350801331400978667292840159273256549`183.3863006078\
8714*u^14*Log[-u]^3 + 0.00032611001772585405604585498765392945287125181305075\
48496966486384475802465220454638444056433474422892412310401728391146380564369\
98235940034881833823632765431707230649029590828532627474426416225362767261612\
22152`183.38630060788714*GaugeXi*u^14*Log[-u]^3 - 
  0.0003841427087053869667956969544271131572718874306175893477480779068080655\
38224268382998541728700458859189017919176649335379494109652839811569970300129\
03028776044649060522076395092268108141124014140055777294443432`183.3863006078\
8714*GaugeXi^2*u^14*Log[-u]^3 - 0.0000455400341613371747300318728890157461586\
03301460444317587174730031872889015746158603301460444317587174730031872889015\
74615860330146044431758717473003187288901574615860330146044431758717473003187\
288901574615861`183.38630060788714*GaugeXi^3*u^14*Log[-u]^3 + 
  0.0478616443801965200797689039899504332190987099864230963584285159828957594\
97758321979368422637088127975841085776417933972313748915747739968786412055077\
54596525907519440735196173173833373715795820440021547715825937`182.0209067277\
694*u^15*Log[-u]^3 + 0.000084923534326035669454981624293793605962918132230301\
54247085464016680947897879114810331741548672765603982535199466416397633328850\
26006719128412250105371798493491615184736877858570980264101957223659462188094\
8822`182.0209067277694*GaugeXi*u^15*Log[-u]^3 - 
  0.0001056956171757164854056388447922839457230991622526014060405594797129188\
66358019797173236326675480114633553786992940432093871247310400749554188707627\
86106701450616794532138447482362826278170193514056962200029995`182.0209067277\
694*GaugeXi^2*u^15*Log[-u]^3 - 0.00001231545972737533997454632375267295902216\
53713717205780697844189907681971174034666098158161650225142288634352126415618\
47911054260260609466958673307879657086006292355498704705053911403117752324101\
530450736802`182.0209067277694*GaugeXi^3*u^15*Log[-u]^3 - 
  0.0605756912737063398274002789728833232654514253573630410785025717418427588\
91553718126322476704604864510802194517656010895281912330707157279761630143758\
303664241347956809450048721065769860596433`180.6289613320951*u^16*Log[-u]^3 + 
  0.0000208200186716040463319178045809439107499072225703619001678966405597798\
89585886058549197879003875476538615868421864894528033857839854312517451847257\
84373050686983667583314849628782609382256648570566886984943973`180.6289613320\
951*GaugeXi*u^16*Log[-u]^3 - 0.0000270346972762600539861617903945946273988602\
03093007325811558615791420024224257028489832722636955441188245421049653853886\
65811946235226658507081787505067928348351628774909198189621470044750468030910\
580701656208`180.6289613320951*GaugeXi^2*u^16*Log[-u]^3 - 
  3.1110119316213725005887704300402713101125799538497951196363894776593189291\
60199001468842738684008525278366548207818049087890357731627572897414167255437\
09670693797677924662051646178630305614432598559582718921`180.6289613320951*^-6\
*GaugeXi^3*u^16*Log[-u]^3 + 0.07736762190222155698191671029880387697588652044\
50846114919151541207771107138261407376460805239724214721621091576481139713840\
20144264982941194166424999498969827842117498720880814458986468531027`180.5922\
130935477*u^17*Log[-u]^3 + 4.821285410759438669937360154187625917058430804670\
04110535597204338775041130057210563487148195105452082316902318977223012911362\
32520193511997641056672076487410028233765135933410650704975842438234802587963\
5226`180.5922130935477*^-6*GaugeXi*u^17*Log[-u]^3 - 
  6.4688922499521443417578260404279700887232788882337590709828493830983715826\
54184583845337035501990372827596605996854985339267941197601950792115746986584\
21036261061159909588169781135856454872950360034082431161`180.5922130935477*^-6\
*GaugeXi^2*u^17*Log[-u]^3 - 7.37675807928213089496352801674930526471142717641\
31708109299145713711540042072254957409019033668893612871203907618473444803977\
01686217092379557365551763310866952323534956588177876693282855747841742239496\
7675`180.5922130935477*^-7*GaugeXi^3*u^17*Log[-u]^3 - 
  0.0994842319713292259789180611479009576245727221892722386472698668907742386\
24215377605348134025997489627111571911439732367829258162895047003971781015657\
551182597963999139009609590160054515892873`179.1516157126954*u^18*Log[-u]^3 + 
  1.0576331995606179678197760121887797649460339227604158267781741862732283591\
98549743903687950442454713298853424039300859164607132930264652089184371232993\
15089611455071219223793833884783845014850997490966925374`179.1516157126954*^-6\
*GaugeXi*u^18*Log[-u]^3 - 1.4554961131579672182882988810298005581057073258892\
25809687821653101592237740524215608076312852050307526325093845929340621044463\
07510249136282265583368740681048320153344879284637904135085723770580429293305\
268`179.1516157126954*^-6*GaugeXi^2*u^18*Log[-u]^3 - 
  1.6487345742798172431773557408996769926326934315314852714997958280456464915\
43368812795101829234000621073968931630514782294012504615264237631703136423543\
1047340996505847631483070844000401008389388926789071722`179.1516157126954*^-7*
   GaugeXi^3*u^18*Log[-u]^3 + 0.128730401367199272307580704168483385288871471\
50422426600329715947488578163835776808046793219405329732097071767038374719639\
4138067349117706738193384949408852002883623184620632188208782054753047`177.68\
86123011495*u^19*Log[-u]^3 + 2.2035379302227361746959939821663241808861243553\
03233265507627277459750193266385101577051434750633121772784048783900749811653\
91771912916216424927685043600588939365558958598686943999511304969333968241307\
84335`177.6886123011495*^-7*GaugeXi*u^19*Log[-u]^3 - 
  3.0925673470782280285791526220121309879110335225204824766546791289111869065\
74795323537185454141970341692595766415027712789182549276320378003416390961142\
4549823561149989057084318840743307866089402355630976181`177.6886123011495*^-7*
   GaugeXi^2*u^19*Log[-u]^3 - 3.485949105647452755926384169104259089570953107\
79084483498022792883037175686009098516401632579877757090942560061981709783130\
54636761507424002441502618961516750651897888180315381215234333869702247072686\
80094`177.6886123011495*^-8*GaugeXi^3*u^19*Log[-u]^3 - 
  0.1675087447944062178941500992395907253049301262709794124670377676814530669\
49406847000423453457919717169067042580811672305030893141612124173020887493262\
249243625260929879694575667542863229166052`176.20430990802055*u^20*
   Log[-u]^3 + 4.370498587853255327704208810690823032255164995633936079943376\
08253783344135707736552016217531979825634562816418447993148481964324524003799\
6560141913843281763202601366760251020041139251049769296487519989989`176.20430\
990802055*^-8*GaugeXi*u^20*Log[-u]^3 - 6.227682199707662749499296089992147492\
47055866909786385308888007173299197841308382730929657432552287700324822906149\
13384619057661504009763911515385334282613792208403282202522496430832994828313\
5535944385847`176.20430990802055*^-8*GaugeXi^2*u^20*Log[-u]^3 - 
  6.9942916352753091753562190274887049503328763570872110194271807455092465002\
86191016284223157615789522353317462004211557834176472274986534491506070781055\
62879589449281653648780616526779319381740467133474634`176.20430990802055*^-9*
   GaugeXi^3*u^20*Log[-u]^3 + 0.219073396870899233557195598318258111408355449\
80717641223660544290829514879470293056279079167088320688831039968867568364955\
9855201021537317127393502038414949836544003491022430040247881849947993`174.69\
97092887563*u^21*Log[-u]^3 + 8.2696630001943186376934223592921726712821664989\
23333777700042291215559309888226206757084561964365304371438945693165466411563\
637545214928171576284579337219063241592677885280263030150076`174.6997092887563\
*^-9*GaugeXi*u^21*Log[-u]^3 - 1.192303395983515317951513509442117315849438111\
38165856444764282536601774021671588668931249021548082476330752032629058076447\
34187844392723398690091193386641953766442721652269192316183606`174.6997092887\
563*^-8*GaugeXi^2*u^21*Log[-u]^3 - 1.3354450863390245784463014889948496399523\
85404042350121626536545980606905821696091280208227831981686999977617069158039\
02226801470969573558237353840065360020970595284791398584544172863971218660722\
792459959`174.6997092887563*^-9*GaugeXi^3*u^21*Log[-u]^3 - 
  0.2878274893297761395087032434450579792893990534594241198097049436169586387\
92506943329426242120157993773297518027952212595631290045301364502309911113381\
920081568675349840938156936994519384301081`173.17572057514192*u^22*
   Log[-u]^3 + 1.495674264129908711142290748580793822248087350798186578078440\
44227795094922158531713773399450105138714224159626977982876206198982188828905\
6018704569141473906464681688009971548694038826`173.17572057514192*^-9*GaugeXi*
   u^22*Log[-u]^3 - 2.1761128314557218473342545369804695375158266046403056380\
61544330563447060736113597102834982010122639552587048942394987324467967415283\
581594948325664082540011086947218203627278766185019`173.17572057514192*^-9*
   GaugeXi^2*u^22*Log[-u]^3 - 2.432444330489393319973350511763525973876662678\
38101472021694963491446985311185844018742078432609497655280869033024747930475\
121818313947785501307376712391338006484531749490352696535636`173.175720575141\
92*^-10*GaugeXi^3*u^22*Log[-u]^3 + 0.3797415466540846258278366972598606861742\
00813578894358622669132086049656532916365057541413664533305332244310324425323\
754148116333564287330925465963049940308100655888074098542451179714774869451`1\
71.63317584651176*u^23*Log[-u]^3 + 2.5903614773595710380453165176801847963863\
69883023459340056047451671244093606778891142720642716313562051699729072631004\
04012508669107648565019620406269860023229671290105233499870282804`171.6331758\
4651176*^-10*GaugeXi*u^23*Log[-u]^3 - 3.7953551092142305280075111959390410497\
98328728241573149350685658912148118224684289741047286343598278017273211252184\
65698890773438266849059456978156625182487006497940140013296117337904`171.6331\
7584651176*^-10*GaugeXi^2*u^23*Log[-u]^3 - 4.23602799475731859934453871041519\
53040448641633895339195964866569192251109610430196487701569109117682022099781\
622054345488540376305250417066051486151033262483533366913878585065794203`171.\
63317584651176*^-11*GaugeXi^3*u^23*Log[-u]^3 - 0.5029241219256990589005323017\
28423074186690121975218375241483486843445179654463926863794024510030419018362\
09650895022673425937007577577967900502679618482721321287741186534887652486565\
6832689937`170.07283914352237*u^24*Log[-u]^3 + 4.3031230008849844563206041905\
89518136054758136167163628448758629059387125957848636018106787149803093104703\
686193419954283372196490233746408332266889349328814622260562122200223469799`1\
70.07283914352237*^-11*GaugeXi*u^24*Log[-u]^3 - 
  6.3391056668268331991592865348430634731446024523908109509317289492427438710\
11714618749245865098114448122593148024688028155624594471742264219184194209098\
1281802796198710267197831563957`170.07283914352237*^-11*GaugeXi^2*u^24*
   Log[-u]^3 - 7.067159193790177130100172387502463428781309801234364230872506\
89101059580875228028087207887853316194012827635581617488668200153983405569342\
3280006034374692832930168739382524297141286`170.07283914352237*^-12*GaugeXi^3*
   u^24*Log[-u]^3 + 0.6684048453048298421382334127614343969379068701912409361\
01017432661332510373179667330094212922095437551563310828510084940646636390560\
255460077108862904334203022430108896358436563345470151234993`168.495414587444\
69*u^25*Log[-u]^3 + 6.8672628110670778000904729607667935343803881710372634610\
47737446721338443263876286540246102512180649573270326260681226357495513486360\
114079622431452644422714075632589201671442440795`168.49541458744469*^-12*
   GaugeXi*u^25*Log[-u]^3 - 1.01587856486869378383302107652100886629035216035\
58342943714399932671018935238549077356300780698475431476081063214383598610922\
442632820893338830034043301382155967520310275192939572753`168.49541458744469*^\
-11*GaugeXi^2*u^25*Log[-u]^3 - 1.13159897530979796459092374730526856459957992\
04562251361707741523089232739336624530935420060212371501758102326892527192590\
52762121852382849663456211619261152245895521213200714114658`168.49541458744469\
*^-12*GaugeXi^3*u^25*Log[-u]^3 - 0.891209353107835288949804994234611054793178\
06339346040316734334231312631649277092969885176152137898411841167431454857974\
0604008836474089966963291941375463646594382964291063950852780626448512363`166\
.90155312613433*u^26*Log[-u]^3 + 1.054368204974873945598519776330905828662459\
12091455322200055643786589165310641786529233800177543982263123242146030773187\
7459822646955096867337340885254040363013313771112490753234544`166.90155312613\
433*^-12*GaugeXi*u^26*Log[-u]^3 - 1.56476124384769351727100503264428880795868\
66017992202546667473371133690114872588498399320093665127000812110385858388111\
10863388147794727685922306134221882031451731164046105349497699`166.9015531261\
3433*^-12*GaugeXi^2*u^26*Log[-u]^3 - 1.74190631313435108373852565616281360451\
22372105344580991624558894950686150037596981597346661026448002113207025869884\
3350148912854886220928343687493455768765946573202540479190323299`166.90155312\
613433*^-13*GaugeXi^3*u^26*Log[-u]^3 + 1.191836638020042234784535262904161234\
69069579459536353414817581578215010536529307290941533121597008184340909329535\
69799337572322778877919981162793750809418311248629851556204908487214807555714\
65`165.29185825628517*u^27*Log[-u]^3 + 1.559558855746397387848526831163539925\
94677578326557378671741092011525872079981843097090674865435637209850252501248\
254400955500128084656307235062247223615307205562899585847513398971`165.291858\
25628517*^-13*GaugeXi*u^27*Log[-u]^3 - 2.320243854644405014530763783735998463\
40931616065676908268635536118513625641985239981385360779821307364437041218375\
622325639681450401808053399078577349139910034073178927762823080897`165.291858\
25628517*^-13*GaugeXi^2*u^27*Log[-u]^3 - 2.5816961816706020280600947571777211\
81236117406700989416830936882523215238680870320194270769548066057310063937821\
2708969396484519403825372927429819821273210803449704017482150543726`165.29185\
825628517*^-14*GaugeXi^3*u^27*Log[-u]^3 - 1.598291555039555244414254978601013\
30060440896162903593644504576261498721848621561871479533926097039801869156035\
607040851460535307694603491680889972647011718254113452567406305`163.666890946\
54345*u^28*Log[-u]^3 + 2.2251926024050790896887620239689377342500472951732931\
70377753373383578550499517980355162688807684720196355575965185432309584849693\
7754855090428535975631897853925195159509727763556`163.66689094654345*^-14*
   GaugeXi*u^28*Log[-u]^3 - 3.31686163050356386186692604803815186138544481979\
40925231779445741738932496619140458018385372446117902740798900059306342865130\
575500600797268496462586832346209086793932786034139465`163.66689094654345*^-14\
*GaugeXi^2*u^28*Log[-u]^3 - 3.68930979840769444110006304010587363911837578375\
05106422796797013204343462726850595310265559932632504173621709664416762446951\
18850240066644008227558432626949609133188936785002199`163.66689094654345*^-15*
   GaugeXi^3*u^28*Log[-u]^3 + 2.148883903101834012694574074657099207231898201\
61334445982512974185461510531007661483160465197461169083185840279749768933597\
219431424836607112445411778994699996410984514425734`162.02717391132063*u^29*
   Log[-u]^3 + 3.066279970056343760797616489800350564667022608281846714418382\
54727822831810761232637074116740470328042416575721626372992811722395168001812\
5539921764407630159016620893976660925077`162.02717391132063*^-15*GaugeXi*u^29*
   Log[-u]^3 - 4.577285923908496958927913048322485363035852165710869591132686\
82095420552467894725313463276614230718841428033504661814641149032085135207182\
6181671645489684382525915110568366649743`162.02717391132063*^-15*GaugeXi^2*
   u^29*Log[-u]^3 - 5.0899159936876340431997472859122379287818550886646425721\
40003509230056143873766710107061285435527743467051291774450682735498300771175\
04008908707928596816084675479738925701639676`162.02717391132063*^-16*
   GaugeXi^3*u^29*Log[-u]^3 - 2.896086921133534223468083508007378758608345798\
45743931152949315740564876183642901411308499631716303632601804833347682935134\
940022854365560860069485351808098320767683219776158`160.37319534295037*u^30*
   Log[-u]^3 + 4.085314281835479604737310359749813099956219241895680326399646\
97878823889477554491688311253383578361949808212904799341712616447733584132779\
896002497478906043791841129083188071553`160.37319534295037*^-16*GaugeXi*u^30*
   Log[-u]^3 - 6.105352263137899227216992252390433157553985476166403752017608\
73880770546297901539920912059116459296389749775708201476707408367630906614576\
224341701194411350002588191015726332984`160.37319534295037*^-16*GaugeXi^2*
   u^30*Log[-u]^3 - 6.7877674817203032642222236061313280963631003179203566633\
37722103432509144027236624131171492513426518109062055505290227321673674817214\
6759539726908084320126375256731352905338123`160.37319534295037*^-17*GaugeXi^3*
   u^30*Log[-u]^3 + 3.9118611190843631916694490060355571188864797384608639323\
20668880997513858810900091925076941912883859007125273189229904044319204084534\
30724391139845319529572018352123594784147`158.70541218490033*u^31*Log[-u]^3 + 
  5.2683086046115957305229535233688346525182271778317730369129312796630785279\
37193167530696150699012439418833102825442259507725702108311089338417528742401\
5111145810003064606712473`158.70541218490033*^-17*GaugeXi*u^31*Log[-u]^3 - 
  7.8801039181713893259094462135803865998927427752332924340804545523369037749\
15552342857196521229139254316943126136845959678207782083879330521013254411161\
5686160744386753419268196`158.70541218490033*^-17*GaugeXi^2*u^31*Log[-u]^3 - 
  8.7595833539650279830464013353447018650505033795640024379216693161354006322\
62637894957463022742160400458455281349398120793432436818289860482606597786845\
1590771563630825139403`158.70541218490033*^-18*GaugeXi^3*u^31*Log[-u]^3 - 
  5.2950065171677147114744989252928428015643627958335422231804667942470242949\
49109218049047430799223552867710104209249840351013550749068170623669417386275\
33523197457365744928979`157.02425301278126*u^32*Log[-u]^3 + 
  6.5824148267943314701774649085123604296511557620854790304756444439617898955\
84850993007435689317218518621603749120555750998397047604217781876004199565953\
172292119664604070355151`157.02425301278126*^-18*GaugeXi*u^32*Log[-u]^3 - 
  9.8522205510750360686636154732525503161247686936963164759467191677848419274\
21390577663680802310949188171860230223989093876806898106185374470083717011272\
93172462278057437149682`157.02425301278126*^-18*GaugeXi^2*u^32*Log[-u]^3 - 
  1.0950579536330389932674142514486121384826713520903130458225876321760129689\
42449503799204332137022026826267309374620582736968929583177518721769262267111\
132544228923431782798816`157.02425301278126*^-18*GaugeXi^3*u^32*Log[-u]^3 + 
  7.1813249051558015225156890372613415133688405795495732556921810538923536850\
28499285836361189770538939069195533532591988958089372490371452777048285098265\
72157652258870921257228`155.33012057847418*u^33*Log[-u]^3 + 
  7.9758948774981277117344501876932478266117971041980252186154402705325488870\
25717906791915706765910519043985696803974567599611231922369128634387837150061\
90256966292438093727759`155.33012057847418*^-19*GaugeXi*u^33*Log[-u]^3 - 
  1.1943986110418952280048938447156733267492269055000476423142844724109661796\
59652089563814395359774380073377476863696617393407750441945175034839577533420\
493744439119047306847684`155.33012057847418*^-18*GaugeXi^2*u^33*Log[-u]^3 - 
  1.3274430053619355939218401593700867253321436332404599509141980920567537409\
60365938696322225851015857525755942431215872046632013949227096122367516542141\
3705678942813035381368`155.33012057847418*^-19*GaugeXi^3*u^33*Log[-u]^3 - 
  9.7576778224260430603559068870585196938370115656846389704285409534981745939\
85189764446729040686618675081830046952919059096667802942153130637629273569328\
77433542617732310794521`153.6233940637563*u^34*Log[-u]^3 + 
  9.3808657285735871791246816051863672945922801607168602169914985887392071753\
41034054353708347117287843030437723637592097503102241438822330911956874569403\
0034328358049065933486`153.6233940637563*^-20*GaugeXi*u^34*Log[-u]^3 - 
  1.4053425359873205424317620705353453832889757867995312937235752326189524417\
56462138635931836770781407912610037796553356122937560030931832296968427358740\
4681646557374564035791`153.6233940637563*^-19*GaugeXi^2*u^34*Log[-u]^3 - 
  1.5617859162445850535738065891801178357390173792485468580861221579772573608\
32942016043411148430633714719500778304129433629787225488955541853642061301915\
1158026731833659069841`153.6233940637563*^-20*GaugeXi^3*u^34*Log[-u]^3 + 
  13.281449340141188016173193663040322826786332081107122079620640377817905121\
20912678373453395038144345035238631346907786355265041610753475577158910239801\
098906352895417403637243`151.90443108261442*u^35*Log[-u]^3 + 
  1.0718745005092593506745158498039415354735458032014295299795485614087914508\
88073075201988012495881441913037126052580434235317688317286353420366651267994\
0304564949825664833392`151.90443108261442*^-20*GaugeXi*u^35*Log[-u]^3 - 
  1.6062494978147467373354840324798305168370680438173802272131026091431474922\
41037031869276700846972869097054786593675534700289730414919817714681563249009\
599764520335281637171`151.90443108261442*^-20*GaugeXi^2*u^35*Log[-u]^3 - 
  1.7849738438888989200176845548685073827196549626243056686875771865085896811\
16865929447100410183836320047687801951537300181550833722185911244504692703666\
168840634595935150581`151.90443108261442*^-21*GaugeXi^3*u^35*Log[-u]^3 - 
  18.107512536892459963572723642912676230142196065708707706941238371511001008\
54950912477521281443597837991333055448545574980778707979321815402575623839539\
443117867241229696880566`150.1735694655038*u^36*Log[-u]^3 + 
  1.1907790299938759684199840082380410099784509360419542706930367487566249846\
58352529510455496600737551201393401104978515381786469766204081609400857903025\
673983543600291476517`150.1735694655038*^-21*GaugeXi*u^36*Log[-u]^3 - 
  1.7848414495724959171172963648945992848602185996770646070008361818901705807\
60856590869274463341658047333462580868929120136477800252229514016610628952663\
995776817103354245323`150.1735694655038*^-21*GaugeXi^2*u^36*Log[-u]^3 - 
  1.9833673159002383252072302958657173517776926550248200755757290815818850845\
94817308854235891015277077216834728676801587986904032940156300191409425391946\
76096149526758242768`150.1735694655038*^-22*GaugeXi^3*u^36*Log[-u]^3 + 
  24.725620681149558300089666245559545448292653071483399815526792912975407989\
01138698110895768449338217520830962727767621837148282608331069163978980447101\
78285848525661754970524`148.4311288538226*u^37*Log[-u]^3 + 
  1.2871679449428884928326212613387005926725020592274951897742237660486587663\
27050469370130506169854310885535515720589637607368230040868705978325517351903\
28691430365359109287`148.4311288538226*^-22*GaugeXi*u^37*Log[-u]^3 - 
  1.9296554471058510708235720778183402647729026035003582754332017678665232863\
09372102186768497206452429669888573502086497761967951806172224847954709795673\
05894333827909386314`148.4311288538226*^-22*GaugeXi^2*u^37*Log[-u]^3 - 
  2.1442319995509923990261362075218786387216339159795817020022109484418681051\
66909150939419440546598427218355022747617391903994911705488169536212199706937\
2515368640185116276`148.4311288538226*^-23*GaugeXi^3*u^37*Log[-u]^3 - 
  33.812290693152604134369887799070782664649274659337425647595423449773486866\
59136610041496130631452353541937616082411876466362438808587759950674410830723\
988409802836198388595868`146.67741212874688*u^38*Log[-u]^3 + 
  1.3547831421177658516809292012624077691655953350722024278584213481361463563\
13510558840785194794178664431523919117423123689298327435367795700597329012740\
4808057074289718874`146.67741212874688*^-23*GaugeXi*u^38*Log[-u]^3 - 
  2.0312929363564432239640148894280408118343283889856077413833968873930540455\
97766413307946068040023607104060836495805512102570336893319332496405595354291\
5095432685548876111`146.67741212874688*^-23*GaugeXi^2*u^38*Log[-u]^3 - 
  2.2571266712352662327379235161754861994867036517025881345864283176044650243\
73769684523470949134791610623689533070794378559429270248466084787822499138732\
20128199716811251`146.67741212874688*^-24*GaugeXi^3*u^38*Log[-u]^3 + 
  46.302846333738284425442589689443916398933976989455700986952823049376346434\
15249226468074897207091860531311101899037181997017713823256643402162867954764\
46774`144.91270669506576*u^39*Log[-u]^3 + 1.389418039610445760230321418846965\
51287331536093402000899611441192919097125039963364317827941437854555569411187\
3013310755978567927415207141177485248435055106839193955255`144.91270669506576\
*^-24*GaugeXi*u^39*Log[-u]^3 - 2.08343635234893231495026505582251707553548578\
18716626048046911003325706494222231913699391242591849233919310490257627138320\
84073472907416577010847544349507587116957977001`144.91270669506576*^-24*
   GaugeXi^2*u^39*Log[-u]^3 - 2.315032757101631106782489427381172769403397058\
58482621429103797767205600837921195809916577999851945610577848278015589060357\
826202599705476229109983642029304255469560705`144.91270669506576*^-25*
   GaugeXi^3*u^39*Log[-u]^3 - 63.49152213070967774891662908316108758907963844\
54453969247377930704372585470978150690618281795412555259116641415962545364914\
039014432976747274655261165580053`143.13728563772494*u^40*Log[-u]^3 + 
  1.3893386212320844909674000847132477176318040247465135624464887161196679416\
37808391934009224732973503420279113036062044558750184872028867881197663358361\
76958829160768526`143.13728563772494*^-25*GaugeXi*u^40*Log[-u]^3 - 
  2.0834805886441367634983875663871990728462131554647054453940847300952994861\
51358160496415290589687740223900399114748774481611417829357527012573863323655\
65684589501052622`143.13728563772494*^-25*GaugeXi^2*u^40*Log[-u]^3 - 
  2.3150560393622650270709767734936620040854648887423264688466914555171896568\
09313568503973104515042064026500892437168302307985566368569796311926362268434\
076062878835958`143.13728563772494*^-26*GaugeXi^3*u^40*Log[-u]^3 + 
  87.170648854307372890037868443678534835288830340248256914922691636297871863\
87638930619262756909599291543580016492573408300559879424830977257040407943260\
06994`141.35140876631138*u^41*Log[-u]^3 + 1.355392688095326722670584386350572\
74486212342311389147252443065565361378443958362964906065422875837534094208331\
18773158752693712894240144154096887066982311861018360745`141.35140876631138*^\
-26*GaugeXi*u^41*Log[-u]^3 - 2.0326963569419903413751142326737088607886154789\
42031480077469143683029069679111271249773170332515798027664307608838275571896\
7971150908660533080282052443023246021480023`141.35140876631138*^-26*GaugeXi^2*
   u^41*Log[-u]^3 - 2.2586082937148687485730224664973413116153023748332985998\
77084417046583790515759278743422616247724471866063167589096078440034407593069\
447143472631377214124352375575366`141.35140876631138*^-27*GaugeXi^3*u^41*
   Log[-u]^3 - 119.8243011470681062528825042273052693369493030341869250663636\
80089842591201888198361522685147013491545971054041316024714214144236078521528\
6662437423964617457`139.55532356061414*u^42*Log[-u]^3 + 
  1.2908065079990242828511700172124737789027048518245073425446786926177916164\
30193132993471121111514814833811650227535605430330967279237506932783545367532\
372775562568316`139.55532356061414*^-27*GaugeXi*u^42*Log[-u]^3 - 
  1.9359244123406203040351439162490371356791518641744609116415476969796965851\
83839385695150222908246566854185531560218168705217783219274659874601188421347\
512133350530105`139.55532356061414*^-27*GaugeXi^2*u^42*Log[-u]^3 - 
  2.1510676862525872682458795869266396777914213811952653780925868267896348939\
99859606010817082876604055111538350113624930359589871900571597018941621694636\
2783211896095`139.55532356061414*^-28*GaugeXi^3*u^42*Log[-u]^3 + 
  164.89788341692694703137078137726649715648930810144608595313079669685933316\
21178438770246055444251149579511905173781135866876863946961694892733210261545\
172092`137.7492660286208*u^43*Log[-u]^3 + 1.200719017131087099459482228225161\
87821974326221863589229154897414798017638825251171881759602580086915154294909\
737470828435032344449152430189586839884201367292086923`137.7492660286208*^-28*
   GaugeXi*u^43*Log[-u]^3 - 1.80087604869935508538936172073888966898794496481\
46550554308643438424578083993631481641621184940890698506921920749822886794611\
2328787495614784391701942265622119495752`137.7492660286208*^-28*GaugeXi^2*
   u^43*Log[-u]^3 - 2.0010016861155947233417827166463406245676975547477745615\
12710782983787126893482083191329940652617873242541299539588978790944104988054\
3287766522994839602723608509483`137.7492660286208*^-29*GaugeXi^3*u^43*
   Log[-u]^3 - 227.1736562380871655740240642567842166415058378737392137584572\
53601440054542427182587345555877448347864205755301345507351116410358882501948\
832826907211982017`136.08046797387746*u^44*Log[-u]^3 + 
  1.0915409400060519949612361180895724522971426542381525876448041527723481656\
14477597874310483612436667614004528326072957782344419470703620509771964367197\
5476617658961`136.08046797387746*^-29*GaugeXi*u^44*Log[-u]^3 - 
  1.6371710421650710582345699648616495806609956143990204296358779309319297480\
11916590195339186750454323384123303430409877587271287087425075491883250697241\
3360829067368`136.08046797387746*^-29*GaugeXi^2*u^44*Log[-u]^3 - 
  1.8190982302879679679512212506579777369521940122392010806666293938417862810\
65269885290713002201121519059880758953509754785824340608644283515313278902863\
870845833599`136.08046797387746*^-30*GaugeXi^3*u^44*Log[-u]^3 + 
  313.29413682460605864774047270547162727675210338746130221255870171876059000\
76895502590467862606870121025188554643046614478261793401985829361294867333727\
186765`134.40057967343085*u^45*Log[-u]^3 + 9.70243735097585818348848317311952\
87893991818282622468520934790398936974949453226606581740743903907942851870008\
5552288417475984587473608161489119418063495248855298`134.40057967343085*^-31*
   GaugeXi*u^45*Log[-u]^3 - 1.45527048051979432166426338139629363637165862039\
19655290190678775861456745955109057469614388123167510320598718983251598656333\
29099889258018179646066523229525926028`134.40057967343085*^-30*GaugeXi^2*u^45*
   Log[-u]^3 - 1.616980063610215996605869809639478005301858727319420700390223\
11491182736625370071544515467296643318701346473695304576088181016302334060671\
896434680800512778010484`134.40057967343085*^-31*GaugeXi^3*u^45*Log[-u]^3 - 
  432.49201086240200681134475025308280505851890542587738882977982550235414137\
11086885974036016295017459802113926305571763408783762917848020746886748171966\
268712`132.64731249170745*u^46*Log[-u]^3 + 8.43680277527034331895718780302143\
74966294442972620409024275455401448970441797395083374375822569017611750768109\
632253359083318263958416030579399469241635727403387`132.64731249170745*^-32*
   GaugeXi*u^46*Log[-u]^3 - 1.26545737344892118036760662274490209800029459468\
71441869151441470119196489122206665344563166168430035877676970444908544200040\
975885839002276278`132.64731249170745*^-31*GaugeXi^2*u^46*Log[-u]^3 - 
  1.4060721372109269699357605829121921906612140276808555482678266740521032854\
66089327124559206211030657756228353967106947398716998329722682781330588624463\
2839919535`132.64731249170745*^-32*GaugeXi^3*u^46*Log[-u]^3 + 
  597.60858789579352463790876570374854023324275789022230234002479805149584425\
54941720603933399427880685578185020338016652131377885825269843652488550245366\
960661`130.82885280494799*u^47*Log[-u]^3 + 7.18019288994988623027180743916403\
36914758388424822613328885597026358642085609694422260323020017426030340233857\
7996025403921655257933744432466`130.82885280494799*^-33*GaugeXi*u^47*
   Log[-u]^3 - 1.076988050824131829225983936638014970572555454923078114684429\
05111256650897410380325917189078324155680442688071154078378546905506915472528\
5676`130.82885280494799*^-32*GaugeXi^2*u^47*Log[-u]^3 - 
  1.1966587444435363770888553686296576232255570967726346168957505768749974265\
72887450146519025967006862611766363602730136614890102499847731486285831822118\
101593067`130.82885280494799*^-33*GaugeXi^3*u^47*Log[-u]^3 - 
  826.51561240806844275159785774520847314240991282211520363597948893868722311\
84741913113080310014075187325914599483164357816456209766671536395247446948195\
369302`128.99501860549015*u^48*Log[-u]^3 + 5.98345268806138218800091390021790\
22324368631033985947365203629207742476958540203356373737966762683811307843753\
31101919085036750286845202275`128.99501860549015*^-34*GaugeXi*u^48*
   Log[-u]^3 - 8.974919499435675096242726972494810898614645713126616474682399\
08674659595401432300585476655713316972746179222835332786054713706297385132417\
27`128.99501860549015*^-34*GaugeXi^2*u^48*Log[-u]^3 - 
  9.9721662436441592052279320196706098821427453521354799591778104612904386510\
71039042938378062751178086802182484913622259177964888860236320865`128.9950186\
0549015*^-35*GaugeXi^3*u^48*Log[-u]^3 + 1144.10119099121831971158948055315329\
44051027873585649592914325315354820802973004954071251830235885958752073753037\
56920603204343407202645792`127.155125924339*u^49*Log[-u]^3 + 
  4.8844252886194885914561711959852456289360550814293844123689600979019325937\
78228550771698913780198282311841046544507430572194553110923251619`127.1551259\
24339*^-35*GaugeXi*u^49*Log[-u]^3 - 7.326476576621720396540712325476772633708\
88142659249065862734786305845729425474742880990852290473406622234748645916191\
6354790152874833417769`127.155125924339*^-35*GaugeXi^2*u^49*Log[-u]^3 - 
  8.1405500192695316345661510047884143586992136801377856413432223168202531125\
3114916000528375418040935486772628687242516126780541149857205191`127.15512592\
4339*^-36*GaugeXi^3*u^49*Log[-u]^3 - 1585.04502767332717278992850784563736768\
66233500832563157263543030543503112555923273963919471255822679787884784364219\
75290769619435779740855`125.29726794379762*u^50*Log[-u]^3 + 
  3.9075243718756517721913918380359156013767276337340263554953948811987629553\
8133889790292183549100767278465516159598980221758321404128557455`125.29726794\
379762*^-36*GaugeXi*u^50*Log[-u]^3 - 5.86118826877130238556872282029544711967\
44395814733417822994767290416475727700635583504957870169954895613322917663035\
6593260800705792501834`125.29726794379762*^-36*GaugeXi^2*u^50*Log[-u]^3 - 
  6.5124437035597969225666855195798243135075894689854262587212114480290009512\
323874085730985967663197806884719315146325229668935430569684745`125.297267943\
79762*^-37*GaugeXi^3*u^50*Log[-u]^3}


==> AncillaryFiles/Expansions/3LBareScalarx2Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`196.7451749678\
8144 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999`198.08671\
609823955*GaugeXi - 0.0234375`199.1217335967331*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`198.8750612633\
9167*GaugeXi^3, (0.9085648148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481489`\
198.1316343371717 + 1.7466927904724501469056624019014944421252491322046486791\
09767370983642715474233388560118320860786442745282855392150449138423270375362\
10756894105269175893416295738452064287467254176297949739479655634518074362276\
902`198.42793839163974*I) + (0.1406250000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000006`197.7761379402388 + 1.043106935762236036208299560854522442018591\
40213626560462058707166470466614971783157571468810187480772844760685011326587\
89178780930148417566275607409801597460284146434752530245858303507537135201917\
2838662675364426`198.72646226889808*I)*GaugeXi - 
  (0.125`199.12655022076484 - 0.036815538909255389513234102147806674424185578\
89892702133955013194110722351116651170267228310947793439041579788882752703102\
06309915181708855280315555640056380951205168285383420442057770854251830655904\
1364565012862`198.29814430742647*I)*GaugeXi^2 - 
  (0.015625`198.87506126339173 + 0.012271846303085129837744700715935558141395\
19296630900711318337731370240783705550390089076103649264479680526596294250901\
03402103305060569618426771851880018793650401722761794473480685923618083943551\
9680454855004288`198.62586290600058*I)*GaugeXi^3 + 
  (1.399739583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333344`198.140864986\
07813 + 0.8937994724080336231824057021439731512982832210461726847435226476813\
25370798875867448210428824547629367316870967646072919778652405191148720874988\
3211928035470870925474484030818509958103517113888701672646193947893`198.08538\
129479416*I)*u + (0.61328125`199.28987043828533 + 0.7056311624273949656703202\
91166294593130223595562767909008044195537888450630691474301218759598327075816\
30279286919426809456209400409827530595393814831010806348980990588031822251394\
406080398267542381626154162746524`199.08981293146144*I)*GaugeXi*u + 
  (0.01171875`198.85272455419093 + 0.1288543861823938632963193575173233604846\
49526146244574688425461793875282289082790959352990883172770366455292610896344\
60857220847031359809934811044447401973333292180889988419715472021979898814072\
956644775977545017`199.5979434251331*I)*GaugeXi^2*u - 
  (0.00390625`198.86433739799992 - 0.0061359231515425649188723503579677790706\
97596483154503556591688656851203918527751950445380518246322398402632981471254\
50517010516525302848092133859259400093968252008613808972367403429618090419717\
759840227427502144`198.86433739799995*I)*GaugeXi^3*u + 
  0.7063802083333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333352`197.5902005713\
8335*u^2 + 0.365234375`199.00824729570652*GaugeXi*u^2 + 
  0.041015625`199.2315302580241*GaugeXi^2*u^2 + 
  0.001953125`198.3943358844032*GaugeXi^3*u^2 + 
  (0.140625000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000023`196.614505325\
95043 - 0.0744832893673361352652004751786644292748569350871810570619602206401\
10447566572988954017535735378969113943072580637172743314887700432595726739582\
36009940029559059104562070025682091631752930928240584727205161623244`196.8017\
3568593966*I)*u^3 + (0.046875`198.06997356476725 - 
    0.05880259686894958047252669093052454942751863296356399241733701629482403\
75525576228584348966331939229846918994057661890078801745003415229421628281790\
2584233862415082549002651854282867173366522295198468846180228877`197.95244627\
126604*I)*GaugeXi*u^3 - (0.01073786551519948860802661312644361337372079384552\
03812240354551494896068574235659132794159069310641972046077175746953840476840\
39192799841612342537039501644444410150741657016429560018316582345060797203979\
98128752`198.5565507399749*I)*GaugeXi^2*u^3 - 
  (0.000511326929295213743239362529830648255891466373596208629715974054737600\
32654397932920378170985386019986688608178927120876417543043775237341011154938\
283341164021000717817414363950285801507534976479986685618958512`197.822944712\
84172*I)*GaugeXi^3*u^3 + 0.01144748263888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888911`195.2388808875631*u^4 - 0.006998697916666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666667`197.18045181970993*GaugeXi*u^4 - 
  0.00341796875`197.9346119800885*GaugeXi^2*u^4 - 
  0.0001627604166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`197.0934853863\
5777*GaugeXi^3*u^4 + (0.00703125000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00017`194.74181601039894 + 0.007448328936733613526520047517866442927485693508\
71810570619602206401104475665729889540175357353789691139430725806371727433148\
87700432595726739582360099400295590591045620700256820916317529309282405847272\
0516162325`195.58162790518014*I)*u^5 + 
  (0.002343749999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999998`196.626151656\
53875 + 0.0058802596868949580472526690930524549427518632963563992417337016294\
82403755255762285843489663319392298469189940576618900788017450034152294216282\
81790258423386241508254900265185428286717336652229519846884618022888`196.8480\
4724933872*I)*GaugeXi*u^5 + (0.0010737865515199488608026613126443613373720793\
84552038122403545514948960685742356591327941590693106419720460771757469538404\
76840391927998416123425370395016444444101507416570164295600183165823450607972\
039799812873`197.63890203281204*I)*GaugeXi^2*u^5 + 
  (0.000051132692929521374323936252983064825589146637359620862971597405473760\
03265439793292037817098538601998668860817892712087641754304377523734101115493\
828334116402100071781741436395028580150753497647998668561895849`196.905296005\
67888*I)*GaugeXi^3*u^5 + 0.00354275173611111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
1111112`194.16461140463855*u^6 + 0.002262369791666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666669`196.51917296325405*GaugeXi*u^6 + 
  0.000341796875`196.75120487124786*GaugeXi^2*u^6 + 
  0.0000162760416666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666668`195.9082588103\
7577*GaugeXi^3*u^6 + (0.00016741071428571428571428571428571428571428571428571\
42857142857142857142857142857142857142857142857142857142857142857142857142857\
14285714285714285714285714285714285714285714285714285714285714285714285714285\
71435`192.5668588395418 - 0.0007536999519313775592311952845460091057574808907\
63141648841264137429689052756988578701367921131810996986328710637399962283543\
50649247269485391244054862488394347621891401899069402117702261801059577345453\
861754521`194.33768399713517*I)*u^7 + 
  (0.000055803571428571428571428571428571428571428571428571428571428571428571\
42857142857142857142857142857142857142857142857142857142857142857142857142857\
142857142857142857142857142857142857142857142857142857142857141`194.809240640\
33815 - 0.0005950262778405612309719962772731650834927480716551118280325769506\
02386094281833088448448358788271839726048982082157864960692241967741601200457\
18990680911890274438335317288739001671870206685047034746410943490412`195.6963\
4435480495*I)*GaugeXi*u^7 - (0.0001086569724752329204383645375890127543769366\
04389194333814644486631740069390595607455803613343945292471713292380220131862\
38727896802237934964870424385209997354462652536200552339435732820351182501997\
170694028682`196.72571857596245*I)*GaugeXi^2*u^7 - 
  (5.174141546439662878017358932810131160806504970914015895935451744368574732\
88550511694302920685453773674825201810572056487558471276297044522136686875486\
190350212507263628597730449320610492913452476055747334702`195.9921125488293*^\
-6*I)*GaugeXi^3*u^7 - 0.00021898380663029100529100529100529100529100529100529\
10052910052910052910052910052910052910052910052910052910052910052910052910052\
91005291005291005291005291005291005291005291005291005291005291005291005291005\
29101`192.41867249686487*u^8 - 0.00018242730034722222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222`195.2127962781617*GaugeXi*u^8 - 0.0000345865885416666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666665`195.56828020437223*GaugeXi^2*u^8 - 
  1.6469804067460317460317460317460317460317460317460317460317460317460317460\
31746031746031746031746031746031746031746031746031746031746031746031746031746\
03174603174603174603174603174603174603174603174603174598`194.72433718694296*^\
-6*GaugeXi^3*u^8 + (2.3251488095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809523809523809523\
80952380952380952380952380952380952380952380952380952380952380952380952382`19\
0.18682576391012*^-6 + 0.0000763552238884728899874740320945303342434049268420\
17618019866628301700524952505378888047076977405689237177091600520911211731531\
70348579588389309038237703072629987838671434219449234146307568081199012121142\
857486`193.07295300602286*I)*u^9 + (7.750496031746031746031746031746031746031\
74603174603174603174603174603174603174603174603174603174603174603174603174603\
17460317460317460317460317460317460317460317460317460317460317460317460317460\
317460317464`192.72270793800502*^-7 + 0.0000602804399119522815690584463904186\
84929003889612119172120947338132921467067767404385300323929530807292508230210\
93756148294594608169931253991559767029765583655253556845869120617816431295448\
485157114832481203279`194.5118473758141*I)*GaugeXi*u^9 + 
  (0.000011007732505660851416958498906076455508774623320473935778607774789490\
00702976622167035918958713171263602324203851903296645099884970161359424545696\
588044150058785432119680448112818652671342766854777491148741471`195.813047872\
0026*I)*GaugeXi^2*u^9 + (5.24177738364802448426595186003640738513077300974949\
32279084641854714319189362960335043759938722441123920200183423966506909518331\
91244568688312840895448333613263962474668800537231679387346508832273767374959\
3`195.07944184486942*^-7*I)*GaugeXi^3*u^9 + 0.0000245371375064300411522633744\
85596707818930041152263374485596707818930041152263374485596707818930041152263\
37448559670781893004115226337448559670781893004115226337448559670781893004115\
226337448559670781893004114`190.95863433194802*u^10 + 
  0.0000192653649277998236331569664902998236331569664902998236331569664902998\
23633156966490299823633156966490299823633156966490299823633156966490299823633\
15696649029982363315696649029982363315696649029982363315696645`193.9936219751\
116*GaugeXi*u^10 + 3.50387008101851851851851851851851851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
1851851851851851851851851851851851851851851851851851851851851851851851849`194\
.37017806370048*^-6*GaugeXi^2*u^10 + 1.66850956238977072310405643738977072310\
40564373897707231040564373897707231040564373897707231040564373897707231040564\
37389770723104056437389770723104056437389770723104056437389770723104056437389\
7707231040569`193.52567827098994*^-7*GaugeXi^3*u^10 + 
  (2.113771645021645021645021645021645021645021645021645021645021645021645021\
64502164502164502164502164502164502164502164502164502164502164502164502164502\
1645021645021645021645021645021645021645021645021645021`187.6480026812605*^-8 \
- 7.7362844145065640735109319908094517539872147284214331454146393191312408712\
87568447454623195218083762887004442222866517200364869077519788236088776278963\
08385237770751020681178800703093626032860486418725764584`191.7933858250066*^-6\
*I)*u^11 + (7.045905483405483405483405483405483405483405483405483405483405483\
40548340548340548340548340548340548340548340548340548340548340548340548340548\
340548340548340548340548340548340548340548340548340548340548342`190.427130886\
64857*^-9 - 6.107592958820971636982314729586409279463590575069552483222083672\
99834805627965930062207094359322402333184561228121040831607752821909456966007\
008653602348725187713750805800930632134021283710153015593730866783`193.303475\
37472403*^-6*I)*GaugeXi*u^11 - (1.1152995837846991684924226897505616945107426\
26751831323023163105504046166798894307070117302743110473825815285720916683257\
71850515305205185096932015005646288947321641451494082984998386495286201855021\
46389741`194.9004304533141*^-6*I)*GaugeXi^2*u^11 - 
  (5.310950398974757945202012808336008069098774413103958681062681454781172222\
85187765271484429877671654202769183676626992027485002453834310405223485785741\
1728045110554354833051570714208880727914374048641137971`194.16682442618097*^-8\
*I)*GaugeXi^3*u^11 - 2.460774335096166693388915611137833360055582277804500026\
72224894447116669338891561113783336005558227780450002672224894447116669338891\
561113783336005558227780450002672224894447116669338891561113783336005558229`1\
89.47326951734757*^-6*u^12 - 1.9435200607889409972743306076639409972743306076\
63940997274330607663940997274330607663940997274330607663940997274330607663940\
99727433060766394099727433060766394099727433060766394099727433060766394099727\
433054`192.73393331053754*^-6*GaugeXi*u^12 - 3.550108835753367003367003367003\
36700336700336700336700336700336700336700336700336700336700336700336700336700\
33670033670033670033670033670033670033670033670033670033670033670033670033670\
033670033670033670046`193.15480595569102*^-7*GaugeXi^2*u^12 - 
  1.6905280170254128587461920795254128587461920795254128587461920795254128587\
46192079525412858746192079525412858746192079525412858746192079525412858746192\
079525412858746192079525412858746192079525412858746197`192.3100057507828*^-8*
   GaugeXi^3*u^12 + (1.354981823731823731823731823731823731823731823731823731\
82373182373182373182373182373182373182373182373182373182373182373182373182373\
18237318237318237318237318237318237318237318237318237318237318237318239`184.9\
7798345419207*^-10 + 7.838481796656712012587331552527072623942294636518877584\
90284339340526668857868776050126113567960878495044922983767005277212374300202\
89367986346074547139784255138707768821476073892159157886479110845164225043`19\
0.50396662644397*^-7*I)*u^13 + (4.5166060791060791060791060791060791060791060\
79106079106079106079106079106079106079106079106079106079106079106079106079106\
07910607910607910607910607910607910607910607910607910607910607910607910607910\
6068`187.96286628986746*^-11 + 6.18827510262372000993736701515295207153339050\
25149033565022447842673158067726482319746798439575858828556178130297395153464\
13481317391265893658900622142614546458319034380642847938854670359458877171986\
6493428`192.0771057574521*^-7*I)*GaugeXi*u^13 + 
  (1.130032844826940175727693107114886900019140874372286699883018612779248973\
41065750323015892802703742208667803542282199845456246180578449203275510359186\
95209171793452149738565200583995485004229253966236490106`193.98781888462258*^\
-7*I)*GaugeXi^2*u^13 + (5.381108784890191312989014795785175714376861306534698\
57087151720371070939719360715823885203822398772422227635915629523073601172288\
46880572988338266279500996056159295951136024764685692785734425018886840429`19\
3.25421285748945*^-9*I)*GaugeXi^3*u^13 + 2.4951630329634938596578808219019859\
23149944313965477986642007806028970050134071298092462113626134790155954177118\
19828221944624061026177428293830410232526634643036759438875840992243108645225\
04734144945785156`188.0111422396169*^-7*u^14 + 1.9698214050621354688815006275\
32373564119595865627611659357691103722849754595786341818087849833881579913325\
94507197681800856404031007205610380213554816729419904023078626253229427832602\
43577703895164212624545`191.46236944700033*^-7*GaugeXi*u^14 + 
  3.5970062622080851247517914184580851247517914184580851247517914184580851247\
51791418458085124751791418458085124751791418458085124751791418458085124751791\
418458085124751791418458085124751791418458085124751794`191.9240424056939*^-8*
   GaugeXi^2*u^14 + 1.7128601248609929165484721040276595832151387706943262498\
81805437360992916548472104027659583215138770694326249881805437360992916548472\
10402765958321513877069432624988180543736099291654847210402765958321504`191.0\
7908750091684*^-9*GaugeXi^3*u^14 + (6.452294398722970151541580113008684437255\
86582729439872297015154158011300868443725586582729439872297015154158011300868\
44372558658272943987229701515415801130086844372558658272943987229701515415801\
130089`182.19549099537846*^-13 - 7.942041058715461943160585890373120189880423\
61308130435481962054564873469715493652266002739406762918292655729821305743026\
88874962490005283688775531878330087492986014947937769434923680139078592465828\
28505073`189.20814727388583*^-8*I)*u^15 + 
  (2.150764799574323383847193371002894812418621942431466240990050513860037669\
56147908528860909813290765671718052670433622814575195527576479957432338384719\
33710028948124186219424314662409900505138600376685`185.3581025438617*^-13 - 
    6.27003241477536469196888359766298962358980811559050343801548990445952739\
24907393599947584690007598812578083933260979712649111812492109434491138577798\
68164802077843285363508113283448432032520457828548819831`190.837026303796*^-8*
     I)*GaugeXi*u^15 - (1.144962440958979639403013526529763322568573655890439\
75824630685211869630645483066573817328564361702179490414138998310779620117222\
8116780977664269681541143137770736599935944959816977539762460257516517610575`\
193.07520796360558*^-8*I)*GaugeXi^2*u^15 - 
  (5.452202099804664949538159650141730107469398361383046467839556438660458602\
16586031303892040782674772283287686376182432283905320108627038560792509372162\
44911322416028568378331419856073322021917024596076694`192.34160193647244*^-10*
    I)*GaugeXi^3*u^15 - 2.528026152782711855270276787031637119820541337296187\
38437080588756073764892107043782528791347133498808983817802159953835438844257\
1864088618938707122128638883488971672393189148039236222657739412589500772924`\
186.56368181682708*^-8*u^16 - 1.995811960087824784832059964335096610228885361\
16049343562571075798589026102253615481128708641936155163668391181618694846208\
07372130123452874775626098377421128743880066631389382712134034885357636680388\
00323`190.18127483376236*^-8*GaugeXi*u^16 - 3.6445286426636795560406671517782\
62889374000485111596222707333818444929556040667151778262889374000485111596222\
70733381844492955604066715177826288937400048511159622270733381844492955604066\
715177826288937388`190.68079069286603*^-9*GaugeXi^2*u^16 - 
  1.7354898298398474076384129294182204235114288024340934393844446754499664552\
57460548465839471130476421481712487003492294497585502876508167513458518749524\
0405293315346225399135452045504955557865610775663731`189.83575949765154*^-10*
   GaugeXi^3*u^16 + (2.372167058354033143949110335664957513697009495328823059\
91549689028680625319280781465655415235247168020277263974742966339604995067179\
941129520961453734562978260457252053890709352894226843806675739459`179.314252\
5336649*^-15 + 8.046969839835006185797066025307500011539937456263805244751845\
93667983646883251296539689892456049122949739835059929098432688761238390117639\
936650865186508428694315445221345109215166277870364478673923470958`187.908129\
4516804*^-9*I)*u^17 + (7.9072235278467771464970344522165250456566983177627435\
33051656300956020843976026048855180507841572267342575465824765544653499835572\
6647043173653817911520992753485750684630236450964742281268891913187`182.63322\
232645044*^-16 + 6.3528709261855311993134731778743421143736348338924778248040\
88897378818264867773393734393887810914128550577645209966566573858641355711455\
05213145419884085601600775351490535612538289166739761430532044845515`189.5864\
4845570495*^-9*I)*GaugeXi*u^17 + (1.16008947347735787117898205856835812523344\
63609716698636598771029996102918454194892906284490785147539092359178209504165\
04791577986695135270389222071092678055097068033156630248982962826220433916623\
73406565`192.162597114384*^-9*I)*GaugeXi^2*u^17 + 
  (5.524235587987418434185628850325514882064030290341285065047033823807668056\
40675947281251642418340359004398056105214484049900751422235778700185343843377\
4657405224133491222048804680775362954447222017781265`191.42899108725084*^-11*
    I)*GaugeXi^3*u^17 + 2.561430185629335865964082065337382278973730369103333\
10374808455522222510499302697663523475329679292746000910748291181946125404990\
432482910955781585514960346374393474715084840616534775679915217211617253083`1\
85.12861173175466*^-9*u^18 + 2.0221816653834488637680747858152153203507078390\
36503835756870304022498233515973945479080866569195233994487029034181228392246\
13267563781102529935396415321718776433995855097629140579654118402951269431194\
664`188.8937136486616*^-9*GaugeXi*u^18 + 3.6926794826559143093048321806491741\
13226400808100154505383263553198193721069538063002115289696989043394272152442\
08708260995842695189100417858587793228316104133097597149884731584077989306747\
47668211720482`189.42779250268484*^-10*GaugeXi^2*u^18 + 
  1.7584188012647210996689677050710352920125718133810259549444112158086636766\
99780030001007280808090020663939120210517658385694489024710001989802799015372\
93382920522665309468919801941899669879750801008177`188.58272498812417*^-11*
   GaugeXi^3*u^18 + (6.936160989339278198681609168610986882154998524353283800\
92250552715440424910177723583787763845751953275664514546032065320482441716900\
412659418015946592289410118296058637107337289164405976042911607`176.344848898\
82083*^-18 - 8.15328507035398888585787547619737736164809200065871876420828932\
79225457453193310285240334081924992120533473198884668132348327175528029133590\
949759425340627496003586764724348039282454643879051822451518568`186.605282183\
8911*^-10*I)*u^19 + (2.312053663113092732893869722870328960718332841451094600\
30750184238480141636725907861262587948583984425221504848677355106827480572300\
137553139338648864096470039432019545702445763054801992014303948`179.803442846\
95965*^-18 - 6.43680400291104385725621748120845581182744105315162007700654420\
62546413778836823909400263748888151674105373578066843262380258296469496684413\
907704809479442760002831656361327399433516824115040912461725037`188.327770004\
5078*^-10*I)*GaugeXi*u^19 - (1.1754163831402775739337440617858919308554457575\
32034970583803724620412773352672436606439598892740161005402474034264094356509\
06454422559162842787982695571156344352996937703293512009030722297031231451845\
9`191.24998627313704*^-10*I)*GaugeXi^2*u^19 - 
  (5.597220872096559875874971722789961575502122654914452240875255831525775111\
20320207907828380425114362383524987635363854455480506925821710299251371346169\
386458782633318750968064342900146296652529673580219`190.51638024600388*^-12*
    I)*GaugeXi^3*u^19 - 2.595271239300297425552262027679571781899739290189514\
03040407929779749549459469381520939852741275931301345842297592285003320459304\
88903086215782141022499240726969331948252257983254562089691549749343713984`18\
3.70388286743983*^-10*u^20 - 2.0488983483979557370396913654112570066215982022\
20054599732916803734734545785411875837649785955554006764094437890402020043480\
26629583826861698374176009804660225192310671076576399069268861760257278828581\
37`187.60153814344045*^-10*GaugeXi*u^20 - 3.741466551359446429610521075567132\
97645147968123162099388067358101375607013339689256059702873906138057802622263\
88435156542789459503903566128846104384077858067843925734840385300959394144426\
44194583956838`188.16725295443996*^-11*GaugeXi^2*u^20 - 
  1.7816507387425935379097719407462537983102284196341052351812731338160743191\
11141377409808108923362562180012486970877864597275688547804931720421243065908\
46943180209170165906596671235210211554485456379294`187.32216861456578*^-12*
   GaugeXi^3*u^20 + (1.651466902223637666352764087764520686227380601036496143\
07678703027485815454804219900901848534702846018015360606198110790591057551642\
9553950995276063314974785995942996755017469736105728514388212`173.29572518649\
09*^-20 + 8.26100493691060522941928340755998185978229424993859824061287724847\
08244083445585069730088261852297896436521748376720719959907146064306879194191\
83370320831113774210378337947033370283949485353928170845202`185.30046344725582\
*^-11*I)*u^21 + (5.5048896740787922211758802925484022874246020034549871435892\
90100916193848493473996696728284490094867267178686873270359686368585054765179\
83665092021104991595331980998918339156578701909504796114`176.88049500349084*^\
-21 + 6.521846002824162023225750058599985678775495460477840716273324143529598\
21711412513708395433646202351813972540118763584631262424837349791151533093423\
9726971931927008193424695026344961012751595206450667522`187.0627690529385*^-11\
*I)*GaugeXi*u^21 + (1.1909457918200643694586152280921712978633513449568230873\
19476582731491848342579372858809052745239077225515073260350893674479210572551\
792537582170600297968787569279757060161700462992880589421733351860999`190.337\
3754327759*^-11*I)*GaugeXi^2*u^21 + (5.67117043723840175932673918139129189458\
73873569372527967594122987213897540122827278990907273582813201215003488588137\
79402281955107389488274200812382371279940806094081238865240299966098044865396\
9136237`189.60376940564274*^-13*I)*GaugeXi^3*u^21 + 
  2.6295595413068142650728706552510204489961219610108851880080754142964268644\
61672191578233713651029939915129264987913365189466459648793055636539415280727\
834785759896589600055578304374163645012131819906328`182.28791367956612*^-11*
   u^22 + 2.07596805889219137397474271879851545312941244302939748046335387594\
37528971530376057768758208455224560581780162466907797288359539447778709064966\
92763313141355866115055237767547532456114669396540319245213`186.30596214076485\
*^-11*GaugeXi*u^22 + 3.790898194453091487987216096523497196566944284094822022\
79373129519555861372640065923747167524730531739703179559173938732129779828911\
463371615203628060752716982980368386512650586051226359331407718533994`186.900\
82753159516*^-12*GaugeXi^2*u^22 + 1.80518961640623404189867433167785580788902\
10876642009632351101405693136255840003139226055596415739606652532359960663749\
14903713471006968436262874419336917699918954135173869764695482030282530512945\
3201`186.05573555763957*^-13*GaugeXi^3*u^22 + 
  (3.263768581469639656823644442222372897682570357779636646396812312796162360\
76688181622335669040914715450623242304739349388519876584274615405335034795121\
5365189715302365128493023193884838961888`170.1737984676374*^-23 - 
    8.37014798259269063288122067368231468171307697906270349228786811085068919\
30477140960836269567774313473273483751114342012285505105251597028165084824643\
5089764311466022472345691841521586450601439311864027`183.99422368308913*^-12*
     I)*u^23 + (1.08792286048987988560788148074079096589419011925987888213227\
07709320541202556272720744522301363823848354108076824644979617329219475820513\
51116782650405121729905100788376164341064628279653822`173.8736927547485*^-23 \
- 6.6080115652047557628009636897491958013524291939968711781220011401452809418\
79774286381810755350603695258432927719553316759381981993547133802506696682382\
28761298525807215009756716990726145211662614629246`185.79275952650644*^-12*I)*
   GaugeXi*u^23 - (1.20668037277652061755495858682376618981218272238203734557\
01045560265295632997848696871132683683711095689312302792227795821480141031694\
7660741426635069589599889296016969697433835276567383038651433975825`189.42476\
459251313*^-12*I)*GaugeXi^2*u^23 - (5.746097013221526750261707556303648522915\
15582086684450271478360012633125380849937946244413508748147413776776323439418\
84864191147769975076543536492890280761852045722366522587540607889230018405444\
75039`188.69115856537996*^-14*I)*GaugeXi^3*u^23 - 
  2.6643008516792045548012775645250681246834139614316243026776357722138756862\
90336858764405395726120801645873277532302178863394421222947486580651691248184\
60203549675001210559683918279444565676255181213347`180.8794520460478*^-12*
   u^24 - 2.10339540922104495542146335964754950454171410475113429472578168093\
49772751424640421632728191932957152902408757273815596509198079160770739665372\
3724275821731637705117545568023752364869115155991667779607`185.0078034131748*^\
-12*GaugeXi*u^24 - 3.84098292118708377294608843492153117898543288006307776980\
73860208567982736728174225200839949295531720094566727080280519336119591821551\
057708107239171517248254007929999744308365126012132319194563200421`185.629728\
323493*^-13*GaugeXi^2*u^24 - 1.8290394862795637014028992547245386566597299428\
87179890384469533741332511272770201200039997585501510480693653670489548539815\
218658169097986100344722453202297809901428559252779291714863443771169677336`1\
84.78463294063158*^-14*GaugeXi^3*u^24 + 
  (5.439614302449399428039407403703954829470950596299394410661353854660270601\
27813636037226115068191192417705403841232248980866460973791025675558391325202\
560864952550394188082170532314139337`166.98484918762125*^-26 + 
    8.48073300855147873885567003822917279866736782043329454868835724748362077\
10878727728806400190835784559892643901983489349336965470254558116867520829360\
222231770235292381789351046532131801112024788270313`182.68692672073155*^-13*
     I)*u^25 + (1.81320476748313314267980246790131827649031686543313147022045\
12848867568670927121201240870502273039747256846794707741632695548699126367522\
51861304417341869549841834647293607235107713798977`170.7906163071114*^-26 + 
    6.69531553306695689909658160912829431473739564771049569633291361643443745\
08588469259584000150659829915704718869986965275792341160727282723842779602126\
491235608080493985623171878841156685088440622318829`184.51871382166308*^-13*
     I)*GaugeXi*u^25 + (1.222622836473096477226332293840818961821611379147133\
99672166248647933205624378943865327304622944037237373834458237067025359927336\
9802554087563801430135926911104078585824423138657099382945093263537985`188.51\
215375226138*^-13*I)*GaugeXi^2*u^25 + 
  (5.822013507014745129649201399241995056293387519748257127246011840377771696\
39899732692034783918781129701780164086843176311237749223715501946458953061969\
489005287656469440201494598618753783377744541899`187.7785477251282*^-15*I)*
   GaugeXi^3*u^25 + 2.6995011587071587588642308900010856438013033662599288809\
97878677469177401080555289101976984100484096298992591694493743561502996241100\
8549304289138528373997152332601307263958187293343075044161309489775`179.47749\
247606276*^-13*u^26 + 2.13118512529511579276245868614221140404067159800375179\
91200861499416125774252547716233129205418552124094666392115754518397156771684\
30835182602233900912411031476693040733734373551330802728564799619087`183.7076\
3138483633*^-13*GaugeXi*u^26 + 3.89172935923454653885715962559882207030442842\
72296583700807679875987725897207051609261135783290992822500445072614490727981\
86859893713611854428104256583436503167217332155733445171462547540477104992999`\
184.3548423575586*^-14*GaugeXi^2*u^26 + 1.85320445677835549469388553599943908\
10973468701093611286098895179041774236765262671076731325376663248809735748864\
04320380088980901768386597346716312658779287222484443883682592938791689304989\
09760649`183.50974547137128*^-15*GaugeXi^3*u^26 + 
  (7.748738322577492062734198580774864429445798570227057565044663610627166098\
68680393215421816336454690053711401483236821910066183723349039423872352315103\
3630554879635244844475363709782789`163.73378649103142*^-29 - 
    8.59277906580779593644033451673303037423367929942912950586147599820178093\
20016865888279006247827065088139599213979501944235372052786375659785311615217\
79334320807946069126773513294056154454675479012399`181.37882085205095*^-14*I)*
   u^27 + (2.5829127741924973542447328602582881431485995234090191883482212035\
42388699562267977384739387788182300179038004944122739700220612411163464746241\
174383677876851626545081614825121236057807`167.63756117535885*^-29 - 
    6.78377294669036521297921146057870819018448365744404960989063894594877442\
00013315174957110195652946122215473063668027850712135831147138678777877590961\
41579726953641633521136984179518016674743799219958`183.24135686411904*^-14*I)*
   GaugeXi*u^27 - (1.23877592939563190845707339714915540864238397222891340702\
35079814341240245219822771079124470510537987534999429017639868390911760470347\
06308117764704512810211008925863512555449284955463914518432901243`187.5995429\
1201075*^-14*I)*GaugeXi^2*u^27 - (5.89893299712205670693844474832931146972563\
79629948257477309903877815429739142013195614878431002561845404759185798285087\
57577028795403363371989355735775286719090123159583597377547406971021516347148\
7`186.86593688487758*^-16*I)*GaugeXi^3*u^27 - 2.73516652643973838057941726633\
09415899304378540681399888086693977568726961678528140536573915435704518400756\
93090330491199755254768267710681796876317568039730442022440054236434433436609\
927575530222236`178.08121645878336*^-14*u^28 - 2.1593419945576883214268559790\
67531349875635837263365633765467585887942536549341116550079498246742484541458\
40900503498300542356306365351633851618560832454903957929210610446888111318702\
6607208392648985`182.4058546958133*^-14*GaugeXi*u^28 - 
  3.9431462509314310162737874960687977418206954588040683191760401617748856111\
91484009073321229120223931645666733064561719773252046298154662458634713578036\
0077836561671292696943672422381539017580150319`183.0768273814165*^-15*
   GaugeXi^2*u^28 - 1.8776886909197290553684702362232370199146168851447944377\
02876267511850291043563813844438680533439967450317491935505580844405736332454\
6011707784350371600037065029367282236639844010657875722657214614`182.23172983\
88371*^-16*GaugeXi^3*u^28 + (9.5427811854402611610027076117917049623716731160\
43174341188009372693554308727591049451007590350427217410238934522620959483573\
691174249253988575767427381318417339452271975954916889849`160.42483534611515*^\
-32 + 8.706305457247134617479118593700896215016270020872853571530761294060771\
56069475006031460971370425946920265158712146459176859256010345504186794060174\
881791050765224447301319015530140506250501771107283`180.07008094140713*^-15*
     I)*u^29 + (3.18092706181342038700090253726390165412389103868105811372933\
64575645181029091970164836691967834757391367463115075403198278578970580830846\
62858589142460439472446484090658651627135258`164.4198441223475*^-32 + 
    6.87339904519510627695719888976386543290758159542593703015586417952166175\
84432237318273234581875732651599880950958930987646783369237802962115320540122\
2466619025177195237883433313268820724080345612439`181.96123611204908*^-15*I)*
   GaugeXi*u^29 + (1.25514243433997592883566240595687977470486272612125806637\
62882414778686689331104205945547184516438136379108695392500441222456093512990\
1061254063595005841730430684531304309148691988219436571193546247`186.68693207\
176037*^-15*I)*GaugeXi^2*u^29 + (5.976868734952266327788868599794665593832679\
64819646698274422972132318413777671628854549865929354196970433747399642878153\
4502901672852431488288742619325796687175453871633768985332772354122437787915`\
185.95332604462718*^-17*I)*GaugeXi^3*u^29 + 2.7713030991776510236977399457591\
86514123230647454061715610044311833310399339379555275018032381622753218915729\
57151339866360223075481488442247475888867608703765441028768481064628829766999\
177715187232`176.6899494243935*^-15*u^30 + 2.18787086777182975409989813950902\
56679565247923959883192145759127507273160229707384333042242374368678294001528\
83293574075556075171414411991001032043513398516844300793716579873673066820921\
14612194159`181.10277476672303*^-15*GaugeXi*u^30 + 
  3.9952424541920369403331627388691822885287567721276907064903353823476405948\
15393939491109738141025661654932072440420424489517686786688731566610121174539\
1109751061037105065305252181751830203049712398`181.7961808388432*^-16*
   GaugeXi^2*u^30 + 1.9024964067581128287300774946996106135851222724417574792\
81112086832209807054949494995766541971916981740443844019247821185484612755566\
062650766724368828148083383858909765014535818178658581097605921`180.951083011\
98638*^-17*GaugeXi^3*u^30 + (1.0261055038107807700002911410528715013302874318\
32599391525592405665973581583611940801183611865637335205402035970174296718663\
8377606719627944705126266001417653053174485997801526566`157.06167275778822*^-\
34 - 8.8213317408002063930756088840156090071739953114634385112184132655304913\
48105636143397620974166792385069169244754728353124721208403400839680698196175\
9147469813823898843027274254800343554136012286585`178.76083379947616*^-16*I)*
   u^31 + (3.4203516793692692333343038035095716711009581061086646384186413522\
19911938612039802670612039552124450684673453233914322395546125868906542648235\
042088667139217684391495331883469509`161.14201846594852*^-35 - 
    6.96420926905279452084916490843337553197946998273429356148822099910301948\
53465548500507534006579939882125020353326802787826746382132111892216038390862\
484844589860972770811005990631850174317904417572`180.67877193220954*^-16*I)*
   GaugeXi*u^31 - (1.27172517087051030380723880936609466236146843162974056340\
21968780970731234111100160962245340331989021953264586259677030820536295867603\
041187276575722714623794670264592930705441767555249223269502934`185.774321231\
50993*^-16*I)*GaugeXi^2*u^31 - (6.0558341470024300181297086160290222017212782\
45855907444772366086176538682910047695696307304919994772358697422028417633724\
06490279409668627965551224891172561650964980615747878179407392820155690616406\
0595619219176001`185.0407152043768*^-18*I)*GaugeXi^3*u^31 - 
  2.8079171024035737302233962190269105204890986474652083113548098412146765407\
06923639043862021551996610263061564762927295511897830621875449225372829584111\
6138979692681895016055449047417005334119993205`175.3031292152893*^-16*u^32 - 
  2.2167766597922950501909919399659163648707837840006988088736368665442882690\
77651010290831482541693546732258457876711554962978798810704593530275292973080\
150792616216842748857275526735911420446799428`179.79861946303197*^-16*GaugeXi*
   u^32 - 4.04802694396853878732480794071676973528034983922782527193585865853\
42117189153821352040776395084330081241466548266565931564118669907193123080859\
88429985231174454867681286502938888868898409611964056`180.51328718376377*^-17*
   GaugeXi^2*u^32 - 1.9276318780802565653927656860556046358477856377275358437\
78980313587719866150181969144798875956396670535307930869836472931624698567009\
19633718380401427868151164517508632690616137565185638552949619`179.6681892346\
1886*^-18*GaugeXi^3*u^32 + (9.71690818002633304924518125997037406562772189235\
41609045984129324429316437842039848596932941821717348996404921418020522600742\
21218484496159758642297349827322967021308710852069`153.6475295268023*^-38 + 
    8.93787773279600421195675732822396842625041713097347913536394851306897620\
41947219386395565756734882260205032361361582700667632869106227740376828167062\
08687353567329485717250007388944143081060370224`177.45117382609473*^-17*I)*
   u^33 + (3.2389693933421110164150604199901246885425739641180536348661376441\
47643881261401328286564431394057244966546830713934017420024740406161498719919\
547432449942440989007097852168677`157.80802992408243*^-38 + 
    7.05621926273368753575533473280839612598717141918958879107680145768603384\
54168857410312288755317012310688183443180196868948131212452285058192232763470\
06858437026839067671513163728113797169258185405`179.39429300488132*^-17*I)*
   GaugeXi*u^33 + (1.28852699580354294131184373381718537952809217219983795315\
31550487948409630761269614057026642275280508908276976580731602155745699665199\
88019162511332931687192848379308009580664680785997743951494322`184.8617103912\
5944*^-17*I)*GaugeXi^2*u^33 + (6.13584283715972829196116063722469228346710558\
19039902531102621371182903003625093400271555439406097661467985602765388581694\
02714126285657234107196823484224727849425276236098403241838084495007115820567\
1354133113142`184.1281043641263*^-19*I)*GaugeXi^3*u^33 + 
  2.8450148438509331125967977764432261134952574105474631855517619561851075121\
30817123543387615500368208198777343920348326975068621181515428726962796370908\
889627648419890637752713500375084137964318552`173.92028263711555*^-17*u^34 + 
  2.2460643504086314046815520940895022027804249037279976492097468896769934393\
06826955771485828427670262766007731771147679982841898738350319452473847532373\
024011043306866860696881395860029008613092966`178.4935648022781*^-17*GaugeXi*
   u^34 + 4.10150881378967473898352986399653296279764364448330058546624011553\
99663338586758504611605651556267984323158635077753665104982563062330830555000\
1692727828581179489205228249648216210560502070310048`179.22844984314716*^-18*
   GaugeXi^2*u^34 + 1.9530994351379403518969189828554918870464969735634764692\
69638150257126825646988500219600269121727046872531363575131126909761074431539\
5633597619128225134694341880438344202364200771931452479540834`178.38335184169\
77*^-19*GaugeXi^3*u^34 + (8.1654690588456580245757825714036756854014469683648\
41096301187338187337515785045365428313692590060281428269321127564749798381698\
502928148033410623779285569178963919325183178`150.1852679402267*^-41 - 
    9.05596351137385460482479545755756562129468182774807487997423983468839506\
94026059930999316788603154894239292026933631018042678315126137322355965253106\
7824039097089255766314257578590317464975029218`176.14117291482788*^-18*I)*
   u^35 + (2.7218230196152193415252608571345585618004823227882803654337291127\
29112505261681788476104564196686760476089773709188249932793899500976049344470\
207926428523059654627813337598`154.42133223924628*^-41 - 
    7.14944487740041153012483851912439391154843302190637490524282092212241716\
00546889419209986938370911758609967389684445540560009196152213675544183094557\
9861083497702044026037571772571303261817240526`178.10806100750054*^-18*I)*
   GaugeXi*u^35 - (1.30555080369920558376192703392706323602188776921768585226\
17325162136587857491171111333997614832949103746167958116290055232697331471273\
8016211116955279800719595232547169972078323686933639114451801`183.94909955100\
908*^-18*I)*GaugeXi^2*u^35 - (6.216908589043836113152033494890777314389941758\
17945643934158341054123231309103386253999886420616623987912759910299526439652\
25387958446674386246169180857485521539308176177180154136635066244977048655788\
217703694685`183.21549352387592*^-20*I)*GaugeXi^3*u^35 - 
  2.8826027145899729778192733933645494585985259693521263520384266120382384325\
71097884746795470101018395359873991729387703069330871097416499382962822587211\
43192535293642011498461498270306702342897246`172.54100776256166*^-18*u^36 - 
  2.2757389852026102456467958188462599526319193275116536331666322202135273078\
08900395515846291555265060718709004855345103502918704935593675520094892870625\
79458108686437005285462500972977495832486926`177.1877493159917*^-18*GaugeXi*
   u^36 - 4.15569727732650566596371548461499189223621432826954141287746844585\
19672228077426089205156268826243740495642213830902887739764273192301874945029\
586881932268315749560446947406920222179645901787628`177.94191288551*^-19*
   GaugeXi^2*u^36 - 1.9789034653935741266493883260071389963029592039378768632\
74984974215222487051306004247864584229821130499792486372900137511417346342490\
565473572837470568203253130931449854638424772484745042935564`177.0968148617987\
*^-20*GaugeXi^3*u^36 + (6.130232026160403922354191119672429193244329555829460\
28250839890254304618302180582990113640584839360467587786871438795029908535923\
6432543568626594428893069954235264183148`146.67744219485732*^-44 + 
    9.17560941994220318569846987348215122411873681101475761366237308702722706\
32603558249804435464863751176558344038991573033436805900602186119162697352993\
240042573800161125318500930315412990477079498`174.83088690473625*^-19*I)*
   u^37 + (2.0434106753868013074513970398908097310814431852764867608361329675\
14348727673935276633712135282797868225292622904795983433028453078810847856208\
864809631023318059029885267`150.98497485094774*^-44 + 
    7.24390217363858146239352884748590886114637116659059811604924191081096873\
41529124934056133261734540402546061083414399763239583605738567988812655804994\
663191505631706151567237576564799729325566692`176.82028786440037*^-19*I)*
   GaugeXi*u^37 + (1.32279952736008878878490526780177466160064169129045704727\
85572184959160297148796727088511291273263899595367676101759956765489180178347\
197957093668738155887144506659384199234687894441689702937662`183.036488710758\
62*^-19*I)*GaugeXi^2*u^37 + (6.2990453683813751846900250847703555314316271013\
83128796564558183313885855785141298613576805368220904569222702905599979412137\
70484683199902718746130388375578309840923057106413709259128081092269616879230\
2129487765`182.30288268362548*^-21*I)*GaugeXi^3*u^37 + 
  2.9206871901287202396879598807932931522886250069854124587720802298408265563\
75779630129360263266872281596355380296572769653264003563658435946568439945039\
8448825275402580110013021320555977397113239`171.16496039239405*^-19*u^38 + 
  2.3058056764174107155431262143203730481978294385153085841883385459799430130\
40621621883365144771205690523117517342652253417016654633690427890684839117449\
7694987984674805030778908235610348665557703`175.88128380040195*^-19*GaugeXi*
   u^38 + 4.21060166997961956751353481633065280125763191370087520917984833963\
60728497157754153479317019388782904397796290815583847434868812919232342258465\
36399004953305579854808702151159386848370479459161`176.65387592200383*^-20*
   GaugeXi^2*u^38 + 2.0050484142760093178635880077765013339322056731908929567\
52308733160034690340845435879967477113751566876085537657884945115946133948534\
87344087930304714521585979993086128673864732707065260944135`175.8087778888577\
*^-21*GaugeXi^3*u^38 + (4.136458857058302241804447449171679617573771630114345\
66970877118930030106816586088387391120502590661584067332571821049277940982404\
6175805376941021881844176784526687691`143.12634614914697*^-47 - 
    9.29683607068328324234728574215297008923123354144031771898990303161582937\
60781790947952236189300424772728008004712736751556186304792174710119932556737\
0214070644080549988890600722539352122447412`173.52035990356165*^-20*I)*u^39 + 
  (1.378819619019434080601482483057226539191257210038115223236257063100100356\
05528696129130373500863553861355777523940349759313660801539193512564700729394\
8058919068161188`147.5016706583389*^-47 - 7.339607424223644665011015059594450\
07044571069061077714657097607759144424427224665378570285705003353468905326352\
99529014386462872204348455357841492160806373998216885525438731635989948851771\
86574`175.53114789891097*^-20*I)*GaugeXi*u^39 - 
  (1.340276138336491634480272315230290882429216734807185391982526066342785470\
69319286721304139128739742807365320464460009504531801766634027614131710550902\
34207425761344313340985777006860225105861819124809390919632777`182.1238778705\
0824*^-20*I)*GaugeXi^2*u^39 - (6.38226732541186492609653483442995658299627016\
57485018665834574587751689080628231772049590061304639432078724030695242621205\
61988887334648291986216709635336869410163958733802750955647726240886563088068\
45261891373`181.390271843375*^-22*I)*GaugeXi^3*u^39 - 
  2.9592748315285555755846954927701093682306035410678147481288824188569142523\
58636182776404441507812481011566777677551006535186617619837239719448515225782\
808658063359764743456692160525231627870614`169.79184356468653*^-20*u^40 - 
  2.3362696038383333491458122311814670145169308036004307808379175543856858406\
26543033513138616506960655084707273158032238199126966547177428931438947464330\
575004260797594885389743340742998071331664`174.57425810508684*^-20*GaugeXi*
   u^40 - 4.26623145048739133322278755265519022650789128416737606097402718044\
99837120371664518239083395455414298876415992170966489618434743706820730052960\
6373802946037370065351596155334256333338191655569`175.3645045594898*^-21*
   GaugeXi^2*u^40 - 2.0315387859463768253441845488834239173847101353177981242\
73346276404754148589126881820908733116924490422686475817665070934211178271753\
3680977600303514426001779526921504578825440777778009088039`174.51940652236013\
*^-22*GaugeXi^3*u^40 + (2.522231010401403805978321615348585132666933920801430\
28640778731054896406595479322187433610062555281453699593031598200779232306344\
2790125229842086513319553474977325`139.53405159226932*^-50 + 
    9.41966434810410839491605479956141658856474631536790996487314829835161303\
50311471892817178874112969739194903170945716317098261408227689619372148779715\
3819099909846628054799278403158798338355821`172.20962726346193*^-21*I)*u^41 + 
  (8.407436701338012686594405384495283775556446402671434288025957701829880219\
84931073958112033541850938178998643438660669264107687814263375076614028837773\
206658056495`143.97384928070844*^-51 + 7.436577116924296101249516947022170990\
97216814371150786700511707764601029081406357048556675321944497941012393454834\
60250340732690706070752135906931354248876308672102214852574610775694622659839\
6`174.24078649891064*^-21*I)*GaugeXi*u^41 + 
  (1.357983647438349722836868312064918180960135052329927523540064857657097531\
36604639113214697232702908319663132717839362196274381435202390069117743092038\
193600215836012740165571028373007571883913`181.21126703025777*^-21*I)*
   GaugeXi^2*u^41 + (6.466588797325474870651753866975800861714928820618702493\
04792789360522633983831614824831891584299563426967298656377915220354197310487\
57175770353853351520762007540958447697890965891908367563769176513409606428235`\
180.4776610031246*^-23*I)*GaugeXi^3*u^41 + 2.99837228653452949551579364182537\
22681769993357003404197720421361952972474629890259918741568876713749918085085\
45579757002926918241746276839109316763744773673336288266229193920636107925118\
53016`168.42139933013945*^-21*u^42 + 2.36713601568515486488088971723028312731\
48806931846654259603880556702666645303428935882105813771746733823599978752959\
1200892616196538046962574538569818363335259417685489282270990340811240115103`\
173.2667459725299*^-21*GaugeXi*u^42 + 4.3225962025555001880433638314636297352\
40158743524754499345730567581549715820510004192035585223456800079968286957515\
0949582382736158343364281269388100465879969918606154231484142419742892552676`\
174.07393789634003*^-22*GaugeXi^2*u^42 + 2.0583791440740477085920780149826808\
26304837496916549761593205032181690340866909525805731231058788952419032517598\
81671188487536838849254115625092324287932761761517172163007067344855918542893\
6`173.2288398575339*^-23*GaugeXi^3*u^42 + 
  (1.396584169657477190464186940946060427833296744629806360137202276051475119\
57629746504669773013596501358637648411737652701679017909346075594121931700606\
6718095202`135.90243929405818*^-53 - 9.54411541263438274835929105618130335984\
00228207255677286897630236439197250768291464409921511386409141397871727397723\
320036719932448566614011800586298685840079350614874112389906100140252728616`1\
70.8987176802986*^-22*I)*u^43 + (4.655280565524923968213956469820201426110989\
14876602120045734092017158373192099155015565910045321671195458828039125509005\
596726364486918647073105668755927263274`140.40369953977748*^-54 - 
    7.53482795734293374870470346540629212618949170057281662791297080813993662\
50606545892955201193199796690577267153208728936871094683512026274219842568130\
541452694224169637457149925868530769521597`172.94932639210336*^-22*I)*GaugeXi*
   u^43 - (1.3759251052539270323721632415089750839128637018437317320536729301\
82075383706728229349616717441039765654019661058594180586341729003263088485753\
6468962968439187640935325100870856028166488180575`180.2986561900074*^-22*I)*
   GaugeXi^2*u^43 - (6.552024310732985868438872578614167066251731913541579676\
44606157229559706527013442547436532114780840787628410027901990755400823334887\
1849932160223315699256756019493011952795645727698327705036094149567037228922`\
179.56505016287426*^-24*I)*GaugeXi^3*u^43 - 3.0379862907206127132326430465471\
66627410781884726323252041760405191874009857158736403348480723134264210068161\
81496133074326256054168159204125998838369952023805031800374212046334612932274\
48862`167.05340223397917*^-22*u^44 - 2.39841022951627319465734977358986983787\
56735411478529688711052878935498030656739775020599475907988743904489070043989\
458874634064519796159571584857171831314696193272110744998754582854405623516`1\
71.9588085635526*^-22*GaugeXi*u^44 - 4.37970563650797713806994306481628598380\
64053601870542849165216368694456548229327985698725051689553280026847697238935\
94245903720824384734403069808233687994527773960010992088415899921215911182`17\
2.78229401625168*^-23*GaugeXi^2*u^44 - 2.085574112622846256223782411817279039\
90781207627954965948405792231878364515377752312851071674712158476318322367804\
456868852558134494511162050943249223237834655902857666289924566662914825121`1\
71.93719597674215*^-24*GaugeXi^3*u^44 + 
  (7.053455402310490860930237075485153675925741134493971515844455939653914745\
33483568205402894008063138174937618241099256069085949037101391889504705431090\
712438`132.23322447552562*^-57 + 9.670210704271946310924332903014490487406884\
86263271514767637131345260721560172364533809337374684058481560173708503225461\
9017026070539476204602329236627360230787181725589975555860884882488056`169.58\
76547076011*^-23*I)*u^45 + (2.35115180077016362031007902516171789197524704483\
13238386148186465513049151116118940180096466935437939164587274703308535636198\
3012367130629834901852908298712`136.79320378608287*^-57 + 
    7.63437687179364182441394702869565038479490910207845932711292472114679517\
02118870884248105582211899353807382134881833589097502837398995864773176283447\
05810708516196099149980701995435627789485`171.65687227021252*^-23*I)*GaugeXi*
   u^45 + (1.3941036026753606809799381530661622441799399229882403988640992969\
05066944125648946581921928022999901243439152028276961192215269204677315791510\
175610772365433729044505062170389060036071415801`179.38604534975698*^-23*I)*
   GaugeXi^2*u^45 + (6.638588584168384195142562633648391638952094871372573327\
92428236621460449583642355515200918106190429163542453346798552948673937716513\
007519766750290843983539870973573839128756695255272102761992014699934896313`1\
78.65243932262376*^-25*I)*GaugeXi^3*u^45 + 3.07812366865007746247829383348497\
62545125186440068795248756151689024157191206967586677110217951604235149910838\
17816238082445840350355367306721664346805631371718971148654753019931724645110\
657`165.68765409865378*^-23*u^46 + 2.4300976331447979966933898685407707202524\
52153732633248693328376570023257503018817985444650618000241638387950279293226\
350185982195115948808747433611482455813586420790648035707146677446203784`170.\
65049707558646*^-23*GaugeXi*u^46 + 4.4375695909600659070053206295092334798231\
56897709603243074837918576625507750278608748883688857975568364730507061270849\
18045255339138003653059866385821788248076151082052222923737382133241651`171.4\
8967409779593*^-24*GaugeXi^2*u^46 + 2.113128376647650431907295537861539752296\
74137986171583003563710408410738464298981368994461374189312779272881288631945\
19906916920911333507288565065991513726098864337240582043987494387527582`170.6\
445760579921*^-25*GaugeXi^3*u^46 + (3.262467808654251092012135557578701977763\
98757377149468817967434766601052050639948291120672529168889072589092618454790\
041205341830296665998847887324205656`128.52797790888962*^-60 - 
    9.79797194627638347110031074342211817241952048051054505385498665764794649\
59189795107682281434416769026918378876467160089677666400792975434843894019326\
5051524168952552111934705063400019506152`168.2764578698713*^-24*I)*u^47 + 
  (1.087489269551417030670711852526233992587995857923831562726558115888670173\
50213316097040224176389629690863030872818263347068447276765555332948613252854\
156`133.14416595429842*^-60 - 7.735241010218197477184455850070093294015410905\
66621977935919999287995775993603645586965379745395544949355622708951263865876\
313690470858696136005415735566992764962541141001082944787197338415`170.363514\
25856242*^-24*I)*GaugeXi*u^47 - (1.412522271431149104529335416099756166733248\
94799122274231776695522155750398831970063706721518724403860317113712069361227\
68176163043380897929440098896040788563534098577357411079861331364488857178898\
51800352846`178.47343450950657*^-24*I)*GaugeXi^2*u^47 - 
  (6.726296530624519545377787695713124603491661657101060677703652167721702399\
94437952684317721517735256477700541486044577274675055383018137996640004709335\
27564588257612273130528951720625545185030609961502603024`177.7398284823734*^-\
26*I)*GaugeXi^3*u^47 - 3.1187913350512095908925678175763310941937441837464087\
85655891451335507779726145460334761739039003977514452181318972721718777956366\
27460867126919887473484942653733119917533347250163303264445`164.32397980917855\
*^-24*u^48 - 2.46220368556674441386255354019184033755237997072999031630447407\
14114557951865269997226404306348392267801655647595568221740686259534857696962\
0417896572570181726389775807596983197919835637072`169.34185472072983*^-24*
   GaugeXi*u^48 - 4.496198034513185451401184725567708442528326603544221008114\
12103783659122353689697234931524800212982070302348355285882813739061963433963\
42189403059433756208961709834569951887872359438487416`170.1961655456674*^-25*
   GaugeXi^2*u^48 - 2.1410466831015168816196117740798611631087269540686766705\
30533827541233915969950939213959641905776105096677849310885156255900295063971\
25438997157425875029566484332545571199466058854426623`169.35106750574076*^-26*
   GaugeXi^3*u^48 + (1.387103660142113559528969199650808664015300839188560666\
74305882128656909885476168491122734918864323585284478154104927738607713363221\
371600178887747102`124.78814355260283*^-63 + 9.927421148911430828943411702508\
25270525405657339583906816455150254715195760051277592459093837798949096630563\
01958817014711947880372596417697138585373092545323077633623915323329601474337\
344`166.96514349541556*^-25*I)*u^49 + 
  (4.623678867140378531763230665502695546717669463961868889143529404288563662\
8492056163707578306288107861761492718034975912869237787740457199382907711265`\
129.45823472781709*^-64 + 7.8374377491406032860079566072433573988847815053125\
04527498330133589856808631983770466782319772096966552346550154643448529890622\
1346786645550372567399809904202429710755722623681253540984831`169.069330565429\
*^-25*I)*GaugeXi*u^49 + (1.43118428462567538266232251088791743805722097053532\
69137170863722207564607067100798243689453496872721530371961151957601663278527\
37636973527441586013387833033261759935539282693309847532434806400854176847637\
04`177.56082366925614*^-25*I)*GaugeXi^2*u^49 + 
  (6.815163260122263726963440528037702085986766526358699589128982724860745050\
98433371344937593023660605787160569578664647698251358446493796917829326673041\
8252539341713978758489015761178725880046974470616126536`176.8272176421229*^-27\
*I)*GaugeXi^3*u^49 + 3.159996296008553970854530389304455352371447753958306317\
18954760883720715630491712758273997864715633809898342413934216551524725158187\
75756575762052604543694925703833465442714489031126557598`162.96222387939426*^\
-25*u^50 + 2.4947339179014899769904187283982542255562795787559832505792998554\
00633996994182301348412605678157391378659016262392152410957683139801929118675\
3411202883012442677131491158719976083647160522`168.03291824278014*^-25*
   GaugeXi*u^50 + 4.555601067472286044939025504031594672754776452934908635059\
30055708989589606506147018624354211372738579148157780624682906706396762147620\
9648868537463643204968807084186465061978034886879356`168.90184441582863*^-26*
   GaugeXi^2*u^50 + 2.1693338416534695452090597638245688917879887871118612547\
90143122423759950507172128660115972435108278948324560860117537650982841724512\
48078517549403030628808038432580307860094192138263508`168.05674637585076*^-27*
   GaugeXi^3*u^50, (-6.902132528147331923761515200466789733612457188208525991\
98530139205921647485470701632322079740053510330698457292954851970485104333818\
17775238592658738726323682011372324200125333373775069270738995468830316041852\
4298`198.04853254890043 + 5.6487385378406334391351555650288036965819467111754\
13078621032254114868556206216821429677894031869909542896072032582770281690575\
87683779916300881984901371972115075786556494998074689582228884108281678634829\
624939542`198.14296949117676*I) - (5.3322091650071811950071768355076568166391\
15434594530313501289878120869802086045225405559451070310443522012214890938679\
95563060590804071545666082584233803397315125663930852982933138575884184886605\
912454914901454767`198.5275180714291 - 1.635097018226034741668724701497731653\
48438516343313563944916167310697205716144545189663794940976029639193922584264\
38812617144283807915144251908454311748213686062219639195009633240160418046028\
3417150895550501237145`198.10711534035934*I)*GaugeXi - 
  (0.691958641027327094538261133787732092273877630351219430557174651502363762\
74083130632130811273525788530279715337061938924302294514584211964258175468208\
773161549892031095534407415652985005230590196932574500045191778`198.747281484\
33218 - 0.0461627020436152859770321630806894660778298464469823498469425337669\
11668438560203548466357808301575993370912727705510435422849578773718294085114\
49518671958368798955408893431121234079504870270392444454286091813024`197.4356\
0920553486*I)*GaugeXi^2 - (0.019347119657557635153912955404089302575374123216\
26018981427511616587874575305623122623062908824737156573428220979353691899235\
16180526267858060817726374227948336932296815519752811567166492313660102247516\
665160274`197.9928480522646 + 0.072656183428935701235152657701262426685787515\
99176948314383660538624845938577908605364567077306620104954821206963354552672\
85980686195052532941983626062486315995173219851488580284336960380067416323999\
3551353957683`198.4117463876947*I)*GaugeXi^3 + 
  (0.975279511894298247389982418453005380881527830638327116800401127399999137\
45181698776450639761291332113357354821285592496573369377093357949156923714534\
770203515776279532177886819420739679009799244938354876471216147`196.915237983\
94002 + 10.438009016870666439843152469332979265904004826172030517146848685107\
00294349465658149520677255398374021223628329058225313779598142721713248023427\
394267660599691435717835583135818728816630200757309393385802267083231`198.209\
97789151008*I)*u - (2.4978625060812114672173207113573584006131339766871859614\
06471461512308654508414328710483890901437110425602385209748336082079343281826\
95217788932301438485970599711891167634080183908790751143595463345929617364609\
946`198.59897466036873 - 6.03946233568247236725910418249110265535492861574870\
42942570795792988512197032181527716322409523878439342525345179148951098275223\
20742929898237131118573508900802492860527836166247448692955302063469870767724\
68563474`199.02736683924755*I)*GaugeXi*u - 
  (0.317659888116256563121858392086396784527773860455432160989043415256124294\
37397202092338920117771361192088353373296841758419581242331821907396181894904\
548645833811171474793691940555461149915620055688943022844360517`199.010564514\
38333 - 1.0158394503680359838835422221449117742341461660417890452110514331163\
29603285017852554433919571257032795926284920832273226661675967208627164187394\
39783632430368334720363655179742558137331414522004946949647754091855`199.3833\
5732252486*I)*GaugeXi^2*u - (0.0592519638698470669405138940426663846076994614\
43458961490266966250537218804734387800297298348922246659726625766049861191596\
12389678229991876858060956539354897702734339894183503557496592097861408393766\
931828452677`198.84755540478938 - 0.03493271359033704750549590979420923509438\
36537055562800765635121381511534777495839444736388443774382128288175130073602\
85182706588836634144847896149452965765632734440061163071829523988047264388089\
52109485051856821`198.36835957989362*I)*GaugeXi^3*u + 
  (3.942883975667455125351170247092209285298554215343822650155559401123435365\
29869843893562962795435015589592943723725515771866013040769284312865691544634\
07718457614170401937416129160177106593721829909605420570976729`197.1744836557\
4526 + 4.11300015388449763766167114469325743869010363033938023319463142993355\
28448091981986225651539253028079359538489526069381431089058942979053324738699\
3619159942277826851369716868201793607715760862028099918694824081763`197.66220\
66542103*I)*u^2 + (1.72712626392040977410842739726762475938424083802600107488\
16135371660071294778147599616458046363452273491319544761097109127223268999333\
58360798162698809134455502368976045259534358327349508361750868124253489178497\
14`198.18519089758766 + 3.276444360259974828560197422621724057233352227174044\
73482616861114930316772932756263257104815613024245935064238209150461272522439\
92770701735636768288981601057121201971368013682004984465293542262698260868005\
4391212`198.65474155369236*I)*GaugeXi*u^2 + 
  (0.595598182260073043450475064937596446057013214187582914777363774756768956\
93965328628374595919642030791255548465222825101411116109945697897648411568052\
39587171105445268266671214482445706043305374576146334103850373`199.2250832660\
1522 + 0.28992236891038619241671855441397756109046143382905029304895728903621\
93851504362796585442294871387333245244083745167753692874690582055957235332485\
0006654439999907407002473944359812049454772331664152450745949476289`198.72790\
63246237*I)*GaugeXi^2*u^2 + (0.0251996158219082401643083364255998307646196768\
66075376894160179750322331282840632680178379009353347995835975459629916714957\
67433806937995126114836573923612938621640603936510102134497955258716845036260\
159097071606`198.37333708358875 + 0.02607767339405590090520748902136306105046\
47850534066401155146767916176166537429457893928672025468701932111901712528316\
46972946952325371043915689018524503993650710366086881325614645758768842838004\
7932096656688411`198.13489315629263*I)*GaugeXi^3*u^2 + 
  (1.456568077250114431623987742491055149946022754116778929094068739407170951\
86238350945226196425367291560748757512605457846255643046094690782901202557271\
363730529372451577022733446952483701134424116931214771219297839`196.384515041\
11626 + 0.5356831319181990541066467948073847183042823314792368442410856333755\
48677400846669701323005307431320961810734143603320710321882285677195969734265\
30820061062207267028392401959311418529433297399508468280813006466226`196.6451\
5013064317*I)*u^3 + (1.093757359259365187706767747943741395347502692246179955\
23924586865900142156598158786994150429411615169383019255848865303201205295180\
85201200997774717211241793611481717159909501608802379731943397396921411663688\
597`197.6839605266875 + 0.234486929667576648497322614404831895378893111705040\
27929516403024016647384544800319078991294605165560290121995031291241349738567\
20280280200556390247316497460460297194264140544150955343040443386998582790066\
8875731`197.42421862945503*I)*GaugeXi*u^3 + 
  (0.146245833553033554168567376830132473053483357402549832545314247064138517\
35443988279090675996421285231216620858645207663436817788518601475224417085917\
445032437993339736677259685850364605898477295600989142076780665`198.535609802\
8374 - 0.26029408774357558612634954750890365708489754650044675140835804056205\
98457749417206277018439657390647206025595046840163127160666859686591967222667\
4615630392371908306600586432328803017595456141254621005647425089851`198.61556\
600657534*I)*GaugeXi^2*u^3 + (0.010114162126138628939094213907822170511411567\
93130080960654894381259849011420130443005450469730241188761654805710914121845\
92893810767549851075731117536554839791216796231393364231887437521794125820552\
393750188299`197.87244660596073 - 0.01185928072852766113214683675488711406929\
92993467300076930765053027539351709987702564389831594740066820729078907295261\
77138295581730386046747610126653998517506402995623144436343760347601090653224\
79109455419428695`197.7307432833513*I)*GaugeXi^3*u^3 + 
  (0.216508881327067116505998362138081770756423589435939167354704245973803956\
79426046272525635282270351802575434663040528466753303333260134108315713497434\
816979483063420287213132881168305077594138306966595237361607047`195.196470227\
83784 + 0.1543658157465599205713212860730367060895326440179542138892514354275\
61948363799449113368349509781109883490366381198574125729434108592023772185804\
45819090258007345265790320086802771165286562998020403756934389807506`195.9678\
9304183872*I)*u^4 + (0.105046420349668946459042635640671177821611091699815106\
47260993616818140595343685176670689390596021628329502771488652585266489855113\
78904145026983464035080929954758020808083478464059322040072621640048520903530\
6589`196.33136422054406 - 0.1205976892255289718434481643460483268151359396361\
34030168105952527128166626520126033836831762828781452963807065081146271573968\
50068482952490746740931763583023840162643490020815658532479977420355819186739\
852526219`197.04585153909974*I)*GaugeXi*u^4 - 
  (0.102033290793345507241745844156266074342835535697930485796227295792794826\
15660888104729099319940338465209258077537137516901852684990949649608068594675\
399311951842408780444452024137409510072175624293577223506417289`198.277217160\
38863 + 0.0676869022654539192613106148863320628736328612047981173586520654958\
89843226259263703350603841904743957379045076854776260157722604197470430163516\
34955257286587279970021080226427919082974559942511538237508809633023`197.9807\
3249476641*I)*GaugeXi^2*u^4 - (0.00468821722031804002738472273759997179410327\
94776792294823600299583870552138067721133630631682255579993059959099383194524\
92945723011563325210191394289872688231036067673227516836890829925431194741727\
10026516178601`197.42941273832795 + 0.004026699568199808228009979922416355015\
14529769207014295901329568105860257153383721747978096509914907395172789409051\
07690178815146972999406046284513898131166666538065281213811610850068687183793\
9779895149249298281`197.21528275305047*I)*GaugeXi^3*u^4 + 
  (0.071231198064656244204212860679828033343031990794687973099685894810405907\
98537739497358907115167566047224728869701882422841326354601731634034708110689\
360081765790917340911013722613984735037161642332577229307448528`194.358083698\
4236 + 0.09678509789408077112366063232126702097355881233968471614002239120284\
38186675482734640446795788088045436142945520788433344856494272439783246215940\
8107108599512672599892896922715482517995792806033254098567112082128`195.62374\
101218774*I)*u^5 - (0.0308271918654823312893899896538959770928571329991329934\
32825869226602545612572040301650247222377181329944760545010105312771200864722\
77630033927404339292152210123880016614694690691542371130735821525818324194166\
113`195.45179984730913 - 0.02103035829530974064030178662316032562146962000269\
61702479018900624703610206996015800349701913074985756306310446129380310239716\
88001181780006514499466056420448165027468781914399745308155962553795542590252\
12265988`196.19010197772164*I)*GaugeXi*u^5 - 
  (0.029758678536805181503118614306453158456773666094944556123965519075333075\
65893532043618432497633179292903050797495091393878959681600502594963651997793\
054400036575695290734393772205647887100674073204135497733640658`197.637057314\
30218 - 0.0385121774357769641194658925103810662554401774954621183137770206674\
87652549249067436957505388381268601310612422148985015227039364158495735546574\
87392405105403853510683776271392816653888848311738779775527415333659`197.6853\
6279639588*I)*GaugeXi^2*u^5 - (0.00165768264982823556468379646808887948692331\
53814486320496755655416845739601578129266765766116307415553242208588683287063\
86537463226076663958952686985513118299234244779964727834519165530699287136131\
25564394281757`196.8709682115573 - 0.0017803456281584520897304426164168400044\
03759593978593301352470368907853896707252995843294553652513150552545859152980\
39790218349605692573876401568882294369278238443290694188561529810720263415942\
405895467573982139`196.81631597438653*I)*GaugeXi^3*u^5 + 
  (0.036387104809906123604907042983953963730536380374028219028023124359037766\
56846775438175753301054973901950883286657494402911747818758518689771891871064\
636689126008184456041315857413686995433529114366775323922098521`193.717446433\
94558 + 0.0079658261891601199942966601964617628827388231719469595279740820234\
11126861955579825552724500333999546896441337618591510794154899136228825311911\
80008526411381548664143168030856514440649878756059934239011751615098`194.3942\
6233993183*I)*u^6 + (0.007762668033763786999261234680300493240846432251496941\
75346950931701413219792106616711447051133370697372564714291504982857709430275\
26735738780198027451883649657723734473525841166762380657072045446209800495707\
4638`194.50255807189848 + 0.0213723106223419774830917065091455140419369252927\
34352685512772724621362609834236136507557566996307035372043471095216516774941\
87691604805322240333406661709252116491837598661185010433407953722794723676185\
820534521`196.09269688850068*I)*GaugeXi*u^6 + 
  (0.014248553001279502414802883477693249420790589779429041043354422459534822\
59440848037058844625880436838126867116539983370449984685929273422583365273134\
570458082066563466118519592308355236149113768997145662218964671`197.214719339\
98154 + 0.0125147265945003563657833979176051160629436394937672062122984649897\
02767992163894082262557348673228391742036851792412834503193659963989339212480\
17114484774989413992568581216557683244991896918549347674130524009581`197.1364\
508448341*I)*GaugeXi^2*u^6 + (0.000661451432600611226101724610048884893053520\
14822677973222322646632705504417818160494865617105417627212390497613015081132\
53895329821936932936660030799541863882856651425961204407817564616583081439668\
9475978680859`196.36754251667918 + 0.0006689860658279046474048326431950981347\
91335172121706290545066054948360427228372955708281070392133761492509290340963\
16479979618815605935521156261044254038022927475939144450459501623923639024927\
561315913684804055`196.33873212128452*I)*GaugeXi^3*u^6 + 
  (0.001609974897138557496409242552704203607053868776079442080559172140491456\
79922652703141278427392069488714758352989553065979138386310168483878153928430\
722955657550007098767598845410630811198852795122511703208613771`192.020739389\
005 - 0.006067428379439076718964102615685071804406775623294718081895326963596\
97467165482872655334147491767713366184249166992927466527513044479278589876084\
805204292686872345403130803921095851622471800654626171139005881011`194.128261\
62456003*I)*u^7 + (0.00687897195393840801792445167169286252351889266161744388\
90639375381220751994143412731169590581412569032348706031730641088150102310796\
86054395519184059116238188721139301762187561648896820068470876892731523217647\
7`194.09980092778085 - 0.0003306284603473864562103234438726983627683299392197\
85329331501210482274074448002584867179507301530723225195333819901597033417655\
10788663236965324171740120527290049465957633834340335507216325695862858728587\
871042`194.17167327244346*I)*GaugeXi*u^7 + 
  (0.005091653213840655271053807175885843156237707867689985893478559492653597\
83596548266088266339961656045740022642410236179340795871133495954794820956036\
381264445569304346637012223873631410062264673501685386205768044`196.666431368\
81987 - 0.0051697902588072512317752982533142058193255852670939321574869961429\
25606487414767277836035481245514178863792633052017066033983200125720561609509\
18824707109770032389251717387783590741086805451750961717954709514352`196.6789\
3168496482*I)*GaugeXi^2*u^7 + (0.00026503483865879311127441567501327889266281\
35457298814676108733188397208202995010925274069662386951282030800029169570840\
45665473924007123567127118982462998723119384492452591108774399864670389899840\
41572536807177`195.86665884169284 - 0.000240759959275503745164710302704399187\
32323057893970589560840077164521418301387076977444232565212925469787290898350\
91054098438255449969148483161484349744826582512924247226469683432647777974322\
1667011653727054808`195.82949718094238*I)*GaugeXi^3*u^7 - 
  (0.002112541480253278657367294664499460668759580971150066405291423851981473\
85026862336942529850671608507832518987446178700600223156666694523579691212659\
658696638085341213142356285118455185098113837879517995983334554`191.801302118\
7112 - 0.00080254813650720115443602340965350092909389851855888327394647013764\
39282124853611428571564778989565619068222722463525081237732528424699073592794\
7849140790039496173717521212389760648105343847574174012025332272214`193.09958\
310107535*I)*u^8 - (0.0000997323215193962242559570102558235087618035846668388\
18200415963733984900371284186548078551578860715866435256381967163838194292155\
98592222521323935594349609383052115749072468117743152774688775276457862231609\
938`191.91190065547332 + 0.00181960207302570680411783997319122235487596133736\
71806796007124156911266521401955018270220775675441380808284135531801590612328\
13142365574788451461143668077110356439677243783619562862514674751748821368805\
91292307`194.79667734365077*I)*GaugeXi*u^8 - 
  (0.001848848731404986542357611806851735101961052543632447456160543354906729\
92709615593995993300943343547076281944684713053387276249941301253455069519703\
335741272127250796940740880604122834213633399416528309878193813`196.123876807\
0696 + 0.00201728745799737841626877523069013227650752732592102442542745165858\
47582525673130924134463908062616300328745653090343703800041618910835544279054\
8651046632456135977050683904057062349642576992620936501043520598709`196.18558\
360737765*I)*GaugeXi^2*u^8 - (0.000086315007736027325902138733054920114454683\
53004447784560704023534325320136587892986959620528670176466973365468735391053\
21118952857292438977277380295551904772790385503194760051251680918779962521786\
9450886112026`195.27463105337168 + 0.0001030833567652813718234414266797724292\
66214891313908279926743430157107744402597618487920129676267426453819035610716\
54316566468220022991486270068772714189946719858738461777099637150251427430507\
349146125348554176`195.38247433467578*I)*GaugeXi^3*u^8 + 
  (0.000367338726992010447696808585489388135200502887080129015162740272763666\
02714310905378586505836374138305990175308320450291493838557404981728316827436\
268442365232590817948753224317304900477710202032996320185956387`190.707910560\
01985 + 0.0009187926234025826426885623131219197644756668600360000805432522903\
09112494408051178022108632082612841365474065894446018305558396691954858808893\
7641985601613781948419718761598107018262682727871536671277017737351`193.00625\
381920608*I)*u^9 - (0.0005674050327926406338469127431377936410615409238778515\
09749115915177556299891555487935377169696648611967461923268178344597406489505\
19207370948426763121017699375027100681346442567615909966603653575298414066158\
351`192.31895495387698 - 0.00008071784701792295066539801635118645423562434926\
55656061851253510875200466865096682057242612343454455355408013749412857560062\
56127210371159599177152705557660564767712796370515058164859688415704555984291\
49462088`193.3237207795306*I)*GaugeXi*u^9 - 
  (0.000782373586415718949997207447991679719426385592803832891018244066264104\
37108421676205211994952307665743791832780175940087995750955931419626583395967\
49640429776706378278244035988172393188447400757788084519335625`195.6449726645\
184 - 0.000653327123569801142583194533650445892893222569204611085720740409116\
94607086310039230138298327176558179509158588766243428467589826964092303913109\
620667255267064332832321607482943049496994201388859272382465815677`195.603032\
26042498*I)*GaugeXi^2*u^9 - (0.0000394517289575200748110989824255582657056639\
69151841913689453138899659610745691811070016818267559696771988962194071618858\
90888599413243627655624801538191991002045598077239815182841329074815005278538\
804136048815`194.8272247543316 - 0.000030561676825036928034181401883731704602\
18737469443629526758770418613852003054478766798444552786888784513472104034805\
53168169430588866754756198479979382174446044832193224668318213612035852310271\
0293912078253556`194.76475587586395*I)*GaugeXi^3*u^9 + 
  (0.000332425490766452367272218766329237309801075984382494285406181615206805\
60362788737757328285809454746504179353681735650929243515918988844362152930661\
317345560768077836600168920770535317550511615994983291379247264`190.333332863\
8329 - 0.00015449648498209619896729687503461856347583541000588292342835686514\
08472006170808643773652280470722988539901037467008990525259050019367965565765\
4373642380549795823152743854341547198387245941689823166566889027785`192.07832\
362386546*I)*u^10 + (0.000026827447278922865423740270309943898717901710273008\
95507424930702289796155214228576265827105228988338234771675474756826436244938\
72519640215994983942767039172328082972820253915578221317804770730847910378194\
4091`190.64670558369247 + 0.0001836676480493765193654258800747495588515026808\
23662461043635466397127615241071260275662685065097221667137139609084839522419\
63719452109825888722952616428162313409815334670279851944214928476923293396015\
649133756`193.5571601679419*I)*GaugeXi*u^10 + 
  (0.000228640033484463444127137494417922808766201571320337188112410917304302\
99230891778043544337401054146426784382710245244788952315493811991428171876319\
18221205211217957826483834771388541657228794099334279716085626`195.0016786926\
392 + 0.000298134543174632437743407086155473954557353248434356862003790527103\
82554753775818577013155299986109718925160954325339401877480640280556910958116\
107244619727801828022697658588345914407431563486162400967068851584`195.163367\
5111699*I)*GaugeXi^2*u^10 + (0.0000107128244022479023112527890597935863416844\
11769432366310551523482954547462766136013008851353319644766932682452934453510\
82217425463290429140291750480919982661258572341997425308958850356637882131790\
154194188755`194.1501985218552 + 0.000014885802321595285015237195870913068520\
96734199720311730061037563122508093495344584869541098775945194949778975208944\
80368896111172577811485314716434913159370852804173050796082353287385440338679\
048135842211144`194.3541516630623*I)*GaugeXi^3*u^10 - 
  (0.000069045084835916344084768876094608556416094204846920832959500575635100\
90558703284273886640870631728565322241738165195454670686910968308879960900943\
595028373191464644124199153739009450652681636948823997012004883`189.320861645\
48764 + 0.0001101385328138932240902144493151379043891978665309626967073826610\
09121790724344405165116533115105149626536384617641251434123756878396518191895\
17401555702942056491918211543895404738598961325345287832891679391178`191.7764\
6841178344*I)*u^11 + (0.00005766407080323362469208924694556868970994615617839\
21905422147428215836876633754764602734103682908065328773944772267419854033391\
07699051475385745845178049051500065637758322929173746179465780392106900323589\
83836`190.6329479166453 - 8.5238339133285447158649006386896423103258532283293\
54084730163219708576353311324877504742773317635017908047906243476794162360841\
39317579060988334637846303639795181261488858011724563448950579455966021409377\
333`192.0969863849703*^-6*I)*GaugeXi*u^11 + 
  (0.000111946418302192101369045157861873763182478205718494442032349949790087\
60369287374375740850286848794602799056996521770247554506999820946577514338093\
510175285808737842352343479635106500485019072387831805350931327`194.578633990\
08446 - 0.0000793701608563298533478091113982599464297303304211008374287126508\
74662691510257896056057596082567665941514775259172034958303636993305635449627\
91421435183562566595134484237186300141662352569909961066263667897124`194.4850\
4454006982*I)*GaugeXi^2*u^11 + (5.5474699325173150910515279413341160264172855\
91816291728685933347840592606931042368449887440238272931186242688993625987024\
58670444688659056529836378247247824158687134559628355244645366239253236505699\
776954568`193.74966741756063*^-6 - 3.7238929413597812666602223133536202216442\
19050010379358041850521648134934344308712974301444611275633441365859765878836\
94491285656700952222554393074396214502362033442306231388837426178913995040230\
342550612457`193.64776099066543*^-6*I)*GaugeXi^3*u^11 - 
  (0.000036302736228765545793419309058934786815740574480373257706603409964459\
47715272432465143287886784907940617454957632055762486868624481488524610971687\
135903067496908431285578134884201372280657477839400862397160961`188.712112813\
33524 - 0.0000261909655616003194751518450788652817074860788898745661241175586\
95640872428783118802954945241131441865112381276790017725784256880661185867062\
76330780753429517460602755988915499584727496827127113599605534920914`190.9968\
1259574817*I)*u^12 - (2.92414428900294277354066839348989375436089730055681803\
56841709350526319185840718997538191308855359812874136471365010581202966102225\
4868833970682344740487967384984530365093822676467015500908168572277726372366`\
188.99260359913964*^-6 + 0.00001792684146719434548977589388724358637665709635\
46157102501184241275296671003197995675304217184780118594492758246546214042075\
27303258606542366055420153243563303642469828226315282624840777865149253895325\
94146099`192.29035231963672*I)*GaugeXi*u^12 - 
  (0.000027365221691407785613100618700432016861048891383063357597128557181827\
49513861704509041754084472078006846294878084598029558198595381839695057870166\
388873305270079000705634744560543316431569538861712389698117191`193.850105265\
34998 + 0.0000415116007676275739000836725115758237356200155040848929317675935\
58817821153026129400333717636472003217574553532760317475565656673978912456156\
00750436639114700854229282283023225453913094816725838358806650506873`194.0961\
611625542*I)*GaugeXi^2*u^12 - (1.28539550131724737067506935442554409676784424\
40746555603906854725872335385568039444248547626569818005222551405677056208612\
56910709249271099195754045931942628819008482485008957611539780549196720073003\
24080996`192.99603650470806*^-6 + 2.04502654168336945453753409380126409115603\
25997915696083645008357908922691998160174555583617686531754248585870803433501\
92374580028774528297624329332756776837177244880887388389458665111712561679265\
77141011064`193.27784447168847*^-6*I)*GaugeXi^3*u^12 + 
  (9.441261689822006012792671228383829443436835378259885708066064099508009730\
29333586494548972068936206183945819279342003623690393753656893177278448733184\
34152097271881890246509644463395642279104772192464705454`187.79727941581825*^\
-6 + 0.0000130758920837180646614739982161083868425621600633677498337532485453\
54385376423288668164993774389268331940508795608708590808862549481138477686358\
38730219850127805525978788329595870303390096493691052807670976185`190.5384743\
4787323*I)*u^13 - (5.57713400556358047623091350690573426135146665512621467170\
89603749283700272005820125159320549585856617961283002966862222177848571822485\
617643787316125860739243944593072104391640372399709415122899397337563025`188.\
9280528290025*^-6 - 9.7242479686921726718628620085244589124510638987272193495\
47920667810900635993235772438392984125392938286004773126115123254254484692287\
897030706809728550929735835158369720031194522798914183447415741419214881`190.\
89282371410866*^-7*I)*GaugeXi*u^13 - 
  (0.000015228362563495841808047632515685580361825121845321452154221419681820\
94049606901228833455080631173279010416712628288025852180156785052629040001699\
437040676112144124091837430278906006451892685956611226463713594`193.475248578\
73657 - 9.3800514236664810093398068207269176700697884894468676723536303402347\
49626094886189140195725745222114228307802403304180132577276999908289999441507\
67890448201347374402770997142400927091153188026542576735493207`193.3394042143\
9758*^-6*I)*GaugeXi^2*u^13 - (7.467096937842937213924102874933283542500847472\
38857459826311499822045470900853054542536626930972998183786738058938122863097\
80577912947700974697275631571683452233865205365446697978003910899020257754971\
69274`192.63796540629428*^-7 - 4.41031763352328419069240404534268752588261787\
65252877637116461722633876282650603960280671337639497068073417726199360405030\
40485284021501304222458806233133248642949322198796271203315422572983109706769\
6695198`192.49790284665497*^-7*I)*GaugeXi^3*u^13 + 
  (4.772600150384140575476725396399738226528217556048559665489988438179039967\
45302869954915945900696489268630975888546614146505733651332576856657143277929\
330950101713614926665840088893434980925724800241807937603`187.17019698916658*^\
-6 - 3.8559396058790020746128810155092582016781257367472990867249019049963250\
27281929068565908871197107747542047370567940083171328811282318492083809498189\
3524369897854948738404678957932268437105551000105732660168`189.85084566730146\
*^-6*I)*u^14 + (3.19495965342277163581110224331831992184829651364387483996289\
42640319965654027839469794604131200659144121483453485302467408020548534677992\
916875056178790632598544093251830990415196197657974518816457216653272`187.341\
48616812095*^-7 + 1.745878518241279590853292669460727902385076024790871435964\
11995354651858969021273008650148664371988586164733292562651540425488339779354\
007035723122113069505146439135435426268380422770572387669346591674476084`191.\
01301104623053*^-6*I)*GaugeXi*u^14 + 
  (3.199041526439246947107026202177822629567507033787427933129063596149467555\
36679162207239643362186725911625972150671819469510488588276621605879425019648\
11153622711279138821783273123117676576857093405461081384`192.67401228319912*^\
-6 + 5.5344483903803497139169932121268932454216445883674492114660291386678084\
34870184161214874958935183902207278362535862322470977710848525630818397980155\
40527170489699288857174416775614156318099716261069972692745`192.99633034590505\
*^-6*I)*GaugeXi^2*u^14 + (1.5054088589010976680680761028043876755889399908724\
53693157935179298821767239392969420851391805302002933802163813961178606268115\
10414277608104082826940383924142664305546783747874784171599585686701525489400\
24`191.81701325672046*^-7 + 2.70353911337768867902278294128600648985208219874\
74556744519936170452279586373673510160919177997244239562103360921161340281457\
24924913700298392445771471810915709082525489342805096336382862696628818108389\
1461`192.1681499766495*^-7*I)*GaugeXi^3*u^14 - 
  (1.567596980077928545184068859707747347926261570119551417023895520887013875\
20959659023359311604222017627930288247060294635812656300467385006337493536644\
662650336761679749695080051367783954502042743538545932521`186.35465702191217*^\
-6 + 1.5185251354081712732364632791051052929293020894039840215686211350491440\
79869763778988762663679004240217072423463951999991029196403192305029977588997\
12339024192957084358251476402062021215741444900498762507318`189.28834733709118\
*^-6*I)*u^15 + (5.46686138621253446071560185931757053737748260063168667321761\
25686026183316910458798419762978639701465185339478892321103432049173819371920\
002631255012404664009314574814353508671756937249152770352930910239246`187.230\
38093609202*^-7 - 1.101620602541259968085809632402587796612182843596377425250\
31299754733189808308101200733831316655104455631691334814264103172627873146044\
06397032010806803138284143891824130881526000583981666709685230792320275`189.6\
7720994365314*^-7*I)*GaugeXi*u^15 + (1.99495615283704141479004424050011621098\
88008739993206678490454535857042751409303081171017505507097069280504317085806\
24897124833810257056193639917878504985505463575672921448862571416976968094834\
0860305892811`192.34236133094728*^-6 - 1.086227899041834597493603853730638261\
22374288737488054239365785721651898599327164469485688204778483662501954818548\
37530336836881570964892941264106233631594310909397322247003873941024758930944\
4552394608640962`192.1722534448684*^-6*I)*GaugeXi^2*u^15 + 
  (9.715122172905712042270919132375193476371956112148755962517936492382955934\
08600867098333769675319153578995328329290546225869327804521991845204690271772\
6202106947780260343338050749262943988520875972990208897`191.49845805171543*^-8 \
- 5.1153954972488777838315233452396497856538581475230373341162420621498379860\
40508342886529795955076150641843900405751140587798910070031878313280835319883\
740717142896218760272164198733998867855351326356902543`191.32478822201696*^-8*
     I)*GaugeXi^3*u^15 - (4.5847835918939889454848693358687534453127391767267\
77811897003934588999166241061724023695959381400241007656104805675086371879678\
48704621849829099262223567140650310640341477237316378387988523598463396234963\
55`185.4873384785515*^-7 - 5.282293212974089112302694330232549630856430113162\
80234144332463166211998405028673531969806430992228531310621269284242396551469\
71788618162745726770131858687056287815781576249818222403646574699751643469629\
513`188.6715556325027*^-7*I)*u^16 - (3.82793969541944888379595823366579021732\
44572807867178839359217665868494940741570987312711444336068188993338560155272\
57052592184317339701555597665435463275003834782141542444690674269081500249866\
727282871746`185.7314009272098*^-8 + 1.68941363960970231725198592940104318327\
43410274902510858643055035421272701468775825811146090775218517131344680148347\
04737668667794297266140046108109858814937361883201381642967062960032093503727\
6742198677118`189.72545143346437*^-7*I)*GaugeXi*u^16 - 
  (3.673982725165249370369369444913063901318969078917453170851856560267204877\
81106232898736287576500081755369624156781793357027290946399659923513981289319\
87070273725873461417702939360905066029256320287571432258`191.47836862274914*^\
-7 + 7.1391056615893950967198487884128123406419864485678534322881646683991951\
71628352078593395815054509629048723646924497218339818872573915742200889248345\
3901664925549254335413752317694410993983901410893827746399`191.87022177941213\
*^-7*I)*GaugeXi^2*u^16 - (1.7313342613851298701911068383170776438103417358399\
53864373999417813002674188284855676721146381014445848142174692257668138726680\
19081591407135415499081389435034633027830756771235313828366699920365954794433\
5`190.6185096732297*^-8 + 3.4677266508139369293548692758233489314109800740734\
08762889977630911443909492955196100317845599981788939565078380116717530640009\
09639539991576061050265848065941727024215874683416503013898509413013283213141\
5`191.03286565682023*^-8*I)*GaugeXi^3*u^16 + 
  (1.678465207563011668585357987474931934825476158143297852843398397018997849\
35541145821433226185527448107810606746713868283584327134221241216965707492928\
31361558028032862092580026899585663707060381808150922038`184.71609736834975*^\
-7 + 1.7357718786248477194309583929813630133152883431885088456006430944421149\
88534309380512581576280804542722533731529167540897817887555785105898542080470\
1805769403781473811565463189096025216281210815930278769703`188.02971085209722\
*^-7*I)*u^17 - (5.19132960723510502263688370607849124193944735074563624249707\
44460405257118508808815977539230143569686497707386163530858468040673660756171\
88459870631707524308628658902124993480407201476548155429274737517446`185.5196\
2659622956*^-8 - 1.2433371494664884968254298238874102252681876857350918494519\
94810108711933751811419276284689156193416067283783023184678854885931352681576\
956223080230739540556535405964295855809823450606239411809555717398227`188.453\
37501079374*^-8*I)*GaugeXi*u^17 - (2.5383495424614129727077459404014882280785\
33728540636789236418867493487989661163046146716436237061189939324228446983192\
12155586147939721800538993272920915069542104424073695059594768638963611176899\
36320490761`191.18626513161723*^-7 - 1.23839270488214056843868901484592862551\
14663857579152422160794758368498634085317818579513371943848679621860669659146\
21971031404095739001876386619440158411365921067740755951843374006766750341121\
3516015212913`190.98700598159192*^-7*I)*GaugeXi^2*u^17 - 
  (1.230322120419606819390545605039012662793381601888687906116621634525842530\
48291082058772211421953600296031682115576373562622443242973069552978074503188\
645961944057485096569765340376248299898176256437309378`190.33706433289882*^-8 \
- 5.8392351742312773708737172922629166322425024719960210241570285782117761604\
02080528656018100291339905067091951102856682485398036021189594023726389883829\
08152204559355750125398097004314738972065458648763081`190.13356938567975*^-9*
     I)*GaugeXi^3*u^17 + (6.8826825609899648809942699039392569211062446060839\
44897230943397999236257425371561556909452305748373549354491820838569616469804\
49962817933752068263833730865437598334879193475465512022396596007769542086963\
4`183.99271904651215*^-8 - 6.905100818743304957504536339537621216349148344967\
78489578176085772892542031742183148097060075368280243726375209639317814042268\
01995900142170485291804888435399218686250017949345748629450536792983228293648\
57`187.47061359677542*^-8*I)*u^18 + (3.96486080840865818341674020583378755733\
97262932245169616264649862300740433915301868292300789934491599192754378291029\
36480151062492374695666227358689316629208981331681807358866909275978667161471\
27397178057`184.0585706917652*^-9 + 1.623084125852861394940203167153658423683\
92147100027987533372997218935055145327653386790192626534717555208145084521588\
46030752335431211555004839781849937966230475989707142117869490801343260363592\
41375424184`188.42888386335804*^-8*I)*GaugeXi*u^18 + 
  (4.161448214231823558809219435701401290539475032151814391633711228188175854\
87307244436376079622736619861101103721534538311401714676547653084957091107375\
3212792188802527935069337066222584624761359067731805283`190.26740176593194*^-8 \
+ 8.9732152198790183455443006787376386573963519768484400931584993023377426708\
89259524386831695660154899668877661728035167203086695014226590331815324113508\
27414835870273507681016074662195627599411594996920431`190.72215839992984*^-8*
     I)*GaugeXi^2*u^18 + (1.9632204764780950926745248315189707210072373582178\
24676488063895923992978088417754144637445737899151503049703128911426014062794\
28901567181228345214067381345140299406741285055938561684128447038756738571536`\
189.40501936822525*^-9 + 4.34135492626985296420625096611719144968096036399872\
07165951058008365438287408739384190272012804397109571529315787575871695528049\
4476566323517310167275543582899739533611837306174682005510133797320115786607`\
189.87694377874246*^-9*I)*GaugeXi^3*u^18 - 
  (2.918555065932053824093525204155751455483791894472325909345373197705157881\
40793405172062036344903370407580121131142027431618140738836331445293450580088\
7618835977786419119579684684611922442351691677476069936`183.28261910368266*^-8 \
+ 1.9592340315842699401433722185828745817895051469312514919967715236203905354\
04715809971084748015529637394738003309928334033968700271113055909681042791359\
307553979336239404479847473164644318728139313051980873`186.76454564777876*^-8*
     I)*u^19 + (5.09914051349681729168352293624411780177689973682184746123534\
05926663633469902745177992340095322714367439564048097224221136155954059689417\
5133268733007899597491142541315335349353045651927330840598204934849`183.82389\
14304033*^-9 - 1.395882764427603017851344482013164308165508776918512443718214\
09099141063213058164308129154891217610249692921261816287110679988622833078132\
861880180613369172562738687233620516903266661065718157843405469055`187.221967\
81813227*^-9*I)*GaugeXi*u^19 + (3.1556035761248453711689213809776939418723964\
03060110454897985431119091911281765488719143451869897802687627733649931858376\
29308168981670513753684401019668473601712322890033271534860636340374268123864\
1909643`190.01189568122462*^-8 - 1.394539802810838767001702918304832206326334\
21020847171444954860788060668496617763813445329553955763766395381944114244083\
82685473312246935716118805713344585981700970102263509795781798289885000209120\
9457872`189.78637847886017*^-8*I)*GaugeXi^2*u^19 + 
  (1.524351127711136416298986030393547220542203071432538369757630047906116301\
01390692607697283337167259397677024200133369537244878003031903518946867036079\
706909191611099330826675111308400760307739004729220267`189.15847834898642*^-9 \
- 6.5820281756772682632132284786414013850487120969888567596172525954821427605\
78717112192767005572405341388172712919830647810704648470745790214420716198660\
6290289375194153039508674411239322379698345679800816`188.92770852785242*^-10*
     I)*GaugeXi^3*u^19 - (4.5682699242065287167163052324077351366372409156420\
46882831739033006766075205299261489470327178725832165275548329969791598601966\
8200257065003985433505979506382270919501140484126989020767833878929383172391`\
182.1385438044568*^-9 - 8.732480390208721061971152158123494134194877972486177\
17607881361767040684788894199808655418722432509555738435009804478368680665198\
087537776506297237886809912469484892420257927185095151475310299048953487535`1\
86.2544430739365*^-9*I)*u^20 - (5.0129661499009744781869000347818204447331511\
72443467272828482896121028187148992095070120477136831841553340515999409633207\
50290817783565443885858310115506684444925546242015089761902904865241299325043\
06703`182.47258002337048*^-10 + 1.5463092004001174567182782658785555429160546\
44558259924426555889477105499741221007886514838787934624571426871801049776391\
54985228233071896579997845144215235413671854705036784292218039887420071044763\
085146`187.12392706917734*^-9*I)*GaugeXi*u^20 - 
  (4.661584383817607146723771568922228879960876384448977895356741641107491308\
82934857107408076879646656661189013055205287234320974446014297874383668839941\
130129507733897721986216277435867888213688516792285655`189.04443430515687*^-9 \
+ 1.1045058898261897246894595126854959762719144369715547966884331110613334692\
61943670034069016204193614342716071977611497796382411256923209247152979361218\
705446201658152917502703895900020228933828770494858307`189.5557158217612*^-8*
     I)*GaugeXi^2*u^20 - (2.2011371750310809947094078982027672839990720758176\
32181039406491506446511337573076557649995428644090592347550399377885391461752\
0533767953552321052628387214131322347427539822435746128250645689992226283537`\
188.17993471433934*^-10 + 5.3283177127438040436629378082394956054129043496249\
24206999482243365095090708799673324242801996007451867671507898113739244446706\
3600448065374936416283327410325630956787679889521711754476351784001717772498`\
188.7040920714093*^-10*I)*GaugeXi^3*u^20 + 
  (2.201713952362809003634477448180895855260885365273748400545301350127552291\
11286711543777273962409003700386129059742107248250209724216290173979484736655\
695577671730655115899780763161716265694215972466736833`181.48189662405386*^-9 \
+ 2.1889389914628258053688719687373398115149124727702737380506882860367653668\
39354930402605357149601778034745143784611020841462966832712630779402308875876\
44960000610411082594080933926511412498280921463338912`185.49424760838778*^-9*
     I)*u^21 - (4.61164286859079134374140212993877073997873790498015393093054\
79631593819809779768715634916589827361192077073658206244041862767983156217564\
608609305057171677575306569982389293018726645804554659355413221104`182.092458\
46157452*^-10 - 1.55829918793065676101201104837194537217786665587159922658662\
39035968787822697886331844724461385375716341780566703875209644629073473000478\
785031597596602767380707682131007367122409903980541656668115433295`185.983831\
47220164*^-10*I)*GaugeXi*u^21 - (3.849369570969900724238583293765635076867913\
66232703959732388581961613320849540689767819289429845736943676016810491328097\
24747605117495731568392416086430419053533694848035402938343055093676730415901\
0801204`188.82299852824653*^-9 - 1.554720496190961163742159981378334155018693\
59137768810409935449349505293898162625440252891560229653719723319846307365484\
00276330885085332295838852461363087608727745511559298565419059843718975181237\
3666677`188.57285218564684*^-9*I)*GaugeXi^2*u^21 - 
  (1.854849260525497808786951850675284294414387194188451618306215863291438685\
47082594291545167619052171503878568678376350411508705223599155259473331843909\
00299697263985395306605498967999678042718991115199756`187.96622174572158*^-10 \
- 7.3440186725192222851030531199013014897647682818686959426023037449422184834\
41901106672147219057658658537932846169448878692107679939391792168479254566167\
104500014291162748592157205933614077137210716793419`187.709894898792*^-11*I)*
   GaugeXi^3*u^21 + (1.114727752211599921211446030483072271902959024813422054\
41206662483252696839212415479366557226275079121707765855402552069315500404518\
414061355190573348228238091234418853498278027489611069904635396956551915`180.\
8458032503645*^-9 - 1.0772427059126304612860739230850695350194171703153126358\
54146365405530622109952169002036558825186004096074511149587129537270019435575\
77343638141982368782133179635366199853542900706298668744626669704443066`185.0\
2692411250624*^-9*I)*u^22 + (4.5924685674189951318885725002329230390498399935\
70049918635133167952076547781066729103883940393699648230365148914030485894613\
34303931384737986965757185530376356551502398403676639516923992021264857154626\
3`180.74678476406314*^-11 + 1.45857400392296887389489954949962115264199446198\
22323113123710021164877713685202045664248336850289729688131194589659014301636\
50488650070741545694727896325987676054623543711096427565820249925470620574686\
6`185.81078701799447*^-10*I)*GaugeXi*u^22 + 
  (5.174566586669592456192292804678341202873104566517715996224941071111908192\
83541548513844242544657517407481858834776462590138016262965381361478837279247\
64866510947168703371641885845275793412364243302537801`187.8119737196693*^-10 \
+ 1.3363125081597185957914558327562256115030191603769893616633949101894012881\
35321456942881248559322632927188718255497583256846254178056993142167210189292\
6809574619161096183634780463085064484567159047505406`188.37399520881903*^-9*
     I)*GaugeXi^2*u^22 + (2.4451678167184072891764390330387754167140695726614\
77892873223165723515853844079751539116715778314546161991912931357697930120133\
777757933480566947407262416410331666609220637644648203321273819406212120847`1\
86.94573020450318*^-11 + 6.43262536627144046896927627932195504673617969160714\
87044008482419512369526197759304322286115428798681500009569906025819932697606\
46171129061979123372901454816628488770083521323933269530258826441188407429`18\
7.5172828551592*^-11*I)*GaugeXi^3*u^22 - 
  (5.461646112234100495832491335179314242057492164795866037039897669892324518\
90541586109270802638199340598729375785458276452924436244361993038038276038232\
67903052211262278723525404918266098808167307161427898`180.19475479675378*^-10 \
+ 2.4249277011908434509327154511862826969775128794157888212376476079439269601\
19474372743688034089423525019995767384229633849212760665091073607695431653058\
7508816591106540005237027044696172145603480962344546`184.21981481354965*^-10*
     I)*u^23 + (4.71444420680824389246362171836568272449307268457130902527653\
52464979826302965754446071155077869157718372507344872802473673832580020420718\
40897157673953787374459443218222117147250870884968706669493917979`180.4143172\
5034064*^-11 - 1.729881223313209501656328373941797976470458500374757800141454\
53902654003255134322935029175028240581008883768558197302158828211190042037174\
4196032365837605507531230174448835114376618541537290869683007587`184.73976019\
747397*^-11*I)*GaugeXi*u^23 + (4.62236523826732713852096685913631685470552751\
30858471893645909474667420535510338303373439458977061030679727226879335459799\
06052590324931199803480689101549441418073057425567547226240270233791759330236\
4287`187.62237570870184*^-10 - 1.71899375787234907981625484167175600678947464\
05978483825216111929582989378906855205192401480518046058106625554855339382413\
14984003199853364750281898800540211122508013111069873969425172410683650125544\
9904`187.34865735395044*^-10*I)*GaugeXi^2*u^23 + 
  (2.223102525353649624172186321362204343576006600324997018351963897698230464\
17143563498738350626310981431760570200089619712394494266606741919090485509791\
3220357161659198484488180503525879943263279340285661`186.7629000237678*^-11 - 
    8.12548735449172248078894802403756180970981570377114916483637461446676671\
01538420089734417664505340312740926971734203382221183902413831373710033517636\
4132592150027597233540430814519731800037905203667101`186.48230486811957*^-12*
     I)*GaugeXi^3*u^23 - (4.6876273369735494720196040707174679107136247271194\
76361500431933908100968000526161341967365427829435195390005888306901566085256\
80660688694515477845981317758182539050577019354361912186696084070844564555`17\
7.78660782074954*^-12 - 1.303297127080587774669244518279154642238984060266802\
22727746583393777121444812246413029513506842812232248533482303282029564837873\
47873302248291556302078493733369660255954750604535662968065038437875164887`18\
3.79059062363925*^-10*I)*u^24 - (6.829665868176233712117380753638907209219113\
83732675969493702557448165316712170320677866723935817074523339734323415004094\
62404037801314406511212358361830123157540916713988438102450897712470300848896\
4322`179.23144279864943*^-12 + 1.35938520167277174813289529774967358970809730\
64154172939505708522387076686819426875963413930709413082310826373265107212607\
54778433993578903416335429116476231608186009699547297981726835261498543022210\
355`184.48924951752073*^-11*I)*GaugeXi*u^24 - 
  (5.700590867590510253877319057799784824162846873625599837697051291549545987\
19818884878316158374721228586890483389459344117123022528872622088393608847185\
7466268000125793504567244113368174168814232476433873`186.57188171482278*^-11 \
+ 1.5936115208559436618303608556436116933504765005852830757807714179307240528\
46273735420486872372055204913823090633947022080009749358423999741305187965219\
3067651457330050198020444681361497285663384975278156`187.1796302391839*^-10*
     I)*GaugeXi^2*u^24 - (2.6954057137582665964030739400932595112934918166105\
15181004091886574874605690565668741314620857300596494442654054210795763502043\
08487928606106756232760166467497538474384583984903283354627288155559217968`18\
5.7042019951846*^-12 + 7.6584003249507550240168009995818380813519530853737787\
10774733886243077131159454327800552880554896584156544754429498701241191038576\
69211136106566557574442075913335554392031097281424362610581443755208654`186.3\
1891958802817*^-12*I)*GaugeXi^3*u^24 + 
  (1.128667367722692418746966179828791269057815112160794977663173331471411779\
99991522866875060116470647623943585909594046445602215023710761126828876212227\
1688614392113620706972352809627924175647237774779402`177.82598267203318*^-11 \
+ 2.6672565336525924472941716999417071417457337391415086002242059327472972808\
36132368687320582327258753140114832463481158838252903340053589566232447253498\
012839503401791810051373159926183052565464584234915`182.94198253597042*^-11*
     I)*u^25 - (3.66873712894000935191805910978206843616869246851087077019007\
27518542179688111918986866126233887038375690254562354418176093811204243381564\
7591147774731855107177556046467644250204313525523061265556492606`178.61772222\
485746*^-12 - 1.9101131120930443620586736594537403816572693154887689010315205\
58387134346733978657907442593144376572107762961747419235295993539474386833603\
23216932330251752006323349638972124250270045370907277103031306`183.4904691152\
1896*^-12*I)*GaugeXi*u^25 - (5.4773765894038927814125372973003099972306491211\
82792645929402300504293759445581188188267634741524320308309924312883130086822\
79978518033047016774174384401825732831071981500887239802219689354562120013998\
3`186.4121239637485*^-11 - 1.887424214985398748614729409362669416437069386299\
58297626216090692106483271150572046584482404563224820940273570237338242300302\
7328638845912656572756895958187894959322727589876462121292616632981488565811`\
186.11569652955492*^-11*I)*GaugeXi^2*u^25 - 
  (2.630432073302274192054557615956091771352452828308307797723488548575153675\
11877510209386209772317403482476676933957412177916058416707242315933072610216\
510642969721130079517739319978299543651595036690699`185.5504517855706*^-12 - 
    8.92674183461888718728333888706827155863439968455303243134390324224873207\
13306091730791431371400907778855408194879182502102656992653195469992117894739\
649020465649089542852640170521508573018984338506419`185.24668881837266*^-13*
     I)*GaugeXi^3*u^25 + (2.3913067388574255390436401259469963090817263362440\
46681445921234366466940805632897414503519437540108931771973019563564913950440\
786205122505090852623864911821706130886651995235281838726256299296022444002`1\
77.80944699493105*^-11 - 1.55222290953632640917506639970600874093801559145406\
78143895195674777798831604142520624395610413975489917283662604224359047172751\
38908293904943977183368857165619068655009335326115673171659241738388431261`18\
2.54719299172783*^-11*I)*u^26 + (4.369927844146663217423584704800602822274151\
65040928138127698037208610890286741556499647048849786794710906409750142417595\
80809939742923314345746143743496065306295464660308577023625895996434982680431\
139`177.34984603386417*^-13 + 1.248260630239322975809615613376349912418184727\
92287354335944146583922349248808065222702246558232640570679104076790910069134\
05328125345448617017509402968367758583707083565258734550479248215953025659421\
8`183.15861363733427*^-12*I)*GaugeXi*u^26 + 
  (6.239868932997183566971888182860916927303884573073543886103127953815140549\
85723382304135707713062267112945785688140868735870979363499038429712465767956\
218833375867304460921378162754277150016831567012747`185.32554133944222*^-12 + 
    1.87729494975806586461478025674550605501429952878900954443008393429605693\
08778680067978494901849059516079145721774111336809862732303133145194433075623\
88953179641930465532074546423507925769357003636494632`185.9747838540026*^-11*
     I)*GaugeXi^2*u^26 + (2.9519516356895522600422012862232996511998775913957\
79972035100183057737450731595354840470603911806672372417351539956091576356112\
407214990377134776152706521518780846850877987030753756835397837407391605`184.\
45666787892688*^-13 + 9.00987574820012557848738717357749617290973467487502438\
19744357276854236510598721612309211908780128731518230375293051230899377323215\
748001447232427917605577681648434750301229292026180306777127117118588`185.110\
92624049843*^-13*I)*GaugeXi^3*u^26 - 
  (1.208828782757894858356771205855867221800979328413300571978518425791586723\
06682826317039342930228171397475881150861724326213267737060850420498444109873\
2070761413454293995813484341348826532398969037104999`177.17028290567225*^-11 \
+ 2.9159944460645153178838412791778120876654572468786064071833083376149732711\
08622338087505849309655533033529787758002763322604763112919794425436401499360\
84495950380402750436545341115637880515390140281824`181.66130653200727*^-12*I)*
   u^27 + (4.6018538319740163673963679564257704384599405626362843158084579219\
88188240750021359655686610188688694583216001601498550197447797913806665445302\
2512891319811383967050499114682174021154347512814151835927`177.0284733234409*^\
-13 - 2.098615367771928332518319246040801514598413121434409211357005652264583\
74261572960542879066632386854830688767689924437443699978057816914919876069436\
58972486748332318712740495353468525079192640946752689`182.23658402493163*^-13*
     I)*GaugeXi*u^27 + (6.417259677528891738215563237547113733478069583499928\
22516592038140654924508690657987314094119442448035662302016001728587580401126\
423283840754429794722753617033997996065799176133235443399423126487195907`185.\
1938286421261*^-12 - 2.060080885030869025651900290410971863820959288089802960\
14701651291676991498996662302964309787662785027986460063830880136354801927419\
30957160946043321312119283946922118070800419910988545362606502012665`184.8755\
2098441932*^-12*I)*GaugeXi^2*u^27 + (3.07819405893679474633026275859924250783\
97328107569401441686798152374865865084497910108818798729019661291514929879950\
09774823118529483793292892912418165168110390975499584288975709398285241122556\
4081688`184.33034204323172*^-13 - 9.74811063065333571855540815221260656470268\
04027200683023905158764935739068921684767933705934371775555898835886544437078\
29911189575443849127029655950059553798155685432647600608383307424761968163036\
36`184.0044328855661*^-14*I)*GaugeXi^3*u^27 + 
  (2.072315617510437429413452988792279067391377217866329375531515958758706096\
55462919258437008555528803173627794245644257008631949548486782455663954486051\
303666723083224413071858546247529981273971804708579`176.06125560727003*^-12 + 
    1.82484379704643444933317259185666441823348551932363943171122397159676928\
28463532865077510346371201881558881114620620843641936222380400014208712069334\
3352529582528934013189154552845730295234480913360744`181.29799383003538*^-12*
     I)*u^28 - (1.05905220548545557663338241017437207883957722330512889424106\
18206591910992107473476312384092431861279051623366716910089465463915627461360\
941890188683962142685150120284470199005150814839929337286144576`176.046628357\
75153*^-13 + 1.12472226179637686737805318468011736841540098088221895171895531\
17321321740969232534793507082414423528287233349204035805576861329660858373123\
651301859331228279590959036350630033237234159231900623916357`181.817527595013\
08*^-13*I)*GaugeXi*u^28 - (6.792624939851562930528976112909485666751038471540\
96459622522383533536037195815638951514337869226324661335987956979567993957791\
83122172816926403203337710340410100195865334448502871098512566575717946926`18\
4.07399194345194*^-13 + 2.188277231219088768507180623492762499082991924170258\
45224887982061680972351910987601727480207642131660826158371710991519609908198\
346547629143836302668629547171095734579960214888733070438399920202379262`184.\
76118762667645*^-12*I)*GaugeXi^2*u^28 - 
  (3.214912280310156614909937984625035453482341380984656723140838360690523650\
26437999314788844177167979396640614035581645579095285338709680022232533083950\
1673314031883323101202020300136382823841774249086`183.20411314667643*^-14 + 
    1.04913957364508039341925679159828342221735287490726650214129233157696607\
99504796255426640781876070578723943884203151272773947406322406104470580103934\
236252297214011292872003208023063968758554594224749`183.89482856804455*^-13*
     I)*GaugeXi^3*u^28 - (7.4257118240684466989002658069227599827555203703086\
84577658718612872741974013847429492355803523032601976139291804498617262084618\
5350368557194873239812749467869616249486393220272561552504212819913512026`175\
.27224574230297*^-13 - 3.1712208074153625083506979740677128186810582532107296\
99660302760874748161123618606819733931581880964222918166491236868249405144109\
1217852934816480976851080582946387189431415604627357534172857391517721`180.37\
82165392713*^-13*I)*u^29 - (1.76630326794982774855551204154825769791349795453\
07912351345738531225048034146672608448783626852512219113295588644217314158810\
80700259519078119883122295843318532706533084468417844169791942596584694929`17\
4.92494792411654*^-14 - 2.295109218752142193445514223737474978642639727396774\
69110329432537871535749849058246014884058055765837527287802343475171072548694\
1629248955088192569001558016514956610652308559793899567517144775988142`180.97\
864425030272*^-14*I)*GaugeXi*u^29 - (7.44494226449254833524846918214635182748\
12939957457395110228451569925482944862952452118237949184592570069700703283591\
66512713280514196587219427145746815083674537332582152788957919558621482574916\
4610346`183.96870802623275*^-13 - 2.23703635443503838691404600687774662663704\
05654226301124963466711785005554850620857298123957594244380516469943491287625\
18239284035701601497133181356439878840544957447604112648137933873084109835256\
9594`183.62935972691903*^-13*I)*GaugeXi^2*u^29 - 
  (3.567779865222284367835109632764246754178107068588969663243194534330715489\
15849617981664177686897522341130438752223203683182533140570994468956830790778\
5069921957352089760587743736814891087256949847315`183.10370006426174*^-14 - 
    1.05899392534197304809186214093247541063362317628409423101633779323409026\
20866444332833391898614184027229987866220650567613635131676292029275518791060\
36839089444367356707865883985810368526209748629919`182.7566235809852*^-14*I)*
   GaugeXi^3*u^29 + (7.202794815625355746253310714917683168071038784439332526\
94002114219906806731964054656317624751474549374105250477322566764487628578152\
44600483650672798753209935768002079498843099988011559310303061991492`174.9155\
83514575*^-13 - 2.12199817576369303738235760373933900692378924869354696666812\
21950162796581800713871003494629213897237796873599678274140409037246704061347\
318149205590790064022111572391775851598147733372522567834917583`180.043935821\
81072*^-13*I)*u^30 + (7.09075973936290838573296576861784890353681883563300962\
81518984993596386498550212583405640870242579909698502313890945248582197447545\
869953735245210577954453202014133542606829332347897504213779045992`173.184747\
8759692*^-16 + 9.882916520544399653056284397635321584975302516161689768162792\
87881786443381845181847424423112892168083911769904277066214498010437218279297\
058155052023753319472304191799437659805159994609437542165184`180.4636471038445\
*^-15*I)*GaugeXi*u^30 + (7.35909337896515306491241763113186937382230100734435\
89937331557877660606198945842007468317670437317306521456279733036837188983501\
14986617251184869752396933785553226740947353786537039230927518264993386`182.8\
180283790791*^-14 + 2.5274957375272823585044866162031808893366203878948296810\
22275614989765617188908158406990417036447375303260381957307298069222260732861\
9899086995648492117858214276544538331027798509025491261766611562432`183.54020\
97622912*^-13*I)*GaugeXi^2*u^30 + (3.4843992657221307536573123458326085430111\
56341595543013899510153264643811494940624693773763390642646216121839716609634\
12038937554017341136803238181727748310843751516425358260321382823830415910369\
598`181.94729105787542*^-15 + 1.210741641304458128405006935749839736491942257\
43251656086609098756547621010290737307339289221803195288900729161513252314223\
2956211941703826690501181244041347180636475042676132235210064504078668753091`\
182.67183331805953*^-14*I)*GaugeXi^3*u^30 - 
  (3.504095820758792790799725097380371832079708694889250588131811391955860471\
44660864561983121251042407670090514986250119633058716496253374294810821891357\
21350794086347848266468504820848955099564770521007`174.25913189800045*^-13 + 
    3.43302369356860444484620515571564204834709680513074658493662314517033975\
99853997257561069986396008482676000291660789532026958767499516327973032647073\
78393627492444963311944516162793923897918394709334`179.09305155365305*^-14*I)*
   u^31 + (5.8897967618818225252905993495929437642495629513875983491172653018\
36879771969918151427901281338057151052488470054088579227729327353414902885024\
50666428828226999287926366770266892019433195244461509968`173.76032840004655*^\
-15 - 2.499391950065928488911376797626225643461654069550735642545522078796183\
71329953387843343717184078939836312427440531825456683628413151104449347949356\
064034845770496329510723416135734333218187719676195`179.71711134989957*^-15*
     I)*GaugeXi*u^31 + (8.563425459878998602779595325954120390484145047122621\
44726397293310739762675512033436077849153434857864647798530348063054336564963\
9804649309346141133129577827127331191562850932358697434789433257162209`182.73\
77158890397*^-14 - 2.41836622988927561018653798602721355081712979662085781309\
76584589185323783861737462597248355839443465823531405764003940308289533574079\
47280841638333241375120005400633078937162017218773888745648841992`182.3781738\
5291066*^-14*I)*GaugeXi^2*u^31 + (4.10061653538433612345800393744357219688661\
09180633735402869078360677223160808929341758077088549438255630370452452849732\
10576673889767686196384477654922584359007862311892689191022663923734402903976\
63`181.8714143868491*^-15 - 1.14525875941231917340316791765330938189206808784\
76070555805520254899733301351293530139014092919620752776971458323513691603028\
6217679092122429828390775893777316622828738351938509393895773652486839315`181\
.50411111974205*^-15*I)*GaugeXi^3*u^31 + 
  (1.147207093375327787444142588071787000123911139753192242786278005174708464\
88444443364127006390855413536795408995080407795538025530801484837175690935510\
03539043289964626597213223316222133743673184753304`173.43059448587235*^-13 + 
    2.44454092278734847722715657378441358004444042247495078673503463467926052\
64723659902667997289661127737922226606730273121937176202271800916667530496003\
35661764466689890636220348121392204878369506306062`178.78574281293137*^-14*I)*
   u^32 - (2.1344278765243709370218810842605546677584072843815903260712455494\
20681147868245386292725120375420642294714988115691940018100158521319409321387\
21442381983795121666378102981023701096693528401686064256`172.97568291695183*^\
-15 + 8.384868457459549854228425169539735673081048700494727368918613750918526\
54759479911200540496582000790114331684354221448627732256448945334248415575705\
64224394460818225332410241175264534583822817069479`179.09291042995224*^-16*I)*
   GaugeXi*u^32 - (7.93951764505998719343926693593702315551513929645413007913\
27339413354535164808664123896932151722766988455530448699524260640949764395366\
8597767207478035631105265423038867979770391440331030258401990011`181.55827065\
420272*^-15 + 2.8959112940257099611452446711203728501876180876254959487608170\
92662168667579783014620448279683787504851800082428740210126068139019270883645\
05960940964438953382266323757771803108466035521896298654154`182.31292928273885\
*^-14*I)*GaugeXi^2*u^32 - (3.760528449401057880476488614687523739774518101154\
34490027123636877929699020264876622309887614344570099703631923372191602838058\
71766964207896447767104962762187609697794193360801733995092676677938826`180.6\
8679052199838*^-16 + 1.386250751104787412650378840008640842128306094865813769\
62657507735889867667647357593137392942257094843683395700075552830038088194644\
811979492249708769989535449244939653128033167805617426836638015155`181.442899\
028525*^-15*I)*GaugeXi^3*u^32 - (4.887279395242541832578828803986978665367884\
72731654661556648884615664314446757128101997776531791698465847437568384770012\
19513334322990182279023852234594568652065464232409335873861345766410575022112\
49`172.7163588307157*^-14 - 3.70149857229054212454434262614534751526100163412\
59133798702378495458739333215444142493967424164154579596478055281841091679491\
9806265943076534388352003286076009782716430237225787926681486809890434149`177\
.8060836934792*^-15*I)*u^33 + (3.35350133807463534013416944951290719564049995\
02008465963278207538638037000429009277796061672583122336830199582825669332662\
659544859631951557720865772256381494244592717055621904990154858531822951973`1\
71.82807349669923*^-16 + 2.71131942355062796134911349395682335962492648807914\
51509823621711766264954757323233128953056403588828094882302804126203766986078\
993882980652175660239768641136248058628978367007406886491309664165763`178.452\
37972831492*^-16*I)*GaugeXi*u^33 - (9.775785357012562049877077565871333021699\
75472539235499102583442817702674139975659840423259869450521799237268993484919\
69205277668506533301356033235292082445527189335448119748173786503389368268318\
1411`181.5016129409663*^-15 - 2.604148763923634155598489857391276824018508420\
04090204103064397523303673397193725854712310066076694031342727005293361160661\
041468670451543985732435776880505957563224224498863708215871098751401915833`1\
81.12271443372072*^-15*I)*GaugeXi^2*u^33 - 
  (4.678167330107720053620714144717267959534476165403666864743029470349439152\
26838057887979085760306992667804818067707174730137260894769890052786557624564\
16132072212741771288697846722958397783260977836`180.63419777132157*^-16 - 
    1.23364281413422988255055966856637261952137180369557774403514352311017928\
34814951133328873135543321899180496729620596314850655851026793747590201373927\
41495126273506431732032962188107936762678573468`180.2475647033025*^-16*I)*
   GaugeXi^3*u^33 + (2.717336203630851908571664899117770252960563616912923877\
05791367559612674401610197868823102186365438787640983273340799384422411346237\
3241678461628158950127123754405582609690128599098556986356048921459`172.11773\
080655848*^-14 - 2.7933448349950508343703481347135788624259819131174615382491\
69328529017993115085651491149378196760861702060815162720059528954015567094924\
98200157579689277408125072672655953321381904103450834209011448`177.5239836873\
0357*^-15*I)*u^34 - (1.638883887177045755832706960971445012920089493828425974\
88188780481769452893700924582487603164074946887926516420053327879198803685777\
17258973768168657752672569275010531303198890844266577543896411632`171.1732969\
3805473*^-16 - 6.748201857704041402736799396871505128584049009155446967246436\
28392952427214218955196511808722772814627953791497200678682354724491169562177\
612351305487297316875330869272335620564249147498096685626`177.69784269347022*^\
-17*I)*GaugeXi*u^34 + (8.5341490523287753949872952364285784027781244008104781\
07247017183838037497192989128986743049820361157907485380503895566006860260662\
9960517607930712831415919152594995546344216356866215666591614227932`180.29521\
195597584*^-16 + 3.2945086977652584003069275100245075471781233841587652581654\
60413403561703970836321790510935596012358692327775561038249753849831589256982\
00009998213424004518760670219171769973449224037605911359524934`181.0802025033\
5315*^-15*I)*GaugeXi^2*u^34 + (4.04341945940749557487883953276464646726814355\
59009912499633738783487527176327406580866246875712776966077569954786869910546\
88341440715324460418242476688712184622553614417703064021392055935098349587`17\
9.42308159967237*^-17 + 1.576135427643484516259252468167014011016913059621515\
94884020515952105849115685323160570988042868571635314918216261710927656761043\
80713855182037160466879886880313815903632647977127783948292554175027`180.2087\
9426675555*^-16*I)*GaugeXi^3*u^34 - (1.27532345998595895219887804251888351650\
34893585720993038145829314588994103331066536458020905366567905115924746621509\
33865411024474001160594360253606195476064695421403322749409316304417458688023\
734379`171.44547132715044*^-14 + 3.976747293141917141793703169459476002863110\
56059328530052621284271221322482115409318945910309841781126040858975360932240\
28905015344958468449352212286803386024072352181750203862592497094076236406981`\
176.5175347400855*^-16*I)*u^35 + (1.30212155458574391292433502746817370570324\
97232811540252526301379900727901306395147015161846280251565814439762089930646\
29224544561500756112468765554751168969228494893336571544210326382042690513481\
5`170.72957412734002*^-16 - 2.93079343288361465405094218798274132079552764781\
92763465356178890469599517842573017438415755605951209932952838739740952375686\
27140496611183706106968082617567350851203632102728245966362547426703325`177.1\
847870357642*^-17*I)*GaugeXi*u^35 + (1.10851746797768278784064680819094398173\
71618145821223516227652690205750226171924429875220113364649855776272490245182\
43464546733533108771246221169311006492693614924074014944123772203219211376982\
81111`180.26101647861964*^-15 - 2.7944645951926116407616808566257703207413871\
37456651796796456085755240745019223898560914367569251178188080068316051145760\
8649298248605443817951999411152575364285919476075125128008794771547672633012`\
179.86357300473122*^-16*I)*GaugeXi^2*u^35 + 
  (5.301932365950609679575050876098261591591552388978972473690076571244149674\
01147351908698825502743534806575415541828497141641494095736941086168030237149\
9130813703745240773976198331775198894248156243`179.3926319007662*^-17 - 
    1.32418447442700723872035542044619552888082345980412237744281171535811906\
37763922019349173190799988630763552321895355029424726572569093743397286789447\
12128042673263476099406444365223532114377786923`178.98751687953515*^-17*I)*
   GaugeXi^3*u^35 + (5.252030429719453459847537891548845005781167075032077303\
41965076459927171983381195434450098665741824953630271112352874176652958347065\
444698107202673318571629028107795170334784733869457658366447199771`170.716417\
84793232*^-15 + 3.16930178334847184808041403450963562371711836405555279388631\
72677673789317662571414350561603214650066359239797300932760562811843104255918\
064887978543183728916149118664247233597989243914923478585687`176.259114360375\
15*^-16*I)*u^36 - (5.89830489179300952734374402076143211429824153198293263633\
93251472919542983448028209216305221070808066919636773162395737801992080780043\
03965474081457849648403417919910126023198956009467098356792771`170.0418237355\
3124*^-17 + 4.967967015536002843580199804817056981026571766800836569215216834\
38909635215106379053091886920785881667914141965730927843841565734567108434214\
27535396550270870700534817085680600971967855182195284`176.26283833461596*^-18*
     I)*GaugeXi*u^36 - (9.143246147363881415282258397908855396494382440504351\
91521996142330859215526991918631257248955948366145673169968526849581742573431\
6016508352643839727026999701964447471631191752919797509883067309588`179.02925\
173223537*^-17 + 3.7242972410209895031966032377610722966903670179554225660713\
17316175790034389146277130912624268393856168128247124153358849947992838513167\
5077707253041465237045924861428148178612722845799806016336922`179.84271671631\
794*^-16*I)*GaugeXi^2*u^36 - (4.333195367202487040236177073684142065988436827\
62748505915614845422659869550228116867577117557448933170749345951669747275817\
835842689605519629773204889261868114074618082589986074990611690100985085`178.\
15654641606335*^-18 + 1.78087595833028528260927777214204725713159136778612914\
62712720355724491024627970770415536292518615579846790791056718319099710948502\
39418655412993736400827655225176652313743883957532732736744236632`178.9701428\
938146*^-17*I)*GaugeXi^3*u^36 - (2.349500356367029388738342170988786373372580\
05360827627614144724859006374260110263022145218347407060849240500240976957420\
72526165385822892056682768387909532538105450665232726966913554866468670104951`\
170.02328809230542*^-15 - 4.2588773109512177384430958380802159341181355058021\
46887499399801842106192024727286037667486649431273316178659298464838959737750\
776300837065596984109015513450546189453468423933081082171398096220879`175.227\
587867234*^-17*I)*u^37 + (2.0602946387872901698065625098013581211278620156663\
44138204742760627640331998040430895606216712641375899593414530602576454201687\
187666920949271686033674839786882846809320331057262286862352298386979`169.241\
19981568313*^-17 + 3.15775238834249902624330843860663611350144176661443643623\
42094769590744156753452999569472215069508019305019972328418572312871176396332\
1952427701318672156798983993662774542212828805487741764595477`175.91462343046\
777*^-18*I)*GaugeXi*u^37 - (1.24948244483615503868404573835533888466531118987\
33770271180816497922874621742755781716774741919332083073318223174434471655609\
162267822856064215124371330464750113856240729088075030064707323703532343`179.\
0164351853321*^-16 - 2.989396566335542922016339684806725558633132198811706967\
90605188520773580055277923044813631575349761451541926687148074842065748625795\
3075970623508954590078802400965421761648827123338581712810238322`178.60122143\
32812*^-17*I)*GaugeXi^2*u^37 - (5.9734493100566412715690801274994224833841379\
30230344567891238064597572626593229497624316351465036639215740495344195645310\
81560773811006465312279392072049650633857973329184525573530766957186131204`17\
8.1471986262808*^-18 - 1.4169231745357637602904864902953479887923726758041257\
54549338027240212024604786628376755450848422632631127131869089727840928944432\
0428788441731888284388259712753090102163773742960642289976317483`177.72439730\
207984*^-18*I)*GaugeXi^3*u^37 + (1.136135471737386217750216910950565650574271\
15395478486102044326749911669703202497575848608487895128583441624987112137476\
72851326353622112730429884815763012203120798171366468252778273017417168988451\
6`169.36395164550467*^-15 - 3.57332368405660792309877576264815406128294810273\
02664485778044703605479933926196015684836959620161865781308712491962865878369\
37561852367687047521681523344287670565214340763287019382021456052876164`174.9\
915063302443*^-17*I)*u^38 - (8.6801554389774083872673971954139560235387307287\
89622293937067996802135675681102663851709352965394396320648284327179071851770\
79617739572590435486149182452038444494968755482797822372908018384478145`168.5\
21971983233*^-18 - 3.03912879445355393073324166503842909328967515362881276540\
80460714203860799515271072048556262847628027442420983573971558205144230428104\
102085770085255335421102859383714927365077726137580793321604`174.746323938483\
67*^-19*I)*GaugeXi*u^38 + (9.767074225671785029753518352310295950520236982629\
94270756045790245688384601112533388788923348165508230621822023930042327126886\
518831987305087014239166231546734579614889040646275207025028693767147`177.760\
7187117689*^-18 + 4.186311241677830151523990549929765670880647189971939390426\
10332322743683956946630395274468895853730707330238524948129863145827992479623\
0970717595722089229015514273909418111729506283737217943304034`178.60103113081\
757*^-17*I)*GaugeXi^2*u^38 + (4.629982457408434678457390198161529962463680218\
00940145833900338587017289658267939728501426142150121325473539924325093070415\
14524959295742072241893926786289135381893666390943869099403313950297373`176.8\
875005458114*^-19 + 2.0009646201087731845290758806437008170155928755406618727\
58223639077954339383059535655549689994653195620785124708217296065710341999520\
50689718102767883457246413258317986148349124605463242735196605`177.7274580870\
2894*^-18*I)*GaugeXi^3*u^38 - (5.25395449297949847696356036469797782691136864\
33849427275053163535573953724702025031421710407450695566106466210359300078566\
438918483800336346268611072957698051725059944842710890023512228924761245892`1\
68.68520723270456*^-16 + 4.54800108715057209402598617020822580409601859555259\
85742361151985922684943315621330547778094631935167265763061352770687314924125\
8161501346265694268108551220325568872991450812657869386037598894935`173.93639\
6136905*^-18*I)*u^39 + (4.387666211035132031802643689532120247327878508688921\
37060822941501307446677975637893303220129440657161981591002539108410989603398\
843932933093469146582513838502708369732075875729011824076078285367`167.881852\
08127072*^-18 - 3.39216434174933161327980602593458673223314152987543347000204\
26538912404962984990194388256854233934100165245872058353217366668501582947844\
658999512108300561923225953778710959321240188084223357653`174.64213944074484*^\
-19*I)*GaugeXi*u^39 + (1.4008045668965604872032318120453112849678865340928228\
62437378570405865429776688901446326232461499710572456592456268424395577294100\
813330480933802379250410108810072169687811785323129713904097627186`177.768293\
90096205*^-17 - 3.18902959556984257317411577163549651769187971671834323429054\
69561408076220090233687561962570485219945004105953048240682299642134233329868\
9537435237467689914748618330156837416861055835299593626853`177.336041783301*^\
-18*I)*GaugeXi^2*u^39 + (6.69429411658528536099641455239556328944932993699790\
21877040713547603263352009052708506578308790840792892943954443453689539404130\
672553661727726825236438355723601233313683391539877400784626141346`176.898302\
2490221*^-19 - 1.511899336882826890636525426190357434861565677311284061992411\
11891976297638632626560302159392144522563112060762765291183490427478465754793\
76818965228170006697016575908853141916945028228562798258`176.45855767457368*^\
-19*I)*GaugeXi^3*u^39 + (2.33694972814582514912724743705379437679909537646143\
26658501824077695522785252702061820946268635813360840596212340302738985019911\
080132314428844924115865497015638243618887848685914930619970669248157`167.989\
5627112446*^-16 + 4.006343345671664225128851214696115345408686575860130272652\
27558692711187372807309490856114447729181581017527452543070708788844184690881\
02368903516702368846349449336529461323064647145033629848607`173.7214666579711\
*^-18*I)*u^40 - (2.0391486113024091127644038359540333865757620428426645724803\
16418617445683870693721428872332099146156135632730096810028791736389420044479\
1381471722271917908775532175324411056479462125669069739504`167.20524141075933\
*^-18 + 9.5655691286904724056216572691254904054187974471497795120025194772528\
09303485912028592724504516931599730602460677935366112908318746946319961728669\
43745169342862054709107594905534065924868708679`172.94023266069075*^-21*I)*
   GaugeXi*u^40 - (1.04059049907746290660319149767076817460314119532179525342\
59883335466493153389284979743323314724907428112619537938506602440979374742551\
5043538152465638327096049242119147242683413952454026159570413`176.48988719227\
307*^-18 + 4.6816105817643244606643282818605133456523936148092170968259218989\
68714054055495181681274336160067042767243106540155245088331261797660832451840\
77690738963069654566903739581686299943486553344244499`177.35560719542792*^-18*
     I)*GaugeXi^2*u^40 - (4.9339100654684803694639728174439268665947373001147\
43321678985579707423124819201994449173010760159566344438302605008557562107966\
105034728693173583760048082095718691755911521393059778233807389604`175.616208\
13326402*^-20 + 2.23690591781171428777633745409440187502097825120091946022557\
84324005067736364626720916736590882532847551574803922849335719102195952334741\
552799155176174393739764287360252685865949116325580080835`176.4811675113716*^\
-19*I)*GaugeXi^3*u^40 - (1.06512377397644585365082182785480285241720522276518\
85764719108397114825697379860216171978368361492069077520407934040505390935155\
393774907707930022464339092946109032723310961244688555547375593802852`167.304\
50074226147*^-16 - 4.84423562666911919622763158195090868159521046925599426723\
62117061524722929499216076001190393268607049896172420509408778027022913277990\
52134358655677295246141053233614787860478977455968180811828`172.64408877345429\
*^-19*I)*u^41 + (8.6181282539130571329113489442951550217441222990190383582049\
22562633186229104043271390207478777912240477091519581119646423326371272287936\
6992456708592558305802413703100669943552947820221372648437`166.48737952823734\
*^-19 + 3.6340216868075526101639730145858887248915349257068782553131206040157\
99766971457397111765589809512226917984582573832330887689488879727818676537494\
961273515806243064313487646310387647641416980344`173.36755247975753*^-20*I)*
   GaugeXi*u^41 - (1.56282310507558752688579054067962456388880882161373941479\
74483944448848677184240223513130981227845853585922538209712468227839277544134\
1390988740703651035184518696332649223317560649820834251329154`176.51695158464\
554*^-18 - 3.3934505863169689507125167013679010453155071030703425342245099786\
34300428192789382023670985092616337061260517116494066484494736865748291830502\
4256286643453422256181900893380314827490148399523951`176.0683481202402*^-19*
     I)*GaugeXi^2*u^41 - (7.4660817960819534307195367221166394801293338480359\
25192122687571133898384737369958743118798304309450245742418562750293181965482\
343729782515924601612124071877459235994732599239694968350161137724`175.646285\
75607466*^-20 - 1.60915432902992995523670611564788299210463536174522923273324\
02558420804429738786126178688968941722603170796364505017868331652116785321739\
2944426084806048132123045675201468785498583466428555731`175.19028995150362*^-\
20*I)*GaugeXi^3*u^41 + (4.967198628943400757043947631566885555547744635859276\
96242620833307848352838577919755113128350268188220803840679164734706781809809\
62770428926939071208366679379020607318813762714`166.62939581095293*^-17 - 
    4.46931523124830828839726352494488983892089081512214340112538212432873967\
48609712745440419956711142200831092719292844053323619708627422228321731933901\
750986125813369834314108220366810292907688934`172.44925230480206*^-19*I)*
   u^42 - (3.7360105477972187604166794829867488201478769408108451181357500900\
68966920910122956698678591156706082863629683296660530678611651388327855025542\
0400022851798232244014561859377494528586579305336339`165.7805487177781*^-19 + 
    1.28498198952998776298650045226221219416918715113276818422453272871829586\
37652111261022283106825705643399838359309846703839838694997103217141484358751\
4595087386214112809935346794524548096444581`171.76350026841953*^-21*I)*
   GaugeXi*u^42 + (1.10600163152582789259791171775875798064726720716694324703\
94766971327622157054844503036729887194163937677219977264635645844276802842387\
667572073958360527152763969889954732797566523141969775128849`175.216988795719\
54*^-19 + 5.21128125499888265227564039533590454173475835586906684343417308593\
03171157046400892971189517096784021501454771179300303548104353641786313784433\
938726028876735088874193034100545746080652104121342`176.10683081175645*^-19*
     I)*GaugeXi^2*u^42 + (5.2451104638517380363762340291704575372828407841606\
03988399864981247440461693224996890001809576605038440000600894029370563242640\
3513527769841125895472303845506582648461223504817653684131897557`174.34289283\
126085*^-21 + 2.4892168319772545461686274343290279406215747110586553283957990\
16793261955662970566398595470143089587693014329917804079573606440672195595723\
465589987282439444928934231484548619884551590273924419`175.2316318860957*^-20*
     I)*GaugeXi^3*u^42 - (2.2904552604575358077869725920195620950709022929527\
47169990946868624699424881153986562445770925285771322666370274815010988439371\
8153514027263690398965177758204700206885732347875`165.94938703275747*^-17 + 
    5.14770211861692671190291799450421244654996062111995469905713166235091186\
09734475323043507769643750823449368663845375808769893973657860544166507291762\
0481598204374423630945118818343036189181118`171.35077587926793*^-20*I)*u^43 + 
  (1.720261111630590212829866478186272688729070546429194097964249965051394316\
72503523462199379373205848440893279772667203224509011445362114888372439787702\
22386296402696610097020226043537950677765528`165.09990904878288*^-19 - 
    3.88333707922486918693836792064144134022872462319654303891068267295049248\
16159674672863139330071068850665372630625764430826286707042213435322852634254\
0702325878953697448548077174398299661248565`172.0910521868196*^-21*I)*GaugeXi*
   u^43 + (1.7358856752381253354454486222116412396558761013639865023065350400\
86667942032668624737440100919330143311136603254428720139771572327537443418104\
5846428785294037292515896171284224830569359924765834`175.2627145995031*^-19 - 
    3.60274836428424137003573143508601736217925472744243494779032301329143559\
30049681326595076763987425762569959426575567456563135949083975217518844282338\
83911564160325735354213613481375515197905327`174.79840230157401*^-20*I)*
   GaugeXi^2*u^43 + (8.290467212383886790634669086149217991823712378105535426\
85024686680577075141562572806994843077261657107685374622360593914309472427966\
934347436077843143609148540765137122183523076587275549900597`174.391442902490\
04*^-21 - 1.70873043371458514339293615019669818792071472249173498690578175134\
87548949816065890111733679486749513141276750652109056474737032357285731819207\
9797266160628537956326225138926812417837088622268`173.91983961267212*^-21*I)*
   GaugeXi^3*u^43 + (1.045166446488373567862016841817225241221064812141415579\
94002130806221107326073048639434626924818922697560488491808608790327938187435\
51766410796316374244570315147362759914693957`165.26482967290548*^-17 + 
    4.96321616207076170958074222247911968331595370797326942309697437054510365\
55450192734472584045192508653006890559818026370373576348180541861737817692216\
84105496856488090383959501570559041256644527`171.17508064805622*^-20*I)*
   u^44 - (7.8858925858158495737628624331339696787173153419890673777775012844\
80204151264151583897112454244633897287240699412036986777238810169685423418188\
749182385754545168407331237034109970982237357102755`164.41733958998714*^-20 - 
    3.69083103614357713467109256447895916865338100062480534638804609897557371\
48556356011939529695797088886322487504593721732716827656516756087133166001577\
126749280405691784056624881200181255843201`170.91603043181559*^-22*I)*GaugeXi*
   u^44 - (1.1729692076099020967601388813977811277129928164873598798127949520\
78595414462191381794770335615873483264064934329688027852774699596484123820215\
531598222133558835963823487840463312670650135589528`173.94222112923933*^-20 + 
    5.77643592396950137130280043784013648949600796012099203353528743700920945\
96909717042025474772698414357768465677485230306537458274163528550749269410119\
82274959442981398628727762941922894311220537`174.85502862820096*^-20*I)*
   GaugeXi^2*u^44 - (5.563718783629199214268793143294205303929502999616880336\
00919059356901947829930033925660767637633245608374252970283966572219020627392\
97360697638611749486777451120664791389623093914479333537468`173.0677458924433\
*^-22 + 2.7584270747769491601099214734908081448209852745701557356733826531612\
54279501409671690193611395480128271875965418674051111144092049796779537980273\
81940794866940745140883732972785668909099752237`173.9791587590034*^-21*I)*
   GaugeXi^3*u^44 - (4.803997627802658362369277438881040094817842634068372079\
07624316057072522013924696362836709052717407702212405587204771432797197936912\
5888084087024544514300001182584694743980726`164.58342459221092*^-18 - 
    5.45852565695925678940168405337819520008159518234882358319266720924035132\
84860586899106230662279583107408550217165211350961045956960548474251770501870\
0445146982844749637138249750593273069976961`170.0565520356288*^-21*I)*u^45 + 
  (3.504863415064885021264973262514709449514374663751256334497700624391279762\
28562976765069572559701764205761600758653558589296088841310668343217750258477\
1967159837737032172272125077151235191913159`163.7213338884648*^-20 + 
    4.14014025861876734084810553814970786780526083491986786539637724995555056\
11664137177874752109265143819721927203334968366740951181084056927760782677177\
11078286734692116512672348427505253491111`170.81280479418518*^-22*I)*GaugeXi*
   u^45 - (1.9203484159744734044186093120737391115006878586915521867197060856\
50774414935764061144398729029026723753152217874642499126459567807988734404102\
03350241062927432419701498839316996093463467901363`174.0058467265065*^-20 - 
    3.81701363472968493419941475184671653529973195070619493305059775579474705\
39854766429251026134725143898611469516795864363835954216064434072898079953380\
472095698760797237733528833673577161025415`173.52642545090072*^-21*I)*
   GaugeXi^2*u^45 - (9.169145903684657443495438254475695538326984339672646430\
14531838910553085561858060360515842071918511320241830724770038584179669240224\
80727027306181133182698671546730039816340214776114713824759`173.13402737906276\
*^-22 - 1.8106708284973878518905243400250905112828749247567501293948401593281\
30916235541195763699139654370571628356675098074699151773616655561962440177679\
4436422104438090087167375676432000295715805586`172.647415420576*^-22*I)*
   GaugeXi^3*u^45 + (2.223570704989676912417470280504405047712370563198839501\
28766088254380129647223299577714844551766848551915298281791862534340560107915\
1324111633880789227641703155608856160272788`163.9050493376672*^-18 - 
    5.48904598127246621228399411642043585804196822054329287867665436274996667\
47371937678644533463154945567332211712093471023281224747839913662062502473580\
1037687422205725324030497631207518318010802`169.89913734438827*^-21*I)*u^46 - 
  (1.557854319548003875850022411607010071299422221730455906936839088817642632\
14877724578359049475334716212359315649418327348181727270711669546357134836405\
48164193814532494842528`163.0253636919757*^-20 + 6.26644890924025515473957867\
17516163459113838535248380304340454067180627709710915225483289752084829916375\
12253665642912851012707705911220572000327930678439526006931890808505983307901\
944613301`169.83952738728516*^-23*I)*GaugeXi*u^46 + 
  (1.241522204506300765717880394514333904624999743602778884483682527323787281\
62048722754053909099272126552165238590189049565533031216587517923115035596098\
512496416205506784245616437690814546794875`172.665754294146*^-21 + 
    6.37821448742106070489385279434809390550273053225748910294245628053726761\
63231947984495108817208267943759904795008431635338494211954446063427303417191\
5517719976497802814479916926940519902610479`173.60048010110427*^-21*I)*
   GaugeXi^2*u^46 + (5.889872962274647308417544496814469129380699583652776712\
65525774140382021606796499976391053734518619352623039292162187076643233544416\
5170759747007840319009259144309112616800546188854193168969`171.79093227779745\
*^-23 + 3.0450793532087369381300567358203751169768751894325152390759457256155\
56679745262039482037573558996787065652178611326458311786352629267874951740474\
2692826117228223799085800969831162032105016906`172.72401284163402*^-22*I)*
   GaugeXi^3*u^46 - (1.026760462027762560973639584975604940508455087580196273\
62807787629062693984216994036588273429173487613284972933008103448621110724611\
974695134905145522011988945094748088025055`163.22564339302872*^-18 + 
    5.77683502330725780778325524212107386938271692257113491734031274670990565\
35069073662597592007740319592952329722214919349329609308550159640113332976471\
126730321057579427824547581458725573027801`168.76149909176576*^-22*I)*u^47 + 
  (7.062493940820636172967718595957302193621005760974700138967966768541775563\
02986756475291544584003129550884013043268592347715895546704089857757951403828\
4109455127466013723716`162.33796899700707*^-21 - 4.40447554649744395199307254\
58704563195262226904516932121603691325948770411660062484568737405434232888575\
87126003997619677553833337779393047519319789338320567403763482091742345912659\
185900203`169.5329567026511*^-23*I)*GaugeXi*u^47 + 
  (2.116576169637286228573794237022034848485101322635996242328652568003369117\
88251446402159620446513087452793889590841243353439933882909900048856971589653\
985714694014032730476498611078959856982642`172.74657684683768*^-21 - 
    4.03633895481575588899915670584716329796387585744034113485483627823540917\
78731036535834596284694469758520266323535747294795093921039509932487549619766\
498542008538464782274602128096515030032025`172.2526063864195*^-22*I)*
   GaugeXi^2*u^47 + (1.010385492563264835392526103218870585959420272518116741\
76358441293021696375551373151305531268308443761648849307318803632225288308813\
43712191000373942059985097180076578342894822290784672575695`171.8742598911409\
*^-22 - 1.9150195725944675933330121775793306780172353341879613339828039254602\
00682187250485059240304093360381052151057352800832752126924231202187720394705\
653830703874592585620727319760209653789461215`171.3731966858767*^-23*I)*
   GaugeXi^3*u^47 + (4.730268875077167484198679554929160434431726913463752406\
86219464751752632113030406770068632367612499276878574033553153777408827886790\
424154870434642219457668580530599305959033`162.5452354273426*^-19 + 
    6.04782819026150871644126008553659583472010412551957060452243349307141898\
72196682816620912740046309580488864458281056554331360232537813419597893573442\
885714111935503572176076406752919372680431`168.6215823107801*^-22*I)*u^48 - 
  (3.214593330533231518535826032794459908644967869118181562836212855966370239\
96210463465839450486432045586117713455326502685330778549064771950725545850702\
6571419765218774114886`161.65231100826864*^-21 - 9.01741500706120967929344841\
57384553523778636909078861004634568510086498152854768355941356992392636482549\
82289977282805506460331214986976323149493248159515896811074696684802149027683\
18820575`168.69054892208965*^-24*I)*GaugeXi*u^48 - 
  (1.311690182061025034010896184765464124025508031213955288015059459979999347\
81021566065683174785413349464988975959840792090595893679971476086118438989554\
65270777069559937406767569783485930839278`171.38773586791777*^-22 + 
    7.01778465803380315983367572736293297938984376753789235027814749126842554\
33028381972264760603384583602931702305998402424654470405433516483690013865004\
78896248234941513551463927018739718004129`172.34342654599288*^-22*I)*
   GaugeXi^2*u^48 - (6.223713711229531889863490661249944902222232532928591425\
42805850266385063426229413614552874591400374866036699204725701696283788643130\
487667393548777227274489163952703684814461297644655916164`170.5125953531199*^\
-24 + 3.349729639022428021765945596147534744182612204828198797835935252563588\
93178223835074067282092667728947190158047696183131095011817337207013543725077\
0016640152605016796470982729968709806469612`171.4664238753006*^-23*I)*
   GaugeXi^3*u^48 - (2.184606524888614829957673908699804074569714353118159647\
41169745807316741128261853048132632693190000163980692381113787040919003999492\
05046678759482793562336834306280763862296`161.86589779928443*^-19 - 
    6.10276251833609752074084925416391234130916551890240011755554283963613671\
03533522451114703548036585713094624711211170713471105896612788088989200942815\
4686141672621320879428855114036457015689`167.46568835296696*^-23*I)*u^49 + 
  (1.450370468201711040164950676916235777522121601495986564969834480316180347\
09706593122987345246391921919308158825477395863326870363116650246578413882545\
8610922643281819225949`160.96283797774652*^-21 + 4.67639985763824391060455460\
61207469633850432387765131247512474074874432405712991550318792041981303262170\
79844766239670579923632684830975062038934176847515455068824009000859166268256\
47748084`168.25163742078394*^-24*I)*GaugeXi*u^49 - 
  (2.324942666749571700527121802747137204891867794822199655288991150487543681\
50233435003541250103030971501994438479275319278760856172269833185538566029462\
50122376643950730349966132319295563831273`171.48510492953088*^-22 - 
    4.26081871742367120393390750837471943042398790222134418209943443932998565\
56809171933998145412238128391219765746753656141808472652331390743609221428124\
70947230932998108824360457768248663486748`170.9771079062602*^-23*I)*GaugeXi^2*
   u^49 - (1.1096373715133228102223640804539872262678526560056486545062044121\
24648324668497132726116898426299322168458789733430662372287851678230941355419\
850176951251059569284069171279907544449539526785`170.61233370898404*^-23 - 
    2.02182159916733439225456568533954118373086524564921668714445270349299619\
83660722186810599591320439551403138295926833294911836834987220051565380464884\
1144146445068873241480561044455924030419`170.09733876208196*^-24*I)*GaugeXi^3*
   u^49 + (1.0113674584140047735108939071518234474493170601654820904782569453\
46919990788837301331144458167214030134882324982542727080914767698126104745923\
39302363228998052103832664017468`161.18760825670427*^-19 - 
    6.64061056721549175627598157507174942479442276140355311802407173070220237\
68052350340634541090678545143849291185704921337368312586647569430654711152225\
65791723085443734934781027912303778901808`167.34255434346574*^-23*I)*u^50 - 
  (6.536108098482027180680833817471286789601938753963575443800016270526245812\
14709106355907402437237194829711068585578937834947116015757726007722082887426\
70971693619305591957`160.2728523164848*^-22 + 1.19494341386522497189775687752\
56228339345364066289810194916536987742949811501641421396191223986091232479474\
05955345649902855194321519216288617489617357776430857509772850671036769847462\
9039`167.505192960937*^-24*I)*GaugeXi*u^50 + 
  (1.383503279156392504900644844606609487215478792458368033948238315623717725\
97444869007570201991378580986392955924458950748328600331361600422724771171007\
6202995574932984634459981076774959689068`170.10829478022367*^-23 + 
    7.69634255101994492249198261243780540805649529637620526188247900260168224\
34301208291770331992449338320126323590208270515909558376755970623273957813646\
3907070476360420628672086120230407982942`171.08407803808868*^-23*I)*GaugeXi^2*
   u^50 + (6.5653844985940708185770710148866449316835486529843901866080952416\
87549781349204339964998879878231293572586881955701185240256386008676556045334\
8839200453769609432736565127955190692731005465`169.23286055807998*^-25 + 
    3.67294744504712721829763630353481647981574027772826855584133611804644666\
91410257629127047888307041534227099849051484008009793386935211376129545344380\
9364982144802710630581516478536427732852`170.20659270983174*^-24*I)*GaugeXi^3*
   u^50, (-23.422364235565756131191787551596607161509816538607037453664235873\
62924679402415778437570536091679173813400435744430912991187715440267802482023\
489581792626596347967335226044453907391890021162698054051699832186498863`197.\
79742129579842 + 3.3729755595898134321850127156419744546835381517241096103599\
40705267357300540127305201680464494405688318939858488819368830412632123092867\
84810031786342198683675401233743875459898330742787863969787106110838030544743`\
197.17049903460088*I) - (8.49724097007193711463109916637445185283190557866571\
89844592752578750227032471019528576212210310958863900444154173114547771391253\
06175989719629053199568079470647247365238402004338208116435952246897155186743\
65466567`197.97793769810434 + 12.31599297065752641777993288708450002961025994\
45754572193501455930337442609605492830236214610479526778442658821868739071163\
67533984049643613195504292331493022954069683708866701655884519708017764207424\
46387557182207`198.2142600254085*I)*GaugeXi - 
  (2.506673353525622596571004243551822502233486132000655254266398355508470443\
61683947810043880975925386600098408834223091678055694469571946985205755937208\
292286617228199050789598256162890706382214675666813060788670006`198.443522079\
05885 + 1.5863324512719642938887615586296174481389267443878167908301324321000\
87802559856381004497904207776401016527695337497511856043529657302166914820058\
94093183992747525729600778266805984120321319581648990251307367434468`198.1504\
2033308836*I)*GaugeXi^2 + (0.112217238450489215395477561808774077515401776163\
09068117070906942454831172062734880811772226932742439225877832561037403446736\
03345676828399279125077763547723943851938567097048012202965956810395322196883\
3840885873`197.87725697545258 - 0.1907539657844361538343171859022537054204252\
36296511613919168649921802418528870310218782820064688523710236130040786930229\
98695745612843195379741994575714229612903167718053700324375869396703689767862\
723579632165048`198.03024636395193*I)*GaugeXi^3 - 
  (27.60593863651767382598064508731859375526470261193178116092392669998074466\
58804386627182917948563806884844751048668141109012163959131809617126867710719\
9048856213971729325875611048073374947006293108242204957601714854`197.49146831\
474187 - 36.07583990536114769789572925893682309938296802820421577174784184218\
50732706094557255005359059636692241980438560057180870789145070523343087891133\
2972172849462400372110513427447732788964543354396066831885871056503392`197.82\
90608517415*I)*u - (25.481401834322773814139179451296627920373250109657672803\
36129725693809565870977233029658096694799073727005364921628694037725146060597\
79682874370469326516087916920893005169091490084091723757775084756340983807400\
7994`198.69604650717443 - 1.0811528348375420882516594235648602715563884840392\
12172340430562189752889398552151738849224617940220274891425218247734170427221\
80432524855498923485685172703015787177689308004011300512221747910817762697341\
079823079`197.49455537724143*I)*GaugeXi*u - 
  (4.887063868913518075935837412678177329357449515169992096885850214463152462\
87121061216733892937255791807152588135847609513525892768283481596009827890838\
716617913889140444933485063078444350547745702934151341588077346`199.096243844\
2286 - 2.79962077214742816483383340375880821377824645235379699073254029283820\
53075300406432013927612355194608495237907525716248123896099739812399793967410\
712025599611625699606265649272201175695727221294381447385228372403`198.856264\
85303288*I)*GaugeXi^2*u - (0.323533945552442617830574477290869985565434481433\
66941677330480191080627998372276445551274942003169082260334265623674105320263\
48552148419712435092504124014320891882395565769676929389072480493515419431236\
7232849759`198.57313645823663 + 0.0935610417222678385436330977535194361938124\
43648156288211477126631579693227927699604857565342097313459005596772268272896\
80344039738333576687605988416911812329711153150737005945626123818407294779779\
011805542456368`197.85216400390092*I)*GaugeXi^3*u + 
  (2.901316956728715557458751717033836230110736232107005938956717747511774834\
39724113235613848779351629534397116276349601663259875900623080383436517616818\
583286927238513620634002311333317197900948212369795781302879957`196.193128377\
52133 + 28.766454161862553244251986711079369171900008501636178578221851739122\
31596048130560989319519737705765061637003591133327281012586349065252596515883\
867678606482319035034016007829313706427964571338325544264950984791737`197.554\
6056661005*I)*u^2 - (10.67990998044133612942406296783392887179478801317909022\
32338209367529024622139715776581430806592097770098518348596426573930243975086\
66752592480696083377178246396507147127978858565700296376081652217313249637898\
21163`198.0308146263663 - 15.848653181715777383845105455222981777205016057640\
97911539162315039052396788725452535223885414143914304323988304877168011625478\
85759168828621183222269587225591487993300880722923522323654297809363691452594\
1671957239`198.46848457939035*I)*GaugeXi*u^2 + 
  (1.093138477690586030216773824781382888331176027580342387654200889082983546\
95802728899250079803210536157552878175088071739715529163673848010507704901713\
369098684171704426575383384306542525692082872264889433976839409`198.346598862\
44978 + 4.6896211015291482795831019354858780760288730119144928339507618114947\
11950022264655607707371993965213644025054793970995459828454531030482929596357\
68089789570477039619796377856950923039420486291527378719003963583548`198.9426\
8488145963*I)*GaugeXi^2*u^2 - (0.03840846178312303795893035953348266683728744\
75392741162213079896640248598021130174467962322587006508286892598795653416958\
36488184691203606470203723457831367656289663702860386665636801423675438684521\
89403601901793`197.49225513987295 - 0.246297780035932108266659396919488686409\
42441892982704340885651873242890744384266215724124305753638277298445720533651\
14138380012813158801661695910848259414049988650349688981649091752733368818754\
5897853352081212988`198.12952655020493*I)*GaugeXi^3*u^2 + 
  (6.034912484820066366387988670730504811734536353366909449240796484003957854\
38583630837619722008157382993942750236338963033240161746119868358613850007993\
189542143772481650758451376707655825873333462360203114122767527`196.173681270\
37574 + 6.1401513906500243953103998342111866250307928117321162512378419679651\
85876532553707927051672396492238633023189264708849515841368756689272820726679\
90710282057007842167160081427808515325630249751867886977948878252975`196.7226\
6143731707*I)*u^3 + (2.626169290327628258518613810026846617942446711260206377\
41217556013036279591261454931407639648685041409130492942726037209083594095666\
77896287156856457566995944528636314484988263287809064329778481168095345601022\
6969`197.10210200066936 + 7.5772307051388325952950897447664787911672167528902\
25585358509190253620881658823361223971580431047870388917598206288298277723809\
29860631147595434088384886719778304024234749268237274897779085072267560246245\
063868853`197.9648956460959*I)*GaugeXi*u^3 + 
  (2.663465359243750241827097267535169771112412072865323017995053281090390091\
93350217040037079377690281738923017453920998503359021461897517560716739448784\
235647377845939127362655237370719958409865480448190700005802187`198.655459643\
36587 - 0.0533779372369877638989309077985279291868928902383307992478607777127\
71689897958516166705036498865658055294344107985799496060310877781370863475770\
08609545828478650882966040660730521635129039669595403628075399480087`196.8808\
8176839506*I)*GaugeXi^2*u^3 + (0.12929820125564268168254190546941327993810972\
92964817626265006826337945531416862310245438112414111372948028129481350143487\
67109309116829276174243304089118764450214022688832499989170321620849309277654\
70955796286639`197.9141850527453 + 0.0106550167126523068400258594037077029282\
11762047361488827806430290571376125146256314738177016834566509428853426773064\
72541659006486284229998941019726410255814805494022540912980501895906975110054\
200934477864011915`196.64672591374375*I)*GaugeXi^3*u^3 + 
  (0.253070658601026901033110048795921717344244391761948364760918568925977533\
86416633204011692068043872332912625835546977291502710361007514296911401516561\
112655796496759088256698507886972601770065704214662358420878167`194.448466622\
01044 + 0.7921794723988511586268087098944828544504778939925160546081581027559\
28845441362205955125804883869530698307636844922862693492304757985422894110096\
29614213955422618186385387853163199835816673475547055456398140467199`195.6684\
177740786*I)*u^4 + (1.9045603532809474347672933146044205651324886997041215361\
49108596489811558906830837968185508619162749462210935993443817612435068016117\
99955772443165155837234474233043812391516380790525207844286133555817554155643\
513`196.62016789330946 + 0.46263373315883816019009657371946358012458889125609\
14038410244056703431201507704752780856403063204920641405001595855111157647468\
82411420243548129252002395075107724316470732370099747984800846224608184588107\
24367033`196.54988565192338*I)*GaugeXi*u^4 + 
  (0.160051973088429301473769145100577644010889336224557483999396634150710260\
39627758602898022722563647156672642286922684858901558789294122391428540449131\
47277987602886838932565773089815996332055663805737213729629354`197.3478914234\
5844 - 1.17995009192647060372581890512890333280260294213847045181528529682935\
59224953959598432557983736001450902540638471140086082656200058384951652463126\
8857963249443764515022022228575369696897599400954729607438926204109`198.11377\
975348296*I)*GaugeXi^2*u^4 + (0.003536064917265922130725458680213807774979840\
14484483804521046644655123046901580753735111742687711976385225599228475919769\
89932000820812347092055974766488300305724553810058278050762934415085953676686\
0497426877202`196.2524767262479 - 0.05823751031301619194572664665094052650243\
21857473910002205006165312361572115868509345275432837642159439110610189082988\
02109984608235097625125300425190616369721213953439729660693109303132629040797\
44180310309128469`197.27670218057023*I)*GaugeXi^3*u^4 - 
  (0.156888180521476725918343191529324574064040322188249148280949164866339674\
68652905538040750866345478175711433654632114685584739452976496351545176261077\
93672881702507388357298170654846478145786105157168543939630275`193.8920058779\
3036 - 0.92082352819803064090226372764129952832826325325627173465033816443723\
18671365342950784279885806324370933558601714765434064393539530584100998036718\
8185837384053370048399052783366039467918379013416410758871939621013`195.56101\
199444376*I)*u^5 + (0.0328844613510919024739452866299054478892146338943100919\
46782517837235866648846079255348783600790009515942145229755918096141494543597\
03073699393910810873455408074213703340506119794409717633007653857188093706418\
243`194.50633796194114 - 0.28509398650251961735878345154410034394565748627471\
11496673775764355953964824980679798938931965568743682412255172196565610368345\
15021620469542446607351879591437114251030548236556006249634971769062564523551\
88522625`196.11264107510848*I)*GaugeXi*u^5 - 
  (0.475260238199704272406653745676086617593277493543442363886016964707126699\
68138008313065935190954167231814955938567682357841418836039417541551536591604\
346748990808069185788501250067124059327856988542869287655363967`197.721723069\
74713 + 0.1185879800283195257577845645328423592060642035400093188265455336643\
80796786738865366893862421995311425332022060733183813081149217007856243414847\
75246211877549178588530063698868658611939267321524302335875296008935`197.0086\
796242797*I)*GaugeXi^2*u^5 - (0.024617258028432893909243529051467484829501764\
54071315648739006850558176339120924991602523586228519725189410470548003259395\
85394686040108683261853121719912053865441825122747173492531144819740928195856\
5359570284881`196.98871299464804 + 0.0017293558372907269932077106902050292019\
42299007895620026665957928706507451958611562852008791523814360316855386747282\
82799303363216728638177038284852841906230562926437881712485441229277470572900\
044186187759783757`195.64975334986622*I)*GaugeXi^3*u^5 + 
  (0.257894326171437350250987563059498348791393989538814933285955606791437581\
69463451111488975931595496896231843491307475612997929721258184830139632012696\
698301315807065445063867499701983645574307037239278913635519246`193.761883234\
17304 + 0.2748348756150750172885748865351270348703602956628731015945461647896\
14453345813355116443897422654613337413409027831965269915574589377228703715405\
89559737978455811543059487823660556863964730654552082954141120122118`194.8515\
9644661195*I)*u^6 - (0.129956922472665083288989234666610657903159643491447534\
81773337158557612969257016214162796426358673938291764080317604865070176564765\
55985866514221494742445956997245385287446814468409374834675072502941863279290\
9201`194.750337742731 - 0.066044855200999876323618482002604676175822641317720\
57947118124172423223517897727606227604804064337724439891943303374988275430922\
93563545057954029867609676645435065188643557956673246762678395526193974151170\
133109`195.2220889532729*I)*GaugeXi*u^6 - 
  (0.062678235678428207894055948698599210431888733467024049357362486515491277\
26872695285287772599876617359158215846556433530504820960537399208571254365635\
925623853235507924122035313578746939104654181800405410873679716`196.733824879\
37704 - 0.1854351443435579948326605582292420883451241861070430811482295164772\
80153582624382329876930070657517628600204857394007830989166313028598234901214\
85481433265042684965380996786109684729435446461962459240078490220261`197.0962\
1733551916*I)*GaugeXi^2*u^6 - (0.00089382620071790258995529724817500817534565\
64699346041678558545001387153332870683894235503008576565043072923579289077493\
13344246584756911761659348764070299763405168004612069437495075612023019666907\
21353255787288`195.43402342234924 - 0.010077823173963890503844152436015369063\
60658229224591623562879769589207946028435982737772529106691792953079377224307\
66760268791639336200813730540296909727569711743666241856253109501187098384626\
4938758645172420849`196.3182163905314*I)*GaugeXi^3*u^6 + 
  (0.074827062087609970162220589311726905230168644959418205403604088682293554\
52359825489937599909934818258278057915494700174686382451586612723010948689120\
20770530603396888420768973762079232563681462716434323331213624`192.8823949000\
538 - 0.054760972129003067941374857136856381078576860748657104323681692975259\
16382778389463735177849616788861225202430914722407621046995812391479476549029\
06380409951384421845768427331768735215090571598994444722867941351`193.9514332\
878741*I)*u^7 + (0.0147019420963308168996513894466437037882941428569168685345\
52006034100955839148925476724413581155489716191172276710193367087820995429372\
19517430161041527158552078679845593615242825115037182917744164208514254058458`\
193.4518824861699 + 0.0629523327226348094201858888052164929907693862754525311\
46037705593142969849241000953477827745215131896265267676735305755399756612106\
24934333006470965983546471746669272736617411130321151907612587877757988622877\
567`194.92005232319036*I)*GaugeXi*u^7 + 
  (0.070790918229919511014640359740840554548447933786869660376751642419632586\
06101175285047143662909128801087434222888747472980364785119032085294889484478\
780813918506550726401282113675905345805129533807134116603665676`196.673464796\
7445 + 0.02922385855759116636118396780902520011851387956786930863700327711837\
96390404728923250935579133577453990611405698825701152472163810239436234164950\
6217462043259555244011717314670858842019280062815565198055883832529`196.18481\
81252141*I)*GaugeXi^2*u^7 + (0.0040316662879964311645005710839293782581437200\
74371230531679716092282762685498799392708981711477250045774740861043756291856\
81840406552398729295822397615391879902329815289806546536106224955734978548402\
130634805678`195.96892059895063 + 0.00042736022799419645785118272380193547045\
47287687916349618940229558678186081422777103172358743743902039443096720847848\
30820905616798356174721104139426588900791543119210411329359576967006808054858\
07813222718551056`194.84628026693932*I)*GaugeXi^3*u^7 - 
  (0.025870158657147001569288234119855561987187534355155960745639005653137298\
35728141753846605764409561044522622727001796156663081586303053489470499735722\
301344416496952527688956074385409608459241090310630885158794681`192.082658061\
64928 + 0.0169274759924100366220723295187846879073518854218487850286366059038\
66384316877930802665092217476460727401261420628279413987085997211096351922399\
46802189424937219177776167759269829905690439889150422301475391123937`193.2235\
5599904333*I)*u^8 + (0.021376655265546139247000908320507967406794373558978247\
60744016795758006898573827800203419728599956146384572884555164685574677537153\
29640593855694579207024364792321858518813422922445128676620506388853097117027\
9528`193.26392558280142 - 0.0013288056874046592910148931973234072831507011581\
86255068459494279739993036236401568021182162285087520927510528013002370283745\
62269558715907415594589227633234995413128338373255594793694816523055385874983\
530816384`192.94273230132868*I)*GaugeXi*u^8 + 
  (0.012672726071974528088346597431653065677852170615076810662699794732681968\
46899964946166730436686071088897298678162570132137306328947479157227553832440\
459103476310936593470477996985447816536721112180172092834235803`195.810512397\
6241 - 0.02656220890754548166354834976292706157118995165360367623125971609632\
45410507432991241662822906647042165845796926489503260126751674056911581737661\
4931832933980991129977971472402136113273287370833871562011306969665`196.03064\
788522107*I)*GaugeXi^2*u^8 + (0.000191347749380321367946874414499430342662319\
17653755763777938197389402376216010642881592375272244526800057762724532388730\
65359548648154734412740211274138542614889710202601038895174757669416323959366\
5069733725567`194.52396403336877 - 0.0015830704141788516765878317816096505975\
13253774887975896336138748242731826816291536891031334602708123603879030228014\
90317364502666674858050111248558990352573229689115821049557129517527840879007\
19348610578028947`195.31042826397524*I)*GaugeXi^3*u^8 - 
  (0.005924020181840868882070138316424344167908949508788089866418880273646314\
83884441919252093521230590072948539486497579943057822607474202090382880747763\
532681808253271566142527546597324509973348637922325864616996673`191.106866676\
92252 - 0.0115035162141047366286498602551192798851535422373495818278438113512\
23265773467221229912664628544791392088650265583878781723212551049216830700913\
55908563169294037371884828356347282303799996278835236601918363715001`192.8172\
7531609624*I)*u^9 - (0.000277648588694357855848229118667127983729343869182756\
20212164730122980274627812201635193584136853573674971100238591802631555891035\
48760838192655724225605110969419404007050373467693987135691669226110282536413\
5983`191.0284884439201 + 0.00721250518619715796247780266129109073131108902373\
64890195703607962497959394887690898620862957683457993880558380380064531278057\
62223664932640046684320720081586537517859893191935907989192609190490138937428\
12097345`193.36072020463152*I)*GaugeXi*u^9 - 
  (0.009837026667139558949887839111023113385345435885390222066084511516827703\
45379907037154436888600525015722756225427210951571481804805434453606551998731\
950400725838794845049086149303038444869460687417356954975244021`195.582900884\
04607 + 0.0052399797117491742362905575901969574393196669554267472801221039553\
31168978436836404705420394930717941877315620053208197734348452123755602233445\
67545836898429206755403855184884550862796624866815985575227050210347`195.2090\
2636558608*I)*GaugeXi^2*u^9 - (0.00061246430157361257918234974717658350472677\
71217907400041701112832807093390884386370706264360652828358908865059738690338\
75073300779450908055901934225423586085839559406765631328732399316947338868006\
91828950576878`194.9069624214678 + 0.0000814567864118311458757484170664050081\
85563748946888747480172341712519077035316259979245627401839823402685777842378\
82290369878194891043776770709489290857690181154506383831398412733448698761666\
957465960487399482`193.9112800793596*I)*GaugeXi^3*u^9 + 
  (0.004336641654120904300238761288091848395352180926136441536707348444372685\
84864414959991989578738364101992205245850618542248663433769568185499651039158\
28283288967997652882704182541797581642522905270682119514718061`190.6377586099\
977 + 0.002042141345007160667681034300916714416255984141142127573074367424779\
47135900238261310530617682222322696566214819840976631726063036623698210032286\
064756452737275341611143063794380202335548321458880206999916476281`191.807024\
51355506*I)*u^10 - (0.0026256961084351546411828437375659870658238366745931747\
73641894445962561666448091201448866506386448477888200207288634557927902870179\
89466244096755126955115236330408674026395581580283371193562871722647200785089\
068`191.65655419038944 - 0.00002905577784244260087238996062856087948206859453\
73017319876170386782830863222185847745892121558692070160592487984722435252527\
60720598615567054768010219619919895360469156592428747542678477441086100687343\
13786728`190.63917956990176*I)*GaugeXi*u^10 - 
  (0.002093876238940550215071399480661036393070298894220187235375868203799140\
61284807664331309528187752500936827284893745032015029042772692899346166079817\
562904568220556775048124889485719843177329692752152854883420147`194.791587322\
9676 - 0.00360535540411159231495007849588902188232391317121719392801696699836\
23889166731103000564466992832188573042547453133528616127866416555497435146937\
2844802317454439741665351139446649367698629743416554938256275680339`194.92635\
085713366*I)*GaugeXi^2*u^10 - (0.00003336855394360154681228193581814764060117\
52554437713280502660436925906883152228014969731260840249127359615320445956114\
64821811438023186810732504836876181711227113373712856785724792841830379837579\
07323619085536`193.51998007420073 - 0.000234056815388626541793200510823690310\
20472734079380002732581988370670407288891137442515062829542061617271869951004\
01551219472159872466809398065071711232296595765804580428593876251088346121557\
8092675840336227389`194.25353616350657*I)*GaugeXi^3*u^10 + 
  (0.000635328489315705119465184236926671252958965465730586054545683044860579\
44226431075735844839630670039429530124691273345799732342726483376505833661950\
368147344325923176213944140666808284248087399058725727496525884`189.471054371\
6773 - 0.00159431326398827364704032038001416450878368736947267634254804338148\
48669279925986413942917172616565229650215245771047329917089957222330694243706\
617266447260946027026018674119761446222142083231684797268460975201`191.420314\
62495189*I)*u^11 - (0.0000378380582979293914231166379968400392405043943749657\
23297120781191859680453347211543277473968563872723917506343344002553693727836\
83655651103547294755712670183303061514330436335530077746177842512474467560724\
661`189.4685949177964 - 0.000958523366194588884978718507302230971427242379682\
03900994840461037525557242149085180453629359273470016805856330403961374040502\
63467240480091265542106116040292698981628380090751380207324205996205861660839\
9049712`191.82436043325197*I)*GaugeXi*u^11 + 
  (0.001310392756897530006420337514999749105150880729441038602461541178438853\
25947420048620478920019860044942273337531444366798772192623829825802678343709\
744677784713571675161026037361253800884564010796489785639928718`194.466528084\
8257 + 0.00081536105412953362828189309272309287326902135872458663203400548371\
22043466717479655991492166529159424287988460504172092532058116856929567856373\
507490244196184244113106977765650104086187141737290407849252119228`194.157436\
9562404*I)*GaugeXi^2*u^11 + (0.0000885206142104406546572308455309453805394378\
50611531925974381358761875825547807100207476932553846306723197094023758328347\
12238815985092066314548446141091801439491643104333995426290366737596793406430\
83992462739`193.81909478684253 + 0.000013267243502428236034029062695276408646\
08039763617982027280572154560152700120685338487079801416906341513436939015503\
46166873798044551813323310124518636965986849982034371697557913216231138067069\
7938489868948707`192.88626024767868*I)*GaugeXi^3*u^11 - 
  (0.000586647601153407881304135901992358285173609337934255272002996086205517\
78273145580944297075843804004624861265521060588892073056461250383536932517956\
53414725533550289801528732614040293305894753800396917006234805`189.1042226533\
57 + 0.0002007684026179606934448998201393147571481852970057633914124659248724\
42073178355613832739075437415987755193585687272131461905555314575963949772466\
26429174789048110650704140004727948403875676191571625372589260773`190.2242195\
130098*I)*u^12 + (0.000346171438685947851516615850347953684023795708609919328\
14891969974446380743383482397612580844119983127053333748229271258492621034411\
10489898589481838899987845259043687672059423087811999446003426045597127028422\
6`190.08410446068427 + 0.0000304564495944551543976217087862885572584996478148\
79503741800336383310145912447525825349084637596284681587190594403231147324636\
34572649247987017121956410919561932636761644936101555085680476938260769908994\
468857`189.98915301680447*I)*GaugeXi*u^12 + 
  (0.000311119077894355803628772441645931137901905545335058932343365335156862\
05590919343951032507713645542108279190340457451145212008445302308042076386703\
799970805765086962200789187705976829461643424148516246475633797`193.718157985\
42812 - 0.0004729999258433126595377818069744649068505837163906578511834412077\
62346922266726045484999120836147902034741525075839630355098591791940249917489\
54565056329863743948621421997021349345594515991419589946743615759212`193.7951\
53685101*I)*GaugeXi^2*u^12 + (5.151443202486643876881029590403887006158582261\
15134337085416739166419611452929288733321619884863163136896424176529799753716\
74001668451563497100152955791249474332286830006360717480255136327852019567506\
6132339`192.45765814967655*^-6 - 0.000033178377153615228457307672653941893924\
08980905365339946275518041426261583382012121116922595741129004762962695620143\
03968887817744306208828878289809036615535348686899261705323833849256781068281\
1304252305953204`193.15998140408698*I)*GaugeXi^3*u^12 - 
  (0.000063815176976572923212056295268755252283728894125146516192445527778981\
17381229158196456143854349858507112811042168391079278712737057469160678360767\
978834689864979437169965172852091624197675844175823231635423358`187.808286464\
14975 - 0.0002166152134985659352102689915317688877674383885986577163176938621\
66042449584996922341233436364622726436931296287137632319296151627171114972624\
94580923796938082738791041844815110207745629338985349212064838110639`189.9473\
1407234772*I)*u^13 + (0.00001675411820251272083987884263120752010071027681411\
23473683612880406944065560754970325063667433066987502916548143504337156723679\
12726532319012052963112416096680965745626413039496970856532243735476878432769\
1005`188.4236674494821 - 0.00012466201966265715869988764318290138067801172289\
02999327430186112856579496427375080607545652573616374087299300170397253583490\
82863552860016730363802974232257534432572816949589806417186970730910779270596\
33049878`190.26138602642138*I)*GaugeXi*u^13 - 
  (0.000169748994365627548971854185214104047957604710036647450197850850928738\
81245314269372290831564641496675103058911437618434517495950807052429701109690\
168506533894496161795729692101927567951179768576513898059535`193.328622015055\
69 + 0.0001167797045642954701073982160282537090816064310158865281461758598171\
30221574124239201121415350268895880922104636052218967831945614577452889772807\
46590137561520992780244563991044295168508060897474949124431388046`193.0597922\
952733*I)*GaugeXi^2*u^13 - (0.00001233733423613925097694566456941638331114380\
85422147482480282401877787581104841621579712944123312670222292781932272983201\
70005126719844891404352728315607387104387462669410578624881788933459148851725\
96093350828`192.70865331871184 + 1.962155384501503969151220308164558135782738\
16563866003100617846305923667012021521368977621215214467768106746215667234614\
35129563971628913627212058145562720432943970913062862232104012934393612987345\
6286216952`191.80467042978304*^-6*I)*GaugeXi^3*u^13 + 
  (0.000079252280464056098868039200757361757711536442227312847051370452001418\
03568813874048475443846845770163272687786272055384345629404167244184984899069\
268302407760620490201384598754995343874952390637140566601621565`187.569178021\
8949 + 0.00001873524749442102020163263810131899634786171019282028549201938472\
44289608495094004963350694624134606494746697615247996771260011260297197257452\
8586011300603541002184819422626009293417504173889430892037384818665`188.56401\
716229868*I)*u^14 - (0.000044883792440963533424425290701669348527646159070564\
38616617049917653995235866827868881463026773378328350272528123433895290120620\
63731313620766058144402320173138946835728059245688585733912086563854436132404\
3803`188.5067935480626 + 8.05353307025910641753667535487922184228525513156912\
58919581423024713124374829046678931144039295233175135350562101186964756344362\
64516303587650482893649131509355246071794766292598783868546655608306915084990\
84`188.73025732348972*^-6*I)*GaugeXi*u^14 - 
  (0.000043242011220315563707431433037849968411044373045509510812390536934501\
38532637292475663727647317889097826908227241547402913138306673917437836550824\
658827446565374595532599740498920826319477849629597432248801331`192.605788030\
9423 - 0.00006061827850130081210115674002755221965816032682283552746650631747\
45403197049148525371750582749488598817633779680890317621068082606912198777523\
2123713862955286908751969819407551910601528083736806847402844669878`192.64535\
46327281*I)*GaugeXi^2*u^14 - (7.356176839729873781267923911548290158759728781\
49992933745465624151272159304429284231921346570023630273030489943145340004490\
70790829850534904100850771950780777913611608311414310664000727617639903649795\
763229`191.35370831394297*^-7 - 4.5552461395627903361050748122942368497945364\
98820418309505501600727699762327466258935692972253747696709936050385889665214\
83444318620253633322950921460921468678233296934551245529026244730585353068931\
718340991`192.04097829635617*^-6*I)*GaugeXi^3*u^14 + 
  (5.231190746311265956605525230708202922218241381903684594230297117502474192\
70377737971556514633464373357445335375878870357350138898947695384946008450896\
836157046563022775011206414313473822638342615894456000497`186.05458200799885*^\
-6 - 0.0000281140834033284575086298999096083437540710142964399052582505888981\
42860585327498407936882410648329046413798923973205331962921533436257648436152\
98465045878339876769005971393971382091442115280644877484604371769`188.4125048\
0977345*I)*u^15 - (3.54787867041598224371646268932070082843317666946411869816\
34006462589369488427172661563950168047549143249490968246413718382034303883149\
1799371723204849961650473209439138481840538657524047571282413368423908198`187\
.060135905887*^-6 - 0.0000161229055001513083294420088070355175120793085053426\
91442648972522707303036545821693498658290222241083649686331983712211550033571\
71869084316515846529382963190299748651507527459029334030642936959881548774489\
813`188.6893797973535*I)*GaugeXi*u^15 + 
  (0.000021554172194753601658075805525228608218672022951044714932434576050224\
92926293727666925494805739958887538052332524607338095237566301874415529280678\
697664271690636606644278802506042175343309565463900448617844671`192.172074671\
34568 + 0.0000158297643084343130601583033932649413865339298629529077554794466\
11739576888591368291970745842615554186046047568529180195224663377251101542736\
14501356291957013181586356341254122637918068565437129482299379469098`191.9309\
1386996855*I)*GaugeXi^2*u^15 + (1.6711906604318062812608520884511018500745737\
62324692716706360740383035307419121334816031307618020276320133668156728607849\
51519829637670102986081422193710378407965181634323047144761078045010284051099\
370964854`191.57764318784098*^-6 + 2.7214384267682740256058698515477125154321\
86558390285786912687073730646995447599637536185365403930993875642668444793498\
87075686794292339929887542059492885363289451310744427393728744382937551978292\
94259746153`190.6858860914245*^-7*I)*GaugeXi^3*u^15 - 
  (9.861807343456376159027249520266035087419224446831308923970208803222894042\
68089244485289688071350040583192049596583115136078250887973501005779245273114\
979312338216359324901225134754532339907681623967082274479`185.99462839265476*^\
-6 + 1.6631806432196644506895444267536840452546679747776239807172027319641019\
98727309367393898269201007611466758351068763809490546808150225503244961437653\
56907151292797773695958118124255096229554795262270392030126`186.85148084747092\
*^-6*I)*u^16 + (5.75684398953887109010775026066335177925703314239472866725335\
75689844389143103987982959753124611147595771883185937088614930309329292608458\
6573535381688559737915386596513813717589607536631547549413735896796551`186.92\
603113815076*^-6 + 1.48430589364835188286764119360530777515531587407005632614\
51433730506426643154164475214669416312908374819416513199474730603458304371399\
2183885430492234330919792328450107468694853666607755229520599648860256816`187\
.31054375912572*^-6*I)*GaugeXi*u^16 + 
  (5.738469596070393087289449150297520000931022616774964545461588031172557963\
49302210996921543707594106635809082422712133232368127587819767263798096224918\
621755079147620683459369963616719352927934024257503114302`191.46376900250667*^\
-6 - 7.6350224820869286167932282343407428442062229713982949241821999939167521\
75616656636095034141815993747643466305454560050699416706652099981508950379010\
85408178996687141564357081234240413819322993089559774973453`191.48141290515318\
*^-6*I)*GaugeXi^2*u^16 + (9.9549603470073528760547754607376289657959507817048\
81749755385720402019339732218361453221384170548257981131240765507720002818135\
40416103085021494622053236248951061995324334214906819374499529460368298368004\
7`190.21825111449112*^-8 - 6.095533994939121735353679188328898531251614405790\
99084110936500370191189655017219156682509813902853465851428958945089467140501\
82148394042524600001530775476386464112916995965333323730995598380828646370825\
411`190.9030627991635*^-7*I)*GaugeXi^3*u^16 - 
  (5.509194122077034917349071151329330778147708294668913309265544008386760467\
97701057464935410772043326788546827506677094543574169146947831981745427607412\
80723806718494063289483501634338601649228295180436097453`184.40529276041784*^\
-7 - 3.5655344541825615125417804050027062468285431011571842934161889413533343\
88510910648727341643135996971834236030294756842421113606783037090651050925685\
52886616527591459881423989213710150471800447918109765741367`186.84602274946792\
*^-6*I)*u^17 + (6.06490011918000574161575879957417383916148247411583871053701\
58441899395953636415256618214387120674853085738989383425110594632965593635080\
755035517376158355999465413736018298936496410158882846522074707305199`185.604\
50210943188*^-7 - 2.044965181686791499271401475712463210268019841802549498010\
00283246953734167555012149989349262259609047789172690899674642238772763273374\
858766320156675710038362162259182547428270123634240539508581907166878803`187.\
10643540137156*^-6*I)*GaugeXi*u^17 - 
  (2.695348648904153551957491954269143500410147657517685116068083601656174595\
28203058170620929536738051941502408332775433870201700244560773265801947230226\
46994740825517968197606229500206602020917697458470489537`190.99999223831534*^\
-6 + 2.0627361362813036460049133556997720972558235193218649812501636134376269\
55720764543045452518971263186681543464794144338569070409978694983451129466083\
19486767738441537106472187101886313021796847423794395866154`190.7787716127327\
*^-6*I)*GaugeXi^2*u^17 - (2.2114577502305497127772777394975406888737055814215\
24340636162969580143783552922378769807422450089543660113111338686038843505260\
09593656263868159848492838362551464630492328167945106967905550929209652848153\
32`190.4286620613453*^-7 + 3.606305793160985073299332417047799801636360596267\
70281700008400306812121246697577425810536866771151572960410731259657431924352\
20136868360889700654763680427066430213527373365313504925718651446450904747365\
2`189.54059517616926*^-8*I)*GaugeXi^3*u^17 + 
  (1.291489690156506593793483855933339944286080668617765266812606951148796535\
89424605205390333714419183298415109534447681423353708940605709911136688094156\
346737501370421968573198085317108550633112110613215262023`184.43770876851093*^\
-6 + 1.2653490710134177952422966510635728935655947526884646635160772822770684\
13821044895771466955711645853753159421065381298126579726608247909935075749185\
1879167301961745309082031701833172907437949719922017558607`185.05703575750752\
*^-7*I)*u^18 - (7.25711496966380815604538385503532096046751234714038013309959\
51398462242177821655836523400763969844876229668642850107337709383529497807255\
283412266611041305170305497226528224916870529090568343504095009695859`185.338\
38063532707*^-7 + 2.425063631563788354583532778029142388457932243600548542604\
01734867050061164612310023313962077716467686216643887419728705563540231921587\
45579269906182091268409914417215956836939544849606402326726190858043067`185.8\
369854594055*^-7*I)*GaugeXi*u^18 - (7.360026855823015353482800200241306641666\
75865364747181919206871002717252349586751681244983818613391821172332123443690\
63958196846007687412695979041429905930326176613972064585108933552608324692228\
184105831271`190.2988505255272*^-7 - 9.48604916474095337112982808089936831458\
56424349867475693527459302025876781723899793132606075712476400409631445978440\
02275993950123887665324472194755928159089267641446959035031560883851775391904\
1074357623647`190.3057807758041*^-7*I)*GaugeXi^2*u^18 - 
  (1.295450977014623727230150328580365701069381944307396728436424634097536293\
89085015787983042776619863368905097561042007416873146364325411249321541219139\
8916352922600215773234685849771430324116364501337125972`189.05851966390705*^-8 \
- 7.9837432001058575543407068459810320064597635825812572987082866862971926985\
04557849957847879054249731148162619666448214684614686550885249873722723457607\
857144911453955826389164151435725307134457175107607771`189.74987176310725*^-8*
     I)*GaugeXi^3*u^18 + (1.6869826141108651736993912104125020797490322122211\
92956954978782662980674954039880472382680541854331383048157028576545991366251\
65716865600742977609944083400714157813407845759225216244771997996105984947815\
1`182.2151049298348*^-8 - 4.3911562250907487460118071713279537550888130235179\
42500447531812536349575497044387821579098924787039270106199460697030134356347\
97486267897506010653482885653125212241999047118999369418854931261990530412079\
45`185.25671106430687*^-7*I)*u^19 - (9.40812731491587075148691884055052890434\
09005211532429526027371496782688639448989612552233323629462668860788334199914\
09811739974897161833983166581005817920982194697420675272415827032996260729640\
327263575986`184.1071319302385*^-8 - 2.57021443063858545642015865582492677581\
66498334699418030207889896068479634597070668291419698802125403184144429649239\
82375467555499366641641934087132471225373454666742310865516016439898186453343\
2853853684475`185.51861257070433*^-7*I)*GaugeXi*u^19 + 
  (3.329167262168088500536905363993736042472771843834327067976554211724623302\
18961486509530710093589119077352537788819891527052299336286620705203456419655\
90252867888034936156839848435836110502390120464252502054`189.81529786503592*^\
-7 + 2.6090468199833683470974570016290674647562236809130756321839802189878722\
34293928229543216057617193536417227559562169767797815675366128845017610292551\
5417430627240531104861470923959632026928724835627818854947`189.6082671353069*^\
-7*I)*GaugeXi^2*u^19 + (2.869142227364622468563864286550189406193001327999151\
79997423322411750995241831243864362323585477678675970906552085277129799906897\
3893434206933353836752602269885748336646101460570892670943482736426303989949`\
189.26447963642153*^-8 + 4.61919896151327170398571121054112241834003495283407\
69920994719377659847164577869019190212201222221669330731691516209475691791699\
9365359508062535082083765191138332814937485952847042160825921183120446596558`\
188.3751245003693*^-9*I)*GaugeXi^3*u^19 - 
  (1.461215606951188845779703160149346262575820265606193466725821229366434780\
66522386360862151089123026302182654457016247700754117140863226025793720709522\
38422519530360481386462774109760663120602280840880661732`182.8131570601639*^-7 \
+ 8.3257219581779628606561214265217883084140370156489291383976621772032377577\
78295901373246282561482552905333706098317392859663462178665188234360631728555\
2819993738113878535378452251944517953900193711075663`183.19278734611703*^-9*
     I)*u^20 + (9.03532706043458993756135379777655822535782828140253599526615\
37915852889162082045006442697998955461539759605988443083789925907734975039886\
21340912059780504603731342902735344155721211566773851592447717580616`183.7456\
3586903528*^-8 + 3.5742974123416540257406191635959939022157534555680482046208\
87078441642661252891474660490797870946692804826678818326664811163482567805041\
814083393458084416923796270577996443074157401632641146167546253542058`184.318\
13426221197*^-8*I)*GaugeXi*u^20 + (9.1952894480945483097227141254814054429540\
18218844961959084776819096287332789636494583573836535645186269177758804450307\
51688090630936822800315019480239469123410868039399783378648172532021333629246\
5924950303`189.1161082224802*^-8 - 1.1653587651004329624284926800225996005171\
13353887965868692170293578934086072972997237216202039961646952629188109515178\
61588149635616316790787759569784978716727397372982354632299224419961821133943\
64126311399`189.1201397782995*^-7*I)*GaugeXi^2*u^20 + 
  (1.636338239651573820719306278997520168304061739657905099085140303944062504\
43698762150815339045859457581491211001611795368593934786194482368446526694031\
809397630687182851493291965092735348029472476689993888`187.87990645222445*^-9 \
- 1.0267224274356157982733033968817016419123235443995925830232104858123341422\
36279081085810865936416192307498591802048819371601121035787855985911689924483\
209868101772138228917990142050530292785719403001116892`188.5837592198521*^-8*
     I)*GaugeXi^3*u^20 - (4.9650710525758578886091346369888300846801163456487\
77189793550823083793093559574947834929933982939187556397658328314898981098698\
53088903621691689386623416500005067097670845134450461158276836359470624955377`\
181.00400815098914*^-9 - 5.35865691007936393363862207038366437079733638032195\
13837316274791326056754584607270634618073548342810398788890344258548659632106\
22355766527754115300611515238213987010290841853454976322532423461161901430764`\
183.65894673219856*^-8*I)*u^21 + (1.35516573004894652072029693419647177735601\
28099548842921771342995468547766535365479103256220849934200744922128041442952\
08846740418985702828553254111644355565608860460330456051152387642317016472727\
345529318`182.57778286727248*^-8 - 3.1572087785426498937921090465167751227269\
52742494310208964307159389475828953355314067581989364548642849012328302304761\
88154745684701772264162888450873111808918799223779423798006806282480985993386\
5601059364`183.92049806617243*^-8*I)*GaugeXi*u^21 - 
  (4.069451561107682704326847198382243284418498210485425159980531243773587437\
45137571840320959537490841892565833093477185144093385202497740418291953763936\
5261547175590658922741260427383183479548599639917554365`188.62042108100093*^-8 \
+ 3.2239918748143671305073786937350104308052818459911729124986392441901441698\
79292038972115285837656081102114575687353961613026630820098125393030002786611\
992971505949878359848210405583514258261935735218012743`188.42285806937758*^-8*
     I)*GaugeXi^2*u^21 - (3.6595862569690980305914656220456589264834162314258\
38632106636444698737320674773999091232009399916699809157915595080883927231470\
55622310395304149440527928495544497850424662938406672457949927457541036326071`\
188.0875984810067*^-9 + 5.763049267660236881269981500470000746497127238329758\
02129307401576125206740416612962953424222896952210592616249877800894112082580\
0821846198135554799438200033318014971382584821574432530080632274937034343`187\
.19364991236904*^-10*I)*GaugeXi^3*u^21 + 
  (2.005760263109384360589205840748461013154148534743271637747318684499856346\
60663846319750136030363897941151418908771622109999867563330083745114286372954\
5803231461300999886506510215923256844883570471113902019`181.26931314063273*^-8 \
+ 8.1888327254671101772353418964510168238518709306861066953459881518579021783\
81517225694771857449035679694206842614217146922888648395892148436624202207723\
48840859193710082319921475150847226220270947495939`180.50017262083134*^-11*I)*
   u^22 - (1.1052243397494670985336782928981646876725303147417331252236844975\
19968012517273791764187391548142697741783436871919161607850991338790287474383\
292224820061924781090816574595392868295760088138652688657441171`182.145363532\
0641*^-8 + 5.1100824270619697055782372395081239026669172615922300693078685621\
58380981946033101271150419059608281172964383483785076761411827178039653328115\
49302584002328512804926376343195739221258609114356021657578901`182.7858438216\
0994*^-9*I)*GaugeXi*u^22 - (1.12510068531905251496309518248064784107580064091\
38904604523094820782222185058046812561214128472227370685773087431311752716926\
22793499178481629913133229452450993701530422871430156519952676400755960916027\
392`187.91933228331246*^-8 - 1.4178510192956807306118538616891746770441007024\
60036232752314231110717200288011643125884153332647994495123197519990696580452\
04672635208015276698672742354050520689251222465094720532896460069937516589430\
3908`187.92585158261528*^-8*I)*GaugeXi^2*u^22 - 
  (2.019146622907055971893873879356191175676499904697578413694418094118366241\
06986308621022310287675517780969016641672412482805100221212492065088384162348\
26824428132118749377496799216737287932359397087168637`186.68642948227142*^-10 \
- 1.2995669224596956040074809135179251881059739993120411779980830971276202831\
79433337892498137224093566175834502041299723289430546616298322764982999960727\
12178377558243040582521103451215442881025553778193161`187.40651190537363*^-9*
     I)*GaugeXi^3*u^22 - (7.7906754346905177273541407703919668979364522074337\
38320285020973817799784547324660859490072324735340945505853689488982249802194\
4784692692963913999681593765837199753143340807797325825514852646881763660492`\
179.51698560521842*^-10 + 6.3612993015059315229536164211221986484201132787908\
84585434708024379392916247535481770524595771315499093772823270786956283823391\
22884330394338221202888852620535551186422326788935742011961953620052692324452`\
182.04725077062614*^-9*I)*u^23 - (1.88189661620460823241857934551491064748008\
19260100748343584863678587221592193766576777238122928533757885921051089227085\
08406766838935007019209046611159305412686815716369605369533911048250106705072\
1799552`181.0326480211422*^-9 - 3.8702745556745914932020988351771617009837433\
84755545897856823566222916569083872842406844810624815724227184687989644288617\
98959870170153687299191590644598824328337777338341674324580715191564566884121\
364272`182.3213604909029*^-9*I)*GaugeXi*u^23 + 
  (4.929473304989577960191562247019738184719685206412019527605725355393547305\
61314641303623049306635361448510001265969500067592695502534137521020532669423\
988903765766128874028844438655283999251783798322299898`187.41724178948337*^-9 \
+ 3.9097539747381475846006855539190200873071802631060444755627003455814790965\
79963022499009311810195966315800744366098659566511807296158471720926833220480\
78288582514942331767126897354680192178459671342292998`187.2251814702573*^-9*
     I)*GaugeXi^2*u^23 + (4.5988792780241178269444090790933496705398009600907\
40117216525437817312444960046274442347515604625483532167499936799135501571429\
9658147448638721822089030715686112140221923771703253611742720250554400447921`\
186.9000892554812*^-10 + 7.04115613095187198423387620281459410079924429098859\
53617901305979088341802774561905109990708199412116504409137582650674635246567\
68629376764234377884766561896803233833927487971409346114411082871524688477`18\
5.9991729291029*^-11*I)*GaugeXi^3*u^23 - 
  (1.877710842151558074054611687487528145541159583481422505197905704734512304\
42671151345097646775078013116271345320754542676907106461604844497223467896926\
00482922512665012190767804132189358807104302647592101`179.5569431653077*^-9 - 
    5.42043743454966713884846067038261099858241813706607049214771516079611403\
47567502386459739962067609501932275060753781141976719182985865309464940050469\
58748982844307073976544328307425836883782778815762858`179.63429330453576*^-11*
     I)*u^24 + (1.34104738357137446145975122326745951605845029398038013466704\
80079358129010051219419608664279643875945104971112845299592477170424130934001\
7968003962736807573294799216399178360537255890567560651788385224004`180.54164\
682901498*^-9 + 6.81616246857241545735349034495957341427386523676236279438422\
51624521838306987985527915139413736232706296950050132113003553222316989815601\
508370722774611804582151909763523848227310861096875120079501197576`181.223350\
23783222*^-10*I)*GaugeXi*u^24 + (1.353422716085764981209589803065958303595681\
34613305647617025985402340018354051819109133952272335447132058399001893228507\
23851460712652894614768513669944747630214137604655908657139600411027272613395\
9304788`186.7113326102289*^-9 - 1.7103886006464002084300885940468334214215847\
76500686534680548924577463267395396138021200653214655082744387441976690378384\
63743000242486567322223072557300482021997430217887323473380253463876803497288\
054492`186.72406947683695*^-9*I)*GaugeXi^2*u^24 + 
  (2.444968366072613086168795276483251354870544313381340454017189257098967555\
93546692462816529211517791587126220504208372257442364269053573745657078642302\
2246529198390849065297233128765925835648406086036982`185.48106954774408*^-11 \
- 1.6221157167692407828772528670152135424315173098960870659484852829331383783\
07430275467821770059512795444438343932711528663606089236384138991467627651778\
7192251298145371386665872564745600046648428298849031`186.21959696622417*^-10*
     I)*GaugeXi^3*u^24 - (1.1069409592709753034644098481235684977524212437997\
36415775455086402159771610026447605625886385551579163029203242411302580119315\
3537257792360586285855587835228546142102532733638728424418877686679371261277`\
177.9849602872066*^-10 - 7.59490241689276651743999599729383077340853061095953\
22586478990289858925053666615209727552239344792462080517950685112952635577523\
347801688811575553168947436723274408706028800941455103652079424764915580781`1\
80.43720398142503*^-10*I)*u^25 + (2.49524389307825517401263846976552017700336\
11698448893830070552577456333412863707395411736649851752758900597795166685179\
23628345722805991292721741522874612619427725186710208760190871872944110756867\
9724794`179.46747382595507*^-10 - 4.60819209303115256434705541286372731931048\
95130944784338885735491341423275636979078126614541125265499126354656934955064\
50767933624853313538956086161569137447303164190895108678180227163402436108737\
5634056`180.70952561849703*^-10*I)*GaugeXi*u^25 - 
  (5.923201785220625493244145347487945458323292517583409689494959566290100984\
36206262302637800300234949233312473609617613279955041371976590693824711762501\
89543422652033652561545809983196044033134550821200564`186.20716730152526*^-10 \
+ 4.6686062848699086372603685124529913955852790251236968578821649682499321415\
00587394399261760857096295832587199816544306839379995378499237055183418043530\
1072017530734026603161012445813647906921894408652849`186.01730847014647*^-10*
     I)*GaugeXi^2*u^25 - (5.7038738464583179729032012606177706455387810860744\
93460784010396791766065530722691265610143297951229970179617655315279372856369\
630988925436437945816096388525267602742284762834942299481332776705868956837`1\
85.7035974909697*^-11 + 8.457113743839196785987439669968174295203451602475260\
52259740676564998206939145108196718639449651067854706990973371807813130277130\
098009147148617275353699176552940827121826274452355594266515920668470041`184.\
7939591451689*^-12*I)*GaugeXi^3*u^25 + 
  (3.250790968261948387357176965031910765452917662747499086924015530192058648\
89615037949156684126959195524913970293068971996706459224890563161458150325783\
41149265323896055582193997803373729094738897418766949`178.1100402642579*^-10 \
- 1.8604092284180199181136020242217368059687966459645102541207410128006995365\
96218158499512224733810273795442042731700311675009778677576400450415949853270\
140723553497268605332587535759642058292692763929727`178.48262716081678*^-11*
     I)*u^26 - (1.59694917409567141449436776291370645135150680221985480688074\
66649771317709334701984621413060808654721181673916456979494654579877855838311\
747439759688914257386488501582181860677114792451486871998073609878`178.929815\
2448442*^-10 + 9.175287845689583370374788394269478219173240750216963658815940\
87143049891696982382874652816609920140753864176124009893818632754496428285054\
0993451538604158446888173026320537195133055094003063913081012247`179.66479530\
096714*^-11*I)*GaugeXi*u^26 - (1.60522745043673511942822066625004543409130451\
68627499568318869447321177927406973248972741066942745653101352110532236033515\
32794374343993791553329109997344297451297970730327706882635441805494724996863\
2335`185.49419445434864*^-10 - 2.04750023433757709441533553278659837499596933\
91921460027371919217169683676598674017700137670933810637896285942843094204588\
50473268197859428731691784730272191856903739177594378783898132994318987696692\
3919`185.51576223272434*^-10*I)*GaugeXi^2*u^26 - 
  (2.914980757989791151353072358872594712096273607516282195885503223870842447\
49252287071330526803921623295405079902181754071254990901229026690069202672366\
864547334024897013419178143275244711726811163340377`184.26604302305626*^-12 - 
    1.99982082195056494832189666169921448570025434700317747269459459442008710\
35804815074099523734310644132118608161602177727599476872827456912544045798049\
13328393857775770296515978396167922863685897533292148`185.02424550482584*^-11*
     I)*GaugeXi^3*u^26 - (3.7583577659242340116097804126376488726360343814388\
92493527078345760544601678260319917431393769718688209569734109642413017221700\
144488430986628159901533191900175495928190930128286811855597274391343081764`1\
76.8300226581887*^-11 + 8.723284283746982754815268753220691191904650728166306\
13886027632791108230833641409286286959815331006863651422530860688739632305859\
2260438938503563280966757676741066145354394434815573624766410567089178583`178\
.80997934369861*^-11*I)*u^27 - (3.2717609083887367410886036385026102831027091\
81311263876701503875636478080184036542917122077093634842915651542875427597940\
63752628237250126152693066889777591707743871242864388610906600063026385202361\
7905`177.89747256209182*^-11 - 5.56546471246682326106131824107568402761588242\
78940646167157565989943097008137257105016049717016844212569859911557745229126\
03093712115338547640586632007320113764841929503291614307472173556738520347968\
031`179.103855045444*^-11*I)*GaugeXi*u^27 + 
  (7.065312492968731156379542805030362740216550764745224079247082755451275356\
66923684738214469145312887270958879037491101668758980180971516473250845748994\
7926438041267120507291373885585514730398434137358355`184.9912410924071*^-11 + 
    5.50290666450368969532097038509630026605673523196347083399626399991103283\
18273844361595960745569409922474428074822313235423239456837300350018899211733\
74115404738302663760254822184997324411893849512646749`184.80087871503457*^-11*
     I)*GaugeXi^2*u^27 + (6.9922037047978988378722773093366209909213978113667\
08494297613516416735368284997991895147430826546648653122991546993636492028928\
73026692867772828049504337057314732369100434925064465094559663599293803683`18\
4.49941504062403*^-12 + 1.001476440625221286386143740656437746147700147694887\
84154239154839343575383431052478820790391594456028503781816407634265246791565\
436960835633367336809907578615625505054447874801944803265464988028196375`183.\
57976305066725*^-12*I)*GaugeXi^3*u^27 - 
  (1.601791381088380134129031507280374016779806742380288394469042618677367192\
68807783018612908602656740717160449722964152589883345935718317765649885979232\
6149921764123303901572162552085659560535898382554168`176.11641414385107*^-11 \
- 2.4438415045492813687177023072926859845478329217480886376523788977534163387\
12468312636305894931905483335102483836765857702606087641936516995564110333409\
06671518506282027283525011407626223890162516159671`176.91361617575737*^-12*I)*
   u^28 + (1.9018322311441032230332871511968292378851291772480550413053835062\
86341794507376102160709715897598921380053750914229475217818758936238860540734\
991240540883680962418689390283512716975919122205593921129943`177.3180324411279\
*^-11 + 1.1412156912607634364898730541209391183867677918562054803927695084955\
17946276211381401357650231736870047872338041600917050509458175895983714709818\
824492670688856725427089107640335858030868007810442285226`178.07189780098525*^\
-11*I)*GaugeXi*u^28 + (1.8812734182579799705136769863261015000115575221492752\
47031290976670572420147124778943481060796819070856382395970963894658272579974\
14676405965762190237031877426578390333138041115320430158433488221122935`184.2\
6947693773357*^-11 - 2.433939732331787878442402069744834288350599104092991436\
06521629856275042752165103652164945814044181305046787885493310301843147406698\
1158557181869654516730759550579051999911497819498658455249151344023995`184.30\
173084242892*^-11*I)*GaugeXi^2*u^28 + 
  (3.430434179220188234198140575332388362484243559451561053188521249709354091\
74973137412081744472603891968589320271583101260774630986113894430458577870504\
30869630993004961742220844745880029507457110845893`183.043013737492*^-13 - 
    2.43838434997050041845059434584233862420339548803168608774075042114909001\
25604480112824881241684875680458342567157010734651921737576097750677522803731\
9630224145680156621588906474587057633871878947335709`183.82149277139357*^-12*
     I)*GaugeXi^3*u^28 - (5.3080866211559865341921386442534420231808970430222\
57185874664027158685238768817194620149898773502173827123244754155357405589915\
67860327127727579466047766141552084554739520033613149732005521767148015273`17\
5.2933825065147*^-12 - 1.0368464232397665811001560089581994098136035488693026\
70224647980058429630698557629549580203344308167038193819731183781444205760460\
804672631325400261706024907698213054258902035043763254073605267481584717`177.\
19747729482134*^-11*I)*u^29 + (4.10651866073246965267051431965335717833899690\
46495694221705047126652961285107500805969925349675247500655428405319195014067\
16555722549861283369937155428013971972034519527116413641638819928558987807128\
81`176.30850487962053*^-12 - 6.3976059632220527600095132371782865955236466001\
38569690100898642336254601087749866963327802325396454577287002510223565514933\
7566402025281064288392486760391097230596577322359832983246416234951818381772`\
177.47672306323838*^-12*I)*GaugeXi*u^29 - 
  (8.371198982803679593679261319219777680265501390166618986015223831503394212\
09258833824285847252473511894474536653731815480854771231789077530394792636808\
713324067000827402658228347833418873421178261216896`183.77024139383695*^-12 + 
    6.41509386050523080135611728505937290281216253306437803928803638538082255\
22608501333280306662675650726054754157571017104476254377304576562331209869073\
0496217967563817934104749557012445808076977705917792`183.57719403819593*^-12*
     I)*GaugeXi^2*u^29 - (8.4823035659984624837571056518252369236737675241927\
33876185721866351221095285976763561421273478235893983999795141099401878940735\
5685954700805706760409185477448190946624451641076682512699283302057224561`183\
.28856050426177*^-13 + 1.1718167634224406638960596048169061339884115847531258\
46905899453830062421045787584565725126886106475129368173253259710772283751933\
1599228072938283665439045135403883584241476915002089771265270231331267`182.35\
796434760556*^-13*I)*GaugeXi^3*u^29 + 
  (6.403700332037139992717643047257905297720259194685553976340997377141241441\
73875131380544292822901452967846422386138954758914763963726595810296328462526\
384244959326406520742152808080215949602932940890092`175.03139823792947*^-12 - 
    4.96128930642000209187160536286630069179838302626550300514972848622305341\
43226853956785977186350106373512446984702564638747568551408156638414372736984\
455808050755703513919027741076301183144401183192028`175.53356136112848*^-13*
     I)*u^30 - (2.20713168431454377967712155113509782850577972574452300314519\
41401546661413800610277484281033498251091350910875476210076189922373670741627\
0152792892384449194461321707870195509721023443431288137852281309`175.69503124\
593442*^-12 + 1.5070446456447451111649536982552099545923687222257157840467352\
75569721542951171695264925234895534646846515410274162641756513993431471897734\
43202149619725450897392628035890246949733562393361671643666022`176.5050066280\
109*^-12*I)*GaugeXi*u^30 - (2.18234429745667277554691894999928277048368585292\
55163509344064827408480436500696967313849655346609155373945776688535620710048\
6284171569028581671666184515693357875702280909025178850307825869438816584408`\
183.0383618321123*^-12 - 2.87469015451735963804637755245400755499795186894699\
42203764730713278793879624031717293316076504098124290479864153558193250171242\
4821155663082504313323142974914678872369689345418325593357093107446621989`183\
.08263188060332*^-12*I)*GaugeXi^2*u^30 - 
  (3.992644067779144366459055632762622108837495682897545809454957645595776969\
55188052192987860631961566470071665705449498146744505376306450195603825349560\
9997274896174241688778183193949739215576364276045`181.81324945274076*^-14 - 
    2.94376500113034359649119400562865166571023890743579059588994310381577982\
82686353857791720194484810683260479017956840404865059781774495254123477874619\
423389758680938090834942431442231136506122220762548`182.61220858610227*^-13*
     I)*GaugeXi^3*u^30 - (1.5114188548073550141576512974610853413282323358017\
52995721285801994037239669758967804754957118593707776403945240390527392539587\
10396417580202661919477392811194098578429321309599865890491796432001024478`17\
4.06078785041007*^-12 + 1.139253660668809356204930969377556847954470289636896\
34855045880132320620500206106667288610969432292054755950732425163426420619900\
55943007549176570173836833439866793583305838959726212764581832973533961`175.5\
507808642665*^-12*I)*u^31 - (5.2266934225641873647830663968797297500008626251\
78120235346332790600517683836683025821588019795727909625569447002406943254164\
2446135270450715744158422904646949630447754709296422714959495125301283715013`\
174.72560267443606*^-13 - 7.7606462456235287200236485235142439004705838270003\
04067086253729614393070730001440740798040447498017868456712947989531737622381\
8417668087066794040882369878700394245341101943388577008497298086401980016`175\
.872952983023*^-13*I)*GaugeXi*u^31 + 
  (9.856987174795117492978307382931765926406099991397727726103499766172866322\
26137098772378785746599257127256076759102744051343371031795560971192208128839\
67699416435092019027823093908104036966140565411506`182.54476050412188*^-13 + 
    7.40768506480483205514365016035551454333590511110451512709996468393783286\
06088492159216677024449385876682111953521555940315253522936831077326958785991\
403200498805910719004130399794854817259981182194106`182.3472925891053*^-13*I)*
   GaugeXi^2*u^31 + (1.019343030219949053865694428649012962937401331174901791\
17790562822222348790034986309796399680089097349971862696201161130853189898277\
58452515381912726622651105722418882549814441668732021847230007703713`182.0718\
4772915588*^-13 + 1.357157914997435493367497115064355034304243413129962442988\
16264418198815168416036159569617036258967001039358038814476205704724389112392\
3509318825958931171190205757984233822073000431586095021920653765`181.12966050\
369417*^-14*I)*GaugeXi^3*u^31 + (2.264559409682041715392608995670425002095642\
82879800584839412531240954961487768623643902648642118471871946288388208349154\
03255085772664996605485541366910499920713587010271559435144302852948877150097\
63`172.89275635585975*^-13 + 4.4906900021999446668035885958141846458478897632\
80786799824612417888018868916811519560686087315172243280512731774759872086379\
26961349375843673874598337108425605649353624499840694375129934764596815207`17\
3.80266037325612*^-14*I)*u^32 + (2.606859901872516487304618904203313276604550\
49379620868939939115316372606064619951257351379949755900364965815142128077480\
42876930540006554277938272524151408012913644723670270528483293621297642634657\
43`174.07966647203136*^-13 + 1.7360145982220914603969188958845320519943216093\
05126239006554950767160682778943246641188527341029202938966559075100430778377\
9663728499802291280779331692643685548418284939425305063001670654759778380272`\
174.8787828437764*^-13*I)*GaugeXi*u^32 + 
  (2.509248306196585262389125873208605848053195711513267031374210571062212357\
43311399427927246138312621615554779538670700874246300262421912059906151440626\
35635503790510763376489334173944342447555051433248`181.80176254211776*^-13 - 
    3.37496865383281497446747272093338730866152637353198427559425359478365190\
52048102323280799967902183724471441473757830309627379710751475587320050074635\
751340573158933926445550968621305692562581463119857`181.85900391600853*^-13*
     I)*GaugeXi^2*u^32 + (4.6029854014869463129836664563805513709241017294223\
37104515663430422531178552391429230691657577384147174353436351606555898893004\
94612480740006351576713120252896016868241805459474052504591336688228637`180.5\
7773344788697*^-15 - 3.522184961546398100922938371912991327637744070242787972\
41902217825373170373031479131643214170560110640966076031189367134418998972234\
3785188301754434758494191856083236942331255988764219860206949422547`181.39712\
430661208*^-14*I)*GaugeXi^3*u^32 - (2.649137154482777815907494637786541006798\
95561511207305647888075969816742756310119114484467883134417768680340082079082\
79386802822981374293100173053606749241896351644606004341243957760614338071717\
347035`172.61719665995977*^-13 - 1.394546780544843603099114521763710524756503\
51511452098808753941732995682735756159196251154460630046957375231629557722220\
55490761574574453540848674154922633709977625146863355494558809973345809357270\
901`173.95096282687618*^-13*I)*u^33 + 
  (6.244700237595623287254222543896511616082850610277471825816222190520695476\
88225682471818548129414374792218696316692739771469219050331084844482943813423\
5119844152638989174620495860410227277971124955353`173.11523383272754*^-14 - 
    8.42544716799825648043942608020086275368674972376175964492193168716585129\
14059243208231436901466907984238231574242419904327404487788774488986488208446\
33395334367541618288870416829050677477160581859326`174.22099667889464*^-14*I)*
   GaugeXi*u^33 - (1.15395515936540526197363569641099915456499895270560593611\
72748887866017814473718266711681698716560138499666826708502742162651916916730\
13208756474950863428064298387145308514471946623845152957323590828`181.3152631\
9432857*^-13 + 8.483274432148334534852980819026945560226470631145982139588260\
05813426818201700268564540922271184067654848662718536705695259817500922394591\
4724181342293021204321391512082912342367173607383100499526039`181.11200835174\
97*^-14*I)*GaugeXi^2*u^33 - (1.2145685339520263929335476672822231782877397608\
48740241296086511465840997054537923242563713413246130410828886062254874892217\
010939679446652284325302293801608402500579745247738459332858057625919544456`1\
80.8499380567417*^-14 + 1.557943634635630867128781798908407492350632379217443\
27321388091622269964390462649289914172717914605909697157790010642046168656420\
738407466619235569991390167568355774231634101003872425976193090067673`179.895\
73352262403*^-15*I)*GaugeXi^3*u^33 + 
  (1.768818397381629901494792737350736527384392351143004700352449895687627190\
00149686281119509396946853175197363606894333166370243233990266527982813269130\
11987199266770985207102251675485995795542906231595`172.098057383703*^-13 - 
    1.04004341107853193652206862738130682236980182490779280372565439873814335\
59453798834074899167791733850163126544906931338327091797346131609364543685527\
52868269122831462259965537704893899517019394473232`172.47976075379424*^-14*I)*
   u^34 - (2.9285044013024553106287318624678406240095185984398388902517961243\
87644255808353121089972807040828328994646741048613258758127600190334199103053\
591731176843333700747766682264828948854643802027187198378`172.44254179028516*^\
-14 + 2.371837993826095499939579766554970007619900827811921709950180710923265\
97947688084619349965271746336605626494699218942710414336613674328985296766243\
2738653718650172533443499223968719329732032731374615`173.32666291283036*^-14*
     I)*GaugeXi*u^34 - (2.862817852303215064741925780402431113170017688842689\
63878848402419544458731079022690943212439015573719048007499688111530549739133\
3333462436217459670714781720531987186736436138500438965424394168178912`180.56\
040071717013*^-14 - 3.9402318749801494248698544450556027379499769949396864688\
09679624851920197115378938041246426199629626699095905033567976252139653121952\
67818084476414804180434498878776186147338145486754156997627624781`180.6312922\
833142*^-14*I)*GaugeXi^2*u^34 - (5.262888861334923830761316670745631056811455\
74534442688635988961436989927985110570333165039602102502996213856728289915524\
46071935613551620104639646842488282548348630628274687847943295779540193436463`\
179.3372425888031*^-16 - 4.18013715904918833880857680741285143818362438965664\
81138128772420013739782022762167884892269457644326072785984368370759082431063\
2352607098569700066792377836507942295224991483644642122819738600438864`180.17\
685689022807*^-15*I)*GaugeXi^3*u^34 - 
  (6.364265916348209733505289063915736800533852983278188277219798310737033787\
70617784482840557714062208343241046831935516306208017926010693942570085413685\
4328373925246595431370713740177797136962451550062`171.31037617300717*^-14 + 
    1.39459649220198342263980711210461639553523732047455700441219492532503821\
89271296306785895554987217209610690264043496043728432158555193668781344242973\
20575452669487137879927631949016326803321219786376`172.26333550761711*^-14*I)*
   u^35 - (7.9323553700387994339347531279613231689564550016734256986650259037\
14987221292782850992405806192307351761331155119954036067828561912345613264860\
52780368170288898668810870523350091893430996163673805837`171.53147188696164*^\
-15 - 1.076295994140202590934426783830176789865538265285049496256417998904533\
39054254038601728638141770594163912509192477638338729729089968814066389532962\
978528371499712622721799478864189779898204545666161`172.63968374143496*^-14*
     I)*GaugeXi*u^35 + (1.343653320381139781457810545971190068363036954129061\
18212515320221334206664583287879797259600817519884101108535298515415842992498\
3387272160028600202755624741848928460906968341194563627463805508879777`180.08\
212618986093*^-14 + 9.6445322906877260426689674863938107645616440622427590635\
38594011134867816922265020625107021835306954167656496392742630884916525178508\
7523810679855363252762283902303083163607370574227632735126077874`179.87201790\
114085*^-15*I)*GaugeXi^2*u^35 + (1.436003812675251827028217665535569704135301\
33328611122108739671689648865399882331100050118151756172358394505607727654824\
83504903917724356303565695196963711550309010839575064958758601553596682354340\
4`179.62337824077787*^-15 + 1.77463481528519495632818284947262477139800930954\
38060165935116431961733497179324943564177961393353479655915655990534792723197\
214349243400655926696280504325986820816339839794959851351905183170732136`178.\
6568996166771*^-16*I)*GaugeXi^3*u^35 + 
  (2.302201540010687572315471539115251879083290154526041135774590971545891385\
83485523431974898448410839259868979174957925791624970213468121877410905503610\
1309357013502015558924018024766323394640260161139`170.52500388755897*^-14 + 
    4.80048199705543046272863632034212922860056109109395020731562305414260933\
39707211785692420123276604147948152551824547010895111835035680377964838051419\
161185994006273433379344216225868504224700361684`170.4563481963377*^-16*I)*
   u^36 + (3.5050914695633276588592032992821638314415696930907424752973582053\
74688963437782349141792144132524009338185286499405220496938215930618369677568\
07663170153626048861652311829373259350269724694100621688`170.8329429901099*^-\
15 + 2.3782359660536064611479800681790538565266061702158230831815486346902116\
48610177589574259874307712544234986154702067160658863706867976041159839490211\
07238716170996134838651223275549337130462550019435`171.6401810593995*^-15*I)*
   GaugeXi*u^36 + (3.24390937040736313390856109732030490826573227552941061311\
90180598101644622547611113427973846822683062717801588497712220818351894730018\
6882434705687531919549508707204387868206853113114810366863308992`179.31485835\
39738*^-15 - 4.57618181704683826284977131859321654774349422766376884725383950\
41671619310244642135102974843170119118925049805850961870071815691751005434975\
455795385415486170070322470206726751371799610830541220235`179.39986980714*^-15\
*I)*GaugeXi^2*u^36 + (5.97383815633421329459222106919005225409075210124394295\
34995560777698045326049900683599207638984673574856019700884187495388424526577\
03026502906624271647835551348675622983774660167644324035752115714`178.0924016\
4023117*^-17 - 4.924392843197182512501250309239680860133330785685201881020143\
16012438274307355421607225162202264386725757183050445751505747231987545477027\
47333594191500474360258089056783889741028256844806153691261`178.9519296873198\
*^-16*I)*GaugeXi^3*u^36 - (1.262928795088451094589165529822664228055000626454\
02549081952993648081352857611874737740582509232100482000140166396392495673082\
4030284233949528001712342068695241927591754451270900616180179662620243301`169\
.92045649219912*^-14 - 1.9272924885095343696598848780895682037491454633537808\
94675614700787661107400954869501744381710621425150591494094155259451778938411\
951195208669565058585918077492511207764210170049141652943571779588`170.716186\
57973463*^-15*I)*u^37 + (8.85015187760860939843725356129409166611112301151411\
66797365184251231553792324130196478579498420302791988452886722535416957439467\
191394343888184358011569178402167606689209280268329260978006650547457`169.891\
36832937268*^-16 - 1.01894741121479712570676884467490565697959344787704345054\
85713570966053594154197726493328525121183013414189441193698236537040839311204\
7552029333513825736803107482432169439093093714954481492006219043`170.92825197\
011558*^-15*I)*GaugeXi*u^37 - (1.55663586035884303692182968451945459111020132\
57343217759731311384022317768414280142579699137027746002414489314305833237497\
4197165889006530411759891158027822427873121375825009403053002451619934114034`\
178.84566358728736*^-15 + 1.0894204864150178323398475867372894843222398905747\
72703068604960464788887360203556048272738923899612956337551801938834999771556\
52777099987811086917786973549379651508815521033503525895647639558277956`178.6\
2787626193858*^-15*I)*GaugeXi^2*u^37 - 
  (1.685835058865451851955337922043558619312932150895906138970277628618656747\
62902513789079381715439830600404017577041851762930401004107205558485387448729\
64177548415883749672900886239871485391316056274`178.39262747790508*^-16 + 
    2.00770879886571783255031995467187671140025004321048919345743457385687057\
11601215497861325099783218598302453411419550010429545747654301396597976344051\
73268857940837791934981933449328235784959883425`177.4137465888406*^-17*I)*
   GaugeXi^3*u^37 + (6.572246876395560756088187496949259593536184872521688467\
18871062519195889846582293394446488896050914143173772047850090677542999891184\
450549499179203722255523129022905722578810319960723305135575529179`169.292997\
02694647*^-15 - 2.24219300179615950415669208172387903953949772793752403225542\
20387948959391592506447349145424849164985009417658604799869998207277547049847\
718774265619281679828868865901513989763202794050145716322459`169.4380870121606\
*^-16*I)*u^38 - (3.6990736433097658847877814428952609248970847021664436283847\
41561942295445904828945384665283847075924225532910208401848743944690007223027\
9397384652443645822522628282835262913594437905497898765893527`169.16868459488\
154*^-16 + 3.7879682181080705179585979107861100389145739660574947215121753714\
90028931848171168672753490565982025278761679022252632078502188495614084478775\
2426531217719947442755088764334837450715585488320225349`170.15468060005585*^-\
16*I)*GaugeXi*u^38 - (3.65340329925764158695731994363779200951439568661465477\
29583651294980925620561532909924192547076145862373012408928392948704158505444\
359587051546563950036687788593384523927567583429802198481422625669`178.065613\
12333733*^-16 - 5.28877209724229028929643120766191334644595108550583409630716\
62404504194633844642315582829001196056433377387077848605318827786917401493683\
331727531211800014422708208967689684147249355388803862227919`178.165052999588\
03*^-16*I)*GaugeXi^2*u^38 - (6.7373681744119696823147710452499849537326165702\
66114408600175254775789128080882918537752159025342458285489123871676315490308\
77153739437054336711388850640593991236667693746298675346973342402244563`176.8\
4372122878798*^-18 - 5.762009466133124759102954871017377202546022332835558035\
97964688232220784847943209449310023342795554435907039047095934444538444271203\
7041945611102133405604144735424834207360074105795402294610181968`177.72278975\
606883*^-17*I)*GaugeXi^3*u^38 - (2.821493243603668075780954734838791115143875\
83130383525790752213774646402163532801346667732368170956030373015855675113213\
76284617571247888006302558642190206809420345025233885342601187512969758123528\
7`168.58195919337993*^-15 + 1.45942048933246809234265036920993442999978831199\
40857500227912839704490259403310042497286292788457621618520951345004935336368\
076140257694760673796559246565885756751427555784834008020553473577142691`168.\
9077691791516*^-16*I)*u^39 - (1.182993953326565531234617272170704572527990496\
99162558308963270766980748185736935428782599895294090919343039303723408610978\
03029740090187663110356534659445300017717540596488208320367545253094480221`16\
8.32974817953126*^-16 - 1.569591440795180172078844068115200753031496726461987\
16723723382295177333900453433320402077713398290342041403731031074771718096773\
04800809492478160760948071897642145347273187715306695493753086616062`169.4282\
3496349757*^-16*I)*GaugeXi*u^39 + (1.7948260411413090791392292258521355520097\
79745018243922840988781013853129992410139509752646702787742091909574570383625\
00166524928187098420407371466510026411962022030550724894154270561727788642488\
52`177.60614318207297*^-16 + 1.2235114380125540017689905711612760421888119124\
95077864902202134376238806624021232026844943134798568161555736164179599142363\
302431214319483225305616334845702122541584893218414408922134151543215167`177.\
38004397684594*^-16*I)*GaugeXi^2*u^39 + 
  (1.966340250321093125273905673115374500492967654453134412238873389053512769\
01014290595283097476364908782861283060390555388619055742540072200200230068783\
1476245989575677948194309218079098547440207785`177.15807670484904*^-17 + 
    2.25765889400728744156018939046753452105796486429479119097610606404241767\
32249311296535428726988876183060131769744616437705591386340574881782721581274\
8063725826011430642573357522736207707051920974`176.1667620279256*^-18*I)*
   GaugeXi^3*u^39 + (1.223031695860290441114327495041167839849455266667818518\
60499587742813603283246298404355949535927334485023804897135693119763347556472\
9122356775878744051402543847208467557887704061`167.87510865971086*^-15 - 
    4.64056881354864826485810929853036157223343132206707031175016945447889221\
04256658317398706223371775430297825854331031497118441992355839517425867587760\
9605350483953668018489039503366766436762414147`167.06633444986736*^-18*I)*
   u^40 + (4.7569744814757011471967833155227213133030853600573334940893432373\
37127761052958476636266019575876926707292226315048316833539441161081749390982\
095635334548236026365442066240756262276980194580512728`167.59027053014816*^-17 \
+ 2.6157969100348836895891312554111903594110633596056688496072751659412535052\
05309980546480781304533355354063537088952834816813871202545118008234502229141\
361918932268008413634827061972362712726184139`168.30622642917518*^-17*I)*
   GaugeXi*u^40 + (4.09220416595688139954214346264276539821341823692731146865\
71426852530248651796866028141091374197193089602582008936246708933542431761401\
17429105195185020944802338934135455584223389460255011830806835`176.8130628304\
3665*^-17 - 6.084214571186686097075006492719636664138259231017991591008001051\
13093418839583818290824802531763710775594669667183199408396495912409460539313\
8703728837982502054887135691811362125781231203479770607`176.9271142646959*^-17\
*I)*GaugeXi^2*u^40 + (7.55506373580896257859567480113393815733877368001920217\
46055020737796185614533867538547007687669410803078715265439049827016956754296\
754911203959288100797725748858054257226032505359168313493699635`175.591624700\
10077*^-19 - 6.70033884851437308012959640188036825684360961081962130135740374\
37121328776449121843547059719550079489261843871945181204268803115558620830475\
9399249349824818444276202900989901397530250906468263232`176.4898218760444*^-18\
*I)*GaugeXi^3*u^40 - (5.91089109464705501822001464725286744843829475450642190\
89917233749200463767187423589184096000182529042699631895892041080129464875359\
4309099791237009668412794781606412142271829684`167.21551009596044*^-16 - 
    3.00683025987934141307242102873765772971413465517183198701766095894370361\
70330582471935366232958949208304465465620553917993086116984578797952884473265\
1893645174098264167589063822451791677203357923`167.5340464887518*^-17*I)*
   u^41 + (1.1372691649263199450402355416572040371212879574107934699203576122\
91818438350980593494256283887928400303033992347459148129027345742916765583794\
231097921293547489502737245465976933452183200360093154`166.62497703647057*^-17 \
- 9.5343538417170768683554945023541494618547610823178828878788085111016195796\
60988423578076700922510652485237602946365617662957077534724058955157449538501\
93098750826960098836571697924093500000888734`167.52408773554367*^-18*I)*
   GaugeXi*u^41 - (2.06022987249415937469959117739573557727459781521097865913\
75192906530741235530051292702716660160957357551847474369990663020434534002249\
14559126595494914001171882244851861935521722774958640370494098`176.3637972538\
7744*^-17 + 1.367015947598369665244668240163243630297001005660026276949198828\
71239839798648065496617136676540356933868849239095600866239875298579098136515\
5599250299626714718164883485226703331985002931232957494`176.12890742261757*^-\
17*I)*GaugeXi^2*u^41 - (2.279891776200830177829742762264647919942364923464389\
52375587740833479070863158215394073026318580072826930806773350484067485416506\
002149315797005572072884060143394732793621771587324995217510773481`175.920062\
56053745*^-18 + 2.52499405790825043851721789273560938689748813386459014884864\
35630457147207504653569199547795223700866754524431736843856467887360116283117\
373773753825394243979358893477579073240372818139307897255`174.91635459397878*^\
-19*I)*GaugeXi^3*u^41 + (2.83694021470245556397855920393126510599086583404358\
59196299618203798387073115172169359188734621855989133539966003820171523347342\
1476953651246429016239582178769434628348126955214`166.5528901701969*^-16 - 
    5.77712329202617159914894101904801042328564585119103617355315203277622808\
00925808972192492332881441429279350833083092991739434695065500200064452554520\
3847819761560703134654559116976555105370971698`166.47382345880672*^-18*I)*
   u^42 - (4.2326473550774247045513415252550184587691355658811793266649634143\
71859198377848923105787881207921824309305496622605444749946397274086505391140\
51084896125317515502511705084006046537278474111052422`165.85189992868325*^-18 \
+ 6.7812630116557205126119208331278175042342906027465094896891793523261618797\
54069641112193597725955231978277118125402286785644913878214980852609923461223\
81477396293020392259111865344790138718184803`167.03228112106837*^-18*I)*
   GaugeXi*u^42 - (4.56124075346940806653667874313255794257935540386362257218\
07966744571006533218953801674343031212908590955577158287592877174020937032127\
8820039671694317987340625322243518707614884437701390800493124`175.55754284932\
624*^-18 - 6.9689862778474908946419432272356286892383517717561892424790569920\
30527618544380259523448692773176362992675063801197228983896306057598270286294\
99697457460912689795673821772405555077955872854520403`175.6862909626072*^-18*
     I)*GaugeXi^2*u^42 - (8.4285587959188553424082148308278957963509285260545\
71046196205364527167373638574114234215440359537788109804853484378091405835988\
100696985178554520988340700263412546503951325481984643211520800816`174.336467\
43625056*^-20 - 7.74703562000015726512109784144634023201482383352882087779134\
27242523438737912211710381225729422550635679751696592040138804937642991244474\
22255431202641558036842169973134232713368085157859379056`175.25335970693502*^\
-19*I)*GaugeXi^3*u^42 - (1.29025469456708272780728265667555529556132350971419\
42063695065652828307720813280936639779489823307844614695448483943567437882368\
7113665975596394716033132461236123473660765568897`165.86689584918665*^-16 + 
    5.91445065204051269148183515649367502145896813711148101507863421045943009\
38319693515035286280169781487986096875378712273940799394525162971268469724802\
952535551014575344229516372487836645975889346`165.14020041754637*^-19*I)*
   u^43 - (1.8382421333078161397938657723380498213328232027975950353123633198\
84086513717800060427673501818833720296301113688483336148952920012230120860399\
457217497630001120679256099295248`165.14586463144545*^-18 - 
    2.70613068817238481825446126089843529255796053439476318927799126907104716\
13183286570178677434951347077577360814653232269191981579603568502462009899470\
6636630294981702509356040506458580794465456215`166.28949336024002*^-18*I)*
   GaugeXi*u^43 + (2.35493835675651401367627005188086679599179776384143757344\
36504014128412984086868898420484701876178375149906212869542402666632648955127\
6022799762944620802484561585590612979960597400950075276139327`175.11882996438\
501*^-18 + 1.5202315838942999464457569430446192972494862862110514006557661135\
54200958899206118475849475079686455144076615736527072619834745858725439934756\
19966523753372025350397840662594265466781639208890899`174.87479409253044*^-18*
     I)*GaugeXi^2*u^43 + (2.6289591486900265922361331581034755221937914367729\
81793767416743979108027035003471270614906026978124198313411447540277125946219\
9359989564000773817143522879474953662638424547611246851863529635792`174.67887\
769132807*^-19 + 2.8102387019012904502002367880849242159337972754617739295710\
68853763503573269551848609329695199947582079849665062152520132470201174189138\
366065512149801247472943180772116686431215075491679786853`173.66287014090946*^\
-20*I)*GaugeXi^3*u^43 + (5.88494145982606232398450222650828789343784903353646\
63598371645072814455816119585854087103542720980313378378869184555383860315976\
445166410383798334763642080281717764343997380312`165.18214119560406*^-17 - 
    5.72970886364677830585931756477476718961226206803702026531257918952900036\
98601612257498484931917907772317720227697370562338722087222714510146027913925\
677133379586751595394753681405192876579635502`164.78259270074747*^-19*I)*
   u^44 + (6.9806747428881807634686681469674389925263639766852485619212178504\
56464097289165129196882391801242771284558201871406770809825152364170530440317\
11890585151027972452533141848818`164.3815333932092*^-19 + 
    4.71320601294477432010858117027968964247481749620638729416009247431482805\
88061023576624845884145093006185552721647483833676961815800817754711526472426\
52260374965703132694196462889410804250700885`164.18663507841006*^-20*I)*
   GaugeXi*u^44 + (5.06146633429823299957447468664987117413041817761171942618\
49216802472066823156659183818540463964841624814507768700775503259906757584991\
974011412540610237002716248010279260967429001000003241126754`174.2993388932429\
*^-19 - 7.9498366861943369052142095771629243908343772249599450622844270335762\
76388410266197924629703963984522206153465134534731093300545769955222477711750\
9004392373766486449217030117970852214353340328943`174.4427921400673*^-19*I)*
   GaugeXi^2*u^44 + (9.359535990298511641225877439284501678031086736048764575\
04866891597111105879644787821987458311887132615788917267170588616024499976333\
017756939386062513566440549996877880380704894019895156093385`173.078551011816\
22*^-21 - 8.91006592754546223844569383444993020711597537852278191438305134951\
16704445416378879878221728294119331023808811799712570368368943573957506570319\
77308040359361561245767774028855432650512540505394`174.0136946231109*^-20*I)*
   GaugeXi^3*u^44 - (2.764027421756722971058560722015354557492325689151233862\
60673765661365922895605066357948328425519932904699348275755271568447050092317\
10380612759284709569999613943888157496159704`164.51011876257982*^-17 - 
    6.15759995013003492144216578812861669732851089226834946788027490784135977\
10135851173036753126036710714055639212685589241305751452177198995894405121476\
1613840946075767328016896`164.47004572860857*^-19*I)*u^45 + 
  (1.120514068800104652428149792110271942946554808923487830329064978260502492\
17058310249327844884711269585726085730687920306895741714725182349861044750651\
427584414326195128600718`163.2432273794636*^-19 + 2.6172518202206857145567254\
40698281363287376485613209651418658513750395981848210943303111377011984110438\
87639050092707787653881620975965659484155526506670394004728566482162726073017\
4356921488449`163.5873382271334*^-20*I)*GaugeXi*u^45 - 
  (2.681129826085866343397088439420911602266300887112355960133058540807118172\
19776421267493693033116836826973514889042261028335595388848280381061924526261\
12351182196738501279660112309541120801993292`173.87142262266278*^-19 + 
    1.68346370340546123982311109201647010871252578024324418702941078336776997\
05680248479364533660642311975585850638144679177295836557682054082324757480941\
743944677973436349841926635794395708383696484`173.6179841736207*^-19*I)*
   GaugeXi^2*u^45 - (3.016111798630902503955169533683776965012280201944583332\
06489068178208249669436556330422371265783416051770582639979170610118557119366\
1007187976757226746331281667260747016498411294631039355167754`173.43477852904\
64*^-20 + 3.11393259210775683232513246527435276502174230797284078114249909434\
53317529471118169874277314066914828773161390141766009495049455387094647220766\
4424038263177679506541964050173122885859044367247`172.40660400656537*^-21*I)*
   GaugeXi^3*u^45 + (1.297551410131471501555982917102679335576785124677460626\
20477125753542465064129049258719504917615644437088594028661262335169264576326\
52009256478755365747559527278893002367968505`163.83787743024766*^-17 - 
    1.85425476556761743016197339500206647469889298396974073517698603078636580\
27329677472599878099836325583952804765605848910797479026639222230083129561576\
2280592841247217961427328`163.60497775761814*^-19*I)*u^46 - 
  (3.308715005415196909052429375442369615826255802254094005485039014675945140\
16582318776323913016996354822514550898074804218857067178635762257055978424475\
12743095491920239863667`162.36964350215663*^-20 + 1.5520936745536034743167434\
68322131858914279456119915570472967911672689942886215901645138564951591387238\
84349805138519181891435739450229549776811521517167766017915166147239591`164.0\
1658470681056*^-19*I)*GaugeXi*u^46 - 
  (5.593858957789245600380272496942565860355430602142458091967224242864864408\
51671437726193437177484688776113107464041048784646249385062719545881648348403\
7975167193637770762811057875736393008761773`173.03869658674776*^-20 - 
    9.03379522713180801687561238982633029402872383814801858397211725284856712\
32277129255683158032587089100190973890661142126121790250176737740855648464465\
33986464302192795509298908133258281455084605`173.19680356952398*^-20*I)*
   GaugeXi^2*u^46 - (1.034972644512709623902296881094411547427547693248326349\
40462136247829189415635755250264513974754370759440707953362702991392824552579\
857485802192455205737276796293636724151295103761672901073201`171.8181337659212\
*^-21 - 1.0197716407512634668063313830692710858282745936324767240471849823001\
02402620993963863859551977703671221773205460276320210989109207406748082141384\
815506367316391981174842297828120413423747093885`172.77108271987717*^-20*I)*
   GaugeXi^3*u^46 - (6.006411559151644110551567232004238976147036161703790782\
54977426991791373561104742766342604595046061012722798100412731362498951136589\
4491325949777028814888641456463557882796909`163.15954371616255*^-18 - 
    4.31947098376600777924235139632146497991648208362486365670015407432220118\
80728607870455094716379538182761195587454955549909928561270356840978209450285\
994869338391071995233883`162.6284129981869*^-20*I)*u^47 - 
  (3.329702503933279551014336033430091512261181254474910550346859336369353898\
80116707875700870859958555588761446969004834736661311284924256905874301821012\
9454878922808305733401`162.02856364882987*^-20 - 6.36222052119756615333440867\
33877312385252334241589745236181797564860359297705869557955564672848569773754\
79345729372964618461052856145583714984474933054977476094701674352027`163.2854\
4955715233*^-20*I)*GaugeXi*u^47 + (3.0410723679094075502163334135341904108712\
87938123535937513607091317001982334001278218681506936364417567439034234323042\
350191111843630634568907513541501627630803854803721311102750288134876212849`1\
72.6217375600933*^-20 + 1.857025548596655359582504570348299727790316713971656\
63081123465335983725626423823404175437112964124603818217561655498715308734651\
9459227139599088367314382658779472008890667565609099117188776134`172.35871940\
261913*^-20*I)*GaugeXi^2*u^47 + (3.444021954204311995610487901039491279855904\
48109622840099868735059146223345418854402963688386775058100960178336941624463\
35377148865694893302864513815694456719100167922389331678898069397125392`172.1\
87991291966*^-21 + 3.43663082452149138199465145910883543621707882196537189337\
30617125025051153752006017754068669258398341029158735416673441618179187673179\
932603221087811732632844031055376125070077252821415838898`171.14781046353434*^\
-22*I)*GaugeXi^3*u^47 + (2.78294974507679232826394482279497524470937727721784\
30593699762626202711724074908977839015264937885234090561184068808394157330379\
72834780723613443316819407483833321557245280906`162.48160928557056*^-18 - 
    2.94128634266714126390610047425406638788942547279970854728934710099330398\
37772900281813110655466701308070102491087741386203005098635932941660528861227\
418209234626756190029433`162.11769381939519*^-20*I)*u^48 + 
  (1.271531991403902524937055156557904227700133452265709755792603704094124737\
98828413715849740384825900536641858761490624438366187053996757393642716650427\
83514942880093181964287`161.26665958184458*^-20 - 1.2510880869693919288463688\
23156669428621658019951511802584688257932316514370314429310529600792170233081\
4175659325909670292349365715399333069480336379830236763743443997416228`162.23\
530278890843*^-20*I)*GaugeXi*u^48 + (6.15942178174398688126889161008952279249\
84895713797057181066584936421621429707309938801053202191867028127075280074625\
6808403129017227543522645233412605573878494958120755790608746391677424605816`\
171.77582878054073*^-21 - 1.0228179099045141303190388227159910459639073182753\
57756116848751228958049609313923296919064374865366469887063537792802693342118\
102509825047739049843959253019311575127642545991775478992857388989`171.948491\
5745555*^-20*I)*GaugeXi^2*u^48 + (1.14009097972539431528778113558046712909978\
55688153741449508182195173676922016940706285615699157198824154553146415552670\
846946440861470291231938126506466913031374642816816952777503431659000922`170.\
55543884137242*^-22 - 1.16186034196769915457826608692002893365847445183373707\
33378674278565462351324703648505598835378613787488669742959894919382052806809\
2756195635396449433419971837974679231726997288470241645643449`171.52575040460\
363*^-21*I)*GaugeXi^3*u^48 - (1.299865493423862586500939955891260392076706464\
00364674582243818501110260093511105050337557493829584353381699375905748361821\
8437349698732879142213405126629631479871044866015488`161.8071772833156*^-18 - 
    1.77906423808418458055158619657160725614066407637280371135391240555967551\
48309359668619400506075478264888920883585245980876105199784517042050590895368\
485637594521573617076235`161.555522213561*^-20*I)*u^49 - 
  (2.967845342399701665930302690746600257636244015112568594976575877646699213\
38572516173152072742110812330152348185678142491262068327122843584823815863863\
128946903240106242437`159.29094762968288*^-22 - 6.482984847860656059216062692\
21100461775925436042494334918685641302533929894450615620135155354310402663324\
4655031714580203450826420840192272712225276636964022292960219387971`161.60596\
396796478*^-21*I)*GaugeXi*u^49 - (3.43712633549772842818048389596987147770239\
27306429727513200629576328202075870490687935970985454036728890656475901747121\
0349633985237078290194174442750048586453427535522981678752422460578416044`171\
.36992106832037*^-21 + 2.0412383588958059310497641958469419687818664274749166\
40149450628106726729149291169830938021713964663301191505567176774186976902375\
19241429685301942266202163121890103331116352347365057120969988`171.0972099176\
5565*^-21*I)*GaugeXi^2*u^49 - (3.91546760231994468253013548361373371957209788\
82559489983686423901626868631323357847146885080111800102753595620119240218664\
008724701169820687412492346721949158196157558376387461699869077322409`170.938\
7167081229*^-22 + 3.778903859358512160885715114402710914000293477687642681322\
34499702768217578413138712305052935098341613092795841608496907572220072203257\
8974392607052890934826546845608876419076159068405460358`169.88671006084098*^-\
23*I)*GaugeXi^3*u^49 + (6.074004031827335488136046780918379634978622312498097\
60531515759403962658458684555952906447489875041797120134006174685464191367404\
378613032610140469679138163602792839782875595`161.13292864259972*^-19 - 
    6.96686606342631396710961221022452446593306225648249642778462806817016369\
13720279619116947685228678623354645171518638798769671385129474092929584283055\
15052607670486885493808`160.80454211264487*^-21*I)*u^50 + 
  (4.254406226999068248105483443745632109128319728075336236924745845456321181\
18894642963501754032009414868101997786028408305391829665675168697724841259859\
323084740074974201513`159.10351939245712*^-22 - 4.760923655571796284924972069\
01616388614883946247918395028753883760405204868828322286770126663135231439959\
0339889933288768562211500240610092413221107344951724338546111768552`161.12805\
423994567*^-21*I)*GaugeXi*u^50 - (6.75918344133918901462336954749922180972488\
00409726155245527267560090049746873136309702782029086221774477589324152650819\
871308598825204792362058358896676040967004936032418828388497498683491398`170.\
51092123404968*^-22 - 1.15406013388671402726676608590356389382547373833928733\
17029931138797435921535838464114313130674913481596108310106222829620323295133\
1593927076615678274074885677614136522359427245292857673713817`170.69800598577\
31*^-21*I)*GaugeXi^2*u^50 - (1.2514914382519949530897957301769421313380119687\
36727663693836838276718659879148210504153810499474352674986113527907109672200\
31293683947020467367648013773552628172513681995682717803422787299`169.2906603\
9951456*^-23 - 1.318168254277645350356963268725213737215728157141842934344007\
08823634128572954728256556371936439495215416181866293990633575191949853505384\
73135864985585498693049497396463687568244894952063925`170.27789889724295*^-22*
     I)*GaugeXi^3*u^50}


==> AncillaryFiles/Expansions/3LBareScalarx9LeftBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`190.9675143842\
8544 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999996`190.96751\
584936547*GaugeXi - 0.0234375000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
001`190.9675159265299*GaugeXi^2 - 0.00260416666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666667`190.96751592374645*GaugeXi^3, 
 (-0.065579017459055464084104448736925822933098425349438709156805466193353848\
21653963702329145617702209969600513358801826574734206359874177127750880231594\
989853334216887248095046521522021916137054629688688071055227226`190.612843095\
0697 + 0.35633805561550895528858686523309176232791967724393561395317658570158\
10275648709280851243204670456859516788338869232245965453666339536540031355153\
0323679531193301833572313654521799171895028819164719610244678643569`190.96113\
926496378*I) - (0.06936733434583618180118582700738663707940103466873670551454\
79161722190821890784002288612850522698600238540895301786101180372124877209307\
0015454839835233979364944127235268898775050484173833897534004565884815810002`\
190.9409038889375 + 0.0545415391248227992788653365152691472950897465169289205\
03037232505344034831357795115070049051078421319134515390855595601512045913360\
25316374523193416889724162240076567190865488030485494137064157865246466022241\
392`190.86110737873227*I)*GaugeXi - (0.01669575303750854540355748102215991123\
82031040062101165436437485166572465672352006865838551568095800715622685905358\
30354111637463162792100463645195057019380948323817058066963251514525215016926\
02013697654447429715`190.71523334067948 + 0.163624617374468397836596009545807\
44188526923955078676150911169751603210449407338534521014715323526395740354617\
25667868045361377400807594912356958025066917248672022970157259646409145648241\
1192473595739398066724107`190.96721180221587*I)*GaugeXi^2 - 
  (0.001184433738334472720474330802954654831760413867494682205819166468887632\
87563136009154451402090794400954163581207144404721488499508837228006181935934\
093591745977650894107559510020193669533559013601826353926323963`190.389847991\
57961 + 0.0218166156499291197115461346061076589180358986067715682012148930021\
37613932543118046028019620431368527653806156342238240604818365344101265498092\
77366755889664896030626876346195212194197654825663146098586408896515`190.9675\
1890457304*I)*GaugeXi^3 - (0.012974992798309481241060287378526439211318953608\
02669968703319338737375478446143277761727597241944108709322245774746601652623\
51852993944226430304619262825393080724960613414564281586835600390267311117214\
5089699118`191.3177325908602 - 0.30896771885709804258157234148186726217718432\
33246029033681312856182359306465249912166653334208312792874675603344949387870\
83978609201878570179008308560475300227636929982164028294171391232690356646477\
57295485252031`192.57509275347724*I)*u - 
  (0.145882806814454853611363384772520873061567594953705289226605152674242437\
98773271008759258629401534822665254404559010474988913304102583770208660299625\
759147840110986531158536033802001333687291584035135904018183408`192.284354756\
31582 - 0.2439218833082352967749255327488425754030402552562654500274720675933\
44155773572361486841052700656273121684916053548635884539983112527798871193953\
92781090155281129231314381370654803004571001870261564018917488356773`192.5160\
0000290892*I)*GaugeXi*u - (0.075055739450900451529031574610634246385155821687\
19835716311920179268774954558597314642995054064628098051916021702080173693627\
64683612399282071188080122558351862896275786373266704210459136898368056293786\
0733755186`192.50705600202798 - 0.0445422569519386194110733581541364702909899\
59655491951744147073212697628445608866010640540058380710743959854235865403074\
56817082924420675039193941290459941399162729196539206815224896486878602395589\
95128058483039`192.41820117128108*I)*GaugeXi^2*u - 
  (0.007480332830995259596620551171934964113578848651771350341100914371080369\
02598028443554428335907839433240567429604860960652077506992196380610510089561\
963123024696617274183987269859147837684237318122044660034940723`192.580025228\
91272 - 0.0021210598548542199719558741978160223948090456978805691306736701529\
85601354552803143363835240875271940188564487422162051169912896630676511923425\
68632879044828531558533168533657867852213660885828361426251456420494`192.2302\
2033797596*I)*GaugeXi^3*u + (0.0576502660340344033589647349874463594783373277\
01474064901750038873877660708019972376587793711364970068400030798773852032446\
41615223164969741397301983529188722923912146444218802921518049258175183395044\
774512120849`191.79350113673786 + 0.08582436634919390071710342818940757282699\
56453679452509355920237828433140684791642268514815057864664687409889818041496\
63078882947000521825049724530155687583396565813883934452303936497564636210179\
57710359857015464`191.88999340857896*I)*u^2 + 
  (0.035574274582790318441287948674299757482897890290637419659276346479377100\
55896313608677983714055129215926318220955830423614190748860393397164261027881\
733570044413614852455962212832777407309085671101351137772725439`191.719821379\
94848 + 0.0677560786967320268819237590969007153897334042378515138965200187759\
28932159325655968566959083515631422690254459319065523483328642368833019776098\
31328080598689202564253994825181889723491944963961545560810413432796`191.9210\
9598387336*I)*GaugeXi*u^2 + (0.0070645949441943190197134514970460426707900495\
31333789676911332835364514015115007459325013738709366394300233273049777295295\
47875878854446438691144221881782355936399233926740925821637613508615644288072\
816462845766`191.75910320506202 + 0.01237284915331628316974259948726013063638\
60999043033199289297425590826745682246850029557055717724196510999595099626119\
65157825230345612986219983170251277614997674247768164463375624712463551673321\
08319800162452877`191.91973553980463*I)*GaugeXi^2*u^2 + 
  (0.000580549908056872334272069118906954412894764263396847127471968230255453\
04833880987901547684470044601877620158443094177596645136946612116497080530677\
232465826473161868282225758372458933976600744966098705545849793`191.834591656\
8529 + 0.00058918329301506110332107616606000622078029047163349142518713059805\
15559318202230953788431224653533167190456909506005697694202490640768088676182\
46202441791190365440369912593494077367260169127301003961809601168`191.7892815\
6283885*I)*GaugeXi^3*u^2 + (0.02352434283548017683893658613608143892517275074\
24363788046524682719385211200686919718782959422165809120602462291630502017481\
04332419543586971047513139462649419597155325481531624042131791522874650603570\
29702197684`191.23669868073802 - 0.001907208141093197793713409515320168285044\
34767484322779856871163961874031263287031615225514457303258819424419959564777\
02906418432666782627788827673367930574088125736418652100511985888347696935595\
4615785774602454`190.17178769225524*I)*u^3 + 
  (0.017621789214277113293897304844274820204083750586133983266830896004161990\
35794896734621970732280256387794229965460240805401166131506806072655609014195\
220735480494512262538015654529641983541279577679229233975421147`191.236579375\
83496 - 0.0015056906377051561529316390910422381197718534275078114199226670839\
09531825762792354857043535189236253837561210207090344966296192052640733772802\
18473957346637537834761199885004041993855376554754701012462453631833`190.1947\
570706357*I)*GaugeXi*u^3 + (0.00356479719568457068845081218895453238509355445\
48592491182908592703252330218863331675705552502509029690155503717100049489934\
33805360254567458068634617359603920903022392460724238706302752553640967935983\
81856381246`191.2368174427685 - 0.0002749522034070285148831688774946695696974\
68886762295998420660945757392768182770777843460123817164881135554655776946932\
55906278289656917747155518156113950255550387217262587696390277138807892607380\
18488444805451`190.14999285402672*I)*GaugeXi^2*u^3 + 
  (0.000230787403663550985164324389950215827861597831183773767537659965253582\
52485173015083669310715480490328645477960523833090444922882667878892657469688\
654093352004300106630765353517649060726445909371123732469351471`191.237398209\
2787 - 0.00001309296206700135785157947035688902712845089936963314278193623551\
22567984848938465639742916103411848159787931322355682170982277569794846415026\
2769338759535978589867488694652209060816133709171780008804021335924`190.01585\
517395387*I)*GaugeXi^3*u^3 + (0.000635944806613106172260015146871227769600122\
58913418006194898486074003105459766365216412408824888299456364607733882874469\
52967710108159907321512489104899922610317521597327122511573518146214549970298\
12461770711`189.7205489337048 - 0.0076818105682920466691234549922617889258730\
67023674111966457310770686592925882394328946583221196936813560150248371359074\
78175186871300966952605559066208314789660619939084598492843876058448904350372\
758026036583922`190.64553163775997*I)*u^4 + 
  (0.001080624108051191276345625993143951747929921342298914083994812609356164\
86766482218153308042054736376763796620140784725458400622272783718566573344212\
231666055695489205592933423336983915189413113800599229438037457`190.007800488\
75035 - 0.0060645872907568789493079907833645702046366318607953515524662979768\
57836520433469207063092016734423800179065985556336111669804106878691844362675\
46631217090623416278899277314599613586361933345539767966862660461294`190.6326\
9492261844*I)*GaugeXi*u^4 + (0.0003288140222234444395935490944001998844045943\
32071975615338183172143299671486619702714736424621692514090411219387519933445\
77504936769200781722088943103173801474828463630013929478927497556327612085326\
815810424257`190.17865632696459 - 0.00110744637483386485161276353435353021128\
14719050148033269721065870783875385139378552028254987080252156848729191015918\
11696225097777848075927097259065700774181890596250854226660163940313095674463\
92411340137997168`190.6171918561627*I)*GaugeXi^2*u^4 + 
  (0.000022651422235714616171121385447628565924028301527236934063723008197299\
98435650570012927316307722345305192434378035809206884643092227104799129623283\
00491303816546802207761971092756797607411083867072984837192491`190.2883832277\
0363 - 0.00005273554165875546912441731115969191482292723357213349176057650414\
65898827863779931048964523194297721754701390048377053188678617989451464727189\
170983667035324709807738502012695316162053855083078059101619704748`190.600458\
42887808*I)*GaugeXi^3*u^4 - (0.0022369024988137671401688176700909215515249385\
78643985710934278630349965426896314606880259043266574990547604273661195868720\
34644058972931637607212189512824909524145511102775999991043406169919000335287\
108246670656`189.5270778823432 + 0.001545780425466276977250436230626778369298\
28919572170253056834468075271977190553007722710555853357517796237199633894168\
04886498396352768882893043663661785706035622896245487782698912019383040787922\
9773714950115018`189.3665786311202*I)*u^5 - 
  (0.001492148154356212133685908686913885435414425193666304508632325234486814\
81070761679490546766573676972937968758446936515951606297941294419713900430675\
931177560150641192975875789466613215397304473984053398955521152`189.493441021\
6484 + 0.00122035296747337656098718649786324608102496515451713357676448264269\
95156093991026925477149146317698773387147339517960635436709260278501749652402\
8923645676626597022865095956179201936995129269378311713300329947092`189.40611\
453711247*I)*GaugeXi*u^5 - (0.00024333970944899359479264419500166603603219938\
31912382146198159123845487915205213277653462693954101244954212110770145073898\
89761458015896868861656016917802501144649134999425354678163262899425561172872\
37421340462`189.46835638357206 + 0.000222847063625573111136790577870679719143\
68928908573743575699248257991154606418396994349576701971449934011312533032797\
68210181691007378580371308354257877573181336939275665286750644066867577962561\
1223921777960047`189.4301503143286*I)*GaugeXi^2*u^5 - 
  (0.000012541279528263087847268771190555525525342827771011343553324567256407\
08531050101560787363187597191069025815290842926225666141721228647127946960266\
747227630957831662547616311212753158394759169338918439877206305`189.486110465\
08884 + 0.0000106117649345511005303233608509847485306518709088446397979520229\
79995787907818284283023607953319738063814910730015617943858008052416088477958\
61121075179796753017590131269184166973365175037125029105901037045674`189.4135\
5623847915*I)*GaugeXi^3*u^5 - (0.00063486067826248473675248416212763959151603\
69892559205137374078718463974678277661903030560404524609675053173298092832434\
47541065437850085986970021087095342161624785998908279772098891152240878385348\
73972104486666`188.2825347626639 - 0.0003299679379909184797422548355552211590\
55169205061182587235224630379854076722662234053090782042899499569271673078190\
77507257503769823017269271137041200689213400066646170130263060003020135161536\
365696119355273992`187.99832807672507*I)*u^6 - 
  (0.000459872208293658425899256502264510788623771892102627306166959430989845\
95413303178766615535357358029598373005569738735593811721540415065267977165407\
460743387028857374182817408908391991551180457309293268989451929`188.276791695\
5676 - 0.00026050100367704090505967487017517459925408095136409151623833523451\
04111132021017637261243016128153943967934261143611382151908192354448731784563\
4506211070431631631562765892312942107647475127528714094244687558428`188.02996\
393207408*I)*GaugeXi*u^6 - (0.00008291199559218659383948379606569327444434095\
42100449863435317221807544785808145003564283689134364018752898362577837780408\
73578465105771358914823787537009663270087378942536138006628854136938226367339\
41398963522`188.27587874253211 - 0.000047569748497546600054375411075466665950\
74521720561671166091339064972724675864466989781400290320976767245792998610072\
95871218017734290637978050717069941286142838489407029337888508052693024067916\
3490871289578794`188.0345922296148*I)*GaugeXi^2*u^6 - 
  (4.521719403800025053864307749159997195762267660795793000485637564162911678\
45148414395690645619538421628364299640240212893048786341773514407530906924779\
41109493692402671048954606331200382668996721487986881146`188.28478137900518*^\
-6 - 2.2652261189307904787797814797841269500354865336007957933768281261774879\
40887841423705428709676655603450377618385749027958181036829955418943098652714\
00612448970709241442541851670501282392413293214829090795281`187.9845893309567\
*^-6*I)*GaugeXi^3*u^6 + (0.00004978333793866919881507512460804209363336657703\
43836832651749068147242752694814683427706366095538685458074424473256023479553\
90014927039561801484535522563613544567255455961216768446847611073956000329365\
96229595`186.41933747872406 + 0.000207606709342451086725810329984061669859327\
48578255971028108790728192477003621670026994737193029320756797069007650209657\
08246354669189432374646306272130326764280688858866852012804752134122629009670\
3625501098938`187.0394948510696*I)*u^7 + 
  (0.000031088265537078083134571370304594635324587648535916942928646856257238\
46293204677325306453767420919446598833175666056325715776404687222421545731235\
260553267735974607886874131148386154635961978980650637491283883`186.317001718\
3057 + 0.00016390003369140875267827131314531184462578485719675766601138518995\
94142921338552896868005567870735849220821237446069183453878701054623236085247\
0838990502579718005438359475147469511201058862860596563736768032071`187.03898\
42683989*I)*GaugeXi*u^7 + (3.872628686531323558303521968665107320142092341341\
35479566594766436528453541723685490743731442080942422395623382497242087228734\
76897105089095961687366624889091710230977701525318355867265392659746032609240\
3427`186.14958088657696*^-6 + 0.000029929571369735511358640848487404771627317\
23479245139988033990425345826204183444420367662341329169811620630085771082856\
74186545409974677893827728364174394933980968874390415736399769758466191366718\
6387313725454`187.03767552562817*I)*GaugeXi^2*u^7 + 
  (9.315901700011976021683437946024320572105201625435022836504512687453735882\
93922311860684435438480678201883920869034486129660641757005004242664842255553\
566147224296713223882158016946060256793316655081991139`185.85078398474639*^-8 \
+ 1.4252176842731195885067070708287986489198683234500666609685668692122981924\
68306866841743972061509434105061945605277550829459740047498466161084420781782\
83301895699463995436064952271313555329222659710282925705`187.03544028996012*^\
-6*I)*GaugeXi^3*u^7 + (0.0000693957736542621872187144563971676773804748770190\
44448801119192446223848372179134743957671542842005608513733205237625279609286\
02046931120765983143757523427211649868162444679143728679958007784787042233805\
601661`186.10450285077488 + 0.00001666391350932588289437949895511104491685383\
67545325229167186930046050125002503877781468643078802378312870992418047495769\
88273197408470901584860598292623231126325164340655001400315847987558254427097\
08710342866`185.48494683177213*I)*u^8 + 
  (0.000049238511303949047531339012543085593253591277178777781217257841989708\
88614177884906686716759230216817046405837840397317396054744306056732768466224\
603892764172939954397251647277212700551643572785271688258882393`186.099149943\
37544 + 0.0000131557211915730654429311833856139828290951342798940970395147576\
35214483552829253509063313927273871972068762559319539139727584103217213869672\
2583670731236035207830244794644747897230378849144113804983526953527`185.52595\
96904744*I)*GaugeXi*u^8 + (8.318922909296435528204943323085195289786233223950\
72526576012766768597051284657243829748277772474375286734979083898640567975214\
17762775120119818014505867867505860036819377906801275401377839155034759147935\
6218`186.0948325704689*^-6 + 2.4023490871568206461004769660686403427043288685\
02400328954868785560905692255776727741996456284794012290817510832263668993732\
74928314340228797761485683126672988211751364133887464507648333219684146472455\
175783`185.55540158603128*^-6*I)*GaugeXi^2*u^8 + 
  (4.048810528950503143623757733215172360215666614579710444012759206834589133\
10154243093530925923400496168286497976459670111734228973473532318030879434154\
92635320250811183830749270448603830717057065106837115561`186.09608280589975*^\
-7 + 1.1439757557889622124287985552707811155734899373820953947404137074099550\
91550369870353331645849901910614675005158220794758920356801496858232370292788\
9672698713724369112577804164976554682534268369326852824284`185.5471721727898*^\
-7*I)*GaugeXi^3*u^8 + (0.0000121664007256115697544162102753694345754958545152\
19399290267362545848093000015826155349385636166219392408605828867432661575634\
97387890235799812444591351501313943227354823883552838397234171462681743211703\
760734`184.64334376428255 - 0.00001450011279172295986846957155988295213012523\
89515982302681548607117496001101322452212567216288512310910222617724835620453\
81353785535366582877495554472470311791425756591024274869081416087850447414573\
13685182736`184.7195530280171*I)*u^9 + 
  (8.583287203198639428279509558893023397808618087064048172628229690191964259\
27175359242982686675890614800289543994407451839791844916365585767883119024361\
321700091631732365833993956239531850764885040608001294814`184.61835449181916*^\
-6 - 0.0000114474574671497051593180828104339095764146623302091291590696268776\
97052718525456753623727601724656124491259294065970035827384567527920986482233\
33247826603562480980783501916437032743375356614270031258143335731`184.7434098\
8582185*I)*GaugeXi*u^9 + (1.4886174717327850917879733374753926784404143173479\
27637320517305745199270533682540066895920596553876301978007873845491765416992\
16611686676454018836332647151031225504750862439476066929004632427924413850198\
899`184.6062333031578*^-6 - 2.09040527660994615952764990451401827047572094725\
55801073083666472316357138176921028356372142279806836027516971772640934989137\
03635533397531538260713422493461921790995960021319798922685433817357992456672\
50123`184.7536806841761*^-6*I)*GaugeXi^2*u^9 + 
  (7.830632916572657460843441157290229685695094632873729489886061244289308695\
66303855058310226739099729455968363537810022533796451296034486819093211389943\
8224123180050490781809287220118312389903467902244798758`184.6292615350821*^-8 \
- 9.9543108409997436167983328786381822403605759393122862252779364153887414943\
69962394455415305847527064775008081796495683328160493502539988245420289111535\
683152008528552190577713328203263970558659266829671156`184.73347586767443*^-8*
     I)*GaugeXi^3*u^9 - (3.18882923704851355459134278347269109815577730564745\
36234866016766893469080921221826256688659364312576912447913808105368169602752\
60534504403175373788777345850358398916984779141735065649860044047102468280569\
4`183.43060786278878*^-6 + 4.633198954078492640633432363742736909942414386389\
04365406433169672915758683186672601319036486657285192600541455057588445128785\
48363999999973093619062796413484380765004515693025079824929304816615781509794\
2517`183.59285754918062*^-6*I)*u^10 - 
  (2.404385859323595408146713706955982575866971687044610885338675137867158215\
29040185308004397148327743865813022841305055375737929463388526500965437241934\
013983637781331003021875062255020440542788774453413882887`183.4145934511948*^\
-6 + 3.6577886479567047162895518661126870341650639892545081479455250237335454\
63288315836326202919631504883099477958855717803514174622239263157892612654136\
53655895929321828983018629145367038915564341568543114249316`183.5968078937986\
*^-6*I)*GaugeXi*u^10 - (4.131699746268974840449350340517748375254663273926873\
98385516522760282997768005749016549092377139551600373539294750294357627716604\
64185032543446993937708833727092436289440709552431110012814093791740621011914`\
183.3930467668975*^-7 + 6.679440139747026003659181668553602410214464676029971\
40059617613029603954165692457068263141845753065609469888138870207598240583191\
51762013691187597275884989691441377466464271409153981019363923050287994786506`\
183.60165807552525*^-7*I)*GaugeXi^2*u^10 - 
  (1.828345695783793605523109192684818450297635068712973502012159808558666832\
40496564787421966387703137446385988729422538759364168400799470172605479512578\
1549401466482856816400631244514938881799969184778287961`183.36651675337993*^-8 \
+ 3.1806857808319171445996103183588582905783165123952244764743695858552569245\
98535509848872104027395550521285181613667655229717062816750572080532742727423\
094747211494165069727209959713381874472291744862946585`183.60697920705636*^-8*
     I)*GaugeXi^3*u^10 - (1.7872933824341033619694376811273837378024673100155\
27631820117766038191370923320725161725263345688354140828599343429203699322190\
97361883393063036593632133801209770236460124154650305847407089156697189666051\
113`183.43955639289763*^-6 - 2.5277578231276665303429464555738744741047657309\
90142630646545770472212567328291245226618073934203269471224294264356313051988\
94869192669722863646089963664246751019456807785370694757146337093112163244087\
03845`182.59009600868802*^-7*I)*u^11 - 
  (1.302458697231212076649220844973798155132020532716493992514376155892281154\
96427322888454475424508977807857370371699044878264759184608752528104878260611\
581797694404820738942603042196092539178130902566031600615`183.4399523810904*^\
-6 - 1.9955982814165788397444314122951640585037624192027441820893782398464836\
05785493088336803742579634160108861284945544457672622854230468445180502469131\
2920861585606799221667266107480827342402087848642988713012`182.62526154223835\
*^-7*I)*GaugeXi*u^11 - (2.240062073975952628308213637130337853113281236291252\
53442019150469921170063304702929378001236323377130026765922496543084683736798\
24470488004395424138030615494656795987374762558166506490026467595032841403034`\
183.44024902376654*^-7 - 3.64413599215201353344635301375638654161556615680501\
11151197341771109700627387265091367720516671580315031379985962116183587026033\
77377160764395813196272505159110806814391413810931281514699511679590540555633`\
182.65158354624458*^-8*I)*GaugeXi^2*u^11 - 
  (1.075110389469509794781610236844473051747065138974670519036070028692746312\
47076313564254074662799491755039200703834332685828234454190600207428337998540\
8865288105350073472872291129622002170572451795681015838`183.44021020768318*^-8 \
- 1.7353028534057207302125490541697078769597934080023862452951115129099857441\
61298337684177167460551443572922856474386484932715525417798647983045625331558\
33579005276514971019705282441976890452958842864672399`182.648132429847*^-9*I)*
   GaugeXi^3*u^11 - (1.357664187355929314487707919823425859023234492963617360\
24240080737859120735944426517111799813894558357043500482036492051475043780812\
49196022810298929253188650236900378808831211113776415004376506462146345554`18\
1.72438951563765*^-7 - 4.6040565646281857928758328854676404744654858522749920\
52908412696522515150250833360859834971937048543186504671281942879827426848382\
1451936926506367366825895193912920620688921065338566140381338254286993729984`\
182.25473780401745*^-7*I)*u^12 - (8.40739917488476187295559878129240790065106\
95641357508927322071340785268787439537306861945252487887005053638762424501325\
21889224391432581458534249622312926515274549012312995203686117812818250285226\
698584909`181.63215235478745*^-8 - 3.6347814983906729943756575411586635324727\
51988638151620717167918307248802829605284889343398897669902515661582591007536\
70586330135432515291525050268685467593636154636479123061042146574792484249483\
50098373416`182.26796899577306*^-7*I)*GaugeXi*u^12 - 
  (1.309826489260581667243481810524890436011878813395247498696260456602189200\
48970983511315459680798404699317682611987004762228145491229292960201663343271\
4557829769209843062396459826974580545964773182844938266`181.57011696629675*^-8 \
- 6.6374270840177506853816355099419073201676340662087986117443935899523673790\
80148781102279250160962430680773324731405067028098202473115496627848744036865\
060405529780318314421114682676583167103684448272051762`182.27490296030504*^-8*
     I)*GaugeXi^2*u^12 - (7.3061385194016776472971217979827292621270056262902\
33132052632498704241235830962872565981218298935310089896595974582932133251971\
1765966558462766307976520283593841375135941170739449219778015845495301500974`\
181.6319066375839*^-10 - 3.16067956381797651684839786187709872388934955533752\
31484497112333106511328953089433820377381718868717527492022530500319181420011\
7767404601326130668422145733596656205634020053080127456341290627211546744613`\
182.26799920410818*^-9*I)*GaugeXi^3*u^12 + 
  (1.212552772326653847182409831348607397063999516583809886602621534418089769\
44372872181264346314632759621217207868813722541350940907766716345244889612180\
85357572425404423468517695101603695542475739678324023126`183.23516897861404*^\
-7 + 7.8746618622727491350871964252199641272262121633297192812123096085342949\
40919494317289810487337618712195396861668981173588840226142206177965546241332\
435003321523912338448522796150158865352959467434205764125`183.0477002439764*^\
-8*I)*u^13 + (9.4397540538113279779579672830264830323304557499808725467801032\
59198871621841475791261137624756730062836363536928911346004816145267305593680\
654200878948006613235603409513659341664181782203626218961592568594`183.233348\
26765154*^-8 + 6.216838312320591422437260335699971679389114865786620485167612\
84884286442704170603996563985842443582541741857500182724230697912590174171944\
6483874736132897359097825530354096944329072788436546947974180703584`183.05195\
716081877*^-8*I)*GaugeXi*u^13 + (1.688253156403544146048437552822433633146039\
67808339611717054052759276986131218246823022713140975063956135534145858374344\
42901655899426930198779844407643510336537188159111224014537200839675511355688\
99444958`183.23057216566852*^-8 + 1.13524873529332539018419536564956004580149\
05407088611320740858245713056779815289290372038002340274115979633919568554094\
64752709947274574855444881473554702996009168140325530746355743726584065094847\
505903068`183.05822562206097*^-8*I)*GaugeXi^2*u^13 + 
  (7.810257821373703760063191834070039055946348956080946717967781572792250261\
49940986154204678577354401073789540505370164827568028186969664625466989544503\
78748916972019933558337859829223174340658531980621303`183.22658510989663*^-10 \
+ 5.4059463585396447151628350745217145038166216224231482479718372598633603713\
40613947796208572542987674276016152175501949832155761653688451692594673683593\
8237905198482872644321255035415551622147373690757287`183.06679147147716*^-10*
     I)*GaugeXi^3*u^13 + (3.8513151148834672691041669269508057116772472228010\
55802109847424886112020497893986152225944029427587031371991988269690104158761\
64006879333680856018865222823724156073910899130049613092742743855326106982738\
1`183.60851392586358*^-8 - 2.300061772476079668616824847570524590984809150772\
23207685596434434917026170501213587962491286876068758252145712783174867467815\
85592919046238453586854249270288845245512538143576120009943543752290608438789\
74`183.38464437174864*^-8*I)*u^14 + (2.83181132432163458383650480620832278644\
24671683064516698569103103034258773562453148117614310214911400672276092346120\
98633462778257962267852221391147194804177124637195801020630571227695350671970\
473372440206`183.59995999930825*^-8 - 1.8158382414284839489080196165030457297\
24849329557025323833656061328292311872378002010230194370074227038832729311446\
11737474591465207255628198317790954599502280357201414774817706210604817450675\
9781147307039`183.4069728432254*^-8*I)*GaugeXi*u^14 + 
  (4.897660761445589955347892569119973597282689022536844330888683020966101579\
36572955093784476431965671010000039410013846052529939840364746518564121324485\
470543111670602926605721567134955018281183636222256257`183.592815855898*^-9 - 
    3.31587852782592721104942712578817046297581181919108972178319802503427291\
73321685254099855723279616319839554187426407360756229745820455375584040640087\
3616482425000106931327927985254147927518625699125303051`183.4234257681103*^-9*
     I)*GaugeXi^2*u^14 + (2.3386970114902675921451305631427190436434499282980\
97406372494689454886572313945418012859517530101208090076484092235374959266486\
141525377178476874161147872533465204058486611478491224782732685107391640504`1\
83.59319373379049*^-10 - 1.57898977515520343383306053608960498236943419961480\
46294205704881115585320629373930523740820609341104685501994012574933693442736\
104978750278114590517791261067857147949110853713583530853691363128529776334`1\
83.42259909081898*^-10*I)*GaugeXi^3*u^14 - 
  (1.753574881951678758688244270777655199677432455318336326808939022886050779\
15698638235840500863130962460611178753348595849281302177254860622133361654948\
238958462999255629366094582582258116567777011590648216`181.8191302747414*^-9 \
+ 1.1921939301502842609252108639688333827257955090113841758179936232578241602\
63707298011054578865373761941202726439659576246303172362520369970561869236751\
728588146368214318578624934049662078869378520496077646`182.6515528650512*^-8*
     I)*u^15 - (1.88740382883476017115130125274780703355004389940738733805285\
06194169864670995546751407748938775291646345784912564403054223250796907880097\
6940274223398134751235602153760428104312465927653832941317823428188`181.94981\
996803543*^-9 + 9.41205734329171784940955945238552670572996454482671717751047\
59730880854757661102474556940436740033837463373139973124440497618870725292366\
0969896765856627832747132800777825230211091838483317930428046632239`182.64763\
970076788*^-9*I)*GaugeXi*u^15 - (3.991612069459437712769687122499848468107576\
21327529993129782381068413312347006599939713807671680202369017073280003106338\
95340682018833930668063215416277489452427446178087580014289526628187593728311\
331093`182.0107357626544*^-10 + 1.7187235148619658681530499869573570506115587\
42968357049806260829868259086879028827796257173192644096162374639947335315869\
95651850889664320698850713765123343371215554924646346386373292244779795993293\
900906`182.64479345436675*^-9*I)*GaugeXi^2*u^15 - 
  (1.738179754404525708373213264865208743303823304553028357471798350938187020\
41096129794437985529035940475058588199665894746456842266420767588231711473075\
2607253001125719410230613089796217034040789947977396`181.97372891381528*^-11 \
+ 8.1843976898188850864430951759874145267217082998493192847917182374679004137\
09661084744081777107829029344641142606358646999792945280460205747564319703101\
111589105502615459349827922537725941895047299709567`182.64662095079296*^-11*
     I)*GaugeXi^3*u^15 - (3.6340875730280709086263365158298554042708203722007\
20481361227912906518326916843725037514483612427174251507712232054570814087181\
069942239314692290932224748676638512188067955506184633186692790708129625829`1\
80.82601862708046*^-9 + 6.005851498886247597072412751577947698606169172053390\
66542452512101202730296950840188009563781786766264678502254832332714844071278\
86270983125680670685341621863101809652828858819439091904068216019332022392`18\
0.04419782809833*^-10*I)*u^16 - (2.860091682905409357517056218561744063319888\
99129133511547644560009050300524257504241614324590867893507046538546218594405\
26187672932668519332134446699226341780247889362315986340992119468418486473306\
3889141`180.82598254423112*^-9 + 4.741461709647037576636115330193116604162765\
13583162420954567772711475839708119084358954918775094815472114607043288683722\
24531943068108670888695266330532859365606691831180678015346651503211749230388\
008319`180.04551483686657*^-10*I)*GaugeXi*u^16 - 
  (5.180374832298191747385382061143857769238865724684565399664060469556958937\
49786205989073676827944308125949893615976022809647467689477753813929973993040\
9836151563933808017510375699836696957966921600703287`180.82588709546175*^-10 \
+ 8.6583213828337207921181236464396042336885276393447050783008028060356457685\
83044149163524603719122717316875432964402050580131920038524192075326961677749\
478666762961116998210768019823317977797675567542063`180.04895961275858*^-11*
     I)*GaugeXi^2*u^16 - (2.4275562981441069334970559361515452230611024983031\
45006102040348043967325705437930742591689569682861553113356814278328300879582\
561111968003812152260619411501715736646781796052891563419293124566812610991`1\
80.82569462162485*^-11 + 4.12301018230177180577053506973314487318501316159271\
67039527632409693551278966876900778688589138679606270835395068581193238723428\
7548771051206045794178546603179188624618962417524753491332276079788930572`180\
.0557397184305*^-12*I)*GaugeXi^3*u^16 - 
  (6.381367796584805234954879134997047679715751094951122668930930397094566941\
37840919860449329937201199077793705684747181481604557362714289183324326239847\
38169701950114757740357256834419323250476039261187913`179.89571018276752*^-10 \
- 9.1066880138570765770404380907818069930650704373653849862329655432990654762\
26929352323571928078485610235939868071156261567145025688056217703290829896542\
1826106477944459790800211025360050082438665304882457`180.0501568647526*^-10*
     I)*u^17 - (4.64237693221959896772363657722453017097998932222716244147099\
32648862025533619337015787656739657584033462419118075816906415494611744014779\
667880905965564395042164580311639393473007194339106102315686737282`179.871264\
76045816*^-10 - 7.18949053725558677134771428219616341557768718739372498913128\
85868150516917581021202554515221672254817652156853193338907109039676484654350\
289138130762175125873535219310361158061335810565854555040091616736`180.061222\
477321*^-10*I)*GaugeXi*u^17 - (7.94929344229630551811260347964025971446777089\
73526377391883938708479820867334871491049899335650238167826831146879440907695\
10711229911681946544934778296956979086761756071266155460579253670046235683902\
516`179.851184662154*^-11 - 1.31286348941188975824610434718364723240983852987\
18976067109309593314442219732186480466476692653194358006046034061392322167737\
68005371949005279913692178850124647164874363116799380914801637344045791128210\
2`180.06907570402788*^-10*I)*GaugeXi^2*u^17 - 
  (3.785047703499373989136227050030490672738305830083345346782166472223985512\
27982993806065591553294263695479552559147610075804676204003209655663448753926\
317990546392895725094617992765157515512717051018651`179.85115694581413*^-12 - 
    6.25173090196137980117192546277927253528494538034236955576633790157830581\
89200888002221317584062830276219266828863772962703512762160569000251424461532\
3261964117697559220531809229007048398735259900537241`180.06908586454747*^-12*
     I)*GaugeXi^3*u^17 + (1.7066203429206471621304814638731023730010749535194\
59816556660566814510948420351668429038047373626047681987853750872012368262747\
5330719863548035468388170957481904044622514915411400841352973337978817067886`\
179.1198203741008*^-10 + 2.51969971666817215036778190875920790098606664817554\
55389939399481467593175734801577969318201342320367519639532186595112777938566\
475011223990331898583747850337905536057641327813618668565127070419978960013`1\
79.28903224312634*^-10*I)*u^18 + (1.45428560787864965181377960493579310626566\
46971192638262426266361746384202740656800093690409551757325060123253920528261\
34228047253893611315285273476427924449115703633980095266811519620172881713816\
7640987`179.14200621126983*^-10 + 1.98923661842224117134298571744147992183110\
52485596412149952157485369152507159053877344198580007095026989189104357838246\
92995149984869307157131465677664303974045173899287473248443579097246874696593\
7650435`179.27804295030745*^-10*I)*GaugeXi*u^18 + 
  (2.778598029082067159338604130531244199601713857066929045106717645016251371\
40567396660817492028229039097402594210422054262361793661521482667405093908921\
4683507808922661942802199060219486971175517746124971`179.15461117321*^-11 + 
    3.63251904233626648680023478837139811812636610606543178390430701906741045\
78290446210802449580882521353632432277523008972654694043201961261130226764548\
65250735212926250872777236288274873233423414573703533`179.2709933495145*^-11*
     I)*GaugeXi^2*u^18 + (1.2976574078163604260126624689000097470854871624642\
66194299792212866591588812937717183110842816845735425589957887149646212147407\
29118157522879721342829739044478944753959753203549838544050843913506974203`17\
9.1492444671236*^-12 + 1.7297709725410792794286832325578086276792219552692532\
30430622390032100218013830771942973789565834350172972965596333760602604478247\
7124410062012745023167860643871077385108463029944166063016301974160493`179.27\
407302172088*^-12*I)*GaugeXi^3*u^18 + 
  (9.068955946059098334888355029313795146514427110707227115793303092997503223\
93797555971091606175467448577442177941336560932365908016630645431481312892266\
7386235858150453385583402039103237505327870437390731`177.53153001887114*^-11 \
- 2.4420931348454053625579595998324977602247342455534522251083484034796703613\
22068071488304236205666292436299198514840342992671595439330406708609828059005\
619058314572623738982815374409937303045587545097607`176.96173494937008*^-11*
     I)*u^19 + (7.17578138161416245785214037889153270835580781518147568774872\
53170038880298913775281404374380289732288567815345867175684550499459711915643\
00032817853721665925579770409505955283354780146768246381270413345`177.5315957\
4973537*^-11 - 1.927968264351635812545757578815129810703737562279041230348696\
10801026607472794847749076650226763128350234147251171606025737231218894505792\
784986425710969925656413628189919695950611310839716099528109225`176.960826431\
62353*^-11*I)*GaugeXi*u^19 + (1.307149139464334898241986137372345961720348386\
71878916220352805972435330483946676699242566905351024448044008122969851177962\
94194381847265366586872619169923236937744208675420086344454231877319090381355\
03`177.5315238473896*^-11 - 3.52063770012037844030094862218415008911117293981\
39013771584885450622250060249493936787910041408919090042757324126988926438972\
6573633445360737801299124379864242146625390288140431551089359481661785092162`\
176.96182004128707*^-12*I)*GaugeXi^2*u^19 + 
  (6.155498571384114893861204088433974466712487817882885739176007129053075245\
03653069618706440547066241282778040494021749831722854517981883220535422140238\
45547517709140671661950193066334370693713268623316`177.53119288538025*^-13 - 
    1.67649414291446592395283267723054766148151092372090541769451835479153571\
71547378065137100019718532900020360630536661393542367932077783112416085776148\
779993535340315494775625734835766159975317227861532`176.96633169102265*^-13*
     I)*GaugeXi^3*u^19 + (4.7512575834511671544446655538955026088327047740530\
86309799381081418888040979643070309579867392418587694313682395262733497260937\
45828332473522563727078112134987359653357663053780621739406007871103565136`17\
5.50651518106878*^-12 - 2.737623180635963055451650606349131160637878238470440\
06273246361422640553657905007202990366585062583535477944312190882625494859706\
4351293313424455694357575056795444676183614876768926155615270905461986435`176\
.26708027485375*^-11*I)*u^20 + (3.0115130022512096605431337985405787876286957\
19775328514697421159817151652025071329160775841703467473012080239092289314221\
41691888156005198161876403032517788749934342003741433885233366860545401389161\
122`175.41342221671022*^-12 - 2.161281458396812938514461005012471968924640714\
58192636531510285333663594993082900423413447303996776475377324456992802072759\
09976823825999842824650218612434658911405338291696395544153860120141829797688\
35`176.2693488018009*^-11*I)*GaugeXi*u^20 + 
  (4.497809853392170209563798860200166171580954128295510905365344324138582282\
39858671919460076573856217255876162326074721137978961539653969812234632381539\
86634736360661167032475703664768405731603159767233`175.3274905968944*^-13 - 
    3.94668788055070188772205922654451403021021347880177858014062260174516129\
98736877468623325159860280921590641857363902987199487783765247477973853709094\
8574893771425662699239673309936722663063340957624786`176.27072228742412*^-12*
     I)*GaugeXi^2*u^20 + (2.1229023340823883872147547645257677859753728255809\
02637124975416308945771976368983412081453948615827580719106819954070986520381\
215979334410976786615145498013261247364495849813654709883695237665335487`175.\
32368776963622*^-14 - 1.87937518121461994653431391740214953819533975181037075\
24479155246405529999398513080296821504695371867424115170173287136761660849412\
022608558977956711836899703401222033297127300473177269669682902744039`176.270\
77124241612*^-13*I)*GaugeXi^3*u^20 - 
  (6.761549487034865041707469840761775877415202628820124837688490217160075397\
41992564297848673748886586146147117611300275170348217079938809469649977621533\
944028362813150852105956087145400132679485944293434`175.77620559285097*^-12 + 
    3.86142602385936902065727495661470201476071242922744329477647213396611430\
44488587967298258935538648151421287740819239385151230628220226660620926180302\
2135489834058024359947488569793164821613225782895488`175.53290708107508*^-12*
     I)*u^21 - (5.56167258785131182779522568466991404976542926117275186255622\
44008360379377215643768215081688760722231768426109642492685989008047424367024\
1571653949907407636100980124857126390066627239715250588440527153`175.78045473\
647262*^-12 + 3.0484942293626597531504802289063436958637203388637710221919516\
84710090240354362207944599389647788011954312190064676793564570839070017894259\
54680370806949070921624756073642754134047235385556266378291718`175.5193346950\
9592*^-12*I)*GaugeXi*u^21 - (1.0422984290095841489663276619122239214279319912\
99453086487017448780407265434281323662794396266060124234205324183936062435703\
40266617706900391679681558259149328951430844128710449735494987952616150441112`\
175.7830059133243*^-12 + 5.56681554927094389705739867887245370549027192314253\
83883505204677314691345601396840727467115307433261774396514224532752048684887\
365544156043898154669095047733514085891708676841869495157362585552572697`175.\
51062066178466*^-13*I)*GaugeXi^2*u^21 - 
  (4.922730272315190264548487409426621773776512306146732182376982600177270635\
61206749338953309817117304114336546282093722747184252203490482058859979591044\
013657922499607132669712760848573525310041509188`175.78220922553984*^-14 + 
    2.65086454727187804621780889470116843118584377292501828016691450844355673\
07429236590822603388241634886559236435345015596213659470174068645735189597461\
47383225405432661509936992469975959874408835836795`175.51339072201492*^-14*I)*
   GaugeXi^3*u^21 - (1.845308680893316890353580616355584233719099207859398766\
30492456917138824744488130074457354820017134503304541163346123126714640803248\
66983197111248740433048778493235344495011070916381536092237725872406`174.3406\
1010406975*^-12 - 1.547451581534372829599384721866923395235796137232431714742\
30099573807957585926090528951203773422104136068658482622269219781083985955160\
118905160342692911327236921668325775035205304354085513944069180536`174.264158\
1484619*^-12*I)*u^22 - (1.466553826136090350473062372044059347410171242143509\
29987269381002597810586583779435570333850580226034403973775946113199636611298\
710113814417726235151753409773011820862736255736620286702351477730554476`174.\
34179921013293*^-12 - 1.22167230121134697073635635936862373308089168728876188\
00597113124247996651520480831232989771585955589689630932838600201561664525206\
9863251767231849494403679397569738151927659372608700593932334920937661`174.26\
245593014366*^-12*I)*GaugeXi*u^22 - (2.68149293976520963913035354097448204098\
55103415652757553065679989308905906147939184788855981523040743548815595572766\
48757958960464608635001896025652396739714629966635026560052283154073202250376\
7816539`174.3420272957995*^-13 - 2.230879854385937946562042047542704208234671\
77678817386793512500529746025810373997787732856698526145550854130077922264550\
25648263421453289453146685559847628411730126097308529102824197499761696642454\
256`174.26212681965106*^-13*I)*GaugeXi^2*u^22 - 
  (1.264599127845907289326497425552352277967984966692845269572916114529789634\
81438915615386625829967401899855958250615947329872586109752195844748077534064\
2259113589944163939287108092031467468241987086293`174.34029766273264*^-14 - 
    1.06232374018377997455335335597271628963555798894674946092148809776069536\
10017809418463469366596483121469244289424869740488403934962596804501498421695\
16553733891910766538501385848771309512461744878775`174.26460167171743*^-14*I)*
   GaugeXi^3*u^22 + (1.925269891805324504821776400653061519126422259032339653\
73750107768654470842378874892310108290510840905809776377853875261188314226470\
90999344950655642770273907483796650499919567149037337141164943492846`172.5147\
089955622*^-13 + 6.7650956677112051448044350999245148648316064271560825495551\
30462272167413737301085856343524234350834885868881631920238690658226082489652\
7440062238189768852133622320197411106440595152452907036583049798`173.06049131\
885945*^-13*I)*u^23 + (1.6562121519010723896058946902948024149861471860254477\
01314761974175574355772031418965326370668274359415914621530290507330656286243\
2583475464031582964572831294682100574321700718639895693401103503534503`172.54\
896907006068*^-13 + 5.3408650008246356406350803420456696301302156003863809601\
75102996530658484529448225676060677027119080173054380235726504229467020591439\
1995347417556465606988526543936997956136663627751936371124241841794`173.05746\
4703851*^-13*I)*GaugeXi*u^23 + (3.2111841932158647396950079133239317896962684\
61947667135354438231430226235784268648256810317602256053031493217059510400203\
18794374464517559317551096589415626750636153653674010239867225683156477853734\
2`172.57258449541854*^-14 + 9.75288391454933464811623366808339671588995892244\
46956664067098197516372326189924121041108015277826681420993030391527468538093\
41949584625237354510311110841383108023277887642347271154701424163838761091`17\
3.0550523330265*^-14*I)*GaugeXi^2*u^23 + 
  (1.535528806266151354218465091072080001049497332336602478399074465184320019\
40349828248096205943423285034112454483940825911863159783208975416255260850303\
291558837378211346322697860797596322373708876349`172.57421864382601*^-15 + 
    4.64423043549968316576963508003971272185236139164033126971748086654839868\
21995201962400527626322774610200472871615013080256234961664688691606450049100\
5278161100382060851792492727197842924960182798145`173.05487443592259*^-15*I)*
   GaugeXi^3*u^23 + (2.013606700467021282348759222128109978827931027200065614\
74459225722178108114853299014391110641355546850721271825900967070458748625134\
19678126220069632066515589877008800658240936138788457401650905182157`171.8968\
0738471966*^-13 + 1.289976690575343557433671665747983676773418322075192552488\
91740041691297060430379122640275198536745154043499214475759801787443919679835\
2182643883718499143845018249709699299279112617649983033798124879`170.70341459\
984272*^-14*I)*u^24 + (1.6358098052191284488794822029760789077286817207325274\
36364013950426097145117111362811854379592233115113557452413297771987156721031\
8072807154870742482216521994494248566228933187497101431879170210397757`171.89\
685673196044*^-13 + 1.0184026504542185979739513150641976395579618332172572782\
80724263487036555740239835178739014725290093321396046430071787908848241471156\
593828403066093551955667119670823446815220352066565928143526244753`170.691043\
44581478*^-14*I)*GaugeXi*u^24 + (3.043622434147915499286927697290240605178630\
50035291197326548417287443648630593315410441063165167991567634936693594267623\
41303492329530579593075142572839841271610565941033316395625321328359047249496\
39`171.89688756750036*^-14 + 1.8596917964816165702133024014215782983232346519\
61948073382192133324153710482177090326392983411399300847766693481000656181375\
04964298160612143168590996444078343592063412027127194725198995681433537795`17\
0.68293776623645*^-15*I)*GaugeXi^2*u^24 + 
  (1.442832283984515047217174596846858881050821966689505254612235064271842187\
32340995752590288070231676046940435027489841698753861152772728644334011685929\
077962798479622063096190334304098035713597714717`171.89688026084474*^-15 + 
    8.85567522134103128673001143534084903963445072362832415896281968249597004\
99151290015542523019590442897512699689571459818160716649665790767687223138569\
73527540171050638667958437844057095032449216089`170.68488609013738*^-17*I)*
   GaugeXi^3*u^24 + (2.624265104244153188613448515098364163267289338814762872\
30360093059785802123979095516337290660441232496052328192590448526026011969863\
8197655108781294368530068947467079524917216911738595806059918811927`170.96756\
034889916*^-14 - 5.6315042443740182072650894587050226717779519034407612291309\
79864791317531199440479596037831566836386176975350604417367341303851621116238\
60724315918858178099246818663265023708697682719969940265524053`171.2991770591\
5827*^-14*I)*u^25 + (2.103711494616292653517869999933787942637782672687599795\
81233348336178688912122195504724539983080675914459908242494944716051555080585\
5499878432851069277168391842118650550114916959542598276154005980475`170.97300\
13892617*^-14 - 4.44592440345317226889349167792501789877206729219007465457708\
93669405138404206109049442403933422392522449805399508558163220819881219338725\
84665651990985616573001199973144924016034337263075642002186422`171.2979772832\
0787*^-14*I)*GaugeXi*u^25 + (3.8669911067649916746631290278799441612640117321\
32187867384988607253994850632821948643408928498127299780528028345886734061274\
17903210140854398381922956610444263575758045609640581247563221261634457159`17\
0.97533987898515*^-15 - 8.118644562827531969283767411863076162975079403129701\
54314077188745659049120285469598513463132061080844735576860591062110988884787\
483576732851988624440851722026306082052551342058444195866069428282061`171.297\
45023394673*^-15*I)*GaugeXi^2*u^25 + 
  (1.819301890302847608762768667250128160629624306593404134570704529333969221\
31057957908335065270528172476209837760277225980774194573231248297781338427824\
38380120103112884174178193520304835122160391335`170.97105191434537*^-16 - 
    3.86602122039406284251607971993479817284527590625223883006703423212218594\
81918355695167307768193384802130265564790050576713756418451598892040570886878\
135796286966956288216730574211628374574734680107`171.2984113771058*^-16*I)*
   GaugeXi^3*u^25 - (1.199755876359553292492082268369850399114857921193716861\
98898850972380824891061808653513486117149069331227871590250121615465152556771\
9770036683569675085247401232023153974362568314825179996382988487`169.21172061\
66446*^-14 + 1.34625670477116594057225739110933394173064312234990348889828691\
09154647011586654469369605642913563532008527658571891379753465777849159683970\
96556580963549486527668958707974974636609886200191532315382`169.26175561010788\
*^-14*I)*u^26 - (9.7188027566720292402660259056563477141651377120255688000991\
86377663197802795901051251004623629399909593093395082277763089773091917990291\
27400049070681829126161531545036955614308090342815459015524885`169.2178818796\
325*^-15 + 1.0628342406088152162412558350863162697873498334341343333407528244\
06945816704209563371284656019491857790146920413570372085799929830196817155602\
544669181749594627107072664190769449955173171717249829638`169.25673464876814*^\
-14*I)*GaugeXi*u^26 - (1.8089936194694397973505310416604418987612950998924338\
65252508068760168645374520164896631061396571021714998129710086816356435276714\
10534676701407123812901759742193625062667326144280286250814919305309`169.2223\
6428087564*^-15 + 1.940827743720445177484032394505447101350812739314506173926\
59211413442279572073050702582415447037643596461611553782415772189552403775070\
958849160330894058621627558682834330488334339640318254627795868`169.252914237\
53444*^-15*I)*GaugeXi^2*u^26 - (8.6308609230979582393841382465817269672624466\
62165749956391308857190970322064126500345527428482530072359931212682317852820\
164584443343440519480295103268998634334103773911823057912188318695926147858`1\
69.2228114378417*^-17 + 9.242036874859262749923963783359271911194346377688124\
63774567673397344188438443098583725787843036398078388626446582932248521678113\
2146236135674301471145648648931365849253832777825697158012125133124`169.25252\
501633713*^-17*I)*GaugeXi^3*u^26 - (4.887392197787677623857499777526102652275\
28704512281848084774893102318393367281553258358381898462413403671113745549143\
19139791057183895968694412537668124633039147446015936484632792936991451404510\
4824`168.60598081990028*^-15 - 1.97431533475016866114867852545545066318153004\
22715045271554906836874891554887382139764168323006128593385828283137420818697\
0972098013560462427298543673224379717688676542917113382`168.21232014746465*^-\
15*I)*u^27 - (3.9524940009398987473132674848202984646818050230474956570836372\
40613856171566734529199888859115806438679227372075923018971038158016054761512\
39537946303452924054397665106465963658289917084436146991646`168.60741774042646\
*^-15 - 1.5586700011185542061700093622016715761959447702143456793332821187006\
49333280582800507697499184694362635723285510849012002402411300107056282320777\
97636756089250806849902302984248948135337476372706987`168.20330069784427*^-15*
     I)*GaugeXi*u^27 - (7.334966884164529317050227304042361377098643081746693\
04135734583842712924581422655367027204605727040403006603663247482689368123384\
86503871871303027803716734965843107606833634729503253299951968381461`168.6083\
4750305838*^-16 - 2.846266958564316376484364922281313313053464363000109501391\
21082545335965207758598353579543329378970568262513006328950017830005541758679\
8428585768478584241629797342476476837103676338901424661196141`168.19722497685\
768*^-16*I)*GaugeXi^2*u^27 - (3.482398838527424652601347717176846672115078708\
93805311768514045131703634189742959016552611064930725326440932423068730764160\
6654760367623088947297274468847684853961951069740364297618718681089376337`168\
.60817688244026*^-17 - 1.3553652183639601792782690106101491966921258871429092\
86376767059739695072417898087397997825377995097944107204792042619132523835913\
136570680278937370754400776093972607846112906512542334011743426714`168.198354\
70964034*^-17*I)*GaugeXi^3*u^27 - (1.1670983577776415697917609883759767877937\
89909664935555367497912210371924444531776938411647976785695906779951314114701\
702980630494227573712146416024520089876531951843212874103`164.94580881821113*^\
-18 - 1.609339454051162795567177918081288978631356874264623008407533951360474\
24564939465823048916718195835467766644580806097796949062811902219510689894280\
12290641394281155740307925185825877597762759708812`168.08534901868484*^-15*I)*
   u^28 - (9.6734762742063537069403321288065839610009198114568674571358812788\
15875928988860841014611849692443799781473877674623768787389694040237019099860\
99903057348264754442925410410112939704476618783356594`165.9669337997551*^-18 \
- 1.2705311479351285228161930932220702462879133217878602697954215405477428255\
12679993339859868827861858956052457216890245765387337988701732979130744316759\
78747849588071634009935677581946548017612029736`168.08533654548097*^-15*I)*
   GaugeXi*u^28 - (2.62403814001886131944711219955901816117184489439153270082\
23187279231397271100917779484326380083377100525182550610907161068629571120750\
3989519311935713704261101924203406511305209417107387459576864`166.13878473017\
28*^-18 - 2.32010035709893034601217869197073697148227650065609266658294368273\
93564639796765095771354126421825250501827479612778400933160085011075123966735\
331001700466998620430472297466515034870430271572838169`168.08532135793698*^-16\
*I)*GaugeXi^2*u^28 - (8.49660455484675692549758804917211900455884267291980763\
97963767494527971808721389600328512122278432496539759738702570652443846029373\
19504592860593541512935579840014285629466595547719134192294604`165.9712942199\
543*^-20 - 1.1048096938566334981010374723670176054677507145981393650394969917\
80645935228417385512921625067705964309610832362513257187293337381479767807939\
777666747641285648591927252260310239755734774836801841`168.08533629015747*^-17\
*I)*GaugeXi^3*u^28 + (4.30380568212950060636581886464585512022306067787585689\
21790687584477203624797705697777415698482950076702863848757164241386030523058\
8449300613334873313965963617737568520939794211`166.0262432403179*^-16 + 
    1.79904092012093458611879465503294877956484796618680003895123805342695689\
64727534975626331828989231944991265038201012307627425955334043238454675502754\
3187574132597727448777076195`165.6474316274298*^-16*I)*u^29 + 
  (3.441684022384606911420074846005102905636931053385224935575852230348386547\
67370748061987229877759376831430336007989163705397857062742945236477320287089\
392035006079187716426734353`166.02706430383824*^-16 + 
    1.42029546325336941009378525397338061544593260488431582022466162112654491\
82679632875494472496570446272361525030158693927074283648947928872464217502174\
4621769052050837459560849627`165.64267200797903*^-16*I)*GaugeXi*u^29 + 
  (6.346467649224988110223127002458127788841448407978020228642685023246682753\
19196657358596274541887169118610427915713015453792081806361431173710283404317\
78825015090662422850860925`166.02767612435287*^-17 + 
    2.59358301985397892277995568116878199342300736544092454127981687336151680\
72719329598729036732867771453877567446376745432048691880687522288847701525709\
887453479070152927398068193`165.63904420794768*^-17*I)*GaugeXi^2*u^29 + 
  (3.026011166020132690582343117411012482542285676142454818127152847452373256\
02923711345684557813581027321626045367462992833841321797234580249327704666505\
313914654767353215458076709567166840256375495`166.02775585484807*^-18 + 
    1.23503953326379948703807413388989618734428922163853549584753184445786514\
63199680761299541301365605454227413069703212110499377086041677280403667393195\
1845016567000728225705086632478965841664230735`165.63856618806662*^-18*I)*
   GaugeXi^3*u^29 + (9.383703512106840042334622674494387356678452191135874646\
02755251067141584105104103972522492641498683469142119595368163109123320643679\
18215777808590880806646749119531014319482356`164.9399034412356*^-17 - 
    1.01283601253392416323235179182821602340769566143691482215005368017479998\
07851231607262512110454770072784077185631978584464257528249693640913667730553\
4772145704866377493665592175`164.97306829867918*^-16*I)*u^30 + 
  (7.597885588064705136943017337932240253912003747948446452898783383196599029\
31243935853510045695977929955134619928298801552855435360125116554941426956213\
60724717219595480096109143`164.9457432209229*^-17 - 
    7.99607378316255918341330361969644229006075522187038017486884484348526300\
61983407425756674556221868995663767254989304614191506801971265586160534714895\
872746609105034863420204349`164.9679272643151*^-17*I)*GaugeXi*u^30 + 
  (1.411463573286724429424991474811262077954949475635749780680187832273870224\
33860363492567039020574164161389205515881933105621407783559022601324022687505\
63727903923657744794866815`164.94962927542255*^-17 - 
    1.46015260388185863349286413924891554861979008399372159714996297141904802\
72188274399486001440701384773121209672650220842591492546446926759211923730546\
20284938079309332288542862`164.96435784822694*^-17*I)*GaugeXi^2*u^30 + 
  (6.704624254262636489634108370919556934420973932880473895258340516708504528\
75416771695064067177867458418730223778647360394075089252811483678958506757113\
84075133667369126286547758513902132307116126`164.9490724043323*^-19 - 
    6.95310763753266015948982923451864546961804801901772189119029986390022870\
10420354283266673527149451300577188917382004012340440697366317901009160621648\
584997051395682489930612477375372471306693453`164.96487691306012*^-19*I)*
   GaugeXi^3*u^30 - (1.747268525085074647632580126984071173555540926641924023\
51737609410959285304957821605791148637730565463764388922733499373683864981557\
32819709804730839904623700254494669600119208`164.33027973576728*^-17 + 
    3.79117094432948430539691405982980329057111253552373975285973520913370914\
11034055674596313609797904133663567345131016065385988259226418348017554239431\
496128589756496344348800854`164.6666934493272*^-17*I)*u^31 - 
  (1.357458386057479420891102068090047146777443520855874054434459165035893148\
42613150742742151240174027655855135303079733320528236166947286889417784917832\
13797569411435928321816319`164.32451414510317*^-17 + 
    2.99302969289169813583966899460247628202982568593979454173136990194766511\
13974254479944458112998345368681763693524486367409990730968225011592805978498\
549575202439339219222737517`164.6678986456317*^-17*I)*GaugeXi*u^31 - 
  (2.455151452209465628125666879669903562830726397919219454781824909678049457\
75668800931168686650190582565346897065214415689561691923742011402068795881792\
0889463964408919378978501`164.32105018397527*^-18 + 
    5.46553248267179659588113468579582625414142081780310307620511025573051889\
90735595137289880032431761108027568483827322931792156986985454368995558743345\
17748515228053248727630329`164.6686043758782*^-18*I)*GaugeXi^2*u^31 - 
  (1.176366861699015884419874479119643934257676038057855861670186852828114528\
76227797178394553252203040494773686694488289332845279613004636676290670408912\
68951163200230094879715971160739171940387405`164.32328102698048*^-19 + 
    2.60263451555799837899101651704563154959115277038243003628814774082405661\
86064569112995180967824648146679794516108249015139122374754978270950266068259\
608326262990729755845858710164902738065262681`164.66815143007065*^-19*I)*
   GaugeXi^3*u^31 - (1.210709780638361998284988391695115100525707615070418592\
35724189284874156492334820015894165121952593939070262375156286200646591123114\
96140151805742168237207617733894036262989693`162.56192538055163*^-17 - 
    5.50294538058489743030427854129465738071270853456505754669669825703295315\
45051750040035508358961537185301494081498982196186348465271069948450390076313\
0322243421460214345125703`161.2194805319546*^-19*I)*u^32 - 
  (9.634578612027015960552341228428179759227950458644589562556245183158398942\
46322996471101297363553401078429633894533651809753809034560517643680350040018\
6319987679950716242855239`162.56193244731708*^-18 - 
    4.34443056361965586602969358523262424793108568518294016844476178186812091\
14514539505291190809706476725238021643288670154883959314687686801408202691826\
0780718490626485009309765`161.21603258301738*^-19*I)*GaugeXi*u^32 - 
  (1.770212195238599776740133209284651011379849104426389224397984332671226365\
73208222092661159305225605101316663724241003386633304418663704498026213410635\
1324419512197941432245624`162.56193783439502*^-18 - 
    7.93330798574024114666291872085957471361328690337754291629043455819395992\
52591767792270870174246609672173778652961919413266360487690558506919326654638\
92517468089701030604787`161.21336682078842*^-20*I)*GaugeXi^2*u^32 - 
  (8.438172635843035111513020749819558654540176197710602470240922674757685397\
77492440656424656239998102903887353596961471407381142402845546911964206020395\
31200565872603522447291`162.56193872019065*^-20 - 3.7777657074953529269823422\
48028368911244422334941687102995445027711409488218655609155755722583171889151\
132316807710448250779070842407547948539364506615484508614143347907041`161.212\
92533385807*^-21*I)*GaugeXi^3*u^32 - 
  (1.116931627167088329136650598157681775987796189007153766830333699297878146\
46311543543423836921462668034080190666877339828047147954355243370838948003985\
1816512146770955332352628`160.62157296178006*^-18 - 
    3.43477750268776252254270549120396543020653539692059888522435237674658143\
58800789166602001309836525337880628878907788227288949831264720659620733000995\
59325414524324567233901284`161.10944498280227*^-18*I)*u^33 - 
  (9.196878961723619304084961634050180061858947400289415437190782188711911980\
12242861285246904900519900758454051952454676583823299380748381812123427202191\
504604134707084011427832`160.6380333561442*^-19 - 2.7116664494903388335863464\
40424183234373580576516262277808699244799932712536904407889631682355515158253\
733858861141175838601302468267420496373657973336309537782361500447816803`161.\
1076291530549*^-18*I)*GaugeXi*u^33 - 
  (1.727978858571152421419382887161126246072526935638805086554418767990838012\
17121649859970159897950297816917578894479210798619366911290302541691692957962\
081253322819089828995854`160.64909993591317*^-19 - 
    4.95173873385192308741854567381807373233436453102969633338979862093900756\
20239123970158491590839842020285574813986056254444023784203144200368562449947\
8804350377648621820905677`161.1063192333832*^-19*I)*GaugeXi^2*u^33 - 
  (8.202359114830326050991310333738803764584574460417770337472987887860551605\
18961492884311855004191198667920737248378880874733055992870436172865891701517\
22940218004235892536`160.6478690075248*^-21 - 2.35797082564377289877073603515\
14636820639831100141411111379993433042893152494820938170710281352305723945511\
816183836311640011325811021047794553547594228778589411839134328842`161.106468\
65533857*^-20*I)*GaugeXi^3*u^33 + (8.2154760909350591035093786546829910438542\
61975793979578056122709497244341067060134285999193844710072719986654954696425\
77960715821024548246045752590053886142312606830803340469`161.1764485217476*^-\
19 + 7.0422378539319626334645857462502346957398653056691816844551039158147519\
20253322084402399274252046025398221201639232948439631172496635396583661631545\
40876601697037460111512353`161.10952647508836*^-19*I)*u^34 + 
  (6.433656065845547576939154557135819578217621883419263217178266348614416133\
75230488001433750807206019883473046889321239499458141290204890475752201771737\
676404251767733264516546`161.17495381221568*^-19 + 
    5.55966146363049681589309401019755370716305155710724869825402940722217256\
86210437508439994270410889674196483170836049592944456624973437341449960249042\
7007843445029573772246594`161.11154431932368*^-19*I)*GaugeXi*u^34 + 
  (1.168889603783683536591987893139675525904441641577434898597890806677600286\
45714684748580275634777058157675397501723915589377794220394109338203737613802\
227127614238881378114246`161.17400806458463*^-19 + 
    1.01524252814122115768482586273172719869933984955871497968117058740578803\
42699297284149911997205466810070662144239626447407248601082105949308253610694\
754056271604887868884503`161.11280437049692*^-19*I)*GaugeXi^2*u^34 + 
  (5.579284265954256581521842887906761284107426695985760554245118756284343434\
95889752700238348708083308151167003189932343992983190247330269070729958716203\
3614324105100754641756`161.17444791592865*^-21 + 4.83448822924391027468964696\
53891771366635230931367379984817647019323239727139510876904342843835556238431\
72449637917355908213619562907594908692195568930502986478518032802144`161.1122\
199337122*^-21*I)*GaugeXi^3*u^34 + (2.792806517504828343027544083542387104977\
18136279135061184544098387570690898160971193797993462472258169901004980162192\
443570699807829286073288751660082051918322533610700820323`159.0852475109383*^\
-19 - 1.460200805949387930000925831626641851200316431537246529482801466909213\
14646583676615590436796858697502282764727458681818001994380120721568442837381\
129055987895738870382429878`158.80361924543968*^-19*I)*u^35 + 
  (2.217711219380032249442780174230151002388768864856795135518349749294664585\
04936047062525830913726682809840404768720915643652713191516754193517176582543\
382218661827070675063632`159.08578742312184*^-19 - 
    1.15279010996004310263230986707366461936867086700308936538115905282306301\
03677658680178192378699370855443376162694106459315946924746372755403381898510\
1886306233478055565076219`158.8016326714621*^-19*I)*GaugeXi*u^35 + 
  (4.068324589778321987320890842357435821388616435913878258094533530962041757\
95521166452182063609123851066851587133515498136616281247475402034018913212459\
64919162734767977077434`159.08620904024914*^-20 - 2.1050949834052961004590006\
26830170174499312018005641449826464357329071584149833324206452521327711199689\
6599949267498751794337862580332857693132162496866195051330775364057397`158.80\
006514088518*^-20*I)*GaugeXi^2*u^35 + 
  (1.939133248067715174049359713913937555134944979514489059927536641957964849\
55923547141254095130977216462380344725207592430154378988683773036599740844320\
5192915646213335443024`159.08629585053754*^-21 - 1.00242618257395052402809553\
65857953211901485800026864046792687415852721829284920591459297720608148569950\
76188060357083418777993456206326556815817261755533097682417874478924`158.7997\
4059933062*^-21*I)*GaugeXi^3*u^35 - (1.07338732939252794392799821479657573991\
04729587015714133358131526231120957659843615083925764981013818836839645486950\
274825579369798691833745560805553799504658140070711639282`157.44229635193832*^\
-20 + 9.354655691697664139992342512070581815721223918911469603067769231498182\
28515818239322462368469416252891577270194345080059043700661449575352922958637\
20643839326004372223233387`158.38256769495635*^-20*I)*u^36 - 
  (7.723990269509714298053642296343535648268125848457791503816471227187199373\
39807553183236961007558287816228519671346639284657281793233479445907742616144\
4474041027374370202857`157.402521933869*^-21 + 7.3852544934455243210465861937\
39933012411492567561686528737712551182775488282775573598387119495391470196662\
6594290401057292923736430229633125496734516297767888950820176236884`158.38304\
568142576*^-20*I)*GaugeXi*u^36 - (1.31347498658241722861580374976211131062852\
91774286017440260654493627647883089634357621029869778548833551371746365661484\
9207410279186641914723906165224126469151961813193992`157.37189282031517*^-21 \
+ 1.3486116901074435716693766092916399413968812514677862356825388136942459587\
29898148222314169646984529340260137808781236698392520404378106344030809934645\
437500580841064087804`158.3833579336176*^-20*I)*GaugeXi^2*u^36 - 
  (6.294675082761394367137335754537462659463209974951351530652808171563979754\
04815613279749651420775384791868867731481134843822296691758040626575067223792\
19776354927375333706`157.37463742479562*^-23 + 6.4219604290830646269970314728\
17333054270863102227553503250184827115456946332848324868162712604688234953619\
70385133922237329771621132431592395623778402589285990876697184668`158.3833317\
3229358*^-22*I)*GaugeXi^3*u^36 - (2.69147980887770175993975361526180211694269\
51633271385282239455903854033294324173597240609827381966148034124411046435841\
517722043916399876943164624027908370886264750177694294`157.8395053443972*^-20 \
+ 7.7247218971976959170662163778224862083504704079178433118672121483161433777\
21030483885660203564602520472259091369072560261617417710908965747168761543453\
29204053930759043079`157.29739707130904*^-21*I)*u^37 - 
  (2.112870197818318653285063035362784283330363093622057692908584235344143461\
35387800616419530885155389069947123355736733832992281284731493715111733429929\
70596699475644887164087`157.8393174562031*^-20 + 6.09846465568239151347332871\
93335417434345819009877710356846411697232710876744977504360475291299493582675\
72966870320442311803224508612341379343759113252598979373137571392729`157.2996\
651499613*^-21*I)*GaugeXi*u^37 - (3.84414336724116286857600255560927405704568\
88857693020635348765690345887425852924184101907967752142379920296423315302078\
39698511650428045762945826306907664151897238735247867`157.839194402937*^-21 + 
    1.11363267625504540680817307048699457923588017322385384129893447447120602\
47057778500796260705367733610749481069937106894656336323015726884257932081858\
98300683189877295645629`157.30113679217513*^-21*I)*GaugeXi^2*u^37 - 
  (1.832926144121616555520408820993898924585069819856639998317012340404441145\
78958844140007659546332142818276553230343552853431470270848638334768420864780\
039114423102973860963`157.83923807169808*^-22 + 5.303012744071644794324633668\
98568847255181034868501829189968797367240964145608500037917176446082552892832\
43190176699498363506300074889925037771818376109556342375109316459`157.3006157\
7663966*^-23*I)*GaugeXi^3*u^37 - (4.99336201241885077191046992364281881134018\
34329624834032645505068272608908072034923043149601376834789031346545657143958\
94185734562965026108850719324857048744105723915541997`156.06412585271246*^-21 \
- 6.4858763577414301184551306258248236341202017136102005629482173575566746963\
87214311443071787419130975225840392866275230963428083383713017024774255703821\
484475579505892771365`156.17770146504267*^-21*I)*u^38 - 
  (3.962903255457400023437071414276767397535903010537959628019671373028991656\
65391293262741566224564062085970002645989636939317180406836255909230628778072\
6470572028432866496041`156.0655562933893*^-21 - 5.120428703480076409306682073\
01959760588436977390278991811701370333421686556885340377084614796247182254671\
6099631269919181653750039773434493242833450385382480720662546924762`156.17684\
914658727*^-21*I)*GaugeXi*u^38 - (7.26730330221218303035460194781050223396176\
29187335724122052215238070485816956654287695798317668557221158698016364786490\
163249376166469398724753197332654779938265495603492`156.06670417583751*^-22 - 
    9.35034806722448735612524552464448258465841436973552941569193806695813514\
58213844764511103571488615889983511384571015915491068478987167064659216958659\
2113322566381856394957`156.17615866771715*^-22*I)*GaugeXi^2*u^38 - 
  (3.464452315279396345330640108098872655496967686473640708242974256139523634\
00429378075455441814163898878913843979201022366863268044278511855133453163247\
43326968257100604179`156.06700366090027*^-23 - 4.4525466986783273124405931069\
73563135551625890350252102710446698551492926581611655452909693880410280475405\
3040271912340710032609041508126028198551742481586788875326494998`156.17597755\
58945*^-23*I)*GaugeXi^3*u^38 + (1.2596502106829929958696222373622873780230700\
41269022963658083719418374994609118659143068201536393780461040217510565969183\
547729673474485843539508809255924994968505266558108`154.59696749500648*^-21 + 
    2.09591857301912549748182693526349981404757240914078177541593404436022967\
87850831332786598579769784528771654836125470889695634108040142213311770330538\
29230605536264693475971`154.81809193755132*^-21*I)*u^39 + 
  (9.797510286907110057647643892769527979612922736917253785789106098294687535\
50454197183280847267978779614155508576835897398819868972955663269917062559939\
259083531683246974141`154.592194241459*^-22 + 1.65467255764667802432775810678\
69735374059782177427224542757374034422865885145393157463104141923514101661832\
76536221386028602692740011227366718710305654655741212840547481029`154.8197905\
776095*^-21*I)*GaugeXi*u^39 + (1.76993965967116810719127189772887712274871113\
07772290514822643984445526759383387591301515741827817634559260988756230557071\
9992011277370806994166326193405730327143794324815`154.58872039746575*^-22 + 
    3.02157597483306421833764523848056037265439500631279752519917264976417550\
94613326635367407563512504011730303310661434005739701345687161543218341666451\
0850178830170882583492`154.82099545537682*^-22*I)*GaugeXi^2*u^39 + 
  (8.434190255882966306660396424148903760803407559333637034139759383364984787\
47868490220483311543086516893137041156155994669386450997122149128568981950161\
6591474565495726583`154.58894686442488*^-24 + 1.43884570230145915158935487546\
69335107878071458632369167615107856019883378387298397794003601672620957966811\
100314968574161762545565315020580162698310040484706198613456357`154.820917694\
88878*^-23*I)*GaugeXi^3*u^39 + (7.1523898227231071680213690947231810358597989\
21319797046234207906550574392881945202017250769441206138028248695829600080515\
16220826769826689351031774231156279235843790874382`154.36909709986992*^-22 - 
    1.07919915333219910024092347613005633744494875256721536296143914964230444\
45443537994074981286406104077028057415020147439067536582744301155980401187790\
6687075903470048770682`153.54774751927192*^-22*I)*u^40 + 
  (5.619872517695752917445075572478065905647573921153677635932043791186578923\
93027192340789097879815939190027601370768811077653870565414416379018631312284\
791614297217518411261`154.36905097779584*^-22 - 8.519993315780519212428343232\
60570792719696383605696339180083539191292982535016157426972206821534532396951\
90118580111361059499337455009126161062008873700323081686880608433`153.5497637\
677856*^-23*I)*GaugeXi*u^40 + (1.02300203692393818331947420683094780374537822\
53990064051604602706068079617409531541441369469056365572480623282541414083747\
6091659202315789096076079492242972616573739895829`154.36902006997053*^-22 - 
    1.55582486635992089966082789464973796931422817875822809763319602808844805\
50639425483449057689784543635074773847740715987671734661622219057820715671185\
632232910568908632844`153.55110427995191*^-23*I)*GaugeXi^2*u^40 + 
  (4.875744909023137735980959818223490634760625458885765708856190114315847679\
26269742398283910790045684147361663621317745301914661583923098837842706159424\
3530502619681279905`154.36902873831755*^-24 - 7.40868983980914714124203759357\
01808062582294226582290363485525147068955003044883254519322332307350643213208\
7987653142270082602934391383705748365294553915852884233744421`153.55072917604\
65*^-25*I)*GaugeXi^3*u^40 + (4.7315110196326951268777839760265920700831384797\
58001062723210959674140916124110958819693290937515866926214163978541964774551\
734470167350223367583096082384722558712260723`151.72716760652534*^-23 - 
    2.06863422956800720210330039381408365230176608159825122445643917443971553\
67378447286674698469253399923721573589242628222751599949334258179898993095612\
0037958182744550527914`152.36785145728288*^-22*I)*u^41 + 
  (3.766859948001824155240364436607663344600391326682560863189839657329255480\
43234943304639224749842803528101514265456953690803095367505934079489845727778\
89514919143117262535`151.73062705628143*^-23 - 1.6331322865010583174499739951\
16381830764552169682829914044557242978722792161456364737476194941057888714861\
07283494433337512631178954669841307840228515819440670587803048353`152.3676689\
4761897*^-22*I)*GaugeXi*u^41 + (6.9266909780824634021300709391638623779872478\
04091124946095841922104584071170945871456866911497531634165602129390644890748\
840252676513867360810795600627669211234523954523`151.73349812986223*^-24 - 
    2.98224156665410649273473512151687116922222570115995027782049583500462422\
91643985790858260951097578837401810895246809565980567432678678840586649085207\
236593513759511861004`152.3675151361997*^-23*I)*GaugeXi^2*u^41 + 
  (3.306284317377047625238619303778221440269755626735901678386814234962444028\
07596238811010434396699939207934593333394350048500163157166156842677770888262\
194600192849532513`151.7344787798572*^-25 - 1.4201150317400507108260643435794\
62461534393191028547751343093254764106775792570751945631473861789468447705280\
726038550760979401556127563837459480247963647310179024374334`152.367462107123\
15*^-24*I)*GaugeXi^3*u^41 - (5.2147642710631657351416806826368259115546917310\
68296107082622954788996666693626856003324469452150390050924591156895340956104\
9965834982841486736825029107106562635901189402`150.70797539722577*^-23 + 
    3.58756061100061319996151439584970183353023958408908269659971523792073111\
58053119015533754546697095983894326311275566460380524629350336290764267527936\
735368468879518155441`150.5455399630364*^-23*I)*u^42 - 
  (4.088342332943363045770181821130348661291915044628909262026280590813157576\
76656400162483450888347754184827621304188080381245229105333500348028466397549\
689203678381012954`150.70699899265833*^-23 + 2.832284692895220947338037680933\
97513173439967164927581310503834572689298616208834333161220105503389346534155\
08901762995037256286329212861129684890476370027738589093280612`150.5475886440\
3922*^-23*I)*GaugeXi*u^42 - (7.4281682025381906163703493878295895259189428566\
37309505953565199253856021842717238108431078400698502874124034389581307670909\
568803902504679250057661950726389736005315434`150.70628735445902*^-24 + 
    5.17199813485214259948685141735769371881933853083780800653963524002302197\
47307700182577266280135401532845367451038001990937598435905519137715076756522\
06700717481486599068`150.54906398475973*^-24*I)*GaugeXi^2*u^42 - 
  (3.538039731492386062143786547634723499602134358565706803724094038071769363\
96760261629382082994021604286306406796974022102841252878085954270250420661125\
245998086285064306`150.70632008826777*^-25 + 2.462856254691496475946119722551\
28272324730406230371809835220725715381998796703334202748887048263816823073178\
338276199956845706837645329227214651221533652415118166028527`150.548996447482\
18*^-25*I)*GaugeXi^3*u^42 - (1.5610776261785375814899070514993548282716180748\
13366520548559583165526228885702493307379970263335220133408545342299435018132\
0203606729282373632027486191834587790376791158`150.7273115040649*^-23 - 
    1.02260654236636377690828765351830710909198603813685898954889972426524664\
10443863027684003722109585888742135627392262562670341623208364505005429007781\
368668411648263955686`150.54359557162977*^-23*I)*u^43 - 
  (1.226581460760088855986396784775910904288990491907568748408599825243116117\
95070903700127506830028310764929789151615059525942362521403061578301915376362\
33707977265083605833`150.72668916415125*^-23 - 8.0732095449976087650654288435\
65582440199889774764676233280787296830894534560944495540002938507567806901686\
021625470444213427597269761451320075532458975264535511787333436`150.545038992\
92405*^-24*I)*GaugeXi*u^43 - (2.232642590743608107059250343761779020586596322\
87231786111159980676608786839511729813595146182454905542066761823045320855251\
9002478956796834470498831855659693382076712579`150.72626545027032*^-24 - 
    1.47423826473869377449020874534675853255824074147876696433823072376911987\
15285202991855657539883384690863948387316076463346259090666520911106224885359\
86787436919543773932`150.54601392440242*^-24*I)*GaugeXi^2*u^43 - 
  (1.063939292124382198245803815468689830996228713336660852626026954161211000\
83334099983749999873447918900323453551145269731873644516908359742957111756447\
25276022573017969`150.72636163192684*^-25 - 7.0201822130413989261438511683178\
97774086860673708414115896336779852951769183429996121741685658754614697118279\
6743221254029805193650099576696308977904132735091406846378`150.54579316854966\
*^-26*I)*GaugeXi^3*u^43 + (1.123346240190434669396501142376032320101345295452\
56219737006272879228468290873436609318989792685889103223679726101059314923262\
4460882216187955851917966537769526522040431`148.84827039312466*^-24 + 
    5.37609700701821673251625228260428255153607384648068220051646620258828707\
79962026692165200759226255684738672621379101593503959578296943309674325855758\
81774395345174784021`149.52822385363655*^-24*I)*u^44 + 
  (8.825985666637618878233847594020384956660065533489248433535555529080578104\
77409590878571248931670511742945973152108216166415555342518151490125638327969\
380540157382891504`148.8462692689678*^-25 + 4.2442871108038553151444096967928\
54645949531984063696474091947002043384535260160002013042165202072817216210996\
424665915276628387760284998132183620191485611364746190618964`149.528310805835\
84*^-24*I)*GaugeXi*u^44 + (1.604790794570279884625529472018428705674646631396\
13306074589641022719835257757044162156633687825877846383067228452213411797344\
61525766768843974566860418140218498180013`148.8444800606307*^-25 + 
    7.75043733277225753200283509849129978825566710133370660486355539503574567\
30837704384585987364559590575252548630363464539834083602579117357196396542627\
1285553562347852159`149.52838784522274*^-25*I)*GaugeXi^2*u^44 + 
  (7.625953481545423383794595173672499780276465016571411487951059774164739047\
43005204840062066615724571682867083856875184167445391536213721720310810804406\
4539060531268339`148.8436122125041*^-27 + 3.690684444177265491429921475472047\
51821698433396843171660169304525511698718274782783742796974093288453583564906\
49268828492420763132913027236379306012918359693445135817`149.5284249750964*^-\
26*I)*GaugeXi^3*u^44 + (1.609972303658059807802441253394441545028544033121811\
68019802290722943593626506381840492754443556243159804579507427580432788734881\
0815663552159127697576539352396541322288`147.50587426161943*^-24 + 
    2.83580693221548782305037207142632208988577385547148564139207808581957476\
13215219070245850993477698151206083231485856382570124317998574975162861479338\
2585737628038157406`146.751732516511*^-25*I)*u^45 + 
  (1.265532383585199017140982310670755304204009249812370133290287683426344591\
73720554521433890438889929877176609912948000289547881691395304522693827307460\
7369515155801242677`147.50581736601842*^-24 + 2.23879494648591143925029374059\
97279656992951490564360326779563835417695484117278213351987626429761698320592\
0248572550388711507773672960330233116942144146634969503808478`146.75355842118\
836*^-25*I)*GaugeXi*u^45 + (2.30371234728467460293801769057912591118102749416\
44176570677777353587793640767776329357859187906650229596783044827124939381619\
0993502914778984736418607515514166907422059`147.5057757726822*^-25 + 
    4.08823425010470784558749291761689454605958244610305710315105078733714439\
27518508041773194796089130057802820219304552679677753593453323190738221354652\
409385516170260679`146.7548832949706*^-26*I)*GaugeXi^2*u^45 + 
  (1.097105707293040371310747492038514909889391890631372264047879067307894119\
03157208902049664121727927393257370160184892003763988368935894117395368585835\
13110738899557661`147.50577697915293*^-26 + 1.9467782143355751645654728179128\
06926695039260049074811024309898731973520358024192465390228385196669419181915\
204978699032273980640634437654201016888209970738865250508`146.75484498240252*^\
-27*I)*GaugeXi^3*u^45 + (2.55396421783999478553406482168911569590859228233355\
12986644967188299225033976378430729932562713588961778073420772762789876092283\
6605628702095341003192211589002772556493`145.94121386164187*^-25 - 
    4.07865223303122361072335899439355120063425374258738437607763221994475904\
82897962890304386735685066846446994501046747535611252152782931644837532789525\
1061025901869718745`146.14451573003186*^-25*I)*u^46 + 
  (2.003719175628938119767499130740149886245640498167597149876510429488634146\
61611211576196870271379904839866457143913977907132513910288679164392188848322\
143374785420294653`145.93925970098374*^-25 - 3.219988605024650218992125521889\
64568471125295467425082321918333153533609075510233344508316334355790893002588\
166158533175878306469338934038191048338356100809922528725325`146.145277181379\
87*^-25*I)*GaugeXi*u^46 + (3.643274335328425872978954680142540422084318415399\
45255975100697688978722006964392176035974892219849827931679473854200550783183\
88616540778923095936336360663391091236803`145.937912645868*^-26 - 
    5.87997919178414387815953356171152690251620104766602324240024782280365720\
92049694784649344721925840076113516099907210406029951616140153172191408827004\
157539203244375929`146.14579656059206*^-26*I)*GaugeXi^2*u^46 + 
  (1.736285059113304155345079430299504867712151214276083497798110181430873461\
04955465259125088922464226073971782025334146914092561300119395477265640222531\
8598489556983045`145.9381643748137*^-27 - 2.799990091325782799123587410338822\
33453152430841239202019059420133507486152617594212615927247265905124350076666\
2248114572854838863816817723400420333531311390630684568`146.14569984114686*^-\
27*I)*GaugeXi^3*u^46 - (8.447136579764757548309645416996509378167620721907872\
02338341900162338564251609459642965030179601521763652682792576730151368695225\
80067622535052705045195489117063352563`146.030543663285*^-26 + 
    1.14126704127813420524109952303884866964760724140213660740057535651833615\
79336347058953817514592578487939556018615483323637064245052750956640449154903\
1309842895135416417`146.16122142247005*^-25*I)*u^47 - 
  (6.664359925046088128964160029813640004918826693783593145883293601135727221\
33558919977089136632474439517131105875934642883552355982151220972669104236805\
49506299237937406`146.03035708050518*^-26 + 9.0100029574589542519034172871488\
05286691636116332657426846647551460548615265537151805645406257298806268070541\
0122236765555770355679612815582493328182613033864580591908`146.16132356987075\
*^-26*I)*GaugeXi*u^47 - (1.21613151330528694160037572279236545291596431873634\
96359713193215122543843839977853129258293898074856489815676785536168988062714\
772905912671722448613333311789744470306`146.0301635383622*^-26 + 
    1.64530488788380903730410228721847748713499442124335483446764868331018713\
84397937407645091611426371733185172292283191061536271108428451035888977042537\
694554010053847218`146.16142938389237*^-26*I)*GaugeXi^2*u^47 - 
  (5.787918295378131315233551661343448304957479797461046859765641689423770554\
97913783645024251342436110256925886624740954935511013845915993603620542072084\
344210217569968`146.03000904374008*^-28 + 7.834785180399090653829058510564178\
51016664010115883254508404134909612923066568447983099600544112939675484394870\
628145787441481353735763613760811549414026381431135582`146.16151374510738*^-28\
*I)*GaugeXi^3*u^47 - (4.08042734794836076520188045268829998713493501260783574\
96275263797731976032099642333466881883614323739236316117193727011534341007412\
41309600775194620179075375826509187`144.11241429284172*^-26 - 
    1.06580643973142785141194490996827405440561858852467246427186599388644802\
13524838003415613090097800477621173717212680892780518791575920513406912311377\
306926391115985849`143.52938698317135*^-26*I)*u^48 - 
  (3.210917840798951997792437162799168609320711353165076797814115689549619029\
54357767373055305155341763257906616296186224283218058664136789659655587857778\
53317688901046832`144.11232370051883*^-26 - 8.4142613663007461953574598155390\
05692675936225194782612672626267524589642256451055328115597445631956016716092\
536327020616199045980989879005457087929452836624565251986`143.53071050537415*^\
-27*I)*GaugeXi*u^48 - (5.8495094404568280396221819703828654967006384692988018\
54323749556340986395856800919613326135696284273136537043868540909352762616733\
613141028496558819913924176649640077`144.11225728978857*^-27 - 
    1.53651729297665800089136222718538364822777965851382986840108827493927289\
11946562796686124134465936615334872864631553689820885214400068474705617291001\
60952774920611232`143.53167529603152*^-27*I)*GaugeXi^2*u^48 - 
  (2.785569363998255054298740532744596341470992257738978868967493757060121487\
59240598323848824901314348135375286859215722373142589489253579612871459550141\
789343728605507`144.1122581821477*^-28 - 7.3167490141745619090064867961208745\
15370379326256332706671848928282251862831696569850535302126636483492796602205\
5017570575643878095564165264844242864807274996219583`143.53166236248907*^-29*
     I)*GaugeXi^3*u^48 - (1.5703503307328617304786068167806234824811265382905\
66725525340595592453524434221560968941036536412913529519126743971596359267451\
886441130323055905048149488393595012314`142.81889929675268*^-27 - 
    1.23114364348388748963239934654268822970944306694908482815576693565770007\
75021044105942065192267476708152810281146199025926309757130197017791116818650\
836967128953628609`143.71321147355064*^-26*I)*u^49 - 
  (1.213127494192847074435419474028297539125567319792997990074838482709458491\
14125302508922075344848147294010077267572144985467494174337184442647752684252\
6392318926235318`142.80961928463896*^-27 - 9.71955508013595386551894220954753\
86556008663180190907485981600183502637697534558731121567307374816116995870640\
62788704678665597734366066677197488408555500364963391007`143.71335922422347*^\
-27*I)*GaugeXi*u^49 - (2.1816774293255162249707011805193301038116726144591575\
47251182544100922466998233213396659228711646356154638659770815941425868926105\
49412192530512984477084370411608689`142.80308221887987*^-28 - 
    1.77487527550308722761650249043911575450102776242087744104835965552483077\
53462832463943938377868444682234028551766831547674085004558407600019230196224\
31873979688967053`143.713459519853*^-27*I)*GaugeXi^2*u^49 - 
  (1.041378062820124343394922981046416289673663770644992172028093830038837906\
93416153364289924006711596069264307658669860269077678361104247359256107690331\
09614282812932`142.8041039255358*^-29 - 8.45178702620517727436429757351959883\
09572750591470354335636174072610989302203964114018754180325927058257278817937\
293084162309545516226666758239029639613046651855574`143.71344404561748*^-29*
     I)*GaugeXi^3*u^49 + (3.2163874398255161402052047334012797207129982669224\
01067042751146821003419719131759727027402794269085677950378308594561609188643\
895346289061943262692964123692700202703`142.86637049379564*^-27 + 
    1.76488544222454879920971725527227699988451818865382201168428388943835547\
26887467898039337219355096587139252939225636275970837771075632355816401089258\
29276679513670843`142.6057186571076*^-27*I)*u^50 + 
  (2.539174678578207666987936337748759116943903245483738583976302948058027216\
13075868825567106409515968171960255269896856246531245738343664700825651659272\
3469952029631308`142.86636738419554*^-27 + 1.39333061228253852569188204363600\
81578035669910424910618560135969250174784384843077399476752122444674057304952\
02023916524013508242813080722347454415128376325931845402`142.60572898459745*^\
-27*I)*GaugeXi*u^50 + (4.6361588833773996336919197422037007442493119546505107\
88105776864955396014377372897977255766581343181617797157687543820077594891743\
03890028465183673043857321869101233`142.86635448750866*^-28 + 
    2.54434285721159209039387155794401489685868754886020106947619874221090148\
23659278663077305373440985926539426434123914997395029280955717126234170906711\
0399155170163073`142.60577180978092*^-28*I)*GaugeXi^2*u^50 + 
  (2.207063283911555651186730386904723987428136748665406343418125195143352837\
12774723393273308651294503613884030570881788277935470272984649557541325882040\
34285351714364`142.86632572556698*^-29 + 1.2115918367674248049494626466400070\
93742232166123905271179142258195667372555203745860824065401951710787591734958\
2816665426204419502722441063890907957638055008103004`142.6058672781105*^-29*
     I)*GaugeXi^3*u^50, (-1.4017749326683785725099084263590657604725448458408\
04691580447936205080984776265222176339758794597711190846800016304783456544295\
02186969242049487622524016762811867965742693233998873009068306211054509596343\
552322925`190.9062879439152 - 2.590457868165114120583967497784009157914333950\
92956118087965574507174894157590386356386456311703603714221663178713459016070\
06115500406588709599053623117111621415916649579852165294171435332665421083617\
2843604374855`190.92346839293756*I) + 
  (0.404834588411255754912976263628378820147470329928362880118748895018626290\
35435160542129791784547043124807630907926810323575764364943322396781978787535\
716418661207369401537165525036436834447196619619094425105090928`190.836833412\
52518 - 0.6351220512637586621039825678309964032394523284426364734117033110455\
03259464181559240363059745280060068120037254749663248324761699796188131118431\
05435862064723259807884142287039937121340500264162610833220742415978`190.9449\
369398309*I)*GaugeXi + (0.703415458978741796933710233608445558965300633298260\
25039017098748129622664059035113946979266178827488194437446690530128802044865\
08927093270200142621850197134693351243014181968269194160724569887139066336860\
7963658`190.96380875397776 - 0.0901788310296026715735397106870751087912953979\
63474328351537927700295224193555690555056831120199416332883069045361414157589\
68062152296358327045598411908471855515941114031108758194986180331069082123446\
391637572912`190.75440537689494*I)*GaugeXi^2 + 
  (0.105765423120796105836355854608642354464828692283845946046470810796427047\
56780588501695347330468813436508789149076436788132843738166006996890010544609\
490180799633779693333520481452149283179399572961303696610823202`190.964966152\
72517 - 0.0123463577109100781699158985848569493897189909855918769496137313199\
17531699391325783683732652513827422270784755044825709030940466594968998586063\
0265527231941800117113586824950245471281361280911341284127598785243`190.73816\
664986597*I)*GaugeXi^3 - (1.7256461776818443407978287033778696491177154838931\
66339078134224481981320996392498018567774594801604552471811844334596409869720\
59242864979000106806059451953854747424921246584474988495886579662210504439134\
291199004`192.4834295867631 + 0.233379518558828224814258994609120217881231216\
97174644417324510177912715672275165942247659548600557474083042680784247686541\
35259753096174737256255198005282095289462513778071636196903745839888741985676\
1141840214602`191.69118524949678*I)*u - 
  (1.034385731879704147983307163102594359705379202936013043725596238183811545\
83064655447459499510338142468159512469079571511711934867163998968594158001736\
68111811441311533896427524640447222745420463075930939705253916`192.3458655142\
4314 + 1.47472055594013308910999488991916501311663009386599054129279546552717\
36774165138852037395517025608076497575302518858144356413694125950862536416427\
7906720199513420792797982389607738610432992994803045644598923089014`192.40330\
840031208*I)*GaugeXi*u - (0.3136536936084149668841665634717825834381526896199\
59916889668292932781353825529036413975508912438171479979058192635171519457979\
73510845058564581193633006378584062136105288501133627992483352333818978701430\
524360379`192.30824676725786 + 0.58221385020010054001163663360702105254087284\
41816767321816081205215960085362474351173074214623716593953370479208925485661\
32365135127982452118276086749588091405945285441050259908165725460585590157806\
18144796311841`192.44956131757772*I)*GaugeXi^2*u - 
  (0.021935133854765205190893080736119171499701666320836752369493209601492807\
25943782393227057488060286116801072962094663549102772741216569468330729615333\
20820738824147020858614336442039566987195199141499084039568877`192.2125072062\
9314 + 0.06498508682325500704594759744641241201230294267281358369082600802745\
25690794293616916222576212641044883709431658354700745736492235917368127790960\
0001527486194235222833480471551034121790118425680856782016758537416`192.50785\
018107214*I)*GaugeXi^3*u - (0.92216226998112446242443472859531839522090920544\
54915898514393270635286306709871438279718324096620124043798410471474832517302\
33660502713135398504417617940115104694962823148970683530257545570419487477648\
60904336438`191.74858146487483 - 0.738261936221978640291994260716729119565138\
04181225619856937908142854729483871252590325295669924550911076715120798454277\
56422892633057079810061433117469668753064911332398061068585454881021656171163\
3102815740025441`191.70301382301076*I)*u^2 - 
  (0.663407909800723590125876651145039055567145839172559729892971197988991254\
16141362485409589709350746023302237608877780160656720223050301870658732549339\
659945316033938101111691282179005732842711177491714529354446624`191.814577978\
88004 - 0.4097434143308623128705415314881682095231021001443477576317198298524\
74531745245081448648875790039174104822217238691233624609313718801577997376016\
50895939306661788598216316776876936166919288151731191015456259051448`191.6701\
3923789068*I)*GaugeXi*u^2 - (0.1948386172017017424466078294379681525635079303\
43309954661530081809385961947483985843374374176127547024135105287966752416134\
01464243672320817056243998361735747938674915025488941131403801485293448752114\
99924690099`191.77026465069142 - 0.144142101179341340127855082401869456766195\
92115783564380414328056976248407160262447982814476053492635834553026594163554\
84172399148563338857067858798098184454989735599276121108756986109876316311620\
6431174774424501`191.69461231338087*I)*GaugeXi^2*u^2 - 
  (0.016321424223482854263303535292852373520284618250179747455421806158261972\
81280524114793997211821494008597748416681271062864188201320340786530574886120\
204003120227476364069351242938400677783041717851099565805673479`191.802057408\
03 - 0.0104331932757529642869526914056952983500721449878544596868340260138388\
68684570234751613810733240681102587866490979599373162180303889929839289831453\
48697517923234190580465532332593117650947433710739999299284015535`191.6700280\
4327936*I)*GaugeXi^3*u^2 - (0.17470248767183409433415336033736988127678924977\
18642938922518042389441142593507706504831894557572446308338186631834603852122\
86748559085052355078390359572090810703610997857580875290401112484478605645390\
89048150027`190.91774271371844 - 0.203908513462049835265240710555848256314382\
76653182724632595035163203380057505628338587438229036892220476086645820304415\
14522633942061115161671786885154526195855681491358545466177868620858724741959\
276687002896088`191.0092246335084*I)*u^3 + 
  (0.010240250568144995523093127920066785214945049413263784765731484425235725\
85078366024582149688621892816769737675083513000456326408209830780331956974094\
637198208050394491386117063002837121612296507081218819522889464`189.874532008\
30547 + 0.1825071591944670446010763506293401899255816754887517012073374069857\
77155795947874797558304391489272018946423557136463102863695134683325302517354\
19298719576877526094636523700691145796862946205476988779116704507458`191.1073\
2560851582*I)*GaugeXi*u^3 + (0.0220035793397011165653072501955565333427467072\
34578588889968350136205746103929873984255507813421437608002247186690614021767\
41072796032986955520252444037997663691275556973399664655821129602630087239935\
20604964338`190.77087512642 + 0.052855111406746816148401360063913181542740092\
22260154674523779948701121027564939401116670914463799154222635170861041341463\
97470147576016362957594565627062753227531399895701514011742433443829027482998\
3154097828598`191.11472503063288*I)*GaugeXi^2*u^3 + 
  (0.001721064679900683711796599272678677948149149187826523070186178522115375\
72761133785699350677540067225359515341692740565127356835198469367661044339678\
965041514919596829356456033540585925949607789650481980303198625`190.819479563\
0266 + 0.00364910079778828904109011076673428605691649347428574409110064545223\
78512542231648776488731873642930671375971314804937468484762804684416746297326\
1230076048030042034928715182554053942754489832481225049154527381867`191.10696\
782708007*I)*GaugeXi^3*u^3 - (0.037639606156382842497232434958596905994285758\
34226205948914937719234166329432429577744967089216653598776145425036219437301\
85721966248672712133224707388135708240231151308951273531480948003411566033316\
932594874895`190.47880995985935 + 0.02579264195134752674852918246722471365070\
42888154785457421676341393260191546657968377179008899071583176889569498656062\
21509027862253753795441341862547739280920404368968777850939030849573644252480\
84426639446227784`190.32185792308115*I)*u^4 + 
  (0.049400388528554398167157602066599353586284963032552295938408376158532747\
79041642891426726813089555156601647871175375839607660210661619877838217001524\
89168275282312441340767340151576871104390611800579552948182112`190.5710752754\
0978 + 0.00470437926573104944974036700139527756064018725020364219080518138590\
76827940278408829714775346376373188455736112385925422563458371387220628213054\
4117735189074831728687381862060174122984488565623271750800633359694`189.69562\
011111486*I)*GaugeXi*u^4 + (0.01836401223587944227820976759085611891758998089\
86205326588800091407351841331852076067032595100076604843433310291764847581961\
14265996593941536355344445744943975683027377976699735779952709604326592159772\
24078393758`190.57499192397356 + 0.000743942644850381291963061033052448204059\
60248791049668508642459716182359946877178646437057095774818621718493622796249\
82837463653597305434711803936709942653484355998823720098760001151461192698229\
3190783308579673`189.34296089311732*I)*GaugeXi^2*u^4 + 
  (0.001207213442899424611061790393798919814737496470624915792491120754954306\
23390633567076482742403877300125959107825673437036796408762896655664067577508\
690595632056988987849303205191995994567461142974706683963149158`190.567514010\
95715 + 0.0001168353774744037043894212987459018209743433307761736864061568323\
17287146870329723608672160338691408662289256298973578498222564141544782034831\
37230071500614002662431191242141966059532644189711365012062680355823`189.6984\
5933494997*I)*GaugeXi^3*u^4 - (0.02326206808963976829785198242174063517549512\
16022505496203419166498435515968081276319742406930768990571293365785958096581\
14944879651244040191208761060331461488224660762161302393275471527451218079371\
7464703613796`189.41387424879494 + 0.0265355161589106948123604347429123387104\
95946307952180202471600134515417395174152609647442382950870114422298214175438\
08785904633919286295728934459997388582106784499658592759629086719013828419242\
085940102632989042`189.47105346597402*I)*u^5 + 
  (0.008930304948406104960118141397314136362843254100265330561192179464742692\
21635135924305410099294546734355396221402546105722075527307731882162628071526\
275845151398193667821135984730575410639877735817738693189538451`189.301206870\
24518 - 0.0165262454272993419988041204754241742322600713720976088226870722413\
91157046037331215580102992198196396338120288906694286767785055128484831363725\
45469946718413471320809829993525557263718735686825546108236632888515`189.5685\
147790641*I)*GaugeXi*u^5 + (0.00275884214062272794815071783939138770562069847\
30940233595765786775037380321638556583835456785234028273094325765574200386909\
87324857894880499854699989999609038023180457734863717668883379389181257713859\
33787261701`189.2834063360991 - 0.0054316154991799605645524365043237218120529\
98845871605625077619500377802538852022967842194489423767312034294765121678216\
16042925727171024448562671202463669919716629486328793486569692467597272408391\
941418777573096`189.57760850390542*I)*GaugeXi^2*u^5 + 
  (0.000180361034024828658776186529545832835412281159636473854621266911142674\
51275686398918306491115757594821188722458680855030977472778885962339379240990\
178549837061910181548682737903473908013541334159647251743257849`189.310661022\
18617 - 0.0003227287765801070632923773664945949472624596756550877039169973661\
88070884551371789607369719140317496309002264514724469155405412865533723979547\
68189047627130819979761693783811439192526627135315109853049491467809`189.5633\
5599732682*I)*GaugeXi^3*u^5 - (0.00895387628968823253042309800838938715739773\
29029974970665495051679687510066010353902947463801116875847367397079594055365\
34486578634680091108481023755145917965921388624446390650714402357645511520917\
36242476515397`188.32272432901348 + 0.003333019607323479450088191439871846597\
31150943246615799497010673486897933312540824682292631133072412313975148392015\
71380543446899722484661731854312852867406696701418045945127777294019973832630\
9251843642197448252`187.8935511078239*I)*u^6 - 
  (0.002845035568549845001332671850979939797916853871433306221214649191181914\
32479043813249251231094855957088361088445567017580122807833830614188346294703\
49346475658149161364110912856256308081011225023733793756362513`188.0820368552\
0175 + 0.00433834284916276443625370048162004005188584278008446803102361833346\
55937951527272756964068900037732560973325952349403090753384907042817861171340\
2385912709778021273436832844223182095910709526609108882767320187816`188.26527\
302521905*I)*GaugeXi*u^6 - (0.00123592308948030097282594064676799531542147284\
57815765557777822366790704275822698465326434648720024262060000922322585476740\
49388107488036183372424357653085822828717457833844069779042784051033658375856\
46138732578`188.1544664694569 + 0.0015171252282956516692851291182560791032381\
51173858586298598719653551158877580553961353892948310349726275863438189998108\
86789588522964621568237329531623153475887968670802032505508892562030128989354\
584404513799996`188.2434964539675*I)*GaugeXi^2*u^6 - 
  (0.000072550199926990277193522368051091128357940975210438619277840479841024\
08728882069232524609447034612677690956556812077004864891545612251290694162539\
552396191796370079642338209665678408080941879762851749912106396`188.139403293\
08932 + 0.0000933121717300095855429344919456145402186632754850765823589937564\
33896966238499844209188912647801094715373749297623929188565255176678358602864\
76653347293262246778227937194952006832438866407513810339983031878465`188.2487\
0297676043*I)*GaugeXi^3*u^6 - (0.00021423413750169161319263527538467825144755\
10003237409076591007267707897977653100435840657437435581890456524521241935328\
66955779386428913032075354194038717454433870391382819574678226046600374975209\
06091023670408`186.09582865681656 - 0.001816900018169727045609627720734145741\
87529591115024533126840007623288355643692925986037355641307995580401142592145\
26987380919759722185718366729660647318682152944718144616384576698724278720292\
4237397622604835271`187.02427101067704*I)*u^7 - 
  (0.001430133176187156875393837572488462035274212005018404720946212778099647\
02858365020508011970323446879591525656263182781945569344039020328770018122842\
869106966263233040069847954248533282297408329308583493941820259`187.038520440\
40488 - 0.0005268049992279575557279231484982818569996776289852570393004197924\
56319730752341068542007153821299770193200227723820355018742022944943298740297\
48358517239976648917755052107669378317508863735987222783622921209682`186.6047\
9384652984*I)*GaugeXi*u^7 - (0.0006179272303110941507849455856898943762513491\
81018715595430149635688568311879735743336444786439678182127446605415041245560\
86494482860715345149150689955059466063189481177795640319694707496191327401153\
271460889969`187.0394904322355 - 0.000179823150540500157519469502202399873857\
40906479801460199921202755729593610080563881639937332541126517785683090261502\
09937604353628694984906856194688401009380160296745621639454412559199122705079\
1736734004389014`186.50339870079497*I)*GaugeXi^2*u^7 - 
  (0.000036772315542522519028690520805137447980770681986994988729478223271047\
61458446016446307963902963065450986311274837867168196842146769856948900463428\
217051519904089701945943982378323154211041393132369604168865726`187.039526409\
30675 - 9.0872502619099460168120484211867441342246465609685692911882129458485\
87597617249126881742540862854487347660548868753977357816075112418886014916309\
73979182308693169488693185672451374740585066914681627707636167`186.4324379198\
149*^-6*I)*GaugeXi^3*u^7 + (0.00122198273894001796408935321577341812991879245\
84578124558058389170749013863666683963605629919316441513020704896706465243824\
83483984786931726452101326295551297471336864333953306371166367510175255584152\
1520440304`186.03718132269887 + 0.0006916079105441951213573008653374086972500\
80985015535579177380502431183924382724753338181339131401466854431869003835772\
54619744468997625731448039655232930979311558682040623270564636761512856592186\
479529481318884`185.78997620340388*I)*u^8 - 
  (0.000031091311089497952288349918315628577480285939034383812437325513059021\
34909380164967021703995281134270102837614897944301934276294642469669458791610\
113914587630939545082492277138495291975109172812081354555456172`184.916756210\
89232 - 0.0005176560363196690801989924568788667618125143788558221293223995969\
04141470112888907327946002183924926670326936376339289729949960612629979238268\
79409759829043882964480291481180450102527623311898840501350524725816`186.1381\
584573271*I)*GaugeXi*u^8 - (0.00003022755804814708690557123268653980022080048\
03084258995200131387624005520371227031122581785561377660796049642680901357327\
24667370702015872983841631155328534917027957157214362578780665150220047712865\
83845383327`185.2821001250608 - 0.0002095042439466364939823439791826881595127\
47669455090756828960410110939139958542756752179452965367866409421454432945065\
29281312631731102113936756555276907320065793044117320024176498289130363346459\
715021688727564`186.12288988614696*I)*GaugeXi^2*u^8 - 
  (2.051999698984311789239480450547911287551771299561307738336623315372223474\
44567423470076692583742250989630461379015026143094026066822143580635065874413\
192137201480791588812742203360628753108713245040722840221`185.35536588645314*^\
-6 - 0.0000118661098330123641379109035274865705656463701478527389089970330691\
29484494549521167157395184015076515732003401869916426093936814735171649936907\
18978222157877868481534041076621559986951869520821574656161862519`186.1174969\
5758243*I)*GaugeXi^3*u^8 + (0.00048845211304603973111196742151092618193209465\
89755334594379703912074795656003685678725738334226091743103537122046574476472\
34170354021090463315859965228749082664906021939584402943790585290575906019252\
72045221092`184.84396153359185 - 0.000027753495523139941469913038794588046718\
00316683627639391560306587858972345949847138240374318813022194567269834502390\
70296339101873267683897336768477531812103805877574013435393759443193172540308\
0011756093578448`183.5984572307188*I)*u^9 + 
  (0.000129925601398373247733857924840245243700466891698838799461139382247974\
11239149559957281853228521023202543746109378681025857699488403440288818380057\
543863137740430962001730744807194509136353766496854419274674008`184.799991923\
052 + 0.000071043837672289352484388234111208457739252678196126370633985221225\
73713427135335948311095919604155909671604623511847145707143695457492970808314\
328098667175653792658728839055231059065330914279117425018698415953`184.537823\
6005785*I)*GaugeXi*u^9 + (0.0000579048089543488161604935003693059976519927576\
99766048325823466846018241383476673813678542845263153310753011017595930098344\
20173437500911019944513220088475275743996548450461606378364266403188732108167\
874174442`184.77657175588098 + 0.00003645426745187636385113686776932655126729\
50092656516004816184959339944855025794654875844218474045125503168435659814355\
29768703695011505293037342278729034217184093675089044132330218147781843914481\
57877283636611`184.5756054983153*I)*GaugeXi^2*u^9 + 
  (3.228280971550896690518040536305246867287297730588802436689311508313146053\
29335941202456649467612185235486925482580522443731098399822893312469920858961\
057362329411471134476314342946050142048639975603576627038`184.76913641116766*^\
-6 + 2.1183112988604943832814041651081719138636278253344495718996377775860693\
49638301166278163820687687677485990507586225658220125554615568629850010367137\
77215515034893861143120698971977506163748184035600358262072`184.58615486760968\
*^-6*I)*GaugeXi^3*u^9 + (0.00003457230944282432416208137815230730302382398526\
18521453132625453769837101832398075633002089927483325134005913510948480773945\
02441215464587674719651747599694563493758196632591440293484438273567760635616\
45925469`183.33362665424414 - 0.000069864103599485599797138723105433450178903\
33831384169394334014320200236176414134856378455798653435520567368492911115850\
81061456883824997611152364128512859594141070856526362719329689444957050838698\
3815933688068`183.6391523538574*I)*u^10 + 
  (0.000032086759379896141783765126899432402836524066280839347987363062910406\
47660853332676863828877587818300140924698693071831237704112173507922723810045\
962822685892604276761417507344883256862091988411166836070838973`183.559546504\
41407 - 0.0000299923387232895082931149892405808324441862027457128377469365458\
87011859665788841182192018082911213580876760332564783864194322131540763138361\
6746390705205159997746375564025913783172730330765036343084041583738`183.53023\
09791321*I)*GaugeXi*u^10 + (0.00001849470297921845901345081423950510362408796\
79215831982939722308738764966506277253415676862911797057134326137596180601434\
94568064789470428001205060733675108423013699723267034400196871787451044962317\
34843858667`183.59394890380395 - 0.000012572070707409285921373909575617568056\
14873421509489665888142360422619568862419040208543665838525294986316149483991\
11446681234670109457408671309647677092003243352409492022021312514078955771961\
7245920127521142`183.42630835766505*I)*GaugeXi^2*u^10 + 
  (1.041095918629058601091537661271295575485701056197392506734856829165662912\
76348693475105460396450485334156050060723197394325429966724167102583100267745\
861688718866115156632174931924151657645451142779816242557`183.5980790743816*^\
-6 - 6.7386421890591862902180341372724102487853841448451178616922974371435398\
17388548424961329539482414233920108536995684590083375691044685600876317716370\
1466749428461181378012897197028324086730680712731957478038`183.40916072710326\
*^-7*I)*GaugeXi^3*u^10 - (0.0000387773599236983486306776622043877498597482431\
09709385306753521256316806573216029774048363149693069354153709797336576203835\
58832682368788158834298215458674428402150413055759465554400314545246876640535\
429826471`183.40528437771744 + 0.00001136727924106668779406116078345892734733\
83498575317705295063585735583918538191229501873792750010038731379360498938336\
04999026984134808278921409705020468331114190230443159571621846587672275928019\
02955316713343`182.87236266872614*I)*u^11 - 
  (4.945785271604412556316177799444183721012557431790357519169690568057242776\
28862418127799097577710693942040915184686156834309028954826020831226380190486\
11315840941452962705151565222550308139413853866653786863`183.02089002667174*^\
-6 + 0.0000130437496677502914132950488405847431460570567936794333048276082205\
04361464479707505595386689086267327336351398907152006522884836412127862349181\
49436100564796322671238654701353727759456326426165832495569630653`183.4420572\
251052*I)*GaugeXi*u^11 - (1.2702678704279874941493716463024112044169143429355\
38730964945651557941525177928770764263500696665225294885967875353422068425606\
12314593083797873323099817312029898384512077561131428312803988447855748743822\
926`182.68824715011255*^-6 + 7.1830024791177527355691636596899074431890362755\
15825426653104357322949064217002136981106145974489562223457526967021014811257\
65496855698139849689386236442329561248987724665675030400232806064897971817642\
442267`183.44065785305432*^-6*I)*GaugeXi^2*u^11 - 
  (6.348577735957626817529421451398904021460242110463782097872807751862196527\
56973065418561423918963183906528699263168292126954497701664714708621424937594\
8068907295608882534198944810451894460731926610065650623`182.64978371866354*^-8 \
+ 3.9185149489068458352827682922964214479760605219247591360465646287267563229\
25386349744286174297772552910095853008615706356236167674897754054009611715647\
945153667426219101663880139036800313198864929448984144`183.44022878484745*^-7*
     I)*GaugeXi^3*u^11 - (0.0000156223102845386933036959270041908775888362450\
42934651774281775285820805977128877793688434808110948072864486641704894796253\
86506381657713285685076310395409550468040498838401025817701057749405059768655\
346370888`182.28446475148849 - 4.27065707325838124919502735091853213671266539\
83351417253283552113126390867206238120218518001597021675011043485776876938809\
70092334700437087868407702384958509509286870711084900309795995985085417334047\
12711438`181.72121419183102*^-6*I)*u^12 - 
  (4.142326401327843008524357464732081980660980551373681111082419142189666860\
14456333041656926408686546321601755662373326810861202196069350017347511997580\
643282064351369061852531112324019092840881325528542023123`182.30004612485703*^\
-6 + 2.8569859616603165331974729052074300749265193580855557929272239635898221\
38870153746943148553384498543528754379333093615809484227841555936621184204222\
123819872048375919165513916411830266023848183195037850963`181.13870991441325*^\
-7*I)*GaugeXi*u^12 - (2.29176581533393132140591350503182544675091091036283687\
84101242447955597518346856123378871187156067417391823442578031725327094562040\
9038655888873393837387260332713562950442092121782079902872666737121846703689`\
182.264983781832*^-6 + 5.6326909306584703686514442632363315257861142979974513\
99264239347603423721127394924101358408381793756900364910896728726653582483460\
7042060798896413824046908905315128692272057239243028842685635765147652029636`\
181.6555294666343*^-7*I)*GaugeXi^2*u^12 - 
  (1.233921652047918502268231048936858634094603638332237022642180532752805945\
06659426005577659761184608993586469172720185106844233648397196048045455555729\
94675623669791465346199327165154976108856272656124434138`182.26286437459396*^\
-7 + 3.1589324375932579627060078109708800664386250257434764536620704820925789\
78493148230650958773832911474019018873488382882634953075402370394924654216022\
394748781774911353359410070165001287705101841516558961342`181.67111712701313*^\
-8*I)*GaugeXi^3*u^12 - (1.263360917105632045253065620894262999298191505065283\
97941187071640455491967075455203749877680344105507182071699803843559045201308\
77502956069660106588981558851757869961740927317247061421928887163761261371902\
6`183.05260457179253*^-6 - 1.914210665575746291927706905571100987967372017944\
97767883104408244043906896155607983843513498914572242813451355365981920977473\
43749120701718271574351558397747284469747135381190848138921010245128646324275\
2568`183.23306686590664*^-6*I)*u^13 - 
  (5.053029601160436026766622586562945909158860422817125096263168255761060581\
73602611071008359041845266988903345279327061383442438268260647328274283364652\
96484218860383121021357445345335585789468970798519530211`182.93978803794172*^\
-7 - 1.0767802716632401303470081571867945066821417366559913339487752650951744\
83545380501847851741441436544867697854495890585586168240916369915699221936074\
24922383591567712102717121031755238997139632752378237563788`183.26836328553816\
*^-6*I)*GaugeXi*u^13 - (4.659589724362612490485620106375934433704100919133159\
26854229537554109290962634877348089493218637414995885026320285156882098577209\
29559453570160478544178423076726449315292179174308948859659232903089249429429`\
183.095241637718*^-7 - 6.0899896637248103103815321669150079919250095477941827\
52757730045036184627661224506952399628069423520342455309517991832984184023526\
9668623800942783053019165286515525685568610042783914262523765169221706879151`\
183.21151051438272*^-7*I)*GaugeXi^2*u^13 - 
  (2.515604535442201440470759208133059390418682206598494657681054164295296907\
15857635886370895742705000423184801637278604049027918818251939314329646256602\
7055628730964253718894346195859590479864450010796475622`183.10078105238068*^-8 \
- 3.2215299684988496407614773229730447305118973928345060558052900829124847914\
14270756774932669675060743215958958828385366524436309441231531285731237017384\
82834452310428388004307737938589595297592279995206649`183.20820085907852*^-8*
     I)*GaugeXi^3*u^13 + (9.6731384074216044686022783450638168664330846657196\
32343555887517875537102462762830076153518325563071163316236979344473218898060\
00222769834898670970039942150570718420839097739367672500584620273465867254488\
24`183.67461837852832*^-7 - 2.38448909024756293739341230978186751676112174262\
81782118955813930853310328459520010799790980577449163317808981418953094750835\
52892238694469825240571646548550590038655065161543991146302896653817811747162\
862`182.0664463163854*^-8*I)*u^14 + (2.61199119612274388274874337549985514228\
31681875712647788733559413532306815524524875068423506609749782148555584923161\
64149637614228468924746012407183474055276560985678536201995130823881169023208\
1810621764413`183.52300557747958*^-7 + 2.626783083955091196098471951462158297\
26586565470814875612929090825836766179726319408470480207615808894286500944459\
95601052824230995374771986443594195675173677841647821129805464412639347835509\
518320554396888`183.52545807953092*^-7*I)*GaugeXi*u^14 + 
  (1.196646693743589012903479079669254694187300523849760982373288163283406745\
07386277467669738105938698832063265734614808270968295103296635753879872850091\
83085592128833449624309706489349830472633660589719191657`183.35739679270372*^\
-7 + 2.1778576622279546905312157870645752266582624597267353937202807892602951\
84404108179296267809993325817235536911422687209577645230108790361870965566755\
6637884401570520520032979506703299394758123481387018592807`183.61746033973915\
*^-7*I)*GaugeXi^2*u^14 + (6.2443572212907979672230746759007156546385660379684\
74422470742638846940732348046358385183417284043586898673814241835167301093606\
81714986839731233396224366419779469620357751979140289377682851455619622065295`\
183.35331118761965*^-9 + 1.15041730865670113495015020396910587259515523049926\
80925996425203538766593900178820089459822326471391958834794583545416278486543\
99415026077597845246727187639663845977134687391666501993163491134379913211028`\
183.61867885509565*^-8*I)*GaugeXi^3*u^14 + 
  (3.828117668635913172508800515753917115919201185107678687827903896297972535\
36668760570276921846072699692389312617316580954098450555073471542742209444688\
30813376953576551409539325256288822386994478047122894421`182.60975010782155*^\
-7 - 1.8695755924302239083662912373584327599868136054576231842847052457933061\
22959972897684117569199915713093509941336727750983783381568027242468703921742\
1960572557977210620822141935833922660815721389687080975485`182.29850785881908\
*^-7*I)*u^15 + (1.06608620072225156679356865923547173026202934319387996807254\
89971368304023872529699664879219829654288948501582282346263176458616369056115\
667891134383309166756432724184991518907810182963740054210233214052633`182.632\
8617813419*^-7 - 3.5911185147683335643592781350668109740661082779700321106245\
21866483898966223225488406671173694593103552972862532396506244299386487816269\
429882999827374134916582946406483868103036726526734208405925400101652`182.160\
29919743585*^-8*I)*GaugeXi*u^15 + (7.9814714345616056996823856768438320913964\
17853742990213464092705860983807755906734873730873466072284762453344836306661\
95657660944422923533647998907535323054401551600847583892044881292858899579293\
2685834217`182.65437374281586*^-8 - 7.336468080423403906678035359043187685333\
27448938557399257101596349398426509607724578508862884483453004910287186422620\
74582326739148882574669207285506601972096465917314166299826157946622486631468\
3718152678`181.61777781150755*^-9*I)*GaugeXi^2*u^15 + 
  (4.175691859082116857866366591542357605156737310158756299663457479530315071\
30052869836410778126446000602702337548652795868108134600797804512962569914048\
886493341873272724844938846201563063703903613949160284`182.65448111576802*^-9 \
- 3.7232866747364441018098787694538305850923839055608934776117687968960476431\
42360508025582282261770600931183094901222402811371731115938617265719426112122\
4576852017686913040191034807887257636973847852537047`181.60467914895122*^-10*
     I)*GaugeXi^3*u^15 + (3.3802726508890780742835066589751968922642900213291\
14151302612187980253939435359782782485851169323252692120299048283304276107366\
02612701717466035912346523273012089319565400270843071041234867803665757107337\
6`180.6717060361608*^-8 - 3.5305213808392066608520433374846855878477303424196\
63179682434137624496115711750469168127447694800822936696297081891976059573469\
07859946257649422852608431121210263020081356119884531150780763269686875012184\
1`180.69059315044825*^-8*I)*u^16 + (1.409640524852478791718868583193662782346\
97786699886308308790760971574148912191345304273001022021662496384541805220536\
31659959914809573827465131201269201690610784215774952415143600983792482723564\
1460173223`179.49446905346895*^-9 - 3.062312884990526696169565095514755729092\
16455153898580173751753227971930415375611525497199332618154313172048101156685\
19555588956957047299272797711075566434770383171176405692791513084895579199022\
13355004103`180.8314102386672*^-8*I)*GaugeXi*u^16 + 
  (8.054403091435910090173306873341744084456229961973348432776195514609726271\
06945141835666182228575648850660170137392388011080589967032978054949101249669\
95956061093800713240057070322637308147924528616528164`180.32497059203337*^-9 \
- 2.4592751683627347278607965114811765916271759154841319464026853580909534173\
61675822810610052746562867204465351807076554624495939240390304597619793130491\
984202718958938868415535229545286939822717958014175411`180.8097443561528*^-8*
     I)*GaugeXi^2*u^16 + (4.2046736819543452343624399824695240546554002459857\
53216610474258781686563274727759027923025763950202339893880246846079938003176\
6235152801546895188627862958362875935438992132376901254861910030574751343533`\
180.3280034369438*^-10 - 1.27392943395332955081027882249170436282588608788295\
72552345887775937248649468573089123386311322086654404721007001118767868847978\
7229556661227819607508517673233168962310076176100307956835497821084618277001`\
180.80941651244592*^-9*I)*GaugeXi^3*u^16 - 
  (1.832249924482592479699700848289746409652692811861667974043038627889842654\
97759648312825009454886629116924610718096954879064834178057585285824367791176\
0859600609182643637660101558309826302243494039671140391`180.07188215514805*^-8 \
- 1.0825367128201021050346637814239459713374689198139821124056355354078852445\
09015714078847217605500783313938784478330844211353695080507113750354485530567\
452786675816524681022405003325263769849349123308667998`179.8433400764885*^-8*
     I)*u^17 - (9.11645076347350410046734629692013891764493340189103539057320\
87303352254996708145018750637288949989367865571095222631842660366368394238699\
5506817605127650872407820634628925447746135843738208888431111694961`180.10645\
423078006*^-9 + 3.53680815086536441127387647735857780479759006314790973779308\
22866052707839870721758714149124631297502657180950909005538236448722995174503\
4974501427795113559997046308330897925528457501873824787880794826869`179.69523\
994278956*^-9*I)*GaugeXi*u^17 - (6.235715919420632480556659864912102425674027\
52402021065489372310377672788340797414522796974947445126128909980701192306505\
53904144901437472110578553392858978562945663031227802069443711828893038568527\
3318328`180.01105726856846*^-9 + 5.525536654100455381341851542913134172250858\
18526128880080189485271761375772190090321577002091205305297755716472200175402\
55768025862209695123578987700013790679719394233795290967615924695417137131614\
9873421`179.95854541094403*^-9*I)*GaugeXi^2*u^17 - 
  (3.208043463508300449729730504267973914864204376278979915275588929548057454\
11523764860159712202867560200326604134784052242347690177756225982492677168484\
30607299509496726297482453903122038028524049608626642`180.01117461297517*^-10 \
+ 2.8409363463086901351694597745420545311753706623786434388994482908029658723\
31906586280510106135479806416221668465505047958858558993438305081586075308635\
407488017097128222757079326750739179383615599851742`179.9583958724549*^-10*I)*
   GaugeXi^3*u^17 - (7.296129462324797841668734569730078421375445341183974333\
41855679659558536589413948119028440454488041533475689671584028538467306383083\
287102720837190027940382115875172716141450921083987087243629147019397209`179.\
26968711504335*^-9 - 5.626405487922344630501360678256272770258933822949537926\
77851264529674924151098764633246951662514359028830848490012675431340469943427\
104242543267948455506573161105578779131475280997917376741925445430424581`179.\
15682561155572*^-9*I)*u^18 - (2.220738444132882299916185364382048462754734835\
56442676661333289365203902368017886302783591246310859286947003459982601429915\
45294709686211978789125619267194848749150622092072121317762131366845406163210\
7959`179.25284402384776*^-9 - 1.888654193822529415540180592786968306597644730\
64207608906742944880596896619632966394173503337122718282899624661374188707930\
00874284520806226829937397277831193604684101131241195423371666922839318176105\
6139`179.18249906031596*^-9*I)*GaugeXi*u^18 - 
  (2.418605053591967146800923637077156464072635335752887532044061244880160043\
99277729355385117921290456630846202976740968544554251464169275026238527698980\
728586088066470228578809612787474840685007706942284821`179.32746599651176*^-9 \
- 1.1398759813541331331313389652287730654838690186750107062499891738458095185\
48121293069113887142566271959108539897797363899041075506884921825199441310447\
96206621772022054464497138170235768762166991822767244`179.00075864314488*^-9*
     I)*GaugeXi^2*u^18 - (1.2361703533368411648207376422551538027526351266644\
27305842836644219839334646462008251053859273464999261498319363274184609012382\
5914231856379737518473003443531743349309263947141624826416412117437871907802`\
179.32717079474034*^-10 - 5.8477695668954304032323436830773472904689952941552\
35797319460595642249909005198407103193690730770624083712455433781426088818642\
844251374150642515468106136141108731029489676733599396565824780742612072611`1\
79.00208272168337*^-11*I)*GaugeXi^3*u^18 - 
  (8.655614040340416779954023291111140640236025393202974800170985860453078115\
94673004673596134719024488381996877542460508432662261168613399135680695250091\
44074864573619670392904795625656364833932160522416358`177.5428993652853*^-10 \
- 1.1548804232890722804218686295225729061264156792426105526087886609274627592\
04441618651539291347958618160275115157692360339542570471475452495535243880020\
2733552003458898348598822329206609338159359210008492`176.66813850213245*^-10*
     I)*u^19 + (2.85232558937011473904887072720180466961429830444495567722033\
01381149709505263076249905198063166928660666789000631763527717525055515635466\
920235025632081874802241040576307433899591406775498137355228561809`177.116484\
85324562*^-10 + 7.13228525738126181047197756928953122098825778393125460440076\
53094067078499887604789334269799325357829893718011967130179848040155691305950\
028975904156727848613959511287709159471757533936369622822459229726`177.514514\
45962647*^-10*I)*GaugeXi*u^19 + (3.167484122927892338285671356907698548184066\
49751626424915088755023758476209616125941976698569929312474328475752319988879\
36279322157243335076481424755113595191352510121286808129606734814680640675279\
92227`176.11418192880265*^-11 + 8.5697305167969799867006461166797482474513313\
44637382225590977884338507688782115947884386786155393982708753900931044312552\
96786761401300330779098599944760121788127531016003402257752426613633461724906\
30001`177.5464346474919*^-10*I)*GaugeXi^2*u^19 + 
  (1.690263257679423224767808838954621733632948736902498224910000573287471731\
06074934376477008430483455787762639809267801108734500407509068531730414807735\
67937264387997370348131396456369855225445867660971`176.1353759606551*^-12 + 
    4.35494446992445685418877792466156544410875570887389785724514816402132393\
72276706402841849707122530884292022233296488255435876707415108665765869817640\
79068536378931301226579660915502581645713692748190457`177.54640423129146*^-11*
     I)*GaugeXi^3*u^19 + (1.6172005850160298793652432519760062986091048474049\
23657554321308360784896484917721118841185772230637488646265387631860377120837\
3688535290158505089933948620460647380664224067140996583421415895552887872425`\
175.7452742449012*^-10 - 5.21265319205825238555330613501514428601184825870319\
56499677278846476323168429619696113564825119633411074647502068901571457502664\
563073511300269498825358587945318083497627726785718592956028240327147412752`1\
76.25356918656792*^-10*I)*u^20 + (2.55943436687624048092943459624294827065663\
21991071290706334392401244512640139775043031560375896736003534037782655312071\
60748163856026716341767741267698057971821175116967772937491414509463628129932\
7282634`176.27314975766026*^-10 - 1.06356361009679244757139266636294731187709\
17009505452859879319802259733350123377505992875152884871233319883929199723483\
37837354013069529912675079954390856229121264071254869382098484417088689964737\
791647`174.89176923000505*^-11*I)*GaugeXi*u^20 + 
  (2.561421203734619154767037358582578057499816827191130399249197341235785310\
21425817321780880533338201970805871306078866222294508038786676181849395853074\
60423221921246399037261127653040857370295550886888082`176.24376721607433*^-10 \
+ 9.8163095191363825560745161206779360522559070754634775836716459200306675630\
52597356601996366500166824083462708590096805674156339937196165828768930380802\
426668802917588187830471833508288213247887431737118`175.82723445945496*^-11*
     I)*GaugeXi^2*u^20 + (1.2962805875622396963391033639793546251794688672453\
16008331700603280836872887672111956294524109473035201458768852491100386141188\
613418660515477620904432331140443439063089730786924070907773902383211918211`1\
76.24430083165973*^-11 + 4.91998890425006537888693659368730042422488746641654\
38014172832134838617787102260391215112021202635833646818406346764998998510814\
3726887186401228590703537373982515178244772005346924169960917142884911601`175\
.82356593768378*^-12*I)*GaugeXi^3*u^20 + 
  (9.245031677003660579564388444156841357330323514183685718394631147136444760\
23791475407641530870878090290615912581385527110124803387451507273601707325657\
4410913987326976883915169323416617257192008183972291`175.6210748206553*^-11 - 
    1.20868307632876838569968345638210627522433918477729682926390747100763803\
57949939625005622692587588187623958883911759505625502365039559414043126752630\
450543154741650680589641796659012333521786448242868013`175.73747885836949*^-10\
*I)*u^21 + (3.298542014186081207212928842676518806501552943180430428129378183\
82346816966297394914372307109832836971393225811365208787749549218983676032317\
4552003211029881495591614994062209985289528175944857580331612`175.49756571661\
365*^-11 - 6.4172165109746577058267911927523639537262125653032762548891013046\
17974082168365873369461831727988763370513646170985250239221029975222543737722\
862236956219920442713085569173614042569602109952589812228684`175.7865903887009\
*^-11*I)*GaugeXi*u^21 + (6.07088019299546007465017895939433197567284810093225\
25405861791191346702152569498758964777389598121584346028516551058312001565170\
39271846901615850054177153808252348511889422872235031074825956232741414348`17\
5.67862507667706*^-11 - 6.304662501970717000972361151511017215645139165185948\
41142122168932038990615400860099095878168292780711501432570046517391851055348\
6464529973188546454806152238990551145137087156203619157731801636683286124`175\
.6950352574883*^-11*I)*GaugeXi^2*u^21 + 
  (3.043699008363013503254023175749088901477054629590040881806998587106478420\
60660413599283539750967867571619963290491150922154782431140816301843518773012\
537321098341881712574880646598515973184622520055912`175.6769484793274*^-12 - 
    3.18442894345261446636114872663088623131279534279853337903435445831707787\
64658468126990790864332146104292466254134040644183058252896571466839903050541\
7953862929059311161484276966876024314332069740682353`175.69657833911313*^-12*
     I)*GaugeXi^3*u^21 + (2.6857155931261650811314347768835656791900606736852\
99306262785160438561763986729022461759028935064373624325141658297326757397687\
886092998408135120287103167692686268712358820046017484290853039016891351974`1\
74.32155725668073*^-11 + 2.48979611427825542209254112013526945341107596740716\
10389702470356074038561235549158324409965944889310157550107382112870584190850\
30920699852586583223613530925446446012423669232448989537062418766786238365`17\
4.28866102083475*^-11*I)*u^22 - (1.442982436675501588227822388919845201284980\
67957692241136582290560231238753239582680662806989987423642829784147817352025\
43392904357509611882483665575693587201158032226227017261610387976736981444012\
40258`174.33030459014537*^-11 + 1.2793075709893425352989025850916777351352012\
55996283589670365683060112769941191707330582468600925459413332297901148896142\
66879590768587189196318578492245188952855544222244151670258508344884122086535\
9618`174.27801851511921*^-11*I)*GaugeXi*u^22 - 
  (1.099109657907794141300923815486572244053316220248052775091314024592476131\
96357307056821872269725920810851580036078728971239420121279486519316700786548\
6992863302036226861776060034526651370173241180702122`174.05181945651555*^-11 \
+ 2.5634310722896583505889848835835877582126803753988606528033363545022932477\
69912482626743696069612665529217682697836837195526470218800546844003924556296\
173845524965574032266989534180451832911830070999473`174.41960007672859*^-11*
     I)*GaugeXi^2*u^22 - (5.5575418507581985836153845184693172823492586030262\
53687049015216256119043875715472328831363222737715233541522481766743590198660\
9081458456744594680487828391865160255442488770635108184390495427493539864`174\
.05581242096036*^-13 + 1.2821188217820323398854532130269575490085314159220972\
78920711806795421698892219843828469477730656414210574349428423568725942826716\
50860138089105252311181415111365369073801272702460806587148215563945753`174.4\
1885795491683*^-12*I)*GaugeXi^3*u^22 + 
  (6.549753974557039105853811447382328801271509869236683230219593389158160134\
37986034250276660294015182040747200302746609577133252601535622413218381215010\
147739079024225472682303124931955486746270750730861`172.63291110558748*^-12 + 
    1.70095788104465643509740421774805678344199503036416461255652569583564028\
79688135900823358853918987281253055409370404412854921352623693100631798958517\
38464355021991052258068560769599528002662127364041839`173.04737967828387*^-11*
     I)*u^23 - (5.95519133861814309894255934004879554024131473280604995511710\
63634028898112590096408031103901893505334501986075556670118829504189685326212\
3544079566997516904253428528460824527849580905388365519799207557`173.03261681\
278005*^-12 - 2.8501302945324589397571652968927035668256568983706977372284436\
60004460592030170880875826668538020884248926511804611916780412347015891318834\
87079792278058309247171348814276798226326831365805311003550005`172.7125858073\
3831*^-12*I)*GaugeXi*u^23 - (8.8665101056060121020905822783044668191716818472\
43208479858603258024721314545143951394398391548584162285585083729294716077888\
70246153501325177441464322432607792020534745733149782259522095766870431159147`\
173.07739267455793*^-12 - 5.9048387367557674678751722190049410907200156456236\
05330447596747876343548333072532760876021265773266986653033638740194283909098\
695955177389890276189549964726868554206639402553233518401199789298028537`170.\
90084800254076*^-14*I)*GaugeXi^2*u^23 - 
  (4.425008764638396086547411442360013036644196221274481195231209544875462519\
22421106750671201267827117205955178574626268258360828398766852442823162728940\
35796114637309278263430437672799606432070368034526`173.07737454893433*^-13 - 
    5.00301022663130722926681247597942544163561243432848052962249895034621923\
61632618793890163947945895647464650323388546218710081827558611275506795771410\
8434693636138227144564552395758229402442849796718`171.130691804314*^-15*I)*
   GaugeXi^3*u^23 + (5.608291770207601450318748733464954919097057087559998583\
81357067947232415968135894298604477414106186540175457396174731395941539295806\
2015987174374317231942446796422919495995913230579505033650511163662`170.55226\
262484877*^-14 + 1.2411429331950528239472368888766662894547179961831306548525\
82862681386033952270008641505888428029808939629742109901873042122573521502417\
22368266436139555680683796485409604278468416773951119708664756987`171.8972538\
2406505*^-12*I)*u^24 - (7.825522379421086277570258296477188251562911335393906\
35759867121450938083565988361280678787435023300743670054236882757630865803541\
4246899248264554716608134896006721918375409279884360267355240343394329`170.55\
48088142413*^-14 - 1.72168270995258941072372605368126896373923671072421331371\
61598977739509744357849777027191352670395213349109670752622205770647972504271\
4177678740802324322001658384470241716196141336024209635616316882884`171.89724\
859454043*^-12*I)*GaugeXi*u^24 - (1.06951975084991043456263148988444770824939\
49765089431171822522821684120933227167909214834535486106907354944667934488090\
44401837078972266188858515788266992419543587436678650450578192473499539556263\
92978`171.4777264398735*^-12 - 2.60167440109998020161676634571984712412906754\
46204073594369650924398785273235245194328802885144008494657714922693834861685\
78289995299483457716008090092936215368678154874183034216774855842251116660405\
85`171.86379057454468*^-12*I)*GaugeXi^2*u^24 - 
  (5.258398768386928890075864723211454571756482590560451420309234439678934421\
27412086018280725113468146673756869735930255957335536268448860656287794799918\
3119389629035262883273038788349296109380298066953`171.47261855528615*^-14 - 
    1.29681192284718329051787077035976401089420832234833856605037243065293450\
02547203707686492615934341829722250739108753753678186329345210556098368167161\
949503973305938444817813848668833003560705416353096`171.8646420324819*^-13*I)*
   GaugeXi^3*u^24 - (1.041308066977780028580660587838352049662697381235274357\
63425162793409465137345745311881055081377236083043699202040533819991262676941\
991917825170931166753411453608078732936305204850362097413550628623008`171.123\
0460938787*^-12 + 1.373222776848366051125427404806511747249783614145128041717\
52221771804418121388365866984775785181985659827904485922084113122176901923274\
517102429977221896385238122619550541762718814015278184979455486772`171.243207\
85921387*^-12*I)*u^25 + (4.82900718896036496467633064023152684639568204252633\
48569896442101637178160597134703064361695045611182973581136992249750120565635\
854266812264031268014018886519766287933989867407159137365720801917413975`171.\
32914589962905*^-13 + 1.18530635558445925914343044820692102712611580376250234\
56137912496456615961414767986757737588349882438103021837241717539933420088342\
671218073262452368201913236822570590787273339986370551498577842705833`170.719\
11866077647*^-13*I)*GaugeXi*u^25 + (6.298581397456073895292723828209207895286\
78031703807668202908552618744928733249582030565160862953382301463243346446918\
79785066492627191127874880961615342701044012323872345410181504283162364248945\
732623`171.19118550366662*^-13 + 6.302909421606925885666681914518599973003939\
91405102442764781109098000187871330197254251031605756238801061087437940248658\
51973617858269382337753504208839145951891842812014421530725776858644043661697\
969`171.19148382346182*^-13*I)*GaugeXi^2*u^25 + 
  (3.138453351744331413646915485837096983451308144240963361893545393698296330\
68760777833061168799582638827802130862061536540908609434966320772631709589975\
8768584584168230641345821374286436019018848578516`171.19331641873674*^-14 + 
    3.10981116276726981866344878109945895982841272794170677251202080758773467\
73288900407532869308975999798707602982076654335049347512463817094314592409819\
29575179013525454315748893734638267817664878377005`171.1893347589579*^-14*I)*
   GaugeXi^3*u^25 - (4.709098650292292297774366657948319734417714935520686051\
01726974482370950331255432990446103532888227862958537017961026947061408438678\
867055753079872540070610276075729675582578159264`169.26330271091365*^-13 + 
    4.16286077745587292426101924409444290853175311693748877354269906054504035\
28588555757863529847796602948464391914824706332525393344127239696850634185561\
9625434294009622591178466083067`169.2097568090002*^-13*I)*u^26 + 
  (1.090513425326182787941692691043424910830293007621283493769060707392108207\
86661484065201473063094953879299646214825025715835958598111065418800709528625\
016402219740954988505415118125`169.20658723615554*^-13 - 
    1.24965918847322167670610231777290648709970994104123146925423942995495409\
87403705319140795093954104115981217490239554589837252460576618024525417872065\
7456160033977194881487244363834`169.26574780641297*^-13*I)*GaugeXi*u^26 + 
  (2.605008318078715797848836893739326618290918646395796644680919529088196611\
86765924425474545780134076462044019819085648024964505504517107625028256315828\
546572741724915791810594011944`169.35475813254098*^-13 - 
    1.07134665143091188277693392513775334139066286268010485291754417842645081\
70738566491609915177255844483093458358135516623509314647070601498732059353419\
7371988619256039493042718165525`168.96887903468493*^-13*I)*GaugeXi^2*u^26 + 
  (1.285290340002210706640547165496539587294922131983372526254688868050212710\
00853534437059244155674687944298524466462165853875146460887431788873369662731\
6779679679276239368097086999916842348954592863365`169.35381766360484*^-14 - 
    5.36464822782984901226839697481389161661375796224099397650597040261801875\
27071020804905688372498284451999789593116855634830047556861460488578548715327\
7208319697494869103113276493454607908560528338999`168.97435766968587*^-15*I)*
   GaugeXi^3*u^26 - (4.357226412420650793856712802757806691608118155692336077\
78438539023931872122392196891613495669359449937164601497915153952078827261600\
49922109180963908784524305651165442666558580623`168.4980614683401*^-14 - 
    4.16108802976313498813317414978668351200989908051672574070211695861960452\
12749922451742978574305677587493908124357759653873890424538930849861797933865\
134254185222079069958538721792`168.47805824437967*^-14*I)*u^27 - 
  (1.755134968544182734160221273726360011809189090419030611008800397853742803\
89735584527215257433193356012196729809893224959963189578633567191800651133095\
9541504479176277951180099395`168.27105389223613*^-14 + 
    3.69779560518902369267472927626702083746641131950334767798773062170768477\
97394985049713968895745002038052922365250312619350143017638790793067011213066\
286767482433761510747996581088`168.59468627519266*^-14*I)*GaugeXi*u^27 + 
  (3.079956673015205636848957084273900605207286511365940418471587082023168318\
02293595623159041052458816830376825115517637926276655274794395632413136657549\
983514019310409210986876123`166.17854040049298*^-16 - 
    8.88805441252496949325385528572786440772657697478308722866486755121432530\
83486457872565341239159081969633782033469270244331976689820478187724786245986\
591194128995335284143490485926`168.6388024980288*^-14*I)*GaugeXi^2*u^27 - 
  (7.703188219198537232619005027671038882142214259519858961572920146267250965\
25976853028162409294563421606436944390185288208667671351698108964342384669707\
711830131897143369403333403029003818476701565`165.88360145436485*^-18 + 
    4.38402972647800431543081652246734672295175682221003775533520337428786827\
11481498611193314396921053573395762828778129379819990419500625446807103250327\
7000655659559605551817403217446167875814374719874`168.6388044351269*^-15*I)*
   GaugeXi^3*u^27 + (4.250623421583229176222087275182220057944186872954238937\
52543419399637163885624122305914474967513538499137414824414333481124846183863\
34148295874292234301690616370571339461178541793`167.9021490916323*^-14 + 
    4.89260889255337267728900527523500244136323912075168522592394996683347200\
21936777069710653592918381588718266723731420372193526004170482406411025177040\
36717207681135289674734512135`167.96323696104278*^-14*I)*u^28 - 
  (1.279906614043819457669093413283835246524688671481410180736356953250468332\
33449932585832244837836392392838453254044542355674622742835715273264229754310\
17375654438715812428420207857`168.0734130479276*^-14 - 
    3.04247806241060293097823855968766671264299261483603075279802315032913697\
37593487472932795945101988886086628351528498813070335376531537271702577486732\
93048265760699453284383189632`167.44946222005754*^-15*I)*GaugeXi*u^28 - 
  (2.583297359519051164087233619614283921095181958542073381258674257552024509\
34419984532690684878163238044330522205353541843137742081054094237099596520676\
31324468731074919340120414239`168.05030322409684*^-14 + 
    1.08112144302386279275771070593380804090507965287920737179515117168434552\
67326945648167618675088205351085580225187519939928949488711657347459498583825\
312058395284965682772119336628`167.6720033053085*^-14*I)*GaugeXi^2*u^28 - 
  (1.273901774760866024750368466138679424881380848694727861621847089853731760\
68356546264497087779993415729912551171632766664326684367445872283779417278339\
072741526656850082282488558512245759256535593373`168.05125050028013*^-15 + 
    5.25290615029558237700529902623935083055054706977635461074326485806248412\
64796523539682172555789384273732548120957132760460953439875532928688432630451\
7061025714919680954913961896`167.6665141992825*^-16*I)*GaugeXi^3*u^28 + 
  (1.901877422384011723775155754025143882221233562883958892143665100402717718\
47662087179516272820649241960873973595337367331612419098851027561929434761199\
23449834720173943267030408418`166.03598577264316*^-14 + 
    6.67537230262006371024124961785895945265430337766312985254169146094549014\
12702645086918964602258348393932931030483996349253184734391737549786458385798\
44799604681136954765140660569`165.5812787422165*^-15*I)*u^29 - 
  (1.163435343605121472973392347035135184876252250841296136291783579929031166\
29991112509193583841578483720044361140685178340039167082026946657098820223569\
8805889887717829665767181506`165.51919584276362*^-15 - 
    3.88225755083795595697538528481422862725518458988351744362371064285895846\
08792697950190817188986278850292001750375294650062546968027609251007691095886\
28738855363193384368865779447`166.0425379331305*^-15*I)*GaugeXi*u^29 - 
  (6.247034592537968645639575026784344910620152977901615751082536256967730625\
36304479166374013368765386545830625868293611573045509568204282066962514733209\
2105540983729784802175252788`165.91204268129363*^-15 - 
    6.20834862838519248526156746811680167567489079465371686206215766759627724\
28791693240150234057619449758892712754010756763722013884303432601641511018384\
77133879941473012663827879283`165.90934486710552*^-15*I)*GaugeXi^2*u^29 - 
  (3.051220243569499346337625000525202586247787244851975688019379972276730491\
47489559961329817839563756736938427416911675229546566234204310963933960367140\
108962667532991434561647934`165.90972573888118*^-16 - 
    3.06488139969121333699392354210650006533631405514155748453565230846066844\
37886523666068014970721658410319573851265445717721956446742952657391220041307\
7616795980536310868751417871`165.91166585529288*^-16*I)*GaugeXi^3*u^29 + 
  (1.284081674708981779529932202201909936548484317253915778980203702989695350\
66429825416926081006538076577782864091886786165345006117703108313688049426300\
2329646728896153771497265515`164.67734647175712*^-15 - 
    3.21121553965949571540906345228713672713157784271191339038681272014588038\
06182552114462479786396116988047953505341954292201593171739257858339086017038\
42392134847633656062453843783`165.07542328038943*^-15*I)*u^30 + 
  (8.428844845811499875529666733499884213817664170779170076199956690590873374\
89093548658847074567803132468938216743122522350032829497335607862354850999880\
067385352154275006191931606`165.02792788941653*^-16 + 
    5.61313545485763030994583443486997422791135803194282091715057779373693055\
65345395492731263188989822929186470446533172465406275683949488994950985475157\
5301477620584839206722057247`164.8513653524315*^-16*I)*GaugeXi*u^30 + 
  (1.054142132981035578686020378119253898908811648197339352345396457053317090\
15098397093292475630901172204261576218496873525383204407144224770351214145341\
0149334787701655226102489833`164.68873374242668*^-15 + 
    2.55688510470166454470043319832823641904725275588079490328614426764655577\
74037113024307928478269429008408655237440377358234781852548503089673671424372\
93830481060752830079484857169`165.07354578360147*^-15*I)*GaugeXi^2*u^30 + 
  (5.232357459091643093745115837512813252584349746497930445849862194161193069\
33324701721069664561942583410699193674486393483466464301572927672259196803985\
69200939514043307624068257`164.69423278046028*^-17 + 
    1.25043673871091636154859452033207273111738227634326517395578471803480663\
88123860826766682393330159366129806555562534391758051360073230798248919970678\
2672353438511848751671619279`165.0725970994998*^-16*I)*GaugeXi^3*u^30 - 
  (1.617571242747904724212944698288478414905050398186928430008542451406351442\
61005348910290051775848172878154959411223401974781086500642610315857850445713\
7892827766305825763532006172`164.59550710989012*^-15 + 
    1.33658612273494019224731285185433294612968820688771200879561849776484122\
41414807656561365801019531934559732279182712369231454813372009770018114347173\
64099429764292891627220209893`164.51264064017758*^-15*I)*u^31 + 
  (2.706907145867719938059698780078452922803559535551168481212539891472221894\
47086905738154704725406735020741414179289167202604518814592964423119808894891\
111328787946812109030050908`164.5982921699254*^-16 - 
    2.20128930506674616852429876250377828179560322069977479489842271354408881\
03186221711281660858698009480252942029513942695998125715591434396352859930382\
2946130794865597260329822236`164.50849593493697*^-16*I)*GaugeXi*u^31 + 
  (8.672265916637285351516175475900329010178212203136447523084401019589402705\
69206153293261047142366876557972415141006547276992228412723911470779647175060\
375554118705594046867802665`164.70851796170936*^-16 - 
    3.40611029710519121250851939290944169912428409541856350654212851176325472\
99310535304549930431750709751649378252483127092563525917537421187919958528136\
9797037692031390654382113`161.30264408282633*^-19*I)*GaugeXi^2*u^31 + 
  (4.242669789990109025043978077863495200307701915311326770043094879575245379\
11115903838161664098623610218983679598349653918202254780523421501842421325956\
98581057060528064156551427`164.7085111464196*^-17 - 
    2.38271622191405542483851722887165329802244541139273822568577366636734605\
31114439189200413531277711656115822446648978555502760534835975722764952813599\
9558310839265219950572318`162.45794423636252*^-19*I)*GaugeXi^3*u^31 - 
  (6.002134165756394933027619942069122069974604631089044445800332055654208246\
84514843432741945042029260554874311677753332702784522201661925764534458729982\
685038550969859207067205416`162.56227233246054*^-16 - 
    1.29583526324887574126314915819999587490391780696656479456564596403970193\
96799011708520938890578040174017377002405327255029474835596327609272142860664\
495583469086780013290239196`160.89651642759483*^-17*I)*u^32 - 
  (1.695350276671129312287517672479241973629236636520890338997551224610719762\
99093901433636921861431128207292518479109274327120669535549658107302622675799\
4926642140260375818051985`161.80238324905582*^-17 + 
    9.60706238517647636297837952998385746025630781318485900004712338366974765\
26384749255747933925903761815301059235636185958502050470769689267323153439623\
024738187141726394804712239`162.55571441845285*^-17*I)*GaugeXi*u^32 + 
  (1.031332028645263709889465660669992020881889137427808605588933195578626871\
82499204675026106076970445640489811202757511572087456957928640701747462790894\
848655940024429098684418823`162.1419837569641*^-16 - 
    2.51161405353884875385098373370187563687444673196657405922052122169455209\
96543697363687556562553526294618007867822369658925050444075242277870251894774\
7163944846779829441647484502`162.52853815617866*^-16*I)*GaugeXi^2*u^32 + 
  (4.973811053285940779796082621711291762840317843489235261276792117181553670\
74602040050614948635261838952537840355529819259532820269504567636371153497535\
6013488176629455378173539`162.13644292886175*^-18 - 
    1.22943336196150463000389492994919046383304585655091742200270159978183563\
45751148581672813865632762122898255923588842964818723097541625526047643158474\
631782512527523460172352705`162.5294586397114*^-17*I)*GaugeXi^3*u^32 - 
  (9.466717919838792391187723997342187799886224828993387675756438017887896824\
05210523844588565177965704911988814284596154659169245392758026383185061434156\
0263705459515494820083802`159.99375112249584*^-18 - 
    1.29588017090158290594168404890430588814174574313433149948988613884044663\
82298620780531702747872279499574705398422350717118588515690267735300655455117\
6557059554173381296786955855`161.130116530371*^-16*I)*u^33 - 
  (2.672384137166996333804311862172335228852808648048683697548231349513885790\
57591581013142421563833332210357135197066391067968497074041503393595298788930\
24848780230129769929254676`161.1308277826115*^-17 + 
    1.20971518195373704031545296345198299694695965924753745321124078877201766\
20003068181487220469222730055567572827060807244798946121971139152903570422136\
55586018267150091560286885`159.78661202851103*^-18*I)*GaugeXi*u^33 - 
  (6.040952495981797283417009108651347080554399952644861614416808633364827084\
76012152687733561870651997550108338940465747313260404501588544190092298451321\
40995873484951154735368861`160.98352339168292*^-17 + 
    5.96399855139892451900254143671609471708289199214070452233284608018009215\
61674316008014012599643354201533103291159971777602107367001470942366803201891\
061128364635751664740343097`160.97795550038052*^-17*I)*GaugeXi^2*u^33 - 
  (2.961238323333103522906490825391717449479882909876478107544379809367385416\
34951173538331558801955724900580506683418268244194490241033247273957200873842\
1925921667621471472585126`160.98569307507955*^-18 + 
    2.89392311213248201071267596568270103496877708592994424224386960522833176\
80304945978848495356763501599889410438723057298169144390835841900341083248860\
29489665968905987513308316`160.97570670212505*^-18*I)*GaugeXi^3*u^33 + 
  (5.509594421297992024330397217840722678337007199485751128352244755211361500\
99921054963232567423566634991865073626034718211580085819087815293294990247776\
07262711943596124837941434`161.24889583646842*^-17 + 
    2.71400521715062106608719039503188299399117232890672884117115295507112741\
04246462034973565919869766995115580621004765186739553054817291562480875947233\
17147072806407303979797734`160.9413868844046*^-17*I)*u^34 - 
  (3.975347277374667572224780140789065400285809457563868082344401523518516968\
92805638696828241568624612224237946211752895447127640700146769983365772371632\
3498222539202396321641977`160.9377946636877*^-18 - 
    8.15340501066500717439255022640622594478277328796152399435462245584354827\
56731187983757436522652796508738144846697264643608025521528521321909489782863\
1977620088224039382288461`161.24975860597132*^-18*I)*GaugeXi*u^34 - 
  (2.438365684112593236509693377640505205420042774670700168952920094616073513\
13579263928999239068546541453386993642828294714524500822280225694319826718524\
21048492462157046741794768`161.25981777772006*^-17 - 
    1.03936954017236949274977091519243188380711081235692794129861387842225453\
98407142939903450283908083224746448129472391491326703399982464197242655711660\
800759381183459730730450694`160.88948892519298*^-17*I)*GaugeXi^2*u^34 - 
  (1.185123517949069199163084018043230276390171916767889915116240073123368674\
29654686013636365288326118373417891738278626710504608759348638240630298712230\
3686510294625655549003327`161.25888359365726*^-18 - 
    5.12200193648502560208414804331303821046942103024862460757266388104421372\
17631810725929463215300127476016839292258669447295404192401948734414598342498\
8180942454079867818706219`160.89455971550467*^-19*I)*GaugeXi^3*u^34 + 
  (1.562395449669118324157971492624289869063711170088918010908332927695309100\
23160452243173356033925611406304689101986873676554393762112918845244542526451\
73314924178980221863483767`159.10496858912498*^-17 - 
    6.30433168079585023369634145892996199587024672613284637905769354359076783\
68305559119720806353663022692142914869672571343403496622977339934403067397641\
97002464221162809756806632`158.71081667768317*^-18*I)*u^35 + 
  (1.514944362552855322862176939875396206930413905789810283446582756385332777\
24612476707469724861298632393934899086462982093274656564444560377324303506096\
079350756851363095164563`158.94039883921565*^-18 + 
    1.84371583817423668939766297932424307254932412156759590974757746989248614\
43248030636122964631895137298674912902182740787820922968435363856502734723787\
61747261770978286331979469`159.0256961423141*^-18*I)*GaugeXi*u^35 + 
  (1.204754270578129892111472015210681567840521461061715312551516921462683251\
16567715976109441412054463994311591429832002782394545084020417555773512861938\
599136546715768954954443`157.3013606059417*^-19 + 8.2644842096335020234131207\
73827419767864563088602806550811778939137883223004103391998682085431382034434\
281721786606718384677862448302548381190717825199625013318686885528319181`159.\
1376778857205*^-18*I)*GaugeXi^2*u^35 + 
  (7.843603921399328685052235226672665837410197769044916124069697964314524520\
34481922241873917039694010785590964532973715572392608020313219516307688140237\
4572007613180119412568`157.42790794872462*^-21 + 4.02021323316946786207153476\
66300752605027453797745098992133313991193282442018552189523995395444402665329\
4169271413454204402652488232924071676054045195006089612358063481767256`159.13\
76413825402*^-19*I)*GaugeXi^3*u^35 - 
  (9.826165465385317732391340869866825874908525503782583458218515590183629126\
62863949690308243425508943631141525902295524790206274984735669297802327406534\
687924010917147230751246`157.76886151078904*^-19 + 
    3.94319700642830510579057111366823199447182066183559285995812176850232318\
39092889395437151100929418257911790416906753610093235981386664362612710981637\
52551151073482649760610119`158.37232591317147*^-18*I)*u^36 + 
  (6.592012627003338913621710954279353647973826542815176767990505668512024357\
47846195263326911699793908326846310179895143470415259348800553008659567627162\
425474006184483967598624`158.3392261745128*^-19 - 3.2090503255997553366667713\
68137009626741708481540558464237944961893617026542346236378790288772731864335\
06636774132680331666657054917005636175733407074806153263108306213271379`158.0\
2658467185884*^-19*I)*GaugeXi*u^36 + 
  (2.396975606090187375765486515693493594708730305616923304013065772043212506\
68311390663933769300695236810013068606855409155233803947322962813893279569387\
3437002038469984508533295`158.35442233018858*^-18 + 
    9.38737335860790571365193006583625272866027616641951572751195072685992991\
73214111436737678661762140554511573007117310949836536159641514886158884752722\
8379409207148264814691214`157.9473028070816*^-19*I)*GaugeXi^2*u^36 + 
  (1.166937742858096363841974712535635058130234901937794372471165239036353115\
69420619654629469702351408695924428739452340891192607054771695755334972794422\
235025575684975960371325`158.35523400740314*^-19 + 
    4.50555973619997947490196141009292466388851279903898685984254020996873340\
86384801221664144968927470158659018528786290497214502805769839705554316682194\
298822762606409287672263`157.94193507281113*^-20*I)*GaugeXi^3*u^36 - 
  (1.657621259942499806744220081482270890240065021164831189518629892864235901\
37749828498931166148045009451312390520194343399307074967163867718548325388005\
9691653579008805977659811`157.85098972196042*^-18 + 
    2.70431835208907027043358246498299392948722101991255721829595673180546482\
00044698848624318206124040188788562034457112446646215984376372288295404565055\
7710078736724050349258329`157.06356222916648*^-19*I)*u^37 + 
  (2.814580376705507930877998899139459344485583300193979657308954592695929331\
78629730456908593953613491031257700699884967851534423278388271731860867207076\
7907513684717370524193`155.94485705871807*^-21 - 2.29730030172485730842550901\
23466312659539978745578161305013515790653491066883400775796093374823530820813\
9631659210105726471954370149619446067170405512010109315575717506080199`157.85\
66611729055*^-19*I)*GaugeXi*u^37 + (5.521106642277386150491419841340020397484\
82501742711833230052788378489394223098359022117458434764003174745311450110751\
279198074497588931102970780188105208755293525938249136158`157.69519635420116*^\
-19 - 5.800456234547220773658643276737177662343481286737987889600794321560189\
10864396874269911236689814710738750307844380416634665368238557197299080634282\
441857015343195057239009498`157.71663237273026*^-19*I)*GaugeXi^2*u^37 + 
  (2.666692031698831383015571164183254161574487065207276982161911325934534232\
92035576706020050670142884751177431201053943177566824255899086250262530552739\
87854208611307101800873`157.6930368243693*^-20 - 2.82817691145174548651229924\
07764716940513196230724074224499997204126112656536000445766476944479607743767\
261505370333299157684805896940967648192427608102843551139281361046377`157.718\
5705336309*^-20*I)*GaugeXi^3*u^37 - (3.25472705578211279706358628809546204432\
85425974392344350745655035861662251062036479986955134942054619141756223518876\
1945893456818445940622782569068843375287823147438434386668`156.13734270879806\
*^-19 - 3.1184897217624545583782698893110880683363093018018663223498035979488\
98117290309272810621324185195443279229405763042366146394351005945167747286465\
5128973410008256492051399853`156.11877245167392*^-19*I)*u^38 - 
  (5.763550387807857581602849132245992199646980891197605275882226041179907751\
56333698936250331385812447865280664225434159866603583464411119492678223899823\
76096565411051699152556`156.2521344745336*^-20 + 2.08212301915634539133831239\
70851616247266865722939018228073760144497988101220332478664797129884287352094\
475686310979433318059120537278935878199151602668067086196652323029065`155.809\
95076578307*^-20*I)*GaugeXi*u^38 - (1.021477056676876767728534090402411360576\
98737880195228516410021469619291412431577811286287133893986599580992506894167\
092162060037356145113805633143246037489343853351386110411`155.89211302444912*^\
-19 + 2.268868002120557172033312473313657000589380156390559737367932086606590\
81998573884720088254371514312004207952910563846213439452087150091176103177832\
001088579614092277516623023`156.23869363832577*^-19*I)*GaugeXi^2*u^38 - 
  (5.004166894240464475970336873648359588873655295584884892610566092922534108\
51053011272155312431721391188583303027717202906300336295571446915560369129392\
839188877183180188039`155.89652850301854*^-21 + 1.097971039645072559434560756\
04926114825117198115531731207412707549671943077895428468621013448261350582431\
83876268165118916057245370126353671638634503395118391881277893457156`156.2377\
8760278367*^-20*I)*GaugeXi^3*u^38 + (6.52419085187895491823911134752630395969\
25712437315806569762752498961496880801736701030881313588960627784566005561309\
562676930293411582672072505188992034295351573505268011509`154.6414691333725*^\
-20 + 9.387157971079039183744059807945576257561004188278689453699244416084030\
83756942681102643973594564117454090195395419107903210661609382827346059023362\
52972531784299117494697768`154.7994766028396*^-20*I)*u^39 - 
  (1.229375269808664010927480890751496197530677749164860742053487763986571734\
98375955706151842852017133895655564630497274213226726981900728892066297725410\
20331362405291297782673`154.67546073412632*^-20 - 1.5673151493901723285627341\
10037321407080219494996183052161187199479589661423058573897769227952987898662\
0718370637923031629284781878792405878160294699551361949867867469360872`154.78\
09325929761*^-20*I)*GaugeXi*u^39 - (7.717842734982917338227850559800619314594\
66773264175535604282216969179372042217879397052720082094911214660348692970219\
63691573659525255474506742272507374141415761608433238623`154.88476572573867*^\
-20 - 2.809825645815509931833800199554489417546481938792139001568623646946084\
50990311794717336268858078988552189609849707991038553638807830310781464516475\
9175213007126503572352872`153.44594917302192*^-21*I)*GaugeXi^2*u^39 - 
  (3.738628276675660717130518381784285102926562623871647353558852146765808678\
98137826668179959065089531620167910805853286877446932014241061081775576197092\
1813731206537032331076`154.88469052197132*^-21 - 1.52886862724722726557777875\
18247804989611135604165248039515440708900969573296727728289946155122123432755\
9422646459238440724857127197126953599960755556370031862842076757919`153.49634\
840450778*^-22*I)*GaugeXi^3*u^39 + (4.333732035654607926693417246424476170232\
18943259072040341583552907946136406988224708750665425389154565384792825982671\
15232957768568018851272336241851382705967906872449788359`154.36546012928264*^\
-20 - 8.671925047883974557770391066246536208788090145062940175916863640586984\
62570099249658331255672003762408672041035882228452386882197481122614106081821\
5281852180472677268529086`153.66671359043778*^-21*I)*u^40 + 
  (2.529305256755581229329611242544600418736228218977313217215260149536565191\
32913907114981455525870993673494435186720088086092178443267302255725303959778\
2798164328063285119531`154.0179514377082*^-21 + 5.154505860048496743969534443\
61772065624008220920205791167454822196853442108880089131515658656785488004452\
9669188017101361868640120029356628324396897736526803489458693710212`154.32713\
722877554*^-21*I)*GaugeXi*u^40 - (8.20909519874204248725828945137697529791398\
21518183178968785453450580049470146447779855742574432459070512186344870853399\
09471902650465895403058117064536364890034646952790488`153.9090599494673*^-21 \
- 2.2494207206358485200569715759273504711582124882414159401996418584231926744\
53475501973238517293260866023058261816588621773048013748475592921733729636863\
4361687469111872486116`154.34683534871795*^-20*I)*GaugeXi^2*u^40 - 
  (3.926214268033307462424527520017109239320324260962927726277735207679141799\
23556352953862492862636034293081777272561075903966273712447977106412742317332\
841532000465449101738`153.90381643771315*^-22 - 1.090640943068745270086317905\
21894787347442878600682849092850398528806039342874653304838812629374757262022\
6182267840744888391818360562057387916546934340094381393469482669474`154.34752\
42379804*^-21*I)*GaugeXi^3*u^40 + (4.4550328708607139552232421044363319378630\
26410740524994955808917836770807884776743263760480624045476565481903776204883\
23024665611041876921216421482333347175172722393039979`151.9633015476014*^-21 \
- 1.0710859597083235424422695055781046052602463431671459596439339836567599603\
19510751052164078295485816336570001058872962641028306754895077303827668837936\
68401194215835666299`152.34427496124766*^-20*I)*u^41 + 
  (1.625741750045743615472783990519879453076074486255388458311092210149358093\
20247362651497840886819439790881800028729970502244969868950142051946386997215\
1505500504410521572556`152.37275484253507*^-21 - 2.75992102222473207702952667\
75360101654937374720471529670977583027444512340395335141914936141768912835827\
3162281364639588399480570511441695768982564837910774456767994558872`151.60259\
99382028*^-22*I)*GaugeXi*u^41 + (5.497451711931513963490513606749934732201234\
61650329589325650460729678729190071732842131564702428012019772227748417301453\
1973150823751433073508043248821681915499991677769501`152.24887671298146*^-21 \
+ 4.9784616268890676848132331691487602667023935781389426957480207546542714216\
52042103004166733507398593472586547043347467962306051079841436850666407461980\
797703773800331638989`152.2058104536637*^-21*I)*GaugeXi^2*u^41 + 
  (2.669417593551378514740314507696145654942809687962485523057621375038238854\
56337033024515478656378465017913738148755179409845664130200882536411484670314\
736992411298947309459`152.2505462957968*^-22 + 2.3967753357202699962883558820\
16926897827705215446439820205261420716311402640181599045701578227222109179273\
20792465778417595963416840170696714460247468224160179506332821058`152.2037571\
042024*^-22*I)*GaugeXi^3*u^41 - (2.632838393151859177573810015065957537306556\
84749525205519728009707011009951798628055849886833815831198785218873445262685\
8401615356626259975254665378385361556257571774123746`150.7281082365657*^-21 + 
    1.54158592714630647631297510861438512823302997065264917713326723149220613\
79845253762488560478643405685305574653043089665975166595544910775262188350879\
45279824661681329698678`150.4956517712405*^-21*I)*u^42 + 
  (1.203079893753345048669073855555473947961860105826313600469190559951392358\
00207957636773282284015132399390948543938825741988948788225432562354168809517\
216291895987259425394`150.15342693146994*^-22 - 5.095757328595040469757295202\
99905267202800034996000823026123448493071071156999185468800287727207303135822\
794938247521021443931708550131765948933486871784019663478433074652`150.780341\
20042173*^-22*I)*GaugeXi*u^42 + (2.067277052566414975114522819259208330771573\
60625945571059201149044208205680395211490845199554906786762448265137832543692\
5998344433958263091333118781648236497967507188806885`150.74673788671976*^-21 \
- 9.9666444045434861420021592948732893111309930814368592235266607301594756078\
26249829677094331752707071302287215659231396676789497675214970865442556064257\
57046197237151968951`150.4298881664041*^-22*I)*GaugeXi^2*u^42 + 
  (9.972229299594303314413097078174292707221349122904624902733595006583226859\
98014910411357243250536350789642846963173217628427973688602974929755220016859\
90960618319349887901`150.74586559933982*^-23 - 4.8587907313505273338292387540\
20406329245012141875670311524855682300050169398122263714036305058897419168333\
1652953064029511229144654190392382789601892859495293442328819146`150.43360153\
766122*^-23*I)*GaugeXi^3*u^42 - (9.419135056469777190777542888305398349331659\
72641241564681376381600502894895905508914733374459217385310407379999780895788\
527628471999984075443457494291832022677803045384427`150.71730859551184*^-22 - 
    6.63685788393407151509505844456200118675709510753365008841570679655497674\
61974051521383236580739507239772208571440956627393823343236792984319233929381\
2134166136320759671077`150.56526008955564*^-22*I)*u^43 - 
  (1.186412596794653679684240866878720402245898420297452142062703063800124442\
99480477931196453775074887274343264208930542642764813635279001233369257075770\
447409197539779876191`150.71664257097643*^-22 + 8.398245924271156721684745816\
19607101545683392725561036966882548034011909509764810489264048628261283489589\
18786471399255725364802605323246759411135602242641134466856744477`150.5665954\
096409*^-23*I)*GaugeXi*u^43 - (4.52676519924397134579673518715840061854357744\
29539883402962427351601767772797935721603333535263413061948162090581020444769\
932328924841578344416331567552925403269092138849`149.60969130666734*^-23 + 
    7.08035647090056270086237309313240658256226399715667312573149130167465555\
13060695760030587521169644955361605734007488036895022632649023465788514541086\
2456428381314790412097`150.80395846162855*^-22*I)*GaugeXi^2*u^43 - 
  (2.324657466308851165873309471898171213115052328420713149602040990613094431\
87027036763759392390557480151040762968369944000035162327844939345509422322097\
3784481987188421452`149.6362940616684*^-24 + 3.419067355130506685830816806215\
40131329605410844381195058478410453822240397634249856656753808664506320913034\
65384862283094157283928645690763942521664565474204061266367597`150.8038427485\
8247*^-23*I)*GaugeXi^3*u^43 + (1.97611195915929236310161814817891856507877101\
94425433421204896651309888740688437563019592627766157951508090963196677269141\
203897822370718579746454501457065961748995686433`148.3696395502832*^-23 + 
    2.90182272974036174938513680403282300813556359080281200487718796016070886\
41858844051790715128723345502340341438794629624118267482727795476735424249854\
0301535906894411797209`149.5364988819984*^-22*I)*u^44 - 
  (3.598204222576657644103750475045829413493920261695977775364417725226963316\
61702032273704371970057013463169972828408186130831372300926883488739158307740\
17985286010001086916`149.44179717776402*^-23 - 2.6778550433332749386588391828\
14568271018504403159928781602121329719247310478514299637897909047471498731878\
5453279476905580795425740473338969071399190841671608579536121144`149.31349843\
31303*^-23*I)*GaugeXi*u^44 - (2.079198654837679702979757745632518199727666379\
61131540359124890178526501050348773946244295020062539107942396613335799743359\
861510926141374845971727359481011637535316958932`149.51469522371684*^-22 + 
    6.91942006930894199344250934439206371459884971763977774397212470130080779\
63158258310765751753643876700790324345511708643139013189824681519794194819028\
854751348105607617148`149.03686893507262*^-23*I)*GaugeXi^2*u^44 - 
  (1.004970944654495155189452299605685297424942683665764567148958919165683255\
92941827629101086061785845331687487105394950435652746622246122674662660215708\
78176079861921485572`149.51525926152914*^-23 + 3.3006758703585699142792727495\
83885439681232360466921394892488705189694947619791551649484692622562518470618\
621234934944451615553488122835649733698252989293797025098692751`149.031708634\
02707*^-24*I)*GaugeXi^3*u^44 + (8.2086271774942451026141983785086322836908939\
97532738443465727020899738669855483662536036334604410222733192572239797726240\
0659885141019039968517088043099681419627270293735`147.51239772837636*^-23 + 
    1.85782939072428057461262304495430707580014362509377583447718720907818973\
37950344545973266183202750446830412684183593258768902287487594559293846021388\
61609239239566864452`145.8671330263158*^-24*I)*u^45 + 
  (2.806726872235337524412670058419593533838165389694315723819855147606145858\
50729168426363912107243937165465374896726322763231887918766288043294627281938\
6744800702500859444`146.83612728391444*^-24 + 1.30233666431299252968528221910\
08020390041746827305169317178778742683600491130791940348617674353245953306961\
8476137189243049303414932372724719554085524300015186655998059`147.50265039851\
95*^-23*I)*GaugeXi*u^45 - (4.387974581962487489908128446623401527342166843095\
38993519988660909106844393304872094782229503501693941591541877118394207558407\
65311797539998955019063563556316192205770286`147.32467966066596*^-23 - 
    5.14530436619629677551547286493756056302284264076740604651774960292459895\
86871976155384646744003822246157608398761007772789083371806836799473591804194\
901921075915410690285`147.3938266276624*^-23*I)*GaugeXi^2*u^45 - 
  (2.107389151305980636945680637494790406867027360589930434416718010978360850\
21200874971703234192834565264627315149304606003311261118868901181792889843769\
4512527290904442014`147.3227279500324*^-24 - 2.490301523245398230818464826847\
47740181527910604424378876690596199964276485139923533247356543072982646884765\
2743586592213401187977589867585024124646794290651108779062584`147.39523514425\
542*^-24*I)*GaugeXi^3*u^45 + (1.460620087692201675582324626578889367783704283\
22440386289510884512477457864023184806606516924835411988493741936421827029794\
6387916348188519351322004381286661555625254058`145.89779661816985*^-23 - 
    2.66785843669148237031084819210331399072629864712438735408720158896560872\
09914123280443931408576372143627126416169530569278116077283749741098222829996\
638317100908106533343`146.15942213012903*^-23*I)*u^46 + 
  (3.779095723711802181452610064295637992883479765745879840015804979566411947\
41365539603616731232394654359667810081631971851684066914869623960360086394380\
4233140415463777816`146.21376003673345*^-24 + 4.14025193099877503109711496113\
94748245526154837405061275489617397922660264673074918763128012365460809716893\
8627258676643672205727687674904500768010460529755835423111867`145.25339891248\
26*^-25*I)*GaugeXi*u^46 + (9.629021080114939112383679471712159740190596528098\
84251556867485605648050386618652160636735163569784553323465625731544102653539\
2031908816883531337306581680523954101647601`145.88081851793376*^-24 + 
    1.84938184501801726722696803108762953001050003407824330998309781634817579\
19422388141052418724090505814700778790574665505703666611959960718784208365077\
283628241543830097697`146.16426297039624*^-23*I)*GaugeXi^2*u^46 + 
  (4.675815918343290339958154977176145129442075076349273810268113404144923538\
83313753315246783692249876432752349043582326688209588858515687487561754570747\
968485520612555449`145.88390481520207*^-25 + 8.899616397186935895281046256623\
29615670047793884225156975070492832730925008822665730225831690534772919174533\
433572454067894962014563075453332558376609222269283864196477`146.1634186975891\
*^-25*I)*GaugeXi^3*u^46 - (4.114009726828892132253304157362832826214724783760\
46401780286452740726315237751207367809226637888633566101772215972676630612577\
8646090370180314305378650137616528042308656`146.00605134495964*^-24 + 
    6.05016293395493106265785485593930476193861954731549391024928177408069516\
12159604336238976133965028566981540048898949551973040759647968649429746358342\
40691142182036257294`146.1735531013698*^-24*I)*u^47 + 
  (5.612918349608971343349866014325536017720548975466635424264290777521052286\
06458516856911161210387063011610845858171127407758789826577937480761929190406\
50327924723409387`145.9287112033391*^-25 - 1.05246165665725398954365201915878\
53100736744061044728192369775330105407092853882020257610550486737948469397059\
71113967810868819238281941878501122019412824754418833346486`146.20172876125338\
*^-24*I)*GaugeXi*u^47 + (6.39429893312054273823076835977580154098585774028337\
37310077093622749475928330229964280660038237746262274989110143982787593337169\
68367394311214429615945200504415065059869`146.25409368928152*^-24 - 
    6.13398132447433286250896007289178248993675719996995706534888288359924067\
22327693254079891136391141733459747753244065946349894717141027781035622371916\
8407910427956065095`145.23604320302334*^-25*I)*GaugeXi^2*u^47 + 
  (3.080360746713455753666291395372119715665076236850075226505371631071576890\
57105278000008842839025202500547384361283115226380006525992737893191533465148\
293350558410374692`146.25394032518864*^-25 - 3.067299244095274622268258340013\
59072486153540793721499230449917837791399435752206646450245130737147238190047\
66451414160615262760885070667739182063332700961570537406865`145.25209489227387\
*^-26*I)*GaugeXi^3*u^47 - (2.037121306305858038196067644187514057674618739217\
20766282322532854409471517758212944036941568147057289116556094977708571187391\
2037214186780750684241201458492697313941068`144.06643707087176*^-24 - 
    1.15260715756798005468562709545911535493190931275017973599703105303663584\
05072159407840174431099249787409822728078678376698208191797861313587013236324\
59972624643116617455`143.81910149195136*^-24*I)*u^48 - 
  (2.124984101474407231063578389172169125225074252737139995689351173678619222\
90753069689873148815249312159691074608042098974985419251397642632918663289285\
036453283765399404`143.92919643836817*^-25 + 2.588381299862957178958721877317\
61016739340718167333402954996974308546894701035007961464715311881693466935352\
644696078416589154530184968657841056217252370538272050743535`144.014869006775\
11*^-25*I)*GaugeXi*u^48 + (5.627393648109649076966355215395637626260182753457\
23784830902716790144054954188363371991010829639863565696600485354304471566225\
603058577846553442367517619204952766772326`143.5809404737299*^-25 - 
    1.89572137521322719360212830311236661927933770414794648613604795368100592\
55601433154182721235874513163164695125874355083707332548454770095185575347243\
06313868803762451407`144.10840768469433*^-24*I)*GaugeXi^2*u^48 + 
  (2.678444769380279436395051375843259182607613677368626211658889468193430224\
67616195980734804130695093236722849946900870698625670757603930413514590836294\
98476734206262122`143.57576959253205*^-26 - 9.1405133613994714645309944331588\
34178946373250456542072449889337980871769863474382656457582122810714577136278\
2206637394661319061514375237671887855616288818970544668107`144.10885748488994\
*^-26*I)*GaugeXi^3*u^48 - (2.124268297584860980249916733575946489296877972677\
32078898409639685717986468098094407645270907647431381654124542601155513785180\
38182251534804018121934166258685792266278`142.13136421192127*^-26 - 
    8.17362042096720748673596309208491307720203775815101256835822230428591953\
19267038606290752885990327679210173756608102070713868524059106580776586128515\
7995311693981055777`143.716569309559*^-25*I)*u^49 - 
  (9.471087364563551935275368954544242368252059631184126351331575363981630492\
26938799241938253587005543402108667445135358915454498519599109729151217574705\
77919611719443671`143.6851325708043*^-26 - 3.74744184530083296629632594991435\
77388988181704354913088671001119930967734293546372179010994763735723509634217\
974178791841907446602387347129153339088599998801356181659`143.28246763006348*^\
-26*I)*GaugeXi*u^49 - (4.7582173166887282912373168948483491972206515507186521\
87554701717858613490088087847128562139515703115617166620600503047112880411154\
49282316075070480103243433676948642717`143.61004733284904*^-25 + 
    3.78964567032877456376476152004481254566731709987763801652708912808889073\
88706064209707548492354170975273942588228628732573567080668751074565201584301\
1842413246972243352`143.5112016652374*^-25*I)*GaugeXi^2*u^49 - 
  (2.297030827043998697257424966032798603796074463801572631731667919274363950\
72602555327397121314661135888847795967327952353155609235113052014979945788216\
74769646621984547`143.611225179827*^-26 + 1.816658817621587416149533960099369\
28573792949031974303149280523615967630670267706196590437766753618591884005061\
68570066672144719452547744823114138681337862877253613733`143.5093317273435*^-\
26*I)*GaugeXi^3*u^49 + (1.799935861255491285227173416880166509742378029175925\
69738259414350338487109950991154463550620232325250714967050763129894073952663\
566501420114072410645926686770642274085`142.89041888628037*^-25 + 
    7.30451480333951295264910723716583092318251530508353730246469700940711412\
71078191917985765564571140865317764515730992567684426823012303135242916516543\
746841155322547582`142.49875323006833*^-26*I)*u^50 - 
  (1.575624076190324156437441757135007434052854419472480653116944542546378902\
92298489797887304103912947385120521345021837653275451991234771840995002489562\
9036041328802403`141.63472992420262*^-27 - 3.05965000582459534332835522954716\
99344487365286830058745399535487982670976022546669148291860301186594983484742\
001251694717817812397717411407984718286887399366459172049`142.92294906607657*^\
-26*I)*GaugeXi*u^50 - (1.6278194911202719203323132729344623284944373343026103\
67309582823912154817837069775972679425031770225933989500746021817259679708803\
08958355693504632430471525075037318324`142.86333408831965*^-25 - 
    9.19986126493058958094204179998074518633002282346733859415892035094909124\
30592333068784065675321006147711390756170903484746328642391626150624564330662\
46675939539910187`142.6155091221846*^-26*I)*GaugeXi^2*u^50 - 
  (7.818853665244576399061387736007359526531133854198187784791223914119210964\
66528128445553248540737266608730179557302015745835086008085331701009799391499\
9969231716523467`142.86251565389932*^-27 - 4.45327084916186386284920662581475\
07805294989006366740603679568616305791247747120998905193279277924708063814324\
59954546899694080062155906512494653383083454393268701403`142.618051678632*^-27\
*I)*GaugeXi^3*u^50 + 0.892729374584029098339272892433248524483563856483145752\
03830274163634187821062730212578026763562336435892196962739993055437618208690\
75602612288271717357257649370549581351620741694602402082117438366627940098416\
3397`192.50077559577522*u*Log[u] + 0.7012334130606031034794597256921658934600\
83337885680845351074221439657432112977309848799623806376994535017411327695315\
82126153808987029039037881640495908088634716199643641588850656676275614163211\
861321319600213792`191.82173999602603*u^2*Log[u] + 
  0.0578620890934092934108787985836364784387495092165001876321122147356888254\
39577695508152424754160773615856053586961106610005863653781045572487053612982\
87111439406837691616791221468723779127298339682073664878603155`191.8216507515\
3983*GaugeXi*u^2*Log[u] + 0.2678609078103957336173585652686266738307058133339\
23983684503602541305511682754020971767789065309745320227808916623191611597911\
80201086539988302365348783489761989524088936329467374558261905770323028746189\
724053949`191.106286041158*u^3*Log[u] + 0.02089464328373113373170623282186872\
83251039894392917344227071886545542980754030567112772644945580571390591304619\
58177386946561874976488678953658249132703457975635802775282857188637058091293\
02178218526601206164269`191.10620654273717*GaugeXi*u^3*Log[u] + 
  0.0653507713417337187444378891245328827869524156879313255072834839295314888\
18021716863808230057785004030507397162555320597932796486948557712345559104973\
99915090067502738427810290351766692174899658195206457914426708`190.5778713119\
1446*u^4*Log[u] + 0.001757962776275455963004130165301455508121729880709641117\
29507596853221257845939179061226984930175961506507107252051973207483092698119\
49609696587469222226467046808968681127403884670601759501340441742411308225031\
4`190.57781865433896*GaugeXi*u^4*Log[u] + 0.007449720495838894851375755113839\
02401719461018295630200193295693443930331811039061772151245472177909579541034\
88634839505794995999873909973183956326630823536853979694167109623672704631570\
8789186097177356881054186`189.6278574094415*u^5*Log[u] - 
  0.0008836320833130598755840865910245411284209753368646344240372074974103714\
01871122857715162093564376526090908740155816796545549936842399583556177677024\
39762665050097990725243564499667045881091393746329965701652755`189.6278574094\
415*GaugeXi*u^5*Log[u] - 0.00223285999398169741360073056724645355957703694504\
58367696517011970740498373453087338051367391085759817708066786759038571183348\
34351270623623203176133188757295195483152880317662127537358914007361367328307\
17968085`188.3250426693975*u^6*Log[u] - 0.00036479407025417914416309764252473\
52328982260155679804152415242922678995118259733939163008140623027471652408174\
50964022210140125169035017551184058860339733064242421352675490533623559660071\
00448336513078390975449`188.3250426693975*GaugeXi*u^6*Log[u] - 
  0.0017574854657640984666583166090396770937930686685891991595627161634613568\
49304797580873016432159780554623235457770008310218869640031430309650570052390\
88386902382350321571603571807688509066274668305980887414388679`187.0322576136\
9455*u^7*Log[u] - 0.000050219003150092529705450815919556404742561524867927818\
07496352224652625023346043637790284217446441596825209551859473380474715888013\
88158061487961691055103895653444941660603596629741511082570594360766717804592\
3`187.03225761369455*GaugeXi*u^7*Log[u] - 0.000601570180903578190517962814977\
96875328780028575603255077206191222247093484496341363502063027194583389053710\
22190138883641930282632194494388089152900627635333779146596532136875855887197\
7639754342140967009703133`186.1484506756215*u^8*Log[u] + 
  5.2986763883637004269876429528435898758547391870606586808497023476427994026\
44633305031205368180554080349822072486798714655405646666336465446624620514914\
97531232802343167525079652456648775075478155973249749861`186.1484506756215*^-6\
*GaugeXi*u^8*Log[u] - 0.00008715169548201374747642312063144499295507922216487\
96804877186389453111353114411732920188084142259050496131267726997985941521613\
80681724814544781049440339601575473412499398887647588274838945151636065457900\
51801`184.85120707180536*u^9*Log[u] + 3.9924452129728506526541874756838113105\
02653026038833726548618238867748276840161715091829628610814707763679908330298\
55274944477986483822160234947204592657817728499727671948927646871672013002090\
240576035178405`184.85120707180536*^-6*GaugeXi*u^9*Log[u] + 
  0.0000277486312179388736167035129803412131985604270384848900324412484029725\
48671563089965118574988820821630996266776337527876641128711507328587510971483\
79788865772974904777368192346890579706407603326498386107347453`183.6519696143\
2935*u^10*Log[u] + 1.17311015345061446755515019556610566217004492017744808882\
02036143738697044167421844067836858467300665527745132803640380562139231760223\
4557800917804004577656205723605288593594939686149328760533358364443285034`183\
.65196961432937*^-6*GaugeXi*u^10*Log[u] + 0.000021249927030394284055153312433\
63198063688647798389702429757490093409610809413130484155286807883284823363057\
07022794316586968482002702170432075172514276245226516620487378176086125364786\
0275573269145199857643897`183.4325122398687*u^11*Log[u] + 
  3.0204166265019221766864727939250653045103493346040742317764961345820207489\
49295842522586255130952787180865801581476618573322028642628875268584354395768\
2524058484668014636484585882944809019284450322404904742`183.43251223986863*^-7\
*GaugeXi*u^11*Log[u] + 5.5840843230086958608185218677814373717220053234721800\
39974445729022163447029127163772590847874604129448363460343866944817396041871\
26393371521660451452286305873345328299277154484838677047693744377574344791669`\
182.31272195945084*^-6*u^12*Log[u] + 3.44655187988785873035453251330970172136\
32476507245252613505719894448914670079826477392985600250862175969249606136997\
40881304862972291781042828076599305919805900696644924015412645550269963678599\
39544400703`182.31272195945087*^-8*GaugeXi*u^12*Log[u] - 
  6.8343762679432940090437342565035124571258870586215449814028650319265039946\
75137607505471084956190984773455175435022076404529158066962740761297623849890\
222728155361893486532434872590526099420914812201026911`183.16106670267746*^-8*
   u^13*Log[u] - 2.7986064969016267992858690398735790934373274954202582532009\
57931390707233249750984111308569636473996902292042896924456311078381105409909\
20522559001482261378906539602487261383531819052135770920180937653372`183.1610\
6670267746*^-8*GaugeXi*u^13*Log[u] - 5.96072667118281855084738383535856622512\
81077114523176587152346418858390238963461029341472833890538769634762422617607\
04137335231446806122453083301448757449521642205710672857595445738715845155129\
7878551322383`183.52423529086465*^-7*u^14*Log[u] - 
  1.8187099722450973379305164474615991128421666685637625510083531679261873374\
54981398110009181329034820586057655843901402904930697777230837792373483531517\
599457349333770872721025085919121858101527636756109825`183.52423529086465*^-8*
   GaugeXi*u^14*Log[u] - 2.08309782451885076526402286151258282243021294352335\
18511574542790961939608886308055021222259298923202394957659478929252127332231\
09546967332300959683142369763654953456661342962887293743849821255834721613715\
2`182.50568572665503*^-7*u^15*Log[u] - 3.784353447784675968941939597002719738\
44120005510601525167201989527074479836547006417925318392090149416457832051970\
54679923158746037058315134032259506334127916688831484565390831200156385201512\
4599494385397`182.50568572665503*^-9*GaugeXi*u^15*Log[u] - 
  1.4983236932322330914696621135594231310959616517016440095884507666408219822\
24156647932959602623739948603781631664440434164054595905053583455272684329492\
675629919473583716938216979269734566468872984295580005`180.68135487492336*^-8*
   u^16*Log[u] + 7.8049981656666056732601016279814332578893269907089575448222\
79721514635452992042438543161540620577419829440535810947860563546755783639384\
2596328267755677331280194668526760158116394566682735295483215076126`180.68135\
487492336*^-10*GaugeXi*u^16*Log[u] + 1.47812630965870315454495113630507945422\
22459128190829658938391268693198047561539033595987115421069542981418859716317\
56632597355416229323554893122627724758515695133995692206527897857866157877696\
104081044374`179.98638482878724*^-8*u^17*Log[u] + 
  6.9752528940038518148099076363924351298716616291344111833488450897320383023\
80022708799380817135227247678657351741254072191481267766680638129624875537169\
7683200539050852092105507341969688805724271497726972`179.98638482878724*^-10*
   GaugeXi*u^17*Log[u] + 6.37638824728519457220997686322222128774687643449915\
44463734404693286832597047270205926499283943108356018684078401034014890521935\
0038189862998925289793655269094861878474988727024813410060461342076069381741`\
179.2205077088617*^-9*u^18*Log[u] + 1.464858254684150059988338493514329832409\
80625487980908160924353165516638205744604490106701679594999941181495452724251\
90461161116368164631440094438614671639903344939831942763836876474484960153173\
046690451`179.2205077088617*^-10*GaugeXi*u^18*Log[u] + 
  7.4428175684991649672283945894731691127582844852320267066199976504746342319\
21312503736650657969658096147863836286148027616576934068739383100730640199360\
1873103433984608186838975246814709612939119547848789`177.396216100301*^-10*
   u^19*Log[u] - 2.5382927470463432546256634970752114184442294341393671647745\
38729348270903036648579596569350109256917310431143978275850661599059859257563\
901355114942701383227201919820650306098830400241911289410668103922`177.396216\
100301*^-11*GaugeXi*u^19*Log[u] - 3.35636068728099673310951724387404575255822\
32384592030827531890556128877292213662306270530189193496225072674428570007583\
87444509141537360895487678452341171450296191455730588414422971038208992514914\
178108`176.12300940363937*^-10*u^20*Log[u] - 2.242592967536527499625340262416\
97119232241674435159709857699708979425672494251117261334919730024110896284812\
42322210066050731038664757504479482592059059983250909344121304300602351948933\
47985099895606067`176.12300940363937*^-11*GaugeXi*u^20*Log[u] - 
  1.7397376480491620096886075808527588536405299509021358566923793741767407470\
62473554266203994064039935977740484042803538445722077555215147013075734145266\
5055360649898839478501243581198934601941842033637196`175.6869851483156*^-10*
   u^21*Log[u] - 4.2689594775104551839105141635901951994931278484335489568693\
83855052033692541880241885470670520188941928365519962986505988651491946385823\
94195704186951077661242689910091541449873643050469843703643338163`175.6869851\
483156*^-12*GaugeXi*u^21*Log[u] - 2.56359966893400847290935829803415095602307\
40220135719467170420553443077780154828416837577607584077530028683781456463567\
61833611918524002375278764568256869685890182232893351926098402608384854173717\
275292`174.30573148669103*^-11*u^22*Log[u] + 8.682842564217722983791986495965\
54793045677466061494475416855069058750649016449246088827427510779047579445712\
06435291381903784439355230571045632525659557812216756126100356558614428479921\
100936012841059`174.30573148669103*^-13*GaugeXi*u^22*Log[u] + 
  7.0201100997664693847807920353648430519701728253750968795435863974121400799\
86347078994791553539083070413988901586099559017698623056555875130170256089336\
66334300255880083743548171974816662748507250248738`172.92688730737018*^-12*
   u^23*Log[u] + 6.4460641109839564494711150301541700261276932175624645685820\
63241500908165611976624977199747516478121848230850663651375723722593732213272\
3862445533387774129433212866562301168043305803501237364849509925`172.92688730\
737018*^-13*GaugeXi*u^23*Log[u] + 4.36598612014583020444683458376437691640848\
80283354380209622121465091440154934299098918188151714921027256810867954135350\
33287088723025387251594546399551486331581983076102175782020765310282902473221\
46328`171.74718174993208*^-12*u^24*Log[u] + 1.0324782906746225965121885774171\
71453367555630429740300138534584920316155953750298990708599509970804276062529\
58307309193276570475162079577687193635292793746771479304852838733571205337627\
288837148526`171.74718174993208*^-13*GaugeXi*u^24*Log[u] + 
  7.5319766501222573879707283344281345633816673997590354827199621444556920527\
52323737289254577407998034640838513566323161099627208756896660037473540871029\
3069444979633849270647650652886848624402314276805`171.19133471479367*^-13*
   u^25*Log[u] - 2.8747255563698513588656549233800747955108284360351796789039\
45818994631269543231981758831889386336974304196574636154264680548013333364258\
809992118838076658177875826064079820921694120066842690738494536`171.191334714\
79367*^-14*GaugeXi*u^25*Log[u] - 1.324599519434058837438731780980835978847252\
79761095016733352130896195097844909780669295817912100130673367079787013351463\
390170416880275416546423958933911968131554664666614849030482`169.238176067294\
38*^-13*u^26*Log[u] - 1.68894525028760572518887571205645513997404753293161289\
44133971807768375272596202136706043086526091277453845681072044777567246443112\
9734311001560352536942533590888455605621161344237573853350105998574`169.23817\
606729438*^-14*GaugeXi*u^26*Log[u] - 1.02094214117984138814227954660885290579\
90740200899529363392336247855776552200830930173847916040389668804074347529364\
0442855507148465895870232520512226910030329117776708818993513659`168.48829010\
7716*^-13*u^27*Log[u] - 2.063059586252506441793764369392478092360704807554920\
29365113232586385743763584363870259344505295270336636357768371073666180298815\
766840681715413757913158041221290569993147241141903339230196958277609`168.488\
290107716*^-15*GaugeXi*u^27*Log[u] - 2.01839528578630495569581036637366649744\
23850875165907206090813027029462811188112272872647742901400188524757295478161\
205382881563297621571907844528009033771959608735431343702505672`167.934834135\
0549*^-14*u^28*Log[u] + 8.870355000741526494325928063505362352139467970840593\
91110649279980802395081470738635621341279651017745206144727406900137121491549\
31858789354481449698131532388852443647951582687799656953390744334913`167.9348\
341350549*^-16*GaugeXi*u^28*Log[u] + 2.08842999710329791267683949411405568020\
77832647906656912876106666331836542035677178748460535556119708881481727819118\
55742800169046255174743928455259904660611643935942459215673262`165.9106979638\
4215*^-15*u^29*Log[u] + 4.035985830150627631402334566615084324759430297955225\
10889291937100013449837414190932171649083727167754808832685362692694088073299\
368490442452530096196036309640294635509369664599`165.91069796384215*^-16*
   GaugeXi*u^29*Log[u] + 2.23284944914404368153545959326808095303255877829285\
74950528545653366735507156733938442984377877904868619010160086621216507507814\
91423888038279909730148066409641771336925558008119`164.9571184133339*^-15*
   u^30*Log[u] + 3.0406070854061550122805283974217593556971393476731096932075\
43557342028097863433047789114093448220735931759468327640145379095732066442157\
3862618303741278004552152815075931098327`164.9571184133339*^-17*GaugeXi*u^30*
   Log[u] + 5.108219172059176567010101535472249665872476285470001217068377622\
39250152733293162841897598722311322631816039008532734493461135552856477359829\
073338550174604235395413322782213862`164.5580029973744*^-16*u^31*Log[u] - 
  2.5121198054024641003276752934074752743772622479241913999886900107501464579\
23211606436532199390757185641218741172164262773078896917822948761215156462753\
094221064876547078311853`164.5580029973744*^-17*GaugeXi*u^31*Log[u] - 
  1.9348352837814026770456859280887774262593241869695558332429549149747015235\
30946009841825064105893142395642225500186077558156828750259679195458823012019\
5614780098614911573615822`162.41185852549418*^-17*u^32*Log[u] - 
  8.6649144563739893238790568612389874434099078288104793906886304234280665475\
20375683010824007807527019620861186599408239717305399935926731545314467756299\
611618823483224665704135`162.41185852549418*^-18*GaugeXi*u^32*Log[u] - 
  4.5559693264186025578802155346181354760161741045098814628772549001985692683\
36659630045049779292246672474309043368977190910203721803456441006123300214842\
4347500843959435648493163`160.98075729139103*^-17*u^33*Log[u] - 
  1.2421631312401504274794127712558419968224813696710721793735079648950755469\
29072978017916848299323270362711317192093920104674774715053967209128925921977\
79055311038383306015049`160.98075729139103*^-19*GaugeXi*u^33*Log[u] - 
  1.2512819313224498125763255228188037625856792862355234384704729506973345646\
21619649247052432477364726138412553075802727121214888462069943298406821951417\
8926053450063253450871065`161.14555542647878*^-17*u^34*Log[u] + 
  6.4567164076819632964401134650125640527839698757573052826105688441059956592\
00516179720420284285161038910711395785554004295802434197910023570094644026550\
20489368971424032134632`161.14555542647878*^-19*GaugeXi*u^34*Log[u] - 
  3.5971044475311343223123239637491619709913307407048484042975952826522486854\
22903776144610425720763994956602977647746540892334679087248378863355936685206\
81739333466944262715892`158.98720902746626*^-19*u^35*Log[u] + 
  1.6027015334146537660742589612615363675327169248958082896158308370005039285\
18579854366690517756658249825856105016209476109592504665902055703930749023998\
95334866279760951669258`158.98720902746626*^-19*GaugeXi*u^35*Log[u] + 
  8.6029952243881307630278809040093810133858236138941811442529300078969437851\
48854290520214428397446930097228195596414162032595478535379090565442074412172\
59376203742267861377385`158.23489302324333*^-19*u^36*Log[u] - 
  1.2476488904557469989459211594209946859402579597853883744251779888121296472\
82625260815240634531300106690016841621612409338138275390509546832982763768276\
9033787884280647978733`158.23489302324333*^-20*GaugeXi*u^36*Log[u] + 
  3.0274747935745460884740604561855846061557749930120902919797795109716694554\
96425349638352139096591299082589226650518759897856531505798299630249410011688\
96609151676380093405526`157.70617876725981*^-19*u^37*Log[u] - 
  1.4771825897472068070145236413129814808226765624736453910195244010523863332\
12105203259350942873134526875032262542354544173952808437600003705058665616561\
10735553401632042478`157.70617876725981*^-20*GaugeXi*u^37*Log[u] + 
  2.9548116031260217767692037336468368192987271338164297142299994948033278787\
43648133399004457006713840163972524550621890871830145671401006297974121519627\
1988014060456518239527`156.1282560339509*^-20*u^38*Log[u] - 
  2.2488539775637464851117904011895352961342683949368604212918924925139826410\
71176140393039754703551046168030710872894880617873080571241639820815431465459\
402891685363154108701`156.1282560339509*^-21*GaugeXi*u^38*Log[u] - 
  1.4817306348620437756043992641445341882045496749063913680739135617396532311\
53549609160385799775144188728832686200780884957764450384180303438612251797121\
5345118742052238750433`154.73453835748785*^-20*u^39*Log[u] + 
  6.1797312937390932923990617667103478268091539572112414560119092271094208184\
87331439394211126182194310357451937091404586637134354320329449746684200353218\
61343821214457267219`154.73453835748785*^-22*GaugeXi*u^39*Log[u] - 
  7.3535073965519520788991170754127933039304457118129131747231080825844965507\
02514980711441802455790886920761779402987853532382751705849510924962963657755\
999031939291058368134`154.22347040018033*^-21*u^40*Log[u] + 
  2.8716689823080765330035349688886402044039683290696129845096180982718675749\
74176795085182661004240899742447131237124872864579433798640982942384144765743\
52289104237634309764`154.22347040018033*^-22*GaugeXi*u^40*Log[u] - 
  1.2063934358341613207806822403605696793836971446071160101339817722328472493\
59752761077978836260193575352448084661484155177348750047168798756542959032874\
844868463980700647609`152.22840949080575*^-21*u^41*Log[u] + 
  9.5384728019647978719479553738099760325367414798113102132980216469378977486\
49598714477410873578433422554315297389597240029726127167043193869763294735837\
674545513864028564`152.22840949080575*^-24*GaugeXi*u^41*Log[u] + 
  2.2770343186310792616934816196175044579187585567783241271564032969318568608\
18254831448436819422270973182396587932244268009097843827003033376544650179819\
93100670300207332276`150.64160480955678*^-22*u^42*Log[u] - 
  1.9428089739232031855476310301292090976097997722657770602458877129023036996\
67920828643933960999559947821119647341785720811879830366846173985589632431754\
5190275212337836486`150.64160480955678*^-23*GaugeXi*u^42*Log[u] + 
  1.8100427703063425158721592145481116100675120946583233191178488705374549908\
92904325192908187296399418386407460846900661614018743455165702745149095067906\
43969307538184838867`150.65432926019102*^-22*u^43*Log[u] - 
  4.0902194776740879352896575499044758149926496947800062271629451991122395693\
37878109811182284863907368208651763319635704736980747410036753886712738818773\
954705947020294645`150.65432926019102*^-24*GaugeXi*u^43*Log[u] + 
  3.9780622864260719885374826280407956151891354870379918877580310493341743486\
94385526058540692208185716521222642183310144200690659288292147490886145782227\
559420654519072858`149.3869885706933*^-23*u^44*Log[u] + 
  8.2408999369637635138455485255814727975033192925581734748388315640940444976\
14854938539815762256838572618003526085344671637052601568800403345834861766083\
46920137336428944`149.3869885706933*^-25*GaugeXi*u^44*Log[u] - 
  3.0470342919399694338610868023321364708176405270254126053796581348258036915\
23387071660284632888712235973028360845577376789865593921366756533064256982222\
263694028836940109`147.36199393282763*^-24*u^45*Log[u] + 
  4.6886215773045462943452684246621578047823330623377251963488777816222295802\
12403926788243925295923849137971620865556031519567181572973402893578679744648\
85259581247890345`147.36199393282763*^-25*GaugeXi*u^45*Log[u] - 
  4.5151648274189385963637143359559697951609823288101705772679056952152743928\
49756421354582864253026501904005597091894938371225062895848940457414181079642\
476245260400482004`146.06583586738287*^-24*u^46*Log[u] + 
  8.6366070591921044915580673899160533618047718990248100280658466013692919675\
54961812424868718938024966696910828272730489412407668288856380531602612175288\
182935732491888`146.06583586738287*^-27*GaugeXi*u^46*Log[u] - 
  1.1611810689339378539419707223309366438318984807161340467191318883668707621\
65654765330172249415567473498048356449225270212118492595624614174274767965555\
06378066738675683`146.10556781929415*^-24*u^47*Log[u] - 
  4.0354520301966860214575025573213965514539394526448057735905129829958804901\
15811425236973649276514253031349581544168348238055090736036384794979290377684\
6133217142537395`146.10556781929415*^-26*GaugeXi*u^47*Log[u] + 
  3.6669357007106172644929880614058643930037039803824774711540363832380241049\
21777283055917494459980758685074482548193059175092964488684868497439345644311\
251350053498556`143.9762307224905*^-26*u^48*Log[u] - 
  8.2947778662562194750202295458573369106110804809080950950264802919749503552\
80817024057139147043139383544701973966976211080989904978868936899994849469736\
727747920716395`143.9762307224905*^-27*GaugeXi*u^48*Log[u] + 
  1.1311176566269812673852022061085176138370434557248042633250563793872387238\
35154916233393870265984720858257790190846024949530710807565697636841723469998\
04744597805105584`143.56620093317045*^-25*u^49*Log[u] + 
  2.1924881718454117376876328275512757975272588228668203643410885208113935572\
01005588152817383515570355871060847346530252613455983084308969559925182889139\
671762549026669`143.56620093317045*^-27*GaugeXi*u^49*Log[u] + 
  3.0922428749739839638389475526516295527194275368811767551541277522918071511\
71292241204673114423648906557553235441372015310965454167818569655554229557157\
9133427814123206`142.77300916485558*^-26*u^50*Log[u] + 
  1.2494413188565677358200441072551356817270362858483907319801364752565830542\
19041433140636535243491808751776410112445556072795455394148738824280719691970\
71978010477138`142.77300916485558*^-27*GaugeXi*u^50*Log[u], 
 (10.148384169935533903021964408680448092671430464748959263845193240550904522\
43025141480149342601343439817264965961483039420982367007358337329922390125951\
21205751340518158148010733673110918490425436916443258094671556`190.9671867495\
6054 - 1.03796537780536162802804001471583459647829119635175555232536997162953\
34379425873774249408330215189430370116451209740400341164314426173223179247657\
8014469452321055905322350211007628961859389795723453430657199343821`190.71568\
523218866*I) + (1.21414840805115251745842271853232627924504836631684238395993\
73839497905770927913810246727478419840729496539212683412428166759585245816031\
2213976743622301285354956617997874661274538738587576419979040510836461024105`\
190.8819944340127 + 3.2878977996379665043130395545224699181385593686990876792\
64941459065812660302538517612090336686996008869623657820823440893748900715242\
88732002197338121748059074521519499752414822149747330685283942258494389522434\
695`190.9405861746269*I)*GaugeXi - (0.020026215040480639133191975009886145661\
26087870721026186389943227789761660267037672560931071099130988911514133123826\
93319067144132464756902600565569045286911619792692552515871092703252807112142\
7014627392182033641`189.50020574765176 - 2.3984263718883477575017769600110063\
32455023166412946399947401844093592479402844854463255563812915672993479341060\
59512838156778051619671405075686056747985093061087993197532689059434076262619\
60610372305414644105303`190.96722457996822*I)*GaugeXi^2 + 
  (0.038932695362027265793050562116588512928135786318536345740910182293012885\
40901738829913043935402586495865385233907440647828979516495763815334525736537\
222714109038446895558092472914072058144727125907377307586484519`190.708616618\
47997 + 0.3931620915423472766149139986084442181922890529697891165519563558280\
42513695308835545433306348783491106092255705607897797992194852309599468106248\
31807948927623049521140608041293326982795750258609242405230384852533`190.9670\
0505265594*I)*GaugeXi^3 + (5.389334228775041039045290369919575896000751725009\
57326442282885229583910546367412797937305782729242509812655456279538405855150\
95131500770682456467080877843489378964627435890683299198255928906366696309819\
8487189551`192.36552477101174 - 6.4697341474431881212388414942339038625795368\
05330464263080888754583533993379778056762684101229492563926688305292618805407\
93317274449731642276001588971737453498359245731317606039993537482673918526438\
814283797757134`192.4903930335935*I)*u + 
  (6.810316390524680977115533185980156425688126098522752338574045961197728914\
01977914840921975699392937271473133222546235389644193099546833827707291264295\
801724656023927509034850689735095010723811122961905065480503734`192.579967111\
55516 - 1.2688615672305023644806441945748989324286072777647813690225558695866\
12068386470550495505245444390128588217195709846791821259966614921489952687513\
48347132659155520324450971776596996589597619158489312028345002309273`192.0243\
9047750164*I)*GaugeXi*u + (2.660603700325256799646338926808966707217149561407\
34098886819358064657217098847635534570522447098118567328913421580190179452910\
91642666968520094405403278291028410167242373600079923551387826053615255291864\
0602135651`192.55724011998086 - 1.1100780685402850185377934532079233458210887\
40231199947454835083498144525495621031262384632378111156513101113646860696150\
52793353112518721463802310538189455136311569173586227725496467334252000536231\
868304553095363`192.3640230064641*I)*GaugeXi^2*u + 
  (0.326379374289875216506366751386543080009524609499710594792712776644520583\
94474615984570534549541636296209523615527242611902081880536533586465549235321\
114081793108291956399695163408365123935447542732811565874551967`192.570660303\
53843 - 0.1121243862014354614284320590246424970914789647147882874085625867991\
14907500572515508718539357203925471429749821952183424320933813310882655699147\
32631765476357523286536276424215994613872775489235770397007749287957`192.3165\
8662652114*I)*GaugeXi^3*u - 5.63961145305835392450353910143793857980928155869\
28844601192132192535425395540588853256978261157877505001804005490062359489507\
33948175032840944066664382596320828475561990049948736994276171266218503947306\
97761519398`198.93968751777416*u^(3/2) - 
  (2.876368923333120415382014143481252212518724023831350778393487317817424312\
89063171763354261982138685735409630145507917241731990289324835916343614780528\
290430234461765920850291772277323678172435856442097724719860899`191.836232725\
6471 + 2.70733566867739142954145572267108966975266078155555250231596960722287\
34003431973891185318473542494021220326377809201220198114253449125527147720959\
1685157385677779703838958122843388242574023455911561076809246167527`191.76322\
417499168*I)*u^2 - (1.3550699519110138581563413955440355322445660813346708713\
56473817936479612038345301236829879046741147182717062479336975303461088765357\
09183510866000514821581487189381666030379474151556836034581717271056038195984\
715`191.51402237917037 + 4.00166840664633815342247849566481915384086825442249\
03136030207135365511303738123598818269313401725628876290641466993447307649805\
97640137239061821223058229091366280414654020465710681195195007838106103832683\
83610408`191.92319753587515*I)*GaugeXi*u^2 - 
  (0.814353587676101937530637613962306667496898321937446564042717018706359194\
15212118066717827590391017394426034599256768010619539433188693016550095580501\
337162963429393147721361706607108846655813804897597876051322685`191.787626772\
09662 + 1.2710406367397839478289649495826634477287143294756045293439094500321\
79946815584055030846662453241397634681745074159046772964189606223509532574821\
94388952691186806744904219597722890520517527806442000072496009191395`191.9013\
9691653502*I)*GaugeXi^2*u^2 - (0.07176649265557674383930210211981093888131131\
00977005539920291398376229082892966345173857354782212423051663927527339943046\
41709947480268315137005752001235593880463352153504897753200091600482338042537\
65751077785085`191.76353154359526 + 0.120830515789350986917010271003131942631\
62443024690794184415132811035734564085093727823383255721487693686273171543564\
21483368279633248600767779311782349441490052001272534561034112328702696451042\
1165861100714722435`191.9070134418574*I)*GaugeXi^3*u^2 + 
  1.1044239095572609768819430740315963052126509719106898734400125887704854139\
96003198376282490947675101139618661774180387873336185398184277264684879721774\
9251128289097975563847816276613790835396344570230142831163091`198.08014266379\
78*u^(5/2) - (3.2353230658210770533875562813996906812812225867488547144340200\
70799848444427952854232509757395571863199434747289074590369086354186152578265\
83377831395031055144719191226476785609070210787702019484682415564833275402`19\
1.2170777017938 - 1.643814825365416789270297140399086382863133338066531866604\
69100089399629855331310073552002845686586826392596430168045352316178124278151\
97185573546093893506686505939807110504972935182889378063968831874417430875917\
3`190.97600031135727*I)*u^3 - (1.14879160156035676705126432583343985072558253\
01442678179186682790390097918147334600374726277911488558145012000860096809740\
84577073076948928904640532031439644010429963883010896580199943502890685193405\
44239189064093`191.22944110957806 - 0.206193052700140608862040600411623306914\
39703784338691132807374917542977180005703595957294327746950921940908093433249\
83599157574860757593208731751039729424143419178987236175632175719895015751618\
0272697004008142921`190.5157442420027*I)*GaugeXi*u^3 - 
  (0.406851508534620912127091392803840875918350909733871165691043711891502306\
99721148143063150416479871021995896683391303274026417717820348013358893786635\
350072270619027528589229426557948609791679613942767166713743491`191.222893314\
78237 - 0.2301983315775407642707934854997779142519399901326492138365856937497\
77542126792844370726141022612884497654246444143328596186241482632850762376990\
39869890448999390992128795899181444039231674004304503861809728707971`191.0333\
0327426457*I)*GaugeXi^2*u^3 - (0.03319410566485253377464920919042038042105456\
88155926567229506238228388341176468088180498861999063796933767328903652834371\
15666063897699164397314079237150394518912423498211306248019954473103122623242\
29415301524157`191.20711361631876 - 0.021018458419366751644051503938934473059\
67414334241030394051056445104739026864575918940741688015574403470522483028483\
73026545507454080938656283773539061247355352875377660580469544481273782733433\
6092111818790332642`191.06905743533528*I)*GaugeXi^3*u^3 + 
  1.3007061040823484589090555436259134480101219644313618793653615558005433639\
76528096984478677343689955476809064700309718529410536511725843680643084433951\
08829592796028044065460454449629271745180796658603373941187149`198.0845320998\
6703*u^(7/2) - (0.76627372193846161296899435934378538617850272190635393378711\
67279324782421511508469362503817462752880355824637549057308681121739218323338\
1462489846838419148612118774769762733652973662911692270454392581858285604813`\
190.53355760469987 - 0.416296941864789809392730108479942189080165035772066170\
40468220949474226300370675763457990568843004532605340157760319837463617238802\
29867146094165950283199171722726176887872498350875179526521761550639569386947\
0444`190.38659542532164*I)*u^4 - (0.02589803695965345994178073844215108855557\
49460825212399634128610248193097927270794922324996378335851896532706872420571\
87257186694491664775594202614093099740097703684811499970147617578078294282091\
57454804990365887`189.75226724911997 - 0.286941342692045239842656198714990616\
48687136739150850814126661714348458835523268458314916938099504817004870511358\
08859151349543287411126029945956773064424212963181618001230256754623483508875\
4844573460054067839305`190.64250723791767*I)*GaugeXi*u^4 + 
  (0.019632501438292985141141969591479656066046884841523477399679516408157310\
65412659960244064392183462887377975510755869958995936985235296723757422002429\
867757206910057055672909397425795512516503261157978554948437125`190.060848746\
14055 + 0.1332571386130912335533797468982434263642940996271096503473716288052\
46525299574670031370959003122680462566056821869013965225533673559377949102534\
14884177597663488650753897386650941045264524798175273310682167020493`190.6630\
2281051256*I)*GaugeXi^2*u^4 + (0.00224845583706938931281083561755324329823117\
88529079011360707583778086519633629664905703606991987992759871041379776270933\
97854933338589821711601491982364851183872247409618151723066321790067040740493\
41762289220865`190.24602532757422 + 0.010195345867939023512360667459675416172\
43600584099865766377376410049220407301067859585758436928008890234188768319828\
90691947139276759959370448407331579829435432670396544333112248622892297005354\
5317301721663567869`190.65186574238524*I)*GaugeXi^3*u^4 + 
  0.3748440909722115878184950910342499449094779563097351854570613659515786431\
74389839668129791775531912500148846614677032874908636482885587697507253341578\
52823685082080409812907242335178758732985306273860186729683822`197.4872744986\
5262*u^(9/2) - (0.04516502691935577117044964494788186801299368839806608596842\
75515508861482278513400108614093492111994857237631908107071188212870571807593\
3345867492576738890308818582451685652130528971082202125975624925087696618761`\
189.16785146263803 + 0.086234311240611265545484113151994005286210152514729024\
44634373922379472555091484485406526320147187329694796794018807470810508430560\
06702243038748943960148885208944886985855702314610997616891427824707529804016\
7172`189.4413799529653*I)*u^5 + (0.088876304355419691522179957443151152537328\
07043756017559611347843762424266404822660498582489120898254619701071789406910\
76381553124902878634937791803611052410175532026689973871784806980947326203145\
4235103156944967`189.6085492659228 + 0.03542666926484875744646879595770226504\
08858472714256835285721853968205684585568681662940533167335105577830258081083\
94099666934917630218239335124139990310480690982969666425439870259729852873546\
88587524071165748444`189.20909360126885*I)*GaugeXi*u^5 + 
  (0.044387120322127804581941875569233659527960642801770379499401120296315114\
80597745224606951509035687658152623311895775754045619950330512758165088539234\
461189631662681149395063387179314323977161008902781427787245482`189.635790217\
6078 + 0.01345281474092905247242889550951094363142570227571803465692036837600\
92896231067489176799674418503681802610765673511770316644177960082146600295136\
8838654834353281146048190288185697509537099770501255261535107460002`189.11734\
64086985*I)*GaugeXi^2*u^5 + (0.0033033071105567813346509534786880139773031274\
97309261590359863087805682760047614686689756723278842069757307815704813592658\
05780610606241039015092743015297925386502164678281661535031051557046405934592\
281412225522`189.65439304246505 + 0.00078544821359620243195787135845432685676\
11445218602848651072694091668498306413835964194826430207834435010738856659604\
66305548482771666327505247484220456732026578980489900441301445800846396409878\
65743054361027451`189.03056164655095*I)*GaugeXi^3*u^5 + 
  0.0379124442834943535161515174280679145311365311766387351017767855483028595\
60932662069500565527150870440085748526746906160101080286593791903720753408297\
62895537275882935664441094792517325368728483821888253749258786`196.4310307316\
241*u^(11/2) - (0.01055804975833527462221256999431451368308458725417448523281\
78073720564107564689485333866500599118294493339159198758568985288335498632111\
6458644908599209488767856781980929106716500024678858371579772152150471439857`\
187.50874902252048 + 0.067957060313528619775349147971362625883393598435880047\
18692127293803862793708055401900515809141912740063587948996263310579255183668\
55795054378993335223172837003724436096265847937945901798816870136555745346162\
2033`188.31739990198585*I)*u^6 + (0.02151707129158042212134351509720561233228\
07799500185727886093291518899814698252435692918933551766496149490561821163968\
91535359457811831865519791117203947050069579212905002355467983187043027731900\
10757372614959518`188.236303708937 - 0.01862028689850290365598897207537013471\
45479455416412089960065508164458479352298768217025863266196070492145628297323\
05446068228746848885710705264267088957903644164388290367635342399441941886886\
12597527483904013482`188.17350691838172*I)*GaugeXi*u^6 + 
  (0.010440651537870219701770412498226593115907074375115590078849565664200512\
07518262699100886871516985093447208324317826862382070883746833460442631028551\
076304860245629419788009010820756776516831329605585082098923919`188.196989745\
49235 - 0.0118664884290686552315058775575121594441672294623880310094480243992\
45237315362872589133612314172428030536911599126278782653762041613830297346702\
3881155352198354782782894055354884398569915115262426821887675822279`188.25258\
436438187*I)*GaugeXi^2*u^6 + (0.000665421833561816285839104690150093663201366\
53336352570125674608132114005460134294545012405131208002361316492854488850562\
46480519495138854526750838471640129582527593820645897984266791957207509752221\
3236765612347`188.16507710789253 - 0.0009027260851943953016780943809991856068\
27767918681091896851184198087361701518201236502063773508088964883288667631633\
42817231514323679068684329449759518840207237620977825096300373777390900223846\
854752011690182891`188.2975360532494*I)*GaugeXi^3*u^6 - 
  0.0148027241690903030394411844691600030712314021856025163552237512575851907\
13930150794076168550804536943686687750373110670944352248850317100157336625957\
44146088853206024265873390785023123889380929154525284882230226`195.9484613130\
578*u^(13/2) + (0.00257870299968258141285631726540223166772422487338029098608\
18060349900913423562665583347841775781045254792727811537140087125377517177343\
7907397997700430984227650308440243880501371835213700560048047676668013075176`\
186.66747321154958 - 0.003290801298872789924911492774312812791964586813325836\
81837183073642315109897850591800998194548256038514706014288839721934724163397\
71653594450659986903583782982307526499697822388267135129015855932139400994548\
1416`186.77382746784122*I)*u^7 - (0.00318089835524566739797322896245972547287\
00554662266187473445078056820655402655102851738553777303990063542440945187128\
48931594974815155569561257520355349826426654813611841380160342128756702428625\
28493369895306411`186.68082992075895 + 0.007216885331836859800686395693001961\
35440831043749780174285833693460382343510212289727648603963695641571706907706\
35807945072712429701846048299423825450765228831097648221728756430448609583495\
239686812938369143296`187.03662993409705*I)*GaugeXi*u^7 - 
  (0.002261881431693349676956270556281914861934024090099791554304735325414873\
66089254630284764013587376944097577327869404228650507538410196658118144874372\
027334062013979947328350844956337348785208217052043018322713952`186.703763907\
52716 + 0.0048582957190897128029151284722076346968316139883375609850025647356\
27998668859432483172046798631778395461872026219549500573625439725025565143447\
97905097705534561264289552807992948264214621864557763465034086273189`187.0357\
7801844907*I)*GaugeXi^2*u^7 - (0.00019130289231766286402212613167044440479559\
04390257675490971886520023271492436580498502285351422975700598574153043959345\
34643355045018150216693737878949154765799847120714732123032607174404590406128\
15429548052891`186.80249538935723 + 0.000322992500591537273288697466711277390\
89218969009920569115417161104840222875864100067157822632759120538162689968746\
71371480309858899447514994813821773130368009101557450961232532029313387437390\
6612155424616116504`187.02996629193328*I)*GaugeXi^3*u^7 - 
  0.0095072283421215491067844278986103073380974880976368994109196633887045034\
48045884436655137248887101913086716300790558221366468961933971106256169799466\
9947409915874192398377444702266930590577671945294706118109388`195.66095452992\
31*u^(15/2) + (0.008778692763018711510796561935749364559105935226747745692676\
57507968859622104592436398292533860617919695170603019406316077695878551554769\
590581820040361100910501273402932181928615212789186439028507833358062724485`1\
86.00118858435303 + 0.0064611539194661320256836374013122654767894802806716178\
77699034566935794131712558031933008669366598822918017133585699818596168510553\
91763151075489860135000523459141595602301451168916562057223980449869434481688\
584`185.86806882156617*I)*u^8 - (0.002570784913928614077537547527801342664598\
96755216514902110245214714156059508713353004145331710927273823839273313451409\
14956044174425896707558000027238550696811590106238422597417337442800480445170\
2932036180687552`186.158025284697 - 0.000151689990942282723963039234306018230\
09495336198681952595545668189783404398600498653496306389339664509968787123491\
64346759067790352724086133453398531224384725258860740961852949626136747786816\
7407635122374910974`184.92891646741185*I)*GaugeXi*u^8 - 
  (0.001828200340032538678328854801636389078623822185026438705221742462326709\
06758979010947014426377707473462819464534807127466702330781907931207015940477\
278989943576221493015929969939256704602907529320473451075457928`186.151749452\
30265 - 0.0000364724938199117108140339332680011770228865840331505310266421875\
93327620975026857815516248476208107115311843250703773886106363550250725936929\
94418545946188001553060383655048566976219194953153963439000299732501`184.4516\
9112629137*I)*GaugeXi^2*u^8 - (0.00012436077550822890078655086600745395225628\
61375575838861211508215561328840727740114608774822586417193104892692373665109\
39663768966249105922008983503689920838961680271002879319875156997769526532846\
41262471773033`186.1689133116266 - 0.0000162737693202993354081441331156192168\
90908907742212827120518025337636984938017198408790567806558891879388494794791\
94555311901336977779181509073301395494902978102418008741170968591854670143695\
760661878343738423`185.28571804561113*I)*GaugeXi^3*u^8 - 
  0.0028604190016948158933299158466983489691607328499697190704277378287189622\
22587947187788433993729824964152122565970882828870985835194564849913201014137\
72344851942073735267088194020609668176116727346021598306464299`195.0220608256\
4734*u^(17/2) + (0.0047527559189461697631605244090887721843683051686864599780\
84881098064680595324187888749358919561274221354832892286107197404008025087044\
17281765334792791978457394044905803303397102020589064974250271518376236597805`\
184.8547253065074 + 0.0017012260308257891313665726706822540576612757994784918\
13256718430472824216979059373411833776333044000371491038558200066692829186949\
61556454582942377569891509839299282949167714830964118982019397667687393116925\
335`184.4085418144584*I)*u^9 - (0.0002822091805850878676496109660467468208452\
44537213055073549921926406097960824671534940714026543862514994297672535977213\
20385140597701569927665470767727993904499870395204889002457368050850902879436\
538073197635998`184.45296472449286 - 0.00068686106940826298987176010260188551\
79368471692361811021670972024571969078815884528570025377126532207761631976318\
22755090112137637794067414203770872695714359751092223928545981548947737213892\
70367058655777770133`184.83926248845344*I)*GaugeXi*u^9 - 
  (0.000241583331548788159510147027246474696919608160653875223085309824545414\
10386482622385047743687340740869314834102462312408487507137570341204469858921\
654099599782398249187378086134936459793610367899628535218551386`184.463238400\
69243 - 0.0005689730812181008626620099191347597004028669722079604454828568066\
29954121987221752521473467547094272007240011412030968971562892711041471907910\
71424051979610828073239895000530055031660643369968317311353173955422`184.8352\
6315449438*I)*GaugeXi^2*u^9 - (0.00001122943387293416745586346065711633663740\
07132608152780398523703564429676762777209214084982477929581438262706366578969\
34989048522657712972256903456430742713830889601021631266175172852221376244544\
08445388372988`184.32339117717643 - 0.000040256464765361600356621106441592369\
40015665730120004119016997233015881696327265046775328175351291503702849418884\
29248272944717500302796732594260378455238474095992766358384882078409230459845\
527080293709658844`184.87786894856828*I)*GaugeXi^3*u^9 - 
  0.0003185235443295414956227538977538893484807320356395970223633608853450952\
86090830283535047274107193018067233887322162445944445058999838893645782805885\
61249965667828941032208064023532971872668981594921699538127587`193.9349940900\
024*u^(19/2) + (0.00069659048020763030050373910768119383839349075390635354999\
74722108168974031337267779303064941577894820919162960642148602096054561767099\
5788689753893474175897919900073441580672516006463595503183564745944359525894`\
183.6188209520072 - 0.0003282476616424025895171108490469255049160456852836163\
78858089497334087169602956814720563559006098565234257004780947446808204253237\
68210546436550861979317150616647650766591359182720968402328757194526518084766\
194`183.29204505799217*I)*u^10 + (0.00015924356650336598992466608556983982337\
04066953572346789497265667102529243690409083320288882747632150724923790921753\
62473355262220368965075049379716706400415291462298113449524569041974683865843\
39623157668083612`183.57842132290133 + 0.000144356199930151469709503929412130\
60852758724823840714948403426451665917055636833254059736035499861286492008532\
13684808811089291646103894285991567227762870368265280722907166389336300421472\
582068074962789336302`183.53579486824884*I)*GaugeXi*u^10 + 
  (0.000142318516969441282436288329646492151168524018931125154568526020292676\
73803898412386931035735756599351552031827861901294475794572108181339309808323\
241803985486468094344191744732800582756916672850835186758282375`183.532229968\
00696 + 0.0001512565251496019103294243392246216663615027331120215878390426772\
41583242288055322070258235814639786572147660444095014868310615618424921197421\
86562845605148554342784681245975795016347003175732736636999862579912`183.5586\
8267750378*I)*GaugeXi^2*u^10 + (0.0000108995001778445888117219235204869578848\
33291550692432404237570161567229190282381708939261425018941599542904294239239\
78867421733279692744021980242295333613788998979553706681539889382182074987911\
736064444490468`183.61276674503247 + 8.68924683289377834439084319587339986998\
12752587018776675456984811628783029010246882851162152740974152790362508410499\
01438618768328408700569579232031707542568361909142517287808281526996590782432\
73807076842649`183.5143422965022*^-6*I)*GaugeXi^3*u^10 + 
  0.0001630598063497835487793685674649416358269959804995282751072891997108639\
29823256663415383514714551895898906997931247406453620087097451911057338198641\
06381415698601584705640212631282102452807763664981073185728251`193.5006416818\
1018*u^(21/2) - (0.0004043961823492233371798260651134221351773618632372959428\
77870609063596517791753476037028248365251141993849498945111266771052372106907\
62968342693223403507589346120167485845923488152109604708462835595934142918622`\
183.35540078503007 + 0.000246385682905583600597817898939344887846998324217529\
97416286689643404870179150515448297061528260249213406536488879468168672702338\
73275154258237302243078621519334923581413695824257091138461439009567577919403\
3401`183.1401819405015*I)*u^11 + (0.00005973110478077898907901308101933659380\
61925772231632257724041704963823756789153326794281065937966098561539206344818\
19435883116038563533319128996532239585892544391498894086746591459000774412801\
09463150905455841`183.44077662082802 - 0.000026752189439030644697671602351710\
95336143231009171926671867891887290431388855479044219623060007689330478426561\
24989213107768269195936030210455691199073607862383270327209605478642530014585\
1653154940199282510815`183.09193540445673*I)*GaugeXi*u^11 + 
  (0.000065800620420834947108668649122190072141037230668087485601311420319675\
77027259765458478401266601632836382653080584281525596037682757648305371009157\
232118352940360828154832022975797260462236695423952441048562958`183.442302540\
96271 - 0.0000234015831319372464439781379988777249496312885396030829306839797\
78112694711580630929442806505361497183907242468305446312009278298264083090415\
84124644052862467982855717382367688764868420317499222786260148795775`182.9933\
1779115505*I)*GaugeXi^2*u^11 + (4.0810443347227560912800958770862254748095496\
02345269994972627629535605249929587832322749941707439566928422131225525552860\
53989969061701434395827849568086040919523271416522967443829570233601015417079\
715462376`183.43779902216102*^-6 - 2.2077240342493546851437452087312027995163\
84045253534186017755848468771482691594366784418070916490260208818469556175275\
75483238343047596064281649909297605412735279803699520649792162505181196933407\
448382354026`183.1709724949635*^-6*I)*GaugeXi^3*u^11 + 
  0.0001032931573342913210992982716927254271597032948984518103155045064860177\
56964035161559898377531682071495192965494993602401256708878550878831101286895\
20480053323619726966198841415379710167764738835369021016398581`193.1538417488\
1018*u^(23/2) - (0.0002485782177859405175140555437327231227566227721802791964\
36387335311368318475132021900020594719158263732511242388465825210342831049913\
04128549078184445191725611603638286752062406978889745822284084840505336455677`\
182.29896879634853 + 0.000018563464133383948866852637762331841232859732757505\
30999855408156519848123065329787792700137282250754196068892637357665405112117\
28029349067196689300752918735780785018595263346222929459552985141769852823346\
7491`181.1721647496504*I)*u^12 - (4.91050163668903582077370624629880899483743\
16061068448495771843205681364402727557147945845556619148685347939322282194982\
02564075609166582447589180043038685459661122036885529043755774834864459300556\
890619891`179.72574437103347*^-8 + 0.0000189917869025877188022151531034327088\
65086942385412544760483224454715148872967777686932897752267857013743246385975\
17353344223090107188698731634688841541633011489752214302044258751152954022065\
43977261244386458`182.31318433953788*I)*GaugeXi*u^12 + 
  (1.686280744303340325233864080247251979308799629457783642896051199814405096\
16515856918070721557824508085536378861105262668385397186521252432609181809655\
472051222614566156478973658504718075008909686508689723089`181.15937107335375*^\
-6 - 0.0000232782633144087633347638922874059031918493867056360205569405608514\
11986912272655167041457092911804393012086297896750591635659498834462092803640\
02583733460738823069767054869214545277225050617435340974697810105`182.2993917\
689821*I)*GaugeXi^2*u^12 - (1.47512837623093849368146677906447888980528747547\
81233681136548998508117646010681958120585929109858041193451082004021582460349\
79642871485435240048864373853424834990267361891079121743086059715146983324287\
7785`181.31267903756554*^-7 + 1.532537081240566201602624849463972803897337589\
38115858082248619978317898619650505395219284454207781617653540313019386604527\
36132845029438173798419105703526691312145976099976098131551816190485719493810\
7588908`182.32926021169126*^-6*I)*GaugeXi^3*u^12 + 
  0.0000258519900270006906256735665683968304818059906743802379064090830838772\
23819835970820013074542935072020004353610785542253928899825317662634884994406\
51580160960934810025271900958032777439330799376058290456151322`192.4014818525\
0908*u^(25/2) - (0.0000443814657588372347674533830364730515210018057852499711\
96921286831021134616472621013963801573846007852228946501151807555670489407298\
33168397012278248114581869074513812148030390238972545860951948448983640743657`\
183.26617456830346 - 0.000021403537919745771386057683080735090569470645585336\
05576510131515222174752324981713703195636986302651089371945192767129273982790\
63835687707075804143424881107087889596126747393636836590837838136085384680344\
5167`182.94945849343372*I)*u^13 - (5.0969419078328285442635538903455671164147\
66541439442300867500284754785763190779478575816327423723867418950081246641121\
41647975629182103083449279305861622577162028060918633146123215648535158412690\
210778303278`183.27034989214624*^-6 + 2.3307233922722619672300965224332430908\
77648463168650075692889409497618396324950346407027624474295494354235053732569\
09490763088033394135509028434936751199648621545069077961919388897877749446110\
267191445203226`182.93053094336133*^-6*I)*GaugeXi*u^13 - 
  (6.879231480848950097580135842284563423464882233257066248204550849281393072\
76291302941811739024142733322841646191618322857104114758501089698467307362194\
627423918711213865114019929350769470642489396281327465457`183.2591740052288*^\
-6 + 3.5941061960140299679616683750622034486990066533947214217329744563806902\
44449029030615601705203394250107242233759118923436322736878378679894039789158\
04899795925651089888476759199526977948253953533972524406289`182.97722498703538\
*^-6*I)*GaugeXi^2*u^13 - (4.8705133555085590350739944736132008369729201900150\
26547204420400223683911157375827721780524939310861954507426748835858422904691\
12018963693844448505582395386713916967404228147245427843146971903865196634125\
58`183.2914478270872*^-7 + 1.518119513689676119687267735864566516191323132439\
63974932654079826699510514821535188858511829442064241263192107628837491538117\
93986961829169560899205505792228768283841515115170710250430602406388551259116\
735`182.78517905117982*^-7*I)*GaugeXi^3*u^13 - 2.0149014703840219855442386869\
72023852381182957024318067199512178108021108292079273910023991766554186883672\
63239914439943881177704437362843915802803829962796905921600417269339421599457\
94548557563413012705703`190.14157982521937*^-7*u^(27/2) + 
  (0.000011975607158135871791469252564532972224358534979362132703313816014151\
62945177444899927371987084421032726831693408209169504034036884791604275135007\
676276174514043452993746725942211518802476967377398350494391662`183.617572827\
4115 + 6.57277096434791079943198017990910431905150786789861915371492678569274\
87976675357283233284675644254142978062355445267170847196957959359947690131440\
1646622555366584495164555249995286781801904992485354327476447`183.35702378528\
384*^-6*I)*u^14 - (1.19974739542519130595339435664423381920397174966347376769\
41155187767365035641425430809462397753976471723092001835463362548387631625198\
5496965527789367512494067047864218718601877829706418097827932222797115851`183\
.5529999606895*^-6 - 1.040302814031129216267054633741747523345395924714339745\
58865008373175052919499902029012845206880344192419723915165625519983897988845\
811942190230812633214765234751994535883878011246109139937343051199923052092`1\
83.49106991817052*^-6*I)*GaugeXi*u^14 - 
  (2.000064983398720215587259557047884099836703033482763907903532453661693939\
53004310923686159084072443337764642590951062279161625167804206611178660569066\
436241667910969341690235944608896368955138021860193377477`183.56473432485237*^\
-6 - 1.6245021259475850012008456808526247092141238212235146778628907861059268\
83929559971957723792271476866341395230314921701091212762018620180110063016613\
25126263593189942389628275068291745192955715443974203692783`183.4744105024842\
*^-6*I)*GaugeXi^2*u^14 - (1.0857384331928031674830988370465176645649695037882\
74544234144036137898385591188790927343775053467776355764241518214324146682505\
33440019531166347346900666733294202001892698793191775192006319789340975437274\
36`183.4835745708529*^-7 - 1.290091356084918785721719711399288963878100605550\
38503650641959344761140898092573536424530273187461353102482525790863411538241\
64376969769341863092159722849743468969467330531765462583220455283899754069736\
498`183.55846982487543*^-7*I)*GaugeXi^3*u^14 - 2.8333334630492367516878739945\
17676337417719392063253470139078260106149849250188409605698543816856738991009\
68516032197383648709186446676418710632043592737218368601238073332078826953569\
126885457746863650976753`191.13777679074775*^-6*u^(29/2) + 
  (9.065730868065640782222783806793214474231394865802803228436555582946432157\
64018223056564712759768507516717123797394404994581478668090618003299296737681\
635171537136514330712934158529863660107650332168246159269`182.65478333142002*^\
-6 - 7.3363475687349407568812875563718436879116536548438910373298055836569320\
06865185763982648820444422646910733601552839568893735020293220595153870714366\
7217865594577700273208780286296033826743554098119884240902`181.56286040768958\
*^-7*I)*u^15 + (1.41925913094044343219269762540415043982451311549392523667456\
76962668664676530119556804268497717534890676371910351719569015227502363165032\
156208069386824917636599296342113688509870425837607160625059323622342`182.124\
8301353692*^-7 + 4.6107870745449026272806758205102566026301624082366280056820\
56858265523828681806991499781492420062853080047284598340657221561309409903520\
1056897003211035777322286965323013694187349126454450697700015692741959`182.63\
654350541583*^-7*I)*GaugeXi*u^15 + (2.318780437330062709469093339980002257448\
52574790025725693821594081953804500400543464617122347517207721197818490438011\
96882110546382256819723868645243720231153012719830313572225764580431771650330\
574737811237`182.0914036422538*^-7 + 8.19059064190317528989209871867805764425\
21573565224648384943607607485488189867317114064016454840152367664586913014929\
12478013556446800453980996498009404834627196597116101741315053630524596041552\
4597239653308`182.63945923535826*^-7*I)*GaugeXi^2*u^15 + 
  (2.543715740257135202889028106907471375005255556426688577726776568947765951\
01319233300499179127388873928372642400968461865829039959004466891910353819563\
4661589277381745524336802923013830006103428144815989915`182.3169292104078*^-8 \
+ 4.9391799141286005186558222887764522456451356875339575097190544009624021573\
74059336091726879202546460129810871051987020165500091010555152636560254015048\
012728688877090576686980837601569630764960583105609652`182.60511547906628*^-8*
     I)*GaugeXi^3*u^15 - 1.13061280680966413065255494845842812833059197647330\
22841153217569477979935751825321754519005769369619435998554194307848676746256\
46733522503212348416114332062668417792230635110046804834898799802766340866568\
31`190.58712743544677*^-6*u^(31/2) + 
  (1.935606701427480521495540009797698212080535591770767496348924651865568017\
63310049605760701454310836742436473623499543472127233319452567421749031231682\
407611163533320066344168354306797971804692324618728994432`180.79538245235105*^\
-6 - 8.2796246413336051375851729865611456212143741771218738864903096869118417\
28540718975552998406833501583126879825159286367854279567825253635384844269727\
9612827066568897168092615505262100236161672972925989442264`180.42657598369627\
*^-7*I)*u^16 + (1.36771038091484936273268785993931162131061694628793771003057\
37738164000035825698912190304593988294090673450984136112418627006544042227213\
344787993186717797518995706525802337364336005979511373992073584700865`180.820\
49623237637*^-7 + 3.171599735553857095936112788290075582845805932322495401448\
21078140478310879917492261552005691983143705669135357098596153534379706262406\
5794042949784318499114695906889238811245395459136480670541604123012557`180.18\
578046211744*^-8*I)*GaugeXi*u^16 + (2.778009110733767639689941304002561132623\
45565145445239641957366716380130493994834581656028351527119230404625651258799\
79077251156614494497739336314227574570189566462149796591316132287076524411518\
81973017547`180.82835740502722*^-7 + 3.54749082127937597591114681310120857545\
36629987107334971582337781537689546792437849057801692130728396883861273107688\
15676234483096766396659219457421141120115098093172984648204035560794462571748\
214941111082`179.9345450197594*^-8*I)*GaugeXi^2*u^16 + 
  (1.820404063126161430875205095075630813771658538097290578130299306514242187\
79247242895953275261243740698400638982461124963609005296877716004077341872299\
7409316414608934272645265655295786978611970480884209522`180.83042154542383*^-8 \
- 1.4891847072633364195601884418054085992071016098283152002221706293062258237\
16586997441553488602519453685889147713771738299307014539542223878196718263066\
49584504460032833255905800233492783289929875665603798`179.7432023169589*^-9*
     I)*GaugeXi^3*u^16 - 1.35863220801766567922371407332667214961259579019980\
62171351862451681226864484077384267921102356879939317158549867035406477910679\
58034660891974987753849373124570717289547638848444428537121181374146460687117\
7`189.51563681245906*^-7*u^(33/2) - (2.47177230342292817942474087268134603332\
43153765277985946157054223240271988123583031238545741665210223759830892532527\
78583106878456759471020643599416756625118939029008357994710210469649469744563\
0115330057041`180.01776952698054*^-7 + 1.108363674313152960628936278311664156\
37168238792396772853049346244219931383631047946522782110344291172965269809040\
78629520636743756963653455885177642459247660565089552680465966529277782276859\
474644636861903`179.74878945836312*^-7*I)*u^17 + 
  (2.277570945298395472292687991392743111502786674166536395072311108342573434\
13234780277581673828989693983399671929646335101496042650483801844979738966895\
3341184856140875431611858582062093813577469492014406324`179.91382066450325*^-8 \
- 3.0502126545556698279828691789370343449348452408759708857174356138209628606\
39076409599294436254734936614053038512324518604647541531018682824695164524594\
903503613683996285322499768897640148343159293724246905`180.04067886909283*^-8*
     I)*GaugeXi*u^17 + (4.630783752908947384491990968666406237353796722997336\
57667401974020656721718171877284031352119361375853310201857394283538370626124\
908452499645261555244959313367613665475887822668799657355454499190779743844`1\
79.83923907248808*^-8 - 7.937999882138176805154520817472612251259384895544167\
02390234352018788844595404912603518323110214144407153305630183679521619633795\
7739598847611637091974039207531820951041201365101892251722170721165248825969`\
180.0732956597101*^-8*I)*GaugeXi^2*u^17 + 
  (1.834390241803700726427901409791790442320985246986312068392134891848949650\
69586249844143146756321158155762457652646960923378861784156877931248737193197\
472936362143085291342919090803575415754379587859262055`179.62308030790592*^-9 \
- 5.7005281392369262010992558628741696166954605841674377686874697004893564001\
57264874045012703325936268512297093088200786247027004145970907500506168863374\
59947514917424258062847568470919626149478923632808935`180.11550367024537*^-9*
     I)*GaugeXi^3*u^17 + 7.43532902635165224456986032159722600779311013500358\
48417323563739495670372729018609587817760566850481112150902466720576783926607\
09946734508813799091017359851371643446501947434408792569816166314867548950717`\
189.1030642244032*^-8*u^(35/2) - (2.75920478375983401999012520790913220562381\
45541855430096093206368508043714876805032732522323308623804855819100632024189\
27553474525010721997826972976861204362714385152088044163388259734220953161064\
6798139892`179.36166917809282*^-7 - 5.788793630110381605568770606646997693450\
48921108756107631996178765706144034597734712522797190180938041444240383531261\
51900149485104793302429855863622248480207771089495536591572265087692285496578\
55792080533`178.68347331106634*^-8*I)*u^18 - 
  (5.700932948775431825600277537101487502490307531397263451829713833884253680\
49654355523776872020544268659573549074117114356590970203957750688794853041110\
253354471245509180571809590869370514780841219213448975`179.0339830840403*^-9 \
+ 1.0997765870238253716714136415737324289739756620196036909411410795096440840\
26300452747937577677210791757581472392655802006711526975353387336650491052780\
035700385672512056310880347202954135295214211650681479`179.3193416207532*^-8*
     I)*GaugeXi*u^18 - (1.800595432559999183441875166612005942991280603956815\
72273629117449006069741469362308487997361577809257225063305494651280778991067\
2935583094366907626178950868756444728502910114370273389357669507923959464875`\
179.14880531304036*^-8 + 2.40397868352797857292414629103713116249438658083408\
97920551757373651947243595089360434112026533951656858806619977435306008183117\
29709392082731733321975242810967889102325006644196740228156294743460322198875`\
179.27431978126143*^-8*I)*GaugeXi^2*u^18 - 
  (1.493809140710444091070667346269596062171832830462146800142796747046392842\
05350349048593219951571839102066663613609399455543931268298374930660761205224\
386112263227288878233730532238949020220655196965415814`179.25357490641719*^-9 \
+ 1.2653325922095655835755280349417225203601361150053517141707539596569672254\
00499421040605000223449639237468372562938122526516737363276736976684182834270\
62737716503530117931259674059054484729636646558044051`179.18148448849462*^-9*
     I)*GaugeXi^3*u^18 + 4.24025597523235554844329949097609346715816565256503\
18043265427594527522136606826925936159842471854306339173551695202664377443664\
80839475413886079946332935864554432635029463516752373344361339929177088219447`\
188.70896519098142*^-8*u^(37/2) - (6.9523375134259727892219727454599040011197\
90920829403952657661515987391579589890709220066703864431085710000388545095841\
09475202868163937759510241367658337415371587690596873743120352025554339015599\
3477235356`177.52229509593346*^-8 - 2.399392697749509625856240817348284287716\
98007010338253943938671183483248592405106446238113660497703303674806666720417\
28018643437793914662413951515411727499772223403512219885497330057083673634537\
73159841479`177.06026558119166*^-8*I)*u^19 - 
  (3.503531524897824305655294633723485383356896199085633860560998976681634293\
71804212904219878028782340416060019801190033901250811263672472759811495943134\
116008511334190528763717950815968682679569133925931632`177.54320536801882*^-9 \
+ 4.4824830361300177176049753704489742228139725932952600230539218313140587299\
38812583385076030350498738175987683539025670672082032226820150902712852223498\
4851215142823538874089378228162748658587863296559637`176.65021799303318*^-10*
     I)*GaugeXi*u^19 - (9.488802153895591955210802417757310224386860908953057\
08403130449891287743894014741419763299219070200397906606562288203586550252624\
912762303281154916574426504969266894897134040129643108939723569408804670514`1\
77.53352070070932*^-9 - 2.376461917457389857243916272722987937877655370546387\
20260697703643329855628293194731994359908384562028873836740616505450265026041\
671003704188336431280401517786960133138974526625219889429040069251074064242`1\
76.93224016839397*^-9*I)*GaugeXi^2*u^19 - 
  (5.669351359799951961397101426871151401325545901274515262725492269009209351\
33409719498704071236367724204127385791943144783917882174915005678137068012345\
84785953922680868717849786475321687159259299518405794`177.49513194795477*^-10 \
- 2.9362140042952235612527018868941583973108649802752366342640323438973945066\
02105956354032098487724074405021797766683838890108176768467532150133237563521\
1894894759611097887062358763735141552948496120218737`177.2093862803002*^-10*
     I)*GaugeXi^3*u^19 + 6.70330797197323813306257774201634685693746424941203\
48853713087450294894286613704874196783688451579149667049792894975940089098907\
7535541714213106737035346490758032620124626035051543036810736937029469633217`\
187.75829365762905*^-9*u^(39/2) + (2.7515978764198408415875609779065669927095\
68492525004352616113817420124195628988059927846003023506161529986114875575147\
82975626650401112970330736720491227951001969020005996919279729904042729035213\
882683108`176.15461207919867*^-9 - 3.1244758313500631816928978570901341590474\
21274608700871476719328667796711551339122795396134959576208244445446447737247\
71811613072594135005363695834104304289968853749965325120922174495788122352324\
30660917`175.32593462696235*^-10*I)*u^20 - 
  (4.764657509805259177254578739363634819899835926232291725429400950607743748\
06901985003206466942515701039096684298569531767096348303877484202359801566152\
19689591964254208872432500601861604065945746505698515`175.96737067333868*^-10 \
- 8.3829609004496830144537849491945641562987230060184030229112732001609804894\
03186712002455107523007546786084342133647572736050643989294300032592161370005\
7713904683832610125252434618828613600052108196902998`176.2127364254729*^-10*
     I)*GaugeXi*u^20 - (4.766972273060008424935140591960299108921580236436030\
97758398758494637280423225451799391099835840312315068953759846228643905742180\
39833921447505319067604201266458941000356458953673529855235076860258991462`17\
5.44972222223373*^-10 - 3.141237220066336267426978254547012351300173603474413\
45216012393033409927638525206375129336218761006878933976996044625547139393233\
507686647789719895015429558619344745992264484245510022891872527896192789388`1\
76.2685803310625*^-9*I)*GaugeXi^2*u^20 + 
  (1.839022825109119397636538494946312655325049026097421343968984175405142335\
86781735047003151036306091125564994966820479706642456663061814308953813588404\
4625221107053782787939143401179984862442822811611296`175.22072773108454*^-11 \
+ 2.0685893715542475526224559902489734438705295672955222311740211745663002181\
26483040578115149244445055528472773812948766462088853265794335570834390620116\
0317553500220140539337077574903230942016957405275897`176.27181490049045*^-10*
     I)*GaugeXi^3*u^20 - 2.24111252763392064205878922338343261535724645055632\
09520075526647052531650442307672480292688497130497342727188006915136611094644\
9266411177349610246789235978675877621437846114210414030279792901601777779417`\
187.13354486553285*^-9*u^(41/2) + (7.2886237880923859986352800248348150505042\
92217220478652002450785086900314620652367396215449700206980782902634937795719\
01698391166594195201271478468826362006324794560717807768335619113520544602416\
881340416`175.8147646065515*^-9 - 2.42151941161313964603285868878612440783454\
21028405220525404037403391924625229240565204521731675297881252780143732671844\
47927917248128805476308686153692823244333682726169397372159534847071264930154\
34328493`175.3362070272546*^-9*I)*u^21 + 
  (1.771223723600452609819671131591951027365418912341879770331045708562721536\
59862713962681943761805956593208853839836016143002316721131283470103894023367\
11430896274643538979364936562291369070694524196360694`175.55794605516192*^-10 \
+ 2.8687987641277329633550485063146676457446005618208584588139521539885292079\
69735690161997539414547218783607417307741649450600344147103512099429706506414\
8920168864345451252925015173631862463520584573925406`175.76737271981474*^-10*
     I)*GaugeXi*u^21 + (8.792709080312052018519771171599294221222927180890290\
68381171765607607775926968256882406626085525056715067256599847057662520164024\
53303224157135606940414016584554123607047418493923795603836512688390320378`17\
5.76941659284955*^-10 + 5.335770563581022423134309296464374915302087477071538\
61242445149509329650986844766374496073763123839108583343616125629517674721434\
18237915997869989130684233024049863645677796740108907090044656138500962239`17\
5.55249103551108*^-10*I)*GaugeXi^2*u^21 + 
  (6.437787519936661157490794634586920092782806514395868401812326237471849542\
21523484481041256753255471289560962821900812557597190872783434722919670337012\
5900302003432812914734948852843070824598315873799336`175.81773988062236*^-11 \
+ 1.9870597221983380096897683338861662412533986008748082076526463979613304671\
34356524635906429993101675231626109644314128444392940666861564555116147191800\
151679106207544890563573332338357650791126202228748`175.30721416225646*^-11*
     I)*GaugeXi^3*u^21 - 1.38211962988065387848165642360057988001799505911496\
63657200676001811427196658277812061195555008871786664241871528851189625103023\
6664013806821048733878088601674598645485745754899421747805871536767498933641`\
186.7753591391795*^-9*u^(43/2) + (2.13673624879008639152395806259708452169441\
85616827720581577249624014972614499516337309020575009789820397632974413274746\
89112067123346138449212864919353375866383206942364855617708904478565429761087\
58951876`174.44401893880297*^-9 - 5.14263698058579145565688496511350353840870\
21510244538071090371887984340017136181368623520026291080224481175171190888484\
08778251297591733839227629347877726109171464550324909361768474097346796341020\
3620888`173.82545388961353*^-10*I)*u^22 + 
  (9.592113196423526666684370813783973949221531783394535191405671560393518242\
38281509527904232384671871821657277517522034713878997876616691768165328434038\
9676189981255621138852203383192171851646106133642713`174.45481172130363*^-11 \
+ 7.8098920579018900680328877066573962290258947516543114373749766892797398430\
98854325509117885353676159607382334118838944870295695193300430688222864035821\
3291279263909856226398895928106512531983102517368`173.36554245752504*^-12*I)*
   GaugeXi*u^22 + (2.67792000609887101432932136310091757744017834596131873762\
24306871146572192143768594159584896868818427548202861059802453424387560876497\
444983979598155630379677136283378625800675307984246153156777545238605`174.362\
96588178837*^-10 - 1.96165881052364591081604051241405293351661200795145064231\
53219952818691248867361016825064942606522850074641862925999256171876301314163\
385691605486808480747996087539508347960832367079281599356978285826078`174.227\
79175519372*^-10*I)*GaugeXi^2*u^22 + 
  (1.382150889219044710106212424476339447879157802704528386825556492479605440\
87524679499228512183103782215087904697360768668769956513309512175253051784520\
6532962954368605505114327370549027919354848994193379`174.25819491624014*^-11 \
- 1.6868178769933932406061568460605907366028301292052184500278349835038545694\
51517679739778904240282233377200931948019823783141442835506444015163958193443\
888589324594349113431684606031374791965827873900668`174.34470765379126*^-11*
     I)*GaugeXi^3*u^22 - 1.98131238055747201004341512743272318287717731146502\
09781239261462870116611822216069334068697663284055613544380735258958216180286\
672912086302046018521740220752119226189601087893691038439712068494675498328`1\
85.78415585446962*^-10*u^(45/2) + (6.2126406499277613255701209065896905141929\
37965075977046023850870648851752915459823243225080248988141270762810377335326\
3551030667986556447262033432792518417111933132657771235740683137`172.71648649\
1837*^-11 + 1.190536777641310558929312923067755778302457531112648129281699258\
73761605259840433372924259676147512205196592965186919504341427451594763950294\
601174464209916470585391269068487244311934`173.0251054875465*^-10*I)*u^23 + 
  (1.196387263076671040642626436408345424605182045540584609735333909446816539\
52429778909655261726013109385341310168896321273101209539948835759299345197657\
7790862910031124536464769394938954433459465521245711`172.71026049766166*^-11 \
- 2.5162699473796274631714506356600007870708099802269445351438404370276964922\
12193582585021247761218027701030322763106332583020446611477028743028103228120\
406817402414068349049997147285062743345245736067202`173.03314594756318*^-11*
     I)*GaugeXi*u^23 - (2.542709615901546912340202111680282412804574219681311\
26856448846259447618782848422600447198873100388317384148161364826445889892395\
892454452643844285954740571852781378611134123525579766002029773929001804`172.\
45383327857505*^-11 + 1.03803587353258326108670291071569288219481164744738339\
67218337169282194441502610335653791700265543599533719160038024124145404618131\
312808136571061414483735229055492531603389286866036179251537202366348633`173.\
06474887571096*^-10*I)*GaugeXi^2*u^23 - 
  (3.363926161838782911837447996520011537038821467021533317878382101090237312\
26741434557551601407373020467148816475190744033218675560047825951843801873501\
980736040543453404336849808338407904913064734363277`172.7565717888115*^-12 + 
    6.18622781361536081554000569440434458828823489537907714692802229476230394\
90151770870660116037316012484749748476613058136337045113337772970511804577627\
1562687612249805222371983906594362730760022976641899`173.02115124360398*^-12*
     I)*GaugeXi^3*u^23 + 7.08863964785850476599698254389685017617630808255726\
77330740318632614603884793005457450970255928768310918362852265001987138334397\
45247879343366996339114163511251673441729647409475987087406836382142387625`18\
5.1908077901713*^-11*u^(47/2) - (1.601482855195231571115891767802068989373046\
27068915373502498736437031578242628574475704284253495948882926756307145406956\
824923123342322357884535424960696316668200431747948510167198201`171.853275316\
84794*^-10 - 7.63010694755325305154708085727786976477079632541160321087927381\
93736847153635195136108857068170019790847271303730075269805329629843938932877\
293594537825580754193167662041841643015797`171.5312836484933*^-11*I)*u^24 - 
  (5.730123510284729089023665181610331981850559469368522745569995316916978167\
57693679087952546930128022225818026124339898916824292724787515161958493518362\
169321013772652841963349311837964075336377011551288`171.649396320562*^-12 + 
    8.37779268676179849127816591084333129567804332822843032096379187434780142\
01428643341301439643753806462270282911811826851849692377600222594231672771370\
36490962571519985203379068632272`171.81436194676226*^-12*I)*GaugeXi*u^24 - 
  (3.392153677006636773078850588496383247188153573876705477813057020870999331\
21079798391670556328673770185544845126694803300121323431610202935092056085057\
40380569184338337639154704827718`171.89274110978442*^-11 + 
    5.15383699918374691798374402764495657659084849781438925583360613059407812\
00822616237194853867778065177118807475880847720340004127536341295975333027692\
93687630658884447860204764501032`171.07439626958637*^-12*I)*GaugeXi^2*u^24 - 
  (2.254138371572614192514301796814419313307282425034606972366163587702562956\
12598910081922904991098684852385681749158123631858862525380597052138883424744\
301367908392578188988402927751814933357164385861472`171.89493666879946*^-12 - 
    2.54944512766194858692674529412680000973109820029931378673095796479652632\
07508889634986374143830251429828266898412313152716334405645594095548746974825\
092258700682105491822883230471463228837110372693071`170.94840176583256*^-13*
     I)*GaugeXi^3*u^24 + 3.74106827007647364003092202830755498133170964999246\
98318891600046215002830956856949007477331194771179737782943308574695856903462\
26750393222198882770840529655109761326264390052721060428832817374173215359`18\
4.76692642956826*^-11*u^(49/2) - (5.79071216119401614368106731390176132742277\
54357103360358622248538257338777235333651845816934258884381290958658596329251\
980299846655908057844799540917205790429945769782143450902597193`171.339777492\
57718*^-11 - 5.67034769381678291148527812087498724307230893326377280366075330\
96305445270327068418379525446850071617484096099009902652637231291872535632976\
13221730568900116821632405643827291064402`170.33065520430915*^-12*I)*u^25 - 
  (2.934892616511319258350327202672840445172178250957014957365593805660359626\
19391381546745981915611111384519695938235171863760267332942700669241089864710\
55266921528000616351338121805935945123660390038499`171.3418367382721*^-12 - 
    2.26863386012064990658809549251967394937229560348494706581692925290018139\
52995007100170802628182669364070385442907716855756524435430210969042285506696\
49428760666161036803415049693694964210018731982152`169.23000893239183*^-14*I)*
   GaugeXi*u^25 - (5.65439972842415589218285374852735165489188468140033450530\
81438975036385659750723784110071064209154446234080395936023284303551041105690\
73701066690255091342429856447628948561854617946`171.05332603137688*^-12 - 
    9.42121024849675456301815094694456493888468767917280908712371189624291043\
23535152376781897096318989989136253350030349769200637396290329093636326017456\
44657424400357646276072776222351`171.27504622024676*^-12*I)*GaugeXi^2*u^25 - 
  (1.959845440157275575011293151172286555242520549679590475408736013844857109\
86118669195931357272129947208051340017156299544905855918222203065679657730761\
56111133333289197883398583240712701291417995070454`170.7711865905996*^-13 - 
    7.02436086524877602093366107864599377649671434446720254583808355278131227\
25283713153556415595989146987468424556516853096325425520133725234155582668045\
088241038361447651419226835731879772664897965252692`171.3255715824328*^-13*I)*
   GaugeXi^3*u^25 + 4.2276162527349698829986913701358145846101937355007540386\
35004823895863444524270975270002966234088687415241826521169552243287394570445\
55998459860526892920075776487972746129252445899131664294661213587137`183.6743\
4460445602*^-12*u^(51/2) - (6.49495117532278171581808728343663964677362170069\
07638723829459620607767569400652679034344973199262214016614683741277536320486\
70456888696568152519144809660585592266114236196768019578`169.25390064182076*^\
-12 + 6.024188309431230352255515478320176262187435146776052429993920940919560\
63160110278252104874771313022437047990257268303639384225310033216750340398753\
8845466254259626069467879168646427`169.2212232901011*^-12*I)*u^26 - 
  (2.998748259189008803266408462300818946714297046321318196869562577237788917\
19341825325040210971761120467037386961752110363686642358053941211635708704864\
758892753689534647440103320166`168.9037247308469*^-13 - 
    8.65547855079370456978768958129847117240160634685745031158200189664184483\
20687173470632729906560851782741741928394062073500679651428359452551753535428\
2023938469639870606891627840499`169.36407580646883*^-13*I)*GaugeXi*u^26 + 
  (2.100528914144121270564812558145300481363483899836519019875920609636330941\
41850515954725834276940582850344039433605105322025652532757779445003071578442\
3942445058603064552694896695684`169.1655960521827*^-12 + 
    2.81327091705238791732994038343684331660130402352310680187320982892534614\
18154429580534176277398181134682282142883115444948203910203280743595832317435\
53827335184404367647124836725583`169.29247894472186*^-12*I)*GaugeXi^2*u^26 + 
  (1.853556194151366513531840052275504239653881504635144075623862587653717393\
05719258916238364393655770616241121950061427660723889295015962074376367880237\
917207577746896569108670856952`169.28759393595118*^-13 + 
    1.42726363597897986678773152618520808692273742004006024929065906641145627\
20910355126710636523672477128022482826750578616881560418553261187614321044535\
9601814464153694803398062255535`169.17409237982463*^-13*I)*GaugeXi^3*u^26 - 
  1.8866788743569303461116961775266724452443980402130298461772833609328175572\
37330372964677792416351076666136210545541975898190072532765557840308849427909\
09034284115084500409071323235970335852083172828924`183.17888406636885*^-12*
   u^(53/2) + (2.499199788236710602685871869737893596654602516193366299797441\
79241483544341488016717479015452394313184439252614305281429917122897987398422\
2837688237457783955818519571697845294114208`168.4249545634871*^-12 - 
    1.88410599630991265764422232888926113744971589934495471995619696504632735\
14234780435273548050757471377633836645319855818409540044158561125532465041738\
32262022282917270722947087388402`168.41838926358807*^-12*I)*u^27 + 
  (2.146005344411852446944998512569964892511975190547997052949994461316008301\
62074203043160197711679403283082912223991687325312828768377345049858353217273\
795186789932545040532853957053`168.45311113613968*^-13 + 
    2.49503241683553464129862882925553490026646289052624226562420829513443535\
38441222478291334472768310376706415047374251155513566579102887094147438456807\
4946586492618421109542142742061`168.5185565295306*^-13*I)*GaugeXi*u^27 + 
  (1.083504042251500241183401630077764369789278338428608606836573613737401080\
26687161259813698408974101323832410214558601455053612863957870523769929062293\
4623161804052488682980397937279`168.62472364345737*^-12 - 
    2.80450378697515448585293020208438211239933755128027267774403385927220763\
18648250491520841964026252040898904585247887968806993202470959868304570961429\
8126300333124311279550719887059`168.03774913834897*^-13*I)*GaugeXi^2*u^27 + 
  (6.457419500224358562647713768563105125725186724064842737078843808518256048\
89521759383658653396045346050536663064305617909082546351444305074575598806724\
84061400595741927415725270256`168.5744262868822*^-14 - 
    3.79347698009087300098690025927114008586405930696024031711016214702898484\
35857531141332459435189035859214875499583611558720991636295459438805224534906\
240702032385893831096596111278`168.34340473900895*^-14*I)*GaugeXi^3*u^27 - 
  8.3317167498006477849975033475586151670779386711651353517954523302209448971\
67108806544155852299493357089057064492660672068683663621265463381163643247866\
2275862479234301902664191124481886768354870174651`182.6794614996017*^-13*
   u^(55/2) + (1.484646883393666165023135305744305635309026750572445863355699\
48074000814721569025978521048565917164638608165612355276170713082810943170246\
3211823041640514797332121204529428100678718`168.0830777431364*^-12 + 
    1.52239913604354762481752726756100385222452063728493804668907215266053184\
45607646552054554852204718381941004989546470836366777358653491910773946096093\
3915748181762309589170493660109`167.09398310101517*^-13*I)*u^28 + 
  (9.416607936980450010009661181740949225078559476804911496617107449312355343\
23331785579202534438976639306269243828791384577803122222186128552505494233947\
55899297573024328013359023283`168.07664522032397*^-14 - 
    1.90432506417092259266249514856374779068136687749325017440809792374095119\
24822209281275788804789663330792309451812144403540826775432673780845698039293\
876968617660328938233442345477`167.38249181500152*^-14*I)*GaugeXi*u^28 + 
  (4.752230795036262607300133365029084404425453457211607489741394435515269244\
64618298502046694103723575034134855162291948116177587120420931494353668500317\
5907587504188563833280578685`167.21076481225768*^-14 - 
    3.52840217060135525010902164616313336276153128066067870494264338976243779\
32174952323094630163256952366124887261157540426960272571318449199183057838201\
0269247877377706041623551127766`168.08144536856648*^-13*I)*GaugeXi^2*u^28 - 
  (3.533942549850867184765888206285836271853560270472143536644004304012841284\
08174138849020793232976758475764104452497738671910365559662790280004633785353\
6692724756071796412831091038`167.25466038815875*^-15 + 
    2.36679263268052637200577951100854649315665442427966995024230000976989709\
61607729123527684287844219404117708826794285675270940974400840531382546225825\
709896783280010500304780868822`168.08056111185527*^-14*I)*GaugeXi^3*u^28 - 
  8.5131262326488372360946271634076849409932192817515705868151390291469007241\
33790946132969137453497891145931133234232839202986340733771198210897031244468\
878268870316131362529513983546939663627530697917`181.54494513203576*^-14*
   u^(57/2) + (3.463117706959276546046925378849988354684438436514632378969530\
37222316735434877494401154553792587550927619836985827295952779464203908788501\
681333024364999094409878711454543798377115`165.99203606324414*^-13 + 
    2.12117525939709653921697793999663095058491175420959462955969888750343782\
50276251981305587707400063851671519513974483061007250430290361147633062240713\
4241439982989829690906946893097`165.77914536335365*^-13*I)*u^29 + 
  (4.551712961188235550422951401554049919689767237913243138293730578900542454\
57832992499408589667134980994273291411122601494748613003168437810063631699573\
5532005769461383247222950162`165.21799005557367*^-15 - 
    3.13964911025099997196247011872286467034837105265856896349958088002533169\
14559729285937361353342405497781316672137636226723111978498000543343533393828\
229948658102008071501684357117`166.0566963023559*^-14*I)*GaugeXi*u^29 - 
  (9.807274681836407003709355084155712339848980369416549482018796401181647869\
80500358519433819671798104696944498084542063245276736069612955094235326517819\
59818434993978895761543420711`165.99955415860794*^-14 + 
    5.61988122789836857331699029183449542145665317053085501576623579345653939\
19952466996762574480435940298183657125459414179672617395866315715553402139426\
563469689110362146817634656424`165.75773295659963*^-14*I)*GaugeXi^2*u^29 - 
  (7.423646741568470935445962783184342334466617715262250478270940974185400763\
48338027782068768667008454801349420013681551294936111330414522538351366283103\
3669350237811436382259447827`166.04918777003638*^-15 + 
    1.77144015519367459397074442409375960779740418602632535928032123995080625\
80774620753172396050767613823672070688765357594040088914235149450521704594421\
68724096900092599793135162234`165.42689695756943*^-15*I)*GaugeXi^3*u^29 + 
  3.6726720013654662646194776968149385169746263330854927290998309928426173551\
54228151733523775851882478070887540380951454633856811083096347009118178472341\
174424152694818971464756190763733032809846558931`181.03653913029103*^-14*
   u^(59/2) - (9.084092856556309383220061975506190378367352377218708965434052\
80738943455091264452441662930728857338275647743370740374081470076718864741864\
9107850696331110050975874028219092027095`164.41967517403697*^-15 - 
    3.26528984720587781466341837861046906400903206276064815573612946672091718\
88799981963842519492023964151935784779620012711055253558170824000973978667777\
485142495272270783852168120654`165.09144569088204*^-14*I)*u^30 - 
  (8.602890601970744473053796800855843066031686805806723118559434471468131500\
41013101125507651183059622074039499610407433548172273209625518578635575303618\
359076093911078233720285621`165.00665228486463*^-15 + 
    6.61958943820112580112782212413825617197515112500219834307856927219697437\
17788457465491354624011009635039691629638411436313236796799175598361758168148\
05347107387844695082356311824`164.892838938959*^-15*I)*GaugeXi*u^30 - 
  (2.819185344955379757152286419494015300531805526346478237793916845177099262\
77788219971079879551593893562251852062744891349373368394261716054060797959819\
43402379102460073142722552585`165.00368901401745*^-14 - 
    2.20896302302185885602526565579529632908285143106898438575228599859565539\
36010821442683449036311440294134861046635662231393697926991065481085335292838\
340485016706629939507580573275`164.89775383093559*^-14*I)*GaugeXi^2*u^30 - 
  (1.404308213605284947408646281766850249693614414984368118270056681742007166\
25337863222177035565206927199004143980954380285596498047221041477594176910100\
5589139687931995869076416819`164.869533161071*^-15 - 
    1.98283465818169143107446370792980193692573976885350872010861114802456947\
33921746736720756686414323319357940605992165080203162323054984413216465415475\
23089541844759412371540641428`165.01935722646758*^-15*I)*GaugeXi^3*u^30 + 
  1.6834291152771184572282875556698395635033799370859399849865129583885729125\
49067160788018730794408311719478608142284303009408581623039018777285675662864\
210540082784653432106155491388473961371777670663`180.55500811100265*^-14*
   u^(61/2) - (3.987886422508573987307566270645779746192536937304234273393252\
09006588102678416192307889867998637737206179832916806339298652633609247312718\
06756255579085732772320024299534019168086`164.68736475714235*^-14 + 
    1.27560591166079054979561047813199463615535990806268080414811621612270499\
64607895285164245238280413787446419293715674611974974118159808245293642477097\
875381643626818823406105396236`164.19233849957166*^-14*I)*u^31 - 
  (2.856295912385965834326336286761337034287324287005944512971832209257485027\
09947519113326604080507291169535339740847611510648289726058083626548014272000\
7151834485838179513351394153`164.65612855845674*^-15 - 
    1.49200066981905526848658433690007791019643970137452786499097270850329269\
42646966630524969100167281518099465076161247032002961405721912504275321396207\
96192542484324539073018736884`164.37409437820273*^-15*I)*GaugeXi*u^31 + 
  (3.125138142834957208112355175599884054346455718201350174954285853890152505\
52560422982753916762803752273515744442241684570929939788334640474510025219455\
2972036758673789652056386073`164.1492397693073*^-15 + 
    1.08882354460571744631689518431175659409028085204029909401045748782359014\
48498040190327140419230288216636447472350860336651412561049930185877262074001\
047030479672427626528956121341`164.6913280531918*^-14*I)*GaugeXi^2*u^31 + 
  (4.186532538613711200094642044429633032015529174418471836245554033294892747\
88854427978667793295581137539714910381982181486512276345316892244208899039159\
941238097382760537892029664`164.44262233757993*^-16 + 
    6.48905329051312868820483827579092154350898366579576222514961969932604384\
20412505770940164291652775254948916128973216108354987695895550783770958813925\
8626004066077767055308131207`164.63294920735504*^-16*I)*GaugeXi^3*u^31 + 
  2.4703658331871032608083260422380826835071924489315382134154329200488598503\
41580799487963683157302825299316908545540254201814776782184198802418474390674\
65670690909291613117235573925983253809524179458`179.5793696467554*^-15*
   u^(63/2) - (1.435819279747695501220622541598132302506157855509381113399572\
78880176682107534209139457942218491678168494202060501271857613062861420633105\
38498155947182691861895944900891545697832`162.52862837087835*^-14 + 
    5.88734322241773032188545887355390648577001294249880940801909133028029725\
13742095417480033998006899933963989615840150781093234867825876146018594102275\
33248310008416503644698989119`162.1414479454705*^-15*I)*u^32 + 
  (1.230556202827984969475221184357908071038994282077074417639519106456457039\
35011765648132454358566261174383476038377259756532784229243056564949587635779\
368487531115277801340389746`161.6148664004965*^-16 + 
    1.08349155901268225699984700212069091100947064132844573506173005507917675\
83614455221815342592117984856831056183274493215968913473329718899373240786221\
40813874245440219254123381763`162.55959047888112*^-15*I)*GaugeXi*u^32 + 
  (3.557053016314170457207047853484619426375603899032411778524628124494896117\
50928060326747937965025204030411868593431203136389790193157464234679264793619\
5623706105870083286924648594`162.5599714659604*^-15 + 
    3.75151773334734297668275538210255364619087630380600715574330950711952480\
40963367496606909741563753676702977672042849674932777231306836744416579431378\
6859616796698455022497483381`161.58308813144987*^-16*I)*GaugeXi^2*u^32 + 
  (2.405405075914552646297463220328588525848756370547279331230216171588253620\
11852190665606688007892312521968150651347701908396606306361852884694785459457\
115389982803814353248557596`162.55434134737663*^-16 - 
    4.66934688969468208534766560417526391866439806991389021101211793787573754\
17576417605515897842323222532522146071505301850139070321696745189719049170459\
924571088019380820379252881`161.84240926351853*^-17*I)*GaugeXi^3*u^32 - 
  5.2502344282992196190525396818716175626163376956246381359919576625954771004\
94698384709746884102419418693840364854723993422145592795806358365404779951457\
3398600155016200635856204383730707810927078911`178.76510451673977*^-16*
   u^(65/2) - (1.003616697703776628102575232266515461518811270519233596357556\
79375531046168390926631595943316342623291096104229323933118433167335680627088\
7769160754171060724723075751043776119612`161.01297260248177*^-15 + 
    1.00563506048584764488401470374562278287500076825521680108179304919854396\
02028257844769523280613962558162752328230406094438789362468545181565682418055\
6485598865619475840475736056`160.12997547413968*^-16*I)*u^33 + 
  (3.300797290352690971018973369882625922881104112665016477927460080781107459\
15416627157366700647844413741928783516267227172053904017086868374431581258376\
111034131565892848435029881`161.10082230382298*^-16 + 
    1.28067259915591894188054895074141960194287754101026652552804079583335329\
05272610971843032025321048617198645356190360957945601814183516514156608527183\
6309482433407819189663404022`160.68964156731212*^-16*I)*GaugeXi*u^33 + 
  (5.297518426526901255599579977057287001344275905609942003014238258559286728\
72895240483858161971718151640603553521890092112919068686610596143685294696996\
560364887284588023490469226`160.80324140805152*^-16 - 
    9.95259764540232495860103132065359911380581111611830654082977662933831998\
02950674779711940124219389568258800117260573759187737427195704626467734949877\
0366494726025920398338531135`161.0771053792063*^-16*I)*GaugeXi^2*u^33 + 
  (1.459610531013971642949930262700354174586360871934362476172825426871626005\
49574798613818428151056491893647915872480283562656216292716373721201110401435\
6580624850883979869612863`160.4054988692167*^-17 - 
    7.62419726353381600973132593726510046207051931543969542973327950809466011\
57747092694421716584024117590954829442992883447955075248105734349313619945940\
255062677774496964807508156`161.12345600553004*^-17*I)*GaugeXi^3*u^33 - 
  3.8789815928084710717565270678894615880545265341928076087734434372539160113\
09484823637756262308559647674535536420180431648673494088880532500722162353160\
8138960654356745487903807167049635323998954309`178.49246708541503*^-16*
   u^(67/2) + (1.153952703787405556595535955398008964518102265902626874417738\
88371567621983977582731316969906655483752582086618673544106603903137606986694\
8873916209154838862350841046798126324141`161.25452748715188*^-15 + 
    5.29861020191934886023168404316998435028867149480190540408307289735335320\
22081120596332238989779722194914068650275296187595397429079379820281782602733\
3072458574757298690399121675`160.91650144941536*^-16*I)*u^34 + 
  (7.408458217807136598510089949761352159831189249778243122426914718383844713\
94651712679875818017973261183172657780528471144916762324754985601586242967327\
38362018603232201239352893`161.1315059976993*^-17 - 
    7.88810477910731064579070231508525905002040169629589337217182006009231406\
71115041899462572222536714979549039151678658396344915137686870195361036948223\
988140160195902976756206813`161.15875083259024*^-17*I)*GaugeXi*u^34 - 
  (2.280949234925291295863774829962697307008281112477956419271632824517721941\
83048928667304594430784049591457838377681927577534116853391732203440870346880\
703913833588826613064955717`161.10414184177026*^-16 + 
    2.71828762624606133947086743458652386062007301395887020745633092812242681\
06402064741334653146808912687123595164663688355902329873918179581641378801854\
7366118348850043756633271383`161.1803216302983*^-16*I)*GaugeXi^2*u^34 - 
  (2.067667235550070781196044961732765449368040398226563776126570276344134292\
80035706679423044996070241295158725616150265105381585082238575698465714911178\
03989812084446012539051372`161.22140024491412*^-17 + 
    1.32458852243674939629418551799702876591136491376207773459892357406896572\
02046834091100683918801838215448685897363256121069558803865608561072415888378\
537929432236255567926457813`161.02800058654435*^-17*I)*GaugeXi^3*u^34 - 
  8.1178067730899456468756273823589520967072378798883179646070347565385396757\
20053580478847657264579422604207858919789954413777742264928135700942343415548\
631907583346180615777304210081591175789514045`177.6725017610652*^-17*
   u^(69/2) + (4.871562923980108247662104667220045467867747552878143615397080\
46438907048265550883831403756713583206369942979044551217325901262373430721685\
018245360805703020968855743422691046881`159.12367388965814*^-16 + 
    1.25948895232715216227741310661359102996260541626220695956496378612750162\
73621837860702497149681973440202343076869156512708908852759927115647717634881\
1347309415090594578486161879`158.53619993554656*^-16*I)*u^35 - 
  (1.480385762387372390159176589418092280311529985779443093136167026041686443\
47778964902612808600651669973325582229709645303634024800298804946328177108079\
88408041539343103861723576`158.7471134267848*^-17 + 
    3.32430277400218749652121301481126482560058355580348069042280810899920926\
16002944028516215281333379881788006756287690208235836414508938451282649827000\
737111595775567672899059019`159.098439099168*^-17*I)*GaugeXi*u^35 - 
  (1.060297900306269950061283152737484913337288040077936361271559350380935796\
31479713607059495996201912320280794692665764858271104759064543232600240712020\
740778579040532639977254011`159.11580576031741*^-16 - 
    3.45545416702898701254471319249043087084989563498267515406771843619784366\
62804807778495933323082496982663475129774382743961588465120180512660802989235\
752281937055823505933366645`158.62888299581982*^-17*I)*GaugeXi^2*u^35 - 
  (6.309525016557435724711130333535129756471522007081648591139555997655841518\
42892088029214522056634379992061768516259324932335714191790802600629014460337\
4710143953855343430310001`159.0480607731454*^-18 - 
    4.51127008179634356565312664135098413392925012611520524035222069024708718\
26639002195892762451534801022920965478304485553535725927262658771093637912292\
51916999869038706466997323`158.90236293484648*^-18*I)*GaugeXi^3*u^35 + 
  1.0181983713390984309281898080050023026739091536754651058278719225795843695\
33921985654101168887089127443337751850188234265035428929897567924859509336392\
285263505320222657008382083463519311075032114`176.63068366400287*^-17*
   u^(71/2) + (4.300787748478079327160608962768152089350789521039822174370700\
43300169566460935620048702996716422731202922359737050830789147704334676117738\
27380197617620693842028685842514746374`158.33530526696856*^-17 - 
    2.19096022902181375861538062329073832998261551049834493640021455902971758\
45498305996132997514324756192083818475482322941574609872233486629114936214757\
149733620452167574339388019`158.0423917512768*^-17*I)*u^36 - 
  (1.139413312864342395033037703592379294475414442836226116565629601515863619\
68506658185394690692388923279142595249882074569312119091401830086625507375837\
14262670721143993508494693`158.38526323708476*^-17 + 
    2.94263772857158899922081166811466823744258464969705720556884909160827433\
61802703055073090695721478973852781046879649444858718084583100525090926003976\
3004591005796258692652357`156.79731874656343*^-19*I)*GaugeXi*u^36 - 
  (2.365051257322895081694329417531114060658455100805220072668904609961292700\
07460385001675048629778551984587147701316071782705651214709901997951039928416\
762278575368680381817633`157.21522876322229*^-18 - 
    3.49161064159139626407841772158489626719847111675864871127109700221288203\
62963456664998518518110164006914726300293820034312955338275164912794525844830\
449739251753586324644078441`158.3844140141098*^-17*I)*GaugeXi^2*u^36 + 
  (5.831115213375269832547333444582797379219343262701306892824286629929908926\
35952673850892904125854331331062751897249661007620085554096366604078909267487\
98520754397220292295295`157.76259102740417*^-19 + 2.3761288091472589785320150\
70047955589548890987775695807305604040131670440496065311661518670531005390237\
837532525604727665405287740609567703149554441766904638666500569525932274`158.\
37270938484983*^-18*I)*GaugeXi^3*u^36 + 1.02273868925070474234999091391115812\
50883426388093319828674497392172297110307973585734197322944348469789860616243\
01583733037487322856543846890230060985527840463417088844539528603311578160530\
47722`176.49286347987066*^-17*u^(73/2) - 
  (3.285029422363215357281978964184668027303360734269097641031616212309686348\
38785179034965039925109985712863223177708005278101383996164788220855890050170\
94669440383580241790328979`157.80737956288345*^-17 + 
    1.65871452852028768977656335359521307255152048249738398031177949107417248\
70351306726924476877322353510933535193179651281386401028099433403293165597830\
244875004282498504465706758`157.51061194783054*^-17*I)*u^37 - 
  (1.376054237709013491051263598606214452578268845425905121380599627951149736\
80243817927648266792235563401082779043814979995626843143639442296015943179350\
7827808370585852621586664`157.43995720757803*^-18 - 
    3.31829248033823653740529476032907100599660794703022633034076345956908850\
36754635117693379521656953828484612144746445018589240249824142981286882070509\
74354840361386157527427473`157.822236318338*^-18*I)*GaugeXi*u^37 + 
  (9.876298826902928732213895528767253545902223609072789843102046212211425736\
04528430288583915384347568432155727439304594277324194295601763098302852709239\
2276076380153459767862827`157.81117403389868*^-18 + 
    4.76951497910504874630904923812263684329569407143985440450914410853524212\
95697232636733616009846604679464810216519083803033041971734224625962722179957\
84166917634537905760154037`157.4950540290715*^-18*I)*GaugeXi^2*u^37 + 
  (7.632721347242519308820361195891839731865818328703820187027282272086262889\
72332975448492559296471915122459610117551093473139689378710614772405455921678\
111452087156151316649806`157.85247237263096*^-19 + 
    1.06940997441451727281642093534656117711575108263921833765894950013150643\
22560423313779369426189454022805458685054055299727857062900385063005505550088\
2232967861168430106704765`156.99893719549215*^-19*I)*GaugeXi^3*u^37 + 
  1.8252310479017276176193965984559614245008250451693955799777919494510449999\
63589856482240843973530567891195325571186278428497647566542601404844675545033\
88223538882654682853674915588324869754302914`175.60510869310227*^-18*
   u^(75/2) - (1.393833710406499909890135611740536520466624579109150931282421\
33474578165182365074384325561945029940189503272301534752262789012186338953408\
03719119222710169763080353004491757588`156.27595504677006*^-17 + 
    1.59242317618790205765685995524641900482137529366564391745059565321796559\
86439060866683734645728394122816186965394821735138007402210786404530827446071\
89326072052108158456054569`155.33380257257602*^-18*I)*u^38 + 
  (8.130580786588972906291804711682288546397075493746654871114110032204032798\
41805039641194183082958686054084454651910909199414249810320176547339564833066\
964275472747265970157775`156.11789776237086*^-19 + 
    8.51856460480020467959503914097985565318747818399229761093032362956158965\
79987865926689649038611637411807813693994395250253127713146620153214896690053\
2426319053704950413429189`156.13814261442946*^-19*I)*GaugeXi*u^38 + 
  (2.537388779789010765459799882197930919401339546755265616249698816450419331\
88317932137544356145266816894440904851565004569304706262706041518272393291796\
7347378071126204896684952`156.14750752291718*^-18 - 
    2.31211673030503150599395464716105095930565091476171383194851104543515555\
59943870338108447047775475818287778771560669281313659916347402855818355426013\
26366778598501582147563658`156.10713026405136*^-18*I)*GaugeXi^2*u^38 + 
  (1.202408890374245179327556414863362903912917339111092834626681740243701944\
48022353825125788371127106231332799862982778582755018732513264698730789577709\
913880415241502184557432`155.97414825721384*^-19 - 
    2.10566892764883672608909841670136478159438840855961728247713508333670698\
75008647386725966181754108908578791412516572181411854859318452957977292311806\
1993839627194000282524066`156.21748616703817*^-19*I)*GaugeXi^3*u^38 - 
  3.7246983420841150472028870818751909643392943474336770491026045304767840149\
75669144064741654920786753758803340783852008687560677364089236628960565499948\
7454660967524953778028612314270127538077522`174.77600417543158*^-19*
   u^(77/2) - (1.245982753020238024320086508511097950957995100794379721473891\
03631739182295038093129019788010391767877477432901296024841561093182355621958\
183224112271211428200265502419209746`154.74259238804245*^-18 - 
    1.19975812390226856624593584364015033154222500357540207550902569805185683\
91087699951930889576069802638159531078047278082252532111944763716887292546269\
28952832407767479242019484`154.72617405655748*^-18*I)*u^39 + 
  (3.415878594837387572256832096018794403817150405359696123863590023018654022\
37517312625773510746807887550263484789053488775807568714615389954882699034878\
359697082489775775771865`154.8571508802048*^-19 - 1.2648739261774606529266517\
32924212974565841669689990122361101326983561007161941321948991929028950934950\
50292819679423363122474033495310422787608786853015248303205110495896692`154.4\
2569569357457*^-19*I)*GaugeXi*u^39 - 
  (3.754145880311119972796604211736672548847385629236247759017600852291693689\
51244141795544882964059692356646646328938541498417818799305658867757700143284\
080111936117540193820527`154.42891993055684*^-19 + 
    1.00530129595381195373031698785797287443308419772400870695331166867008656\
02233564186873967909761839747526076193125176859986195785575245997484132440874\
73402815120659438312250326`154.85670502834373*^-18*I)*GaugeXi^2*u^39 - 
  (4.746350524604042172123960948341919851202197922338209716933889905503238958\
39879047090398419266596448823955618422289774229091297658093434119497697586450\
74238884397628193792834`154.67949666504967*^-20 + 5.9603917767333752446507019\
71349083525891671844454289226855798091018484750311600705959391021765360202858\
7269236570019985538005717000454759532921388359154462073615683787854721`154.77\
841166359894*^-20*I)*GaugeXi^3*u^39 - 2.1055661834425225420495978479333214219\
98708273044098132252660277258378975304546826571598236363438807871700361094672\
51330934625268788771151542245836553885665664823568952811365012925572239820103\
97`174.38982047166098*^-19*u^(79/2) + 
  (8.402450549630715833202472876148666788806995037831144266839114469540694747\
90026363031529384457079098522506996236421145686265385639504031473151020355223\
214721308873218588359342`154.32725239054122*^-19 + 
    4.11742863311939614348162801937548821002414088100909220886731766569901139\
45417272283819637741657025262757414695681363954403867306835792761627822872916\
8407141793872777989967002`154.01747250565043*^-19*I)*u^40 + 
  (2.334405806528371511148427112358103969560306583110025234635468222436926693\
91261302150163645197753095289779700791492399902554175579037318191693379708734\
8293710548274825982293`152.67427661935147*^-21 - 1.16895704401004492484588801\
39095339456309060863376113008495361114641661912000576209938236273119133660437\
860062577452848251483180927332783088807845788884922299228465008376345`154.373\
898816865*^-19*I)*GaugeXi*u^40 - (3.34972794185479868032293289908353004298819\
83181741928971082248068897284835032439646190707725571728720789588150061423992\
9156112224684233621771436091473196372967539563487099381`154.37386172892496*^-\
19 + 7.9951164471169258173888871572563910989765528963281605498152890090601242\
80565909561855451856370390733819391051509607856317823379418076518005753370980\
977600450246050170817226`152.75167698650958*^-21*I)*GaugeXi^2*u^40 - 
  (2.289308024728828713265636990389036318929905368677809915937345132540307782\
97739357460639635385043275373411475527470222234268960522171991024366779258455\
86653740862540746177175`154.35504482052556*^-20 - 6.9113486528834708731485630\
20929903490150005380338383758967320762036622629088607663818551770927442414157\
739358583322918615561722357256641247146252326079174780449363528733943`153.834\
9033920419*^-21*I)*GaugeXi^3*u^40 - 1.655597572727355243412991910033141903286\
88518904383538123481861826189311511256488013637427901901698056446554673125798\
6085208050678433676128798134889851979259901717273889169365925992777538598369`\
173.1473477086937*^-20*u^(81/2) + (3.5439017847042382173759486023038789545613\
94947674797754058434560435683342538525591899877881768885834878730888963865997\
15653754727307963030053640708072370897269483013864061018`152.37811631413146*^\
-19 - 2.164020175465111800650023854347245859875530522825961180777415163223762\
49431299728300483166859204422934825417891165872438459173026000960824973357151\
64479279561204715346149386`151.1638959421802*^-20*I)*u^41 - 
  (3.374749673917820985372713944677817030441861689730698294141519119694481568\
83373198019722959792851710260614896927722009514251780962692101610991037085280\
22213764262609305373654`152.336314607552*^-20 + 1.571349449229690158862538431\
26223025989477238036383027291922383295813902979305601158923702564437687621950\
38706765879107229564133369942956158289396674135539214588282876811888`152.0043\
458211548*^-20*I)*GaugeXi*u^41 - (4.11622059132600040429033403381630957829732\
35476597163368466017689315863139522688250701496357719517709603722070387778044\
466854828577268202670278545860920480382564703169057757`151.97429024781175*^-20 \
- 9.6056010765070870570676798862918740399475711145445228376234614628069265655\
92304330529617884402115972726093716496716965148637481836284081565895009945878\
9892927484834429831891`152.34231615323046*^-20*I)*GaugeXi^2*u^41 - 
  (6.435193531276131745412051085311813364516930596241953265426139488532590601\
20938336745639424433975061680179679850997381927292238013885585657091089365913\
746848156582556059181`151.31260879002542*^-22 - 7.469153354541077445410831280\
86487193201125722315219090118256781116270826521039427260119387849625693554354\
9760790631612250750640792242944450155794898641447838883958932479704`152.37731\
855400745*^-21*I)*GaugeXi^3*u^41 + 8.0974942666829902423350655372385228934206\
59929955356983174967757460583391427438162172834288120364773655163036734355240\
65766679983897629439838708354592730198320088771328855817931857310732029796`17\
2.6990748068837*^-21*u^(83/2) + (3.442453122200483829216007133165562929696592\
94733936826328960580840286452713953425634376089942943027569849380646523488875\
7777092381542756375360499416833544945383801657680269`150.58712397923802*^-20 \
- 4.3138572191678529750450049242976462083554431035460811145044869566133580537\
14506367616723426019115416309819576067178198835835558037904843861498730425245\
9250038965666442969158`150.6851217109449*^-20*I)*u^42 - 
  (8.457942339782108524413072612759892339952915978274424103178756592316628138\
06695878990732343270976844924425506170303091599755701712829074945689113839756\
2498983050502130364817`150.65558350973672*^-21 - 7.91307272655820632859957201\
30449449132309525177808306090715079086556717250388940637280369929551077259732\
48820828592619196359800080090928362280838995281696835006194922148927`150.6266\
6394683532*^-21*I)*GaugeXi*u^42 + (2.3018279608950222272864317054776463948296\
90151489148131454507079347173749649213595200694086704308833664534734969503954\
597068713197267698426228203706199452695535488603641463`150.64153266458072*^-20 \
+ 2.3025927199839591851049357865425315987544035421565643613156319280771923508\
89647430625272155867829982860994278605800197681985779501775643352073246681375\
4497356612112372623558`150.64167693057135*^-20*I)*GaugeXi^2*u^42 + 
  (2.098443686362627912404153782943571780808412330534962548774196345370322402\
63089218024023672354058511458014189738412307289765488322660209199809870170680\
5524229769615920785671`150.74338231084243*^-21 + 1.05263089587962471632126389\
56221668578681423074337230219604873900709931467152366941696624631188553800229\
68641106802135743339577177190397659435453975467035731438499303041112`150.4437\
6110471555*^-21*I)*GaugeXi^3*u^42 + 1.429300480626289341663700587242806355550\
54315978508296674452801570672834822947562346747162011367465876063611070090723\
524200991483422859131035314500479871743836088973372220832332176421725857842`1\
71.80855629124056*^-21*u^(85/2) - (1.9242377585891521846257099466578646280597\
61487355460613674123073586989973888238927015421683713089783415075520688455282\
1672403098059700313201720787516711026986802289835807952`150.77456306489526*^-\
20 + 7.4436266239670178051165326980013011114127865882490494345304836708032723\
20747819414290161845032268709214749162136196768486642762240745796655730230524\
795603573292574119068891`150.36208891308004*^-21*I)*u^43 + 
  (1.317782321458164526649965721329408990720722093935912358256972622624954388\
93251656975259224253323427960801911613908444670536369175334538560676547069338\
2868886233476615330862`150.35423145546392*^-21 + 3.47797942664908851648515185\
29637654763693139920925650536157846442413157676573887693348829387897071371260\
24786667665015776135097047321738213249968024381391560915328621260927`150.7757\
147871207*^-21*I)*GaugeXi*u^43 + (9.31428281732550976819218455981952946795680\
94437695412288622979276037793687964944573833379683537643580793094772010483364\
15860843788545534046904654512371632796331973101010415`150.76825089373202*^-21 \
- 3.9904970871786502774153686267054212788916545288791799255502066676968045648\
93863855478997164839595694850959314345273417567124598104538172960977723820558\
893817761934180477317`150.400128471226*^-21*I)*GaugeXi^2*u^43 + 
  (5.487385633529735435078104736089765950896381018129715377905378496973848850\
00818234437775889997595627712943058090930033966818690306723735843811769454074\
874997311751134129472`150.67827620449393*^-22 - 4.880896466062432281229618989\
49406953765082809717583590660127968466830366395010503686187559324916463421829\
121316884891756004371050285424104764151035392629134333978910802628`150.627410\
31805422*^-22*I)*GaugeXi^3*u^43 - 8.05220489703682120322838239814628694788875\
83061238974631608212366937484251948659892862625014031905472288606856113996505\
53760489023490820893586003012784451833187666921043652889999758401575545`170.4\
2242146482232*^-23*u^(87/2) - (8.55265784207038416458611386052462890360173716\
01797875322865647613898411897481968896201190903002469556222341114371506476809\
22937350845803303903116545871562481789618857176398`149.52123142606766*^-21 - 
    2.38579533415083359674057776168892340251018931597712383401322011596675266\
32376150299107214975940991104749301688001856316414239306880919576718675015081\
66140270559414097471129`148.96676351299922*^-21*I)*u^44 + 
  (1.159416845612823072929974746136364110495036520604510519865714293791631665\
59470283933591592286814477109070982717319829414538145301266875721530684604429\
6297210500125564671153`149.53714363627714*^-21 + 4.72229179243463649254422974\
50324595174028745300451325775116914519232820810773700447248252887678932859431\
070915033644087911391349576671768988587067219667243920510916997874`148.147056\
8489792*^-23*I)*GaugeXi*u^44 - (7.7277280237414365169429653202911511639649682\
43361198495351311932140850016130397245208273800707465038340765235489864103021\
660577285466903694961035581648811239865387117989`147.92716100076547*^-23 + 
    3.14966032103633548292466994928522570007557796632515558189185360578153719\
54890170998763992453423398814684186210798382580112594903345116104596117012215\
76309364606353236291662`149.53737289131612*^-21*I)*GaugeXi^2*u^44 - 
  (7.830892391730501144563011116529744921162004662116727190491557790316968153\
83231264492233236315457912031698995789047902972039364779258855969580975443346\
52632423708039861773`149.07052554228966*^-23 + 2.1573029807716875330771860109\
11481059921382712543853084948148076777009016018246642181033578525801337512423\
50536530061322449702230246019119029190688297747349954955353168748`149.5106254\
296856*^-22*I)*GaugeXi^3*u^44 + 1.1939497167547633538809950982575770642794133\
30244500772453514199214107997849140974078946787508211521013330746195644181956\
7637075288243499523052610540804975987531893102622380409531304173767824`170.45\
692026342016*^-22*u^(89/2) - (9.351138129121961615519635355534717895787976202\
41130196064781197613352037490086380752328270840013480821003676001241511372553\
896412946120095053443255125841460142627701077026`147.29745769738685*^-22 - 
    1.21642813588697300720650284691736898104930369160692143561543158313177049\
87582183343447670105481015067940157534625162918591084295505082579890699813063\
85376631166383576243804`147.4116796820039*^-21*I)*u^45 + 
  (1.478020046007793002605811054040034946749864336454754719594434064994014324\
27689444052776773851273838404339568440243753765745095644107553052585321564219\
177211389767644512166`147.119491046198*^-22 - 3.34108497472629952939653500491\
71250888323622771726969201521150676611012715368959140620560350989738426261732\
9879589780706375503621199033427460794399605951051319520909116712`147.47369824\
318298*^-22*I)*GaugeXi*u^45 - (9.17468362530627502884548878799268333571931027\
20193098899194593482263601345994105344627082054327970232050347416530021983429\
5605815772621758836656974077815692028891114974661`147.4844691212276*^-22 + 
    3.40621624320458421113988353758223299857141658920000231065010997308938581\
85603184583588245243327880477704083533356597958243662005908211469920450950822\
3128947522241618338259`147.05415023964662*^-22*I)*GaugeXi^2*u^45 - 
  (7.161725395681141237496287807888014199032858206333182162505234261009402156\
60884420632227264119778103572703488270669944574292526469006841640809803682620\
40747667033924975546`147.5123074284299*^-23 + 2.18213288342927772827493776316\
45931537198737275401661436204392793917613071550563693215517829766560863393649\
68938504959196065363383770027472715097905300687500469238033496`145.9961709576\
336*^-24*I)*GaugeXi^3*u^45 + 5.7700217050969045475080366124169827796001452831\
43424164811115091952850467835420240144964779906320325912334149987474538727980\
306830786034140289306381495597728160723034214480512806608003693514`170.004881\
74974598*^-23*u^(91/2) + (4.2842681586564849937958677876141312520331920115562\
95147156633578910603288476913545228220758823639290673136611668435634534212641\
9304441542554128999128381883232751941150521`146.21397786393095*^-22 + 
    4.49092762467623624063891474016745318207136716284847843392108826170238758\
53205593832856947785397529324821020043193964693253425846306714517760134210593\
280527507093776937331`145.2344372738632*^-23*I)*u^46 - 
  (7.932848527440883643439340772325777223074720931486841323516556181331615215\
35739116236210776567529539215402425997523125535208698545608426839639499311300\
31880889704475830711`146.05189743244705*^-23 + 8.4423829831134721149115777264\
14363457035291135704610339126278212876534652290436424623456786063844026618258\
2530734057518702432326309290316822203287893534634517332923053856`146.07893332\
03979*^-23*I)*GaugeXi*u^46 - (2.037408942609743323903750547150366263110733830\
34769805785286613597149547119741937324885935662565276863938632381934803181134\
841325512910526633801080672909417199662890070151`146.04295521071404*^-22 - 
    2.25245835989365248456625548658427959439440810878410396293461021649597162\
10958163960109737483391007695547237011828822026323873853372226655808096590034\
921053446028058116463`146.0865337738128*^-22*I)*GaugeXi^2*u^46 - 
  (8.888279461769634379606475218691341102574715292131200345419698429971049366\
49103527158542209700830039207354128586938831219969191910888230038045776739599\
581635180401991919`145.81593150604684*^-24 - 2.050433872653509008544847957312\
17098910715808586981714048727907555672505548344554958416953746360302425274723\
58298324243035420279467470545010261380436507624891800430942839`146.1789595726\
5534*^-23*I)*GaugeXi^3*u^46 - 1.563156022835519381068348028646849826875277448\
25694348821415677045482627946712402676243755879734270477750254342587807838927\
8127810914617810954586852567315558342764769606821792604920026440672`169.30180\
84394527*^-23*u^(93/2) + (1.9684709633895332489483557789437570660471993945621\
59771580495705533001717694085680588766627630009128929855108990979844049535044\
46817203464496308990081304703803112794931612`146.2032854388486*^-22 - 
    1.03274082009241273968020129750872027146333713524010572178108348090357305\
92668550834080259038022610287462244939972096274998725912608293041528772071763\
4931003912820142034894`145.92314776916075*^-22*I)*u^47 - 
  (3.350704423352284549450405072097162955519878918594184503733165981725367602\
64888270734323779405542951611931861777892313071859021016837529191917511348710\
92406706709706348023`146.22607613085256*^-23 - 1.2898644298023925085261058891\
15665499217467953202866239075051403101552207334347089766264760168934353142053\
7513885454975815717098364677690208867184670589212530731657957878`145.81148407\
838515*^-23*I)*GaugeXi*u^47 + (4.14577325353457352006160050430018553656293734\
75214964300145159271652071374025677796828035002173847187620296949730899551284\
602993416012160375045636418280711674560429751337`145.89975394370077*^-23 + 
    8.45584863549364517226128561177370321528382398563293212569175235502151580\
91844965839149659688697090150777452601141026731900985158017854075396352921978\
898573729895929640085`146.2093055985888*^-23*I)*GaugeXi^2*u^47 + 
  (4.913793187209805163719782433555796939637977073563713907225153675744980386\
41663539123658711109404250662172098653884218036004718358008212531043609197954\
701759720563042258`146.10464269757594*^-24 + 4.934727694524686504131850532993\
02659855232005478422732522467615694058693791951474689628073016388296980934169\
9511029680694684039402156327328193466120851018605704927749512`146.10648901639\
087*^-24*I)*GaugeXi^3*u^47 - 1.3211604225967489808729440259418192017384970366\
90267345715420536393333651706923950632083470360604828438069192917673242403940\
222892407780205458324267689605800136608470361595945759612395479642`169.093184\
84991695*^-23*u^(95/2) + (2.0247578429993874435045660998155143754755691679428\
18423952305746925181508613467316057113967179224725033167519978490054132945627\
2907386234883722269083399910149968287981094`143.90645742739696*^-23 - 
    2.68453246134171975598090680822970129903037280784119920467929406440825881\
34023678496799524081370719747535283228969086997606352182002481953641593196314\
651015909830981366299`144.0289529973104*^-23*I)*u^48 - 
  (1.611348574404505232366151037194395573407173871660108360910389171064905810\
81926416186754768728254972445905266867523128458293157024860558492840138783234\
615475612054683491`142.27786345465356*^-25 - 1.137701184693064146025044839224\
64763751144461596354742399602132024474743974105235971779169457155399100306338\
06798973282691070839294383210348637097092411650054518169638828`144.1267021657\
9187*^-23*I)*GaugeXi*u^48 + (2.9091045997689986960873239687710533007606871508\
13020391617786522990409194085388601338401938618688913832906052436624818985516\
5148558131503027580639925022344113742103434569`144.1254776222548*^-23 - 
    2.22634752532141955896891005434150166633037875294544828253566634407472358\
93097682677601914033720127260999879168419703276382430199589739231055009752220\
2234669132278707402`143.00931124242456*^-24*I)*GaugeXi^2*u^48 + 
  (1.992891929446478772979568416248147936643871285718270264991389527994000497\
28590898939607988967508683772821233552972262128379740369299507032361086410332\
977991257390434065`144.0901362939749*^-24 - 8.5401377294838237550795336172350\
30961377383357443913872959217983705816673284165236200678938875098331245412995\
11618701083206558298562340473958009666088572621823786719261`143.72211742030822\
*^-25*I)*GaugeXi^3*u^48 - 9.3733349215884788253250153850065522040430803788169\
12396934636863379028564089737468004592964083405726367297830720425215578265629\
6530539275381771447211753490640514128032085770261907497128557`167.80885802736\
017*^-25*u^(97/2) - (9.454907310774409793948605597452496597825092110334449113\
52930534381785280898833523595237169109644710744163640072198554293072425076923\
0447729229627428924092298980401217174`143.68578743934253*^-24 - 
    3.69919522597652780963661385726095923520810079949679618740643229755745441\
34013587727576369966928764413725476106211480451225141755164995478557365560219\
313586851210771334`143.27823741557947*^-24*I)*u^49 + 
  (3.251727094756436834449606428163432069887016476908396278127001450297645631\
16254856813578452950943609985799364810407324056756705073943621804911853969201\
9211173383919234536`143.67843037374215*^-24 + 1.42783617816370180990377621927\
90447024305582801547830077156289969535350314838687821973522712553574649382075\
63555522075009116709441297000123419132748473498250274228983449`143.3209946658\
0493*^-24*I)*GaugeXi*u^49 + (2.6942579455301956617165195481539812019492006106\
54373565023189990538827441024486371648485403286183707774283940695958975139868\
51936113655858450335293964126068468090037974`143.19138556061188*^-24 - 
    8.62047526171162572600407016345080063963324949525569779157381592245951970\
17036897729298938938610160020110764677492319282703618916298848503399782248951\
80789702594662492465`143.6964775982108*^-24*I)*GaugeXi^2*u^49 - 
  (1.787581263810701898305044171391258945934880499564495274026001649054072664\
19393989146762365704069350890221090306692433478357064927629181617120286816244\
23329257334832789`142.14002408282707*^-26 + 6.7422531246315978975194551717308\
91626216971200376609895949124504947879128758210745235297523474517492668094857\
65286458743644907731729572861498348502964972424622881276532`143.7165633420121\
*^-25*I)*GaugeXi^3*u^49 + 1.2914918802659747714795266310311244816771229952269\
32881809252574655305619170894816673833642738610761054212037866038547801470247\
79681066659594822985497318382047063616784336987521000030510218`167.8130920043\
65*^-24*u^(99/2) - (3.7340519324645860607210846636627724414304722258398851231\
39498230015981139513380749096360282200441040163706330178387462598003317967665\
974045980857819526431693302593902434`142.79791941324433*^-24 - 
    3.30466501987693915646815351383001387888963121411440851506926589765591571\
90980099020231928599481060047073207675582169673336506958858992639320271308605\
70517382385251410226`142.74486650293719*^-24*I)*u^50 + 
  (7.851999798812212647206906741533678476792443983349240216137171765151341591\
35625885761231148336267200588441029090121345333266989684804099295691672179737\
52926606942248543`142.77520293483855*^-25 - 7.7726721653990813067229106932284\
75670275634437325108944898108921652607534235146448205882848457172858671543959\
34477036852782976889610966474009019630591480683145119268894`142.77079300552253\
*^-25*I)*GaugeXi*u^50 - (2.16859915516909492152549867867725011104989244474567\
80438427120943058297435279906093948676949935004295494033683006434984496445486\
97012880385247046670651917391309841289078`142.8135328794915*^-24 + 
    1.76113790481714343577144454283095456111021324362117619791960420520611046\
70604099580387836050762451230528363967964010613230539470641519796766045723830\
73755393081224527235`142.72314695970437*^-24*I)*GaugeXi^2*u^50 - 
  (1.967964742535435679830068837580997125560535455969762894175779749551664462\
64620753185978476794269332749984625409343102900520197667620883218236150532411\
104633918003116475`142.896078778457*^-25 + 7.22340592646511875777151664673697\
40819112239778402453882524142117200496701209314263994764895406205103632884676\
78401789153807341840473413023140076207342797436921870554`142.46080348613683*^\
-26*I)*GaugeXi^3*u^50 + 1.253406832561360029407045855325772573316625586809339\
75107145649094916523712819982374178114959410773718182741166306333618511015669\
60126619298918645517401414245738606867812314973402004187893963908879700730053\
2635024`192.55870067873784*u*Log[u] + 
  (0.853334969784479486729313158360879324909350403499241893963321883481351473\
03080638066468395131017460518004249650953095107669376076345565821739348627411\
641963975551787241453007608900959704391685382718409584439149375`191.830310156\
00272 + 0.5475815286444433029403157777446028917720574230843117693381679916872\
80908478997284621727302279778715596900270136791332597569156711332623861654279\
23359329017412460948498120672364091039261958104220378999027484977681`191.6128\
6716890388*I)*u^2*Log[u] - (0.09101155504421034697799601363368209038357500404\
71634151492208169967990532569055898442783241855117208492944619080411941063831\
67405953734229777485731851922339594757936269805234959119443556474883775532096\
07312085406`191.32480927406553 - 0.350093108477594898601185497246549389821479\
33607029768859325494550498287591280154262700598014608803128326410713663708149\
68065100285569234525330637722973494555878650805617551183933689395436665679663\
5753476588756217`191.90552307307436*I)*GaugeXi*u^2*Log[u] + 
  (1.343931806130991789334632087305849194954047271638238602961876361749836727\
14894438856470921413000927053983836488176960860362982813855095282232917983285\
090296254745532376300933417846788516956204528982291308249109499`191.199425344\
10066 - 0.0413927749339606504044136699023697996512575283387958805601711687705\
32163391399612589802701356303855550585357396496976872129544633006018015043083\
03860495727181451966052225879604935843587197197313322912513904032568`189.7089\
4797280852*I)*u^3*Log[u] + (0.06060844256964510390772473331606597634225637997\
64804091653764116533328643175044068687001670272026995621672193995729931271583\
95490213025109373754286217967804010813553846526697185578377141502508192181137\
82895192025`190.97369049292317 + 0.121186076011475157208102672123805558015127\
46248587227682074209652095561089289284167857899312749201082882219093191283590\
27407150098850888874152913057952363500111840663482998486746277098420384273729\
6991588049954081`191.22152879608169*I)*GaugeXi*u^3*Log[u] + 
  (0.462782589547116870137288342619774619306839701201045882947628455703362299\
24641623594915426968618717566776985275025917457056774855561408193007483420062\
241553938207927242437102758401700778532958559967206071495200143`190.552640827\
4215 - 0.00589705049521431538454780592589191569245136850559610823492565743172\
88856438006769023834127957200794878479934159040518213703632968416162295109278\
4839228505644094489223178348100510751980262719856626430819077066665`188.80153\
877046314*I)*u^4*Log[u] + (0.023591990239945341719505487641763103868725595898\
33396237573477700656642827700102598930370279138941178898464220128468087564043\
18583173122962395813810332424682926505070512081921246105272893403793508237034\
1589317907`190.61399926811026 + 0.0072910089884304433788396819412620499260215\
78943712351702585370904799434151585009572011557649795740620638372126754958212\
85564958489256353967281212910166384676100380817557608185934670742298100706538\
372100199456376`190.1897066028404*I)*GaugeXi*u^4*Log[u] + 
  (0.068225395564395111233677541632673133698947262170649541991887640392156266\
35606029371188131215571634433984739997858346079648416922939169173251275604613\
944625511642789500612423365248581726142126855626016536995965422`189.433115276\
50746 - 0.0100639137441610860635235549345835116680309693617758917922782762299\
96938406999103129825785797941644879333557526522451883169819198589327012463746\
8711964256675509183830698535654613168683622285680380130755911104852`188.62735\
701014424*I)*u^5*Log[u] + (0.000720393518985716447174906947095169892944801122\
82390239772669826738946984465385040574573638560313717228384772018766508162159\
77326446802301895619874382992963688528800176372408094832728558411852113694607\
0874382009`188.6799139119004 - 0.00659237026742569351503387265260630407800603\
29979421868217702049855581235304216714125907850503125818862279561300070634618\
85047766714648280651201078888987095898212375303746695002638733627541776852779\
54275547760356`189.64138570684352*I)*GaugeXi*u^5*Log[u] - 
  (0.016702640929944394843212666636759963621884010655692873568224575826245180\
51932669942676922190858159820244773581277513411454433059172298930462316599996\
575187569655354651210602119475674472317307468286734872950382907`188.133653127\
73428 - 0.0004285469037346489423138486413146754334465982074253307934089031086\
00372655833860951558248699388351011869364786228878993187269131481643183187849\
68466083333564870630754715243594081773625449191450553827869114897608`186.5433\
3441397594*I)*u^6*Log[u] - (0.00118204826335700393861738813270646048426473569\
86645739050706407241285409105363489563543123325550096866988219567910923871300\
65127388104664913155016738169979525920425562358292087134088804156548409269863\
27693550087`187.95145767897273 + 0.002575364170346889763753651976469416904290\
13369429244743524058451644579473182454750150687012059143217153480972104229049\
55425454834743262384840264126409734949334170953658297006276533847588088351218\
3508294415182589`188.2896611189973*I)*GaugeXi*u^6*Log[u] - 
  (0.015756686256545814221817374320757044062503023537045584537473948793100710\
39914820013013223103494417998967144929640415002456778976331971901378340641406\
68065119265698161517282305933409911721733851705969622180821062`187.0332960985\
6146 - 0.00030550111201258780212229553954404420360299036697061835004562888785\
21139800370364636718161444888099359336385806886892247753105338975828096518060\
7349995435002064869259741650975889196443917446727451033714397397523`185.32084\
40064279*I)*u^7*Log[u] - (0.0004505517710615181720496406485294712328283085041\
16109361310288250375235447392878881618319086180365983731794012845265210478637\
01501417692412101078129260334094879174233308737920196110085398024535264614256\
948394511`186.94858129768028 + 0.00032887280766295642462574382519305496056498\
02141074846384378989241747702826318445032021068139140391627729935267815670869\
54410223252456303319205123053956955616964579145130849260002960750399004055436\
78572238685608`186.8118645624978*I)*GaugeXi*u^7*Log[u] - 
  (0.005933076638027678334048882366139781932997064138997641300748543142725790\
96237422293879838425201547091631891194509229196768140531794144784859245938308\
925865184724996663028491103992267685894321609404171311018502811`186.087471309\
32423 + 5.5881241178973324146737413621918925578753356167027339952668449464126\
82683286256172529724895151205038958884818544529307869234609175659106348275100\
2869385848774288109032739474166972943114909276341049208514624`183.06642037849\
028*^-6*I)*u^8*Log[u] - (0.00009245522545030166432500582431585690681572328860\
61125237560431374753296713681743765478020772985998219035769009544952253846611\
59270641886758408618198039361302864038242345414952808153232176847266407285896\
15417801`185.94473601249308 - 0.000093225505428947512793151145622022525510299\
28677320172859122674776746812520430693906600965009199436665424851319640571806\
04781913049511694149933923698944775330418397279647009751902991539519324095082\
8612381492174`185.94833929713857*I)*GaugeXi*u^8*Log[u] - 
  (0.000946978889855715686009412836089896224417592872298360077833567783888734\
21483667233736873728899191608501881426924236995468129926804290274868735009082\
923406749850765420272912566011230826151747334946421058540555416`184.750529001\
16077 + 4.6737461015702992736721269572846136039585848453071359816611430628411\
06586621913310526105690874546810998199061516372879754104860773596846996700431\
9183815839160728585198164732491776602099465895115375114832416`182.44427382124\
536*^-6*I)*u^9*Log[u] - (1.85762448341767552123132071230184827955430912776791\
15296893032366569662135476957753780092442451408709010103791134476442074240356\
16016057867374656883151605615100109674930763154183543987282704384099561088061\
25`183.34059623940527*^-6 - 0.00006070559959290784470798787999917482981040403\
48909893125265781861818396083337462545930835075189222633223523200354943469117\
52092136783843769120694549783617891506652388889144176530717343574675668481618\
1215070622`184.85486706601037*I)*GaugeXi*u^9*Log[u] + 
  (0.000318530539750962238561301080793873539673370670879812227796116327776489\
06536698451002892045600469034623435545417774299206489624710805956494561954571\
852492716423031450290187751593002866001516026363135350277497298`183.479625232\
7052 + 0.00002066988386827050077507835678695499226371474817384682524305592820\
13049389314748457251719726071494175007776538664684656613520227489168150787507\
8084789427611461759262186978315257113285106929978763429957809011452`182.29181\
97623087*I)*u^10*Log[u] + (0.000011316984866946225583448265489992424673275837\
42994600414022850292473744673097469557447896951388450792568578469820586579707\
49260104655616496052233877360278796255566716560311284423980193585922260581608\
0002073049`183.50674332693814 + 0.0000130621447693491768384596395926638255462\
85069896763829132581381678213325928096676208099584039253361404883388172978130\
25745512291304579871651187008610766423728197101173756041958280855488852108052\
487312559759045`183.5690270845783*I)*GaugeXi*u^10*Log[u] + 
  (0.000272470470915996266748265567743917596622389533386901197153909305701745\
03212155873234033491619429052363823681050531805000519587601114811142492292637\
557566731364407268382851419539461565409485080671935864948605915`183.279077367\
93642 + 7.0926125190021637760884606583320112479573280435693949872945610681187\
52930857994720582388219214952952052845843957844385309348837487069920169702283\
25134097278994656149321690462367742324014059768827215847689589`181.6945945187\
2424*^-6*I)*u^11*Log[u] + (5.645049842706794675703311265769350147810370693970\
26923366739895561708772960070110749074082456333633733366502536258937162082271\
93793764554127338904540891477873567783806928647384755090691307296248170333407\
5306`183.44201816382534*^-6 - 1.373226778336310721845336992079134951806103254\
97389767989138828830111849084159990004091191045633515825566945389850243032885\
12367141895529242881584627656100650418290382340358125021209084937030976041233\
5620387`182.828092646674*^-6*I)*GaugeXi*u^11*Log[u] + 
  (0.000081273706453775565821212888902305210440238860858890686141040044146017\
75924721617479226172814536631115194932423924324904209726286492144057347214318\
876979423805215462665212906802126649202704195569912455981480399`182.276767861\
36615 - 1.8790552127720581742744532141908741717684210145123768767161640071052\
30161124421261288924927315988873748432188710748277440669225982770559120631428\
46803767372819429163374456132575370325935478238275239702368514`180.6408425447\
5642*^-6*I)*u^12*Log[u] + (7.657216737957347513416565609578603580601414697108\
49835261238406242219609119582660067613549409831867342432983503865721941224871\
07338987512050356407721138194296219496040367153762593543101345026101439704926\
136`181.8571274676676*^-7 - 1.79208091155701635563598897217217591174850212721\
45337967249923866983183403339631885023179679699200583635141676704830128378171\
29909011770534222600447728305183755414274668035899371652593036105543380337504\
02841`182.226414141617*^-6*I)*GaugeXi*u^12*Log[u] + 
  (1.224228431246044042331623905194173562429041640239123924806589464472897197\
74457797555951803986670088069776053898511949533286410490560276678097769046882\
327481025681918948533037897389699538425421758774140980867`182.95533190896344*^\
-6 - 1.7406502687009082584692984887970048911739596777401088877442693636327013\
27702013093444541593393526752749113290184146398936574390950441822159032091524\
10938516281723111671725543204435873775562751895136103146049`183.22431130753125\
*^-6*I)*u^13*Log[u] - (4.4906482601762838867452674001344841157612059172619586\
85167092275087297941626812474712046207532452195852605610703227423958129563982\
2155016826364302263525026799443002362391450494138997743051686177396564352888`\
183.17213654827003*^-7 + 4.26161847946622464552223967856599283498685844253917\
72628627376198284251567104919493764994649659243284857298046379620661194728557\
25905838033515789770011813469330585365205461636171697848064608880291769842172`\
183.14940207593074*^-7*I)*GaugeXi*u^13*Log[u] - 
  (9.252002426709908730299852200846845209534643584063745299610432905135364892\
35347227326642108237277519380648705751267398278068745118771391151441954814480\
814910372951421212094455897092684048557443337814107745158`183.55846087034308*^\
-6 + 2.5042684872265779926554730119066669135937741751087825100692373159561230\
57162017869788680483753006745572746450031743613733324635561956761301524696227\
937613523776106123089765409123491662071213768382385058747`182.10703640684494*^\
-7*I)*u^14*Log[u] - (2.408124795986364060186903996223052602832164816702370813\
52194110434014918835122553548464590406724889730234180925077768574924062042958\
60176997099542467948651252326080284961072503521176856917618499130315851909`18\
3.66229926725504*^-7 - 5.8500500169123264012512418724762909001105910793755577\
97317319177945015033080492003893527587660075638188868071590746299690542565177\
759615882276193844099267621187077782243221403880916844411385385290402713719`1\
83.0477798569314*^-8*I)*GaugeXi*u^14*Log[u] - 
  (3.866921797743838470250828121380982099581789110206861024258567280035625312\
60966150640837818571661132765807624613223088311565867408902089247651371279964\
947305497182928845540487887538159291601578561937858522757`182.5397051480749*^\
-6 - 1.5865171697165444895523058821587004409625940988335836884438996729555247\
49525308813690845716048385869812300418013202680586340800480645219300730257180\
5996205967510025740020008531537958711549483687034318451903`181.26891489740183\
*^-7*I)*u^15*Log[u] - (2.2081649834633557695517951388877882792382567884114286\
11310671051160122266580603728693699589861359817068131145654035392029050156112\
911087058352874170298109414697503192570006570521432388564625528140580349175`1\
82.19339468841386*^-8 - 6.017327762172606070753555689684348708021252621466337\
20095058847474836402986197160781015135750265416859883234985977952966842734602\
6863138874033261212819248894590631777685927505755476413427667197206555816435`\
182.6287668377861*^-8*I)*GaugeXi*u^15*Log[u] - 
  (4.595718665767303278618554245472058302889794682537739120613929835379560419\
27416401003208361745454068614396943526577644115165390141444456493926674648561\
81096534659094699347765036907584356912000893755462817483`180.7097165426669*^-7 \
- 7.7072702390681530271347976439366014052654948729793882996058355812272226806\
54245849264119125096465715717495576337442143938160167292661001935180903944606\
250903709214861212361522730260958315287170098970186204`180.05039404075427*^-8*
     I)*u^16*Log[u] + (2.0169044682907302343095891005085172977049579039734931\
70076307743708202924688688037907911710823671924551801801860041187481087272209\
533801141840018395071335858626031459867137997111689498497749223305207319007`1\
80.78497028079195*^-8 + 9.902945589923917545114133686309195580662805231955859\
78504223350277908708668809480142011033256743805221308430254574154872613954071\
898085987316095043083352945379001934011268229359636586124516895354457028248`1\
80.47604934557*^-9*I)*GaugeXi*u^16*Log[u] + 
  (2.557935732265101060183757630905646096747674676589246879009892365877156028\
62554007308283392186291852468889890406903193281040421214276688722846811349945\
1270982682817260740887321925414631583473637334609503032`180.02074346887014*^-7 \
+ 2.7998840747232476212594202017043879991389244844985479528465752628739191638\
83898047669264810172214923013324086491100170790913284823746995956218006393998\
97304395215439217912281954757206863946221058807875087`178.17612423296214*^-9*
     I)*u^17*Log[u] + (7.8868659725503641492709301856050106286834104250899801\
62011941970500754275552244714414411051083748412860994128509816592107134555573\
19883373870666866899329547814519018417193675959948292788870467098957112285`18\
0.09464061171667*^-9 - 3.6556127661243314553010076700205591132969892783803697\
09397362202691369580658280401080835125857183466003875295481877378285373652961\
78000825320624236136927208443044463280384874442581136920237156300906836116`17\
9.76069633642064*^-9*I)*GaugeXi*u^17*Log[u] + 
  (1.458735837635716284713319356097985028755533134279639610116277351694292894\
12759899273380173671616266084647434112846709333899393040886462032463069609797\
98817972448893292512265361140408120479622443118268747696`179.25422289338462*^\
-7 - 8.1058766213400131834731899407637618301381662170131386700516356306882636\
32169613282236015276712658569451302717988179290973226701098922067233562690162\
32790575866607168950316092392931425114237799048334043653`178.11517657279464*^\
-9*I)*u^18*Log[u] - (1.261749277678681693421267048119310314078661455451678662\
29457581413798956347447194806990025800283483607079858219192342702741860706481\
5104136552074839302837803899581948390457944164697182998565892776264233`177.19\
34935027787*^-11 + 1.89885884193706966529931516700688329729920709824292481243\
07466677877943569537795469581777575305582845576583024970658866756796144635174\
107779303813819279346219030539170424118935005561129762922975036559632`179.371\
01311919108*^-9*I)*GaugeXi*u^18*Log[u] + 
  (2.602593554301979449147062677545213360560250806799751705125768025827170715\
15338647233750917844539489908878534551265384104050081620614685557558278055787\
5334711803387694482570247458700479307634676071902489266`177.4285443481807*^-8 \
- 2.5387075500085382256205409790366142910483408584035820175729880707844267579\
38684324437732986076503139734831046711366783354639853590458077227725081796408\
17411513011855828774596167206353159567957266654741882`176.5338810165168*^-9*
     I)*u^19*Log[u] - (8.0117113917974379415798058643330382852618671083927527\
91544067055671255644256876381065124798580046158493061720790754623088757747770\
9398158553234964975886757037220868522902977304558383121030693212653084731`177\
.54503421787408*^-10 + 7.0961490602305565343247123059336565331269279240932754\
51581111502490430339577734905167310926350832743039066542082158401713883978882\
109765794292866953371969974861339965969227175499305158211528293192542926`176.\
4923316513058*^-11*I)*GaugeXi*u^19*Log[u] - 
  (5.945633778669668782635565116750732737742838501328400910580740867129017751\
55187019198362570423573563954142756682856112509840044028804362671886150333761\
497624542162941003984148281488174899877149567959071785`176.27329208679978*^-9 \
- 1.9452502697652487951748317286925738218909820813765300792854409471063798015\
38130936611631851033745559359663550549705643713597266699176172491342627920877\
8725327479399610891593260725621479901635126562320366`174.7880694156918*^-10*
     I)*u^20*Log[u] - (1.9487323852065997937349584050068536609515706384412404\
98709219146916511982738740575414962709254561689663999646859096675673189851174\
2716499955413566073859995656418172566933231744594497624197511015937294246`176\
.13924938237705*^-10 - 1.8028467051606497275104500950106846771240988247471745\
06021585487414139740906971804763520163655019037742336447842143630507270738058\
5484846768553926023377762796026704806288402230082251800338850548559568453`176\
.10545598032053*^-10*I)*GaugeXi*u^20*Log[u] - 
  (4.758577014690616688139182329144276169315286999888213636530584725530527007\
06139256631599906666767846281954576054908032936554670151429145861069804405875\
585856642608867533009977243221357479862419356001874187`175.7203741463869*^-9 \
- 3.2259127389878676618349275943543058831874776057529213331506519200792469607\
93432673383146046640527064348213672112082255177623914485615402602821565286097\
1086630279444496921775424568410944309444972624116755`174.66768000320883*^-10*
     I)*u^21*Log[u] + (3.2412957081377535767883070710893079660235340993822952\
86563201172115202384305067994951554885127712525464903441684485012022776879862\
522178559162060525153539140864813673993666806662534996301977408643469155`175.\
58121608761422*^-11 + 4.86748123788892934360152831085844518363155035885138530\
86382005788435647812657082642589259723828661291193028048374143490620289635890\
49433079046072887288671896828584941613450646042936672416166403938826474`175.7\
5780171962626*^-11*I)*GaugeXi*u^21*Log[u] - 
  (1.047465684424163177467630065961595730115476949468883374180137096276664685\
75495952585352772118564785730801552492468896704713679070518878502838139983557\
336528376626038266271306307560169053727359360456622625`174.33927712312388*^-9 \
- 6.5173018496535489812403711299356350529446678995600813492145426342716484102\
85304897248023456911709938188586402228095222619473543884521935889808290834840\
849739519403212224352497009163735323608626368639387`173.24933549861348*^-11*
     I)*u^22*Log[u] + (2.6479838059491805594099106134370906046596180151416035\
43417149630356900833894341181583164286250113869221424039726038884474817761154\
729430342012664744731393020467197556722719277785051778021241136077689888`174.\
4380069246413*^-11 - 7.838427686752261169327156694251815151479237142385014393\
23093420745597719876955391489401155331784668056610470748288665798831686181956\
177889318238971760159101961999028373547960133163738958240563542274456`173.909\
32055596562*^-12*I)*GaugeXi*u^22*Log[u] + 
  (1.110370771669309170393101992308914953538523084258480708555420318008838473\
35885308615251946619462275986907387938990069762976670606348571575723284317060\
151112858352677959837693427999489`172.9567710666734*^-10 - 
    1.60692137615379592916026459932200278559527585926866004199627610797310213\
61118974699129002866815403199369715454468750069518712917884316208330175430300\
34837609131588811287891363502627157227812277078510532`172.23342801712937*^-11*
     I)*u^23*Log[u] + (2.8344576657549345906749137884913869304528560145272519\
91177431397617480372717641480377913077076245517300577552562317297756794834949\
45772029158104495892409359957904349939484124576300474147960522561765532`172.6\
5469216864403*^-12 - 6.945980469209343181439504404242953468284672644902160457\
66585378243431190657363293219889852488426404173941126582423440950667681760545\
404245184033154813819708719095498475635144410639947913915488031343016`173.043\
95575152694*^-12*I)*GaugeXi*u^23*Log[u] + 
  (1.379789932199362873565673789525841161721899753751606301122234313876562052\
85414332900517206753722434767697873938380462258413742228359442149242883048759\
611350075454488730870270693163782`171.78024500281404*^-10 - 
    1.07798867347292411530623098753168826893911094455778367781473851458340686\
26747621982518453305762256648906161441171603351881211930149986458473022978777\
233988396022652487149632418532409`170.78917657252714*^-11*I)*u^24*Log[u] - 
  (1.941903943893075554777779731609475387311691610586589077683138792282891478\
00849991571970942939301044862378321119165970483727333942928015236928547668196\
204631688925196520943183620998716281064930261384083`171.86579290675198*^-12 + 
    7.72536958964967374215543350720805674759684414478356401567626424659621024\
03735365980445689002729375285000157735815768804337782065590947086579266886622\
723688841548282659215982182194451128209421367068847`171.46548442867672*^-13*
     I)*GaugeXi*u^24*Log[u] + (3.53390567356264154688929085114016889751866399\
42019251375898658903288524973385349535579891809209635298429902686961810765793\
428521840160179002363347665024423286425531360828532849063484`171.2254825242802\
*^-11 - 1.1674222479751393044418499468776925432291939046430247967205910830044\
27404933891694449592539942991028948233952043847706916261759290346556636873309\
731377541744128645981861758192601872`169.8605858803805*^-12*I)*u^25*Log[u] - 
  (7.004715135397191652003304656155246931576362322941531082494695035546475883\
47669375870777448013757785513185470192412870332448313342214795984763680411439\
74920070923040866030540003669682572445809177927406`171.23525183204526*^-13 - 
    5.57651096821921294458197283220429048163560531715495396136513736102326579\
30430536939050724502287026643594692244869174844807608758827137041525337016930\
45577441192917091007802367020067552579733120446167`171.13622391449087*^-13*I)*
   GaugeXi*u^25*Log[u] - (1.1302690081381516900337686552743413410898793851800\
32213553822966299343682868645830979632682163538226779157328149250612460701154\
775759365414498400880261109464642475991331897008937451`169.19001812218056*^-12 \
- 7.6863615224973935737894596166508393942360033361448818262865731992207549974\
17630075016679389257899212362852637935187648149697528068982317851276634860428\
0265085454705808116162862157`169.1386874538181*^-13*I)*u^26*Log[u] + 
  (3.827151308380591777983509242417203202534870718501099289546843268919968098\
64765421046645311362851742028431981298596725482239195435880830952148238259556\
5028835406072925284317279139`168.63671032282707*^-14 + 
    2.12785992964866002832340296169259398815906216227927486543410851824720156\
18256268531479915458555469975204120316097044631582098249672763610353173031022\
3524104534665057458892504516003`169.38177772652818*^-13*I)*GaugeXi*u^26*
   Log[u] - (3.58921047024232265410877127416433056124135979184701527694900339\
84218010531359879679469512157973545011526651615851422554233198129130343164031\
11862578427316885319081423347971063426802`168.57024530157778*^-12 - 
    3.08898631883282748202699436791887103487097618006159162480188684294688782\
51931328648478831433171375503065830817263823986980989581362475365365499253105\
4031968185835833869349020336134`167.5720197125004*^-13*I)*u^27*Log[u] + 
  (7.729250911005800581694376457140910679034294844849631003170187389985205306\
50672575121560656353041352205221475958417353324211214483530916206261201623632\
35430913270633084538405376204`168.63612638388594*^-14 - 
    8.61122189943028994052353737939644604901165123672463376162432224094632389\
72364841448181140501261140333452117227345558152544887892919803001066615740978\
05830341273858712224108931795`167.6830537586145*^-15*I)*GaugeXi*u^27*Log[u] - 
  (1.072467244564470713091122689916323910602711125195764364590476952712769032\
30634204925716685171573186283582719095570764043026567523436797742010971418293\
5826449144929244400403275394915`167.9692171785605*^-12 - 
    2.92077395290500467289346164180604880686944818881296012746319792836328602\
96852949786212516756358341014050075317647085657221964202575755911546349987159\
9031930259492001980350165425`165.52046143250863*^-15*I)*u^28*Log[u] + 
  (1.291546337990270936800413286047209660138304820859064969099154654597434565\
75140197672528276605985097091632098997979553450567510072248652697742870852785\
89537782029173846128390234356`167.75527446859937*^-14 - 
    2.44114347083693460381664323616092969317007812063887856281529908668793593\
99038481840070132830778878392763297330017022780520906803768002356853061929283\
326308793072827033455955840385`168.03175778074402*^-14*I)*GaugeXi*u^28*
   Log[u] - (3.15812008027144056106158620666298495347113636594685187062310773\
30711972916788778217226245434483673503126508955476536346744935371694906409747\
327153187232803240229262243332189119924`165.81204347246234*^-14 + 
    2.90366438239590957622637232167424568528725412123836240461440356497398785\
23064690625192840154663207336545357207282924847047784570210590005924239865133\
897035509889854788392923901033`165.89169159454428*^-14*I)*u^29*Log[u] - 
  (4.914703754414595296547481964198379742368370246302027365612250231244945121\
92792337467926833934912649004748226663561743763895732849633895641494328998183\
9816038643996151710708142742`165.9101733683666*^-15 + 
    4.92657696010373759469157538087827188816249001110501162044466490519570596\
68120923589892789454033580769753592863141486116560668107180978154262702871463\
59095941009220951851631648845`165.9112212950267*^-15*I)*GaugeXi*u^29*Log[u] + 
  (8.438713440925447739872419408278046173281511345545623768490693501657173726\
43694377006294497701279990262377448449644878740904710754151166760151223629786\
01101816799624395239280078172`165.10594144920805*^-14 - 
    7.46347202014668469168606699832466804991219866726085086845815381484550440\
21906583382556657169684674632841745426667974927201151557321734448346751140775\
41659500469764829502481744263`164.05260611873092*^-15*I)*u^30*Log[u] - 
  (2.373476497085867607654685649715332705887539353294814599355355777378466386\
18317737274635633118491641420030209204806958985287537946229281049563265385125\
93795574544190946535771432`165.04642780230068*^-15 - 
    1.35433010623291054068657521176666075610677738380896256334896222622420926\
35213916418071464060098263178079907061362584430985663538441510467557968182802\
22253554559923882601330326362`164.8027673995164*^-15*I)*GaugeXi*u^30*Log[u] + 
  (3.050388971304067953130628659435764547656101519594063575171854410354082800\
46124760980191200466579230203399946718844029246199559182232339340813956370813\
73868399003167673099174592739`164.5921866671717*^-14 + 
    9.28238572280388304711730970927101309063360600367614152376501003737232942\
56076620805141986929327156823583706538516944600749481497033229943708656249455\
0156652524585351873113913932`163.19162140010002*^-16*I)*u^31*Log[u] - 
  (2.892579051303422275226758299137846648510853079278601868844008884692548191\
26711070688015613814546585234438852485037774694571058745848891111326445900505\
08548128521477602822470162`163.24932649178635*^-17 - 
    8.32174760247094219845895568689355638523734236321989248249781912916494627\
04853676798199347921192647732846863071431432114823795994320924031000031378516\
1091512197561813748988611281`164.70825579472606*^-16*I)*GaugeXi*u^31*Log[u] + 
  (2.635591362717673615164257952078788782553045520043083158370949780384170364\
23687366252565827440640998161644217668739976283381223569802384039781628318049\
2091735051555291270633524675`162.42060987618234*^-15 + 
    9.32923263841105464939801466097230337649592333242509784921664852385186485\
93288320233358166135526528975525680710542322496590232998233831480177322191466\
1097008511097346805820322049`162.08570806730972*^-16*I)*u^32*Log[u] + 
  (2.333715772562283877795823442593585625257036836874788021505983743946866293\
91037315055240992483898821445327631074984155129364029194053943204559192124092\
388118221043141153535623022`162.54808154966244*^-16 + 
    6.08698296835008001960826914838350225112228189028610820314712602479172862\
43885498869639390669646967440241266119239790206133776146944057956196756635189\
904767182918218987085239898`161.9644356748171*^-17*I)*GaugeXi*u^32*Log[u] - 
  (1.805762059132698602648609728324316431216898830279700006590534528346896407\
87200099676072297907135577194748690600900820284755043161349055949416205781661\
730684979658027626997136345`161.1299901713309*^-15 - 
    1.38959652953017610045739771919824982081196644072855938586814581458381188\
14683846262048814737469663282711418892826952392783917213790886683387028826281\
6206787039365385233551813686`160.01621836831407*^-16*I)*u^33*Log[u] + 
  (5.545763474036273542073532127915166253507282936264050824721359478035440511\
64220611570321287880451858989323604419369454287463396278926718645637813171836\
09961980997528764358720961`160.9244630392554*^-17 - 
    6.99712197466385794778256235514546257532893627567686316629331283201713886\
12663995298437723781798095501497022630167886416013968027432926547008600395638\
49965160181678179661948185`161.02542114086307*^-17*I)*GaugeXi*u^33*Log[u] - 
  (8.251784661319627773402059063086983755188699445651539972437696233696071973\
67829303300282087106763401998161954817025156252451211455425033442942932410595\
236773252256625632508461893`161.1790118040958*^-16 + 
    5.40099407717107077524312248284038961841311013611057095444520557171688052\
03925649856598874402523235212775516623297983445234345428782512127050731980416\
818234168950356688638336595`160.11106796278037*^-17*I)*u^34*Log[u] - 
  (1.098157560383561628471430894457212660314087991835912202604455979033771167\
94645684386061576467631269090999431021638910841401960821928518858752934718608\
81947005470721427660376441`160.9323266902119*^-17 + 
    2.28758072663750858103872869353759307367585573212206293233622819774127035\
50114655665210542788159664421552934362364994833802630017030725479950718121396\
462733362734065493243899159`161.25103846321062*^-17*I)*GaugeXi*u^34*Log[u] - 
  (1.134278894968980592625969619975877679273660364913600582539055752170916621\
99229952365004683032001435277178468392952538983327811349442831761801270515076\
771209341644524063689116655`159.01050594861434*^-16 + 
    2.59616043715527976432611582173325290254917073569752260206225031352067979\
08388415750731574340911036455241539087048887716203971582111514300942436472730\
304940354935062605344150658`158.48624796836384*^-17*I)*u^35*Log[u] - 
  (8.098099560752072300282575519433262239406384847318337052134512092612139197\
07554057738652753137144969404414000227609043311079244421983766684197915135702\
0808585321712300275739118`159.1298567939641*^-18 - 
    1.55547274610942963880504589521340333347975475061502166211025676938774598\
99543164019738277247147741694610404754804409724608143577894067541868192147559\
75965029107704302641633864`158.4133360882483*^-18*I)*GaugeXi*u^35*Log[u] + 
  (3.451765037304205649254780478691001918026948305840397141862908906979215593\
85415254515888235316227882867077188883634608502073874467421670394371754519018\
53990673691628748470616258`158.26903040460036*^-17 - 
    1.16513385223689921522380699029051316576186346104325267148390355478128825\
26534053625317082541502973901718787911334753009096947593793637477639699290257\
66108190640291155353224487`156.91349534345838*^-18*I)*u^36*Log[u] - 
  (7.583424719885985715332346308105463822798851110619490770318077611351235913\
60236028927635747374278896162648092945873691277457339337120503410633778323443\
320999699712757689552149`157.8249665167832*^-19 - 2.6497963416837742112123785\
47641933398114080893324357645055473214684683490107315179409318995875781787828\
688920888838889226575732500324130799250283594128057073169900664041096445`158.\
3683136330399*^-18*I)*GaugeXi*u^36*Log[u] + 
  (2.104088518097106283275271879076072763587784360667052869251673734865999149\
54436147250407075843973972849078480158508160127364666251372943947327761924132\
23896752810439377838845916`157.73833202059046*^-17 + 
    2.13841647462483699601745233113825427908835011129000503417665172365081029\
01897209075478183881000844609445049666232224388008007263241649153349489014554\
93272607611023914830113901`156.86149064951542*^-18*I)*u^37*Log[u] + 
  (6.352401331934418645699125470675292485368278306998125834199170274779954915\
04124039867134577569210806724599865541381505079985513899882360990985422254949\
954016696022844065757793`157.76023376807044*^-19 + 
    4.75058219944149883007856219108769804781598149532302239900609526686693800\
66193723520180277040629515756365326739330840709959095165517756400742877163384\
1014380831444191846167439`157.6340426770339*^-19*I)*GaugeXi*u^37*Log[u] + 
  (3.899783564990089800008336487009008887649795679765180073649473628489385984\
83680703226002502003756501931638936521861516981457518216250414203845282957477\
481964981993520427342767`156.15730991893477*^-18 + 
    6.14793291256040612909879417246508306101309559449554257946800180255740078\
43276404623484592268650637882256510341143763461155483450482940701781283483993\
9947322161100739279499564`155.4711288777522*^-19*I)*u^38*Log[u] + 
  (2.226949342760792931825981199441285777333826970477428121778873855355994914\
88471323296572510394150261540878640504894268063359040322487332901222844524201\
09125029034062211973128`156.19873952737615*^-19 - 1.4866442225121502720650379\
27997854200583500649637405287098916644303026903433174945602441374797558584468\
72097418256951955209644390814256542272561808568210789945505681904298727`156.0\
2323623670117*^-19*I)*GaugeXi*u^38*Log[u] - 
  (5.156322493882732734832365994753979742737439376388910866412758758909894314\
39301644517874978860951377597737324741368823567013971318332640819279351655852\
107024700979868129679815`154.76662931049236*^-19 + 
    5.31348162469146544851746550919017240248028632753775925503493279679140652\
34476605058417769324542611114472914057034909344241114844442918781810171329837\
446082291673357446524935`153.8957987654875*^-20*I)*u^39*Log[u] - 
  (1.131159013575060784924138468730717342470281170702871257549041529105135287\
03790211243246991571860895887962909204016858620217392653238770803386457871356\
84035389026070987227738`154.02235666204635*^-20 + 8.1676068006871578913117358\
79998999621639847402003366178542384280195213861693312553135969719050568082960\
9667265528456133748797315905165549153159063309020661727549300961041418`154.88\
092782361392*^-20*I)*GaugeXi*u^39*Log[u] - 
  (4.990553925455350684473660116995904468241647366119535757224773762692345636\
61935936171543793458171373827953801889395760716573229110511363244807509875225\
031818994124441466017514`154.25369233512862*^-19 + 
    6.94296272903060495546420889179899638653480984235235745357958583982460456\
66608899315708639880643725613282942475446310571828395864031517618892855596426\
26026567766443991205434`153.51321876005886*^-20*I)*u^40*Log[u] - 
  (2.461383648109761678287433375697070634253090162942995368896814384485337369\
78951399375691069647752792452338840273232948884125927393658931317301032990150\
23754949643564686341462`154.36618963822792*^-20 + 4.7058807609122717757866029\
84393602156604333851127680091198387091159845280406978102395508721228964713280\
467134538121541429881908911870177071047602560996093660739358605413538`153.647\
65124582647*^-21*I)*GaugeXi*u^40*Log[u] - 
  (1.216656873697872705576715731858029528666643207562248992067970859736070835\
43488846471525751525058152647348676012493412818232790610398675449421946349428\
232444388589687404145801`152.26090358070923*^-19 + 
    1.13771277919222966406197001372749298424549242254243216853059655847913195\
68153146610009119421645377682333253177961306580927537748181688367530294262622\
185609078182387340763154`151.34789844664533*^-20*I)*u^41*Log[u] - 
  (4.611722919569684278015317427711328826453321468582218220615122121799566796\
74704624234149748322513324230301261223265278021092623401138213796560054353802\
9825600842229931131421`152.1265003197108*^-21 - 6.836835603522131106730206288\
83485498928866312468991361345368193278916583012286435740398982940132751303005\
6859953589222784456391608899429647666567624979133452346613612442847`152.29749\
225059322*^-21*I)*GaugeXi*u^41*Log[u] + 
  (1.724620217257277548454596136935224881504534307186663041102195021214197747\
97757969430258605622995794738411810516094793997069468972924030957327909519105\
7961654877609114388346`150.2966491645363*^-21 + 3.753553330096912077276709917\
76035079524599925121369363586519690688671010737214151160033447102366736221719\
0505003973642622674663554970521987592785553153563093080437244185217`150.75052\
862603502*^-21*I)*u^42*Log[u] + (1.335572580071899447377099820800512188564793\
89236505797021246422987281074673996465590751517571957133246670683907370347987\
9110965939810033955039080320293996700892063206539691`150.52847162491244*^-21 \
+ 2.0549653084047214219465724518032866582554489699550459230263561751290886677\
17473146118586530679034721215303440483830799529296951734875630922306501107931\
078232361198551452108`150.71560862529097*^-21*I)*GaugeXi*u^42*Log[u] + 
  (1.111838028975588406885654164345294533424286517398682246274542893383717973\
28864809658562471234034313994582347336232408303110722441484151186400779627314\
50179615545874566943085`150.6822830349391*^-20 + 1.92762665044662605551881013\
87003446993883475182232959630327685178491884358526310176365228113996851298829\
56583128284851716666159176886644625900211337188792076311380334155127`150.0373\
9477627585*^-21*I)*u^43*Log[u] + (7.59430400110706049440368815272929611034267\
39543748507235107350935177312865947452804324531387723258831459414594003372073\
6398511583429948909276957610132470065972536073413826`150.79288855540509*^-22 \
- 1.8067732424830682909769969551233921100645649854673141755537627920263800924\
95599497751974744686854638746918096039120985747320448342520700769946973262548\
86710001357786614679`150.16930422760802*^-22*I)*GaugeXi*u^43*Log[u] + 
  (3.680442585250402489513114856135040843871510158388176704068330836529561136\
47081600471269772179938323398101061225374243999646601735354232774206325893640\
0828807905926324035795`149.42120317564638*^-21 + 1.03013732079547635556005273\
40122916625497354481711115117543848188681460996778159732060348986590614920006\
2462378197997771675382042964316834084803949798527202994348530327677`147.98432\
859374466*^-22*I)*u^44*Log[u] + (4.670319806992444758930843166894487013872467\
60104056471791503131777395322850302990131555544706836123916722220151552563978\
2948855495852209006867660049175330701650822605383`148.81893733243712*^-23 - 
    2.39788208900279065600763069284827475451046221821411986983310939584638830\
63529396048102001320869716461892653181553749473621275764115163819818177297757\
5783787641623475649378`149.52941853563766*^-22*I)*GaugeXi*u^44*Log[u] + 
  (2.735671072668799296699462688014384135711376675405439284852391523689750013\
43336538036339736528479617978337849740518878949386216376518065234448875425177\
790477217540918493036`147.33669188634505*^-22 - 1.538693103187393985560625623\
50151893454914144370743967909351920068254374930695249212143174262206655563078\
219994963149401910671738193593109251529218090142080965872824007441`147.202910\
35910202*^-22*I)*u^45*Log[u] - (6.2546574373116636119806579747510994603441995\
54400258592010092929024489897525228722965041428240710842980122583735311392735\
011180625922811294521988423758654635025480258964`147.44337621738953*^-23 + 
    3.82957715239331614119388421486452776216366282549872372513727560540848710\
14168026349054912842344683773274859461121885432294599254801590847541853038652\
104887898359706487239`147.23032351211845*^-23*I)*GaugeXi*u^45*Log[u] - 
  (2.432999261515802372024884947588793348571690361059490580487041192384850645\
69547107892763528739360331387448707049953655037988809003530847115934268646680\
647503947761610470811`146.09282568784823*^-22 + 4.528318152812647471407307574\
85060069365096580576027663141550104225471025007512206012394006730111831222521\
48704866462232048612826260519927167651815919973669791931179196901`145.4787509\
8661927*^-23*I)*u^46*Log[u] - (1.89674861847501201264136537865088237774201718\
28284589540605961390727814275114652080166391083193322953741718725991766069674\
049238419640151937509173355692980009407085827552`146.12092822688862*^-23 - 
    1.40900983118844495455759849942261945029052981837107406910765589510881216\
02490734866082950745980352121460032928663517424861313711141408734714579201987\
686498925910952537144`145.99183247383215*^-23*I)*GaugeXi*u^46*Log[u] - 
  (1.087194124074336525601477334483185859985863691374210116694659831692897460\
51942156915272933254010020907135601005595891960281981651624046419719719583487\
993159136307399624582`146.13970570426397*^-22 - 3.666052935788506203586134672\
82026562010776472821660400168400356933118309501620840221337592972078259545782\
1664611899618139163201054083495208309448847416980480552397983198`144.78372768\
314955*^-24*I)*u^47*Log[u] + (1.619596664460750956264113748788114555854470873\
52858823463284805909364130225466307613089506972647047128146893062862370595985\
6973210374169823353510908775605129437459054651`145.61427971574747*^-24 + 
    6.91199523375257788962906557011710641195169011500495714260631648740876564\
64699137943332180350172477579549641142815879600003261620746718380856913288431\
69138592789413806672`146.24447627207238*^-24*I)*GaugeXi*u^47*Log[u] - 
  (1.399170030986683691665381343938597833187057676807092754854929221611301560\
37845297480494736486693141057743876684950358174566612612103513841319306313050\
40809197103698040235`143.984280277745*^-23 - 5.024136420146034726174616745837\
54148628720648236328728211091938175715885199343401065248971523096916650075557\
3461710023277174116061363838800675911548151052916427528414987`143.65560155040\
77*^-24*I)*u^48*Log[u] + (2.1875028525265039825471806701459940648935012341862\
92590602318567589104668378037049227048918566713940581433413211162439453019984\
307347464658046729761933596522217157322745`144.12392100560177*^-24 + 
    2.50306804093621426182908180867652086931002979474795121338085427070107471\
23607626803474675387731420065239268138663100138228250780282840597179334513053\
552147305568453329`143.18244503278464*^-25*I)*GaugeXi*u^48*Log[u] + 
  (5.428320543643679934152822293240949313215897682232403539261771012561088109\
16255312846347985303746600766731971707993643433646375411564195882156094479960\
6224722235599153211`143.59559654355692*^-24 + 8.27553878997089568417708126463\
10759918416322480037572137429589182605189929018992512055136301633862079915834\
1360662001125806132802387185096626181940948418493325048785286`142.89485768105\
922*^-25*I)*u^49*Log[u] + (3.489509283778136902109307738028296642665315361756\
90681219036623791301359619254046102659490011601547191201578635505980140958015\
585191776989648112251133932007515881589873`143.41808108861508*^-25 - 
    5.99964481845297045297130413844502861472987170512973588764220850318328636\
32724409530445028680757196492113781806382576244514027312455454075960616023237\
6458540216172667939`143.65344227124376*^-25*I)*GaugeXi*u^49*Log[u] + 
  (3.034705099468645413723147652108432943043115808295588419214623711715936407\
06459471244872644369882966571307432740644171655980612308885226390347414022258\
392736075129024977`142.80567126090654*^-24 - 2.708246031908177810377715266094\
08689413474472769204436719084640999285071112266684209871601295206029357777367\
842703722281840445314328068410992830417404613417753619945935`141.872373225698\
*^-25*I)*u^50*Log[u] - (1.279350326072663538426568700710793890089087155563620\
97391673712740267425708579165655837810001649254653808670338373934959073897590\
72733686236697577467389029818322244381`142.71642114317865*^-25 + 
    1.61594171509930766437206805937565849847996463452323292618992709551879455\
64297957872180412464927107415862606758867192459575107379096474323506689471217\
9348403511034447144`142.81785735131066*^-25*I)*GaugeXi*u^50*Log[u] - 
  0.8927293745840290983392728924332485244835638564831457520383027416363418782\
10627302125780267635623364358921969627399930554376182086907560261228827171735\
72576493705495813516207416946024020821174383666279400984163499`192.5798467720\
7375*u*Log[u]^2 - 0.874819680340830983712096121443075328776331865535181408247\
41086564672390843171039637325689806885931538258557208857863565127912905121342\
71078399772439076942295293671271849196251506284761299605823090754231423602452\
3`191.93679360410715*u^2*Log[u]^2 - 0.510560225952195825424100192661101902837\
68292143646643736364094768266697394320491046429601511748410132006847812859894\
43369002843498146954400370540857215442941061264885099564820186837189102304946\
9308325503266952546`191.23903644756408*u^3*Log[u]^2 - 
  0.1418807508689252350005510223206562459071850564948243688135291244263004764\
00287239481795710830721605939673491186281946267590436174863245013224703220988\
09170411111673770945273448145035324811149863839026912321752948`190.6569605117\
4734*u^4*Log[u]^2 - 0.0180742646285191090943811044705381698320292117456028095\
77068890842600581581534562420893473352064455953856050469622595409282758202001\
64081116740411168106414702178652347627712507200306126738574254351844930348502\
42`189.6278574094415*u^5*Log[u]^2 + 0.003890561964055546935195325012810261462\
24597576010886191798276206598903075736110809564598189295102749635185231695581\
02027784952709596200423707365369131533752399302335049961392695083744421475301\
5723173842934351812`188.3250426693975*u^6*Log[u]^2 + 
  0.0033163869455290628524637853960973195365390655886257410707414055108794541\
50348720892162038906650090686548861309574685211715451615356975482856171995505\
74241748214433998352782758353177805724126496702950533395391006`187.0322576136\
9455*u^7*Log[u]^2 + 0.0011469384338986312605911842228266732142129812919847021\
18854749282359128106600740339167025945946857201295917863273770181074509737204\
83760140341435689936984812867703407907106182465668792791595263720555337063951\
071`186.1484506756215*u^8*Log[u]^2 + 0.00018316397050665308046644452221810127\
81402181766835497986087800106962181373832251532455113605007048491502818177309\
54586361170371726188866181867727875049223125104011852430773682431916907554447\
43863820708801127629`184.85120707180536*u^9*Log[u]^2 - 
  0.0000411000149945966871078735545112291680818943325385364664492978032227071\
04303026010213915259180141204999214024131855146723491676882567846941534641066\
14449244391453111232383972628038040654088414944073531069858324`183.6519696143\
2937*u^10*Log[u]^2 - 0.000037156287478883495885291644473351533441537388651087\
94707661457951126177895087095954764424277688182063924293943142075518738861121\
89494303790059653250605020965071363389072612951408580768947004005553278886685\
9312`183.4325122398687*u^11*Log[u]^2 - 0.000010929977564136665334491507313701\
39169871539842923503229694635154092332267461657318199774387257971669129598117\
87177979340120133662713502972790660308036675485437978233048653213923112573333\
4312794735520295140181`182.31272195945084*u^12*Log[u]^2 - 
  5.1740253308952775105157176256581385286411915635864626184358852707677699604\
76899541840106486182571277398831146588295868285828300609749984652270535091570\
7347807611898151020635024754688081626917999127363962675`183.16106670267746*^-7\
*u^13*Log[u]^2 + 9.1074131072611390373450472133262065549803738837538794314926\
08261239850778060899834451085545217269213363568125287229889076629134920811895\
6068775008620590043911677100116607163375307000035334936777059803253561`183.52\
423529086465*^-7*u^14*Log[u]^2 + 4.024871899433040828799476437781969998216270\
42111146013317513544630584793715059136239222721969876523117198409297487850902\
84860667341723147855005000663078481165195335570510533377694514506555468182048\
214681639`182.50568572665503*^-7*u^15*Log[u]^2 + 
  6.0349150153749865465516351755927646866557383994509223877035082294211046024\
01520133205777782994155446195365509142842078220304849783654405910699546573605\
696364540472048095928206262528916586061692941295389762`180.68135487492336*^-8*
   u^16*Log[u]^2 - 1.85387849140698310786212983687578413895861538612105442767\
41368346817955394540195769032035524704778924451784846240461773474236657266566\
50448345758508193848342228480032471709566520224319037448521703690390121`179.9\
8638482878724*^-8*u^17*Log[u]^2 - 1.29793902809333084937865879956523126079651\
82918787625305044590509198332264230370099573111417395698988743475599521427722\
74652194393939046906371368431180856422194503826101758480083316434388484682729\
104028258`179.2205077088617*^-8*u^18*Log[u]^2 - 
  2.7319004405566219294114781429266107681073864955623534345787034594415030116\
13535433340494005958545481191457812776224564007814380658128466090218848402976\
67558480093151660846606044738445367061056954844106368`177.396216100301*^-9*
   u^19*Log[u]^2 + 3.68407898839327755057556419011062752859368781534885430778\
47196924766805407926643623911086169954628925543096073912881285457570152384292\
799930790379697337456132860871722446928449909280874468850123426367864`176.123\
00940363937*^-10*u^20*Log[u]^2 + 3.925527937557739676115902853640259039928726\
60016370803215248079050013781854918098794354150415403240406922764909631217712\
94433566886341418622419137927526092255266699187975325679270677823836941335929\
204667`175.6869851483156*^-10*u^21*Log[u]^2 + 9.00933569302662401161600963982\
05642511382611051221788331401794860918498230313517308255024468814472216208018\
88589335269905094214435539383785693348577062392986843822364130830428389972162\
084943663933356263`174.30573148669103*^-11*u^22*Log[u]^2 - 
  8.8597963009636732920814652531160593676883068631330484963158961135404113422\
35216758059597477008602154711841738855203156192821025293341335371486867688447\
84246888721644414947416180326991665796419255539506`172.92688730737018*^-12*
   u^23*Log[u]^2 - 1.07967587373292986258546984763401952787254950722877751214\
96672337658904807809459139973471154234890295129910983563001342635391952913883\
227680788864636321329099781896502301688621644806`171.74718174993208*^-11*u^24*
   Log[u]^2 - 2.3779496458724801055834114316059830380204514120603836234285420\
56399822435056581692784118290355195956697307990464380143879269071791452311828\
609136476281768188734846651866743720069194`171.19133471479367*^-12*u^25*
   Log[u]^2 + 2.2776830687093567521042705458747410053039322633554225025787881\
47870936497574335382613228254735063487064846105024419441429094140227426479165\
72764151870203709602846614556659739070718`169.23817606729438*^-13*u^26*
   Log[u]^2 + 2.5745134647401635263385791741981559742726469568103258680906852\
88307530489908807665792485430223625944692848289476445629463640688066630464409\
60711976575877760090177612636958734226638`168.488290107716*^-13*u^27*
   Log[u]^2 + 5.4692866589609318605204471804884671571433002961962010773964217\
58710790768288914205238805581225979271264153354708771904439532873015229396208\
5830674346258726817639221774530236820098`167.9348341350549*^-14*u^28*
   Log[u]^2 - 4.1558004423733524032365427581722421938480334815811925160963844\
26602950926215353076272354414041657919624740011963187407002688384092942561081\
636071442574048672437057469955305904035`165.91069796384215*^-15*u^29*
   Log[u]^2 - 5.3241457792768183814077451896131608035653608602003846262239127\
73187086500002049317242264914412052279974973760187774371047364709717131244913\
531560774353951206649395653118163266557`164.9571184133339*^-15*u^30*
   Log[u]^2 - 1.2771045767980162761913900311994954311423647313980238994227554\
86477801729216130901723368635627179602207885220323836064209813211347213089771\
548488064552694710487742079283903840782`164.5580029973744*^-15*u^31*
   Log[u]^2 + 1.4246023482445632101636816327418630277554757482065484562547763\
35730509057728691433935304842157221582409180099777705707376811712296141917036\
9417981092262522162685298980316716182`162.41185852549418*^-17*u^32*Log[u]^2 + 
  1.0643347173834265356744376918239751304956918541510354545185031103854709534\
65759000885938852142975172785049948193822107407789512119939004809044741577568\
50668743558413026524857987`160.98075729139103*^-16*u^33*Log[u]^2 + 
  3.3202720513106201486256439397759470032927846916291843980345133358850960836\
15859990940959334092838881873363586515194188159019140507324484114860782173587\
8076186103025026551581919`161.14555542647878*^-17*u^34*Log[u]^2 + 
  1.4904047807307164451561151674286637798543473876473866304274565928257695523\
05315123037097080756598842296884742081264545219707058877362093531472369107411\
862737474425381425191914`158.98720902746626*^-18*u^35*Log[u]^2 - 
  2.3981472029231317797377826668689094601343049244478540265904165643857866670\
03082443579363582141502453361194223532994272150455835660308012695019547839156\
531994395014296230754128`158.23489302324333*^-18*u^36*Log[u]^2 - 
  8.2610311492265832786949347561285381715659464382140303571036709276653422958\
37943588034711612259889902911449479561600154419061778409263077567148714976686\
35832884888442948579186`157.70617876725981*^-19*u^37*Log[u]^2 - 
  3.3675770628223171566218866953832246756421844972697751226891362734958845516\
82958724334574961587451204061951439241419530383127732629777449610460104859978\
8384492855666924557451`156.1282560339509*^-20*u^38*Log[u]^2 + 
  5.3692678976915188808278306416596698738820707966669328754639199958928651494\
56186904596016942649926776928409941463571087276431532547043502178357072350877\
4722667812149214494978`154.73453835748785*^-20*u^39*Log[u]^2 + 
  1.5430409314692323666693027072886317113368319664492734145134991106524739191\
44074380593199821485308703536427166916861109232259646704036923254854558977752\
2680070532634124314619`154.22347040018033*^-20*u^40*Log[u]^2 + 
  3.1116521067420900325982397160115725476161898998432716775551941715182239021\
13942230233771764417589284920246787251230293452498265225193445746081813930043\
02002837620824946003`152.22840949080575*^-22*u^41*Log[u]^2 - 
  7.1620320122189300078553796359903033209568680524495547359426841613627661934\
97289049586860483894653491812878940525244488692446420239895937097435987565754\
26157465545100118421`150.64160480955678*^-22*u^42*Log[u]^2 - 
  1.8200264226578369508015263947498835603273985505782045397513063494719004022\
30873106690058105958758318962328000972884606654071425188972638212132105030909\
2604215765031127953`150.65432926019102*^-22*u^43*Log[u]^2 - 
  3.7093224161583416772361522872585511428820717231129223868255335317459816987\
44705517150986518015229730871609573870699521259785060964968440119063299934199\
4570027763888809454`149.3869885706933*^-23*u^44*Log[u]^2 - 
  7.8383812574622148264357448373794193966551121723644582664359963362765779909\
08409599432012919108189651245862100606928297970650781492846013051550093088141\
418595093604321219`147.36199393282763*^-24*u^45*Log[u]^2 + 
  3.2299270314420661048732144667191813365787409694916175458585218113136347626\
84048280466130441107995072674001295608810021974451915817500277917166958664336\
872018304369035019`146.06583586738287*^-24*u^46*Log[u]^2 + 
  3.0060813047928706866008069868435720855083714594313160527127615628920596348\
97850516208420556819607025158909372925892917612460997701417893170946693033104\
035152703132069661`146.10556781929415*^-24*u^47*Log[u]^2 + 
  5.5647274861952176044761758037742801272948797645391602006879069721517294659\
79393801079037300847375556049719911688289288607819717020810073662446120448003\
52758929744122581`143.9762307224905*^-25*u^48*Log[u]^2 - 
  2.1179274229415617948388333028769022981417498325460560362870760395638310224\
19168133547852763000820396747937672718513087643015727959453344187634660956144\
71430272439784068`143.56620093317045*^-25*u^49*Log[u]^2 - 
  1.1371080933881904248762997638827442246565968047703732846474555652672498476\
41653981710018825573892427403897193697277431430636359234973987006042223011179\
25617596883004806`142.77300916485558*^-25*u^50*Log[u]^2}


==> AncillaryFiles/Expansions/3LBareScalarx9RightBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`190.9675143842\
8544 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999996`190.96751\
584936547*GaugeXi - 0.0234375000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
001`190.9675159265299*GaugeXi^2 - 0.00260416666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666667`190.96751592374645*GaugeXi^3, 
 (-0.065579017459055464084104448736925822933098425349438709156805466193353848\
21653963702329145617702209969600513358801826574734206359874177127750880231594\
989853334216887248095046521522021916137054629688688071055227226`190.612843095\
0697 + 0.35633805561550895528858686523309176232791967724393561395317658570158\
10275648709280851243204670456859516788338869232245965453666339536540031355153\
0323679531193301833572313654521799171895028819164719610244678643569`190.96113\
926496378*I) - (0.06936733434583618180118582700738663707940103466873670551454\
79161722190821890784002288612850522698600238540895301786101180372124877209307\
0015454839835233979364944127235268898775050484173833897534004565884815810002`\
190.9409038889375 + 0.0545415391248227992788653365152691472950897465169289205\
03037232505344034831357795115070049051078421319134515390855595601512045913360\
25316374523193416889724162240076567190865488030485494137064157865246466022241\
392`190.86110737873227*I)*GaugeXi - (0.01669575303750854540355748102215991123\
82031040062101165436437485166572465672352006865838551568095800715622685905358\
30354111637463162792100463645195057019380948323817058066963251514525215016926\
02013697654447429715`190.71523334067948 + 0.163624617374468397836596009545807\
44188526923955078676150911169751603210449407338534521014715323526395740354617\
25667868045361377400807594912356958025066917248672022970157259646409145648241\
1192473595739398066724107`190.96721180221587*I)*GaugeXi^2 - 
  (0.001184433738334472720474330802954654831760413867494682205819166468887632\
87563136009154451402090794400954163581207144404721488499508837228006181935934\
093591745977650894107559510020193669533559013601826353926323963`190.389847991\
57961 + 0.0218166156499291197115461346061076589180358986067715682012148930021\
37613932543118046028019620431368527653806156342238240604818365344101265498092\
77366755889664896030626876346195212194197654825663146098586408896515`190.9675\
1890457304*I)*GaugeXi^3 - (0.012974992798309481241060287378526439211318953608\
02669968703319338737375478446143277761727597241944108709322245774746601652623\
51852993944226430304619262825393080724960613414564281586835600390267311117214\
5089699118`191.47957726758327 - 0.3089677188570980425815723414818672621771843\
23324602903368131285618235930646524991216665333420831279287467560334494938787\
08397860920187857017900830856047530022763692998216402829417139123269035664647\
757295485252031`192.71085685876642*I)*u - 
  (0.145882806814454853611363384772520873061567594953705289226605152674242437\
98773271008759258629401534822665254404559010474988913304102583770208660299625\
759147840110986531158536033802001333687291584035135904018183408`192.430528407\
69008 - 0.2439218833082352967749255327488425754030402552562654500274720675933\
44155773572361486841052700656273121684916053548635884539983112527798871193953\
92781090155281129231314381370654803004571001870261564018917488356773`192.6635\
7989833736*I)*GaugeXi*u - (0.075055739450900451529031574610634246385155821687\
19835716311920179268774954558597314642995054064628098051916021702080173693627\
64683612399282071188080122558351862896275786373266704210459136898368056293786\
0733755186`192.6426367550826 - 0.04454225695193861941107335815413647029098995\
96554919517441470732126976284456088660106405400583807107439598542358654030745\
68170829244206750391939412904599413991627291965392068152248964868786023955899\
5128058483039`192.58379131056864*I)*GaugeXi^2*u - 
  (0.007480332830995259596620551171934964113578848651771350341100914371080369\
02598028443554428335907839433240567429604860960652077506992196380610510089561\
963123024696617274183987269859147837684237318122044660034940723`192.711744686\
96276 - 0.0021210598548542199719558741978160223948090456978805691306736701529\
85601354552803143363835240875271940188564487422162051169912896630676511923425\
68632879044828531558533168533657867852213660885828361426251456420494`192.4067\
5970485026*I)*GaugeXi^3*u + (0.0576502660340344033589647349874463594783373277\
01474064901750038873877660708019972376587793711364970068400030798773852032446\
41615223164969741397301983529188722923912146444218802921518049258175183395044\
774512120849`191.78925188601283 + 0.08582436634919390071710342818940757282699\
56453679452509355920237828433140684791642268514815057864664687409889818041496\
63078882947000521825049724530155687583396565813883934452303936497564636210179\
57710359857015464`191.88471282838225*I)*u^2 + 
  (0.035574274582790318441287948674299757482897890290637419659276346479377100\
55896313608677983714055129215926318220955830423614190748860393397164261027881\
733570044413614852455962212832777407309085671101351137772725439`191.715584086\
35212 + 0.0677560786967320268819237590969007153897334042378515138965200187759\
28932159325655968566959083515631422690254459319065523483328642368833019776098\
31328080598689202564253994825181889723491944963961545560810413432796`191.9158\
189969629*I)*GaugeXi*u^2 + (0.00706459494419431901971345149704604267079004953\
13337896769113328353645140151150074593250137387093663943002332730497772952954\
78758788544464386911442218817823559363992339267409258216376135086156442880728\
16462845766`191.75489239417837 + 0.012372849153316283169742599487260130636386\
09990430331992892974255908267456822468500295570557177241965109995950996261196\
51578252303456129862199831702512776149976742477681644633756247124635516733210\
8319800162452877`191.91442053142987*I)*GaugeXi^2*u^2 + 
  (0.000580549908056872334272069118906954412894764263396847127471968230255453\
04833880987901547684470044601877620158443094177596645136946612116497080530677\
232465826473161868282225758372458933976600744966098705545849793`191.830197422\
55212 + 0.0005891832930150611033210761660600062207802904716334914251871305980\
51555931820223095378843122465353316719045690950600569769420249064076808867618\
246202441791190365440369912593494077367260169127301003961809601168`191.784159\
27738428*I)*GaugeXi^3*u^2 + (0.0235243428354801768389365861360814389251727507\
42436378804652468271938521120068691971878295942216580912060246229163050201748\
10433241954358697104751313946264941959715532548153162404213179152287465060357\
029702197684`191.23054414549037 - 0.00190720814109319779371340951532016828504\
43476748432277985687116396187403126328703161522551445730325881942441995956477\
70290641843266678262778882767336793057408812573641865210051198588834769693559\
54615785774602454`190.16500498110193*I)*u^3 + 
  (0.017621789214277113293897304844274820204083750586133983266830896004161990\
35794896734621970732280256387794229965460240805401166131506806072655609014195\
220735480494512262538015654529641983541279577679229233975421147`191.230431999\
98557 - 0.0015056906377051561529316390910422381197718534275078114199226670839\
09531825762792354857043535189236253837561210207090344966296192052640733772802\
18473957346637537834761199885004041993855376554754701012462453631833`190.1879\
738230089*I)*GaugeXi*u^3 + (0.00356479719568457068845081218895453238509355445\
48592491182908592703252330218863331675705552502509029690155503717100049489934\
33805360254567458068634617359603920903022392460724238706302752553640967935983\
81856381246`191.23065628769643 - 0.000274952203407028514883168877494669569697\
46888676229599842066094575739276818277077784346012381716488113555465577694693\
25590627828965691774715551815611395025555038721726258769639027713880789260738\
018488444805451`190.14321044786774*I)*GaugeXi^2*u^3 + 
  (0.000230787403663550985164324389950215827861597831183773767537659965253582\
52485173015083669310715480490328645477960523833090444922882667878892657469688\
654093352004300106630765353517649060726445909371123732469351471`191.231203234\
93328 - 0.0000130929620670013578515794703568890271284508993696331427819362355\
12256798484893846563974291610341184815978793132235568217098227756979484641502\
62769338759535978589867488694652209060816133709171780008804021335924`190.0090\
7487981297*I)*GaugeXi^3*u^3 + (0.00063594480661310617226001514687122776960012\
25891341800619489848607400310545976636521641240882488829945636460773388287446\
95296771010815990732151248910489992261031752159732712251157351814621454997029\
812461770711`189.8285952462067 - 0.007681810568292046669123454992261788925873\
06702367411196645731077068659292588239432894658322119693681356015024837135907\
47817518687130096695260555906620831478966061993908459849284387605844890435037\
2758026036583922`190.74285758222234*I)*u^4 + 
  (0.001080624108051191276345625993143951747929921342298914083994812609356164\
86766482218153308042054736376763796620140784725458400622272783718566573344212\
231666055695489205592933423336983915189413113800599229438037457`190.114202733\
10344 - 0.0060645872907568789493079907833645702046366318607953515524662979768\
57836520433469207063092016734423800179065985556336111669804106878691844362675\
46631217090623416278899277314599613586361933345539767966862660461294`190.7308\
236961253*I)*GaugeXi*u^4 + (0.00032881402222344443959354909440019988440459433\
20719756153381831721432996714866197027147364246216925140904112193875199334457\
75049367692007817220889431031738014748284636300139294789274975563276120853268\
15810424257`190.28342522497897 - 0.001107446374833864851612763534353530211281\
47190501480332697210658707838753851393785520282549870802521568487291910159181\
16962250977778480759270972590657007741818905962508542266601639403130956744639\
2411340137997168`190.71625817327757*I)*GaugeXi^2*u^4 + 
  (0.000022651422235714616171121385447628565924028301527236934063723008197299\
98435650570012927316307722345305192434378035809206884643092227104799129623283\
00491303816546802207761971092756797607411083867072984837192491`190.3917118610\
6893 - 0.00005273554165875546912441731115969191482292723357213349176057650414\
65898827863779931048964523194297721754701390048377053188678617989451464727189\
170983667035324709807738502012695316162053855083078059101619704748`190.700498\
70234416*I)*GaugeXi^3*u^4 - (0.0022369024988137671401688176700909215515249385\
78643985710934278630349965426896314606880259043266574990547604273661195868720\
34644058972931637607212189512824909524145511102775999991043406169919000335287\
108246670656`189.98829881442563 + 0.00154578042546627697725043623062677836929\
82891957217025305683446807527197719055300772271055585335751779623719963389416\
80488649839635276888289304366366178570603562289624548778269891201938304078792\
29773714950115018`189.9222459559477*I)*u^5 - 
  (0.001492148154356212133685908686913885435414425193666304508632325234486814\
81070761679490546766573676972937968758446936515951606297941294419713900430675\
931177560150641192975875789466613215397304473984053398955521152`189.960128183\
4451 + 0.00122035296747337656098718649786324608102496515451713357676448264269\
95156093991026925477149146317698773387147339517960635436709260278501749652402\
8923645676626597022865095956179201936995129269378311713300329947092`189.94523\
309016677*I)*GaugeXi*u^5 - (0.00024333970944899359479264419500166603603219938\
31912382146198159123845487915205213277653462693954101244954212110770145073898\
89761458015896868861656016917802501144649134999425354678163262899425561172872\
37421340462`189.93954458755186 + 0.000222847063625573111136790577870679719143\
68928908573743575699248257991154606418396994349576701971449934011312533032797\
68210181691007378580371308354257877573181336939275665286750644066867577962561\
1223921777960047`189.95919704540836*I)*GaugeXi^2*u^5 - 
  (0.000012541279528263087847268771190555525525342827771011343553324567256407\
08531050101560787363187597191069025815290842926225666141721228647127946960266\
747227630957831662547616311212753158394759169338918439877206305`189.954081127\
35237 + 0.0000106117649345511005303233608509847485306518709088446397979520229\
79995787907818284283023607953319738063814910730015617943858008052416088477958\
61121075179796753017590131269184166973365175037125029105901037045674`189.9495\
5311211086*I)*GaugeXi^3*u^5 - (0.00063486067826248473675248416212763959151603\
69892559205137374078718463974678277661903030560404524609675053173298092832434\
47541065437850085986970021087095342161624785998908279772098891152240878385348\
73972104486666`189.3006664312382 - 0.0003299679379909184797422548355552211590\
55169205061182587235224630379854076722662234053090782042899499569271673078190\
77507257503769823017269271137041200689213400066646170130263060003020135161536\
365696119355273992`189.0034042212865*I)*u^6 - 
  (0.000459872208293658425899256502264510788623771892102627306166959430989845\
95413303178766615535357358029598373005569738735593811721540415065267977165407\
460743387028857374182817408908391991551180457309293268989451929`189.296333577\
5711 - 0.00026050100367704090505967487017517459925408095136409151623833523451\
04111132021017637261243016128153943967934261143611382151908192354448731784563\
4506211070431631631562765892312942107647475127528714094244687558428`189.03476\
389850184*I)*GaugeXi*u^6 - (0.00008291199559218659383948379606569327444434095\
42100449863435317221807544785808145003564283689134364018752898362577837780408\
73578465105771358914823787537009663270087378942536138006628854136938226367339\
41398963522`189.29566194070327 - 0.000047569748497546600054375411075466665950\
74521720561671166091339064972724675864466989781400290320976767245792998610072\
95871218017734290637978050717069941286142838489407029337888508052693024067916\
3490871289578794`189.0393745430518*I)*GaugeXi^2*u^6 - 
  (4.521719403800025053864307749159997195762267660795793000485637564162911678\
45148414395690645619538421628364299640240212893048786341773514407530906924779\
41109493692402671048954606331200382668996721487986881146`189.30242625122642*^\
-6 - 2.2652261189307904787797814797841269500354865336007957933768281261774879\
40887841423705428709676655603450377618385749027958181036829955418943098652714\
00612448970709241442541851670501282392413293214829090795281`188.98986807962487\
*^-6*I)*GaugeXi^3*u^6 + (0.00004978333793866919881507512460804209363336657703\
43836832651749068147242752694814683427706366095538685458074424473256023479553\
90014927039561801484535522563613544567255455961216768446847611073956000329365\
96229595`188.14343798336824 + 0.000207606709342451086725810329984061669859327\
48578255971028108790728192477003621670026994737193029320756797069007650209657\
08246354669189432374646306272130326764280688858866852012804752134122629009670\
3625501098938`188.71188729990067*I)*u^7 + 
  (0.000031088265537078083134571370304594635324587648535916942928646856257238\
46293204677325306453767420919446598833175666056325715776404687222421545731235\
260553267735974607886874131148386154635961978980650637491283883`188.038647263\
99004 + 0.0001639000336914087526782713131453118446257848571967576660113851899\
59414292133855289686800556787073584922082123744606918345387870105462323608524\
70838990502579718005438359475147469511201058862860596563736768032071`188.7133\
886864063*I)*GaugeXi*u^7 + (3.87262868653132355830352196866510732014209234134\
13547956659476643652845354172368549074373144208094242239562338249724208722873\
47689710508909596168736662488909171023097770152531835586726539265974603260924\
03427`187.86897835074214*^-6 + 0.00002992957136973551135864084848740477162731\
72347924513998803399042534582620418344442036766234132916981162063008577108285\
67418654540997467789382772836417439493398096887439041573639976975846619136671\
86387313725454`188.71518687324388*I)*GaugeXi^2*u^7 + 
  (9.315901700011976021683437946024320572105201625435022836504512687453735882\
93922311860684435438480678201883920869034486129660641757005004242664842255553\
566147224296713223882158016946060256793316655081991139`187.5686511050694*^-8 \
+ 1.4252176842731195885067070708287986489198683234500666609685668692122981924\
68306866841743972061509434105061945605277550829459740047498466161084420781782\
83301895699463995436064952271313555329222659710282925705`188.71708663441078*^\
-6*I)*GaugeXi^3*u^7 + (0.0000693957736542621872187144563971676773804748770190\
44448801119192446223848372179134743957671542842005608513733205237625279609286\
02046931120765983143757523427211649868162444679143728679958007784787042233805\
601661`187.6771422262274 + 0.000016663913509325882894379498955111044916853836\
75453252291671869300460501250025038777814686430788023783128709924180474957698\
82731974084709015848605982926232311263251643406550014003158479875582544270970\
8710342866`187.24116148489702*I)*u^8 + 
  (0.000049238511303949047531339012543085593253591277178777781217257841989708\
88614177884906686716759230216817046405837840397317396054744306056732768466224\
603892764172939954397251647277212700551643572785271688258882393`187.674131239\
34196 + 0.0000131557211915730654429311833856139828290951342798940970395147576\
35214483552829253509063313927273871972068762559319539139727584103217213869672\
2583670731236035207830244794644747897230378849144113804983526953527`187.27229\
949556389*I)*GaugeXi*u^8 + (8.31892290929643552820494332308519528978623322395\
07252657601276676859705128465724382974827777247437528673497908389864056797521\
41776277512011981801450586786750586003681937790680127540137783915503475914793\
56218`187.67174106696993*^-6 + 2.40234908715682064610047696606864034270432886\
85024003289548687855609056922557767277419964562847940122908175108322636689937\
32749283143402287977614856831266729882117513641338874645076483332196841464724\
55175783`187.2942724988873*^-6*I)*GaugeXi^2*u^8 + 
  (4.048810528950503143623757733215172360215666614579710444012759206834589133\
10154243093530925923400496168286497976459670111734228973473532318030879434154\
92635320250811183830749270448603830717057065106837115561`187.67242987525157*^\
-7 + 1.1439757557889622124287985552707811155734899373820953947404137074099550\
91550369870353331645849901910614675005158220794758920356801496858232370292788\
9672698713724369112577804164976554682534268369326852824284`187.28816295018973\
*^-7*I)*GaugeXi^3*u^8 + (0.00001216640072561156975441621027536943457549585451\
52193992902673625458480930000158261553493856361662193924086058288674326615756\
34973878902357998124445913515013139432273548238835528383972341714626817432117\
03760734`187.05808584457816 - 0.000014500112791722959868469571559882952130125\
23895159823026815486071174960011013224522125672162885123109102226177248356204\
53813537855353665828774955544724703117914257565910242748690814160878504474145\
7313685182736`187.06610242833753*I)*u^9 + 
  (8.583287203198639428279509558893023397808618087064048172628229690191964259\
27175359242982686675890614800289543994407451839791844916365585767883119024361\
321700091631732365833993956239531850764885040608001294814`187.0432317814363*^\
-6 - 0.0000114474574671497051593180828104339095764146623302091291590696268776\
97052718525456753623727601724656124491259294065970035827384567527920986482233\
33247826603562480980783501916437032743375356614270031258143335731`187.0870495\
0524353*I)*GaugeXi*u^9 + (1.4886174717327850917879733374753926784404143173479\
27637320517305745199270533682540066895920596553876301978007873845491765416992\
16611686676454018836332647151031225504750862439476066929004632427924413850198\
899`187.03602414006053*^-6 - 2.0904052766099461595276499045140182704757209472\
55580107308366647231635713817692102835637214227980683602751697177264093498913\
70363553339753153826071342249346192179099596002131979892268543381735799245667\
250123`187.09620125408898*^-6*I)*GaugeXi^2*u^9 + 
  (7.830632916572657460843441157290229685695094632873729489886061244289308695\
66303855058310226739099729455968363537810022533796451296034486819093211389943\
8224123180050490781809287220118312389903467902244798758`187.0497134290679*^-8 \
- 9.9543108409997436167983328786381822403605759393122862252779364153887414943\
69962394455415305847527064775008081796495683328160493502539988245420289111535\
683152008528552190577713328203263970558659266829671156`187.07827788242307*^-8*
     I)*GaugeXi^3*u^9 - (3.18882923704851355459134278347269109815577730564745\
36234866016766893469080921221826256688659364312576912447913808105368169602752\
60534504403175373788777345850358398916984779141735065649860044047102468280569\
4`186.19536634900504*^-6 + 4.633198954078492640633432363742736909942414386389\
04365406433169672915758683186672601319036486657285192600541455057588445128785\
48363999999973093619062796413484380765004515693025079824929304816615781509794\
2517`186.37305958413486*^-6*I)*u^10 - 
  (2.404385859323595408146713706955982575866971687044610885338675137867158215\
29040185308004397148327743865813022841305055375737929463388526500965437241934\
013983637781331003021875062255020440542788774453413882887`186.17879282140586*^\
-6 + 3.6577886479567047162895518661126870341650639892545081479455250237335454\
63288315836326202919631504883099477958855717803514174622239263157892612654136\
53655895929321828983018629145367038915564341568543114249316`186.37567463326877\
*^-6*I)*GaugeXi*u^10 - (4.131699746268974840449350340517748375254663273926873\
98385516522760282997768005749016549092377139551600373539294750294357627716604\
64185032543446993937708833727092436289440709552431110012814093791740621011914`\
186.15668162374845*^-7 + 6.67944013974702600365918166855360241021446467602997\
14005961761302960395416569245706826314184575306560946988813887020759824058319\
15176201369118759727588498969144137746646427140915398101936392305028799478650\
6`186.37897188600203*^-7*I)*GaugeXi^2*u^10 - 
  (1.828345695783793605523109192684818450297635068712973502012159808558666832\
40496564787421966387703137446385988729422538759364168400799470172605479512578\
1549401466482856816400631244514938881799969184778287961`186.12971353595654*^-8 \
+ 3.1806857808319171445996103183588582905783165123952244764743695858552569245\
98535509848872104027395550521285181613667655229717062816750572080532742727423\
094747211494165069727209959713381874472291744862946585`186.38271841869718*^-8*
     I)*GaugeXi^3*u^10 - (1.7872933824341033619694376811273837378024673100155\
27631820117766038191370923320725161725263345688354140828599343429203699322190\
97361883393063036593632133801209770236460124154650305847407089156697189666051\
113`186.31019974789962*^-6 - 2.5277578231276665303429464555738744741047657309\
90142630646545770472212567328291245226618073934203269471224294264356313051988\
94869192669722863646089963664246751019456807785370694757146337093112163244087\
03845`185.524231308119*^-7*I)*u^11 - 
  (1.302458697231212076649220844973798155132020532716493992514376155892281154\
96427322888454475424508977807857370371699044878264759184608752528104878260611\
581797694404820738942603042196092539178130902566031600615`186.30982929221923*^\
-6 - 1.9955982814165788397444314122951640585037624192027441820893782398464836\
05785493088336803742579634160108861284945544457672622854230468445180502469131\
2920861585606799221667266107480827342402087848642988713012`185.56006610911422\
*^-7*I)*GaugeXi*u^11 - (2.240062073975952628308213637130337853113281236291252\
53442019150469921170063304702929378001236323377130026765922496543084683736798\
24470488004395424138030615494656795987374762558166506490026467595032841403034`\
186.30953171368006*^-7 - 3.64413599215201353344635301375638654161556615680501\
11151197341771109700627387265091367720516671580315031379985962116183587026033\
77377160764395813196272505159110806814391413810931281514699511679590540555633`\
185.58694790566068*^-8*I)*GaugeXi^2*u^11 - 
  (1.075110389469509794781610236844473051747065138974670519036070028692746312\
47076313564254074662799491755039200703834332685828234454190600207428337998540\
8865288105350073472872291129622002170572451795681015838`186.3095717650561*^-8 \
- 1.7353028534057207302125490541697078769597934080023862452951115129099857441\
61298337684177167460551443572922856474386484932715525417798647983045625331558\
33579005276514971019705282441976890452958842864672399`185.58342029808355*^-9*
     I)*GaugeXi^3*u^11 - (1.3576641873559293144877079198234258590232344929636\
17360242400807378591207359444265171117998138945583570435004820364920514750437\
80812491960228102989292531886502369003788088312111137764150043765064621463455\
54`185.38946706081282*^-7 - 4.60405656462818579287583288546764047446548585227\
49920529084126965225151502508333608598349719370485431865046712819428798274268\
48382145193692650636736682589519391292062068892106533856614038133825428699372\
9984`185.693733735783*^-7*I)*u^12 - (8.40739917488476187295559878129240790065\
10695641357508927322071340785268787439537306861945252487887005053638762424501\
32521889224391432581458534249622312926515274549012312995203686117812818250285\
226698584909`185.3284148904464*^-8 - 3.63478149839067299437565754115866353247\
27519886381516207171679183072488028296052848893433988976699025156615825910075\
36705863301354325152915250502686854675936361546364791230610421465747924842494\
8350098373416`185.6987568833907*^-7*I)*GaugeXi*u^12 - 
  (1.309826489260581667243481810524890436011878813395247498696260456602189200\
48970983511315459680798404699317682611987004762228145491229292960201663343271\
4557829769209843062396459826974580545964773182844938266`185.2851670863429*^-8 \
- 6.6374270840177506853816355099419073201676340662087986117443935899523673790\
80148781102279250160962430680773324731405067028098202473115496627848744036865\
060405529780318314421114682676583167103684448272051762`185.70145974725628*^-8*
     I)*GaugeXi^2*u^12 - (7.3061385194016776472971217979827292621270056262902\
33132052632498704241235830962872565981218298935310089896595974582932133251971\
1765966558462766307976520283593841375135941170739449219778015845495301500974`\
185.32824701633325*^-10 - 3.1606795638179765168483978618770987238893495553375\
23148449711233310651132895308943382037738171886871752749202253050031918142001\
17767404601326130668422145733596656205634020053080127456341290627211546744613`\
185.69876854502024*^-9*I)*GaugeXi^3*u^12 + 
  (1.212552772326653847182409831348607397063999516583809886602621534418089769\
44372872181264346314632759621217207868813722541350940907766716345244889612180\
85357572425404423468517695101603695542475739678324023126`189.84912380855533*^\
-7 + 7.8746618622727491350871964252199641272262121633297192812123096085342949\
40919494317289810487337618712195396861668981173588840226142206177965546241332\
435003321523912338448522796150158865352959467434205764125`189.66165507391767*^\
-8*I)*u^13 + (9.4397540538113279779579672830264830323304557499808725467801032\
59198871621841475791261137624756730062836363536928911346004816145267305593680\
654200878948006613235603409513659341664181782203626218961592568594`189.847303\
09759283*^-8 + 6.216838312320591422437260335699971679389114865786620485167612\
84884286442704170603996563985842443582541741857500182724230697912590174171944\
6483874736132897359097825530354096944329072788436546947974180703584`189.66591\
199076007*^-8*I)*GaugeXi*u^13 + (1.688253156403544146048437552822433633146039\
67808339611717054052759276986131218246823022713140975063956135534145858374344\
42901655899426930198779844407643510336537188159111224014537200839675511355688\
99444958`189.8445269956098*^-8 + 1.135248735293325390184195365649560045801490\
54070886113207408582457130567798152892903720380023402741159796339195685540946\
47527099472745748554448814735547029960091681403255307463557437265840650948475\
05903068`189.67218045200224*^-8*I)*GaugeXi^2*u^13 + 
  (7.810257821373703760063191834070039055946348956080946717967781572792250261\
49940986154204678577354401073789540505370164827568028186969664625466989544503\
78748916972019933558337859829223174340658531980621303`189.8405399398379*^-10 \
+ 5.4059463585396447151628350745217145038166216224231482479718372598633603713\
40613947796208572542987674276016152175501949832155761653688451692594673683593\
8237905198482872644321255035415551622147373690757287`189.68074630141845*^-10*
     I)*GaugeXi^3*u^13 + (3.8513151148834672691041669269508057116772472228010\
55802109847424886112020497893986152225944029427587031371991988269690104158761\
64006879333680856018865222823724156073910899130049613092742743855326106982738\
1`189.76279217034042*^-8 - 2.300061772476079668616824847570524590984809150772\
23207685596434434917026170501213587962491286876068758252145712783174867467815\
85592919046238453586854249270288845245512538143576120009943543752290608438789\
74`189.5745967878132*^-8*I)*u^14 + (2.831811324321634583836504806208322786442\
46716830645166985691031030342587735624531481176143102149114006722760923461209\
86334627782579622678522213911471948041771246371958010206305712276953506719704\
73372440206`189.78991241537284*^-8 - 1.81583824142848394890801961650304572972\
48493295570253238336560613282923118723780020102301943700742270388327293114461\
17374745914652072556281983177909545995022803572014147748177062106048174506759\
781147307039`189.59692525928995*^-8*I)*GaugeXi*u^14 + 
  (4.897660761445589955347892569119973597282689022536844330888683020966101579\
36572955093784476431965671010000039410013846052529939840364746518564121324485\
470543111670602926605721567134955018281183636222256257`189.7827682719626*^-9 \
- 3.3158785278259272110494271257881704629758118191910897217831980250342729173\
32168525409985572327961631983955418742640736075622974582045537558404064008736\
16482425000106931327927985254147927518625699125303051`189.61337818417488*^-9*
     I)*GaugeXi^2*u^14 + (2.3386970114902675921451305631427190436434499282980\
97406372494689454886572313945418012859517530101208090076484092235374959266486\
141525377178476874161147872533465204058486611478491224782732685107391640504`1\
89.78314614985507*^-10 - 1.57898977515520343383306053608960498236943419961480\
46294205704881115585320629373930523740820609341104685501994012574933693442736\
104978750278114590517791261067857147949110853713583530853691363128529776334`1\
89.61255150688356*^-10*I)*GaugeXi^3*u^14 - 
  (1.753574881951678758688244270777655199677432455318336326808939022886050779\
15698638235840500863130962460611178753348595849281302177254860622133361654948\
238958462999255629366094582582258116567777011590648216`188.31300625159597*^-9 \
+ 1.1921939301502842609252108639688333827257955090113841758179936232578241602\
63707298011054578865373761941202726439659576246303172362520369970561869236751\
728588146368214318578624934049662078869378520496077646`189.18207625872648*^-8*
     I)*u^15 - (1.88740382883476017115130125274780703355004389940738733805285\
06194169864670995546751407748938775291646345784912564403054223250796907880097\
6940274223398134751235602153760428104312465927653832941317823428188`188.48034\
33617107*^-9 + 9.412057343291717849409559452385526705729964544826717177510475\
97308808547576611024745569404367400338374633731399731244404976188707252923660\
969896765856627832747132800777825230211091838483317930428046632239`189.178163\
09444316*^-9*I)*GaugeXi*u^15 - (3.9916120694594377127696871224998484681075762\
13275299931297823810684133123470065999397138076716802023690170732800031063389\
53406820188339306680632154162774894524274461780875800142895266281875937283113\
31093`188.54125915632966*^-10 + 1.7187235148619658681530499869573570506115587\
42968357049806260829868259086879028827796257173192644096162374639947335315869\
95651850889664320698850713765123343371215554924646346386373292244779795993293\
900906`189.17531684804203*^-9*I)*GaugeXi^2*u^15 - 
  (1.738179754404525708373213264865208743303823304553028357471798350938187020\
41096129794437985529035940475058588199665894746456842266420767588231711473075\
2607253001125719410230613089796217034040789947977396`188.50425230749056*^-11 \
+ 8.1843976898188850864430951759874145267217082998493192847917182374679004137\
09661084744081777107829029344641142606358646999792945280460205747564319703101\
111589105502615459349827922537725941895047299709567`189.17714434446825*^-11*
     I)*GaugeXi^3*u^15 - (3.6340875730280709086263365158298554042708203722007\
20481361227912906518326916843725037514483612427174251507712232054570814087181\
069942239314692290932224748676638512188067955506184633186692790708129625829`1\
87.88669594555103*^-9 + 6.005851498886247597072412751577947698606169172053390\
66542452512101202730296950840188009563781786766264678502254832332714844071278\
86270983125680670685341621863101809652828858819439091904068216019332022392`18\
7.1048751465689*^-10*I)*u^16 - (2.8600916829054093575170562185617440633198889\
91291335115476445600090503005242575042416143245908678935070465385462185944052\
61876729326685193321344466992263417802478893623159863409921194684184864733063\
889141`187.8866598627017*^-9 + 4.74146170964703757663611533019311660416276513\
58316242095456777271147583970811908435895491877509481547211460704328868372224\
53194306810867088869526633053285936560669183118067801534665150321174923038800\
8319`187.10619215533714*^-10*I)*GaugeXi*u^16 - 
  (5.180374832298191747385382061143857769238865724684565399664060469556958937\
49786205989073676827944308125949893615976022809647467689477753813929973993040\
9836151563933808017510375699836696957966921600703287`187.88656441393232*^-10 \
+ 8.6583213828337207921181236464396042336885276393447050783008028060356457685\
83044149163524603719122717316875432964402050580131920038524192075326961677749\
478666762961116998210768019823317977797675567542063`187.10963693122915*^-11*
     I)*GaugeXi^2*u^16 - (2.4275562981441069334970559361515452230611024983031\
45006102040348043967325705437930742591689569682861553113356814278328300879582\
561111968003812152260619411501715736646781796052891563419293124566812610991`1\
87.8863719400954*^-11 + 4.123010182301771805770535069733144873185013161592716\
70395276324096935512789668769007786885891386796062708353950685811932387234287\
548771051206045794178546603179188624618962417524753491332276079788930572`187.\
11641703690105*^-12*I)*GaugeXi^3*u^16 - 
  (6.381367796584805234954879134997047679715751094951122668930930397094566941\
37840919860449329937201199077793705684747181481604557362714289183324326239847\
38169701950114757740357256834419323250476039261187913`187.65417950893357*^-10 \
- 9.1066880138570765770404380907818069930650704373653849862329655432990654762\
26929352323571928078485610235939868071156261567145025688056217703290829896542\
1826106477944459790800211025360050082438665304882457`187.84733499817327*^-10*
     I)*u^17 - (4.64237693221959896772363657722453017097998932222716244147099\
32648862025533619337015787656739657584033462419118075816906415494611744014779\
667880905965564395042164580311639393473007194339106102315686737282`187.668442\
8938788*^-10 - 7.189490537255586771347714282196163415577687187393724989131288\
58681505169175810212025545152216722548176521568531933389071090396764846543502\
89138130762175125873535219310361158061335810565854555040091616736`187.8584006\
1074165*^-10*I)*GaugeXi*u^17 - (7.9492934422963055181126034796402597144677708\
97352637739188393870847982086733487149104989933565023816782683114687944090769\
51071122991168194654493477829695697908676175607126615546057925367004623568390\
2516`187.64836279557468*^-11 - 1.31286348941188975824610434718364723240983852\
98718976067109309593314442219732186480466476692653194358006046034061392322167\
73768005371949005279913692178850124647164874363116799380914801637344045791128\
2102`187.86625383744857*^-10*I)*GaugeXi^2*u^17 - 
  (3.785047703499373989136227050030490672738305830083345346782166472223985512\
27982993806065591553294263695479552559147610075804676204003209655663448753926\
317990546392895725094617992765157515512717051018651`187.64833507923478*^-12 - 
    6.25173090196137980117192546277927253528494538034236955576633790157830581\
89200888002221317584062830276219266828863772962703512762160569000251424461532\
3261964117697559220531809229007048398735259900537241`187.86626399796816*^-12*
     I)*GaugeXi^3*u^17 + (1.7066203429206471621304814638731023730010749535194\
59816556660566814510948420351668429038047373626047681987853750872012368262747\
5330719863548035468388170957481904044622514915411400841352973337978817067886`\
186.96979746057087*^-10 + 2.5196997166681721503677819087592079009860666481755\
45538993939948146759317573480157796931820134232036751963953218659511277793856\
6475011223990331898583747850337905536057641327813618668565127070419978960013`\
187.17878858647958*^-10*I)*u^18 + (1.4542856078786496518137796049357931062656\
64697119263826242626636174638420274065680009369040955175732506012325392052826\
13422804725389361131528527347642792444911570363398009526681151962017288171381\
67640987`187.03176255462307*^-10 + 1.9892366184222411713429857174414799218311\
05248559641214995215748536915250715905387734419858000709502698918910435783824\
69299514998486930715713146567766430397404517389928747324844357909724687469659\
37650435`187.1677992936607*^-10*I)*GaugeXi*u^18 + 
  (2.778598029082067159338604130531244199601713857066929045106717645016251371\
40567396660817492028229039097402594210422054262361793661521482667405093908921\
4683507808922661942802199060219486971175517746124971`187.04436751656323*^-11 \
+ 3.6325190423362664868002347883713981181263661060654317839043070190674104578\
29044621080244958088252135363243227752300897265469404320196126113022676454865\
250735212926250872777236288274873233423414573703533`187.16074969286774*^-11*
     I)*GaugeXi^2*u^18 + (1.2976574078163604260126624689000097470854871624642\
66194299792212866591588812937717183110842816845735425589957887149646212147407\
29118157522879721342829739044478944753959753203549838544050843913506974203`18\
7.03900081047684*^-12 + 1.729770972541079279428683232557808627679221955269253\
23043062239003210021801383077194297378956583435017297296559633376060260447824\
77124410062012745023167860643871077385108463029944166063016301974160493`187.1\
6382936507412*^-12*I)*GaugeXi^3*u^18 + 
  (9.068955946059098334888355029313795146514427110707227115793303092997503223\
93797555971091606175467448577442177941336560932365908016630645431481312892266\
7386235858150453385583402039103237505327870437390731`186.58258001981483*^-11 \
- 2.4420931348454053625579595998324977602247342455534522251083484034796703613\
22068071488304236205666292436299198514840342992671595439330406708609828059005\
619058314572623738982815374409937303045587545097607`186.0536480501264*^-11*I)*
   u^19 + (7.1757813816141624578521403788915327083558078151814756877487253170\
03888029891377528140437438028973228856781534586717568455049945971191564300032\
817853721665925579770409505955283354780146768246381270413345`186.6235088504917\
*^-11 - 1.9279682643516358125457575788151298107037375622790412303486961080102\
66074727948477490766502267631283502341472511716060257372312188945057927849864\
25710969925656413628189919695950611310839716099528109225`186.05273953237992*^\
-11*I)*GaugeXi*u^19 + (1.3071491394643348982419861373723459617203483867187891\
62203528059724353304839466766992425669053510244480440081229698511779629419438\
184726536658687261916992323693774420867542008634445423187731909038135503`186.\
62343694814592*^-11 - 3.52063770012037844030094862218415008911117293981390137\
71584885450622250060249493936787910041408919090042757324126988926438972657363\
3445360737801299124379864242146625390288140431551089359481661785092162`186.05\
37331420434*^-12*I)*GaugeXi^2*u^19 + 
  (6.155498571384114893861204088433974466712487817882885739176007129053075245\
03653069618706440547066241282778040494021749831722854517981883220535422140238\
45547517709140671661950193066334370693713268623316`186.62310598613658*^-13 - 
    1.67649414291446592395283267723054766148151092372090541769451835479153571\
71547378065137100019718532900020360630536661393542367932077783112416085776148\
779993535340315494775625734835766159975317227861532`186.05824479177898*^-13*
     I)*GaugeXi^3*u^19 + (4.7512575834511671544446655538955026088327047740530\
86309799381081418888040979643070309579867392418587694313682395262733497260937\
45828332473522563727078112134987359653357663053780621739406007871103565136`18\
5.18822943246732*^-12 - 2.737623180635963055451650606349131160637878238470440\
06273246361422640553657905007202990366585062583535477944312190882625494859706\
4351293313424455694357575056795444676183614876768926155615270905461986435`185\
.9907453839252*^-11*I)*u^20 + (3.01151300225120966054313379854057878762869571\
97753285146974211598171516520250713291607758417034674730120802390922893142214\
16918881560051981618764030325177887499343420037414338852333668605454013891611\
22`185.13708732578166*^-12 - 2.1612814583968129385144610050124719689246407145\
81926365315102853336635949930829004234134473039967764753773244569928020727590\
99768238259998428246502186124346589114053382916963955441538601201418297976883\
5`185.99301391087235*^-11*I)*GaugeXi*u^20 + 
  (4.497809853392170209563798860200166171580954128295510905365344324138582282\
39858671919460076573856217255876162326074721137978961539653969812234632381539\
86634736360661167032475703664768405731603159767233`185.05115570596584*^-13 - 
    3.94668788055070188772205922654451403021021347880177858014062260174516129\
98736877468623325159860280921590641857363902987199487783765247477973853709094\
8574893771425662699239673309936722663063340957624786`185.99438739649557*^-12*
     I)*GaugeXi^2*u^20 + (2.1229023340823883872147547645257677859753728255809\
02637124975416308945771976368983412081453948615827580719106819954070986520381\
215979334410976786615145498013261247364495849813654709883695237665335487`185.\
04735287870767*^-14 - 1.87937518121461994653431391740214953819533975181037075\
24479155246405529999398513080296821504695371867424115170173287136761660849412\
022608558977956711836899703401222033297127300473177269669682902744039`185.994\
43635148756*^-13*I)*GaugeXi^3*u^20 - 
  (6.761549487034865041707469840761775877415202628820124837688490217160075397\
41992564297848673748886586146147117611300275170348217079938809469649977621533\
944028362813150852105956087145400132679485944293434`185.22695461880625*^-12 + 
    3.86142602385936902065727495661470201476071242922744329477647213396611430\
44488587967298258935538648151421287740819239385151230628220226660620926180302\
2135489834058024359947488569793164821613225782895488`185.02669020341895*^-12*
     I)*u^21 - (5.56167258785131182779522568466991404976542926117275186255622\
44008360379377215643768215081688760722231768426109642492685989008047424367024\
1571653949907407636100980124857126390066627239715250588440527153`185.27423785\
881646*^-12 + 3.0484942293626597531504802289063436958637203388637710221919516\
84710090240354362207944599389647788011954312190064676793564570839070017894259\
54680370806949070921624756073642754134047235385556266378291718`185.0131178174\
3976*^-12*I)*GaugeXi*u^21 - (1.0422984290095841489663276619122239214279319912\
99453086487017448780407265434281323662794396266060124234205324183936062435703\
40266617706900391679681558259149328951430844128710449735494987952616150441112`\
185.27678903566817*^-12 + 5.5668155492709438970573986788724537054902719231425\
38388350520467731469134560139684072746711530743326177439651422453275204868488\
7365544156043898154669095047733514085891708676841869495157362585552572697`185\
.0044037841285*^-13*I)*GaugeXi^2*u^21 - 
  (4.922730272315190264548487409426621773776512306146732182376982600177270635\
61206749338953309817117304114336546282093722747184252203490482058859979591044\
013657922499607132669712760848573525310041509188`185.2759923478837*^-14 + 
    2.65086454727187804621780889470116843118584377292501828016691450844355673\
07429236590822603388241634886559236435345015596213659470174068645735189597461\
47383225405432661509936992469975959874408835836795`185.00717384435876*^-14*I)*
   GaugeXi^3*u^21 - (1.845308680893316890353580616355584233719099207859398766\
30492456917138824744488130074457354820017134503304541163346123126714640803248\
66983197111248740433048778493235344495011070916381536092237725872406`184.5475\
9280121803*^-12 - 1.547451581534372829599384721866923395235796137232431714742\
30099573807957585926090528951203773422104136068658482622269219781083985955160\
118905160342692911327236921668325775035205304354085513944069180536`184.515246\
42476835*^-12*I)*u^22 - (1.46655382613609035047306237204405934741017124214350\
92998726938100259781058658377943557033385058022603440397377594611319963661129\
8710113814417726235151753409773011820862736255736620286702351477730554476`184\
.59288748643942*^-12 - 1.2216723012113469707363563593686237330808916872887618\
80059711312424799665152048083123298977158595558968963093283860020156166452520\
69863251767231849494403679397569738151927659372608700593932334920937661`184.5\
1354420645012*^-12*I)*GaugeXi*u^22 - 
  (2.681492939765209639130353540974482040985510341565275755306567998930890590\
61479391847888559815230407435488155955727664875795896046460863500189602565239\
67397146299666350265600522831540732022503767816539`184.59311557210597*^-13 - 
    2.23087985438593794656204204754270420823467177678817386793512500529746025\
81037399778773285669852614555085413007792226455025648263421453289453146685559\
847628411730126097308529102824197499761696642454256`184.51321509595752*^-13*
     I)*GaugeXi^2*u^22 - (1.2645991278459072893264974255523522779679849666928\
45269572916114529789634814389156153866258299674018998559582506159473298725861\
097521958447480775340642259113589944163939287108092031467468241987086293`184.\
5913859390391*^-14 - 1.062323740183779974553353355972716289635557988946749460\
92148809776069536100178094184634693665964831214692442894248697404884039349625\
9680450149842169516553733891910766538501385848771309512461744878775`184.51568\
99480239*^-14*I)*GaugeXi^3*u^22 + (1.9252698918053245048217764006530615191264\
22259032339653737501077686544708423788748923101082905108409058097763778538752\
61188314226470909993449506556427702739074837966504999195671490373371411649434\
92846`183.18608014812844*^-13 + 6.7650956677112051448044350999245148648316064\
27156082549555130462272167413737301085856343524234350834885868881631920238690\
65822608248965274400622381897688521336223201974111064405951524529070365830497\
98`183.7318624714257*^-13*I)*u^23 + (1.65621215190107238960589469029480241498\
61471860254477013147619741755743557720314189653263706682743594159146215302905\
07330656286243258347546403158296457283129468210057432170071863989569340110350\
3534503`183.2203402226269*^-13 + 5.340865000824635640635080342045669630130215\
60038638096017510299653065848452944822567606067702711908017305438023572650422\
94670205914391995347417556465606988526543936997956136663627751936371124241841\
794`183.72883585641725*^-13*I)*GaugeXi*u^23 + 
  (3.211184193215864739695007913323931789696268461947667135354438231430226235\
78426864825681031760225605303149321705951040020318794374464517559317551096589\
4156267506361536536740102398672256831564778537342`183.2439556479848*^-14 + 
    9.75288391454933464811623366808339671588995892244469566640670981975163723\
26189924121041108015277826681420993030391527468538093419495846252373545103111\
10841383108023277887642347271154701424163838761091`183.72642348559273*^-14*I)*
   GaugeXi^2*u^23 + (1.535528806266151354218465091072080001049497332336602478\
39907446518432001940349828248096205943423285034112454483940825911863159783208\
975416255260850303291558837378211346322697860797596322373708876349`183.245589\
79639224*^-15 + 4.64423043549968316576963508003971272185236139164033126971748\
08665483986821995201962400527626322774610200472871615013080256234961664688691\
6064500491005278161100382060851792492727197842924960182798145`183.72624558848\
88*^-15*I)*GaugeXi^3*u^23 + (2.0136067004670212823487592221281099788279310272\
00065614744592257221781081148532990143911106413555468507212718259009670704587\
4862513419678126220069632066515589877008800658240936138788457401650905182157`\
183.35221690259607*^-13 + 1.2899766905753435574336716657479836767734183220751\
92552488917400416912970604303791226402751985367451540434992144757598017874439\
196798352182643883718499143845018249709699299279112617649983033798124879`182.\
18219731008855*^-14*I)*u^24 + (1.63580980521912844887948220297607890772868172\
07325274363640139504260971451171113628118543795922331151135574524132977719871\
56721031807280715487074248221652199449424856622893318749710143187917021039775\
7`183.37563944220628*^-13 + 1.01840265045421859797395131506419763955796183321\
72572782807242634870365557402398351787390147252900933213960464300717879088482\
41471156593828403066093551955667119670823446815220352066565928143526244753`18\
2.16982615606062*^-14*I)*GaugeXi*u^24 + 
  (3.043622434147915499286927697290240605178630500352911973265484172874436486\
30593315410441063165167991567634936693594267623413034923295305795930751425728\
3984127161056594103331639562532132835904724949639`183.3756702777462*^-14 + 
    1.85969179648161657021330240142157829832323465196194807338219213332415371\
04821770903263929834113993008477666934810006561813750496429816061214316859099\
6444078343592063412027127194725198995681433537795`182.1617204764823*^-15*I)*
   GaugeXi^2*u^24 + (1.442832283984515047217174596846858881050821966689505254\
61223506427184218732340995752590288070231676046940435027489841698753861152772\
728644334011685929077962798479622063096190334304098035713597714717`183.375662\
97109058*^-15 + 8.85567522134103128673001143534084903963445072362832415896281\
96824959700499151290015542523019590442897512699689571459818160716649665790767\
68722313856973527540171050638667958437844057095032449216089`182.16366880038322\
*^-17*I)*GaugeXi^3*u^24 + (2.624265104244153188613448515098364163267289338814\
76287230360093059785802123979095516337290660441232496052328192590448526026011\
9698638197655108781294368530068947467079524917216911738595806059918811927`182\
.30975537582583*^-14 - 5.6315042443740182072650894587050226717779519034407612\
29130979864791317531199440479596037831566836386176975350604417367341303851621\
11623860724315918858178099246818663265023708697682719969940265524053`182.6413\
7208608494*^-14*I)*u^25 + (2.103711494616292653517869999933787942637782672687\
59979581233348336178688912122195504724539983080675914459908242494944716051555\
0805855499878432851069277168391842118650550114916959542598276154005980475`182\
.31519641618837*^-14 - 4.4459244034531722688934916779250178987720672921900746\
54577089366940513840420610904944240393342239252244980539950855816322081988121\
933872584665651990985616573001199973144924016034337263075642002186422`182.640\
17231013455*^-14*I)*GaugeXi*u^25 + (3.866991106764991674663129027879944161264\
01173213218786738498860725399485063282194864340892849812729978052802834588673\
40612741790321014085439838192295661044426357575804560964058124756322126163445\
7159`182.3175349059118*^-15 - 8.118644562827531969283767411863076162975079403\
12970154314077188745659049120285469598513463132061080844735576860591062110988\
884787483576732851988624440851722026306082052551342058444195866069428282061`1\
82.6396452608734*^-15*I)*GaugeXi^2*u^25 + 
  (1.819301890302847608762768667250128160629624306593404134570704529333969221\
31057957908335065270528172476209837760277225980774194573231248297781338427824\
38380120103112884174178193520304835122160391335`182.31324694127204*^-16 - 
    3.86602122039406284251607971993479817284527590625223883006703423212218594\
81918355695167307768193384802130265564790050576713756418451598892040570886878\
135796286966956288216730574211628374574734680107`182.64060640403247*^-16*I)*
   GaugeXi^3*u^25 - (1.199755876359553292492082268369850399114857921193716861\
98898850972380824891061808653513486117149069331227871590250121615465152556771\
9770036683569675085247401232023153974362568314825179996382988487`181.52096935\
480543*^-14 + 1.3462567047711659405722573911093339417306431223499034888982869\
10915464701158665446936960564291356353200852765857189137975346577784915968397\
096556580963549486527668958707974974636609886200191532315382`181.5710043482687\
*^-14*I)*u^26 - (9.7188027566720292402660259056563477141651377120255688000991\
86377663197802795901051251004623629399909593093395082277763089773091917990291\
27400049070681829126161531545036955614308090342815459015524885`181.5271306177\
9332*^-15 + 1.062834240608815216241255835086316269787349833434134333340752824\
40694581670420956337128465601949185779014692041357037208579992983019681715560\
2544669181749594627107072664190769449955173171717249829638`181.56598338692893\
*^-14*I)*GaugeXi*u^26 - (1.80899361946943979735053104166044189876129509989243\
38652525080687601686453745201648966310613965710217149981297100868163564352767\
1410534676701407123812901759742193625062667326144280286250814919305309`181.53\
161301903646*^-15 + 1.9408277437204451774840323945054471013508127393145061739\
26592114134422795720730507025824154470376435964616115537824157721895524037750\
70958849160330894058621627558682834330488334339640318254627795868`181.5621629\
7569526*^-15*I)*GaugeXi^2*u^26 - (8.63086092309795823938413824658172696726244\
66621657499563913088571909703220641265003455274284825300723599312126823178528\
20164584443343440519480295103268998634334103773911823057912188318695926147858`\
181.53206017600252*^-17 + 9.2420368748592627499239637833592719111943463776881\
24637745676733973441884384430985837257878430363980783886264465829322485216781\
132146236135674301471145648648931365849253832777825697158012125133124`181.561\
77375449795*^-17*I)*GaugeXi^3*u^26 - 
  (4.887392197787677623857499777526102652275287045122818480847748931023183933\
67281553258358381898462413403671113745549143191397910571838959686944125376681\
246330391474460159364846327924334442840260966598`180.99479473984465*^-15 - 
    1.97431533475016866114867852545545066318153004227150452715549068368748915\
54887382139764168323006128593385828283137420818697097209801356046242729854367\
3224379717688676542917113381993666811107430103712`180.60113406740902*^-15*I)*
   u^27 - (3.9524940009398987473132674848202984646818050230474956570836372406\
13856171566734529199888859115806438679227372075923018971038158016054761512395\
37946303452924054397665106465963658291793910902977510825`180.9962316603708*^-\
15 - 1.5586700011185542061700093622016715761959447702143456793332821187006493\
33280582800507697499184694362635723285510849012002402411300107056282320777976\
36756089250806849902302984248942368411565582652927`180.59211461778864*^-15*I)*
   GaugeXi*u^27 - (7.33496688416452931705022730404236137709864308174669304135\
73458384271292458142265536702720460572704040300660366324748268936812338486503\
871871303027803716734965843107606833634729503253299951968381461`180.997161423\
00272*^-16 - 2.84626695856431637648436492228131331305346436300010950139121082\
54533596520775859835357954332937897056826251300632895001783000554175867984285\
85768478584241629797342476476837103676338901424661196141`180.58603889680202*^\
-16*I)*GaugeXi^2*u^27 - (3.48239883852742465260134771717684667211507870893805\
31176851404513170363418974295901655261106493072532644093242306873076416066547\
60367623088947297274468847684853961951069740364297618718681089376337`180.9969\
9080238463*^-17 - 1.355365218363960179278269010610149196692125887142909286376\
76705973969507241789808739799782537799509794410720479204261913252383591313657\
0680278937370754400776093972607846112906512542334011743426714`180.58716862958\
468*^-17*I)*GaugeXi^3*u^27 - (1.167098357777641569791760988375976787793789909\
66493555536749791221037192444453177693841164797678569590677995131411470170298\
063049422757371214641602452008987653195184321287410332010344353853628067`177.\
28262025092025*^-18 - 1.60933945405116279556717791808128897863135687426462300\
84075339513604742456493946582304891671819583546776664458080609779694906281190\
2219510689894280122906413942811557403079251858257751907685632957218`180.42216\
045139398*^-15*I)*u^28 - (9.6734762742063537069403321288065839610009198114568\
67457135881278815875928988860841014611849692443799781473877674623768787389694\
04023701909986099903057348264754442925410410112949694699168443026619`178.3037\
4523246425*^-18 - 1.270531147935128522816193093222070246287913321787860269795\
42154054774282551267999333985986882786185895605245721689024576538733798870173\
29791307443167597874784958807163400993567757190949897168917779`180.4221479781\
901*^-15*I)*GaugeXi*u^28 - (2.62403814001886131944711219955901816117184489439\
15327008223187279231397271100917779484326380083377100525182550610907161068629\
5711207503989519311935713704261101924203406511305209417107387459576864`178.47\
559616288194*^-18 - 2.3201003570989303460121786919707369714822765006560926665\
82943682739356463979676509577135412642182525050182747961277840093316008501107\
5123966735331001700466998620430472297466515034870430271572838169`180.42213279\
06461*^-16*I)*GaugeXi^2*u^28 - (8.4966045548467569254975880491721190045588426\
72919807639796376749452797180872138960032851212227843249653975973870257065244\
384602937319504592860593541512935579840014285629466595547719134192294604`178.\
30810565266341*^-20 - 1.10480969385663349810103747236701760546775071459813936\
50394969917806459352284173855129216250677059643096108323625132571872933373814\
79767807939777666747641285648591927252260310239755734774836801841`180.4221477\
228666*^-17*I)*GaugeXi^3*u^28 + (4.303805682129500606365818864645855120223060\
67787585689217906875844772036247977056977774156984829500767028638487571642413\
86030523058844930061333487331396596361773756852093979421098393902886904320017`\
179.3955421551128*^-16 + 1.79904092012093458611879465503294877956484796618680\
00389512380534269568964727534975626331828989231944991265038201012307627425955\
334043238454675502754318757413259772744877707619464436116669683751744`179.016\
73054222465*^-16*I)*u^29 + (3.44168402238460691142007484600510290563693105338\
52249355758522303483865476737074806198722987775937683143033600798916370539785\
706274294523647732028708939203500607918771642673435305467978065536565919`179.\
39636321863313*^-16 + 1.42029546325336941009378525397338061544593260488431582\
02246616211265449182679632875494472496570446272361525030158693927074283648947\
928872464217502174462176905205083745956084962735081071870786956054`179.011970\
92277388*^-16*I)*GaugeXi*u^29 + (6.346467649224988110223127002458127788841448\
40797802022864268502324668275319196657358596274541887169118610427915713015453\
7920818063614311737102834043177882501509066242285086092494060870913481416444`\
179.39697503914775*^-17 + 2.5935830198539789227799556811687819934230073654409\
24541279816873361516807271932959872903673286777145387756744637674543204869188\
068752228884770152570988745347907015292739806819282058282674948846066`179.008\
34312274253*^-17*I)*GaugeXi^2*u^29 + 
  (3.026011166020132690582343117411012482542285676142454818127152847452373256\
02923711345684557813581027321626045367462992833841321797234580249327704666505\
313914654767353215458076709567166840256375495`179.39705476964295*^-18 + 
    1.23503953326379948703807413388989618734428922163853549584753184445786514\
63199680761299541301365605454227413069703212110499377086041677280403667393195\
1845016567000728225705086632478965841664230735`179.0078651028615*^-18*I)*
   GaugeXi^3*u^29 + (9.383703512106840042334622674494387356678452191135874646\
02755251067141584105104103972522492641498683469142119595368163109123320643679\
1821577780859088080664674911953101431948235563951599260378318961`179.11898057\
843365*^-17 - 1.0128360125339241632323517918282160234076956614369148221500536\
80174799980785123160726251211045477007278407718563197858446425752824969364091\
3667730553477214570486637749366559217537679321051077431163`179.15214543587723\
*^-16*I)*u^30 + (7.5978855880647051369430173379322402539120037479484464528987\
83383196599029312439358535100456959779299551346199282988015528554353601251165\
549414269562136072471721959548009610914257721612416292222562`179.124820358120\
96*^-17 - 7.99607378316255918341330361969644229006075522187038017486884484348\
52630061983407425756674556221868995663767254989304614191506801971265586160534\
71489587274660910503486342020434898167834244660075438`179.14700440151316*^-17*
     I)*GaugeXi*u^30 + (1.411463573286724429424991474811262077954949475635749\
78068018783227387022433860363492567039020574164161389205515881933105621407783\
559022601324022687505637279039236577447948668144254389962065044575`179.128706\
4126206*^-17 - 1.460152603881858633492864139248915548619790083993721597149962\
97141904802721882743994860014407013847731212096726502208425914925464469267592\
1192373054620284938079309332288542862024882821897440563216`179.143434985425*^\
-17*I)*GaugeXi^2*u^30 + (6.70462425426263648963410837091955693442097393288047\
38952583405167085045287541677169506406717786745841873022377864736039407508925\
281148367895850675711384075133667369126286547758513902132307116126`179.128149\
54153035*^-19 - 6.95310763753266015948982923451864546961804801901772189119029\
98639002287010420354283266673527149451300577188917382004012340440697366317901\
009160621648584997051395682489930612477375372471306693453`179.14395405025817*^\
-19*I)*GaugeXi^3*u^30 - (1.74726852508507464763258012698407117355554092664192\
40235173760941095928530495782160579114863773056546376438892273349937368386498\
15573281970980473083990462370025449466960011920767252021603627714433`177.8058\
9690996644*^-17 + 3.791170944329484305396914059829803290571112535523739752859\
73520913370914110340556745963136097979041336635673451310160653859882592264183\
4801755423943149612858975649634434880085447354123164008461743`178.14231062352\
638*^-17*I)*u^31 - (1.3574583860574794208911020680900471467774435208558740544\
34459165035893148426131507427421512401740276558551353030797333205282361669472\
868894177849178321379756941143592832181631847483355833724516028`177.800131319\
30232*^-17 + 2.99302969289169813583966899460247628202982568593979454173136990\
19476651113974254479944458112998345368681763693524486367409990730968225011592\
80597849854957520243933921922273751668963814853910800911`178.1435158198309*^-\
17*I)*GaugeXi*u^31 - (2.45515145220946562812566687966990356283072639791921945\
47818249096780494577566880093116868665019058256534689706521441568956169192374\
2011402068795881792088946396440891937897850101336346017729803706`177.79666735\
817443*^-18 + 5.4655324826717965958811346857958262541414208178031030762051102\
55730518899073559513728988003243176110802756848382732293179215698698545436899\
55587433451774851522805324872763032913462957499370515502`178.1442215500774*^-\
18*I)*GaugeXi^2*u^31 - (1.176366861699015884419874479119643934257676038057855\
86167018685282811452876227797178394553252203040494773686694488289332845279613\
00463667629067040891268951163200230094879715971160739171940387405`177.7988982\
0117964*^-19 + 2.602634515557998378991016517045631549591152770382430036288147\
74082405661860645691129951809678246481466797945161082490151391223747549782709\
50266068259608326262990729755845858710164902738065262681`178.14376860426984*^\
-19*I)*GaugeXi^3*u^31 - (1.21070978063836199828498839169511510052570761507041\
85923572418928487415649233482001589416512195259393907026237515628620064659112\
3114961401518057421682372076177338940362629896931752194541033311959`177.48031\
91038694*^-17 - 5.50294538058489743030427854129465738071270853456505754669669\
82570329531545051750040035508358961537185301494081498982196186348465271069948\
450390076313032224342146021434512570289942252830151286568`176.13787425527235*^\
-19*I)*u^32 - (9.634578612027015960552341228428179759227950458644589562556245\
18315839894246322996471101297363553401078429633894533651809753809034560517643\
680350040018631998767995071624285523900629750049126751447`177.48032617063484*^\
-18 - 4.344430563619655866029693585232624247931085685182940168444761781868120\
91145145395052911908097064767252380216432886701548839593146876868014082026918\
26078071849062648500930976544691273050048008011`176.13442630633514*^-19*I)*
   GaugeXi*u^32 - (1.77021219523859977674013320928465101137984910442638922439\
79843326712263657320822209266115930522560510131666372424100338663330441866370\
449802621341063513244195121979414322456242509599553243787408`177.4803315577128\
*^-18 - 7.9333079857402411466629187208595747136132869033775429162904345581939\
59925259176779227087017424660967217377865296191941326636048769055850691932665\
463892517468089701030604787021204493341758122984`176.13176054410619*^-20*I)*
   GaugeXi^2*u^32 - (8.438172635843035111513020749819558654540176197710602470\
24092267475768539777492440656424656239998102903887353596961471407381142402845\
5469119642060203953120056587260352244729083373945301149022641`177.48033244350\
842*^-20 - 3.7777657074953529269823422480283689112444223349416871029954450277\
11409488218655609155755722583171889151132316807710448250779070842407547948539\
36450661548450861414334790704143866880635321815411`176.13131905717583*^-21*I)*
   GaugeXi^3*u^32 - (1.116931627167088329136650598157681775987796189007153766\
83033369929787814646311543543423836921462668034080190666877339828047147954355\
243370838948003985181651214677095533235262793840900271562965436`176.262014977\
5269*^-18 - 3.434777502687762522542705491203965430206535396920598885224352376\
74658143588007891666020013098365253378806288789077882272889498312647206596207\
330009955932541452432456723390128382614689869151856498`176.74988699854907*^-18\
*I)*u^33 - (9.196878961723619304084961634050180061858947400289415437190782188\
71191198012242861285246904900519900758454051952454676583823299380748381812123\
42720219150460413470708401142783232962819948375192907`176.278475371891*^-19 - 
    2.71166644949033883358634644042418323437358057651626227780869924479993271\
25369044078896316823555151582537338588611411758386013024682674204963736579733\
3630953778236150044781680302064216514277887532`176.74807116880172*^-18*I)*
   GaugeXi*u^33 - (1.72797885857115242141938288716112624607252693563880508655\
44187679908380121712164985997015989795029781691757889447921079861936691129030\
254169169295796208125332281908982899585413580749412894127637`176.289541951659\
97*^-19 - 4.95173873385192308741854567381807373233436453102969633338979862093\
90075620239123970158491590839842020285574813986056254444023784203144200368562\
449947880435037764862182090567707333465623287329951`176.74676124913*^-19*I)*
   GaugeXi^2*u^33 - (8.202359114830326050991310333738803764584574460417770337\
47298788786055160518961492884311855004191198667920737248378880874733055992870\
436172865891701517229402180042358925360047124464019828898001`176.288311023271\
63*^-21 - 2.35797082564377289877073603515146368206398311001414111113799934330\
42893152494820938170710281352305723945511816183836311640011325811021047794553\
54759422877858941183913432884176539688839204158539`176.74691067108537*^-20*I)*
   GaugeXi^3*u^33 + (8.215476090935059103509378654682991043854261975793979578\
05612270949724434106706013428599919384471007271998665495469642577960715821024\
54824604575259005388614231260683080334046854699212643858018196`176.7516916640\
1207*^-19 + 7.042237853931962633464585746250234695739865305669181684455103915\
81475192025332208440239927425204602539822120163923294843963117249663539658366\
16315454087660169703746011151235283110044479459363387`176.7141199293102*^-19*
     I)*u^34 + (6.43365606584554757693915455713581957821762188341926321717826\
63486144161337523048800143375080720601988347304688932123949945814129020489047\
575220177173767640425176773326451654650312047636816000121`176.77954726643753*^\
-19 + 5.559661463630496815893094010197553707163051557107248698254029407222172\
56862104375084399942704108896741964831708360495929444566249734373414499602490\
42700784344502957377224659434034252606280838714`176.71613777354554*^-19*I)*
   GaugeXi*u^34 + (1.16888960378368353659198789313967552590444164157743489859\
78908066776002864571468474858027563477705815767539750172391558937779422039410\
933820373761380222712761423888137811424581028393412961307642`176.778601518806\
48*^-19 + 1.01524252814122115768482586273172719869933984955871497968117058740\
57880342699297284149911997205466810070662144239626447407248601082105949308253\
61069475405627160488786888450302708451569381424536`176.7173978247188*^-19*I)*
   GaugeXi^2*u^34 + (5.579284265954256581521842887906761284107426695985760554\
24511875628434343495889752700238348708083308151167003189932343992983190247330\
26907072995871620336143241051007546417559896559525930193207`176.77904137015048\
*^-21 + 4.8344882292439102746896469653891771366635230931367379984817647019323\
23972713951087690434284383555623843172449637917355908213619562907594908692195\
56893050298647851803280214429861167413991154565`176.71681338793402*^-21*I)*
   GaugeXi^3*u^34 + (2.792806517504828343027544083542387104977181362791350611\
84544098387570690898160971193797993462472258169901004980162192443570699807829\
28607328875166008205191832253361070082032342763690575040920483`175.6033980604\
394*^-19 - 1.4602008059493879300009258316266418512003164315372465294828014669\
09213146465836766155904367968586975022827647274586818180019943801207215684428\
3738112905598789573887038242987752440245757838869586`175.32176979494074*^-19*
     I)*u^35 + (2.21771121938003224944278017423015100238876886485679513551834\
97492946645850493604706252583091372668280984040476872091564365271319151675419\
351717658254338221866182707067506363228678732925297986199`175.6039379726229*^\
-19 - 1.152790109960043102632309867073664619368670867003089365381159052823063\
01036776586801781923786993708554433761626941064593159469247463727554033818985\
10188630623347805556507621909821250412752678951`175.31978322096316*^-19*I)*
   GaugeXi*u^35 + (4.06832458977832198732089084235743582138861643591387825809\
45335309620417579552116645218206360912385106685158713351549813661628124747540\
20340189132124596491916273476797707743454515418159142183908`175.6043595897502\
*^-20 - 2.1050949834052961004590006268301701744993120180056414498264643573290\
71584149833324206452521327711199689659994926749875179433786258033285769313216\
249686619505133077536405739653097793553849215342`175.31821569038627*^-20*I)*
   GaugeXi^2*u^35 + (1.939133248067715174049359713913937555134944979514489059\
92753664195796484955923547141254095130977216462380344725207592430154378988683\
773036599740844320519291564621333544302365141555581918445551`175.604446400038\
63*^-21 - 1.00242618257395052402809553658579532119014858000268640467926874158\
52721829284920591459297720608148569950761880603570834187779934562063265568158\
1726175553309768241787447892364433228264469010277`175.3178911488317*^-21*I)*
   GaugeXi^3*u^35 - (1.073387329392527943927998214796575739910472958701571413\
33581315262311209576598436150839257649810138188368396454869502748255793697986\
9183374556080555379950465814007071163928218998168440040883525`174.45111389041\
955*^-20 + 9.3546556916976641399923425120705818157212239189114696030677692314\
98182285158182393224623684694162528915772701943450800590437006614495753529229\
586372064383932600437222323338685904526688164556824`175.39138523343755*^-20*
     I)*u^36 - (7.72399026950971429805364229634353564826812584845779150381647\
12271871993733980755318323696100755828781622851967134663928465728179323347944\
5907742616144447404102737437020285734468427863464461764`174.4113394723502*^-21 \
+ 7.3852544934455243210465861937399330124114925675616865287377125511827754882\
82775573598387119495391470196662659429040105729292373643022963312549673451629\
77678889508201762368843624041385689261852`175.39186321990698*^-20*I)*GaugeXi*
   u^36 - (1.3134749865824172286158037497621113106285291774286017440260654493\
62764788308963435762102986977854883355137174636566148492074102791866419147239\
06165224126469151961813193991959360267965234712896`174.38071035879636*^-21 + 
    1.34861169010744357166937660929163994139688125146778623568253881369424595\
87298981482223141696469845293402601378087812366983925204043781063440308099346\
45437500580841064087803975313466878444682116`175.3921754720988*^-20*I)*
   GaugeXi^2*u^36 - (6.294675082761394367137335754537462659463209974951351530\
65280817156397975404815613279749651420775384791868867731481134843822296691758\
0406265750672237921977635492737533370585800131697706253899`174.3834549632768*^\
-23 + 6.421960429083064626997031472817333054270863102227553503250184827115456\
94633284832486816271260468823495361970385133922237329771621132431592395623778\
40258928599087669718466855967307946592603896`175.39214927077475*^-22*I)*
   GaugeXi^3*u^36 - (2.691479808877701759939753615261802116942695163327138528\
22394559038540332943241735972406098273819661480341244110464358415177220439163\
9987694316462402790837088626475017769429403776024864465938748`174.89155065681\
067*^-20 + 7.7247218971976959170662163778224862083504704079178433118672121483\
16143377721030483885660203564602520472259091369072560261617417710908965747168\
76154345329204053930759043079033688839121211871723`174.40571096338732*^-21*I)*
   u^37 - (2.1128701978183186532850630353627842833303630936220576929085842353\
44143461353878006164195308851553890699471233557367338329922812847314937151117\
334299297059669947564488716408665648784564783253795`174.94763134828136*^-20 + 
    6.09846465568239151347332871933354174343458190098777103568464116972327108\
76744977504360475291299493582675729668703204423118032245086123413793437591132\
5259897937313757139272921333295037826841647`174.40797904203956*^-21*I)*
   GaugeXi*u^37 - (3.84414336724116286857600255560927405704568888576930206353\
48765690345887425852924184101907967752142379920296423315302078396985116504280\
4576294582630690766415189723873524786718981874790956421633`174.94750829501527\
*^-21 + 1.1136326762550454068081730704869945792358801732238538412989344744712\
06024705777850079626070536773361074948106993710689465633632301572688425793208\
18589830068318987729564562881286949524686114573`174.4094506842534*^-21*I)*
   GaugeXi^2*u^37 - (1.832926144121616555520408820993898924585069819856639998\
31701234040444114578958844140007659546332142818276553230343552853431470270848\
63833476842086478003911442310297386096345071412354559584608`174.94755196377633\
*^-22 + 5.3030127440716447943246336689856884725518103486850182918996879736724\
09641456085000379171764460825528928324319017669949836350630007488992503777181\
837610955634237510931645851489854739270767374`174.40892966871792*^-23*I)*
   GaugeXi^3*u^37 - (4.993362012418850771910469923642818811340183432962483403\
26455050682726089080720349230431496013768347890313465456571439589418573456296\
502610885071932485704874410572391554199735424449275212917287`173.8195585989273\
*^-21 - 6.4858763577414301184551306258248236341202017136102005629482173575566\
74696387214311443071787419130975225840392866275230963428083383713017024774255\
70382148447557950589277136476493600620619393143`173.9331342112575*^-21*I)*
   u^38 - (3.9629032554574000234370714142767673975359030105379596280196713730\
28991656653912932627415662245640620859700026459896369393171804068362559092306\
2877807264705720284328664960408412666847717506212`173.82098903960411*^-21 - 
    5.12042870348007640930668207301959760588436977390278991811701370333421686\
55688534037708461479624718225467160996312699191816537500397734344932428334503\
8538248072066254692476165652843251859698494`173.9322818928021*^-21*I)*GaugeXi*
   u^38 - (7.2673033022121830303546019478105022339617629187335724122052215238\
07048581695665428769579831766855722115869801636478649016324937616646939872475\
3197332654779938265495603491982144260020511188832`173.82213692205232*^-22 - 
    9.35034806722448735612524552464448258465841436973552941569193806695813514\
58213844764511103571488615889983511384571015915491068478987167064659216958659\
21133225663818563949564764095395697015641`173.93159141393198*^-22*I)*
   GaugeXi^2*u^38 - (3.464452315279396345330640108098872655496967686473640708\
24297425613952363400429378075455441814163898878913843979201022366863268044278\
5118551334531632474332696825710060417872184432001497627116`173.8224364071151*^\
-23 - 4.452546698678327312440593106973563135551625890350252102710446698551492\
92658161165545290969388041028047540530402719123407100326090415081260281985517\
4248158678887532649499792744807331284293171`173.93141030210933*^-23*I)*
   GaugeXi^3*u^38 + (1.259650210682992995869622237362287378023070041269022963\
65808371941837499460911865914306820153639378046104021751056596918354772967347\
448584353950880925592499496850526655810801553695214614397506`173.309053565821\
73*^-21 + 2.09591857301912549748182693526349981404757240914078177541593404436\
02296787850831332786598579769784528771654836125470889695634108040142213311770\
3305382923060553626469347597045943289723588572107`173.57966346916882*^-21*I)*
   u^39 + (9.7975102869071100576476438927695279796129227369172537857891060982\
94687535504541971832808472679787796141555085768358973988198689729556632699170\
6255993925908353168324697414078601948761572127374`173.3537657730765*^-22 + 
    1.65467255764667802432775810678697353740597821774272245427573740344228658\
85145393157463104141923514101661832765362213860286026927400112273667187103056\
5465574121284054748102931007859091546231198`173.58136210922697*^-21*I)*
   GaugeXi*u^39 + (1.76993965967116810719127189772887712274871113077722905148\
22643984445526759383387591301515741827817634559260988756230557071999201127737\
0806994166326193405730327143794324814483401088481393147`173.35029192908323*^-\
22 + 3.0215759748330642183376452384805603726543950063127975251991726497641755\
09461332663536740756351250401173030331066143400573970134568716154321834166645\
1085017883017088258349230879696148867022138`173.5825669869943*^-22*I)*
   GaugeXi^2*u^39 + (8.434190255882966306660396424148903760803407559333637034\
13975938336498478747868490220483311543086516893137041156155994669386450997122\
14912856898195016165914745654957265829041858729351628716`173.3505183960424*^-\
24 + 1.4388457023014591515893548754669335107878071458632369167615107856019883\
37838729839779400360167262095796681110031496857416176254556531502058016269831\
004048470619861345635677660937911850810574`173.58248922650625*^-23*I)*
   GaugeXi^3*u^39 + (7.152389822723107168021369094723181035859798921319797046\
23420790655057439288194520201725076944120613802824869582960008051516220826769\
82668935103177423115627923584379087438154012282826263163044`172.93623307593256\
*^-22 - 1.0791991533321991002409234761300563374449487525672153629614391496423\
04444544353799407498128640610407702805741502014743906753658274430115598040118\
7790668707590347004877068193452905598739169833`172.17253535232203*^-22*I)*
   u^40 + (5.6198725176957529174450755724780659056475739211536776359320437911\
86578923930271923407890978798159391900276013707688110776538705654144163790186\
313122847916142972175184112612860720825260028652`172.99383881084592*^-22 - 
    8.51999331578051921242834323260570792719696383605696339180083539191292982\
53501615742697220682153453239695190118580111361059499337455009126161062008873\
70032308168688060843310620710785167365784`172.1745516008357*^-23*I)*GaugeXi*
   u^40 + (1.0230020369239381833194742068309478037453782253990064051604602706\
06807961740953154144136946905636557248062328254141408374760916592023157890960\
760794922429726165737398958285387551685333557342`172.99380790302064*^-22 - 
    1.55582486635992089966082789464973796931422817875822809763319602808844805\
50639425483449057689784543635074773847740715987671734661622219057820715671185\
6322329105689086328443063508686740107823`172.17589211300202*^-23*I)*GaugeXi^2*
   u^40 + (4.8757449090231377359809598182234906347606254588857657088561901143\
15847679262697423982839107900456841473616636213177453019146615839230988378427\
06159424353050261968127990545727226839300925344`172.99381657136763*^-24 - 
    7.40868983980914714124203759357018080625822942265822903634855251470689550\
03044883254519322332307350643213208798765314227008260293439138370574836529455\
391585288423374442115744527946066718005`172.1755170090966*^-25*I)*GaugeXi^3*
   u^40 + (4.7315110196326951268777839760265920700831384797580010627232109596\
74140916124110958819693290937515866926214163978541964774551734470167350223367\
583096082384722558712260722970245711467361095092`170.94182062130844*^-23 - 
    2.06863422956800720210330039381408365230176608159825122445643917443971553\
67378447286674698469253399923721573589242628222751599949334258179898993095612\
003795818274455052791418974423547152364262`171.58250447206598*^-22*I)*u^41 + 
  (3.766859948001824155240364436607663344600391326682560863189839657329255480\
43234943304639224749842803528101514265456953690803095367505934079489845727778\
8951491914311726253480604676888295524453`170.94528007106456*^-23 - 
    1.63313228650105831744997399511638183076455216968282991404455724297872279\
21614563647374761949410578887148610728349443333751263117895466984130784022851\
581944067058780304835330769295397264481831`171.5823219624021*^-22*I)*GaugeXi*
   u^41 + (6.9266909780824634021300709391638623779872478040911249460958419221\
04584071170945871456866911497531634165602129390644890748840252676513867360810\
79560062766921123452395452331467049825113951459`170.94815114464535*^-24 - 
    2.98224156665410649273473512151687116922222570115995027782049583500462422\
91643985790858260951097578837401810895246809565980567432678678840586649085207\
23659351375951186100364749173910126398955`171.58216815098285*^-23*I)*
   GaugeXi^2*u^41 + (3.306284317377047625238619303778221440269755626735901678\
38681423496244402807596238811010434396699939207934593333394350048500163157166\
15684267777088826219460019284953251260237601744736818623`170.94913179464027*^\
-25 - 1.420115031740050710826064343579462461534393191028547751343093254764106\
77579257075194563147386178946844770528072603855076097940155612756383745948024\
79636473101790243743335070234161476792376`171.5821151219062*^-24*I)*GaugeXi^3*
   u^41 - (5.2147642710631657351416806826368259115546917310682961070826229547\
88996666693626856003324469452150390050924591156895340956104996583498284148673\
682502910710656263590118940249219979068616271231`171.40829432168985*^-23 + 
    3.58756061100061319996151439584970183353023958408908269659971523792073111\
58053119015533754546697095983894326311275566460380524629350336290764267527936\
73536846887951815544157991286964425828644`171.2458588875005*^-23*I)*u^42 - 
  (4.088342332943363045770181821130348661291915044628909262026280590813157576\
76656400162483450888347754184827621304188080381245229105333500348028466397549\
6892036783810129540003730442277094840883`171.4073179171224*^-23 + 
    2.83228469289522094733803768093397513173439967164927581310503834572689298\
61620883433316122010550338934653415508901762995037256286329212861129684890476\
37002773858909328061177361503397331766911`171.2479075685033*^-23*I)*GaugeXi*
   u^42 - (7.4281682025381906163703493878295895259189428566373095059535651992\
53856021842717238108431078400698502874124034389581307670909568803902504679250\
05766195072638973600531543357899561270025287878`171.40660627892314*^-24 + 
    5.17199813485214259948685141735769371881933853083780800653963524002302197\
47307700182577266280135401532845367451038001990937598435905519137715076756522\
0670071748148659906823692105487382738685`171.2493829092238*^-24*I)*GaugeXi^2*
   u^42 - (3.5380397314923860621437865476347234996021343585657068037240940380\
71769363967602616293820829940216042863064067969740221028412528780859542702504\
2066112524599808628506430550552800209244126956`171.4066390127319*^-25 + 
    2.46285625469149647594611972255128272324730406230371809835220725715381998\
79670333420274888704826381682307317833827619995684570683764532922721465122153\
365241511816602852705890100261303939935`171.2493153719463*^-25*I)*GaugeXi^3*
   u^42 - (1.5610776261785375814899070514993548282716180748133665205485595831\
65526228885702493307379970263335220133408545342299435018132020360672928237363\
202748619183458779037679115848423295685625389314`170.89188197373713*^-23 - 
    1.02260654236636377690828765351830710909198603813685898954889972426524664\
10443863027684003722109585888742135627392262562670341623208364505005429007781\
36866841164826395568594783417298189249027`170.73584938223428*^-23*I)*u^43 - 
  (1.226581460760088855986396784775910904288990491907568748408599825243116117\
95070903700127506830028310764929789151615059525942362521403061578301915376362\
3370797726508360583343262759864858276569`170.91894297475577*^-23 - 
    8.07320954499760876506542884356558244019988977476467623328078729683089453\
45609444955400029385075678069016860216254704442134275972697614513200755324589\
7526453551178733343627460495122440001699`170.73729280352853*^-24*I)*GaugeXi*
   u^43 - (2.2326425907436081070592503437617790205865963228723178611115998067\
66087868395117298135951461824549055420667618230453208552519002478956796834470\
49883185565969338207671257936648986164996188015`170.91851926087486*^-24 - 
    1.47423826473869377449020874534675853255824074147876696433823072376911987\
15285202991855657539883384690863948387316076463346259090666520911106224885359\
8678743691954377393184144971675534674208`170.73826773500693*^-24*I)*GaugeXi^2*
   u^43 - (1.0639392921243821982458038154686898309962287133366608526260269541\
61211000833340999837499998734479189003234535511452697318736445169083597429571\
1175644725276022573017969036132196871982051129`170.91861544253135*^-25 - 
    7.02018221304139892614385116831789777408686067370841411589633677985295176\
91834299961217416856587546146971182796743221254029805193650099576696308977904\
13273509140684637770673570079787365456`170.73804697915415*^-26*I)*GaugeXi^3*
   u^43 + (1.1233462401904346693965011423760323201013452954525621973700627287\
92284682908734366093189897926858891032236797261010593149232624460882216187955\
85191796653776952652204043069994317629271382236`169.5184052298148*^-24 + 
    5.37609700701821673251625228260428255153607384648068220051646620258828707\
79962026692165200759226255684738672621379101593503959578296943309674325855758\
8177439534517478402133780582003455865324`170.19835869032667*^-24*I)*u^44 + 
  (8.825985666637618878233847594020384956660065533489248433535555529080578104\
77409590878571248931670511742945973152108216166415555342518151490125638327969\
38054015738289150383444927635097712126`169.51640410565793*^-25 + 
    4.24428711080385531514440969679285464594953198406369647409194700204338453\
52601600020130421652020728172162109964246659152766283877602849981321836201914\
8561136474619061896421405940127031259739`170.198445642526*^-24*I)*GaugeXi*
   u^44 + (1.6047907945702798846255294720184287056746466313961330607458964102\
27198352577570441621566336878258778463830672284522134117973446152576676884397\
4566860418140218498180013048015259513655427555`169.5146148973208*^-25 + 
    7.75043733277225753200283509849129978825566710133370660486355539503574567\
30837704384585987364559590575252548630363464539834083602579117357196396542627\
128555356234785215868256711863337661298`170.19852268191286*^-25*I)*GaugeXi^2*
   u^44 + (7.6259534815454233837945951736724997802764650165714114879510597741\
64739047430052048400620666157245716828670838568751841674453915362137217203108\
10804406453906053126833867111193326717306445`169.51374704919425*^-27 + 
    3.69068444417726549142992147547204751821698433396843171660169304525511698\
71827478278374279697409328845358356490649268828492420763132913027236379306012\
91835969344513581708012224374444650528`170.19855981178657*^-26*I)*GaugeXi^3*
   u^44 + (1.6099723036580598078024412533944415450285440331218116801980229072\
29435936265063818404927544435562431598045795074275804327887348810815663552159\
12769757653935239654132228843626279252079142295`169.20472031575233*^-24 + 
    2.83580693221548782305037207142632208988577385547148564139207808581957476\
13215219070245850993477698151206083231485856382570124317998574975162861479338\
258573762803815740556402998496306481472`168.45057857064393*^-25*I)*u^45 + 
  (1.265532383585199017140982310670755304204009249812370133290287683426344591\
73720554521433890438889929877176609912948000289547881691395304522693827307460\
736951515580124267720921170587631305651`169.20466342015135*^-24 + 
    2.23879494648591143925029374059972796569929514905643603267795638354176954\
84117278213351987626429761698320592024857255038871150777367296033023311694214\
414663496950380847807686139457131860064`168.45240447532126*^-25*I)*GaugeXi*
   u^45 + (2.3037123472846746029380176905791259111810274941644176570677777353\
58779364076777632935785918790665022959678304482712493938161909935029147789847\
3641860751551416690742205869773357431188952807`169.20462182681513*^-25 + 
    4.08823425010470784558749291761689454605958244610305710315105078733714439\
27518508041773194796089130057802820219304552679677753593453323190738221354652\
40938551617026067860534039036954402591`168.4537293491035*^-26*I)*GaugeXi^2*
   u^45 + (1.0971057072930403713107474920385149098893918906313722640478790673\
07894119031572089020496641217279273932573701601848920037639883689358941173953\
685858351311073889955766090333706978660146227`169.20462303328586*^-26 + 
    1.94677821433557516456547281791280692669503926004907481102430989873197352\
03580241924653902283851966694191819152049786990322739806406344376542010168882\
0997073886525050850501620906521638312`168.45369103653542*^-27*I)*GaugeXi^3*
   u^45 + (2.5539642178399947855340648216891156959085922823335512986644967188\
29922503397637843072993256271358896177807342077276278987609228366056287020953\
4100319221158900277255649300936310476894014138`167.70232723415342*^-25 - 
    4.07865223303122361072335899439355120063425374258738437607763221994475904\
82897962890304386735685066846446994501046747535611252152782931644837532789525\
106102590186971874546954183940097030423`167.9056291025434*^-25*I)*u^46 + 
  (2.003719175628938119767499130740149886245640498167597149876510429488634146\
61611211576196870271379904839866457143913977907132513910288679164392188848322\
14337478542029465258768715964258229933`167.70037307349529*^-25 - 
    3.21998860502465021899212552188964568471125295467425082321918333153533609\
07551023334450831633435579089300258816615853317587830646933893403819104833835\
610080992252872532537068286159948016785`167.90639055389144*^-25*I)*GaugeXi*
   u^46 + (3.6432743353284258729789546801425404220843184153994525597510069768\
89787220069643921760359748922198498279316794738542005507831838861654077892309\
593633636066339109123680265589581614169128389`167.69902601837958*^-26 - 
    5.87997919178414387815953356171152690251620104766602324240024782280365720\
92049694784649344721925840076113516099907210406029951616140153172191408827004\
15753920324437592898073424472009296165`167.90690993310363*^-26*I)*GaugeXi^2*
   u^46 + (1.7362850591133041553450794302995048677121512142760834977981101814\
30873461049554652591250889224642260739717820253341469140925613001193954772656\
40222531859848955698304483854679505452964733`167.69927774732528*^-27 - 
    2.79999009132578279912358741033882233453152430841239202019059420133507486\
15261759421261592724726590512435007666622481145728548388638168177234004203335\
3131139063068456804670163070095680808`167.9068132136584*^-27*I)*GaugeXi^3*
   u^46 - (8.4471365797647575483096454169965093781676207219078720233834190016\
23385642516094596429650301796015217636526827925767301513686952258006762253505\
270504519548911706335256351485703562260722422`167.84221289009872*^-26 + 
    1.14126704127813420524109952303884866964760724140213660740057535651833615\
79336347058953817514592578487939556018615483323637064245052750956640449154903\
130984289513541641655091812871702789923`167.97289064928376*^-25*I)*u^47 - 
  (6.664359925046088128964160029813640004918826693783593145883293601135727221\
33558919977089136632474439517131105875934642883552355982151220972669104236805\
4950629923793740584201400894386811106`167.84202630731892*^-26 + 
    9.01000295745895425190341728714880528669163611633265742684664755146054861\
52655371518056454062572988062680705410122236765555770355679612815582493328182\
61303386458059190780337008226488329629`167.97299279668445*^-26*I)*GaugeXi*
   u^47 - (1.2161315133052869416003757227923654529159643187363496359713193215\
12254384383997785312925829389807485648981567678553616898806271477290591267172\
244861333331178974447030596897010966734575336`167.8418327651759*^-26 + 
    1.64530488788380903730410228721847748713499442124335483446764868331018713\
84397937407645091611426371733185172292283191061536271108428451035888977042537\
6945540100538472179467009784341201401`167.97309861070607*^-26*I)*GaugeXi^2*
   u^47 - (5.7879182953781313152335516613434483049574797974610468597656416894\
23770554979137836450242513424361102569258866247409549355110138459159936036205\
4207208434421021756996819346732716470635423`167.84167827055379*^-28 + 
    7.83478518039909065382905851056417851016664010115883254508404134909612923\
06656844798309960054411293967548439487062814578744148135373576361376081154941\
402638143113558180698576087781524606`167.97318297192106*^-28*I)*GaugeXi^3*
   u^47 - (4.0804273479483607652018804526882999871349350126078357496275263797\
73197603209964233346688188361432373923631611719372701153434100741241309600775\
19462017907537582650918696878328457438614542`167.0120015650137*^-26 - 
    1.06580643973142785141194490996827405440561858852467246427186599388644802\
13524838003415613090097800477621173717212680892780518791575920513406912311377\
30692639111598584894280038707021507027`166.42897425534332*^-26*I)*u^48 - 
  (3.210917840798951997792437162799168609320711353165076797814115689549619029\
54357767373055305155341763257906616296186224283218058664136789659655587857778\
5331768890104683228594121783272328448`167.0119109726908*^-26 - 
    8.41426136630074619535745981553900569267593622519478261267262626752458964\
22564510553281155974456319560167160925363270206161990459809898790054570879294\
5283662456525198600749547036452720565`166.4302977775461*^-27*I)*GaugeXi*
   u^48 - (5.8495094404568280396221819703828654967006384692988018543237495563\
40986395856800919613326135696284273136537043868540909352762616733613141028496\
55881991392417664964007661103870746036754207`167.01184456196054*^-27 - 
    1.53651729297665800089136222718538364822777965851382986840108827493927289\
11946562796686124134465936615334872864631553689820885214400068474705617291001\
6095277492061123222745360922548398826`166.43126256820346*^-27*I)*GaugeXi^2*
   u^48 - (2.7855693639982550542987405327445963414709922577389788689674937570\
60121487592405983238488249013143481353752868592157223731425894892535796128714\
5955014178934372860550726841872021579297344`167.01184545431968*^-28 - 
    7.31674901417456190900648679612087451537037932625633270667184892828225186\
28316965698505353021266364834927966022055017570575643878095564165264844242864\
80727499621958248702160043930876107`166.43124963466101*^-29*I)*GaugeXi^3*
   u^48 - (1.5703503307328617304786068167806234824811265382905667255253405955\
92453524434221560968941036536412913529519126743971596359267451886441130323055\
90504814948839359501231404757296507067290892`166.10915009965365*^-27 - 
    1.23114364348388748963239934654268822970944306694908482815576693565770007\
75021044105942065192267476708152810281146199025926309757130197017791116818650\
83696712895362860889726898327003648257`167.00346227645164*^-26*I)*u^49 - 
  (1.213127494192847074435419474028297539125567319792997990074838482709458491\
14125302508922075344848147294010077267572144985467494174337184442647752684252\
63923189262353180715888679777367433`166.09987008753993*^-27 - 
    9.71955508013595386551894220954753865560086631801909074859816001835026376\
97534558731121567307374816116995870640627887046786655977343660666771974884085\
5550036496339100702412820713217660534`167.00361002712447*^-27*I)*GaugeXi*
   u^49 - (2.1816774293255162249707011805193301038116726144591575472511825441\
00922466998233213396659228711646356154638659770815941425868926105494121925305\
1298447708437041160868848706735121376813399`166.09333302178084*^-28 - 
    1.77487527550308722761650249043911575450102776242087744104835965552483077\
53462832463943938377868444682234028551766831547674085004558407600019230196224\
3187397968896705345658286558590532204`167.003710322754*^-27*I)*GaugeXi^2*
   u^49 - (1.0413780628201243433949229810464162896736637706449921720280938300\
38837906934161533642899240067115960692643076586698602690776783611042473592561\
076903310961428281293181219025240158769832`166.09435472843677*^-29 - 
    8.45178702620517727436429757351959883095727505914703543356361740726109893\
02203964114018754180325927058257278817937293084162309545516226666758239029639\
6130466518555739741229935993288279`167.00369484851848*^-29*I)*GaugeXi^3*
   u^49 + (3.2163874398255161402052047334012797207129982669224010670427511468\
21003419719131759727027402794269085677950378308594561609188643895346289061943\
26269296412369270020270274970140330608768907`166.2200943774255*^-27 + 
    1.76488544222454879920971725527227699988451818865382201168428388943835547\
26887467898039337219355096587139252939225636275970837771075632355816401089258\
2927667951367084305581085800405172763`165.95944254073743*^-27*I)*u^50 + 
  (2.539174678578207666987936337748759116943903245483738583976302948058027216\
13075868825567106409515968171960255269896856246531245738343664700825651659272\
346995202963130826172909636620230409`166.22009126782538*^-27 + 
    1.39333061228253852569188204363600815780356699104249106185601359692501747\
84384843077399476752122444674057304952020239165240135082428130807223474544151\
2837632593184540241252564202774748832`165.95945286822732*^-27*I)*GaugeXi*
   u^50 + (4.6361588833773996336919197422037007442493119546505107881057768649\
55396014377372897977255766581343181617797157687543820077594891743038900284651\
8367304385732186910123264669892351399085799`166.22007837113853*^-28 + 
    2.54434285721159209039387155794401489685868754886020106947619874221090148\
23659278663077305373440985926539426434123914997395029280955717126234170906711\
03991551701630734840225529968298056`165.9594956934108*^-28*I)*GaugeXi^2*
   u^50 + (2.2070632839115556511867303869047239874281367486654063434181251951\
43352837127747233932733086512945036138840305708817882779354702729846495575413\
25882040342853517143638330986441614202206`166.22004960919682*^-29 + 
    1.21159183676742480494946264664000709374223216612390527117914225819566737\
25552037458608240654019517107875917349582816665426204419502722441063890907957\
6380550081030034992391691903252251`165.95959116174035*^-29*I)*GaugeXi^3*u^50, 
 (-1.401774932668378572509908426359065760472544845840804691580447936205080984\
77626522217633975879459771119084680001630478345654429502186969242049487622524\
016762811867965742693233998873009068306211054509596343552322925`190.906287943\
9152 - 2.59045786816511412058396749778400915791433395092956118087965574507174\
89415759038635638645631170360371422166317871345901607006115500406588709599053\
6231171116214159166495798521652941714353326654210836172843604374855`190.92346\
839293756*I) + (0.40483458841125575491297626362837882014747032992836288011874\
88950186262903543516054212979178454704312480763090792681032357576436494332239\
6781978787535716418661207369401537165525036436834447196619619094425105090928`\
190.83683341252518 - 0.635122051263758662103982567830996403239452328442636473\
41170331104550325946418155924036305974528006006812003725474966324832476169979\
61881311184310543586206472325980788414228703993712134050026416261083322074241\
5978`190.9449369398309*I)*GaugeXi + (0.70341545897874179693371023360844555896\
53006332982602503901709874812962266405903511394697926617882748819443744669053\
01288020448650892709327020014262185019713469335124301418196826919416072456988\
71390663368607963658`190.96380875397776 - 0.090178831029602671573539710687075\
10879129539796347432835153792770029522419355569055505683112019941633288306904\
53614141575896806215229635832704559841190847185551594111403110875819498618033\
1069082123446391637572912`190.75440537689494*I)*GaugeXi^2 + 
  (0.105765423120796105836355854608642354464828692283845946046470810796427047\
56780588501695347330468813436508789149076436788132843738166006996890010544609\
490180799633779693333520481452149283179399572961303696610823202`190.964966152\
72517 - 0.0123463577109100781699158985848569493897189909855918769496137313199\
17531699391325783683732652513827422270784755044825709030940466594968998586063\
0265527231941800117113586824950245471281361280911341284127598785243`190.73816\
664986597*I)*GaugeXi^3 - (3.4628173280447090288404160084543699652960427432590\
08668188654055838025757448385969351444635269562633124151003340792301822310338\
02525194594602499452881339983744225584376541792267740291548146711172274508269\
924400138`192.6360132092987 + 3.037971563395824720201777978045763131945609634\
50193342202470504983552843738684313826959043643653496820785827408925382204312\
72162040788174396223671682045694526449203582956036615182173737854496219730142\
3608139151239`192.51745512345667*I)*u - 
  (1.034385731879704147983307163102594359705379202936013043725596238183811545\
83064655447459499510338142468159512469079571511711934867163998968594158001736\
681118114413115338964275246404472227454204630759309397052539195`192.595446450\
45088 + 1.4747205559401330891099948899191650131166300938659905412927954655271\
73677416513885203739551702560807649757530251885814435641369412595086253641642\
77906720199513420792797982389607738610432992994803045644598923089072`192.6115\
5477114707*I)*GaugeXi*u - (0.313653693608414966884166563471782583438152689619\
95991688966829293278135382552903641397550891243817147997905819263517151945797\
97351084505856458119363300637858406213610528850113362799248335233381897870143\
052436038`192.56611763251135 + 0.58221385020010054001163663360702105254087284\
41816767321816081205215960085362474351173074214623716593953370479208925485661\
32365135127982452118276086749588091405945285441050259908165725460585590157806\
18144796311855`192.65244499945285*I)*GaugeXi^2*u - 
  (0.021935133854765205190893080736119171499701666320836752369493209601492807\
25943782393227057488060286116801072962094663549102772741216569468330729615333\
20820738824147020858614336442039566987195199141499084039568877`192.4915349252\
1353 + 0.06498508682325500704594759744641241201230294267281358369082600802745\
25690794293616916222576212641044883709431658354700745736492235917368127790960\
0001527486194235222833480471551034121790118425680856782016758537416`192.70688\
51921104*I)*GaugeXi^3*u - (2.286699485312448731272701608663124970737527376768\
35230824226431805153267103219806498296307019276905490898587263927244012662571\
86501740985419049528316972766461809971721247733652284479117390523318517041336\
8655798385`191.75373036922892 + 1.4647278027009090389553007432481647743527147\
58377350547921968316041681488892803774610915168368377116313179105375716652742\
03713716639108643665040221145929391596824778716321614226236538009774722333900\
242465911678771`191.53871602762288*I)*u^2 - 
  (0.776002336213131486573081383881478890875000383761086547520504890762068208\
37589468318122680472983456393674232368577043066107724224929712123521850591263\
30083614220381880654749178726477026646279768427310789925659846`191.8180054483\
8256 - 0.22796430031364957705838752330245987250041090641553934240060668507104\
11154059058189307803860988011578615889308408219797704982412039739446662530795\
5026653854160110988264071799575742010442982387625245528074184120676`191.33119\
63643221*I)*GaugeXi*u^2 - (0.194838617201701742446607829437968152563507930343\
30995466153008180938596194748398584337437417612754702413510528796675241613401\
46424367232081705624399836173574793867491502548894113140380148529344875211499\
924690099`191.766406633262 - 0.1441421011793413401278550824018694567661959211\
57835643804143280569762484071602624479828144760534926358345530265941635548417\
23991485633388570678587980981844549897355992761211087569861098763163116206431\
174774424501`191.69168178873804*I)*GaugeXi^2*u^2 - 
  (0.016321424223482854263303535292852373520284618250179747455421806158261972\
81280524114793997211821494008597748416681271062864188201320340786530574886120\
204003120227476364069351242938400677783041717851099565805673479`191.798204559\
58563 - 0.0104331932757529642869526914056952983500721449878544596868340260138\
38868684570234751613810733240681102587866490979599373162180303889929839289831\
45348697517923234190580465532332593117650947433710739999299284015535`191.6672\
2058479994*I)*GaugeXi^3*u^2 - (0.69593574671525279220598505794895098394697964\
98032091748339992133428807154658720456245260386624183308571484834814042983925\
15874785298053735657953618167273250452079801458822432960924057548157729283061\
14697670525705`190.9983229873722 + 0.6376013466989822707646349377879781358749\
86949410497160029986458485455086770978880631202663737290135132878940513943676\
98072396151818543577298295176278787757079467279571030099980885664489760765714\
721226964007787173`190.9344812136574*I)*u^3 - 
  (0.030418847858557855971730803345869821979557980577037566044211237965042063\
17111227748342021976023252594753482654807887493178758370246622922090835652155\
566456812510951318910144230500355626639401398170042828827180082`190.485970837\
99987 - 0.1168647013549180011133540698956121793340542999755708845961021047035\
92866562297585554994683114097766153334403469017010322212474504328902155167404\
73568144274585253624375990792221270129246502457327627019638671931689`191.0695\
3781312006*I)*GaugeXi*u^3 + (0.0220035793397011165653072501955565333427467072\
34578588889968350136205746103929873984255507813421437608002247186690614021767\
41072796032986955520252444037997663691275556973399664655821129602630087239935\
20604964338`190.7656473782899 + 0.0528551114067468161484013600639131815427400\
92222601546745237799487011210275649394011166709144637991542226351708610413414\
63974701475760163629575945656270627532275313998957015140117424334438290274829\
983154097828598`191.1103042923014*I)*GaugeXi^2*u^3 + 
  (0.001721064679900683711796599272678677948149149187826523070186178522115375\
72761133785699350677540067225359515341692740565127356835198469367661044339678\
965041514919596829356456033540585925949607789650481980303198625`190.814329003\
07053 + 0.0036491007977882890410901107667342860569164934742857440911006454522\
37851254223164877648873187364293067137597131480493746848476280468441674629732\
61230076048030042034928715182554053942754489832481225049154527381867`191.1026\
6848952398*I)*GaugeXi^3*u^3 - (0.16480633535885560021164112016683705232846688\
11015344734291751331297913003645237814203149895655860736240354344170548863231\
00327464213791849164287359743294415749386727281450012108628561215727079067910\
72850942810522`190.49165298797766 + 0.231098145104964572904096476021214003187\
36895011889423395974801008439485325849213074048413534070479050245512280010459\
52697843599688441731698738818146957578071701304506177483845040638924812593288\
1553746722599017779`190.55434965883862*I)*u^4 + 
  (0.045979550920538533257737319387974879423285910028560595750071849034350722\
27174729953800895062458353018612915391497012817306631443243408628836299352681\
725509854458588107252939879225836628859268073164677775447483841`190.674193759\
5323 - 0.00081842367750024026677472873341356948432004867037647459139009645033\
37838482263901831095963709121287996554376942522268022695982062805202692874643\
4489404559916104657031653358604358685589010307418075677725045823745`189.11004\
366811997*I)*GaugeXi*u^4 + (0.01836401223587944227820976759085611891758998089\
86205326588800091407351841331852076067032595100076604843433310291764847581961\
14265996593941536355344445744943975683027377976699735779952709604326592159772\
24078393758`190.67201488909518 + 0.000743942644850381291963061033052448204059\
60248791049668508642459716182359946877178646437057095774818621718493622796249\
82837463653597305434711803936709942653484355998823720098760001151461192698229\
3190783308579673`189.4497368517403*I)*GaugeXi^2*u^4 + 
  (0.001207213442899424611061790393798919814737496470624915792491120754954306\
23390633567076482742403877300125959107825673437036796408762896655664067577508\
690595632056988987849303205191995994567461142974706683963149158`190.664947173\
137 + 0.000116835377474403704389421298745901820974343330776173686406156832317\
28714687032972360867216033869140866228925629897357849822256414154478203483137\
230071500614002662431191242141966059532644189711365012062680355823`189.804420\
35911742*I)*GaugeXi^3*u^4 - (0.0377585548101180547208238474241972319489246950\
62112767271441431915884495507011379849300346640866552198380323412405453800205\
40541560670364930324899807332878893293094624089559420601561718308028735399975\
773083129149`189.75235570361156 + 0.04993950333993547872596438516629219265296\
27554918429427397713312692103008655856650538226319230341229477128139831268059\
54323324911106978390434183689616560409300070062688827965849361468720816360960\
59765410026329769`189.8861086297128*I)*u^5 + 
  (0.010649773587355878327287066553236491100858651112853751290779322728220429\
91092049834752256746437214475672483975738231222751693161724293091978406783907\
761487613539098160332774527680541272055436541505625376972533443`189.829838281\
4312 - 0.01375023336588678896669335806903877492394672527445151837661008073640\
20600565444637485023145211546631621709452940832665739108290544680191088751903\
7704453193788397476136240861445501090097135724185670408612804477649`189.87337\
450862364*I)*GaugeXi*u^5 + (0.00275884214062272794815071783939138770562069847\
30940233595765786775037380321638556583835456785234028273094325765574200386909\
87324857894880499854699989999609038023180457734863717668883379389181257713859\
33787261701`189.76001486917684 - 0.005431615499179960564552436504323721812052\
99884587160562507761950037780253885202296784219448942376731203429476512167821\
61604292572717102444856267120246366991971662948632879348656969246759727240839\
1941418777573096`189.941694129725*I)*GaugeXi^2*u^5 + 
  (0.000180361034024828658776186529545832835412281159636473854621266911142674\
51275686398918306491115757594821188722458680855030977472778885962339379240990\
178549837061910181548682737903473908013541334159647251743257849`189.774535772\
8895 - 0.00032272877658010706329237736649459494726245967565508770391699736618\
80708845513717896073697191403174963090022645147244691554054128655337239795476\
8189047627130819979761693783811439192526627135315109853049491467809`189.92458\
498412276*I)*GaugeXi^3*u^5 - (0.004608931365979661746945740044223284230701560\
70013270928676600213613424604660585256569435712363524920352306749018193374539\
72604498547970005866508861380957967738760052126892040939596198374734572517911\
559058222742`189.14963689663955 - 0.00368171694626397108783310971793107740602\
02211456402010438807202933867492782649273750744123169407703735215798637421066\
24125449729342053312729119745531697874649606866544965022686340041732802648043\
3308410258753243`189.03508563674163*I)*u^6 - 
  (0.002135179084927040829332973142494269317557131951816777482618029413992469\
74517824671263768615051728217138978160109958205209207021300330412629033755195\
347946872346277476666044830141995229961188156704211317176295741`188.970511374\
38578 + 0.0031923084779791163183379037308119952108299738360680859051862282981\
04020375860320225278338424119559994210062554499202452161837937326355396861885\
41758263154236933952990804444328980075075777105775388611819123690089`189.1588\
781594295*I)*GaugeXi*u^6 - (0.00123592308948030097282594064676799531542147284\
57815765557777822366790704275822698465326434648720024262060000922322585476740\
49388107488036183372424357653085822828717457833844069779042784051033658375856\
46138732578`189.0404395841299 + 0.0015171252282956516692851291182560791032381\
51173858586298598719653551158877580553961353892948310349726275863438189998108\
86789588522964621568237329531623153475887968670802032505508892562030128989354\
584404513799996`189.14679465922572*I)*GaugeXi^2*u^6 - 
  (0.000072550199926990277193522368051091128357940975210438619277840479841024\
08728882069232524609447034612677690956556812077004864891545612251290694162539\
552396191796370079642338209665678408080941879762851749912106396`189.016909084\
33756 + 0.0000933121717300095855429344919456145402186632754850765823589937564\
33896966238499844209188912647801094715373749297623929188565255176678358602864\
76653347293262246778227937194952006832438866407513810339983031878465`189.1423\
5383094595*I)*GaugeXi^3*u^6 + (0.00320567466714587196269915368131696064437257\
04315364977622935807994871081756338243339217918518392856866639397923788085666\
80505191928108246074144301010843122988982762530726214208024615487886440621169\
85820037415317`188.2814665238791 + 0.0073382034462050548640359954417879677288\
78271006214576283754517198123089861454954171946350246987993383515423635626380\
89805384108998463409678879113254697523695227769282966388425194875785202495256\
059176532138708597`188.58878042672086*I)*u^7 - 
  (0.001332411508281951072507589110541603365617272383450512531575045602576942\
52596421714238621683919236500615241980248286981619412781694932622907923304430\
29262012642625067304117816146663232895932459548867283839425311`188.5792992677\
2275 - 0.00068457265059489093182101044846088754105685574801255308186577567382\
06982581348486597834683920962581555011361388788188178502753675044090286004551\
7505197939886569613678197883975644970034104668269415702913253175442`188.34652\
203565435*I)*GaugeXi*u^7 - (0.00061792723031109415078494558568989437625134918\
10187155954301496356885683118797357433364447864396781821274466054150412455608\
64944828607153451491506899550594660631894811777956403196947074961913274011532\
71460889969`188.60683013220654 - 0.000179823150540500157519469502202399873857\
40906479801460199921202755729593610080563881639937332541126517785683090261502\
09937604353628694984906856194688401009380160296745621639454412559199122705079\
1736734004389014`188.11489571487738*I)*GaugeXi^2*u^7 - 
  (0.000036772315542522519028690520805137447980770681986994988729478223271047\
61458446016446307963902963065450986311274837867168196842146769856948900463428\
217051519904089701945943982378323154211041393132369604168865726`188.607076026\
76754 - 9.0872502619099460168120484211867441342246465609685692911882129458485\
87597617249126881742540862854487347660548868753977357816075112418886014916309\
73979182308693169488693185672451374740585066914681627707636167`188.0410684180\
759*^-6*I)*GaugeXi^3*u^7 + (0.00239258425932933159039191448921892681452655901\
32861132340525689679901351882814926054123489181528248442134437728170921659243\
05407269402908121606379425479836494190836115401136127800350771437753222803595\
77679649202`187.50814227207604 + 0.002581496371489559291257246719944457886727\
86694735203772798139321930753494905367932304251282759869348606155407492897549\
15952202786591768794767586381882448964310405975989669333479100582864009900018\
6711909425489177`187.49891782218123*I)*u^8 - 
  (0.000041402059250174629756144896141933560246029912907209963681503165895523\
58329061720656982545890785169327643597347749524744642197807115485869736786417\
5018767913014058632583518369813622989244884749295144397231474`186.79698182726\
622 - 0.000501009753504235980739016544888715290344323243163965315411464543560\
89722369520962070091093497260755359372512752027117193292042777933235457343129\
758724903790601629503595758141259997253299270646241245112437375667`187.630080\
91674118*I)*GaugeXi*u^8 - (0.000030227558048147086905571232686539800220800480\
30842589952001313876240055203712270311225817855613776607960496426809013573272\
46673707020158729838416311553285349170279571572143625787806651502200477128658\
3845383327`187.00884101427025 - 0.0002095042439466364939823439791826881595127\
47669455090756828960410110939139958542756752179452965367866409421454432945065\
29281312631731102113936756555276907320065793044117320024176498289130363346459\
715021688727564`187.62572147605562*I)*GaugeXi^2*u^8 - 
  (2.051999698984311789239480450547911287551771299561307738336623315372223474\
44567423470076692583742250989630461379015026143094026066822143580635065874413\
192137201480791588812742203360628753108713245040722840221`187.0709528196976*^\
-6 - 0.0000118661098330123641379109035274865705656463701478527389089970330691\
29484494549521167157395184015076515732003401869916426093936814735171649936907\
18978222157877868481534041076621559986951869520821574656161862519`187.6205094\
2368433*I)*GaugeXi^3*u^8 + (0.00065804148179186837760650772880901737494063862\
28880234257245863232269408791910404276931482612116755249878472208847992033271\
29191323327970269132757801655096606231484904792117011123265634491275080456191\
64699029989`187.074328359558 + 0.00024604163075104922196286214184146999093349\
13888320952940434680681757592407136249541151872362971317188500269408293503730\
33165197069565682764461548409543972631587533430413638912273428610843798419493\
95656556948631`186.768996229398*I)*u^9 + 
  (0.000122156661738902075847215295342860434634126470148986492677058799475761\
51552804966667582241905067971969385504141311899279027543625050898091325376655\
758511050080806054699460316687065055034369183302790635635053138`187.052311506\
79685 + 0.0000585012011213541073939996482345084383844738551568475800071883605\
50356199511595031572177964332426498130057799431754459715505732602717978440070\
00536320361366920100563701701035527488833135114406935537648852329161`186.8370\
1853987967*I)*GaugeXi*u^9 + (0.0000579048089543488161604935003693059976519927\
57699766048325823466846018241383476673813678542845263153310753011017595930098\
34420173437500911019944513220088475275743996548450461606378364266403188732108\
167874174442`187.02317292188422 + 0.00003645426745187636385113686776932655126\
72950092656516004816184959339944855025794654875844218474045125503168435659814\
35529768703695011505293037342278729034217184093675089044132330218147781843914\
48157877283636611`186.905539916761*I)*GaugeXi^2*u^9 + 
  (3.228280971550896690518040536305246867287297730588802436689311508313146053\
29335941202456649467612185235486925482580522443731098399822893312469920858961\
057362329411471134476314342946050142048639975603576627038`187.00945952669957*^\
-6 + 2.1183112988604943832814041651081719138636278253344495718996377775860693\
49638301166278163820687687677485990507586225658220125554615568629850010367137\
77215515034893861143120698971977506163748184035600358262072`186.90512104370276\
*^-6*I)*GaugeXi^3*u^9 - (0.00001942403366655602937510409249341199775309593930\
58099576633695816396686550038500723617360615554738058266183750107629257537235\
95039648580548235905176898784914921405732771892892688690225218314819847417955\
08786915`185.36262610037753 + 0.000157038999580934762023403790148274348038436\
56776722759656558263169656805261098646232183216636125479766660621507281206649\
37595670766739147911340999454384020986789248100404112288446685958749430590245\
5608625124452`186.26983090959627*I)*u^10 + 
  (0.000029803992426336755121223327903152620611179670980351051387284565909366\
37431834531228946953849561452847324548934125651645141200084593324257995914591\
069079184567944712477494058197474423602545885200779004667673614`186.166602562\
12785 - 0.0000336777729632215537391988023975437502177694717503239845294882828\
24191859004966871738404039488259001276773871870637490765125892516238468338061\
27779781829334973924267614472106545642718692848042532264793354509939`186.2023\
2192727556*I)*GaugeXi*u^10 + (0.000018494702979218459013450814239505103624087\
96792158319829397223087387649665062772534156768629117970571343261375961806014\
34945680647894704280012050607336751084230136997232670344001968717874510449623\
1734843858667`186.24450521701075 - 0.0000125720707074092859213739095756175680\
56148734215094896658881423604226195688624190402085436658385252949863161494839\
91114466812346701094574086713096476770920032433524094920220213125140789557719\
617245920127521142`186.06550852394457*I)*GaugeXi^2*u^10 + 
  (1.041095918629058601091537661271295575485701056197392506734856829165662912\
76348693475105460396450485334156050060723197394325429966724167102583100267745\
861688718866115156632174931924151657645451142779816242557`186.23932491049683*^\
-6 - 6.7386421890591862902180341372724102487853841448451178616922974371435398\
17388548424961329539482414233920108536995684590083375691044685600876317716370\
1466749428461181378012897197028324086730680712731957478038`186.03985701003208\
*^-7*I)*GaugeXi^3*u^10 - (0.0000801278085988274211424880500347788610173083847\
19085885152818333863438618880700848550974784401512794045338653760050453962736\
28492995135557798002249726651458295727684128172447168466868488128788629819303\
934325802`186.2171396752698 + 0.000078125893889072541555276961258935521841790\
31629480118789064491858285426136456256264345859951272078376502298850559258290\
89509419021865807576749808858263035241426518641233047582810236302158620134673\
3157108013695`186.1462221509151*I)*u^11 - 
  (5.533531208392962752119113767754170151069554580577575397737585088980534619\
17154889969294163452050010216003702655424326541008415392174994720072940298614\
595792687199571134562782928351819772635346094008343022134`185.994188688062*^-6 \
+ 0.0000139926415362101819237257460280537234444102785479914894354215630354248\
10805076216994778144527336765528357172073462763655823947471161324555803420202\
57449506145367537387943563524108576747256551904762335555329693`186.3021570378\
1846*I)*GaugeXi*u^11 - (1.270267870427987494149371646302411204416914342935538\
73096494565155794152517792877076426350069666522529488596787535342206842560612\
31459308379787332309981731202989838451207756113142831280398844785574874382292\
6`185.62448690735107*^-6 + 7.183002479117752735569163659689907443189036275515\
82542665310435732294906421700213698110614597448956222345752696702101481125765\
49685569813984968938623644232956124898772466567503040023280606489797181764244\
2267`186.30908593141245*^-6*I)*GaugeXi^2*u^11 - 
  (6.348577735957626817529421451398904021460242110463782097872807751862196527\
56973065418561423918963183906528699263168292126954497701664714708621424937594\
8068907295608882534198944810451894460731926610065650623`185.58510806595385*^-8 \
+ 3.9185149489068458352827682922964214479760605219247591360465646287267563229\
25386349744286174297772552910095853008615706356236167674897754054009611715647\
945153667426219101663880139036800313198864929448984144`186.3095526410399*^-7*
     I)*GaugeXi^3*u^11 - (0.0000264884366418619829544095772687339222363313997\
78295189887805968988693095995993996934557042714813335933071669602499273457277\
74408629379549528378134827163882207642452173944493880579604019550245683659784\
587414912`185.6777675242375 + 0.000013272261212931671698979727812847597728189\
74501624917001567744991933291842418532180463875519104400513824607433389004684\
77008468248750807257543235722856753621535895936721667329042332957657156502496\
8422401115865`185.5006092010381*I)*u^12 - 
  (4.209393204151037543134045498507224716208509196649430410311703473709338337\
02297555027336427481824289138032426498035652415519369195852324846065207673096\
429814130718846725830322632079309893283844178483017733537`185.70980078482884*^\
-6 + 3.9397521682674953777927008180959702824323771006780634300094038643563460\
82236427909741020580767559587369731448075345210609179613055071997999380238423\
5019053384452233693870044465203962879506062264583695090912`185.05072777563885\
*^-7*I)*GaugeXi*u^12 - (2.291765815333931321405913505031825446750910910362836\
87841012424479555975183468561233788711871560674173918234425780317253270945620\
40903865588887339383738726033271356295044209212178207990287266673712184647878\
5`185.69760908517122*^-6 + 5.632690930658470368651444263236331525786114297997\
45139926423934760342372112739492410135840838179375690036491089672872665358248\
34607042060798896413824046908905315128692272057239243028842685635765147651776\
781`185.344259864537*^-7*I)*GaugeXi^2*u^12 - 
  (1.233921652047918502268231048936858634094603638332237022642180532752805945\
06659426005577659761184608993586469172720185106844233648397196048045455555729\
94675623669791465346199327165154976108856272656124434138`185.6967995601853*^-7 \
+ 3.1589324375932579627060078109708800664386250257434764536620704820925789784\
93148230650958773832911474019018873488382882634953075402370394924654216022394\
748781774911353359410070165001287705101841516558961342`185.3546856160428*^-8*
     I)*GaugeXi^3*u^12 - (1.1303700956830957341690393238105945093510759109671\
22925253449211886454525107488165205442981224474707012117197788056852378513734\
10234603719577872758719283816899913493224462372888749354419073754436507084627\
086`189.5966679145266*^-6 - 2.12891892832813709984143911586212284182579058343\
65588413416705867127440784778258039171116982251852236260500064007165694116913\
21429658131632890004833037877457937830620018620476594485982918807413931089804\
55664`189.87160637826088*^-6*I)*u^13 - 
  (4.508445922607134744929252523824300974519757640521857749664659478974546038\
18087182501282044514257824254563522688774219405397972285077139589316013568620\
17780941026881153421168700625713778541199318596006890758`189.48303040316927*^\
-7 - 1.1647010877727883024007541175667940581388428931880934057102709548608261\
76521610700137743392884164558251052454959683868140056945027584632285954093520\
40146033810006841685844749748268174463896297891587724299064`189.89521801943374\
*^-6*I)*GaugeXi*u^13 - (4.659589724362612490485620106375934433704100919133159\
26854229537554109290962634877348089493218637414995885026320285156882098577209\
29559453570160478544178423076726449315292179174308948859659232903089249429429`\
189.7091964676593*^-7 - 6.089989663724810310381532166915007991925009547794182\
75275773004503618462766122450695239962806942352034245530951799183298418402352\
69668623800942783053019165286515525685568610042783914262523765169221706879151`\
189.825465344324*^-7*I)*GaugeXi^2*u^13 - 
  (2.515604535442201440470759208133059390418682206598494657681054164295296907\
15857635886370895742705000423184801637278604049027918818251939314329646256602\
7055628730964253718894346195859590479864450010796475622`189.71473588232197*^-8 \
- 3.2215299684988496407614773229730447305118973928345060558052900829124847914\
14270756774932669675060743215958958828385366524436309441231531285731237017384\
82834452310428388004307737938589595297592279995206649`189.82215568901978*^-8*
     I)*GaugeXi^3*u^13 + (2.1272176932620944414134423961373317511914164880244\
56569091458415683725164631530430122666720094949592567038590183623067400427601\
97742989083034538838948691324953219652636486707721371073631331792623786116316\
488`189.74252194129863*^-6 + 1.8487726211219929572422473347486380760231064208\
88080765386103370765377317069960892505455887882595047601341433314360875075539\
96329031815220585185081480595242111752827670545429063790559831455452290376312\
752662`189.6815935056462*^-6*I)*u^14 + 
  (2.965895815440728091245224905583663141598744010054172543091386965686772558\
08150261425278245604216966942720783669279824364500220982126929381675175683182\
50956414952710043220722022977044211814207330554582495332`189.69719984128196*^\
-7 + 3.1981476727366606517451828433789465380100685684932158050865809386924143\
22562995882940471359796309612688323732666784710465619982155656141869577896861\
433132986096173658000745382103409385144269074052154975243`189.72994246319467*^\
-7*I)*GaugeXi*u^14 + (1.19664669374358901290347907966925469418730052384976098\
23732881632834067450738627746766973810593869883206326573461480827096829510329\
663575387987285009183085592128833449624309706489349830472633660589719191657`1\
89.5473492087683*^-7 + 2.1778576622279546905312157870645752266582624597267353\
93720280789260295184404108179296267809993325817235536911422687209577645230108\
7903618709655667556637884401570520520032979506703299394758123481387018592807`\
189.80741275580374*^-7*I)*GaugeXi^2*u^14 + 
  (6.244357221290797967223074675900715654638566037968474422470742638846940732\
34804635838518341728404358689867381424183516730109360681714986839731233396224\
366419779469620357751979140289377682851455619622065295`189.54326360368424*^-9 \
+ 1.1504173086567011349501502039691058725951552304992680925996425203538766593\
90017882008945982232647139195883479458354541627848654399415026077597845246727\
187639663845977134687391666501993163491134379913211028`189.8086312711602*^-8*
     I)*GaugeXi^3*u^14 + (7.8816388668421889439843870078413861373611132305781\
43448857223630357230990643923073253634157590023857665051688217164038551983026\
51756121596520744656872793758353480809010149615589566914225160239225405877479\
51`189.12127142670633*^-7 + 4.67466922978707792774805079971495318574323305672\
15318607022150242178083982414678495253855324045522773235477962056837393722046\
26016712016549815614367226746704932290083866620068503331016234177117928929328\
0651`188.89440578138897*^-7*I)*u^15 + 
  (1.139726318538818243108812023511787630025934777525572061245899960223022322\
19739194304922201634598055393968767170513229736072923874027178847365906233711\
95330200408490600090678863120761999156790719788372234691`189.17728548548513*^\
-7 - 2.4022288157535792418122933680042976551132056938347743087373672076514788\
89838667343797849385543701436827027272756281481426208725366427605088930182546\
951165130304845512908398447371191216169815190726269393004`188.50109928058677*^\
-8*I)*GaugeXi*u^15 + (7.98147143456160569968238567684383209139641785374299021\
34640927058609838077559067348737308734660722847624533448363066619565766094442\
29235336479989075353230544015516008475838920448812928588995792932685834217`18\
9.18489713649114*^-8 - 7.3364680804234039066780353590431876853332744893855739\
92571015963493984265096077245785088628844834530049102871864226207458232673914\
88825746692072855066019720964659173141662998261579466224866314683718152678`18\
8.14830120518283*^-9*I)*GaugeXi^2*u^15 + 
  (4.175691859082116857866366591542357605156737310158756299663457479530315071\
30052869836410778126446000602702337548652795868108134600797804512962569914048\
886493341873272724844938846201563063703903613949160284`189.1850045094433*^-9 \
- 3.7232866747364441018098787694538305850923839055608934776117687968960476431\
42360508025582282261770600931183094901222402811371731115938617265719426112122\
4576852017686913040191034807887257636973847852537047`188.1352025426265*^-10*
     I)*GaugeXi^3*u^15 + (6.2958759321197202964983009478187561778607344449824\
84806206900928865274094272228378705121210463746176869337258159798501223195699\
18395800265907082461343992407650837814669243007843827466516509021663705234948\
6`187.88509258464896*^-8 + 1.176601326518703825389271114539492312245171430011\
31005339620077365803588133747189322862398404399743729319648761021736981220947\
35040981229047619567321913123965298734595667598037501486594000688086242396651\
95`187.15666575719584*^-8*I)*u^16 - (1.09141989540396365767335929996559419035\
81126034948503819707802050555076214781730370698490703857270254413442501181231\
78773510823219446947725457971095002629753760297313815765465560505713622440972\
387654168`185.41103498427123*^-10 + 3.307514133975926899918420619303309406052\
49138964784260819724906081308829047256106520314116531897876817589619367408950\
29797751197061770976666065867385517263364478952918131161552592585062423236392\
07503942049`187.89254482676432*^-8*I)*GaugeXi*u^16 + 
  (8.054403091435910090173306873341744084456229961973348432776195514609726271\
06945141835666182228575648850660170137392388011080589967032978054949101249669\
95956061093800713240057070322637308147924528616528164`187.38564791050393*^-9 \
- 2.4592751683627347278607965114811765916271759154841319464026853580909534173\
61675822810610052746562867204465351807076554624495939240390304597619793130491\
984202718958938868415535229545286939822717958014175411`187.87042167462337*^-8*
     I)*GaugeXi^2*u^16 + (4.2046736819543452343624399824695240546554002459857\
53216610474258781686563274727759027923025763950202339893880246846079938003176\
6235152801546895188627862958362875935438992132376901254861910030574751343533`\
187.38868075541436*^-10 - 1.2739294339533295508102788224917043628258860878829\
57255234588777593724864946857308912338631132208665440472100700111876786884797\
87229556661227819607508517673233168962310076176100307956835497821084618277001`\
187.8700938309165*^-9*I)*GaugeXi^3*u^16 - 
  (4.708550912033139725857437696504777287725750833900852225386650971787483000\
48303700570710681710019180175208637032149869838119728642858600525145418941539\
3781172815210891858244010780453906025034046382575155572`187.8358505844963*^-8 \
+ 3.5611340426814715658221208318509229254303147195517744480094771417441547624\
09681699205674360160802412574443061670372495207457359683014408087154073709763\
072752796218093330792031797768307362175310000050696665`187.71455163485078*^-8*
     I)*u^17 - (1.04737723033404581787717160499810699113575008983623925858395\
99403119071261569391719148207257982447310767621060143129714310477055243710473\
2142314701967726032391348032378545152259331790458018683414577163181`187.87725\
59936511*^-8 + 5.728148475738708972129674434012584517662170907618807346726961\
07066110788087331806598135263988410650412452223661243152415197511042001313491\
073694901105360849619367330419773731930425696200310883465104207968`187.615167\
13193458*^-9*I)*GaugeXi*u^17 - (6.2357159194206324805566598649121024256740275\
24020210654893723103776727883407974145227969749474451261289099807011923065055\
39041449014374721105785533928589785629456630312278020694437118288930385685273\
318328`187.80823540198912*^-9 + 5.5255366541004553813418515429131341722508581\
85261288800801894852717613757721900903215770020912053052977557164722001754025\
57680258622096951235789877000137906797193942337952909676159246954171371316149\
873421`187.75572354436468*^-9*I)*GaugeXi^2*u^17 - 
  (3.208043463508300449729730504267973914864204376278979915275588929548057454\
11523764860159712202867560200326604134784052242347690177756225982492677168484\
30607299509496726297482453903122038028524049608626642`187.80835274639583*^-10 \
+ 2.8409363463086901351694597745420545311753706623786434388994482908029658723\
31906586280510106135479806416221668465505047958858558993438305081586075308635\
407488017097128222757079326750739179383615599851742`187.75557400587556*^-10*
     I)*GaugeXi^3*u^17 - (1.9704008067034078765764113291396722212768265279953\
37976350261000376220650201753876305266904236635368590691762128137135681211805\
76761187882110638034388704999082387255293944645259907401140088254180772132027\
1`187.16779449213954*^-8 + 1.440560898618512050729045405657407249230937629091\
09984612850415447585344935098036660220405096277367620168419925047652322587288\
92504023353166177375268156514657652520949772521883072137750286421528770311101\
1`187.03177153797768*^-8*I)*u^18 - (2.505786698604616354190955924681765628161\
30175595756482725113240810803258475148851263465243288805152039404357624449684\
19371498358713223299915981835394590778633789766055762392899505624917321975397\
532358222`187.19967579435664*^-9 - 1.4284554006759201997474031940837577024572\
31056539008391949149817051045249853466867500454036446098295098401411046529169\
35241007129169537362204163537702613844989430907561749265688629858682894992382\
863781146`186.955598380163*^-9*I)*GaugeXi*u^18 - 
  (2.418605053591967146800923637077156464072635335752887532044061244880160043\
99277729355385117921290456630846202976740968544554251464169275026238527698980\
728586088066470228578809612787474840685007706942284821`187.217222339865*^-9 - 
    1.13987598135413313313133896522877306548386901867501070624998917384580951\
85481212930691138871425662719591085398977973638990410755068849218251994413104\
4796206621772022054464497138170235768762166991822767244`186.89051498649812*^-9\
*I)*GaugeXi^2*u^18 - (1.23617035333684116482073764225515380275263512666442730\
58428366442198393346464620082510538592734649992614983193632741846090123825914\
231856379737518473003443531743349309263947141624826416412117437871907802`187.\
2169271380936*^-10 - 5.847769566895430403232343683077347290468995294155235797\
31946059564224990900519840710319369073077062408371245543378142608881864284425\
1374150642515468106136141108731029489676733599396565824780742612072611`186.89\
18390650366*^-11*I)*GaugeXi^3*u^18 - 
  (2.313866828445013142671888267760977147478619651164014178139638700224612486\
48761076557328707273949114037528971224929133039473795689481920367484505768004\
600746680487505438837739678759248965257715198979257431`186.49667862321053*^-9 \
+ 2.2227420571916952094269621193091661939671109185685838070572788077671242998\
74977398342568030245223898512476165369972594115161408768660217692241934569264\
96417174704821356219842284058335678020197737993789459`186.47922933012234*^-9*
     I)*u^19 + (3.34625455114521178641665554049765917008255152579432114293413\
68960648692225264654148657038668620795900082201950979326538093710483915076899\
83652238995593817056246870234663892878698811306959182759968621277`186.2283592\
0965886*^-10 + 7.929713442059366542341457046900955558716252662847154492064187\
55232874924961081652385001913119785521659772107059723297402811816258481324223\
29198256347238782956700580539994903343978825611073077215102134426`186.6030577\
2819015*^-10*I)*GaugeXi*u^19 + (3.1674841229278923382856713569076985481840664\
97516264249150887550237584762096161259419766985699293124743284757523199888793\
62793221572433350764814247551135951913525101212868081296067348146806406752799\
2227`185.20609502955898*^-11 + 8.56973051679697998670064611667974824745133134\
46373822255909778843385076887821159478843867861553939827087539009310443125529\
67867614013003307790985999447601217881275310160034022577524266136334617249063\
0001`186.63834774824824*^-10*I)*GaugeXi^2*u^19 + 
  (1.690263257679423224767808838954621733632948736902498224910000573287471731\
06074934376477008430483455787762639809267801108734500407509068531730414807735\
67937264387997370348131396456369855225445867660971`185.22728906141143*^-12 + 
    4.35494446992445685418877792466156544410875570887389785724514816402132393\
72276706402841849707122530884292022233296488255435876707415108665765869817640\
79068536378931301226579660915502581645713692748190457`186.6383173320478*^-11*
     I)*GaugeXi^3*u^19 + (8.1483769102863880398980823847133995714765172157384\
37005945913385057432172482319065908503565948276727480115627510456832104238928\
008189275923349719263813682896113243696909638442114892847724104809516573683`1\
85.91980446882746*^-10 + 5.33166488590131633690071762567444898421099842383438\
94738319202740046671906548136718315220303175689328184887226451829687221265354\
877069262112724171999678327445523513505487340178699621791472204716705727844`1\
85.7355962040114*^-10*I)*u^20 + (2.995822808449180642807335564242900892103032\
04369739112734469726827370942280443822607713046846640342030588843811802370629\
27376807526859533371745161954917735811035826948152876505853403659215061030397\
064878`185.9887004071189*^-10 + 5.9817499817080960232609547897712940896642850\
67454470465059199742114925746156320998873063776589812107959814344273029233468\
24248593524849201381704206076471480078555626528751589735407518470864893134986\
3751`185.28901254113683*^-11*I)*GaugeXi*u^20 + 
  (2.561421203734619154767037358582578057499816827191130399249197341235785310\
21425817321780880533338201970805871306078866222294508038786676181849395853074\
60423221921246399037261127653040857370295550886888082`185.96743232514578*^-10 \
+ 9.8163095191363825560745161206779360522559070754634775836716459200306675630\
52597356601996366500166824083462708590096805674156339937196165828768930380802\
426668802917588187830471833508288213247887431737118`185.5508995685264*^-11*I)*
   GaugeXi^2*u^20 + (1.296280587562239696339103363979354625179468867245316008\
33170060328083687288767211195629452410947303520145876885249110038614118861341\
8660515477620904432331140443439063089730786924070907773902383211918211`185.96\
796594073118*^-11 + 4.9199889042500653788869365936873004242248874664165438014\
17283213483861778710226039121511202120263583364681840634676499899851081437268\
87186401228590703537373982515178244772005346924169960917142884911601`185.5472\
3104675523*^-12*I)*GaugeXi^3*u^20 + (4.30987631373285110288454875300508884690\
07386628552839142290867630212140115656868276873887181183054282532138333828700\
07000003384494701762069167487745236607936471194136325794948524765802613911659\
5152132855`185.1834391589484*^-10 + 4.256863937956064268263058693818045003829\
50442791760080428778516319702617903290551251762929352536254286148847612507894\
90447439462162543391889335669195435047231784648642588891653261758853388136234\
424335642`185.1780641211911*^-10*I)*u^21 + 
  (4.129243171505427432617234248638355811511606708097713656465876116523498705\
90920793994772374584911270015520430430931288553267732271313379590796206400950\
5953409195802413467344777482872168315419092047211226`185.13134423481117*^-11 \
- 5.0760833376727208886702191424205238654270661966537195301080178518845755319\
93699921746421689832426511161074951926110349626707225132456834885590808272356\
290605023188776750014864151746761842996173079861411`185.22100251914463*^-11*
     I)*GaugeXi*u^21 + (6.070880192995460074650178959394331975672848100932252\
54058617911913467021525694987589647773895981215843460285165510583120015651703\
9271846901615850054177153808252348511889422872235031074825956232741414348`185\
.1724081990209*^-11 - 6.30466250197071700097236115151101721564513916518594841\
14212216893203899061540086009909587816829278071150143257004651739185105534864\
64529973188546454806152238990551145137087156203619157731801636683286124`185.1\
8881837983216*^-11*I)*GaugeXi^2*u^21 + 
  (3.043699008363013503254023175749088901477054629590040881806998587106478420\
60660413599283539750967867571619963290491150922154782431140816301843518773012\
537321098341881712574880646598515973184622520055912`185.17073160167126*^-12 - 
    3.18442894345261446636114872663088623131279534279853337903435445831707787\
64658468126990790864332146104292466254134040644183058252896571466839903050541\
7953862929059311161484276966876024314332069740682353`185.190361461457*^-12*I)*
   GaugeXi^3*u^21 + (7.674250207019693350473474739852431432788992866360658473\
46536109217526008461153843439947149283393082954027254840266273445581587502352\
3238216792943960979255514468818525157597104796976923557665811523816917`184.47\
706804771695*^-11 + 1.0543582000946562533286679973950431336097235696555985305\
66859098455887907587797467697244350814726689493287818590379172156511639121325\
2374489799557952156811035262669797430528637475847975153681401675144044`184.61\
502027316433*^-10*I)*u^22 - (1.6119427513591088694254994620218837419197508789\
25078221942850069536152850814170195253402788617227316123980533018212441743663\
49165363543366843368653835226649249912727668208931122086104501150692048601008\
9`184.56488110075256*^-11 + 1.55208711510957414583171654801159011916377456689\
76331237687024835306770794540561035744792956946885336187269350616427929325879\
46073685373464068967770750816070852198466778404585111578676168036714558009962`\
184.54844758067617*^-11*I)*GaugeXi*u^22 - 
  (1.099109657907794141300923815486572244053316220248052775091314024592476131\
96357307056821872269725920810851580036078728971239420121279486519316700786548\
6992863302036226861776060034526651370173241180702122`184.302907732822*^-11 + 
    2.56343107228965835058898488358358775821268037539886065280333635450229324\
77699124826267436960696126655292176826978368371955264702188005468440039245562\
96173845524965574032266989534180451832911830070999473`184.67068835303505*^-11*
     I)*GaugeXi^2*u^22 - (5.5575418507581985836153845184693172823492586030262\
53687049015216256119043875715472328831363222737715233541522481766743590198660\
9081458456744594680487828391865160255442488770635108184390495427493539864`184\
.30690069726683*^-13 + 1.2821188217820323398854532130269575490085314159220972\
78920711806795421698892219843828469477730656414210574349428423568725942826716\
50860138089105252311181415111365369073801272702460806587148215563945753`184.6\
699462312233*^-12*I)*GaugeXi^3*u^22 - 
  (7.110749516064241691710468922629600224492340931372280616918838612124201132\
14483441653099325112606880021526953928531269014754657973132130245377633324419\
899352516442138557202364126452415915928175328052398`183.64014520946947*^-12 + 
    5.04474750637128635410830060617083845329740426680295339224244640904602286\
22723398292892934232346758705696634336375135470598371859797012376561122497887\
8699776988451557519082059616872636805790291762328559`183.5111711378308*^-12*
     I)*u^23 - (7.20953749612063273315249617917104899561531301550840582805114\
11662786215198917815321364763387686147403533307833572489423169978137166407005\
7995235423942462210344369540890333670768713226637785762648736009`183.74594818\
306176*^-12 - 8.2503952896885701876861843049500707545080306398760300105364988\
24859584578454740385625309989653108916263062203027419061616928379319584828652\
2944173364673010218991866956186968348684043664139241704290046`182.80451553496\
007*^-13*I)*GaugeXi*u^23 - (8.86651010560601210209058227830446681917168184724\
32084798586032580247213145451439513943983915485841622855850837292947160778887\
0246153501325177441464322432607792020534745733149782259522095766870431159147`\
183.74876382712415*^-12 - 5.9048387367557674678751722190049410907200156456236\
05330447596747876343548333072532760876021265773266986653033638740194283909098\
695955177389890276189549964726868554206639402553233518401199789298028537`181.\
572219155107*^-14*I)*GaugeXi^2*u^23 - 
  (4.425008764638396086547411442360013036644196221274481195231209544875462519\
22421106750671201267827117205955178574626268258360828398766852442823162728940\
35796114637309278263430437672799606432070368034526`183.74874570150058*^-13 - 
    5.00301022663130722926681247597942544163561243432848052962249895034621923\
61632618793890163947945895647464650323388546218710081827558611275506795771410\
8434693636138227144564552395758229402442849796718`181.80206295688026*^-15*I)*
   GaugeXi^3*u^23 - (8.439733784124325462710014426305629555102156319984459306\
92819538415640317874721597849244975106669060787616185314735164523079214335797\
173052785646825413363645814597283704336348856325774720087460300647023`183.124\
93411821958*^-12 + 1.24750069875300917278121873870383309343401913302355047803\
12114802574218064516861407351776863615781768833693894148487348079471090273175\
19281851822897000689171962447123651994364999279188449744977962336506`183.2946\
4616795187*^-11*I)*u^24 - (2.791662222445138581761564060554531846887169900629\
42755512108090730732674120421364277763292856783686909901962478260625210968758\
74952736648993130331738553103728150750012399681599581187247660130179830864`18\
2.66854754576607*^-13 - 1.397320088655155262978742536186314546549687163186534\
72273466871024005422567764432238000604835878633063683080728444134954304571297\
18655334221595454515443349002938150059654403446591926901300996589855741`183.3\
6798057891625*^-12*I)*GaugeXi*u^24 - 
  (1.069519750849910434562631489884447708249394976508943117182252282168412093\
32271679092148345354861069073549446679344880904440183707897226618885851578826\
699241954358743667865045057819247349953955626392978`182.95650915011933*^-12 - 
    2.60167440109998020161676634571984712412906754462040735943696509243987852\
73235245194328802885144008494657714922693834861685782899952994834577160080900\
9293621536867815487418303421677485584225111666040585`183.34257328479052*^-12*
     I)*GaugeXi^2*u^24 - (5.2583987683869288900758647232114545717564825905604\
51420309234439678934421274120860182807251134681466737568697359302559573355362\
684488606562877947999183119389629035262883273038788349296109380298066953`182.\
95140126553198*^-14 - 1.29681192284718329051787077035976401089420832234833856\
60503724306529345002547203707686492615934341829722250739108753753678186329345\
210556098368167161949503973305938444817813848668833003560705416353096`183.343\
42474272773*^-13*I)*GaugeXi^3*u^24 - 
  (2.506963047569834155034368177309877235869215816094063448269177349205211456\
43537163547220910860329165811288548708838207792460901456832378382690848779557\
447497869986428586184334851521498083627745121495067`182.42978243034804*^-12 + 
    3.73946302795176047735787032034789278058761881082143101780505089884441800\
13358374366130249405101974091993543775666407126200407318621989453051569967039\
0932298180040407979547085712895150206949085225817683`182.60344374152155*^-12*
     I)*u^25 + (5.38840295254924255753950659502797588757336976437927657252597\
56322779123460483526668813687824235907882373779790395586419392572417560435004\
195014269564400344345137374075783109152256718469079016724528445`182.653654860\
94416*^-13 + 2.08842802448229486667314113193164051158328698255782873741374470\
48895198914447521164569539921028395958600940786771839094130497449934573258646\
502302557144775364520350078880226062261223994131039200379187`182.242014307858\
37*^-13*I)*GaugeXi*u^25 + (6.298581397456073895292723828209207895286780317038\
07668202908552618744928733249582030565160862953382301463243346446918797850664\
92627191127874880961615342701044012323872345410181504283162364248945732623`18\
2.5333805305933*^-13 + 6.3029094216069258856666819145185999730039399140510244\
27647811090980001878713301972542510316057562388010610874379402486585197361785\
8269382337753504208839145951891842812014421530725776858644043661697969`182.53\
36788503885*^-13*I)*GaugeXi^2*u^25 + 
  (3.138453351744331413646915485837096983451308144240963361893545393698296330\
68760777833061168799582638827802130862061536540908609434966320772631709589975\
8768584584168230641345821374286436019018848578516`182.53551144566342*^-14 + 
    3.10981116276726981866344878109945895982841272794170677251202080758773467\
73288900407532869308975999798707602982076654335049347512463817094314592409819\
29575179013525454315748893734638267817664878377005`182.53152978588457*^-14*I)*
   GaugeXi^3*u^25 - (2.131547001991766492378337602449776275812150173071274360\
42959427487573054870635041808168901456399331539647572289306830349409268831726\
74018298454205998174128306091839814968645304029988624725954293604684`181.6979\
396945079*^-13 + 1.5086582532631223607034509505616078072603398862421277736943\
13711577015050319256377690328433245086231146177329233676330207109475893558455\
2490039721477051521087854615187425450422358103485025994851137`178.54783565390\
048*^-16*I)*u^26 + (1.4191669956995246172907859789264752392455167402286402662\
94501435330457870861024980700961969867715670520474776328731830904631962327411\
8861264489670399998891370294593498577834367350956102329539629239831`181.64832\
000576635*^-13 - 7.1906138941132999950936874467089720098591670308603678497415\
73299326421581007456757939795568404759178316151993618890972005476997801439198\
238200937845690865750282790451266030072324421663818312524468173`181.353052472\
74292*^-14*I)*GaugeXi*u^26 + (2.605008318078715797848836893739326618290918646\
39579664468091952908819661186765924425474545780134076462044019819085648024964\
50550451710762502825631582854657274172491579181059401194406059952664463112735`\
181.6640068707018*^-13 - 1.07134665143091188277693392513775334139066286268010\
48529175441784264508170738566491609915177255844483093458358135516623509314647\
070601498732059353419737198861925603949304271816552502979758001729284177`181.\
27812777284575*^-13*I)*GaugeXi^2*u^26 + 
  (1.285290340002210706640547165496539587294922131983372526254688868050212710\
00853534437059244155674687944298524466462165853875146460887431788873369662731\
6779679679276239368097086999916842348954592863365`181.66306640176566*^-14 - 
    5.36464822782984901226839697481389161661375796224099397650597040261801875\
27071020804905688372498284451999789593116855634830047556861460488578548715327\
7208319697494869103113276493454607908560528338999`181.2836064078467*^-15*I)*
   GaugeXi^3*u^26 + (1.550939032878050796160631427489492434087489790504840017\
22783110066495002642070124990592648222991649463519238872047357585444766332366\
7242368817949353977832281496678316961429999933034962082564185973563`180.62255\
652413506*^-13 + 3.6234931334471367272358680762441232675844288927427082008500\
27066420819347278988335429857464156579023545873913928559704527513657813993505\
6015349164972708723170998534293528434091787012757699096383155731`180.99108924\
068344*^-13*I)*u^27 - (1.3536821098447219535482941202820335964315972639272506\
92827577601132077011318537203725841423273421801621958797005467802789379642991\
113618755258809689634035038511007613847193638852716483096608689730395`180.635\
83117216137*^-14 + 3.04966632118013642918555635517611473335182955404126831278\
73960225243788126380990702364954314818913422073454354572989170484371304624717\
09978514826835456659474957692053389147811273506177574230263042816`180.9885668\
064871*^-14*I)*GaugeXi*u^27 + (3.07995667301520563684895708427390060520728651\
13659404184715870820231683180229359562315904105245881683037682511551763792627\
665527479439563241313665754998351401931040921098687612292519620368094059718`1\
78.56735432043732*^-16 - 8.88805441252496949325385528572786440772657697478308\
72286648675512143253083486457872565341239159081969633782033469270244331976689\
82047818772478624598659119412899533528414349048592546633296749730768937`181.0\
2761641797315*^-14*I)*GaugeXi^2*u^27 - 
  (7.703188219198537232619005027671038882142214259519858961572920146267250965\
25976853028162409294563421606436944390185288208667671351698108964342384669707\
711830131897143369403333393917245469880578889`178.2724153743092*^-18 + 
    4.38402972647800431543081652246734672295175682221003775533520337428786827\
11481498611193314396921053573395762828778129379819990419500625446807103250327\
700065565955960555181740321743523438655562325089`181.02761835507124*^-15*I)*
   GaugeXi^3*u^27 + (8.178239293000199548985463555435927883648583009176736890\
36802800440514375642094784774641458770334269820951168594869937716808010652915\
5829906659577163753681794462621863669534664901406983598206872688638`180.19195\
508234557*^-14 + 1.1233584694419899546222091024802605145017987539795316214487\
87557542940624786955000223231125270014073423499016583403851687099171465421289\
7467953544569104868129453682400542332388268445293110762379168854`180.32981363\
257764*^-13*I)*u^28 - (1.4525157522604843335051936317679180497900230389823475\
20851909996266555207017634677222337712491252019838657518378769747408882879759\
801658538727157963153785411057922303657598191899392657868904139439195`180.422\
0932435079*^-14 - 2.557738519042964721002555444577108462436758422425607085490\
07479147666997715472817762631523960923515551112442917368643124350184030151407\
80938755400014712811260409714521989838170373429220855863983315`178.6678285364\
9647*^-16*I)*GaugeXi*u^28 - (2.5832973595190511640872336196142839210951819585\
42073381258674257552024509344199845326906848781632380443305222053535418431377\
42081054094237099596520676313244687310749193401204142389071500830935995493`18\
0.38711465680595*^-14 + 1.081121443023862792757710705933808040905079652879207\
37179515117168434552673269456481676186750882053510855802251875199399289494887\
1165734745949858382531205839528496568277211933662756234271507082071511`180.00\
881473801763*^-14*I)*GaugeXi^2*u^28 - 
  (1.273901774760866024750368466138679424881380848694727861621847089853731760\
68356546264497087779993415729912551171632766664326684367445872283779417278339\
072741526656850082282488558509344069895089695942`180.38806193298925*^-15 + 
    5.25290615029558237700529902623935083055054706977635461074326485806248412\
64796523539682172555789384273732548120957132760460953439875532928688432630451\
706102571491968095491396189580528331139808475799`180.00332563199163*^-16*I)*
   GaugeXi^3*u^28 + (1.495487709688525126248223414777725039024203855128752540\
50193860036135541451980152546703294755148893433901615191924980597805125550533\
1466166857133031482899030281725950791406142925841290072895385501128`179.43049\
917524812*^-14 + 1.1437596618378981441137208389141881642889360866327658394601\
43457758686876874883206413893659997041650687966865518141800844681685979160366\
8353628460388464627292681013825367572919041242734646868222941`177.31405110277\
78*^-16*I)*u^29 - (1.94880192243847549520235594476425137555630218927774152970\
47321071267480993296430355833556499638819729191080087694190776619435335925347\
61419900847345566980780024710869478501880579350931677398106973`179.2069624328\
611*^-15 - 2.6143152074385844766447607648830325447037655821369610290354602997\
44458688734119525270300660468843129171245821543109116410577560655650179915334\
60818103099970046123969933303779396822239038324180582974`179.33455268268523*^\
-15*I)*GaugeXi*u^29 - (6.2470345925379686456395750267843449106201529779016157\
51082536256967730625363044791663740133687653865458306258682936115730455095682\
04282066962514733209210554098372978480217525278797713015415842705042`179.2813\
415960885*^-15 - 6.2083486283851924852615674681168016756748907946537168620621\
57667596277242879169324015023405761944975889271275401075676372201388430343260\
1641511018384771338799414730126638278792828051586854920861762`179.27864378190\
04*^-15*I)*GaugeXi^2*u^29 - (3.0512202435694993463376250005252025862477872448\
51975688019379972276730491474895599613298178395637567369384274169116752295465\
6623420431096393396036714010896266753299143456164793345777588598393754292`179\
.27902465367603*^-16 - 3.0648813996912133369939235421065000653363140551415574\
84535652308460668443788652366606801497072165841031957385126544571772195644674\
2952657391220041307761679598053631086875141787129885554534315899387`179.28096\
477008776*^-16*I)*GaugeXi^3*u^29 - (3.060842729692978466104065815970872231662\
32741355342184761606453154231496199399459175493872701372422725020541181924125\
74361295193891432114186297281961806493922464737848299834658973677852182730346\
798`178.74421693080907*^-15 + 1.022591896566243999164212994432852231805880782\
36058636259609789817707993416604598789402685579790535521134160518237724118267\
1647000457501716038758348957191905287686990332186953871748564919951711813542`\
179.26807826216415*^-14*I)*u^30 + (7.8371700271333665902412199492121274436012\
26996380615362279340199119485697740357336808334095232802828014292388010384779\
75124484478676128031792250915213320733983069488544433912078642069838540316862\
69`179.22102417758032*^-16 + 4.6579005666611253492104556101362884403069863836\
74828854849994053875856842451882422270063685418690231956783127817471108762111\
6710405756759756635194112819444289407887119462436334105096150236786986311`178\
.99505512201384*^-16*I)*GaugeXi*u^30 + 
  (1.054142132981035578686020378119253898908811648197339352345396457053317090\
15098397093292475630901172204261576218496873525383204407144224770351214145341\
014933478770165522610248983300999112910609828368`178.86781087962473*^-15 + 
    2.55688510470166454470043319832823641904725275588079490328614426764655577\
74037113024307928478269429008408655237440377358234781852548503089673671424372\
9383048106075283007948485716886618569113682797398`179.25262292079952*^-15*I)*
   GaugeXi^2*u^30 + (5.232357459091643093745115837512813252584349746497930445\
84986219416119306933324701721069664561942583410699193674486393483466464301572\
9276722591968039856920093951404330762406825743766965013135797058`178.87330991\
765833*^-17 + 1.2504367387109163615485945203320727311173822763432651739557847\
18034806638812386082676668239333015936612980655556253439175805136007323079824\
8919970678267235343851184875167161927850057883856898701744`179.25167423669785\
*^-16*I)*GaugeXi^3*u^30 - (2.611584795798792863806650376166608336730215556860\
91330702603514928674339911192976308266805121865113597095366921815891497062066\
973075008412399507323993874657547552237487730506012251688072772619179508`178.\
0062647473989*^-15 + 2.941380505121704703488757035453225817515620453652597935\
36294809628348663319717413328519805091518949967395190590863861682973011531684\
803615832606730460690494045703724123458513776776207092064343753118`178.057911\
82552477*^-15*I)*u^31 + (3.19574308836527129522901912376927598484608595215048\
33109172303780073185932009578094438689265767837181922560608205478513275485433\
753066421488613839064564455744262046735150069129327355880965343182836`178.145\
40693224043*^-16 - 1.41208359250776594841228432298133802894114033269798257013\
12328552688913668001008448268949087999909618650510914201952585180196593769739\
432827737698574397616139443600220436038493201061240925661411653`177.790695480\
75964*^-16*I)*GaugeXi*u^31 + (8.672265916637285351516175475900329010178212203\
13644752308440101958940270569206153293261047142366876557972415141006547276992\
228412723911470779647175060375554118705594046867802664736212607316981517`178.\
18413513590852*^-16 - 3.40611029710519121250851939290944169912428409541856350\
65421285117632547299310535304549930431750709751649378252483127092563525917537\
421187919958528136979703769203139065438211331929831081966381414`174.778261257\
02552*^-19*I)*GaugeXi^2*u^31 + (4.2426697899901090250439780778634952003077019\
15311326770043094879575245379111159038381616640986236102189836795983496539182\
022547805234215018424213259569858105706052806415655142645773185510121139326`1\
78.18412832061878*^-17 - 2.38271622191405542483851722887165329802244541139273\
82256857736663673460531114439189200413531277711656115822446648978555502760534\
835975722764952813599955831083926521995057231806626785728241895893`175.933561\
41056168*^-19*I)*GaugeXi^3*u^31 - (5.6256326042103400629176827351696506045938\
50536068246156318384733188167579183049779367648774400300161566395741168441068\
50415134663744304678055878110022158228689694053863368948822030108576196264746\
96`177.47706770143338*^-16 - 7.3742995766828532174176289260830139557079985031\
09130895141376645907989172979304692182834611886893761922698173430946799288748\
124799068143063687620421029501164135793913998166753359629040828596319387`176.\
5946171119409*^-17*I)*u^32 - (9.235778535704450088407575474145524517174312854\
44403855399101291482509953514946626937529723424581541896751889591096663099228\
4108511716903361319257624251925768574000940395389842313727590229817776`174.60\
834277849565*^-20 + 6.8848992251636241791358322561768534590727431606618030690\
35278696827128771212659799278564804170565674062342831232467238991491277408233\
214069486893998248603618908839324581239615123199436737030382272`177.480766855\
88785*^-17*I)*GaugeXi*u^32 + (1.031332028645263709889465660669992020881889137\
42780860558893319557862687182499204675026106076970445640489811202757511572087\
45695792864070174746279089484865594002442909868441882311446752991504774627`17\
7.06037748028186*^-16 - 2.511614053538848753850983733701875636874446731966574\
05922052122169455209965436973636875565625535262946180078678223696589250504440\
75242277870251894774716394484677982944164748450234949394012086446418`177.4469\
3187949642*^-16*I)*GaugeXi^2*u^32 + (4.97381105328594077979608262171129176284\
03178434892352612767921171815536707460204005061494863526183895253784035552981\
92595328202695045676363711534975356013488176629455378173539093378209427530452\
81`177.0548366521795*^-18 - 1.22943336196150463000389492994919046383304585655\
09174220027015997818356345751148581672813865632762122898255923588842964818723\
09754162552604764315847463178251252752346017235270476060730800284378072`177.4\
4785236302914*^-17*I)*GaugeXi^3*u^32 + 
  (7.918835159078779022060519523925655797596812061801571508037879481595645364\
05508414994936913768318098870477047231965210279059651059543534331889570336193\
6611760586260378343733188686286717027498099397`176.2170844326115*^-17 + 
    2.72718014748729495611452284759950553182868496887062097115693999135307519\
84134708298677482988496979388410045729854748401137577732250233919787545618110\
334479410020976418713504813246458536187521951686`176.75413695674501*^-16*I)*
   u^33 - (2.6482127587283709755904340165456539496835045976044667466741330764\
68584712127482719907265559128923583712638998605186861982619402653903379308098\
742610967791999613061418215031949435766105459283603162`176.77150647151893*^-17 \
+ 8.1947812518732196256973713337359357752027226116309823228466989239139228766\
44648544165942972002286850751150096601540714233067787931240203245171458633542\
0709186265258596944986638645134760948947677`175.26209096309782*^-19*I)*
   GaugeXi*u^33 - (6.04095249598179728341700910865134708055439995264486161441\
68086333648270847601215268773356187065199755010833894046574731326040450158854\
41900922984513214099587348495115473536886043721177377268755519`176.6239654074\
2975*^-17 + 5.963998551398924519002541436716094717082891992140704522332846080\
18009215616743160080140125996433542015331032911599717776021073670014709423668\
0320189106112836463575166474034309680043316463147809874`176.61839751612732*^-\
17*I)*GaugeXi^2*u^33 - (2.961238323333103522906490825391717449479882909876478\
10754437980936738541634951173538331558801955724900580506683418268244194490241\
033247273957200873842192592166762147147258512597744534345097167678`176.626135\
09082635*^-18 + 2.89392311213248201071267596568270103496877708592994424224386\
96052283317680304945978848495356763501599889410438723057298169144390835841900\
3410832488602948966596890598751330831585589235347812668558`176.61614871787185\
*^-18*I)*GaugeXi^3*u^33 + (7.944476630787880645405870593937491630672832277976\
36020609511656010138743345057196473002091256354467088338719608227980127269323\
8741757383286586142212316842123132616584882308884616707202798697386639`176.78\
548791646782*^-17 + 6.6450233401628775937426602624512336509109001649747717050\
97256005940411652162816585541668534171702781662618647854204972124282702374383\
428889381693171373458068772483241312259273320027831803102590276`176.707919135\
30618*^-17*I)*u^34 - (5.23176627610269719896729633361688431528129495729181801\
48612885188072987933337693634692390059349282273773189324503287705815243058113\
9078589085413072568271558365039065295726272974278134551440822364`176.71323467\
668637*^-18 - 6.1249677273963735411291950417361585727355367715856439336253908\
99373360750004410564099506046038782603076501388780035407352005621419377074529\
36946897171465938401211341931701908531818766478629179857`176.78169014734047*^\
-18*I)*GaugeXi*u^34 - (2.4383656841125932365096933776405052054200427746707001\
68952920094616073513135792639289992390685465414533869936428282947145245008222\
802256943198267185242104849246215704674179476827266336743623700374`176.864411\
23194192*^-17 - 1.03936954017236949274977091519243188380711081235692794129861\
38784222545398407142939903450283908083224746448129472391491326703399982464197\
24265571166080075938118345973073045069426691558324025566091`176.49408237941483\
*^-17*I)*GaugeXi^2*u^34 - (1.185123517949069199163084018043230276390171916767\
88991511624007312336867429654686013636365288326118373417891738278626710504608\
759348638240630298712230368651029462565554900332710839710132839159499`176.863\
47704787914*^-18 - 5.12200193648502560208414804331303821046942103024862460757\
26638810442137217631810725929463215300127476016839292258669447295404192401948\
734414598342498818094245407986781870621942243070544398552056`176.499153169726\
53*^-19*I)*GaugeXi^3*u^34 + (1.6323918701857467242286904856302948751192391000\
23845617067346737912046695077808082564374643446889762134956927366349953122718\
767828913988754431396998357748463443978524209378616027026310678133290553`175.\
635084896309*^-17 - 5.1742679901399518880033118264044342129299087033511827615\
34062233584961200325085491909554013857050442811864622099886050655608064665140\
15756095021638378490207596282729598195173546758774137201237977`175.1361093914\
3916*^-18*I)*u^35 + (1.203073044575046512098621555968285170689753766137858741\
21905039352664246316407386771678813856110539929558550839513805151788572650774\
125508137487053333205722450025715760121249574224542226243317658`175.480656020\
56806*^-18 + 1.34021230184697940922572840869757420593402842989764075522429170\
28054306779099291188576644027476640819212451038434028149937226779802226036788\
6420805675931479025133223632582170711415944921401801794`175.52753762425965*^-\
18*I)*GaugeXi*u^35 + (1.20475427057812989211147201521068156784052146106171531\
25515169214626832511656771597610944141205446399431159142983200278239454508402\
041755577351286193859913654671576895495444278269897623803561817`173.819511155\
44277*^-19 + 8.26448420963350202341312077382741976786456308860280655081177893\
91378832230041033919986820854313820344342817217866067183846778624483025483811\
9071782519962501331868688552831918129927607141248584169`175.6558284352216*^-18\
*I)*GaugeXi^2*u^35 + (7.84360392139932868505223522667266583741019776904491612\
40696979643145245203448192224187391703969401078559096453297371557239260802031\
3219516307688140237457200761318011941256780254081407803149934`173.94605849822\
568*^-21 + 4.0202132331694678620715347666300752605027453797745098992133313991\
19328244201855218952399539544440266532941692714134542044026524882329240716760\
5404519500608961235806348176725565582679725325264726`175.65579193204127*^-19*
     I)*GaugeXi^3*u^35 - (2.6566821184796573798972881554935082250152184248851\
07007262484125099604075893353339617419145416354596934428428747016230612301261\
21584745233314487294268161669462112158376000256069142302225933251377`174.9638\
197236578*^-18 + 6.6459076660088877497307916847319145041307411977987266106968\
05769313953613320966982968391000670063363803082402562049147585339808662239702\
47165595653822113546570466874833021997350269193922096807955`175.3620344342022\
*^-18*I)*u^36 + (6.8347938908428828040584403385283579582788645702524248916450\
34731699074656608997412776989333477322027398841449613526608805599023730327461\
7158357424125564949814286652200972665488014254174353156367`175.3601542983112*^\
-19 - 2.817089866748232189358619020057339553387528740882982319183228149424487\
17184335276482843077119303509865592388156606953055517332847670051766331870396\
51748097417921780687552803990056375666162344571`174.97522957718243*^-19*I)*
   GaugeXi*u^36 + (2.39697560609018737576548651569349359470873030561692330401\
30657720432125066831139066393376930069523681001306860685540915523380394732296\
2813893279569387343700203846998450853329538803622199772484215`175.36323986866\
984*^-18 + 9.3873733586079057136519300658362527286602761664195157275119507268\
59929917321411143673767866176214055451157300711731094983653615964151488615888\
4752722837940920714826481469121357921779877633465723`174.95612034556282*^-19*
     I)*GaugeXi^2*u^36 + (1.1669377428580963638419747125356350581302349019377\
94372471165239036353115694206196546294697023514086959244287394523408911926070\
5477169575533497279442223502557568497596037132520167823598213833717`175.36405\
154588437*^-19 + 4.5055597361999794749019614100929246638885127990389868598425\
40209968733408638480122166414496892747015865901852878629049721450280576983970\
555431668219429882276260640928767226306793005253662579`174.95075261129236*^-20\
*I)*GaugeXi^3*u^36 - (2.24674065262508469260278806629902831715188922138098092\
43066644223310855532609451137081361055145014850401032178627978349195981475786\
4127198179760395206322744385012607593093274091544189139863189431`174.90877152\
06635*^-18 + 1.22154109225111400326599330884075481298569277098560426118861042\
26113931151522721344237019249832604637544861553905704749217503500458550540337\
6497487122266774903405474099103590703873762397915193011`174.6441266582251*^-18\
*I)*u^37 + (3.155922631067451714542248195356152063488136535811848688089001556\
60759022420378971912665865302705675119072983143513189356734130312724261314328\
7975331328486719561109499377892687656185514085644702`174.19457526938348*^-20 \
- 1.8332297045288002748659034332415680088106848057063892906989129179004728601\
11075594111052123056713741780703065402563271382479935716513659084996240737821\
6581458826535013427568322863408449952135614`174.95866580732073*^-19*I)*
   GaugeXi*u^37 + (5.52110664227738615049141984134002039748482501742711833230\
05278837848939422309835902211745843476400317474531145011075127919807449758893\
110297078018810520875529352593824913615824196540491982407791`174.803510246279\
42*^-19 - 5.80045623454722077365864327673717766234348128673798788960079432156\
01891086439687426991123668981471073875030784438041663466536823855719729908063\
428244185701534319505723900949808767358776785476615`174.82494626480852*^-19*
     I)*GaugeXi^2*u^37 + (2.6666920316988313830155711641832541615744870652072\
76982161911325934534232920355767060200506701428847511774312010539431775668242\
558990862502625305527398785420861130710180087330684281401092213907`174.801350\
71644756*^-20 - 2.82817691145174548651229924077647169405131962307240742244999\
97204126112656536000445766476944479607743767261505370333299157684805896940967\
64819242760810284355113928136104637721419538940546291031`174.82688442570915*^\
-20*I)*GaugeXi^3*u^37 - (3.82970684448904542677786149616288362486943249404236\
13600655063873437065091688695875099869314330084045557984093251262376177248075\
929365130176466012788418620199249683148490938466828884226561745602`173.972756\
97809567*^-19 - 2.19020827925019558323118710240228329309459056493980511905795\
72480871223989078447304266127671314041079423776799563276786165939584547245208\
320889900458799273200522814906776999964948507577219546528`173.73007686344206*^\
-19*I)*u^38 - (5.325943609939387168998801137881130952223822689086690957335689\
03371470004485807197080915809389665872048796773044634146462822323660989307624\
8901578145616185107601889476618743568878977805542119736`174.02018009866285*^-\
20 + 1.3756247056653002246344430559251789102858552288987532180943662396667338\
46554440879850998847879227674294917718932625353295412320236711030379057607964\
328883239182340808262261937692510892620266923`173.43228350173544*^-20*I)*
   GaugeXi*u^38 - (1.02147705667687676772853409040241136057698737880195228516\
41002146961929141243157781128628713389398659958099250689416709216206003735614\
511380563314324603748934385335138611041151790061371993560333`173.647545770663\
95*^-19 + 2.26886800212055717203331247331365700058938015639055973736793208660\
65908199857388472008825437151431200420795291056384621343945208715009117610317\
783200108857961409227751662302280369508116486319011`173.9941263845406*^-19*I)*
   GaugeXi^2*u^38 - (5.004166894240464475970336873648359588873655295584884892\
61056609292253410851053011272155312431721391188583303027717202906300336295571\
446915560369129392839188877183180188039041075815135222499704`173.651961249233\
35*^-21 + 1.09797103964507255943456075604926114825117198115531731207412707549\
67194307789542846862101344826135058243183876268165118916057245370126353671638\
63450339511839188127789345715618730505117506119084`173.9932203489985*^-20*I)*
   GaugeXi^3*u^38 + (9.407505532423178534760062732383163255735829146769211265\
25362891801947341383072665051671709176856936278021861140085902954813707064898\
6449633345791847700629309841504837417550857655424082652388295`173.39215702260\
313*^-20 + 1.4042152048160576287411814526393576899063315088974669538085007642\
21094563795274825159661879510889354643943685748749748598231782199483534783786\
7984239512155135217398480117582596267623903124328237`173.56611621146527*^-19*
     I)*u^39 - (1.34962728823788024251004934628312163266467955613868153226610\
94395118552999394666522279240818515737691678377542200386406859708613801413121\
30130348946597634032233262332386222863915588912775663008`173.4923216831087*^-\
20 - 1.3731731650544754873742761705973991500838200659358405075843737585990534\
32583755343468985158970657868971665350270698028050467601029977703841534280126\
619488751692693943804740554247553274851327509`173.49983314012772*^-20*I)*
   GaugeXi*u^39 - (7.71784273498291733822785055980061931459466773264175535604\
28221696917937204221787939705272008209491121466034869297021963691573659525255\
47450674227250737414141576160843323862311796766082021593`173.64633725735615*^\
-20 - 2.809825645815509931833800199554489417546481938792139001568623646946084\
50990311794717336268858078988552189609849707991038553638807830310781464516475\
917521300712650357235287245164451703618384094`172.20752070463942*^-21*I)*
   GaugeXi^2*u^39 - (3.738628276675660717130518381784285102926562623871647353\
55885214676580867898137826668179959065089531620167910805853286877446932014241\
061081775576197092181373120653703233107563667319671451216553`173.6462620535888\
*^-21 - 1.5288686272472272655777787518247804989611135604165248039515440708900\
96957329672772828994615512212343275594226464592384407248571271971269535999607\
5555637003186284207675791934125056562943270084`172.2579199361253*^-22*I)*
   GaugeXi^3*u^39 + (5.764658503064983722124555938027170779730717739567063284\
59421962055577264540648242810926087671935605535749841207006535704817842524632\
0036617779511849878071330004269561381165526050215756948078819`172.98557656409\
102*^-20 + 1.4429799767241844567578528858803528083633455013576404943417447675\
58339747250510126245121028591758625035942233387151165528643305470146946568188\
946832428351237946410708356468916996864460334961832`172.3840632839142*^-20*I)*
   u^40 + (1.9705042750155183220475815829828993049998514808581577944621296770\
52293350649375903625692556019640528890383450193434777668112698953376519496459\
77176787095779725873731162568910714545530327766487`172.6224818416621*^-21 + 
    4.25234444221242362721815231293022867278715123929199440037354926659973052\
43378398665684686208380667065784568238955958057006746420072485612202335019189\
5635467319480936805093870534544526446321341`172.95653289562145*^-21*I)*
   GaugeXi*u^40 - (8.20909519874204248725828945137697529791398215181831789687\
85453450580049470146447779855742574432459070512186344870853399094719026504658\
9540305811706453636489003464695279048826494050733047421608`172.5338477825174*^\
-21 - 2.249420720635848520056971575927350471158212488241415940199641858423192\
67445347550197323851729326086602305826181658862177304801374847559292173372963\
6863436168746911187248611623873718083715404612`172.97162318176802*^-20*I)*
   GaugeXi^2*u^40 - (3.926214268033307462424527520017109239320324260962927726\
27773520767914179923556352953862492862636034293081777272561075903966273712447\
9771064127423173328415320004654491017378064823604245436173`172.52860427076325\
*^-22 - 1.0906409430687452700863179052189478734744287860068284909285039852880\
60393428746533048388126293747572620226182267840744888391818360562057387916546\
93434009438139346948266947360571762153177943772`172.97231207103047*^-21*I)*
   GaugeXi^3*u^40 + (6.802566101404118358427006031790539116244271364580310529\
68292173970500055550484253524678615519303639794915628510938953551693370999069\
048830345230569023508354585182227842343802147016819139768827`171.439286499234\
64*^-21 - 6.92086284172768460126062232801860474535881629870695801875417398767\
94801053069162141711611322561562829567469305765197149570378657274879513394623\
9999364149416430126582170012787697580373620333927`171.44677397110692*^-21*I)*
   u^41 + (1.6071807390139122436966926740162839786744208215721381325159795325\
55856578274596969207230022009359753521581759557717665985221344888144965846441\
43541474391811211826671993729951180247674289906055`171.58584721737046*^-21 - 
    3.05958098303591867425953061381666513632070769050261269836045127693079912\
79417449372498257041522692812187334124083278039219140413263925777948035677375\
059565071039963678604421792073039448634255`170.86544445120956*^-22*I)*GaugeXi*
   u^41 + (5.4974517119315139634905136067499347322012346165032958932565046072\
96787291900717328421315647024280120197722277484173014531973150823751433073508\
04324882168191549999167776950149217671817653726548`171.46352972776455*^-21 + 
    4.97846162688906768481323316914876026670239357813894269574802075465427142\
16520421030041667335073985934725865470433474679623060510798414368506664074619\
8079770377380033163898876518792350854614988`171.42046346844677*^-21*I)*
   GaugeXi^2*u^41 + (2.669417593551378514740314507696145654942809687962485523\
05762137503823885456337033024515478656378465017913738148755179409845664130200\
88253641148467031473699241129894730945926889332634884061569`171.4651993105799\
*^-22 + 2.3967753357202699962883558820169268978277052154464398202052614207163\
11402640181599045701578227222109179273207924657784175959634168401706967144602\
4746822416017950633282105843178295162172964564`171.41841011898552*^-22*I)*
   GaugeXi^3*u^41 - (3.075928812189005899189267284348151682009532944064309681\
94104971794807452715563661844571032341743404864860132116990876270158915086575\
628522744940795272576016059006418018395128872976315706465661`171.398907351262\
98*^-21 + 2.25693735588463038340026601065286119434946492552825710423432624529\
25272343640234514792681814054327128603796170119747594726414660667915124401495\
4641435520701944880862964775853417504205890122056`171.2644505759783*^-21*I)*
   u^42 + (1.5811330637566351097573035339758498433941211279737906703559503839\
27296233768688317616020774573720922517489087788885539056642951440304774502145\
559439224183174290342204293502985316901184053118`171.01417191367335*^-22 - 
    4.48540588861449453871858673172841194544253035914081962428597858249877603\
16129024440075661121964121069110136680252969768425133332221197273319508959915\
962671813726522828037107240642983974437202`171.46700524206477*^-22*I)*GaugeXi*
   u^42 + (2.0672770525664149751145228192592083307715736062594557105920114904\
42082056803952114908451995549067867624482651378325436925998344433958263091333\
11878164823649796750718880688517676041156625468618`171.44705681118387*^-21 - 
    9.96664440454348614200215929487328931113099308143685922352666073015947560\
78262498296770943317527070713022872156592313966767894976752149708654425560642\
575704619723715196895089354568885289730713`171.13020709086823*^-22*I)*
   GaugeXi^2*u^42 + (9.972229299594303314413097078174292707221349122904624902\
73359500658322685998014910411357243250536350789642846963173217628427973688602\
9749297552200168599096061831934988790078629631812661982087`171.44618452380394\
*^-23 - 4.8587907313505273338292387540204063292450121418756703115248556823000\
50169398122263714036305058897419168333165295306402951122914465419039238278960\
189285949529344232881914547139216294686646504`171.13392046212533*^-23*I)*
   GaugeXi^3*u^42 - (1.294131565343308437949106372905460766371019996385299093\
70289882956504143725874994047207065227846606276821074678871906521505505117057\
350983358911086074932629604995742538956053924322467033190696`170.995929971409\
85*^-21 - 9.50440814056348320674674853382965437624446546603510020449035459504\
96040189996686081069105423374424508471201831972268680872265153903307761923759\
37687614376646051396946733776610061019588842004`169.86187661875223*^-23*I)*
   u^43 - (1.1068206008599563778290904344695925487798926750288984204775373087\
15713521294589335045612921059686019780858776446509458017781220122464014140716\
2286133058943667556371615513941317035895952256968`170.92202208771693*^-22 + 
    7.11326557800807712391051485667367453332706967993076182227794685930644590\
76568458216067217755909772980144371463683040552044011109294463779404213010020\
73077177089127944513845584505973310275601`170.7300138774471*^-23*I)*GaugeXi*
   u^43 - (4.5267651992439713457967351871584006185435774429539883402962427351\
60176777279793572160333353526341306194816209058102044476993232892484157834441\
633156755292540326909213884900809870059016401329`169.80194511727186*^-23 + 
    7.08035647090056270086237309313240658256226399715667312573149130167465555\
13060695760030587521169644955361605734007488036895022632649023465788514541086\
245642838131479041209678303287976642921595`170.99621227223307*^-22*I)*
   GaugeXi^2*u^43 - (2.324657466308851165873309471898171213115052328420713149\
60204099061309443187027036763759392390557480151040762968369944000035162327844\
939345509422322097378448198718842145237368616594492213553`169.8285478722729*^\
-24 + 3.419067355130506685830816806215401313296054108443811950584784104538222\
40397634249856656753808664506320913034653848622830941572839286456907639425216\
6456547420406126636759724356321410358258693`170.99609655918698*^-23*I)*
   GaugeXi^3*u^43 - (5.764839817571385830575263419953622808375166411227395997\
22550966901641424145299211007868323759152697366728304070480459209212424149560\
3115421927870991829041269804456302230996909933705628418976`169.72544474450365\
*^-23 - 1.6520776042844853868295571760130761222091310703929631327186847624708\
00351164201407413674730964356827696725179435687680318797038723693985757471019\
8156845386810453923084756498863589802343776534`170.18268794396118*^-22*I)*
   u^44 - (3.7585647308235284348975896124097298532472576166961923977753033824\
21753861778403111260723692764669127927124884838824680577596893003201910291689\
86476120102779645045813250656311599637895728692`170.13238254292077*^-23 - 
    2.41895953632393544221888827457133108110286717703469589761401629284809473\
12321506887583727626480997177259707493725040149554427415387030625986313357957\
13917710641051107816414010052563390770642`169.9409891124262*^-23*I)*GaugeXi*
   u^44 - (2.0791986548376797029797577456325181997276663796113154035912489017\
85265010503487739462442950200625391079423966133357997433598615109261413748459\
7172735948101163753531695893189310927151751398067`170.184830060407*^-22 + 
    6.91942006930894199344250934439206371459884971763977774397212470130080779\
63158258310765751753643876700790324345511708643139013189824681519794194819028\
85475134810560761714785082291711519346304`169.70700377176271*^-23*I)*
   GaugeXi^2*u^44 - (1.004970944654495155189452299605685297424942683665764567\
14895891916568325592941827629101086061785845331687487105394950435652746622246\
1226746626602157087817607986192148557185651163072312477531`170.18539409821926\
*^-23 + 3.3006758703585699142792727495838854396812323604669213948924887051896\
94947619791551649484692622562518470618621234934944451615553488122835649733698\
25298929379702509869275090907885771829705944`169.7018434707172*^-24*I)*
   GaugeXi^3*u^44 + (8.801552672814800798369860484292154209114520531247266590\
66081879421542044818420611113300142995278275714095427425236754542703451989258\
8523932262453779023008227567225330035272147473119240599536`169.20772320538015\
*^-23 + 1.1430369937519065887825184893565939470303718011314056273858490113956\
96242786075101923752788720058908033696306861755568561444575359251013607325561\
413456393751841523939613277408597155702265102`168.32122419935098*^-23*I)*
   u^45 + (1.8943632409996727390290914853314938420655753793933788650247199249\
92939638056679870380783054046696084327707126047357576299679864203405445805623\
73290803005559797705757192276805923039198777235`168.42045766687826*^-24 + 
    1.15503927328576701482710475761344433406964318262558865174023590638071963\
78059647454336872819578008141368258352514164149045296535905352039464950418814\
9460965543435286294331370284977848844015`169.2055911602067*^-23*I)*GaugeXi*
   u^45 - (4.3879745819624874899081284466234015273421668430953899351998866090\
91068443933048720947822295035016939415915418771183942075584076531179753999895\
501906356355631619220577028648066975315872266018`169.02352571479886*^-23 - 
    5.14530436619629677551547286493756056302284264076740604651774960292459895\
86871976155384646744003822246157608398761007772789083371806836799473591804194\
9019210759154106902845463709239991027955`169.09267268179534*^-23*I)*GaugeXi^2*
   u^45 - (2.1073891513059806369456806374947904068670273605899304344167180109\
78360850212008749717032341928345652646273151493046060033112611188689011817928\
89843769451252729090444201363403071200505367245`169.02157400416533*^-24 - 
    2.49030152324539823081846482684747740181527910604424378876690596199964276\
48513992353324735654307298264688476527435865922134011879775898675850241246467\
9429065110877906258405425380910401442312`169.09408119838832*^-24*I)*GaugeXi^3*
   u^45 + (2.3392305939254111534995193602486085260133741129195153277022759518\
04684414106218784311572520622188008371711859966780390092502699879262673439995\
978553627841685567843232183913474645276442851037`167.9229686906328*^-23 - 
    1.24937757153484595699580663383088508610046499340361849960606188851860850\
91569442806254954506722235710399602683039587295195184409060178432892167306645\
93361632706450023533166519757304559964648`167.65058936069312*^-23*I)*u^46 + 
  (3.762289662381917502300478599961714362328366553523314587129199016690774318\
80683712765540606823275001490380954390221064514992475601471487474450973724991\
212438564182995269161114965797556579758`167.97517998472028*^-24 + 
    3.86892491810777839076654132996877673644553182715161507012042801695971812\
65604021509189744158849164654104101678166515420389468140330093526355287124157\
046044832992006805353860506664327155549`166.9873180571713*^-25*I)*GaugeXi*
   u^46 + (9.6290210801149391123836794717121597401905965280988425155686748560\
56480503866186521606367351635697845533234656257315441026535392031908816883531\
33730658168052395410164760149048740086964096178`167.6419318904453*^-24 + 
    1.84938184501801726722696803108762953001050003407824330998309781634817579\
19422388141052418724090505814700778790574665505703666611959960718784208365077\
28362824154383009769751418134879707380293`167.9253763429078*^-23*I)*GaugeXi^2*
   u^46 + (4.6758159183432903399581549771761451294420750763492738102681134041\
44923538833137533152467836922498764327523490435823266882095888585156874875617\
545707479684855206125554494027355805899122649`167.64501818771365*^-25 + 
    8.89961639718693589528104625662329615670047793884225156975070492832730925\
00882266573022583169053477291917453343357245406789496201456307545333255837660\
922226928386419647717737367756668142973`167.92453207010064*^-25*I)*GaugeXi^3*
   u^46 - (1.8544556998994450889838411311055902445467102679478538098514060885\
09781536285661670599683357321174422859049818494874661496238666022706334522271\
3051512748122858036092554329897923097725620707`167.828231091979*^-24 + 
    2.40220501830452861526711139302441852054142645227021924236021679341254646\
15568962443606748356128452567415336813935948499110551248915597467042833948253\
2970426067613204867061021398003312969033`167.96624185029168*^-24*I)*u^47 + 
  (6.398181055767531341820353058804920560660100637750528310859851872349991592\
55623260630486005611619075128763041032671894881363341715969567982067236851807\
12444728170686935104711331071264102996`167.82254739439472*^-25 - 
    9.25684192137454736828561591242918288711091348222563539806501871650110286\
28130813590559819831853877739968901847214182841294340606897116422910341281610\
993719336847009950874908676894763776311`167.9829537161723*^-25*I)*GaugeXi*
   u^47 + (6.3942989331205427382307683597758015409858577402833737310077093622\
74947592833022996428066003823774626227498911014398278759333716968367394311214\
429615945200504415065059869204473383043912759`168.06576291609522*^-24 - 
    6.13398132447433286250896007289178248993675719996995706534888288359924067\
22327693254079891136391141733459747753244065946349894717141027781035622371916\
840791042795606509505058143992195744447`167.04771242983708*^-25*I)*GaugeXi^2*
   u^47 + (3.0803607467134557536662913953721197156650762368500752265053716310\
71576890571052780000088428390252025005473843612831152263800065259927378931915\
3346514829335055841037469229037430364501048102`168.06560955200234*^-25 - 
    3.06729924409527462226825834001359072486153540793721499230449917837791399\
43575220664645024513073714723819004766451414160615262760885070667739182063332\
70096157053740686543037865392878270836`167.06376411908758*^-26*I)*GaugeXi^3*
   u^47 - (2.1084765802653185079985340405236568096740240540021496013333657652\
06737169083404678471152625217618768105821766872162862709095224986383549029479\
2684463585050428163834082117066709208378554183`166.97925802745016*^-24 - 
    1.03740697498259389509180183085932982628206854994913320124608815672008506\
38390499066773605291864904311476931291696974021274441138492000493992268273833\
7375437759354348418506331946984654271734`166.67123840960028*^-24*I)*u^48 - 
  (1.963575177133333694166471651831928686093264925425195946903128095898927515\
55929286778517500281520131214513541558008058331785678509507295069672047628055\
15866138370719414040414431269550650227`166.83574116132064*^-25 + 
    2.32779316778505958277525606846714525955357462778977826185389377072496239\
11801710769379522861650693478333561091041707359031731293224407263026549490951\
344825334853238099290019589820810014496`166.90963801723868*^-25*I)*GaugeXi*
   u^48 + (5.6273936481096490769663552153956376262601827534572378483090271679\
01440549541883633719910108296398635656966004853543044715662256030585778465534\
4236751761920495276677232602000652949302794545`166.48052774590187*^-25 - 
    1.89572137521322719360212830311236661927933770414794648613604795368100592\
55601433154182721235874513163164695125874355083707332548454770095185575347243\
0631386880376245140730637922309486848597`167.00799495686627*^-24*I)*GaugeXi^2*
   u^48 + (2.6784447693802794363950513758432591826076136773686262116588894681\
93430224676161959807348041306950932367228499469008706986256707576039304135145\
908362949847673420626212154726189973491153264`166.475356864704*^-26 - 
    9.14051336139947146453099443315883417894637325045654207244988933798087176\
98634743826564575821228107145771362782206637394661319061514375237671887855616\
28881897054466810724897680035749679181`167.00844475706188*^-26*I)*GaugeXi^3*
   u^48 - (2.4134801575645919095137991729961861327339326763772044682933414814\
36233526039394127399170630854245542948433020797986298764388522806878399013674\
3206534079944195105566292260775928117482972331`166.67256326351384*^-25 - 
    4.62010950056218082976567978104945058841070263735828715034043749801129295\
71701803654169640790475474376930715433156881847546278032460428236364145465611\
933616112221433327011019160197827485389`166.95457179972826*^-25*I)*u^49 - 
  (9.897725863091323587939294237252794991790605881416810647046608791780847594\
55764616861613880075295748593998810917458457126600264934516454164082435585051\
8872715446264186605423576549699014822`166.987161164354*^-26 - 
    3.05865137192562679969200830293100243578325804481213411239105287273787785\
89873984288262935056337302965257344487561480309185279863550443469647354092156\
56258416160326198312367630119770718825`166.47715572184464*^-26*I)*GaugeXi*
   u^49 - (4.7582173166887282912373168948483491972206515507186521875547017178\
58613490088087847128562139515703115617166620600503047112880411154492823160750\
7048010324343367694864271739743483481932495032`166.90029813575003*^-25 + 
    3.78964567032877456376476152004481254566731709987763801652708912808889073\
88706064209707548492354170975273942588228628732573567080668751074565201584301\
184241324697224335212793499860245960162`166.80145246813836*^-25*I)*GaugeXi^2*
   u^49 - (2.2970308270439986972574249660327986037960744638015726317316679192\
74363950726025553273971213146611358888477959673279523531556092351130520149799\
45788216747696466219845472570385240551798957`166.90147598272796*^-26 + 
    1.81665881762158741614953396009936928573792949031974303149280523615967630\
67026770619659043776675361859188400506168570066672144719452547744823114138681\
33786287725361373340287124036105496647`166.79958253024446*^-26*I)*GaugeXi^3*
   u^49 + (1.1982131818799057172470988012290079987008274808221805801417386289\
51089260731118483338487899573179543202258259218113851117556204391702784678193\
8074038997592296714151604870888238892500391408`166.24485899637236*^-25 - 
    2.41005269579413657363108894288940771592067047118476592828597161648945456\
99402366565814343300666216844766195812200121094334510056479575561414777994593\
08538847541348489741603457697774111818`165.5721285943552*^-26*I)*u^50 - 
  (4.006924619202375117756764076207798114737781473439205680293533143744252279\
02050848637448835577385952727049272771933603924023721167217434623799070895148\
0443527160877217754863149434964145`165.44916905094334*^-27 - 
    2.66712643898346178319170054965423820496107746300030475985160683228363867\
29890760833808205121807638597181759148616366606420535120018479292885362060370\
06649777035729922104371906539649362133`166.27240148319143*^-26*I)*GaugeXi*
   u^50 - (1.6278194911202719203323132729344623284944373343026103673095828239\
12154817837069775972679425031770225933989500746021817259679708803089583556935\
0463243047152507503731832426770865606059965594`166.21705797194946*^-25 - 
    9.19986126493058958094204179998074518633002282346733859415892035094909124\
30592333068784065675321006147711390756170903484746328642391626150624564330662\
46675939539910186987570750127845971621`165.9692330058144*^-26*I)*GaugeXi^2*
   u^50 - (7.8188536652445763990613877360073595265311338541981877847912239141\
19210964665281284455532485407372666087301795573020157458350860080853317010097\
99391499996923171652346645670344886766950772`166.21623953752913*^-27 - 
    4.45327084916186386284920662581475078052949890063667406036795686163057912\
47747120998905193279277924708063814324599545468996940800621559065124946533830\
8345439326870140257468197787463394338`165.97177556226183*^-27*I)*GaugeXi^3*
   u^50 + 0.89272937458402909833927289243324852448356385648314575203830274163\
63418782106273021257802676356233643589219696273999305543761820869075602612288\
2717173572576493705495813516207416946024020821174383666279400984163429`192.70\
99650390267*u*Log[-7*u] + 0.7012334130606031034794597256921658934600833378856\
80845351074221439657432112977309848799623806376994535017411327695315821261538\
08987029039037881640495908088634716199643641588850656676275614163211861321319\
600213792`191.8184235808342*u^2*Log[-7*u] + 0.0578620890934092934108787985836\
36478438749509216500187632112214735688825439577695508152424754160773615856053\
58696110661000586365378104557248705361298287111439406837691616791221468723779\
127298339682073664878603155`191.81841605715604*GaugeXi*u^2*Log[-7*u] + 
  0.2678609078103957336173585652686266738307058133339239836845036025413055116\
82754020971767789065309745320227808916623191611597911802010865399883023653487\
83489761989524088936329467374558261905770323028746189724053949`191.1015439092\
6704*u^3*Log[-7*u] + 0.020894643283731133731706232821868728325103989439291734\
42270718865455429807540305671127726449455805713905913046195817738694656187497\
64886789536582491327034579756358027752828571886370580912930217821852660120616\
4269`191.1014567813638*GaugeXi*u^3*Log[-7*u] + 0.0653507713417337187444378891\
24532882786952415687931325507283483929531488818021716863808230057785004030507\
39716255532059793279648694855771234555910497399915090067502738427810290351766\
692174899658195206457914426708`190.67460788038903*u^4*Log[-7*u] + 
  0.0017579627762754559630041301653014555081217298807096411172950759685322125\
78459391790612269849301759615065071072520519732074830926981194960969658746922\
22264670468089686811274038846706017595013404417424113082250314`190.6745525502\
087*GaugeXi*u^4*Log[-7*u] + 0.00744972049583889485137575511383902401719461018\
29563020019329569344393033181103906177215124547217790957954103488634839505794\
99599987390997318395632663082353685397969416710962367270463157087891860971773\
56881054186`189.9800361253664*u^5*Log[-7*u] - 0.00088363208331305987558408659\
10245411284209753368646344240372074974103714018711228577151620935643765260909\
08740155816796545549936842399583556177677024397626650500979907252435644996670\
45881091393746329965701652755`189.9798680951006*GaugeXi*u^5*Log[-7*u] - 
  0.0022328599939816974136007305672464535595770369450458367696517011970740498\
37345308733805136739108575981770806678675903857118334834351270623623203176133\
18875729519548315288031766212753735891400736136732830717968085`189.1954832153\
0627*u^6*Log[-7*u] - 0.000364794070254179144163097642524735232898226015567980\
41524152429226789951182597339391630081406230274716524081745096402221014012516\
90350175511840588603397330642424213526754905336235596600710044833651307839097\
5449`189.19526606466667*GaugeXi*u^6*Log[-7*u] - 
  0.0017574854657640984666583166090396770937930686685891991595627161634613568\
49304797580873016432159780554623235457770008310218869640031430309650570052390\
88386902382350321571603571807688509066274668305980887414388679`188.6029014218\
795*u^7*Log[-7*u] - 0.0000502190031500925297054508159195564047425615248679278\
18074963522246526250233460436377902842174464415968252095518594733804747158880\
13881580614879616910551038956534449416606035966297415110825705943607667178045\
923`188.60274314013466*GaugeXi*u^7*Log[-7*u] - 0.0006015701809035781905179628\
14977968753287800285756032550772061912222470934844963413635020630271945833890\
53710221901388836419302826321944943880891529006276353337791465965321368758558\
871977639754342140967009703133`187.63616254950088*u^8*Log[-7*u] + 
  5.2986763883637004269876429528435898758547391870606586808497023476427994026\
44633305031205368180554080349822072486798714655405646666336465446624620514914\
97531232802343167525079652456648775075478155973249749861`187.63609811814385*^\
-6*GaugeXi*u^8*Log[-7*u] - 0.000087151695482013747476423120631444992955079222\
16487968048771863894531113531144117329201880841422590504961312677269979859415\
21613806817248145447810494403396015754734124993988876475882748389451516360654\
5790051801`187.0807825758311*u^9*Log[-7*u] + 3.992445212972850652654187475683\
81131050265302603883372654861823886774827684016171509182962861081470776367990\
83302985527494447798648382216023494720459265781772849972767194892764687167201\
3002090240576035178405`187.0805960137227*^-6*GaugeXi*u^9*Log[-7*u] + 
  0.0000277486312179388736167035129803412131985604270384848900324412484029725\
48671563089965118574988820821630996266776337527876641128711507328587510971483\
79788865772974904777368192346890579706407603326498386107347453`186.2744798435\
0178*u^10*Log[-7*u] + 1.17311015345061446755515019556610566217004492017744808\
88202036143738697044167421844067836858467300665527745132803640380562139231760\
2234557800917804004577656205723605288593594939686149328760533358364443285034`\
186.274255938114*^-6*GaugeXi*u^10*Log[-7*u] + 0.00002124992703039428405515331\
24336319806368864779838970242975749009340961080941313048415528680788328482336\
30570702279431658696848200270217043207517251427624522651662048737817608612536\
47860275573269145199857643897`186.3146192389377*u^11*Log[-7*u] + 
  3.0204166265019221766864727939250653045103493346040742317764961345820207489\
49295842522586255130952787180865801581476618573322028642628875268584354395768\
2524058484668014636484585882944809019284450322404904742`186.31461923893767*^-7\
*GaugeXi*u^11*Log[-7*u] + 5.5840843230086958608185218677814373717220053234721\
80039974445729022163447029127163772590847874604129448363460343866944817396041\
87126393371521660451452286305873345328299277154484838677047693744377574343525\
845`185.71743774438673*^-6*u^12*Log[-7*u] + 3.4465518798878587303545325133097\
01721363247650724525261350571989444891467007982647739298560025086217596924960\
61369974088130486297229178104282807659930591980590069664492401541264555026996\
367859939544400703`185.71743774438676*^-8*GaugeXi*u^12*Log[-7*u] - 
  6.8343762679432940090437342565035124571258870586215449814028650319265039946\
75137607505471084956190984773455175435022076404529158066962740761297623849890\
22272815536189348653243487259052609942091481220102691`189.77502153261875*^-8*
   u^13*Log[-7*u] - 2.7986064969016267992858690398735790934373274954202582532\
00957931390707233249750984111308569636473996902292042896924456311078381105409\
90920522559001482261378906539602487261383531819052135770920180937653372`189.7\
7502153261875*^-8*GaugeXi*u^13*Log[-7*u] - 5.96072667118281855084738383535856\
62251281077114523176587152346418858390238963461029341472833890538769634762422\
61760704137335231446806122453083301448757449521642205710672857595445738715845\
1551297878551322383`189.7141877069292*^-7*u^14*Log[-7*u] - 
  1.8187099722450973379305164474615991128421666685637625510083531679261873374\
54981398110009181329034820586057655843901402904930697777230837792373483531517\
599457349333770872721025085919121858101527636756109827`189.7141877069292*^-8*
   GaugeXi*u^14*Log[-7*u] - 2.08309782451885076526402286151258282243021294352\
33518511574542790961939608886308055021222259298923202394957659478929252127332\
23109546967332300959683142369763654953456661342962887293743849821255834721613\
7152`189.03620912033028*^-7*u^15*Log[-7*u] - 3.784353447784675968941939597002\
71973844120005510601525167201989527074479836547006417925318392090149416457832\
05197054679923158746037058315134032259506334127916688831484565390831200156385\
2015124599494385397`189.03620912033028*^-9*GaugeXi*u^15*Log[-7*u] - 
  1.4983236932322330914696621135594231310959616517016440095884507666408219822\
24156647932959602623739948603781631664440434164054595905053583455272684329492\
675629919473583716938216979269734566468872984295580005`187.74203219339392*^-8*
   u^16*Log[-7*u] + 7.8049981656666056732601016279814332578893269907089575448\
22279721514635452992042438543161540620577419829440535810947860563546755783639\
3842596328267755677331280194668526760158116394566682735295483215076126`187.74\
203219339392*^-10*GaugeXi*u^16*Log[-7*u] + 1.47812630965870315454495113630507\
94542222459128190829658938391268693198047561539033595987115421069542981418859\
71631756632597355416229323554893122627724758515695133995692206527897857866157\
877696104081044374`187.78356296220792*^-8*u^17*Log[-7*u] + 
  6.9752528940038518148099076363924351298716616291344111833488450897320383023\
80022708799380817135227247678657351741254072191481267766680638129624875537169\
7683200539050852092105507341969688805724271497726972`187.78356296220792*^-10*
   GaugeXi*u^17*Log[-7*u] + 6.37638824728519457220997686322222128774687643449\
91544463734404693286832597047270205926499283943108356018684078401034014890521\
93500381898629989252897936552690948618784749887270248134100604613420760693817\
41`187.11026405221494*^-9*u^18*Log[-7*u] + 1.46485825468415005998833849351432\
98324098062548798090816092435316551663820574460449010670167959499994118149545\
27242519046116111636816463144009443861467163990334493983194276383687647448496\
0153173046690451`187.11026405221494*^-10*GaugeXi*u^18*Log[-7*u] + 
  7.4428175684991649672283945894731691127582844852320267066199976504746342319\
21312503736650657969658096147863836286148027616576934068739383100730640199360\
1873103433984608186838975246814709612939119547848786`186.48812920105732*^-10*
   u^19*Log[-7*u] - 2.5382927470463432546256634970752114184442294341393671647\
74538729348270903036648579596569350109256917310431143978275850661599059859257\
563901355114942701383227201919820650306098830400241911289410668103922`186.488\
12920105732*^-11*GaugeXi*u^19*Log[-7*u] - 3.356360687280996733109517243874045\
75255822323845920308275318905561288772922136623062705301891934962250726744285\
70007583874445091415373608954876784523411714502961914557305884144229710382089\
925149141781081`185.84667451271082*^-10*u^20*Log[-7*u] - 
  2.2425929675365274996253402624169711923224167443515970985769970897942567249\
42511172613349197300241108962848124232221006605073103866475750447948259205905\
998325090934412130430060235194893347985099895606069`185.84667451271082*^-11*
   GaugeXi*u^20*Log[-7*u] - 1.73973764804916200968860758085275885364052995090\
21358566923793741767407470624735542662039940640399359777404840428035384457220\
77555215147013075734145266505536064989883947850124358119893460194184203363719\
5`185.18076827065946*^-10*u^21*Log[-7*u] - 4.26895947751045518391051416359019\
51994931278484335489568693838550520336925418802418854706705201889419283655199\
62986505988651491946385823941957041869510776612426899100915414498736430504698\
43703643338163`185.18076827065946*^-12*GaugeXi*u^21*Log[-7*u] - 
  2.5635996689340084729093582980341509560230740220135719467170420553443077780\
15482841683757760758407753002868378145646356761833611918524002375278764568256\
869685890182232893351926098402608384854173717275294`184.5568197629975*^-11*
   u^22*Log[-7*u] + 8.6828425642177229837919864959655479304567746606149447541\
68550690587506490164492460888274275107790475794457120643529138190378443935523\
057104563252565955781221675612610035655861442847992110093601284106`184.556819\
7629975*^-13*GaugeXi*u^22*Log[-7*u] + 7.0201100997664693847807920353648430519\
70172825375096879543586397412140079986347078994791553539083070413988901586099\
55901769862305655587513017025608933666334300255880083743548171974816662748507\
250248738`183.59825845993643*^-12*u^23*Log[-7*u] + 
  6.4460641109839564494711150301541700261276932175624645685820632415009081656\
11976624977199747516478121848230850663651375723722593732213272386244553338777\
4129433212866562301168043305803501237364849509925`183.59825845993643*^-13*
   GaugeXi*u^23*Log[-7*u] + 4.36598612014583020444683458376437691640848802833\
54380209622121465091440154934299098918188151714921027256810867954135350332870\
8872302538725159454639955148633158198307610217578202076531028290247322146328`\
183.22596446017792*^-12*u^24*Log[-7*u] + 1.0324782906746225965121885774171714\
53367555630429740300138534584920316155953750298990708599509970804276062529583\
07309193276570475162079577687193635292793746771479304852838733571205337627288\
837148526`183.22596446017792*^-13*GaugeXi*u^24*Log[-7*u] + 
  7.5319766501222573879707283344281345633816673997590354827199621444556920527\
52323737289254577407998034640838513566323161099627208756896660037473540871029\
3069444979633849270647650652886848624402314276805`182.53352974172034*^-13*
   u^25*Log[-7*u] - 2.8747255563698513588656549233800747955108284360351796789\
03945818994631269543231981758831889386336974304196574636154264680548013333364\
258809992118838076658177875826064079820921694120066842690738494536`182.533529\
74172034*^-14*GaugeXi*u^25*Log[-7*u] - 1.324599519434058837438731780980835978\
84725279761095016733352130896195097844909780669295817912100130673367079787013\
35146339017041688027541654642395893391196813155466466661484903048226755035049\
387251178`181.5474248054552*^-13*u^26*Log[-7*u] - 
  1.6889452502876057251888757120564551399740475329316128944133971807768375272\
59620213670604308652609127745384568107204477756724644311297343110015603525369\
425335908884556056211613442381678737265238486045`181.5474248054552*^-14*
   GaugeXi*u^26*Log[-7*u] - 1.02094214117984138814227954660885290579907402008\
99529363392336247855776552200830930173847916040389668804074347529364044285550\
71484658958702325205122269100303291177767088189935136585240401475552134647`18\
0.87710402766035*^-13*u^27*Log[-7*u] - 2.063059586252506441793764369392478092\
36070480755492029365113232586385743763584363870259344505295270336636357768371\
07366618029881576684068171541375791315804122129056999314724114190333923019695\
827761`180.87710402766035*^-15*GaugeXi*u^27*Log[-7*u] - 
  2.0183952857863049556958103663736664974423850875165907206090813027029462811\
18811227287264774290140018852475729547816120538288156329762157190784452800903\
377195960873543134370250567236746254267472744219`180.271645567764*^-14*u^28*
   Log[-7*u] + 8.870355000741526494325928063505362352139467970840593911106492\
79980802395081470738635621341279651017745206144727406900137121491549318587893\
54481449698131532388852443647951582687790142381009379926516`180.271645567764*^\
-16*GaugeXi*u^28*Log[-7*u] + 2.0884299971032979126768394941140556802077832647\
90665691287610666633183654203567717874846053555611970888148172781911855742800\
16904625517474392845525990466061164393594245921567326204413930004902017565`17\
9.27999687863704*^-15*u^29*Log[-7*u] + 4.035985830150627631402334566615084324\
75943029795522510889291937100013449837414190932171649083727167754808832685362\
69269408807329936849044245253009619603630964029463550936966459933241115690311\
800438`179.27999687863704*^-16*GaugeXi*u^29*Log[-7*u] + 
  2.2328494491440436815354595932680809530325587782928574950528545653366735507\
15673393844298437787790486861901016008662121650750781491423888038279909730148\
06640964177133692555800811942761767887055546131`179.13619555053194*^-15*u^30*
   Log[-7*u] + 3.040607085406155012280528397421759355697139347673109693207543\
55734202809786343304778911409344822073593175946832764014537909573206644215738\
6261830374127800455215281507593109832732571727349806732388`179.13619555053194\
*^-17*GaugeXi*u^30*Log[-7*u] + 5.10821917205917656701010153547224966587247628\
54700012170683776223925015273329316284189759872231132263181603900853273449346\
11355528564773598290733385501746042353954133227822138621357379215972322393`17\
8.03362017157357*^-16*u^31*Log[-7*u] - 2.512119805402464100327675293407475274\
37726224792419139998869001075014645792321160643653219939075718564121874117216\
42627730788969178229487612151564627530942210648765470783118529618453189063130\
82301`178.03362017157357*^-17*GaugeXi*u^31*Log[-7*u] - 
  1.9348352837814026770456859280887774262593241869695558332429549149747015235\
30946009841825064105893142395642225500186077558156828750259679195458823012019\
56147800986149115736158217724974805214237039`177.33025224881195*^-17*u^32*
   Log[-7*u] - 8.664914456373989323879056861238987443409907828810479390688630\
42342806654752037568301082400780752701962086118659940823971730539993592673154\
531446775629961161882348322466570413483803109075480078245`177.33025224881195*^\
-18*GaugeXi*u^32*Log[-7*u] - 4.5559693264186025578802155346181354760161741045\
09881462877254900198569268336659630045049779292246672474309043368977190910203\
721803456441006123300214842434750084395943564849316358744253498973311293`176.\
62119930713786*^-17*u^33*Log[-7*u] - 1.24216313124015042747941277125584199682\
24813696710721793735079648950755469290729780179168482993232703627113171920939\
20104674774715053967209128925921977790553110383833060150490438590944988300832\
2`176.62119930713786*^-19*GaugeXi*u^33*Log[-7*u] - 
  1.2512819313224498125763255228188037625856792862355234384704729506973345646\
21619649247052432477364726138412553075802727121214888462069943298406821951417\
892605345006325345087106490386695309156400569`176.75014888070064*^-17*u^34*
   Log[-7*u] + 6.456716407681963296440113465012564052783969875757305282610568\
84410599565920051617972042028428516103891071139578555400429580243419791002357\
00946440265502048936897142403213463219216782549124741772`176.75014888070064*^\
-19*GaugeXi*u^34*Log[-7*u] - 3.5971044475311343223123239637491619709913307407\
04848404297595282652248685422903776144610425720763994956602977647746540892334\
6790872483788633559366852068173933346694426271589245170669868761896762`175.50\
535957696735*^-19*u^35*Log[-7*u] + 1.6027015334146537660742589612615363675327\
16924895808289615830837000503928518579854366690517756658249825856105016209476\
1095925046659020557039307490239989533486627976095166925767614359507462113623`\
175.50535957696735*^-19*GaugeXi*u^35*Log[-7*u] + 
  8.6029952243881307630278809040093810133858236138941811442529300078969437851\
48854290520214428397446930097228195596414162032595478535379090565442074412172\
5937620374226786137738467130744156588242414`175.24371056172453*^-19*u^36*
   Log[-7*u] - 1.247648890455746998945921159420994685940257959785388374425177\
98881212964728262526081524063453130010669001684162161240933813827539050954683\
2982763768276903378788428064797873285326599652811437117`175.24371056172453*^-\
20*GaugeXi*u^36*Log[-7*u] + 3.02747479357454608847406045618558460615577499301\
20902919797795109716694554964253496383521390965912990825892266505187598978565\
315057982996302494100116889660915167638009340552552627790535721467641`174.814\
49265933807*^-19*u^37*Log[-7*u] - 1.47718258974720680701452364131298148082267\
65624736453910195244010523863332121052032593509428731345268750322625423545441\
7395280843760000370505866561656110735553401632042477998512830565689279081`174\
.81449265933807*^-20*GaugeXi*u^37*Log[-7*u] + 2.95481160312602177676920373364\
68368192987271338164297142299994948033278787436481333990044570067138401639725\
24550621890871830145671401006297974121519627198801406045651823952658049588176\
1596427`173.88368878016573*^-20*u^38*Log[-7*u] - 
  2.2488539775637464851117904011895352961342683949368604212918924925139826410\
71176140393039754703551046168030710872894880617873080571241639820815431465459\
40289168536315410870075029246603409461009`173.88368878016573*^-21*GaugeXi*
   u^38*Log[-7*u] - 1.4817306348620437756043992641445341882045496749063913680\
73913561739653231153549609160385799775144188728832686200780884957764450384180\
30343861225179712153451187420522387504329214021413964546391`173.49610988910533\
*^-20*u^39*Log[-7*u] + 6.1797312937390932923990617667103478268091539572112414\
56011909227109420818487331439394211126182194310357451937091404586637134354320\
3294497466842003532186134382121445726721929523843213158112671`173.49610988910\
533*^-22*GaugeXi*u^39*Log[-7*u] - 7.35350739655195207889911707541279330393044\
57118129131747231080825844965507025149807114418024557908869207617794029878535\
3238275170584951092496296365775599903193929105836813425441895391742282168`172\
.8482582332304*^-21*u^40*Log[-7*u] + 2.87166898230807653300353496888864020440\
39683290696129845096180982718675749741767950851826610042408997424471312371248\
728645794337986409829423841447657435228910423763430976395347805792405076049`1\
72.8482582332304*^-22*GaugeXi*u^40*Log[-7*u] - 1.2063934358341613207806822403\
60569679383697144607116010133981772232847249359752761077978836260193575352448\
08466148415517734875004716879875654295903287484486846398070064760900011175795\
184635036`171.44306250558884*^-21*u^41*Log[-7*u] + 
  9.5384728019647978719479553738099760325367414798113102132980216469378977486\
49598714477410873578433422554315297389597240029726127167043193869763294735837\
67454551386402856428896213003097470526`171.44306250558884*^-24*GaugeXi*u^41*
   Log[-7*u] + 2.277034318631079261693481619617504457918758556778324127156403\
29693185686081825483144843681942227097318239658793224426800909784382700303337\
65446501798199310067030020733227597358794216601124946`171.3419237340209*^-22*
   u^42*Log[-7*u] - 1.9428089739232031855476310301292090976097997722657770602\
45887712902303699667920828643933960999559947821119647341785720811879830366846\
173985589632431754519027521233783648553067863362911924939`171.3419237340209*^\
-23*GaugeXi*u^42*Log[-7*u] + 1.8100427703063425158721592145481116100675120946\
58323319117848870537454990892904325192908187296399418386407460846900661614018\
7434551657027451490950679064396930753818483886672495472681965705888`170.84658\
307079553*^-22*u^43*Log[-7*u] - 4.0902194776740879352896575499044758149926496\
94780006227162945199112239569337878109811182284863907368208651763319635704736\
98074741003675388671273881877395470594702029464536850303085688345494`170.8465\
8307079553*^-24*GaugeXi*u^43*Log[-7*u] + 3.9780622864260719885374826280407956\
15189135487037991887758031049334174348694385526058540692208185716521222642183\
31014420069065928829214749088614578222755942065451907285797284036492824809106\
7`170.05712340738344*^-23*u^44*Log[-7*u] + 8.24089993696376351384554852558147\
27975033192925581734748388315640940444976148549385398157622568385726180035260\
85344671637052601568800403345834861766083469201373364289439321754292000641599\
4`170.05712340738344*^-25*GaugeXi*u^44*Log[-7*u] - 
  3.0470342919399694338610868023321364708176405270254126053796581348258036915\
23387071660284632888712235973028360845577376789865593921366756533064256982222\
26369402883694010924974972358131715321`169.06083998696056*^-24*u^45*
   Log[-7*u] + 4.688621577304546294345268424662157804782333062337725196348877\
78162222958021240392678824392529592384913797162086555603151956718157297340289\
35786797446488525958124789034464382602624295971749`169.06083998696056*^-25*
   GaugeXi*u^45*Log[-7*u] - 4.51516482741893859636371433595596979516098232881\
01705772679056952152743928497564213545828642530265019040055970918949383712250\
6289584894045741418107964247624526040048200399565206268826085048`167.82694923\
989445*^-24*u^46*Log[-7*u] + 8.6366070591921044915580673899160533618047718990\
24810028065846601369291967554961812424868718938024966696910828272730489412407\
66828885638053160261217528818293573249188797033984560181454152`167.8269492398\
9445*^-27*GaugeXi*u^46*Log[-7*u] - 1.1611810689339378539419707223309366438318\
98480716134046719131888366870762165654765330172249415567473498048356449225270\
21211849259562461417427476796555506378066738675682970026922522397922955`167.9\
1723704610786*^-24*u^47*Log[-7*u] - 4.035452030196686021457502557321396551453\
93945264480577359051298299588049011581142523697364927651425303134958154416834\
8238055090736036384794979290377684613321714253739548779602499596428365`167.91\
723704610786*^-26*GaugeXi*u^47*Log[-7*u] + 3.66693570071061726449298806140586\
43930037039803824774711540363832380241049217772830559174944599807586850744825\
48193059175092964488684868497439345644311251350053498556018775072309517581974`\
166.87581799466247*^-26*u^48*Log[-7*u] - 8.2947778662562194750202295458573369\
10611080480908095095026480291974950355280817024057139147043139383544701973966\
97621108098990497886893689999484946973672774792071639543477047710051601045`16\
6.87581799466247*^-27*GaugeXi*u^48*Log[-7*u] + 1.1311176566269812673852022061\
08517613837043455724804263325056379387238723835154916233393870265984720858257\
79019084602494953071080756569763684172346999804744597805105584395251687666109\
47976`166.85645173607142*^-25*u^49*Log[-7*u] + 2.1924881718454117376876328275\
51275797527258822866820364341088520811393557201005588152817383515570355871060\
84734653025261345598308430896955992518288913967176254902666919148913108106116\
999`166.85645173607142*^-27*GaugeXi*u^49*Log[-7*u] + 
  3.0922428749739839638389475526516295527194275368811767551541277522918071511\
71292241204673114423648906557553235441372015310965454167818569655554229557157\
913342781412320550266832319823216407`166.1267330484854*^-26*u^50*Log[-7*u] + 
  1.2494413188565677358200441072551356817270362858483907319801364752565830542\
19041433140636535243491808751776410112445556072795455394148738824280719691970\
71978010477138049173145952382947381`166.1267330484854*^-27*GaugeXi*u^50*
   Log[-7*u], (10.14838416993553390302196440868044809267143046474895926384519\
32405509045224302514148014934260134343981726496596148303942098236700735833732\
992239012595121205751340518158148010733673110918490425436916443258094671556`1\
90.96718674956054 - 1.0379653778053616280280400147158345964782911963517555523\
25369971629533437942587377424940833021518943037011645120974040034116431442617\
32231792476578014469452321055905322350211007628961859389795723453430657199343\
821`190.71568523218866*I) + (1.2141484080511525174584227185323262792450483663\
16842383959937383949790577092791381024672747841984072949653921268341242816675\
95852458160312213976743622301285354956617997874661274538738587576419979040510\
836461024105`190.8819944340127 + 3.287897799637966504313039554522469918138559\
36869908767926494145906581266030253851761209033668699600886962365782082344089\
37489007152428873200219733812174805907452151949975241482214974733068528394225\
8494389522434695`190.9405861746269*I)*GaugeXi - 
  (0.020026215040480639133191975009886145661260878707210261863899432277897616\
60267037672560931071099130988911514133123826933190671441324647569026005655690\
452869116197926925525158710927032528071121427014627392182033641`189.500205747\
65176 - 2.3984263718883477575017769600110063324550231664129463999474018440935\
92479402844854463255563812915672993479341060595128381567780516196714050756860\
5674798509306108799319753268905943407626261960610372305414644105303`190.96722\
457996822*I)*GaugeXi^2 + (0.0389326953620272657930505621165885129281357863185\
36345740910182293012885409017388299130439354025864958653852339074406478289795\
16495763815334525736537222714109038446895558092472914072058144727125907377307\
586484519`190.70861661847997 + 0.39316209154234727661491399860844421819228905\
29697891165519563558280425136953088355454333063487834911060922557056078977979\
92194852309599468106248318079489276230495211406080412933269827957502586092424\
05230384852533`190.96700505265594*I)*GaugeXi^3 + 
  (8.380823944637708908179711101913190263013158568645320434944006193403890534\
44458081890054398636314275421655922702094213466634235971761700965721018696117\
524782923037263084521665627015435883571732406882431395897658149`192.312451106\
92475 - 21.322396092593420409247687055619686056415353374689142923708867606152\
48664991297152985358082208254736853730308176932578269015083406304054339015871\
904555188363048402465491461748979664105549192141125656148871443101258`192.680\
42413300864*I)*u + (6.8103163905246809771155331859801564256881260985227523385\
74045961197728914019779148409219756993929372714731332225462353896441930995468\
33827707291264295801724656023927509034850689735095010723811122961905065480503\
734`192.71273374462794 - 1.26886156723050236448064419457489893242860727776478\
13690225558695866120683864705504955052454443901285882171957098467918212599666\
14921489952687513483471326591555203244509717765969965895976191584893120283450\
02309273`192.19609249741472*I)*GaugeXi*u + 
  (2.660603700325256799646338926808966707217149561407340988868193580646572170\
98847635534570522447098118567328913421580190179452910916426669685200944054032\
782910284101672423736000799235513878260536152552918640602135651`192.689807318\
23592 - 1.1100780685402850185377934532079233458210887402311999474548350834981\
44525495621031262384632378111156513101113646860696150527933531125187214638023\
10538189455136311569173586227725496467334252000536231868304553095363`192.5385\
410981741*I)*GaugeXi^2*u + (0.32637937428987521650636675138654308000952460949\
97105947927127766445205839447461598457053454954163629620952361552724261190208\
18805365335864655492353211140817931082919563996951634083651239354475427328115\
65874551967`192.7098096377929 - 0.1121243862014354614284320590246424970914789\
64714788287408562586799114907500572515508718539357203925471429749821952183424\
32093381331088265569914732631765476357523286536276424215994613872775489235770\
397007749287957`192.50660820496532*I)*GaugeXi^3*u + 
  (5.639611453058353924503539101437938579809281558692884460119213219253542539\
55405888532569782611578775050018040054900623594895073394817503284094406666438\
259632082847556199004994873699427617126621850394730697761519398`198.939687517\
77416*I)*Sqrt[-u]*u + (2.5049574459759573583306974121523059858489331743894716\
78386684235583050267841756784159149478887757297100387831349147631489738990816\
37880014346234240421850101479605565810070870202339322171160549902809161289096\
895405`191.0964532519328 - 17.14970611441181292905348299670154649301255311930\
36546141416035829888165699565380490818119460176937135177620488425711731834354\
00990716144435307012393112254863355127335738209041722969227826653275937581602\
55611453481`191.9162195564831*I)*u^2 - 
  (0.078119705603551953600555919410125264981361114649121274107452071878080410\
20000525248314969956067307296199273903153481324373656011965839202101127128499\
866216670835631189886987882887974052540409413468060891229505111`190.213929921\
37433 + 4.3969969068285384966059548433846265055299132515615403531385855357267\
57919416080957258710779295808388356912776399732937261629493541697663333233188\
71496094049353915620695960888731569695616359300894131653909859586142`191.9311\
0827678217*I)*GaugeXi*u^2 - (0.8143535876761019375306376139623066674968983219\
37446564042717018706359194152121180667178275903910173944260345992567680106195\
39433188693016550095580501337162963429393147721361706607108846655813804897597\
876051322685`191.78339665728203 + 1.27104063673978394782896494958266344772871\
43294756045293439094500321799468155840550308466624532413976346817450741590467\
72964189606223509532574821943889526911868067449042195977228905205175278064420\
00072496009191395`191.89609540227192*I)*GaugeXi^2*u^2 - 
  (0.071766492655576743839302102119810938881311310097700553992029139837622908\
28929663451738573547822124230516639275273399430464170994748026831513700575200\
123559388046335215350489775320009160048233804253765751077785085`191.759010593\
94084 + 0.1208305157893509869170102710031319426316244302469079418441513281103\
57345640850937278233832557214876936862731715435642148336827963324860076777931\
17823494414900520012725345610341123287026964510421165861100714722435`191.9014\
348868798*I)*GaugeXi^3*u^2 - (1.104423909557260976881943074031596305212650971\
91068987344001258877048541399600319837628249094767510113961866177418038787333\
61853981842772646848797217749251128289097975563847816276613790835396344570230\
1428311630911`196.3019092768146*I)*Sqrt[-u]*u^2 - 
  (2.874775541470631475568906916038983912591021361476640720936693387202080205\
66673357136341561963864423657741676812555558265460177136099918312496823837123\
764857102266425848064389288621720996835731323580164369843623455`190.782224507\
99043 + 8.7400966227341392773138816588706640990340587268325893252393561240041\
20450914501415006515306273691719785668527908302567474763942212441384298841989\
09112950296327655116365681452796883863158017898065787658488386649841`191.2238\
9115604466*I)*u^3 - (0.886012898960040641544897131813769008688267769269884779\
07190741561209663394960649380466166647298729811630479075072715937299639757989\
63159369140904678626827921866533215106759020870982321809726302374715153149242\
5834`191.19995238895459 + 0.2200312004570934912827778221560493444965655238444\
65854385865657490987888902950456606910562233781797500421654471494641053606111\
63569367561652497660788187705377504819928508384954432023806111191902679257110\
889594752`190.5970866491465*I)*GaugeXi*u^3 - 
  (0.406851508534620912127091392803840875918350909733871165691043711891502306\
99721148143063150416479871021995896683391303274026417717820348013358893786635\
350072270619027528589229426557948609791679613942767166713743491`191.217516778\
77043 - 0.2301983315775407642707934854997779142519399901326492138365856937497\
77542126792844370726141022612884497654246444143328596186241482632850762376990\
39869890448999390992128795899181444039231674004304503861809728707971`191.0264\
687789116*I)*GaugeXi^2*u^3 - (0.033194105664852533774649209190420380421054568\
81559265672295062382283883411764680881804988619990637969337673289036528343711\
56660638976991643973140792371503945189124234982113062480199544731031226232422\
9415301524157`191.2018165740497 - 0.02101845841936675164405150393893447305967\
41433424103039405105644510473902686457591894074168801557440347052248302848373\
02654550745408093865628377353906124735535287537766058046954448127378273343360\
92111818790332642`191.06224291396956*I)*GaugeXi^3*u^3 - 
  (1.300706104082348458909055543625913448010121964431361879365361555800543363\
97652809698447867734368995547680906470030971852941053651172584368064308443395\
108829592796028044065460454449629271745180796658603373941187149`194.715541907\
64894*I)*Sqrt[-u]*u^3 - (0.82226717807399124625346136040226531011992458085066\
44522409487496291867798251141580880398493880459529073023352521122866924406620\
05578939402322252430533660791712674327843030806312461004007064659274383971784\
82114547`190.44585416809517 + 2.760809306264427177940307822656627396643690070\
61984693334726292107359409046914888734720971171407631674327821097557133993059\
04770935090715900330923948112794845096875171768292503229825972439269039095568\
0478862249665`190.73979894432614*I)*u^4 - 
  (0.048900549928666765829782305614739305374647985455954876960700456687046195\
61694230810485454431097187666561329746476440778762164713063523553743618527232\
04844900173155144550376905984481987184350991564883999668011486`190.2208593418\
3346 - 0.19863727108323053769353002240904353558733224765272445319121143634044\
81183726555585533670361895934099456652237389487678355933574745596250186698937\
5605079926698078644019077442773991357272492986660170173266870798935`190.71961\
908892703*I)*GaugeXi*u^4 + (0.01963250143829298514114196959147965606604688484\
15234773996795164081573106541265996024406439218346288737797551075586995899593\
69852352967237574220024298677572069100570556729093974257955125165032611579785\
54948437125`190.17297712046184 + 0.133257138613091233553379746898243426364294\
09962710965034737162880524652529957467003137095900312268046256605682186901396\
52255336735593779491025341488417759766348865075389738665094104526452479817527\
3310682167020493`190.75818012393634*I)*GaugeXi^2*u^4 + 
  (0.002248455837069389312810835617553243298231178852907901136070758377808651\
96336296649057036069919879927598710413797762709339785493333858982171160149198\
236485118387224740961815172306632179006704074049341762289220865`190.358863124\
6263 + 0.01019534586793902351236066745967541617243600584099865766377376410049\
22040730106785958575843692800889023418876831982890691947139276759959370448407\
3315798294354326703965443331122486228922970053545317301721663567869`190.74629\
76667637*I)*GaugeXi^3*u^4 - (0.3748440909722115878184950910342499449094779563\
09735185457061365951578643174389839668129791775531912500148846614677032874908\
63648288558769750725334157852823685082080409812907242335178758732985306273860\
186729683823`193.5170811004784*I)*Sqrt[-u]*u^4 - 
  (0.099595793820135145563886254795893538660717535689753258576020842353694900\
46139197615519733414646389344530778641281813975106268059257404954799926954467\
451706569346709944960359949459310002238754309528246353180614529`189.468869611\
6091 + 0.50197249140201400417842643780421990723822001318455766535839250207736\
57081102543844012631773470813528715186392040221245652376310900374809337974522\
6750975688270217835026098926813114217967521003477228641970275885459`190.06819\
213445743*I)*u^5 + (0.0667639412936233749756445064200520820701841636515215047\
92362794098708572193160552664310825105393141769365844284146091594866100571595\
75274520105250463529463068912764022960506263926671666973701676150410013422818\
691`189.98748154524736 + 0.04599164648762367831979023032988439096404271664907\
28875311096419270998377696842946588589798115295660640277164083014412834626334\
27751621704378502422155703710421288415778665883209668544774178491231854326021\
26015054`189.92070335004874*I)*GaugeXi*u^5 + 
  (0.044387120322127804581941875569233659527960642801770379499401120296315114\
80597745224606951509035687658152623311895775754045619950330512758165088539234\
461189631662681149395063387179314323977161008902781427787245482`190.087713166\
2276 + 0.01345281474092905247242889550951094363142570227571803465692036837600\
92896231067489176799674418503681802610765673511770316644177960082146600295136\
8838654834353281146048190288185697509537099770501255261535107460002`189.76789\
043181654*I)*GaugeXi^2*u^5 + (0.003303307110556781334650953478688013977303127\
49730926159035986308780568276004761468668975672327884206975730781570481359265\
80578061060624103901509274301529792538650216467828166153503105155704640593459\
2281412225522`190.09269670516986 + 0.0007854482135962024319578713584543268567\
61144521860284865107269409166849830641383596419482643020783443501073885665960\
46630554848277166632750524748422045673202657898048990044130144580084639640992\
494600440681853706`189.6936943764886*I)*GaugeXi^3*u^5 - 
  (0.037912444283494353516151517428067914531136531176638735101776785548302859\
56093266206950056552715087044008574852674690616010108028659379190372075340829\
762895537275882935664441094792517325368728483821888253749258789`191.668489159\
22745*I)*Sqrt[-u]*u^5 - (0.00037632808234843388341841683560672700141625503879\
10974333261113488717839351968530674951100605849276881864883450445832639996115\
78574121689671564804133395829579594459738944807022586607906520581547638057252\
0155039`187.44084954725847 - 0.0312499305038384068019994954534668794129307699\
16128104088992451535729968824671291757590105168705377028274139685871554432111\
67262713276131496706059232333282012415859102805992135928930976695077365119901\
049566997462`189.35079486215608*I)*u^6 + 
  (0.015726485846039862174513452361546458540994493170980071016479970658890094\
98791851905323447066175801152438125897196139551033905477070956131892292095163\
783852854221550879103944081276001710245633248092657328926279152`189.283271905\
96139 - 0.0098953454815605373470878167620741371902104247580838416322362341847\
44088642539317430971372766842257585471723407357686586522638471763621674245667\
96024599937288473544208911762757004753430064452893401697053309448391`189.0653\
9573728978*I)*GaugeXi*u^6 + (0.0104406515378702197017704124982265931159070743\
75115590078849565664200512075182626991008868715169850934472083243178268623820\
70883746833460442631028551076304860245629419788009010820756776516831329605585\
082098923919`189.24647722919062 - 0.01186648842906865523150587755751215944416\
72294623880310094480243992452373153628725891336123141724280305369115991262787\
82653762041613830297346702388115535219835478278289405535488439856991511526242\
6821887675822279`189.26957417748199*I)*GaugeXi^2*u^6 + 
  (0.000665421833561816285839104690150093663201366533363525701256746081321140\
05460134294545012405131208002361316492854488850562464805194951388545267508384\
716401295825275938206458979842667919572075118648705109230890323`189.212765007\
42204 - 0.0009027260851943953016780943809991856068277679186810918968511841980\
87361701518201236502063773508088964883288667631633428172315143236790686843294\
49759518840207237620977825096300373777390900223850377899535177144433`189.3082\
3522934696*I)*GaugeXi^3*u^6 + (0.01480272416909030303944118446916000307123140\
21856025163552237512575851907139301507940761685508045369436866877503731106709\
44352248850317100157336625957441460888532060242658733907850231238893809291545\
25284882230223`189.97125789559013*I)*Sqrt[-u]*u^6 + 
  (0.014025850630511734627878437750129217895915560231529167166539341462173345\
55408680845870330910173377653170167053170213615803912128300106316963063114243\
928676260487143503697298648120839685760784106312102781045039228`187.970646638\
97638 + 0.0861636623852693696098257780378972745512015109685942172151282087215\
84226616338890404661988170166917892181138560025939960137499388810161728409783\
34047232248352799505858100465419924476054847516584385575958996076834`188.7141\
920289945*I)*u^7 - (0.0033373494877816061381926444857505043956185909730597773\
56512764959085809193885066929551484941268638039678732574175749274234494844420\
12960778850596848759566129993723158002762805830142965350094557938163831042858\
905`188.54903792431506 + 0.00516147826362846099222469885013071338088075560627\
56213058871974933786858295262305217254640757037944121903641394166321936778425\
93175063991224327794358030670491181111438537036048806750764026156751152671707\
83915401`188.66399538327101*I)*GaugeXi*u^7 - 
  (0.002261881431693349676956270556281914861934024090099791554304735325414873\
66089254630284764013587376944097577327869404228650507538410196658118144874372\
027334062013979947328350844956337348785208217052043018322713952`188.445050627\
87593 + 0.0048582957190897128029151284722076346968316139883375609850025647356\
27998668859432483172046798631778395461872026219549500573625439725025565143447\
97905097705534561264289552807992948264214621864557763465034086273189`188.7050\
6297628626*I)*GaugeXi^2*u^7 - (0.00019130289231766286402212613167044440479559\
04390257675490971886520023271492436580498502285351422975700598574153043959345\
34643355045018150216693737878949154765799847120714732123032607174404590485654\
50171896898666`188.5388910881375 + 0.0003229925005915372732886974667112773908\
92189690099205691154171611048402228758641000671578226327591205381626899687467\
13714803098588994475149948138217731303680091015574509612325320293133874373917\
859616911377191423`188.68549238809894*I)*GaugeXi^3*u^7 + 
  (0.009507228342121549106784427898610307338097488097636899410919663388704503\
44804588443665513724888710191308671630079055822136646896193397110625616979946\
699474099158741923983774447022669305905776719452947061181093881`188.412848990\
4895*I)*Sqrt[-u]*u^7 + (0.013329501014795329586320436433188527438066462295248\
83490486450333226281806439916089230841644400574214917577030849286957466227163\
64764968861418767809403483927262185577145901452649952081202513452048411093128\
2313288`187.44590546947924 + 0.0391343967714189268615537963295811453146214191\
51071475738841786265580938945033682073678068310761680182191204894258774972965\
71874251811538963053955449714207862046323404285584381569917574764138162118042\
55541344453`187.668471691534*I)*u^8 - 
  (0.002097998789408898077254167906286754028734967475066347122087094598904811\
53207303726762879214479043981361740577915296957608439398478699687216270992218\
66001135183120434264845022357544550233956283679803780642725774`187.7088435418\
9974 - 0.00026073819083793834171338471682534788407189288031849286672323021057\
17349847082864901728808654641496375229990283425370383790770849445305926116286\
9854765518489040180675937525075138759507159833178070661960127788171`187.18179\
42767808*I)*GaugeXi*u^8 - (0.001828200340032538678328854801636389078623822185\
02643870522174246232670906758979010947014426377707473462819464534807127466702\
33078190793120701594047727898994357622149301592996993925670460290752932047345\
1075457928`187.70551310895823 - 0.0000364724938199117108140339332680011770228\
86584033150531026642187593327620975026857815516248476208107115311843250703773\
88610636355025072593692994418545946188001553060383655048566976219194953153963\
439000299732501`186.3353644829518*I)*GaugeXi^2*u^8 - 
  (0.000124360775508228900786550866007453952256286137557583886121150821556132\
88407277401146087748225864171931048926923736651093966376896624910592200898350\
368992083896168027100287931987515699776952656898643570427931949`187.695724785\
29682 - 0.0000162737693202993354081441331156192168909089077422128271205180253\
37636984938017198408790567806558891879388494794791945553119013369777791815090\
73301395494902978102418008741170968591854670143695760661878343738423`187.1963\
2650088028*I)*GaugeXi^3*u^8 + (0.00286041900169481589332991584669834896916073\
28499697190704277378287189622225879471877884339937298249641521225659708828288\
70985835194564849913201014137723448519420737352670881940206096681761167273460\
21598306464297`186.52121196136767*I)*Sqrt[-u]*u^8 + 
  (0.005466615335402623455349449741520601408456814176994638035875738226498086\
12049980831800683886709655565271373719910717318214856867956830582810882505151\
584340631847476609853983675676611275955996133567751770368856783`186.977648359\
7307 + 0.00692479950452629344580787183974813138073463525079258643416449691386\
10502673358971607632895962617858074245433015795385231180646403592938723147351\
2792109849033296296509872559276929443958011750538989408534763435896`187.10310\
8406364*I)*u^9 - (0.000087882144536828951279638321167840245600877425245724564\
70329615495276022977814294362701265270938028130461674069220575056201480556727\
41049221277659233118975058031722534816621314881832301788488843777599915477577`\
186.563282905978 - 0.00057456932648616902318864532512302128330879262316133560\
67814869863781672227258449126577812091025446408667961890615950824550045604951\
64700392475854767270613183031344685805976657128918461506416889508738755118807\
01`187.2128801294885*I)*GaugeXi*u^9 - 
  (0.000241583331548788159510147027246474696919608160653875223085309824545414\
10386482622385047743687340740869314834102462312408487507137570341204469858921\
654099599782398249187378086134936459793610367899628535218551386`186.948885894\
43013 - 0.0005689730812181008626620099191347597004028669722079604454828568066\
29954121987221752521473467547094272007240011412030968971562892711041471907910\
71424051979610828073239895000530055031660643369968317311353173955422`187.1731\
2008954852*I)*GaugeXi^2*u^9 - (0.00001122943387293416745586346065711633663740\
07132608152780398523703564429676762777209214084982477929581438262706366578969\
34989048522657712972256903456430742713830889601021631266175172852221376244544\
08445388372988`186.8417402578896 - 0.0000402564647653616003566211064415923694\
00156657301200041190169972330158816963272650467753281753512915037028494188842\
92482729447175003027967325942603784552384740959927663583848820784092304598469\
999681024052331414`187.20380015118317*I)*GaugeXi^3*u^9 + 
  (0.000318523544329541495622753897753889348480732035639597022363360885345095\
28609083028353504727410719301806723388732216244594444505899983889364578280588\
561249965667828941032208064023532971872668981594921699538127584`184.205310122\
36657*I)*Sqrt[-u]*u^9 + (0.00039170798226387924372315605521971423872261445879\
68532643618023836305613401811226791728927440010754204766621442214298924220135\
63102957773702816833489679726705717702269485216551366704922468184711221401632\
5639473`185.7567802182439 - 0.00187167251316756554356626568745068420788494279\
26070094052967241209451023724026102645200974459565472938703560744272297051958\
00015496216927409550938900219251754887795841252765074791240318889632410784224\
44637594907`186.4248887977684*I)*u^10 + 
  (0.000178257668841583653299857503529391962032836413952822146901102308639301\
29696978755025367686802711091147285947725586931011245823831019487063035945295\
313396543422660331591423100560542044863472007026550461977979937`186.405456555\
91797 + 0.0000833850833362600059824416337501553001030617231024746879224117217\
19500599740665910554531286804522726960098213324541538510800315812356586968449\
93532451056035976594405745923565709374015990465334200846062001217311`186.0938\
972798071*I)*GaugeXi*u^10 + (0.0001423185169694412824362883296464921511685240\
18931125154568526020292676738038984123869310357357565993515520318278619012944\
75794572108181339309808323241803985486468094344191744732800582756916672850835\
18675820072`186.30434002063328 + 0.000151256525149601910329424339224621666361\
50273311202158783904267724158324228805532207025823581463978657214766044409501\
48683106156184249211974218656284560514855434278468124597579501634700317573273\
6636999862459422`186.35219529539575*I)*GaugeXi^2*u^10 + 
  (0.000010899500177844588811721923520486957884833291550692432404237570161567\
22919028238170893926142501894159954290429423923978867421733279692744021980242\
295333613788998979553706681539889382182074987911736064444490468`186.382038023\
39603 + 8.6892468328937783443908431958733998699812752587018776675456984811628\
78302901024688285116215274097415279036250841049901438618768328408700569579232\
03170754256836190914251728780828152699659078243273807076842649`186.3105806938\
4292*^-6*I)*GaugeXi^3*u^10 - (0.000163059806349783548779368567464941635826995\
98049952827510728919971086392982325666341538351471455189589890699793124740645\
36200870974519110573381986410638141569860158470564021263128210245280776366498\
1073185728244`182.5590203204341*I)*Sqrt[-u]*u^10 - 
  (0.000686294025513557529661967071219443302481595375942778654547230853037185\
85330830437756429210597117411678310003661194483167554893471001918132365299827\
537960883357424940548661353933867503221387133477097016107546567`186.041484727\
4724 + 0.00157047037052960491945680838412459155715660014016630415002804805496\
67844635266653418732583793059786037218664623485539633479823265085369923700706\
0557813403365244678290365287830704574672109319062941757309225220246`186.30083\
212797965*I)*u^11 + (0.000044432225841398604128405246934122043739733905400144\
36101573997741810464864995249465195193660418541966078343687627548464168092848\
00488711587166892897862187731556352137136616905799824218529765860226838551971\
9766`186.15467334080446 - 0.0000418144606291073706314284044892080949503339273\
58523002421273013681325879054416465891032939313381403997626223346893089693987\
45893644826755825349446904110577525591011847258299757903963397211112282130809\
904881263`186.1925318466035*I)*GaugeXi*u^11 + 
  (0.000065800620420834947108668649122190072141037230668087485601311420319675\
77027259765458478401266601632836382653080584281525596037682757648305371009157\
232118352940360828154832022975797260462236695423952441046992111`186.303424882\
7826 - 0.00002340158313193724644397813799887772494963128853960308293068397977\
81126947115806309294428065053614971839072424683054463120092782982640830904158\
4124644052862467982855717382367688764868420317499222786260148257701`185.94437\
115818778*I)*GaugeXi^2*u^11 + (4.08104433472275609128009587708622547480954960\
23452699949726276295356052499295878323227499417074395669284221312255255528605\
39899690617014343958278495680860409195232714165229674438295702336010154170797\
15462376`186.2820647531589*^-6 - 2.207724034249354685143745208731202799516384\
04525353418601775584846877148269159436678441807091649026020881846955617527575\
48323834304759606428164990929760541273527980369952064979216250518119693340744\
8382354026`186.12516701704467*^-6*I)*GaugeXi^3*u^11 - 
  (0.000103293157334291321099298271692725427159703294898451810315504506486017\
75696403516155989837753168207149519296549499360240125670887855087883110128689\
520480053323619726966198841415379710167764738835369021016398595`181.010695260\
44373*I)*Sqrt[-u]*u^11 - (0.0003461453042007110685993909430895942338121566446\
42486882522131879100022622960415354229079852520688175234700140800907172165310\
98684365111230679663097750890320315589946977446091366638634564639018286820488\
306038078`185.6294553366694 + 0.000403871394986973038578544708912985826496172\
65622311226811521728063264114474269642098284751759409163480134652202660056323\
45717174675153043008628333622454214092368263131570723325393656949360500775867\
2168767869226`185.6182884415442*I)*u^12 - 
  (7.169118819143655138205059565359662540963240703824385874315088794826103735\
81759089806840002694546822438799880786626523446878899128069551776887093113042\
016819534860148852255641157437849399010335710455146377723`185.53833450315034*^\
-6 + 0.0000179101440539517837486904092619095090516766042427058346401629275395\
66345524400011297902449191898176450185979343677550210832466067838621158117986\
93056266243465357659811161151878359663550067803021166595552002958`185.6715145\
005738*I)*GaugeXi*u^12 + (1.6862807443033403252338640802472519793087996294577\
83642896051199814405096165158569180707215578245080855363788611052626683853971\
86521252432609181809655472051222614566156478973658504718075008909686508688859\
561`184.96020888030262*^-6 - 0.0000232782633144087633347638922874059031918493\
86705636020556940560851411986912272655167041457092911804393012086297896750591\
63565949883446209280364002583733460738823069767054869214545277225050617435340\
974693658647`185.71151749058006*I)*GaugeXi^2*u^12 - 
  (1.475128376230938493681466779064478889805287475478123368113654899850811764\
60106819581205859291098580411934510820040215824603497964287148543524004886437\
38534248349902673618910791217430860597151469833242877785`185.2218943553599*^-7 \
+ 1.5325370812405662016026248494639728038973375893811585808224861997831789861\
96505053952192844542077816176535403130193866045273613284502943817379841910570\
35266913121459760999760981315518161919042683616449945233`185.70435590726092*^\
-6*I)*GaugeXi^3*u^12 - (0.000025851990027000690625673566568396830481805990674\
38023790640908308387722381983597082001307454293507202000435361078554225392889\
98253176626348849944065158016096093481002527190095803277743933079937605829045\
6151319`179.06318188080175*I)*Sqrt[-u]*u^12 - 
  (0.000049084739066437979966316513867448959822981387510773152238709049192452\
09319365244941377297285905464851744837751442900770661168951854178194578509248\
980359732224966548814836853754411899538128736586593821800871476`189.907082549\
83133 - 0.0000146186305533728194488275387578057791700866188379118634479201009\
87978461356024926620477718936805525336834385581327660742220505693130268071665\
08132850741005451735390158466333625736180879865735901452800320477869`189.3810\
4275380894*I)*u^13 - (5.56192903605072659730936324925657681402229845551635797\
31533733122957689532508319150397367797927040432867775803226104118137898711324\
8114100413808180349131170352141583880033399998271302396513706973675395061239`\
189.9254788283244*^-6 + 9.067196881020209050607651339043679439961790867115549\
54170202113321145010730975722137156917755866202309664938054183341190645482035\
5556588138344149296909403580852289976517449242711163560030784615130273538824`\
188.13772643077593*^-8*I)*GaugeXi*u^13 - 
  (6.879231480848950097580135842284563423464882233257066248204550849281393072\
76291302941811739024142733322841646191618322857104114758501089698467307362194\
627423918711213865114019929350769470642489396281327465457`189.8731288351701*^\
-6 + 3.5941061960140299679616683750622034486990066533947214217329744563806902\
44449029030615601705203394250107242233759118923436322736878378679894039789158\
04899795925651089888476759199526977948253953533972524406289`189.59117981697668\
*^-6*I)*GaugeXi^2*u^13 - (4.8705133555085590350739944736132008369729201900150\
26547204420400223683911157375827721780524939310861954507426748835858422904691\
12018963693844448505582395386713916967404228147245427843146971903865196634125\
58`189.90540265702847*^-7 + 1.51811951368967611968726773586456651619132313243\
96397493265407982669951051482153518885851182944206424126319210762883749153811\
79398696182916956089920550579222876828384151511517071025043060240638855125911\
6735`189.39913388112112*^-7*I)*GaugeXi^3*u^13 + 
  (2.014901470384021985544238686972023852381182957024318067199512178108021108\
29207927391002399176655418688367263239914439943881177704437362843915802803829\
962796905921600417269339421599457945`176.08935126437203*^-7*I)*Sqrt[-u]*
   u^13 + (0.0000236523593452281783539481488399625132997112006611037254058946\
24547262213233516463781985752304754160204083870812286784233637326159401775863\
96807204465839928617780396422107830964247952092014866923178958105109081`189.5\
1553673303974 + 0.00004726129340408271202904706044880591352650425639616246164\
42782999488683201495462149263955082643179821816018404272516776574034598072969\
204238742049595422467617614738229386267308447748915643697235162270690874988`1\
89.8161678673548*I)*u^14 - (5.47363205792383039644004174277207821061733827090\
81475333183561978076087047214915586174135694996915772473737052807773244780081\
92678563702965896424772825056493520592068335212734932047202582260442202481078\
8709`189.3550606189362*^-7 - 1.6830008138270382785497715470091124738584506836\
96682389854097647597819296903761108084964334505724223416769272823522389122523\
04235676825646174002454906171959014808718856778487634902480925585200172479780\
440913`189.84286934449742*^-6*I)*GaugeXi*u^14 - 
  (2.000064983398720215587259557047884099836703033482763907903532453661693939\
53004310923686159084072443337764642590951062279161625167804206611178660569066\
436241667910969341690235944608896368955138021860193377477`189.75468674091695*^\
-6 - 1.6245021259475850012008456808526247092141238212235146778628907861059268\
83929559971957723792271476866341395230314921701091212762018620180110063016613\
25126263593189942389628275068291745192955715443974203692783`189.66436291854876\
*^-6*I)*GaugeXi^2*u^14 - (1.0857384331928031674830988370465176645649695037882\
74544234144036137898385591188790927343775053467776355764241518214324146682505\
33440019531166347346900666733294202001892698793191775192006319789340975437274\
36`189.67352698691747*^-7 - 1.29009135608491878572171971139928896387810060555\
03850365064195934476114089809257353642453027318746135310248252579086341153824\
16437696976934186309215972284974346896946733053176546258322045528389975406973\
6498`189.74842224094002*^-7*I)*GaugeXi^3*u^14 + 
  (2.833333463049236751687873994517676337417719392063253470139078260106149849\
25018840960569854381685673899100968516032197383648709186446676418710632043592\
7372183686012380733320788269535691269`175.89732029291852*^-6*I)*Sqrt[-u]*
   u^14 + (0.0000146404874000896166992405891134499772876775629061406135734141\
30413797803872867145860773610005342150727597942049905999674128865749376090387\
93098270041867052160551694236068685800997650248254319452339729484375294`189.0\
1567376325218 + 0.00001602695165456480334933828514017760430844419133426212044\
89313561875743557733933696112390565169597826739643972577358486443465078209259\
7849984548924442795281669467270146597533540163117411964243472019502983794987`\
189.05496915496127*I)*u^15 + (3.739347465339770616443430524085998133909401319\
63577809277434074388043704174637397966450931324529343021631171337174504095043\
20276186815836042450681912510361040283956271354448810557821339302057870964541\
840742`189.0133546149858*^-7 + 4.13358464728077613005261819842807006479912383\
93075441494551831512822710780931582175402796095249290855765136018124191747485\
39039822198329646350211152504979609469057536587146771847669992136791226382203\
5689627`189.05688562822178*^-7*I)*GaugeXi*u^15 + 
  (2.318780437330062709469093339980002257448525747900257256938215940819538045\
00400543464617122347517207721197818490438011968821105463822568197238686452437\
20231153012719830313572225764580431771650330574737811237`188.62192703592908*^\
-7 + 8.1905906419031752898920987186780576442521573565224648384943607607485488\
18986731711406401645484015236766458691301492912478013556446800453980996498009\
4048346271965971161017413150536305245960415524597239653308`189.16998262903354\
*^-7*I)*GaugeXi^2*u^15 + (2.5437157402571352028890281069074713750052555564266\
88577726776568947765951013192333004991791273888739283726424009684618658290399\
59004466891910353819563466158927738174552433680292301383000610342814481598991\
5`188.8474526040831*^-8 + 4.9391799141286005186558222887764522456451356875339\
57509719054400962402157374059336091726879202546460129810871051987020165500091\
01055515263656025401504801272868887709057668698083760156963076496058310560965\
2`189.13563887274157*^-8*I)*GaugeXi^3*u^15 + 
  (1.130612806809664130652554948458428128330591976473302284115321756947797993\
57518253217545190057693696194359985541943078486767462564673352250321234841611\
4332062668417792230635110046804834898`174.16049744654265*^-6*I)*Sqrt[-u]*
   u^15 + (2.7049171171833389241478114837039713726539908831406918051466478222\
75335369772058432790631855052290692877809496887616527995824575233577735396341\
49183707311216951455498134935222867520449370264717974682956063729`187.8533130\
462454*^-6 + 1.20370831462470473920541381837490145108694000340735746837662501\
46634502997499473271814642740176300326576135680648187528140147983771622590696\
2120865922271934109469033265223156437509173121047483393848328557921`187.50168\
034447924*^-6*I)*u^16 + (1.28634910460469933833906805705836759765084269759627\
56121861729329967191011729636796405909382883462285859297492028992220506210679\
13416850980795176816868719096640767547497465040625134638987541007176318085005`\
187.86094076679382*^-7 - 5.09171675791827988817221919131254425203233173448539\
38181398508875531798344439391031849209030985636177954993888959626569698587565\
18533995409040046385635080652405637584263199497759645489712838622860643942861`\
187.45844615496077*^-8*I)*GaugeXi*u^16 + 
  (2.778009110733767639689941304002561132623455651454452396419573667163801304\
93994834581656028351527119230404625651258799790772511566144944977393363142275\
7457018956646214979659131613228707652441151881973017547`187.8890347234978*^-7 \
+ 3.5474908212793759759111468131012085754536629987107334971582337781537689546\
79243784905780169213072839688386127310768815676234483096766396659219457421141\
120115098093172984648204035560794462571748214941111082`186.99522233822998*^-8*
     I)*GaugeXi^2*u^16 + (1.8204040631261614308752050950756308137716585380972\
90578130299306514242187792472428959532752612437406984006389824611249636090052\
96877716004077341872299740931641460893427264526565529578697861197048088420952\
2`187.8910988638944*^-8 - 1.4891847072633364195601884418054085992071016098283\
15200222170629306225823716586997441553488602519453685889147713771738299307014\
53954222387819671826306649584504460032833255905800233492783289929875665603798`\
186.80387963542947*^-9*I)*GaugeXi^3*u^16 + 
  (1.358632208017665679223714073326672149612595790199806217135186245168122686\
44840773842679211023568799393171585498670354064779106795803466089197498775384\
937312457071728954763884844442853713`171.90439526541297*^-7*I)*Sqrt[-u]*
   u^16 - (6.2336031047859391785568480440309000552316407732982293552481715515\
41625593507331582646410602463292190482619108092044356800436295137451712969526\
5769130072223717808891148336129257509635987229839033371815420044`187.61319042\
78332*^-7 + 1.146548615115749273263820945622863335849707215040399086608649648\
74476934205997886988252327195389639478913166098238774763396210723623612393446\
957178613052182067806606222263965259739970314655451569021563884936`187.877843\
75475383*^-6*I)*u^17 - (4.055869297666065589058171789658317222127268117514957\
55677559411173557010962402291336301001974280321456128476465344570082745841019\
595543517615499216141383218056908577155188312017559094056842904059417232386`1\
86.85788746844085*^-9 + 4.816595276215073818793431779102815905186780769289949\
44857212091972008078016865848542404694245996950316705753196478685181902776764\
306012158448115966115080186760460143801948250911581084488649425534711929374`1\
87.9325436726472*^-8*I)*GaugeXi*u^17 + 
  (4.630783752908947384491990968666406237353796722997336576674019740206567217\
18171877284031352119361375853310201857394283538370626124908452499645261555244\
959313367613665475887822668799657355454499190779743844`187.63641720590874*^-8 \
- 7.9379998821381768051545208174726122512593848955441670239023435201878884459\
54049126035183231102141444071533056301836795216196337957739598847611637091974\
039207531820951041201365101892251722170721165248825969`187.8704737931308*^-8*
     I)*GaugeXi^2*u^17 + (1.8343902418037007264279014097917904423209852469863\
12068392134891848949650695862498441431467563211581557624576526469609233788617\
84156877931248737193197472936362143085291342919090803575415754379587859262055`\
187.42025844132658*^-9 - 5.70052813923692620109925586287416961669546058416743\
77686874697004893564001572648740450127033259362685122970930882007862470270041\
4597090750050616886337459947514917424258062847568470919626149478923632808935`\
187.91268180366603*^-9*I)*GaugeXi^3*u^17 - 
  (7.435329026351652244569860321597226007793110135003584841732356373949567037\
27290186095878177605668504811121509024667205767839266070994673450881379909101\
73598513716434465019474344087925701`170.30843739168478*^-8*I)*Sqrt[-u]*u^17 - 
  (5.062886024436538146354203582888930452177031648107530454140778771840660688\
57428476539628049256013512735133767702710456327185693696787448998054717641110\
67771696731884953420619275268116361224617703929482321589`187.094400322401*^-7 \
+ 5.4330683294826738511867603386905287277356310043341194176889834302191367684\
75722647164423525985089275481492030396328512081898464582264314019779458252043\
6108781218662781457292944565898902780158006563897327468`187.1250473387431*^-7*
     I)*u^18 - (1.16418214295589707063139476064159874689754490275782558346076\
30333029925059855648401271157641880375490268990467878002028625145126366492139\
33215301802464240950541432681923729402857974305286828714057390930675`187.1893\
9224727612*^-8 + 7.2631181554752151322582253784313156278490433984311391511668\
46028256752381607490282386500005139067138322324621574555686923027583105828693\
98318568151486189633354252251362378942580712837212485608650145943984`186.9844\
9442305605*^-9*I)*GaugeXi*u^18 - (1.80059543255999918344187516661200594299128\
06039568157227362911744900606974146936230848799736157780925722506330549465128\
07789910672935583094366907626178950868756444728502910114370273389357669507923\
959464875`187.0385616563936*^-8 + 2.40397868352797857292414629103713116249438\
65808340897920551757373651947243595089360434112026533951656858806619977435306\
00818311729709392082731733321975242810967889102325006644196740228156294743460\
322198875`187.16407612461467*^-8*I)*GaugeXi^2*u^18 - 
  (1.493809140710444091070667346269596062171832830462146800142796747046392842\
05350349048593219951571839102066663613609399455543931268298374930660761205224\
386112263227288878233730532238949020220655196965415814`187.14333124977043*^-9 \
+ 1.2653325922095655835755280349417225203601361150053517141707539596569672254\
00499421040605000223449639237468372562938122526516737363276736976684182834270\
62737716503530117931259674059054484729636646558044051`187.07124083184786*^-9*
     I)*GaugeXi^3*u^18 - (4.2402559752323555484432994909760934671581656525650\
31804326542759452752213660682692593615984247185430633917355169520266437744366\
4808394754138860799463329358645544326350294635167523733443`168.7319396215673*^\
-8*I)*Sqrt[-u]*u^18 - (1.1152483778890432774088215404824753060223765139156067\
13906357930441417079152678207860572736211231261729759665096398810011530832298\
6846157512263996951480287110397940968467619872433514152144019471474384270161`\
186.5368787759048*^-7 + 8.623048328073988738466817060351623291826491503279301\
57318904564887434857891348489043105045218751243395451856349617690681590283951\
4906312057578050572475318128369936306731000593822826578117371717836411365522`\
186.42516799578598*^-8*I)*u^19 - (2.16745657160173821401228792416036680034200\
77037977848210332390610375700642981454506654939955351657309207492185676679616\
82495800149772262781375125753442915915892993999573965730463129398083848159337\
97086935`186.4841888093515*^-9 - 2.206789746257366736109208071922466088831577\
04200539233684350900484979050751056913043578921202556347940614051570940573064\
20874426542668867852527424937845029146909532279817930326399424184474995010859\
9847742`186.4919993622504*^-9*I)*GaugeXi*u^19 - 
  (9.488802153895591955210802417757310224386860908953057084031304498912877438\
94014741419763299219070200397906606562288203586550252624912762303281154916574\
426504969266894897134040129643108939723569408804670514`186.62543380146565*^-9 \
- 2.3764619174573898572439162727229879378776553705463872026069770364332985562\
82931947319943599083845620288738367406165054502650260416710037041883364312804\
01517786960133138974526625219889429040069251074064242`186.0241532691503*^-9*
     I)*GaugeXi^2*u^19 - (5.6693513597999519613971014268711514013255459012745\
15262725492269009209351334097194987040712363677242041273857919431447839178821\
7491500567813706801234584785953922680868717849786475321687159259299518405794`\
186.5870450487111*^-10 - 2.93621400429522356125270188689415839731086498027523\
66342640323438973945066021059563540320984877240744050217977666838388901081767\
684675321501332375635211894894759611097887062358763735141552948496120218737`1\
86.30129938105654*^-10*I)*GaugeXi^3*u^19 - 
  (6.703307971973238133062577742016346856937464249412034885371308745029489428\
66137048741967836884515791496670497928949759400890989077535541714213106737035\
346490758032620124626035051543037`166.59967838155194*^-9*I)*Sqrt[-u]*u^19 + 
  (1.269134610222578867423631710132365802727567228429965307488634184687826650\
00035172030003540957295669814343441386932918174542452031504381960476240378833\
0421367350489120694083607261202290240681503601544177659`185.6886453228155*^-8 \
+ 2.2492127946733245651410077011285128247794334977915740762716801220280387891\
03582347919438612986780258765202072694963011253361112657543299364717115603185\
85151833301853420224203498407601695882698640239918389`185.9371681803519*^-8*
     I)*u^20 + (4.69121058084229281748888589384469195930392591482654033392306\
33546654454242004268081968233350537075738743484963869821452503581707650626727\
861931149265370446710377067977207873842026647393890012286336332761`185.590898\
4457101*^-10 + 1.099690654486421160787347735652865425509614403204418375508726\
33219235641795246720423207110078185170393410124676165608070641154462174368601\
412352507487501463493766232521851010885735807379713640123563280032`185.960884\
05184992*^-9*I)*GaugeXi*u^20 - (4.7669722730600084249351405919602991089215802\
36436030977583987584946372804232254517993910998358403123150689537598462286439\
05742180398339214475053190676042012664589410003564589536735298552350768602589\
91462`185.17338733130518*^-10 - 3.1412372200663362674269782545470123513001736\
03474413452160123930334099276385252063751293362187610068789339769960446255471\
39393233507686647789719895015429558619344745992264484245510022891872527896192\
789388`185.99224544013396*^-9*I)*GaugeXi^2*u^20 + 
  (1.839022825109119397636538494946312655325049026097421343968984175405142335\
86781735047003151036306091125564994966820479706642456663061814308953813588404\
4625221107053782787939143401179984862442822811611296`184.94439284015598*^-11 \
+ 2.0685893715542475526224559902489734438705295672955222311740211745663002181\
26483040578115149244445055528472773812948766462088853265794335570834390620116\
0317553500220140539337077574903230942016957405275897`185.9954800095619*^-10*
     I)*GaugeXi^3*u^20 + (2.2411125276339206420587892233834326153572464505563\
20952007552664705253165044230767248029268849713049734272718800691513661109464\
4926641117734961024678923597867587762143784611421041403`164.7940135913975*^-9*
    I)*Sqrt[-u]*u^20 + (1.517392387434489498564096291464711065595754767437939\
96053733436392452558428418935389566784598953278871375776400745607118287734598\
4301109871516722431433145241130769375856732242097207871866247980692827895207`\
185.15896613738602*^-8 + 1.66998097966230691941775219800398440725106995342653\
06100838571487788398886779583504956844186442371101194421154326592951947162750\
1578437397540920339810070307166691309335087479793619664168557809473354914442`\
185.20057976120845*^-8*I)*u^21 + (2.66966103198878559229677416318145011215939\
17415935879966521154596705724685455749776632037632857692768160405371585774599\
40771391302487759054436935488306450588578547345071592936324295779886127423822\
947825`185.30774364140973*^-10 + 9.033475715335248973006183028596158358973677\
53037281013710814505279174047337523977352859443650223372439507150823256364520\
35102024380033591902591297674048068890197356284803522494613960525946191023392\
9934`184.83714240048536*^-11*I)*GaugeXi*u^21 + 
  (8.792709080312052018519771171599294221222927180890290683811717656076077759\
26968256882406626085525056715067256599847057662520164024533032241571356069404\
14016584554123607047418493923795603836512688390320378`185.2631997151934*^-10 \
+ 5.3357705635810224231343092964643749153020874770715386124244514950932965098\
68447663744960737631238391085833436161256295176747214341823791599786998913068\
4233024049863645677796740108907090044656138500962239`185.04627415785495*^-10*
     I)*GaugeXi^2*u^21 + (6.4377875199366611574907946345869200927828065143958\
68401812326237471849542215234844810412567532554712895609628219008125575971908\
727834347229196703370125900302003432812914734948852843070824598315873799336`1\
85.3115230029662*^-11 + 1.987059722198338009689768333886166241253398600874808\
20765264639796133046713435652463590642999310167523162610964431412844439294066\
6861564555116147191800151679106207544890563573332338357650791126202228748`184\
.8009972846003*^-11*I)*GaugeXi^3*u^21 + 
  (1.382119629880653878481656423600579880017995059114966365720067600181142719\
66582778120611955550088717866642418715288511896251030236664013806821048733878\
0886016745986454857457548994217475`163.25547992128736*^-9*I)*Sqrt[-u]*u^21 + 
  (3.831716108895818223568330729854177836896027418889708030600443531266634444\
77149297683933385659765455474754930196765388879612408154865068576336249658348\
660720858966413436862697968131537433750071077404545039`184.56138497714252*^-9 \
+ 3.7511536578863149949563510430712010014979635875313364147163269526499730690\
85194127940492359881391646710049310387144725188898003622284400326610922069667\
29738463249596586712174254786397432451650733912861899`184.5521565067862*^-9*
     I)*u^22 + (1.97685995025332682467060340783023458744474020575504444620620\
26313506069328026506925887764308456125716042754433865712689235086013377000229\
04354388172996358333948355480782719549959160316932879740665905552`184.2019581\
7121632*^-11 - 6.012609666975758554289130094805945932876142022618042070427039\
37030604347704351210234638121086051779538935656123739860325429337912053936518\
8279856130281451556473573063020327360732481069183304354832041255`184.68504527\
897545*^-11*I)*GaugeXi*u^22 + (2.67792000609887101432932136310091757744017834\
59613187376224306871146572192143768594159584896868818427548202861059802453424\
38756087649744498397959815563037967713628337862580067530798424615315677754523\
8605`184.61405415809486*^-10 - 1.96165881052364591081604051241405293351661200\
79514506423153219952818691248867361016825064942606522850074641862925999256171\
87630131416338569160548680848074799608753950834796083236707928159935697828582\
6078`184.47888003150018*^-10*I)*GaugeXi^2*u^22 + 
  (1.382150889219044710106212424476339447879157802704528386825556492479605440\
87524679499228512183103782215087904697360768668769956513309512175253051784520\
6532962954368605505114327370549027919354848994193379`184.50928319254663*^-11 \
- 1.6868178769933932406061568460605907366028301292052184500278349835038545694\
51517679739778904240282233377200931948019823783141442835506444015163958193443\
888589324594349113431684606031374791965827873900668`184.59579593009775*^-11*
     I)*GaugeXi^3*u^22 + (1.9813123805574720100434151274327231828771773114650\
20978123926146287011661182221606933406869766328405561354438073525895821618028\
66729120863020460185217402207521192261896010878936910384`161.08441258074984*^\
-10*I)*Sqrt[-u]*u^22 - (1.505302143894693959795717444557747851221035313313789\
64020181269353487534376243277120486141427974731928084784173311464825729340103\
43348670295031728919890608655190646836078897323029268744566983884131600064`18\
3.39266285340827*^-10 + 3.068347660151897024367246216395322561716707827908982\
66345900725084987341244845659149632935003197802109938929667398396849985101550\
37866351414466763136121594883220006691140795794195135023627921745482944425`18\
3.70194373918733*^-10*I)*u^23 - (1.537316852213970735507256249980545123619218\
04832117280455186179346359417063124837279760421417994868927310819768109333298\
80090357289113815409429101154592688210620407097804117581793343019119755468200\
10299`183.5261981690123*^-11 + 2.05511569632688027669089678405675477409387453\
70351974615469466626933265921438202856130725962847532211941631751678692320666\
86361129574737138651979294417754564452162789581761713389311922885213211574829\
078`183.65227105729363*^-11*I)*GaugeXi*u^23 - 
  (2.542709615901546912340202111680282412804574219681311268564488462594476187\
82848422600447198873100388317384148161364826445889892395892454452643844285954\
740571852781378611134123525579766002029773929001804`183.1252044311413*^-11 + 
    1.03803587353258326108670291071569288219481164744738339672183371692821944\
41502610335653791700265543599533719160038024124145404618131312808136571061414\
483735229055492531603389286866036179251537202366348633`183.73612002827718*^-10\
*I)*GaugeXi^2*u^23 - (3.36392616183878291183744799652001153703882146702153331\
78783821010902373122674143455755160140737302046714881647519074403321867556004\
7825951843801873501980736040543453404336849808338407904913064734363277`183.42\
794294137775*^-12 + 6.1862278136153608155400056944043445882882348953790771469\
28022294762303949015177087066011603731601248474974847661305813633704511333777\
29705118045776271562687612249805222371983906594362730760022976641899`183.6925\
2239617023*^-12*I)*GaugeXi^3*u^23 - (7.08863964785850476599698254389685017617\
63080825572677330740318632614603884793005457450970255928768310918362852265001\
987138334397452478793433669963391141635112516734417296474094759873`159.311616\
15264855*^-11*I)*Sqrt[-u]*u^23 - (3.96831927076038659090833596742323917892283\
60367930782231292448839601293504813283323310242646283410553626423726885844614\
67841632678409777424534175110850839831364665693671163288748897483364544590706\
2262794`183.18709436624394*^-10 + 4.68202753450019630108806116835849471011738\
01368729292275672098710584793022979285425414414539490427435596803793650472899\
51173879484248535963588495557907661241875001137793490444570241323064025376704\
9698203`183.25892172364095*^-10*I)*u^24 - 
  (4.378349352283594732904215656277663487847942597717760053729457957770616096\
17331275508044509030495354933163877815104657976864523440446833591658499184426\
703547500569087053975421302708523704459597128393479`183.3691535919897*^-12 + 
    7.73834013680008173506020358088829869810943677000529184945206656021893347\
40465711431838391129088030854893375183922320476650974043169896825318711470948\
542857060124867243589546469291615923304812275321023`182.61713753523443*^-13*
     I)*GaugeXi*u^24 - (3.392153677006636773078850588496383247188153573876705\
47781305702087099933121079798391670556328673770185544845126694803300121323431\
6102029350920560850574038056918433833763915470482771839199173251079072814`183\
.37152382003026*^-11 + 5.1538369991837469179837440276449565765908484978143892\
55833606130594078120082261623719485386777806517711880747588084772034000412753\
63412959753330276929368763065888444786020476450103208165867045084372697`182.5\
531789798322*^-12*I)*GaugeXi^2*u^24 - 
  (2.254138371572614192514301796814419313307282425034606972366163587702562956\
12598910081922904991098684852385681749158123631858862525380597052138883424744\
301367908392578188988402927751814933357164385861472`183.3737193790453*^-12 - 
    2.54944512766194858692674529412680000973109820029931378673095796479652632\
07508889634986374143830251429828266898412313152716334405645594095548746974825\
092258700682105491822883230471463228837110372693071`182.4271844760784*^-13*I)*
   GaugeXi^3*u^24 - (3.741068270076473640030922028307554981331709649992469831\
88916000462150028309568569490074773311947711797377829433085746958569034622675\
03932221988827708405296551097613262643900527210603`157.70864606736407*^-11*I)*
   Sqrt[-u]*u^24 - (1.1587615765088966539029310354116943231246982578226486209\
54585787086876228781840295509556268376556468571729715982344632591153277896891\
0247262190165716432987650735560846856839033839868301373664676538478805`182.50\
311809448246*^-10 + 1.3215290930466265884420018999687117383460790858345478000\
00244654658144299028506682999614961635605909185898042996859088634611708241628\
8464322865640591381140111598198079688245132864804691762632854050753173`182.56\
020073695535*^-10*I)*u^25 + (1.8007459985179500870980244032931269653842405067\
15124082179358461812490650164318062749037497064715031587721559472736279344383\
3238336800271220245885036369230286548873570922017168809501518326365423141091`\
181.864823366748*^-13 + 1.138143570648907796737683652000578831778315302068550\
23287465168470849712164795325613835642042249844900399219703017523279050805140\
875434230558089886376464335654877441641630819602882332775916579149572509`182.\
67867584130263*^-12*I)*GaugeXi*u^25 - 
  (5.654399728424155892182853748527351654891884681400334505308143897503638565\
97507237841100710642091544462340803959360232843035510411056907370106669025509\
134242985644762894856185461794587113088102581600393`182.39552105830356*^-12 - 
    9.42121024849675456301815094694456493888468767917280908712371189624291043\
23535152376781897096318989989136253350030349769200637396290329093636326017456\
4465742440035764627607277622235103270505141471065602`182.61724124717344*^-12*
     I)*GaugeXi^2*u^25 - (1.9598454401572755750112931511722865552425205496795\
90475408736013844857109861186691959313572721299472080513400171562995449058559\
1822220306567965773076156111133333289197883398583240712701291417995070454`182\
.11338161752627*^-13 - 7.0243608652487760209336610786459937764967143444672025\
45838083552781312272528371315355641559598914698746842455651685309632542552013\
3725234155582668045088241038361447651419226835731879772664897965252692`182.66\
776660935946*^-13*I)*GaugeXi^3*u^25 - 
  (4.227616252734969882998691370135814584610193735500754038635004823895863444\
52427097527000296623408868741524182652116955224328739457044555998459860526892\
9200757764879727461292524458991`155.43728852451258*^-12*I)*Sqrt[-u]*u^25 - 
  (3.266330839082381236184158541153303365714064075551434107101585778307610303\
15660020673298438607633003237329022670334896473442337137667760559166629234258\
576515713616879518596183779880412579104575543408332`181.61749534138525*^-12 + 
    1.18422798063634194543441865650353594583412708355727873898409612320594217\
17259885059599400047123709685435870019724051525603745029868325035322834987698\
1213175830323886797362301719059751016238593851376593`181.2304978649681*^-12*
     I)*u^26 + (2.94139160636850434357065480672853925441782955892874962195303\
11641841914527453690096447751500845339329325275850998223637836956541921431334\
99953496500288378507352447735554699590131529214528575445020729`181.5200925935\
916*^-13 + 3.3125192744637488087362883694989029745389470559294154782394039980\
22731251868499677571847328340446777993466055975471253672297901003647156745475\
2191261986661095171467617358249341539916130589292397314782`181.5716981587891*^\
-13*I)*GaugeXi*u^26 + (2.1005289141441212705648125581453004813634838998365190\
19875920609636330941418505159547258342769405828503440394336051053220256525327\
577794450030715784423942445058603064552694896695684216806192037891589`181.474\
84479034355*^-12 + 2.81327091705238791732994038343684331660130402352310680187\
32098289253461418154429580534176277398181134682282142883115444948203910203280\
7435958323174355382733518440436764712483672558287421648633234143382`181.60172\
76828827*^-12*I)*GaugeXi^2*u^26 + (1.8535561941513665135318400522755042396538\
81504635144075623862587653717393057192589162383643936557706162411219500614276\
60723889295015962074376367880237917207577746896569108670856951818093042990278\
63348`181.596842674112*^-13 + 1.427263635978979866787731526185208086922737420\
04006024929065906641145627209103551267106365236724771280224828267505786168815\
60418553261187614321044535960181446415369480339806225553478764073127023851063`\
181.48334111798547*^-13*I)*GaugeXi^3*u^26 + 
  (1.886678874356930346111696177526672445244398040213029846177283360932817557\
23733037296467779241635107666613621054554197589819007253276555784030884942790\
9090342841150845004090713232359`153.76332608312762*^-12*I)*Sqrt[-u]*u^26 + 
  (8.887828194337292483128613126015986559707745462655228816406189833066371208\
72948466632974089734156603411610446521848651517679212268965563873328032681257\
974101372972192258497922772532083562511717996926031`180.80370988889328*^-12 + 
    1.19383747732018274658985974121707616797515464377899750747242810200918273\
58811159111549450994216748039957993016579046275492165396831618267577880198899\
70249772045520689315477624094209835014131039647916183`180.93185944626248*^-11*
     I)*u^27 + (3.71433050602913648438510707917229859307639999358613109384991\
41312317165026385342751902914067622580889900429910440035787025357358530208497\
34483869605152216904861301000372784910341462325566997476739046`180.9415303097\
178*^-14 + 2.3438326975741839052127052263585802065651766488683405708025378146\
35235767312646923352383041767346319792728612668189866229996310432133596117437\
377394016659400924609417623430332820345709750129265934097`180.7548817398864*^\
-14*I)*GaugeXi*u^27 + (1.0835040422515002411834016300777643697892783384286086\
06836573613737401080266871612598136984089741013238324102145586014550536128639\
5787052376992906229346231618040524886829803979372789939963122399188497`181.01\
353756340174*^-12 - 2.8045037869751544858529302020843821123993375512802726777\
44033859272207631864825049152084196402625204089890458524788796880699320247095\
986830457096142981263003331243112795507198870593919187493445849715`180.426563\
0582933*^-13*I)*GaugeXi^2*u^27 + (6.45741950022435856264771376856310512572518\
67240648427370788438085182560488952175938365865339604534605053666306430561790\
90825463514443050745755988067248406140059574192741572527025588345530893268507\
962`180.96324020682653*^-14 - 3.793476980090873000986900259271140085864059306\
96024031711016214702898484358575311413324594351890358592148754995836115587209\
9163629545943880522453490624070203238589383109659611127823760212025188260702`\
180.73221865895331*^-14*I)*GaugeXi^3*u^27 + 
  (8.331716749800647784997503347558615167077938671165135351795452330220944897\
16710880654415585229949335708905706449266067206868366362126546338116364324786\
622758624792343019026641911243`152.08564220225503*^-13*I)*Sqrt[-u]*u^27 + 
  (3.248048870240197137133169947284514918883415487579219700615083487860145637\
13449915556709243782236986407131634594933608582121233731513605190487263437538\
219687125933312475896457764832491867195778690148209`180.20973940739944*^-12 + 
    4.18451466887599756686903018856141766309569147045116117348114257076170609\
95791833256581944833301586169995052185695329950988857112698319887005245460106\
7910631006495853790890609490735927282159402421528665`180.31976194699615*^-12*
     I)*u^28 - (7.65703584430045591429642766567154166878312043159386230660462\
52101177346934453424850093317153127917409151723196319475263769928102176744527\
7926606553140628582821122268625412997932057465723512505655332`180.13649190761\
748*^-15 + 1.2115916961702535672775071920013315674213751036984836350961006384\
10473506552548115853343483820957549664500596094939992945607058648132584883445\
89881735952389095006633167688088998828445727619384614989`180.3491895275775*^-\
14*I)*GaugeXi*u^28 + (4.75223079503626260730013336502908440442545345721160748\
97413944355152692446461829850204669410372357503413485516229194811617758712042\
09314943536685003175907587504188563833280578685017937742105797451955`179.5475\
762449668*^-14 - 3.5284021706013552501090216461631333627615312806606787049426\
43389762437793217495232309463016325695236612488726115754042696027257131844919\
9183057838201026924787737770604162355112776638273464975481047094`180.41825680\
127562*^-13*I)*GaugeXi^2*u^28 - (3.533942549850867184765888206285836271853560\
27047214353664400430401284128408174138849020793232976758475764104452497738671\
91036555966279028000463378535366927247560717964128310910378143274125566687980\
6`179.59147182086787*^-15 + 2.36679263268052637200577951100854649315665442427\
96699502423000097698970961607729123527684287844219404117708826794285675270940\
97440084053138254622582570989678328001050030478086882231739510159864976365`18\
0.41737254456442*^-14*I)*GaugeXi^3*u^28 + 
  (8.513126232648837236094627163407684940993219281751570586815139029146900724\
13379094613296913745349789114593113323423283920298634073377119821089703124446\
8878268874`149.77307673588663*^-14*I)*Sqrt[-u]*u^28 + 
  (3.418245353324483006495167174362062095225457462159262978746726913687266368\
91792899656604945064642583469487763450325986663671418614694504797721318405237\
13401530677104885361185512540628135133210516334994`179.29573671195223*^-13 + 
    3.17024541755199965604584868472806315813835247029562438185515964283323152\
95618477274378255288233546772072801588558817566673523602886851031108119437995\
453915255137442557088823449948873011634557927921794`179.26302636331667*^-13*
     I)*u^29 - (1.36201310870278932518525511633787208627561712256703985921196\
67845814312610654526564481135350026723608326916260605297029045177364518756174\
8727492424374612964935485384328204562077544737277248309442786`178.75085839660\
392*^-15 + 6.3698177863029954437596751294882541789420535087193502633057316962\
40063290136325275418833379854477129400062470628539507720940728242362650043531\
25448995489513159044918425291807432515970248713814078164`179.42080411831182*^\
-15*I)*GaugeXi*u^29 - (9.8072746818364070037093550841557123398489803694165494\
82018796401181647869805003585194338196717981046969444980845420632452767360696\
129550942353265178195981843499397889576154342071126411344873990791792`179.368\
8530734028*^-14 + 5.619881227898368573316990291834495421456653170530855015766\
23579345653939199524669967625744804359402981836571254594141796726173958663157\
1555340213942656346968911036214681763465642455858282050846068567`179.12703187\
13945*^-14*I)*GaugeXi^2*u^29 - (7.4236467415684709354459627831843423344666177\
15262250478270940974185400763483380277820687686670084548013494200136815512949\
36111330414522538351366283103366935023781143638225944782696976315852539580412`\
179.41848668483127*^-15 + 1.7714401551936745939707444240937596077974041860263\
25359280321239950806258077462075317239605076761382367207068876535759404008891\
42351494505217045944216872409690009259979313516223342025870623913161812`178.7\
9619587236428*^-15*I)*GaugeXi^3*u^29 - 
  (3.672672001365466264619477696814938516974626333085492729099830992842617355\
15422815173352377585188247807088754038095145463385681108309634700911817847234\
1174424153`148.08680946725767*^-14*I)*Sqrt[-u]*u^29 - 
  (1.643540814345294748901645650622564230964799463316742571645178469183516939\
71400818599133952686739933848380857454267278519427081021859571915753300164191\
68312904549757499499349307859293680463405927823414`178.98755977616423*^-13 + 
    2.83029600309587057860267150107891148455504517313234790933834061297752983\
08323792580230339167517241659233954166309912962468050321944495746852599637834\
076703451478107851320649118191857330088911068216444`179.22361114076398*^-13*
     I)*u^30 + (2.70434914529695059525266972366418908901718978314843584617881\
88270874625996256079093960675314000295328693928506925210255436526674758050615\
218913124028581928381164311455706108887770393439610956792289`178.445416464826\
05*^-16 - 1.79849781037790907846844041548648681038202287116495764283255487730\
23746458243232621910656104455658291763261899847796292430689699928524963556564\
3239022369309978477346836017617849804219233783042402128`179.28185547396384*^-\
15*I)*GaugeXi*u^30 - (2.81918534495537975715228641949401530053180552634647823\
77939168451770992627778821997107987955159389356225185206274489134937336839426\
17160540607979598194340237910246007314272255258506625489647338351317`179.1827\
661512155*^-14 - 2.2089630230218588560252656557952963290828514310689843857522\
85998595655393601082144268344903631144029413486104663566223139369792699106548\
108533529283834048501670662993950758057327467755111311442590774`179.076830968\
13363*^-14*I)*GaugeXi^2*u^30 - (1.4043082136052849474086462817668502496936144\
14984368118270056681742007166253378632221770355652069271990041439809543802855\
96498047221041477594176910100558913968793199586907641681864505341922240132665`\
179.04861029826904*^-15 - 1.9828346581816914310744637079298019369257397688535\
08720108611148024569473392174673672075668641432331935794060599216508020316232\
30549844132164654154752308954184475941237154064142802693354676064480274`179.1\
9843436366563*^-15*I)*GaugeXi^3*u^30 - 
  (1.683429115277118457228287555669839563503379937085939984986512958388572912\
54906716078801873079440831171947860814228430300940858162303901877728567566286\
421054008`146.4275839452531*^-14*I)*Sqrt[-u]*u^30 - 
  (8.855186953463063815430235044980333845763894538741277440533715695282473708\
10836364649609637863951841810622805690878110969276512349581942993893508324790\
1499169035836990687972458647921284103348836463846`177.9437813822672*^-14 + 
    1.26007660864846991786507728125763346504611892912619481698617093471512567\
99678192071197327318024156567652205492838717016035134055134483393489525627918\
048897459784354738937580862856890312429255928533759`178.09698059732693*^-13*
     I)*u^31 - (1.85654809762085929932671267055112970763515083095474284215955\
54927673309098415469661800045623112142528582786384590887289509898846794443317\
091647346723890212597907070105146280189310299139203866680264`178.162230935011\
37*^-16 + 3.64635909584118074874386193243008262117527049027432938176070646103\
91314491927251760589225257731678621741672313878259321852621684973488080888227\
67674257067242133666372845142513981646517359361201556`177.46906945851634*^-17*
     I)*GaugeXi*u^31 + (3.125138142834957208112355175599884054346455718201350\
17495428585389015250552560422982753916762803752273515744442241684570929939788\
334640474510025219455297203675867378965205638607354950975674779335894`177.624\
85694350644*^-15 + 1.08882354460571744631689518431175659409028085204029909401\
04574878235901448498040190327140419230288216636447472350860336651412561049930\
18587726207400104703047967242762652895612134064635371239067770707`178.1669452\
2739095*^-14*I)*GaugeXi^2*u^31 + (4.18653253861371120009464204442963303201552\
91744184718362455540332948927478885442797866779329558113753971491038198218148\
65122763453168922442088990391599412380973827605378920296643381406581979140936\
3`177.91823951177912*^-16 + 6.48905329051312868820483827579092154350898366579\
57622251496196993260438420412505770940164291652775254948916128973216108354987\
695895550783770958813925862600406607776705530813120640340151820221991528`178.\
10856638155423*^-16*I)*GaugeXi^3*u^31 - 
  (2.470365833187103260808326042238082683507192448931538213415432920048859850\
34158079948796368315730282529931690854554025420181477678218419880241847439067\
465670692`144.27439945360072*^-15*I)*Sqrt[-u]*u^31 - 
  (1.664261101042153363192783338027398071846586766452333862651347952564769748\
80030068971154646494484618963042340386589424453942399180662655598651341572891\
5355776008845578155661731523023713755647317397791`177.34113067691982*^-14 + 
    1.58085033264209668949012286163903842246520383612059331680947098602299363\
11330450216562381150744841096990521896331051835235270718809040310837307745692\
04321928208479354703469310261748590884631023267055`177.318799969384*^-14*I)*
   u^32 - (1.3983629064219440636103008109448050297158834166694641757166101478\
30919919232581891643084750782688663637422936004101081396172604669402878303203\
2667290786299378685755626634371200546015470981705988453`177.19376032995385*^-\
16 - 2.3188590699545970073421737724714210803094106980290414795788631213357290\
35213894634302761717862708650945169597685064704079313397756031185893225407418\
8686017514302103886166036928573469120431755706251`177.41341478972703*^-16*I)*
   GaugeXi*u^32 + (3.55705301631417045720704785348461942637560389903241177852\
46281244948961175092806032674793796502520403041186859343120313638979019315746\
4234679264793619562370610587008328692464859428689100586268353483`177.47836518\
927815*^-15 + 3.7515177333473429766827553821025536461908763038060071557433095\
07119524804096336749660690974156375367670297767204284967493277723130683674441\
6579431378685961679669845502249748338135328384174111954729`176.50148185476763\
*^-16*I)*GaugeXi^2*u^32 + (2.405405075914552646297463220328588525848756370547\
27933123021617158825362011852190665606688007892312521968150651347701908396606\
30636185288469478545945711538998280381435324855759560175467367052062203`177.4\
727350706944*^-16 - 4.6693468896946820853476656041752639186643980699138902110\
12117937875737541757641760551589784232322253252214607150530185013907032169674\
518971904917045992457108801938082037925288148178948972215612778`176.760802986\
8363*^-17*I)*GaugeXi^3*u^32 + (5.25023442829921961905253968187161756261633769\
56246381359919576625954771004946983847097468841024194186938403648547239934221\
455927958063583654047799514573398602`142.28272082915163*^-16*I)*Sqrt[-u]*
   u^32 + (2.2993497818609728507631353186745421006610702341013462137898072589\
36572258829177945413171107764493590781109808186492180934624973588089600960417\
70349011926680909318280270997801813729199492850803794189`176.28870600879847*^\
-15 + 6.603312652475246491339716026269241852171241429076111375961236636247505\
57748188155991520391207102403357390365164033227573919294940668858290727453647\
009740753798343635133322998358985352915621061334419`176.74686282738358*^-15*
     I)*u^33 + (2.34308483263789020702701190253809087750356669605595086635807\
10632099094840142239869760493068546796232803156821218330559763398475298056098\
7071685372378625794493590977922131925782003583172195758472`175.18711427702843\
*^-18 + 8.9999668676565783911576514857498101246243097014514596188964075498774\
96239927407111588197306840106550346286282162503547290206438781576035931894657\
943638866236567195123583243167610900840843602862857`176.7715671749202*^-17*I)*
   GaugeXi*u^33 + (5.29751842652690125559957997705728700134427590560994200301\
42382585592867287289524048385816197171815164060355352189009211291906868661059\
614368529469699656036488728458802349046922557326040968554835766`176.443683423\
79835*^-16 - 9.95259764540232495860103132065359911380581111611830654082977662\
93383199802950674779711940124219389568258800117260573759187737427195704626467\
734949877036649472602592039833853113504628595824740263894`176.7175473949531*^\
-16*I)*GaugeXi^2*u^33 + (1.45961053101397164294993026270035417458636087193436\
24761728254268716260054957479861381842815105649189364791587248028356265621629\
27163737212011104014356580624850883979869612862951104787557235875048`176.0459\
408849635*^-17 - 7.6241972635338160097313259372651004620705193154396954297332\
79508094660115774709269442171658402411759095482944299288344795507524810573434\
931361994594025506267777449696480750815605578656633458017223`176.763898021276\
84*^-17*I)*GaugeXi^3*u^33 + (3.8789815928084710717565270678894615880545265341\
92807608773443437253916011309484823637756262308559647674535536420180431648673\
494088880532500722162353160813896`140.83278848829482*^-16*I)*Sqrt[-u]*u^33 + 
  (2.388025208997360753443300371254386170654232577284511791740315605570890345\
85084646889085951719501166554293933284032331564163591657468336330508912678930\
55867067716501735183173714348140154870921575491`176.64043232342678*^-15 + 
    3.63328764829540299443015810441574019135939431229699187973631959769004143\
20940873819847668430983635458956004076047673634361864667593068257760855953798\
7372340257007147846502315888148921096287021728751`176.82269319877727*^-15*I)*
   u^34 + (2.3587273545213342308868721596608358083367866960846794931003723914\
95968861094046536591415188025842102363373424851832645340615102080387351692868\
886988524999503077721744278594048280884447005459932925`176.90065698966873*^-17 \
+ 1.3285497825032574672193436071702414819755674394245495160556875998144369585\
04422410125407695001217156596751346992611480813004045754747199821680336863145\
9297129436413646451286203546516045200926886`174.65135707865022*^-19*I)*
   GaugeXi*u^34 - (2.28094923492529129586377482996269730700828111247795641927\
16328245177219418304892866730459443078404959145783837768192757753411685339173\
220344087034688070391383358882661306495571693613927617820876632`176.708735295\
9921*^-16 + 2.718287626246061339470867434586523860620073013958870207456330928\
12242681064020647413346531468089126871235951646636883559023298739181795816413\
78801854736611834885004375663327138343594460664496746856`176.78491508452015*^\
-16*I)*GaugeXi^2*u^34 - (2.06766723555007078119604496173276544936804039822656\
37761265702763441342928003570667942304499607024129515872561615026510538158508\
22385756984657149111780398981208444601253905137171999103818420993057`176.8259\
9369913598*^-17 + 1.324588522436749396294185517997028765911364913762077734598\
92357406896572020468340911006839188018382154486858973632561210695588038656085\
6107241588837853792943223625556792645781308563226857135249518`176.63259404076\
62*^-17*I)*GaugeXi^3*u^34 + (8.1178067730899456468756273823589520967072378798\
88317964607034756538539675720053580478847657264579422604207858919789954413777\
742264928135700942343415548631905`138.83563459569675*^-17*I)*Sqrt[-u]*u^34 + 
  (6.172497991318597850218064254795469462590276417122875744814984009259381946\
39926482802517808986960255458785126942931910870843133006594751713847647115631\
30430295437979950357850644352580810165036486828`175.5286055516262*^-16 + 
    5.51034524023900386143862163665100322531655339590717731195136674177023954\
15347388299495634496880353512731255346751806178657469897264044636993221684995\
635669987657499273539263662977280122215231721138`175.47932340395423*^-16*I)*
   u^35 + (5.8409782514906341076459132534653901202805244294833516580676799744\
00710727680892174102825356215215751546331664453726770835770364535644834181713\
79072902954743743103615241088753010664145222840083375`175.3323226540876*^-18 \
- 1.0828907855157710844131461262276629801550841608408403398444018382832032949\
47783400876482470516277429170744135740076647358068313033083892706328295772370\
966505397189319782626930215374465706752568234`175.60042172316346*^-17*I)*
   GaugeXi*u^35 - (1.06029790030626995006128315273748491333728804007793636127\
15593503809357963147971360705949599620191232028079469266576485827110475906454\
323260024071202074077857904053263997725401090263011943542421392`175.633956309\
8185*^-16 - 3.455454167028987012544713192490430870849895634982675154067718436\
19784366628048077784959333230824969826634751297743827439615884651201805126608\
0298923575228193705582350593336664498501830743144943706`175.14703354532088*^-\
17*I)*GaugeXi^2*u^35 - (6.309525016557435724711130333535129756471522007081648\
59113955599765584151842892088029214522056634379992061768516259324932335714191\
790802600629014460337471014395385534343031000132437143812004432642`175.566211\
3226465*^-18 - 4.511270081796343565653126641350984133929250126115205240352220\
69024708718266390021958927624515348010229209654783044855535357259272626587710\
936379122925191699986903870646699732272931896149249708602`175.42051348434754*^\
-18*I)*GaugeXi^3*u^35 - (1.01819837133909843092818980800500230267390915367546\
51058278719225795843695339219856541011688870891274433377518501882342650354289\
29897567924859509336392285262`136.61672349198759*^-17*I)*Sqrt[-u]*u^35 - 
  (1.323272386055494528171996303297180376034977094181115285438913309866426145\
59959251147432013043541417561627460466124315071887133618111144343238553668371\
8811843809668074876602036942304189985783936209`174.31733047960904*^-17 + 
    1.57403733822092436956946796201777245509305831839154344680740759100630500\
08237388131054565872272740804440922496710841472261034419353182719627478869827\
337346059489274074049119983348362012965570499832`175.39269626001706*^-16*I)*
   u^36 - (1.5938860953982606722856835312912349576795943264734188224139503422\
75456305658024368027141729937356456588849008274386937058023525368012528608456\
48974843862967032550253626441298745914693791732084247`175.05792855118293*^-18 \
+ 3.0681262281647510451462934687641087178434871258297279968640859982395941833\
23962622858242645226833808473425488107249553694792253079450151766706966600896\
5408061181105649482418223303512131121685024`175.34234449248777*^-18*I)*
   GaugeXi*u^36 - (2.36505125732289508169432941753111406065845510080522007266\
89046099612927000746038500167504862977855198458714770131607178270565121470990\
1997951039928416762278575368680381817632985034547019790777412`174.22404630170\
35*^-18 - 3.49161064159139626407841772158489626719847111675864871127109700221\
28820362963456664998518518110164006914726300293820034312955338275164912794525\
84483044973925175358632464407844051387980719757247988`175.39323155259103*^-17*
     I)*GaugeXi^2*u^36 + (5.8311152133752698325473334445827973792193432627013\
06892824286629929908926359526738508929041258543313310627518972496610076200855\
5409636660407890926748798520754397220292295294954342767794354956973`174.77140\
856588537*^-19 + 2.3761288091472589785320150700479555895488909877756958073056\
04040131670440496065311661518670531005390237837532525604727665405287740609567\
70314955444176690463866650056952593227355820273743294928884`175.38152692333105\
*^-18*I)*GaugeXi^3*u^36 - (1.022738689250704742349990913911158125088342638809\
33198286744973921722971103079735857341973229443484697898606162430158373303748\
7322856543846890230060985527839`135.3018963459534*^-17*I)*Sqrt[-u]*u^36 - 
  (6.205071603866251394727796448331318321408874218457029489506749872609310780\
56377835204777627495883647023706038753159027069188089753144172043732366793181\
7321901210184700218874066290236238267174583666`174.69665138162188*^-17 + 
    9.69505632633062258477440874965704668499542284469766886950288992743586425\
80920674882870642025084580890660815799025502032368465616626155980784398782313\
56174433857930324068668926552406949290616135085`174.89045492077187*^-17*I)*
   u^37 - (1.1197350461733955580743841886005302316799848776297146884133643779\
05354788896024035081799960340751369461278927863624331914473827597404894056742\
11910806649905277491779699178551936460072062706189207`174.93914796401543*^-18 \
- 3.9820613305084530174750889981682180146739932557023329795971306422371549556\
93390627649560326005469547937600161658779358633027130351449097024444037823398\
6160874691430292471982899983151959368258572`174.4901406373873*^-19*I)*GaugeXi*
   u^37 + (9.8762988269029287322138955287672535459022236090727898431020462122\
11425736045284302885839153843475684321557274393045942773241942956017630983028\
52709239227607638015345976786282688939381543088768782`174.91948792597694*^-18 \
+ 4.7695149791050487463090492381226368432956940714398544045091441085352421295\
69723263673361600984660467946481021651908380303304197173422462596272217995784\
16691763453790576015403711416889086959391593`174.60336792114975*^-18*I)*
   GaugeXi^2*u^37 + (7.632721347242519308820361195891839731865818328703820187\
02728227208626288972332975448492559296471915122459610117551093473139689378710\
61477240545592167811145208715615131664980648546566098291535874`174.9607862647\
092*^-19 + 1.0694099744145172728164209353465611771157510826392183376589495001\
31506432256042331377936942618945402280545868505405529972785706290038506300550\
5550088223296786116843010670476511596133036080429175`174.1072510875704*^-19*
     I)*GaugeXi^3*u^37 - (1.8252310479017276176193965984559614245008250451693\
95579977791949451044999963589856482240843973530567891195325571186278428497647\
56654260140484467554503388227`133.23721221872412*^-18*I)*Sqrt[-u]*u^37 - 
  (1.939068443947305360585488914781634958395051482169360941637051400448704422\
44299989556982570905644546185292422201877832816170197215919274616310936295246\
9701580915910494819128398306827037592155176014`173.927442808926*^-17 + 
    1.54520243625649263715561364058140477286133125946684159643213668746358017\
97193379237904979396748078254877192828167211329839335915275031169950598665031\
39651434833893483349262835959182268383127584889`173.82883505434657*^-17*I)*
   u^38 - (8.7329310886719487587482371934664154910294835760234672266565113346\
00585789281925273808968497943285371585036532779324370904376177657296240562000\
46275366968781054819066008764849363919584753036464`173.32207328388273*^-20 - 
    4.41527299028711789944445640299403740856678678954125942193453320946498115\
09436826169889921271463824770816196642252983756894689932934727450493765757464\
450825445444233702678280580536400229780783124`174.02587081129428*^-19*I)*
   GaugeXi*u^38 + (2.53738877978901076545979988219793091940133954675526561624\
96988164504193318831793213754435614526681689444090485156500456930470626270604\
1518272393291796734737807112620489668495181389247171447234972`173.90294026913\
202*^-18 - 2.3121167303050315059939546471610509593056509147617138319485110454\
35155555994387033810844704777547581828777877156066928131365991634740285581835\
54260132636677859850158214756365761379395333263531068`173.8625630102662*^-18*
     I)*GaugeXi^2*u^38 + (1.2024088903742451793275564148633629039129173391110\
92834626681740243701944480223538251257883711271062313327998629827785827550187\
325132646987307895777099138804152415021845574322569054265711190924`173.729581\
00342868*^-19 - 2.10566892764883672608909841670136478159438840855961728247713\
50833367069875008647386725966181754108908578791412516572181411854859318452957\
977292311806199383962719400028252406553652578444248852889`173.972918913253*^-\
19*I)*GaugeXi^3*u^38 + (3.724698342084115047202887081875190964339294347433677\
04910260453047678401497566914406474165492078675375880334078385200868756067736\
40892366289605654999487456`131.23124850898816*^-19*I)*Sqrt[-u]*u^38 - 
  (7.361512856525715395755101978743466803767139739664575721324966837200889198\
11886417940669177256321710846668743358813407056707527742702039680885388444937\
69810808200104876569027499542577567685113311`172.9507702460449*^-19 - 
    3.57953448304089801891925061723407196124523094913434394265523270862206921\
10565234732745178637197664377635210797909656057003072927551085771173508825680\
7256265750813038955477807103583806152730567461`173.6376297216479*^-18*I)*
   u^39 + (1.0700626230636173572621944689931097231783108405959110577058134796\
55446255373688066405373899670193874427320872084289376594369695945354769312203\
9819095576429784734852961131496221345739413418083668`173.57299817383054*^-19 \
+ 6.7983305522650196761281220654720090702870520431869221994903160313929489882\
11653347539908283652305780803942307017474251586331588007633799214003334380074\
619241147251917164267026940819083019314766`173.37599125654324*^-20*I)*GaugeXi*
   u^39 - (3.7541458803111199727966042117366725488473856292362477590176008522\
91693689512441417955448829640596923566466463289385414984178187993056588677577\
0014328408011193611754019382052713025090337531714168`173.19049146217432*^-19 \
+ 1.0053012959538119537303169878579728744330841977240087069533116686700865602\
23356418687396790976183974752607619312517685998619578557524599748413244087473\
40281512065943831225032619674935791691661063`173.6182765599612*^-18*I)*
   GaugeXi^2*u^39 - (4.746350524604042172123960948341919851202197922338209716\
93388990550323895839879047090398419266596448823955618422289774229091297658093\
4341194976975864507423888439762819379283428535401774283456323`173.44106819666\
715*^-20 + 5.9603917767333752446507019713490835258916718444542892268557980910\
18484750311600705959391021765360202858726923657001998553800571700045475953292\
138835915446207361568378785472089335391406691728393`173.53998319521642*^-20*
     I)*GaugeXi^3*u^39 + (2.1055661834425225420495978479333214219987082730440\
98132252660277258378975304546826571598236363438807871700361094672513309346252\
6878877115154224583655388567`129.66826911683438*^-19*I)*Sqrt[-u]*u^39 + 
  (1.499378633571306081103332198866965337050891279964789700976729000464277094\
69548563573877668353242131912224851753855603395686357221146960153008701838816\
243816341348258960411578923513249861791157939`172.7356106923036*^-18 + 
    2.30333555105786026255726835169644077329132506150054646818817118360647946\
95090816456879202598433119338720830451294657452972937222948269036241002946940\
8408755954370303095882598489663722495826731748`172.922056585335*^-18*I)*
   u^40 + (3.5446759595132604073600584540776023120316497895083722275445009100\
74444198630150207750165338309872975518809039379839062470110759775829322980885\
015611331357528770854556284956274712355766591492739`172.87898684508372*^-20 - 
    3.04118354024244419290576272352055234480073267676724240520588281201971105\
20975338236972403224222213121719942783084233727301550329145983412866893921259\
64451070293996561226522305425113966880824124`172.81245293655687*^-20*I)*
   GaugeXi*u^40 - (3.34972794185479868032293289908353004298819831817419289710\
82248068897284835032439646190707725571728720789588150061423992915611222468423\
362177143609147319637296753956348709938149055174223987988268`172.998649561975\
04*^-19 + 7.99511644711692581738888715725639109897655289632816054981528900906\
01242805659095618554518563703907338193910515096078563178233794180765180057533\
7098097760045024605017081722641590441083834491824`171.37646481955966*^-21*I)*
   GaugeXi^2*u^40 - (2.289308024728828713265636990389036318929905368677809915\
93734513254030778297739357460639635385043275373411475527470222234268960522171\
9910243667792584558665374086254074617717487123440518377706942`172.97983265357\
564*^-20 - 6.9113486528834708731485630209299034901500053803383837589673207620\
36622629088607663818551770927442414157739358583322918615561722357256641247146\
2523260791747804493635287339433228820587945857794`172.45969122509197*^-21*I)*
   GaugeXi^3*u^40 + (1.655597572727355243412991910033141903286885189043835381\
23481861826189311511256488013637427901901698056446554673125798608520805067843\
3676128798134889851979`127.24905824857764*^-20*I)*Sqrt[-u]*u^40 + 
  (5.535055433953141121229989818147931161432862812433638647999300950361122087\
22442698265624063166699504183276256134029735344084317612395139555331093443219\
82432400196717661938735857187976939898215244`171.5073258321339*^-19 + 
    3.86527162140181407715267155649683027269729072431671491486392234770448413\
37045294412704765300366357363571060563796675019177077068966264414317295870047\
925182906389344474854709602327468748361081401`171.35138387559365*^-19*I)*
   u^41 - (3.2949457995302934482554960151219498714840409648130437372485362591\
13880342452858556824648005490816239286354418751257673927198572619988131847013\
94078670150154606466779966022346108420253036704342`170.9382937654359*^-21 + 
    1.45292074361015315840451216308008306672554474174334145959085440234270018\
85478020055130439205057885295408668843285452197728551902827238594396786451144\
51247037948974056356025694322406622811116431`171.58268741471903*^-20*I)*
   GaugeXi*u^41 - (4.11622059132600040429033403381630957829732354765971633684\
66017689315863139522688250701496357719517709603722070387778044466854828577268\
20267027854586092048038256470316905775717994549068336183116`171.18894326259485\
*^-20 - 9.6056010765070870570676798862918740399475711145445228376234614628069\
26565592304330529617884402115972726093716496716965148637481836284081565895009\
945878989292748483442983189119011831915151926641`171.55696916801358*^-20*I)*
   GaugeXi^2*u^41 - (6.435193531276131745412051085311813364516930596241953265\
42613948853259060120938336745639424433975061680179679850997381927292238013885\
58565709108936591374684815658255605918062605282305550732199`170.52726180480855\
*^-22 - 7.4691533545410774454108312808648719320112572231521909011825678111627\
08265210394272601193878496256935543549760790631612250750640792242944450155794\
89864144783888395893247970403446073194675359948`171.59197156879057*^-21*I)*
   GaugeXi^3*u^41 - (8.097494266682990242335065537238522893420659929955356983\
17496775746058339142743816217283428812036477365516303673435524065766679983897\
62943983870835459273`125.62409953868628*^-21*I)*Sqrt[-u]*u^41 + 
  (4.721740215995249023393423130796237546064460377673968862773382718956570825\
72621056287397358247948916772264984966905814254654979969266132282263252413994\
8507348962521448838756036373397098088986854`171.26328505491145*^-20 - 
    6.46173724243657437228210170434807770790121229282602527743090641187887744\
32962218839578396863482989176781180789934641032801206175712563894197155593493\
39881923932745368024107891948256645605867083`171.39953225988816*^-20*I)*
   u^42 - (4.6009826618778511285120523778242491448059862124409023640489036148\
49745560580211444819641107845308305579639352983683758676466264745605911340525\
80633220572688178614883369519969339750737566603517`171.4916272269967*^-21 + 
    2.81530128912968201805850891469300040447521696110240324824114782223312452\
73133932890855069423167914742405075622821848730450396137177330971389113046236\
005697143716290181740524914407964201005079`170.2783015094923*^-22*I)*GaugeXi*
   u^42 + (2.3018279608950222272864317054776463948296901514891481314545070793\
47173749649213595200694086704308833664534734969503954597068713197267698426228\
203706199452695535488603641462978754469250393605769`171.34185158904484*^-20 + 
    2.30259271998395918510493578654253159875440354215656436131563192807719235\
08896474306252721558678299828609942786058001976819857795017756433520732466813\
75449735661211237262355836705306565301787901`171.34199585503546*^-20*I)*
   GaugeXi^2*u^42 + (2.098443686362627912404153782943571780808412330534962548\
77419634537032240263089218024023672354058511458014189738412307289765488322660\
209199809870170680552422976961592078567107930122524206682443`171.443701235306\
52*^-21 + 1.05263089587962471632126389562216685786814230743372302196048739007\
09931467152366941696624631188553800229686411068021357433395771771903976594354\
5397546703573143849930304111177194696151572325926`171.14408002917963*^-21*I)*
   GaugeXi^3*u^42 - (1.429300480626289341663700587242806355550543159785082966\
74452801570672834822947562346747162011367465876063611070090723524200991483422\
859131035314500479872`123.55694278397394*^-21*I)*Sqrt[-u]*u^42 - 
  (3.371479990296711180621952895380841108526079591272290745701939413723649703\
41475346024544243699134433626207403001474308470776571408841867262032648387433\
9241843412127638876084952620636104627551425`170.75448237068687*^-20 + 
    4.83492945889647456825885653219516502926804053385761298950907697551741810\
87466445400400169657304868256639617821254425303804205058321712418388357222001\
15538839491760274042902187223374339690653602`170.91105192635558*^-20*I)*
   u^43 - (7.2761555614713745010758127214221698390137232776015685654041399190\
28941011577640772496541052376949496994610118554754234576938103504298278623184\
073278361234063574421467818350514089264624658802`170.65036299915673*^-22 - 
    1.44374029970747500462134778546453542942164536738542333182206200218478669\
13018101270034564277832634487715628706625894828670728638252890950357280478898\
059052541827776045635547810760559321374119`170.94795010289434*^-21*I)*GaugeXi*
   u^43 + (9.3142828173255097681921845598195294679568094437695412288622979276\
03779368796494457383337968353764358079309477201048336415860843788545534046904\
65451237163279633197310101041519277446842021571788`170.96050470433653*^-21 - 
    3.99049708717865027741536862670542127889165452887917992555020666769680456\
48938638554789971648395956948509593143452734175671245981045381729609777238205\
5889381776193418047731707405946424098077256`170.59238228183054*^-21*I)*
   GaugeXi^2*u^43 + (5.487385633529735435078104736089765950896381018129715377\
90537849697384885000818234437775889997595627712943058090930033966818690306723\
73584381176945407487499731175113412947192958463576323650583`170.87053001509844\
*^-22 - 4.8808964660624322812296189894940695376508280971758359066012796846683\
03663950105036861875593249164634218291213168848917560043710502854241047641510\
3539262913433397891080262821731298754657636641`170.81966412865873*^-22*I)*
   GaugeXi^3*u^43 + (8.052204897036821203228382398146286947888758306123897463\
1608212366937484251948659892862625014031905472288606856113996505537604890235`\
120.99421305045324*^-23*I)*Sqrt[-u]*u^43 - 
  (1.516520174224141670888020020080736552796944974870880859049815862347833547\
99351350504358961392609941040619763654299656985931390268441721523604044251977\
6194051179592236588076648429503348831467429`170.1314621011922*^-20 + 
    9.83063234703115619844309858546323530454193128489470380975484813703327223\
78767218337822637067967945900852451719123802323917794676529662423505131043565\
6206486632712871344367088072791155583190172`169.94319536345245*^-21*I)*u^44 + 
  (3.152197429966451840449687056204008508089406834365858194067460765050448090\
18492506480832958345441559981526704485766636265416964267825751230402652668240\
15022700043035221688623285721664646850683`170.02152245652718*^-22 + 
    3.67106803291571350721893186103509411935974860136463241472559627576166747\
32442800102372516501571835639272018266556495125798251750709766023255053501242\
629215976151186167102938493249886324069455`170.08770147891875*^-22*I)*GaugeXi*
   u^44 - (7.7277280237414365169429653202911511639649682433611984953513119321\
40850016130397245208273800707465038340765235489864103021660577285466903694961\
035581648811239865387117989032706624526688799966`168.5972958374556*^-23 + 
    3.14966032103633548292466994928522570007557796632515558189185360578153719\
54890170998763992453423398814684186210798382580112594903345116104596117012215\
7630936460635323629166237451582413201868108`170.20750772800625*^-21*I)*
   GaugeXi^2*u^44 - (7.830892391730501144563011116529744921162004662116727190\
49155779031696815383231264492233236315457912031698995789047902972039364779258\
8559695809754433465263242370803986177287958420821964144091`169.7406603789798*^\
-23 + 2.157302980771687533077186010911481059921382712543853084948148076777009\
01601824664218103357852580133751242350536530061322449702230246019119029190688\
29774734995495535316874782143754749763414207`170.1807602663757*^-22*I)*
   GaugeXi^3*u^44 - (1.193949716754763353880995098257577064279413330244500772\
45351419921410799784914097407894678750821152101333074619564418195676370752882\
5`119.85215647035571*^-22*I)*Sqrt[-u]*u^44 - 
  (1.903164346525040930126358523344723583461433133365153250958806781645528472\
72218618994733924500404948531659819949855041810460526027267648011596218043314\
793681574359074294197121049917306932387579`169.1932885657385*^-21 - 
    5.60571495377436332492765037208858790849055944540090717138629174746379653\
50246933235521838138635698922283974061052913509766491753349120322968404487761\
18344104657307094502275147261603381184679`168.6624432830639*^-22*I)*u^45 + 
  (1.492023039789283123371113543017465099409485734582602626058569752804775950\
74145336432605928674268241168633661537836409446630270984649301455448597133797\
63803381024287160325007676376543818839227`169.1756321138597*^-22 - 
    6.30925084405141006556345249731129873597543571386488837195370626869199761\
46388703314492399448662845008479963726646700849796353084357247617991887604779\
74475243119974725102999037700342119657617`168.80183437879296*^-23*I)*GaugeXi*
   u^45 - (9.1746836253062750288454887879926833357193102720193098899194593482\
26360134599410534462708205432797023205034741653002198342956058157726217588366\
5697407781569202889111497466064717826024854317708`169.1833151753605*^-22 + 
    3.40621624320458421113988353758223299857141658920000231065010997308938581\
85603184583588245243327880477704083533356597958243662005908211469920450950822\
312894752224161833825935992593254665940602`168.75299629377952*^-22*I)*
   GaugeXi^2*u^45 - (7.161725395681141237496287807888014199032858206333182162\
50523426100940215660884420632227264119778103572703488270669944574292526469006\
8416408098036826204074766703392497554587592061859585939799`169.2111534825628*^\
-23 + 2.182132883429277728274937763164593153719873727540166143620439279391761\
30715505636932155178297665608633936496893850495919606536338377002747271509790\
530068750046923803349657298677324195913906`167.69501701176654*^-24*I)*
   GaugeXi^3*u^45 - (5.770021705096904547508036612416982779600145283143424164\
8111150919528504678354202401449647799063203259123341499874745387279803068308`\
118.22359868621282*^-23*I)*Sqrt[-u]*u^45 + 
  (7.399575318389550287078283842985825360200441584794302506139597730455466192\
11189562153812589189008934431292230918971451252895980810329342520642582686166\
38183582298594638463216005785636067208731`167.76972465635114*^-22 + 
    9.36866287635666332795161550559275713096004760241802124222504712425139213\
37962682922272257313588948728211456783643870474606246332254654232707814773392\
991187304207972886141273984105166451204202`167.8721954727387*^-22*I)*u^46 + 
  (1.845887939536999689936787845388202342906478908491549126059966682531068744\
68275622533638544176274196933452082591998023343502730828642775704558452372311\
217962373109411072279847920957586734623`166.52528105223757*^-24 - 
    5.22537798823409356096124171844445357604388829503729346734731555919181142\
14528957518078276889280430918927897190445783445133376168728629920966959555745\
06062039472430867285839569841924740414281`167.9771934314518*^-23*I)*GaugeXi*
   u^46 - (2.0374089426097433239037505471503662631107338303476980578528661359\
71495471197419373248859356625652768639386323819348031811348413255129105266338\
0108067290941719966289007015059698521577511058253`167.80406858322561*^-22 - 
    2.25245835989365248456625548658427959439440810878410396293461021649597162\
10958163960109737483391007695547237011828822026323873853372226655808096590034\
921053446028058116463021832620513176971724`167.84764714632433*^-22*I)*
   GaugeXi^2*u^46 - (8.888279461769634379606475218691341102574715292131200345\
41969842997104936649103527158542209700830039207354128586938831219969191910888\
23003804577673959958163518040199191902667746343122962518`167.5770448785584*^-\
24 - 2.0504338726535090085448479573121709891071580858698171404872790755567250\
55483445549584169537463603024252747235829832424303542027946747054501026138043\
650762489180043094283873385514687371191448`167.94007294516692*^-23*I)*
   GaugeXi^3*u^46 + (1.563156022835519381068348028646849826875277448256943488\
21415677045482627946712402676243755879734270477750254342587807838927812781091`\
116.34403913322315*^-23*I)*Sqrt[-u]*u^46 + 
  (4.016364422252649021722613442167445940764590672374349981016014434440259675\
43639953002722620986706408762458577650316175503015120739833355921033834426809\
08705958764379296505844074958416392774877`167.9878315050272*^-22 + 
    2.67898111029273178228205837307020828542132066788583475782091642176881015\
95718369919090665083345525094224596924570832642785147819670073005742763206270\
265991554164258659768769917102302993577486`167.81196804504518*^-22*I)*u^47 - 
  (1.494396037226838926588656796441231776717094863748686477188049553179250340\
97276034413900564269025951040855720485325807909503596086864638614784433472860\
706267649034157335905587231161401275573`168.03883959874125*^-23 + 
    5.63959036040559745913010753455797478261306881819809146483467739167147947\
46811035193898692615153358025294418893051001655543908346095040816162152164624\
3902098690911873557871824725595292233193`167.61562145103375*^-24*I)*GaugeXi*
   u^47 + (4.1457732535345735200616005043001855365629373475214964300145159271\
65207137402567779682803500217384718762029694973089955128460299341601216037504\
563641828071167456042975133691722309269415698369`167.71142317051448*^-23 + 
    8.45584863549364517226128561177370321528382398563293212569175235502151580\
91844965839149659688697090150777452601141026731900985158017854075396352921978\
89857372989592964008529022321474554729429`168.0209748254025*^-23*I)*GaugeXi^2*
   u^47 + (4.9137931872098051637197824335557969396379770735637139072251536757\
44980386416635391236587111094042506621720986538842180360047183580082125310436\
09197954701759720563042257981892436475787883553`167.91631192438967*^-24 + 
    4.93472769452468650413185053299302659855232005478422732522467615694058693\
79195147468962807301638829698093416995110296806946840394021563273281934661208\
5101860570492774951158486129399854536811`167.9181582432046*^-24*I)*GaugeXi^3*
   u^47 + (1.3211604225967489808729440259418192017384970366902673457154205363\
9333365170692395063208347036060482843806919291767324240394022289238`114.95895\
954991573*^-23*I)*Sqrt[-u]*u^47 + (5.9872915206158471438015596192337839286575\
99848794406510275488264496971148049872631753248420990586947329294942317818028\
74428735366566017965168366012818604377183651114091168460416966432915457`167.0\
1455042617107*^-23 + 1.413810212477781002807626658499105519094285603466096771\
81048059115117262707412095354041265895310557305773358391127991969281776606054\
6043789711783031642484336173945389264905573508231685579989`166.38771113616377\
*^-23*I)*u^48 - (3.6314568423751622698095032052811871018113861747657601978557\
84162355448951270403819356647569020029091858422514897740209985249282164993574\
06265670125531909640550029443488882224952948163962313`166.85276268182895*^-24 \
- 4.0176944052632816933691567892391429965558360486532005204394245320527311109\
75738685942969928481836993240847873821948946940782880397658286261781775885940\
75302256688080953022471560285973045038`166.89665869489102*^-24*I)*GaugeXi*
   u^48 + (2.9091045997689986960873239687710533007606871508130203916177865229\
90409194085388601338401938618688913832906052436624818985516514855813150302758\
063992502234411374210343456937125626531042168024`167.02506489442675*^-23 - 
    2.22634752532141955896891005434150166633037875294544828253566634407472358\
93097682677601914033720127260999879168419703276382430199589739231055009752220\
2234669132278707401972491840625070215822`165.90889851459653*^-24*I)*GaugeXi^2*
   u^48 + (1.9928919294464787729795684162481479366438712857182702649913895279\
94000497285908989396079889675086837728212335529722621283797403692995070323610\
86410332977991257390434064977399866279664784169`166.98972356614686*^-24 - 
    8.54013772948382375507953361723503096137738335744391387295921798370581667\
32841652362006789388750983312454129951161870108320655829856234047395800966608\
857262182378671926084221540634458449151`166.6217046924802*^-25*I)*GaugeXi^3*
   u^48 + (9.3733349215884788253250153850065522040430803788169123969346368633\
79028564089737468004592964083405726367297830720425215578265629652`112.4982044\
7191124*^-25*I)*Sqrt[-u]*u^48 - (1.612975084309551059950677118772815768177441\
64857709439746028828651809829556102616738407501817181858809520860582470209328\
7273476753540397237107896621934690033611272865646519273922498172535741`166.83\
729825872177*^-23 + 1.7554209148260314623024338537430815508684518848700104957\
35707758578463658867538115384315204032278832368698739694565046444550416529077\
096696283132236505576482504893935357768842927691598164498`166.87405186826444*^\
-23*I)*u^49 + (6.878559331237833642506835159098135786470731168691012817323423\
78386733090566810421525685757051418682518944846264791102387770606654898800349\
11878299076665376553114393740450978091968323831959`166.62715573118203*^-25 + 
    1.49905147940410000122188399348457623421105622836266921034317199030882637\
31817780376064024034360200894783310527521079884618855701476654600826353787966\
8115620289057580039025082327727519413726`166.9654747908789*^-24*I)*GaugeXi*
   u^49 + (2.6942579455301956617165195481539812019492006106543735650231899905\
38827441024486371648485403286183707774283940695958975139868519361136558584503\
35293964126068468090037973972457106255332474029`166.48163636351288*^-24 - 
    8.62047526171162572600407016345080063963324949525569779157381592245951970\
17036897729298938938610160020110764677492319282703618916298848503399782248951\
8078970259466249246458542549658962861762`166.98672840111178*^-24*I)*GaugeXi^2*
   u^49 - (1.7875812638107018983050441713912589459348804995644952740260016490\
54072664193939891467623657040693508902210903066924334783570649276291816171202\
868162442332925733483278955130089217474549908`165.43027488572807*^-26 + 
    6.74225312463159789751945517173089162621697120037660989594912450494787912\
87582107452352975234745174926680948576528645874364490773172957286149834850296\
497242462288127653140122864191291803049`167.00681414491308*^-25*I)*GaugeXi^3*
   u^49 - (1.2914918802659747714795266310311244816771229952269328818092525746\
553056191708948166738336427386107610542120378660385478014702477967`111.326035\
66018062*^-24*I)*Sqrt[-u]*u^49 - (9.79842878392446479514035276860905687960256\
59651876716593477065252662293047735701819259130515659364724349267992293366179\
4716886865534583485262552492426822108286959347660149462371238614597737`166.18\
576488232853*^-24 + 7.0924286913485858327479357363616649125549033723664643947\
32918858462913690085411085748497378279985487688066266903355250899811048631209\
27103614547639958256505274537347988365802974776131785791`166.04540341986737*^\
-24*I)*u^50 + (5.264869961728957411922930249697823476494269505831890427492443\
79519064980514609745520171323739715183966444676621990547170838657388473725351\
09150427288648573231464309805952009954058358982023`166.27436188734953*^-25 - 
    6.08997195947902614223536316292486556829692779642651564819110195779744419\
31981425086779562907002912789324973078686542430737809992021323139665779088038\
25330541925223383906012592047565776416`165.33758953142024*^-26*I)*GaugeXi*
   u^50 - (2.1685991551690949215254986786772501110498924447456780438427120943\
05829743527990609394867694993500429549403368300643498449644548697012880385247\
04667065191739130984128907796361544903413930724`166.16725676312134*^-24 + 
    1.76113790481714343577144454283095456111021324362117619791960420520611046\
70604099580387836050762451230528363967964010613230539470641519796766045723830\
7375539308122452723549803793366562167154`166.07687084333423*^-24*I)*GaugeXi^2*
   u^50 - (1.9679647425354356798300688375809971255605354559697628941757797495\
51664462646207531859784767942693327499846254093431029005201976676208832182361\
5053241110463391800311647513741638768198804353`166.24980266208684*^-25 + 
    7.22340592646511875777151664673697408191122397784024538825241421172004967\
01209314263994764895406205103632884676784017891538073418404734130231400762073\
42797436921870553981382860600801869886`165.81452736976667*^-26*I)*GaugeXi^3*
   u^50 + (4.7277491332870894054922204654787732056732801055410244092924961536\
61254110032186766407534870943629794325185794655978747009991391561659254241939\
71748817790202236342387588713565319523633202073737012337145571799037327`192.6\
185979223385 + 5.609184089673992990775037966873285828128756835060373955702919\
89611280256132818295769422768190105878693405569456282269035542738045753839993\
179348329680808248623194821383559299579705399840292149554889324932597873663`1\
92.58361268297702*I)*u*Log[-7*u] + (4.257975958921575403109075314915131487789\
71401367612423651017402209582127904011457293745187269435131241157424527573663\
91535449708555630442021934656176935461514783151333439268954839907774480858689\
5570706622859929944`191.79504796413283 + 6.0442356905934950763078298347886407\
01743910185836375753707541655316338973978065460757274490562452063904192501691\
40924675759444465969201268370499203216293890677474392292194985995438151759775\
256948804553661850192287`191.87310202238106*I)*u^2*Log[-7*u] - 
  (0.091011555044210346977996013633682090383575004047163415149220816996799053\
25690558984427832418551172084929446190804119410638316740595373422977748573185\
192233959475793626980523495911944355647488377553209607312085406`191.322926058\
80806 - 0.3500931084775948986011854972465493898214793360702976885932549455049\
82875912801542627005980146088031283264107136637081496806510028556923452533063\
77229734945558786508056175511839336893954366656796635753476588756217`191.9036\
4357591287*I)*GaugeXi*u^2*Log[-7*u] + 
  (3.330940456899695427496512962706923352043652306860236668276348269331855489\
91680026114594863771474214628478503269298278390884900659191275029022983269428\
284667891445880830760896960970766725014913695858597222878333909`191.133517144\
75743 + 3.1665517351991659565239629176765029230845024731597457488127071660198\
03715036238973233137054219955395387373492441032983835043569066164445063232926\
7952584271799200283973861587259596605936073051673343012828367816505`191.07496\
907264004*I)*u^3*Log[-7*u] + (0.060608442569645103907724733316065976342256379\
97648040916537641165333286431750440686870016702720269956216721939957299312715\
83954902130251093737542862179678040108135538465266971855783771415025081921811\
3782895192025`190.9673087172945 + 0.12118607601147515720810267212380555801512\
74624858722768207420965209556108928928416785789931274920108288221909319128359\
02740715009885088887415291305795236350011184066348299848674627709842038427372\
96991588049954081`191.2164350540401*I)*GaugeXi*u^3*Log[-7*u] + 
  (1.014956975689977023679631658255159129100319494933801407225513595857043261\
87894073826110908458259291241584089205693929655416030592291452521697973023808\
139176607552944061753545050207880683819295496434772331859366615`190.651398713\
812 + 0.885565998736024068244501116492776946095415828253077436036703951400499\
14488278704238994122414907482159917238928264126387190582896337458823495770809\
652009345083378710377282304471152389733895508215693455425341223395`190.560174\
72342737*I)*u^4*Log[-7*u] + (0.0235919902399453417195054876417631038687255958\
98333962375734777006566428277001025989303702791389411788984642201284680875640\
43185831731229623958138103324246829265050705120819212461052728934037935188859\
229232003736`190.71200376094362 + 0.00729100898843044337883968194126204992602\
15789437123517025853709047994341515850095720115576497957406206383721267549582\
12855649584892563539672812129101663846761003808175576081859346707422981007065\
14887309775997705`190.29301678439927*I)*GaugeXi*u^4*Log[-7*u] + 
  (0.138567185519088704315970646846768701435572316927970444798086944956202872\
92904043405971501293288218460380506719338536884434316222504263139623282672650\
787881622099596622739509751931523245088153291687401469776310052`189.975659446\
47718 + 0.1035000402078258868746729507101076413660664516275475062437162134754\
38007479189385067180610271931091983841920223739084897546124224700360128877246\
83584208775061304388763898536640327123403468755681412634201376949515`189.9331\
9138965308*I)*u^5*Log[-7*u] + (0.00072039351898571644717490694709516989294480\
11228239023977266982673894698446538504057457363856031371722838477201876650816\
21597732644680230189561987438299296368852880017637240809483272855841185211369\
46070874382009`189.33096632869615 - 0.006592370267425693515033872652606304078\
00603299794218682177020498555812353042167141259078505031258188622795613000706\
34618850477667146482806512010788889870958982123753037466950026387336275417768\
5277954275547760356`190.0999542297886*I)*GaugeXi*u^5*Log[-7*u] - 
  (0.031844008952712918486995692878356472644064532345191473861141980213431985\
93114963368369688048281758022422949373318171211834726419956146847817888352277\
400480949025663154363716718762735295158106360205954786389162553`189.316133312\
70069 + 0.0240165748654909180091385584964270868039216544209721417137226245003\
98787380727558155887607155852031037775097141061942336250745602291706662907123\
69765070580809384522683182227602585842552046265415538944127634966003`189.2310\
5400149234*I)*u^6*Log[-7*u] - (0.00118204826335700393861738813270646048426473\
56986645739050706407241285409105363489563543123325550096866988219567910923871\
30065127388104664913155016738169979525920425562358292087134088804156548409269\
86327693550087`188.95070329543702 + 0.002575364170346889763753651976469416904\
29013369429244743524058451644579473182454750150687012059143217153480972104229\
04955425454834743262384840264126409734949334170953658297006276533847588088351\
2183508294415182589`189.2995463805475*I)*GaugeXi*u^6*Log[-7*u] - 
  (0.028663468287544922025884629441110828599571448188431167762077028990092550\
10023755798835860067848844396490005862318590797648811974518511677638434162454\
183934738395989353513796163721023178554302869717721214534497653`188.643630148\
61462 + 0.0205319726170578075016262469175593723459140770513304693708363538967\
67738265876615337137619138927421100194299465792026982048781778762700370635937\
51108053078213335908226473629040700076842976780535497286076576496341`188.4665\
278129052*I)*u^7*Log[-7*u] - (0.000450551771061518172049640648529471232828308\
50411610936131028825037523544739287888161831908618036598373179401284526521047\
86370150141769241210107812926033409487917423330873792019611008539802453526461\
4256948394511`188.62923296771794 + 0.0003288728076629564246257438251930549605\
64980214107484638437898924174770282631844503202106813914039162772993526781567\
08695441022325245630331920512305395695561696457914513084926000296075039900405\
543678572238685608`188.46030332009713*I)*GaugeXi*u^7*Log[-7*u] - 
  (0.010396754915757584659497561485536502694929657975584546672128826822246169\
60379486483265279347981516514040908878847638256417044780268292374360713475176\
061611210248560696417917846446785744285581820627362924702738755`187.629023159\
26112 + 0.0072120148402293426289661516682142819825170079833140965579225961436\
12468290934113448577313499472746773346759659258295593829319270096641075229557\
57362217011338818848216445928427837556234393042468901941804585591556`187.4980\
1370543662*I)*u^8*Log[-7*u] - (0.00009245522545030166432500582431585690681572\
32886061125237560431374753296713681743765478020772985998219035769009544952253\
84661159270641886758408618198039361302864038242345414952808153232176847266407\
28589615417801`187.55750930997476 - 0.000093225505428947512793151145622022525\
51029928677320172859122674776746812520430693906600965009199436665424851319640\
57180604781913049511694149933923698944775330418397279647009751902991539519324\
0950828612381492174`187.59990492548448*I)*GaugeXi*u^8*Log[-7*u] - 
  (0.001659820148156044297782833601872917859359362134282282082063816899683082\
08210353574468057746878401036418125510723402082052726687485582596688741160430\
631930152990367429542172732332030503320905453670675859557669601`187.100131725\
0688 + 0.00115552691439364805236966201478441694823111406825124030192164485842\
89081785522821611384221384700357850494496058756964987135242544340024392919579\
0892383567567055745982620613069121277833499254761490474209983486052`187.03277\
793591755*I)*u^9*Log[-7*u] - (1.857624483417675521231320712301848279554309127\
76791152968930323665696621354769577537800924424514087090101037911344764420742\
40356160160578673746568831516056151001096749307631541835439872827043840995610\
8806125`185.83473616098198*^-6 - 0.000060705599592907844707987879999174829810\
40403489098931252657818618183960833374625459308350751892226332235232003549434\
69117520921367838437691206945497836178915066523888891441765307173435746756684\
816181215070622`187.20800779417468*I)*GaugeXi*u^9*Log[-7*u] + 
  (0.000478484412359584741109739694340532609986193658463123054032562665791750\
25192567042755478036796380348966457955031228953773601968524092339086727364476\
922246679174259215040691053122743919629611213808424567350700387`186.407712516\
17548 + 0.0002789088942071810964966018765646283327254037216899876917339186002\
41863176625781801120758452610079606122080732721490235264846402985771055036017\
93816161155901584450448123536579922385498362385563904491701841556318`186.1953\
1285691897*I)*u^10*Log[-7*u] + (0.0000113169848669462255834482654899924246732\
75837429946004140228502924737446730974695574478969513884507925685784698205865\
79707492601046556164960522338773602787962555667165603112844239801935859222605\
816080002073049`186.27096857551788 + 0.00001306214476934917683845963959266382\
55462850698967638291325813816782133259280966762080995840392533614048833881729\
78130257455122913045798716511870086107664237281971011737560419582808554888521\
08052487312559759045`186.35272248288237*I)*GaugeXi*u^10*Log[-7*u] + 
  (0.000417076064728748776543646430733973066665310799128088878514234069872415\
20470566239410484405488625169905716568267862446562473307040526791453269663746\
148197752761869716457001131402667242912181458246373467942498347`186.254680391\
55103 + 0.0002405524520756637846513037111624351281082483005590875420437731271\
08987147781673042607108308323396551909539496572438330252573498957596602710611\
61379352295041276430279507921515510562991105466616983419094214563478`185.9906\
3555636658*I)*u^11*Log[-7*u] + (5.6450498427067946757033112657693501478103706\
93970269233667398955617087729600701107490740824563336337333665025362589371620\
82271937937645541273389045408914778735677838069286473847550906913072962481703\
334075306`186.29613938149208*^-6 - 1.3732267783363107218453369920791349518061\
03254973897679891388288301118490841599900040911910456335158255669453898502430\
32885123671418955292428815846276561006504182903823403581250212090849370309760\
412335620387`185.756209562635*^-6*I)*GaugeXi*u^11*Log[-7*u] + 
  (0.000123811214995776383183619399681351452935403504643636849232719103343192\
57934828095732249993423393678777081851878908446673107895177643535168757793131\
011876917273386233939322108345782941992799655973551873775008585`185.674844563\
06673 + 0.0000667960192260139637589945571642359341415968557642109365125448154\
04648210580243664341921524601387406082045394244492443941956984448565581431628\
1019102707550777119765381672313312943000886122101546726266231522274`185.51369\
978345335*I)*u^12*Log[-7*u] + (7.65721673795734751341656560957860358060141469\
71084983526123840624221960911958266006761354940983186734243298350386572194122\
48710733898751205035640772113819429621949604036715376259354310134502610143970\
4961725`185.4676034021711*^-7 - 1.7920809115570163556359889721721759117485021\
27214533796724992386698318340333963188502317967969920058363514167670483012837\
81712990901177053422260044772830518375541427466803589937165259303610554338033\
750522726`185.6801407581302*^-6*I)*GaugeXi*u^12*Log[-7*u] + 
  (3.237866111817723283458548569802068450911714725229695545388596582639562894\
36324503199413790130509620969382674731196742268643942843774086201993189932959\
63728867348716203276296917061237175163652426517065352807`189.88278943140938*^\
-6 + 1.5102857251047123205764584071800145185558876029018020396666866803028829\
95278878192094075113138819254374765558099491431198559013093307754941049540300\
6775177394120398981818850369918174696941038042034620149256`189.54882674281788\
*^-6*I)*u^13*Log[-7*u] - (4.4906482601762838867452674001344841157612059172619\
58685167092275087297941626812474712046207532452195852605610703227423958129563\
98221550168263643022635250267994430023623914504941389977430516861773965643528\
88`189.78609137821132*^-7 + 4.26161847946622464552223967856599283498685844253\
91772628627376198284251567104919493764994649659243284857298046379620661194728\
55725905838033515789770011813469330585365205461636171697848064608880291843950\
2574`189.76335690587203*^-7*I)*GaugeXi*u^13*Log[-7*u] - 
  (0.000012796443946121676163498300489254053502177575998603731443925570817974\
08049954171308264370931092381071495510231987233170157965440248588623940862616\
129325539359015911553460559271321306034646187277016409250621283`189.821904252\
63937 + 5.9727832709184550038022204749096778882438958419235765899218211127184\
84138286495227599730996469610172150811133258602118767208553546907735732177909\
40138581191674098325917684113416138756326424849893222971679205`189.4909917101\
9316*^-6*I)*u^14*Log[-7*u] - (2.408124795986364060186903996223052602832164816\
70237081352194110434014918835122553548464590406724889730234180925077768574924\
06204295860176997099542467948651252326080284961072503521176856917618499130315\
851909`189.85225168331962*^-7 - 5.8500500169123264012512418724762909001105910\
79375557797317319177945015033080492003893527587660075638188868071590746299690\
54256517775961588227619384409926762118707778224322140388091684441138538529516\
896883`189.237732272996*^-8*I)*GaugeXi*u^14*Log[-7*u] - 
  (5.433329613294696562665942740824936765410899728781040566313818144817905665\
18763130009542978498574012917588438484517238649311078581738579124447483577007\
058806817766448805695713550360856751902643232596822676733`189.14889451249965*^\
-6 + 2.3702498812081131840786433827054492596308165786382826555512930869509949\
18868953025477001750085429015023950925234876862322059095596171732604363666811\
75054006488920911443699139549414414888178494044829700668724`188.78862259364607\
*^-6*I)*u^15*Log[-7*u] - (2.2081649834633557695517951388877882792382567884114\
28611310671051160122266580603728693699589861359817068131145654035392029050156\
11291108705835287417029810941469750319257000657052143238856462552814058034917\
5`188.72391808208914*^-8 - 6.017327762172606070753555689684348708021252621466\
33720095058847474836402986197160781015135750265416859883234985977952966842734\
60268631388740332612128192488945906317776859275057554764134276671971906915692\
54`189.15929023146137*^-8*I)*GaugeXi*u^15*Log[-7*u] - 
  (6.944399141188200970059274048325630143012290462151710145121409716568953913\
70552473162395293735744747439784487103840316693111667646171786208698635550994\
30737999698031257834319475149079241976736112363927086312`187.85490812353027*^\
-7 + 3.0211219115613430663635814661649554686977143690663515558394068353357836\
20566430158901537560478255611305851511799358746146073818881638458162405972554\
5835853180104615896268175085866454616223039463245498806004`187.4934416995732*^\
-7*I)*u^16*Log[-7*u] + (2.016904468290730234309589100508517297704957903973493\
17007630774370820292468868803790791171082367192455180180186004118748108727220\
9533801141840018395071335858626031459867137997111689498497749223305207319007`\
187.84564759926252*^-8 + 9.90294558992391754511413368630919558066280523195585\
97850422335027790870866880948014201103325674380522130843025457415487261395407\
1898085987316095043083352945379001934011268229359636586124516895390535747062`\
187.53672666404057*^-9*I)*GaugeXi*u^16*Log[-7*u] + 
  (3.279431926573941433320542763543117629211514674588339541541211316864463689\
26123950793030698598093076529850048993311582394850440359365438788108073696136\
11239265780681676943985940104086718993087536347687819124`187.90709741567923*^\
-7 + 1.1928250505976938289561818005994415237470365347580750597431194969981403\
87617750665040067486219669080573630972467095802697945608571440184344364751168\
1924605383907909955900969041394986806122740101130448445871`187.46787554648498\
*^-7*I)*u^17*Log[-7*u] + (7.8868659725503641492709301856050106286834104250899\
80162011941970500754275552244714414411051083748412860994128509816592107134555\
57319883373870666866899329547814519018417193675959948292788870467098957112285`\
187.89181874513736*^-9 - 3.65561276612433145530100767002055911329698927838036\
97093973622026913695806582804010808351258571834660038752954818773782853736529\
6178000825320624236136927208443044463280384874442581136920237156363819857132`\
187.55787446984132*^-9*I)*GaugeXi*u^17*Log[-7*u] + 
  (1.963870383160076668011278139548252597781869276202008051542940946498300064\
52587823843420933102574854535395003572665236747358937540777288701107736934684\
08398750831829892210525909300656979366474630768622056946`187.2323522148513*^-7 \
+ 7.3446037687969675964776121475553596378181884552310537758931128277568277857\
32224280673304754580882640169626635209956278863475652276592781677841964263547\
338140948892023398249072384946758179313069413796019158`186.805207765371*^-8*
     I)*u^18*Log[-7*u] - (1.2617492776786816934212670481193103140786614554516\
78662294575814137989563474471948069900258002834836070798582191923427027418607\
064815104136552074839302837803899581948390457944164697182998565892776264233`1\
85.08324984613193*^-11 + 1.89885884193706966529931516700688329729920709824292\
48124307466677877943569537795469581777575305582845576583024970658866756796144\
6351741077793038138192793462190305391704241189350055611297629229660783081457`\
187.26076946254432*^-9*I)*GaugeXi*u^18*Log[-7*u] + 
  (3.665800112999541901983805261583225657074680823780435422283426659485596622\
61444581168594592333615875989504212930596519582351706736980971847015094767935\
0978165359965681587052618665658277627753159438015579272`186.60656569509817*^-8 \
+ 1.4626329158774267958241852181722600629971202544470903353223875454821624881\
37562768511479217879008444395961682964319215707195461602548379896055051259328\
638781645540190390796889005679430257044196886309040876`186.20753225762346*^-8*
     I)*u^19*Log[-7*u] - (8.0117113917974379415798058643330382852618671083927\
52791544067055671255644256876381065124798580046158493061720790754623088757747\
7709398158553234964975886757037220868522902977304558383121030693212653084731`\
186.6369473186304*^-10 + 7.09614906023055653432471230593365653312692792409327\
54515811115024904303395777349051673109263508327430390665420821584017138839788\
82109765794292866953371969974861339965969227175499305158211528401549751486`18\
5.58424475206212*^-11*I)*GaugeXi*u^19*Log[-7*u] - 
  (7.379411117356850897466778676456828883941871744132563073765704135157537372\
46447188226947692469454313552017505617498776949277809522436406131293716238286\
39812165087738061897722175348361127400573667094432377`185.97996500667745*^-9 \
+ 2.1202500700596427014414525736162041841577048935050473815092879954640636615\
32978175652531869029681390127829577802891125018003706411270429661950410478143\
24698464864077072617095266929169317308243787605269076`185.43833038673466*^-9*
     I)*u^20*Log[-7*u] - (1.9487323852065997937349584050068536609515706384412\
40498709219146916511982738740575414962709254561689663999646859096675673189851\
1742716499955413566073859995656418172566933231744594497624197511015937294246`\
185.8629144914485*^-10 - 1.80284670516064972751045009501068467712409882474717\
45060215854874141397409069718047635201636550190377423364478421436305072707380\
585484846768553926023377762796026704806288402230082251800338850662947163673`1\
85.82912108939198*^-10*I)*GaugeXi*u^20*Log[-7*u] - 
  (6.286321945509372254891907451283635532612983636706322763086021983763518865\
57990979932863624671192731903375494575202726628533562168612617448162220067292\
619016689755132319312742852736522618305835665648450287`185.30739112263907*^-9 \
+ 2.1438906721197907467645233612016421185481301064286819095600849608127673595\
13916629067276350622851689921732871334406146001545231212228145325640541963693\
76019629320590100936878106318980840686469325843760849`184.84019713828394*^-9*
     I)*u^21*Log[-7*u] + (3.2412957081377535767883070710893079660235340993822\
95286563201172115202384305067994951554885127712525464903441684485012022776879\
862522178559162060525153539140864813673993666806662534996301977408643469155`1\
85.07499920995807*^-11 + 4.86748123788892934360152831085844518363155035885138\
53086382005788435647812657082642589259723828661291193028048374143490620289635\
89049433079046072887288671896828584941613450646042936672416166296467124706`18\
5.2515848419701*^-11*I)*GaugeXi*u^21*Log[-7*u] - 
  (1.398092839650299023975542332120484253467187933340703416335722858000331023\
80344108595279014167028388934351391358954325378450889673117945881479359389073\
770266681477781002392992745974016122454097332962350415`184.6811108773886*^-9 \
+ 5.0090023804219952224906626237623642908063131516107241959551068439137166449\
80687304571105759576130169510725704071715186532700529367726310683090786306290\
1687485669974456906891867421952334363448603058057376`184.23532610399403*^-10*
     I)*u^22*Log[-7*u] + (2.6479838059491805594099106134370906046596180151416\
03543417149630356900833894341181583164286250113869221424039726038884474817761\
154729430342012664744731393020467197556722719277785051778021241136077689888`1\
84.68909520094775*^-11 - 7.83842768675226116932715669425181515147923714238501\
43932309342074559771987695539148940115533178466805661047074828866579883168618\
1956177889318238971760159101961999028373547960133163738958240472333138944`184\
.16040883227208*^-12*I)*GaugeXi*u^22*Log[-7*u] + 
  (1.455178122481467869500062869753093126035344212831560450167363377848761143\
06992767780132982191069945905118458799892293736736742620799037194772355880238\
59656017106939017685208924576630123635281296796698738`183.73326118350872*^-10 \
+ 3.9598528181281042281917689694420178561517833918139962469491794855382989445\
89931949267221585333736327672787406891159686235214901480168404883250419754981\
945520306803721787927780767842716175861303860031984`183.16802407084006*^-11*
     I)*u^23*Log[-7*u] + (2.8344576657549345906749137884913869304528560145272\
51991177431397617480372717641480377913077076245517300577552562317297756794834\
94945772029158104495892409359957904349939484124576300474147960522561765532`18\
3.32606332121026*^-12 - 6.945980469209343181439504404242953468284672644902160\
45766585378243431190657363293219889852488426404173941126582423440950667681760\
545404245184033154813819708719095498475635144410639947913915558767013234`183.\
71532690409316*^-12*I)*GaugeXi*u^23*Log[-7*u] + 
  (1.799980380276777108791457591486740500015600138244500794819724671136161863\
85157885618463863959755302240979273152250392522596772822950111920676221760430\
2891782189317039233233010600113649349700717651986666`183.35568745916834*^-10 \
+ 5.7058149128821032257372498281289127823510589583379248806154754708515134343\
73520122934377794855663601988808855142617843976991435352835019845330422138061\
253982102080943531404999061131943841203957713367303`182.8567373675949*^-11*I)*
   u^24*Log[-7*u] - (1.941903943893075554777779731609475387311691610586589077\
68313879228289147800849991571970942939301044862378321119165970483727333942928\
015236928547668196204631688925196520943183620998716281064930261384083`183.344\
57561699782*^-12 + 7.72536958964967374215543350720805674759684414478356401567\
62642465962102403735365980445689002729375285000157735815768804337782065590947\
086579266886622723688841548282659215982182194451128209370770322169`182.944267\
13892256*^-13*I)*GaugeXi*u^24*Log[-7*u] + 
  (4.459360943531790997197823225730903435668117348274741088778863202215140605\
50160998350684208742638021002495864105549320539617906157256038254778979883824\
6734263135143243896010769892458000724454890005888911`182.66425810558223*^-11 \
+ 1.3773676028183728489817621409536168211900967172562398269114700454430616380\
59385592369053330024935922486878395929683680246297320162799329839294828687693\
16691084414195701913467023283362027359908753336292`182.15403534342798*^-11*I)*
   u^25*Log[-7*u] - (7.004715135397191652003304656155246931576362322941531082\
49469503554647588347669375870777448013757785513185470192412870332448313342214\
79598476368041143974920070923040866030540003669682572445809177927406`182.5774\
4685897194*^-13 - 5.576510968219212944581972832204290481635605317154953961365\
13736102326579304305369390507245022870266435946922448691748448076087588271370\
41525337016930455774411929170910078023670200675525797297569921868`182.4784189\
4141754*^-13*I)*GaugeXi*u^25*Log[-7*u] - 
  (2.016702328084749252772607440839339877822520343776037587152199852311269781\
22838425352201267623292143163842362197540144503537439570665013422858136407784\
287324044496524441412152315670479950105296558725394`181.67568791210758*^-12 + 
    6.62474326922894930231522365837168876168178773827446449106998633431788542\
46507659120533528020488123707140108131734155603738756563788320960877281869032\
277330318780504501176723801092027630152321485132207`181.19221516504584*^-13*
     I)*u^26*Log[-7*u] + (3.8271513083805917779835092424172032025348707185010\
99289546843268919968098647654210466453113628517420284319812985967254822391954\
358808309521482382595565028835406072925284317279138980223566292683100844`180.\
9459590609879*^-14 + 2.127859929648660028323402961692593988159062162279274865\
43410851824720156182562685314799154585554699752041203160970446315820982496727\
63610353173031022352410453466505745889250451600281548183458235520037`181.6910\
2646468903*^-13*I)*GaugeXi*u^26*Log[-7*u] - 
  (4.591164846225811194627747572711581401555379660332096654345688667080635128\
55287666261261049470860489147140765556970242361660469928540941040610541040182\
916391865475579542842325193657647157371892125293472`181.0106551534671*^-12 + 
    1.30871588559585783623702732692701035231100524727524122904375932627668783\
31143665482871320036921143248779638847247964695428881525376567275126871278628\
9676523106613545354165775778033302956345737552313252`180.46557764107965*^-12*
     I)*u^27*Log[-7*u] + (7.7292509110058005816943764571409106790342948448496\
31003170187389985205306506725751215606563530413522052214759584173533242112144\
835309162062612016236323543091327063308453840537620374671339872256565628`181.\
02494030383028*^-14 - 8.61122189943028994052353737939644604901165123672463376\
16243222409463238972364841448181140501261140333452117227345558152544887892919\
8030010666157409780583034127385871222410893179483539530717822242451`180.07186\
767855887*^-15*I)*GaugeXi*u^27*Log[-7*u] - 
  (1.285322052919768781562321328952620803729451470401409246117955034040803409\
75438588064345160993823119314779414777825969123364359577885640909081887073648\
507362459397589924308374815391239796058951763960395`180.40741345564746*^-12 + 
    3.40724641810461564081381670758953680320446488473696319686860485863594272\
84300579898623989847610852910711180916825411501483672720891874386419234978819\
39897880173108497028047497886506384680860121052786`179.83080504028328*^-13*I)*
   u^28*Log[-7*u] + (1.291546337990270936800413286047209660138304820859064969\
09915465459743456575140197672528276605985097091632098997979553450567510072248\
6526977428708527858953778202917384612839023435581684763455672909628`180.09208\
59013085*^-14 - 2.44114347083693460381664323616092969317007812063887856281529\
90866879359399038481840070132830778878392763297330017022780520906803768002356\
85306192928332630879307282703345595584038555090882658700608622`180.3685692134\
5316*^-14*I)*GaugeXi*u^28*Log[-7*u] - 
  (1.540757228618867131774088977871197498653826869181543885564208271415069206\
39889234663279731899470437140139123027890044849649763268449493355181174039799\
8278865019415785027607230082886561989414349078056`179.42282374606884*^-14 + 
    2.92497954486842217366435992492586378752614073453003364085869211768733039\
38634186689819509631973920314044070885095956167848446322998672829142472592055\
9363533633135609202274987723093749974886481911148`178.69621087799334*^-15*I)*
   u^29*Log[-7*u] - (4.914703754414595296547481964198379742368370246302027365\
61225023124494512192792337467926833934912649004748226663561743763895732849633\
895641494328998183981603864399615171070814274168828842620860462055`179.279472\
28316145*^-15 + 4.92657696010373759469157538087827188816249001110501162044466\
49051957059668120923589892789454033580769753592863141486116560668107180978154\
2627028714635909594100922095185163164884538106788364788253185`179.28052020982\
16*^-15*I)*GaugeXi*u^29*Log[-7*u] + (1.05107753023144019136175392023926123313\
74439144690271509874682751391374198984898174687083017182499452678060018947335\
19453495842544783504713855596414886573051997484195849767557895880434610327343\
6376512`179.27382454272268*^-13 + 2.59891225134876302312195588274575391038768\
09924352320172009772130612918715378213016380134714279294104719100313426801956\
38103969551616066074523627821230319635246925196810322019854002945566685103113\
42`178.66698140721493*^-14*I)*u^30*Log[-7*u] - 
  (2.373476497085867607654685649715332705887539353294814599355355777378466386\
18317737274635633118491641420030209204806958985287537946229281049563265385125\
937955745441909465357714319985742586049150038775`179.22550493949873*^-15 - 
    1.35433010623291054068657521176666075610677738380896256334896222622420926\
35213916418071464060098263178079907061362584430985663538441510467557968182802\
2225355455992388260133032636210971685146208102155`178.98184453671448*^-15*I)*
   GaugeXi*u^30*Log[-7*u] + (3.5474151227833180871338054587633596338616599794\
06641788608867992911602567538996586973299185834353419132611177687287156078069\
198673980301921003867399084156604818702313156203853916244611532612286840689`1\
78.17072776165554*^-14 + 8.95252328494948798963664180612104096576074037643465\
28988136808799774739158296383420549397089068630418873648196513864754694851015\
4943024433669661988987911528613864371995219045014879290609288942624716`177.57\
276120780529*^-15*I)*u^31*Log[-7*u] - 
  (2.892579051303422275226758299137846648510853079278601868844008884692548191\
26711070688015613814546585234438852485037774694571058745848891111326445900505\
0854812852147760282247016178964634645022077936`176.7249436659855*^-17 - 
    8.32174760247094219845895568689355638523734236321989248249781912916494627\
04853676798199347921192647732846863071431432114823795994320924031000031378516\
109151219756181374898861128139429676869069899803`178.18387296892524*^-16*I)*
   GaugeXi*u^31*Log[-7*u] + (2.5801483993613310681828223211688686698027453501\
49766965746662512081640044330974858221935939730833709430874209087018812455108\
54063353768878816126545682881660702217134889120121010312085020244492334676`17\
7.45872206366946*^-15 + 8.434128584104677037250621751634146829739769471905656\
14076006842819618858543606665814663906769649908002073200801168681898750807985\
32303008101067967626103485762252725318713261144422597737121392932093`176.9731\
1759603096*^-16*I)*u^32*Log[-7*u] + (2.33371577256228387779582344259358562525\
70368368747880215059837439468662939103731505524099248389882144532763107498415\
51293640291940539432045591921240923881182210431411535356230223553961198951742\
9331`177.46647527298018*^-16 + 6.08698296835008001960826914838350225112228189\
02861082031471260247917286243885498869639390669646967440241266119239790206133\
77614694405795619675663518990476718291821898708523989823099380102848299258`17\
6.88282939813487*^-17*I)*GaugeXi*u^32*Log[-7*u] - 
  (2.219982004842364260872939272468201715471331039293961647254406812664096029\
29355692047558889638376501923184074499233310080485742792730846502305400187074\
188548296819784243999135043769105343413917943107`176.75968705486292*^-15 + 
    5.29781572865450711597030086308800926552069180577388042482611891165209303\
26499761304853737637646033682184524759694400020468151978612393137484160922644\
530152805030924492930290856125877395093302764901`176.13743444915627*^-16*I)*
   u^33*Log[-7*u] + (5.545763474036273542073532127915166253507282936264050824\
72135947803544051164220611570321287880451858989323604419369454287463396278926\
7186456378131718360996198099752876435872096115807611486373533388`176.56490505\
50022*^-17 - 6.99712197466385794778256235514546257532893627567686316629331283\
20171388612663995298437723781798095501497022630167886416013968027432926547008\
60039563849965160181678179661948184988458619711159937945`176.6658631566099*^-\
17*I)*GaugeXi*u^33*Log[-7*u] - (9.5439748777736357173423488022217284515018961\
17972349666151367304315557546278493613071887173930445714300665418055687271768\
0151042191349219584696073813082040915711331853573547044502668565886714763309`\
176.8848137123365*^-16 + 2.62628786458049853462742939729739293479855362222329\
67879256587305534587678192533276055418501440322379280236206630485816037486717\
736464056939477831984895083625907822162169483054457517626128279118193`176.324\
4267517611*^-16*I)*u^34*Log[-7*u] - (1.09815756038356162847143089445721266031\
40879918359122026044559790337711679464568438606157646763126909099943102163891\
08414019608219285188587529347186088194700547072142766037644128715848413025725\
873`176.5369201444338*^-17 + 2.2875807266375085810387286935375930736758557321\
22062932336228197741270355011465566521054278815966442155293436236499483380263\
001703072547995071812139646273336273406549324389915881073400214119713243`176.\
8556319174325*^-17*I)*GaugeXi*u^34*Log[-7*u] - 
  (1.192282770749469792246720037331928054538157311468484769022465353143340765\
08571658534572973691606542035998676734965785902274612413432768050862172343937\
7854850816411405429131795590986925663148235308`175.6376025421221*^-16 + 
    3.53260937915902484788133662502873968565567775196212652205112621738411821\
28233065587838728102564569111708101694984077870096909081489047805422838726347\
14659596991765863909148352101450494649452839777`175.10931889161876*^-17*I)*
   u^35*Log[-7*u] - (8.098099560752072300282575519433262239406384847318337052\
13451209261213919707554057738652753137144969404414000227609043311079244421983\
766684197915135702080858532171230027573911765613584642389849799`175.648007343\
46517*^-18 - 1.55547274610942963880504589521340333347975475061502166211025676\
93877459899543164019738277247147741694610404754804409724608143577894067541868\
1921475597596502910770430264163386449293461003082564952`174.93148663774934*^-\
18*I)*GaugeXi*u^35*Log[-7*u] + (4.3850808335235524582505843420735750268031363\
01134258095180589107968463008362116776864478346913695618391903738122891913041\
684094719158528899751247242850686614037768952718064929250134627426920497374`1\
75.3734265349824*^-17 + 1.390286941762354464097058538127147951342234975537623\
35859453400298073277473791202565006190163057624884362293774079610214241260013\
8140492281600019665991463536655748045718129792539384198024679127507`174.87455\
33752076*^-17*I)*u^36*Log[-7*u] - (7.5834247198859857153323463081054638227988\
51110619490770318077611351235913602360289276357473742788961626480929458736912\
7745733933712050341063377832344332099969971275768955214909676648329927311036`\
174.83378405526443*^-19 - 2.6497963416837742112123785476419333981140808933243\
57645055473214684683490107315179409318995875781787828688920888838889226575732\
50032413079925028359412805707316990066404109644514399419303250187732`175.3771\
311715211*^-18*I)*GaugeXi*u^36*Log[-7*u] + 
  (2.425593005195948020056235115617798758245207045018723521551142592210100487\
90873433230757754173884777680749716590038160586675041370507118296279950926418\
62173526354811335760266481067371158337374314`174.94603642074097*^-17 + 
    7.32897542852217319105420785234654439542346313009245259537791234986013493\
53795723278648703943012434756117009353581783267685593560292024686512016775047\
5411145824232107622489526064561999176817859689`174.42626175484278*^-18*I)*
   u^37*Log[-7*u] + (6.352401331934418645699125470675292485368278306998125834\
19917027477995491504124039867134577569210806724599865541381505079985513899882\
36099098542225494995401669602284406575779296084648397458898978`174.8685476601\
487*^-19 + 4.7505821994414988300785621910876980478159814953230223990060952668\
66938006619372352018027704062951575636532673933084070995909516551775640074287\
7163384101438083144419184616743872796983897668202962`174.74235656911216*^-19*
     I)*GaugeXi*u^37*Log[-7*u] + (4.03084361267552638713451709397080696475852\
07416925168971279932032445275948937980058629481625765523738511480325358860331\
300252725196880760237691933066125840534881576972880949411058933692647031239`1\
74.0252634059756*^-18 + 8.263843984752423170165526300761069300060805012511756\
51129088375698742602229828444366771188063150336594266098046612020974832368935\
46635976521192088495560385151260763537071939406176793211891689377`173.3370495\
6653912*^-19*I)*u^38*Log[-7*u] + (2.22694934276079293182598119944128577733382\
69704774281217788738553559949148847132329657251039415026154087864050489426806\
335904032248733290122284452420109125029034062211973128021044497106626377236`1\
73.95417227359096*^-19 - 1.48664422251215027206503792799785420058350064963740\
52870989166443030269034331749456024413747975585844687209741825695195520964439\
081425654227256180856821078994550568190429872730551740102795064931`173.778668\
982916*^-19*I)*GaugeXi*u^38*Log[-7*u] - 
  (7.245945072905695177801442804820063310242768643788786421630641771884035176\
28168058416790397094526596634030104118289248366710823373822584931865965485821\
54017752879370185629228897035385734849593242`173.59125751116795*^-19 + 
    3.90495867897778440044624359362899824139203619210874525745638244266180325\
18483545403606120003979980280960824906139826094310058655461557663494051448771\
321130740555602955846382391923909324337637947`173.3227789162513*^-19*I)*u^39*
   Log[-7*u] - (1.13115901357506078492413846873071734247028117070287125754904\
15291051352870379021124324699157186089588796290920401685862021739265323877080\
33864578713568403538902607098722773835352592972541820315`172.78392819366385*^\
-20 + 8.167606800687157891311735879998999621639847402003366178542384280195213\
86169331255313596971905056808296096672655284561337487973159051655491531590633\
0902066172754930096104141764715547777830665797`173.6424993552314*^-20*I)*
   GaugeXi*u^39*Log[-7*u] - (5.5910777272460993719483582786469002296335761842\
53665263144100782414495205201459547766651208958187070504782900831460000399599\
0976663649435513434154840196531703422573534617044606458091248275078248`172.98\
034774889413*^-19 + 1.6638174838014788968923680487472891320537722474115738597\
24405014481452303810641162832119212292884076616840788089176673569908287931949\
7959029729010237617844747078251612647480693489065950257066992`172.45395790268\
336*^-19*I)*u^40*Log[-7*u] - (2.461383648109761678287433375697070634253090162\
94299536889681438448533736978951399375691069647752792452338840273232948884125\
9273936589313173010329901502375494964356468634146201827592049655456392`172.99\
097747127803*^-20 + 4.7058807609122717757866029843936021566043338511276800911\
98387091159845280406978102395508721228964713280467134538121541429881908911870\
17707104760256099609366073935860541353846462779898147131987`172.27243907887657\
*^-21*I)*GaugeXi*u^40*Log[-7*u] - (1.2287668645275502657412489206006663132978\
60807010734391121277531622846580357525213561625395008147602915658045567687482\
0062585483100214243099865426183493401458263141196443535693675665981566269421`\
171.5910360775633*^-19 + 1.33322364717359272776756370496790013451346488571925\
06832963704190748092688568584306919780437127037385320711747566044792925067447\
2484299492057949506686753266020822556656813989732821749807462471`170.62646959\
41639*^-20*I)*u^41*Log[-7*u] - (4.6117229195696842780153174277113288264533214\
68582218220615122121799566796747046242341497483225133242303012612232652780210\
92623401138213796560054353802982560084222993113142102840052953549288226`171.3\
4115333449392*^-21 - 6.836835603522131106730206288834854989288663124689913613\
45368193278916583012286435740398982940132751303005685995358922278445639160889\
942964766656762497913345234661361244284693198476911821588774`171.512145265376\
35*^-21*I)*GaugeXi*u^41*Log[-7*u] + (4.51195437334445026326911655320217590374\
74546408707466753632581439226834391634779028804294531256631301929668898279734\
7026836561030317137366912532595484291937069820786613772174649597101370798926`\
171.17338211908972*^-21 + 8.2535907609692950362085935110544333558843306656183\
56637703951934692963966896137505612888085275236088708329272857833373821356795\
4675395798688263182871900814432206671560296453607734070447715185`171.43566035\
123536*^-21*I)*u^42*Log[-7*u] + (1.335572580071899447377099820800512188564793\
89236505797021246422987281074673996465590751517571957133246670683907370347987\
911096593981003395503908032029399670089206320653969068013949517807206825`171.\
22879054937653*^-21 + 2.05496530840472142194657245180328665825544896995504592\
30263561751290886677174731461185865306790347212153034404838307995292969517348\
756309223065011079310782323611985514521078440606628063806448`171.415927549755\
08*^-21*I)*GaugeXi*u^42*Log[-7*u] + (1.18267018672356280996101777472331879045\
80312543105204744995446346396107982477573267246292018714104990192196837493052\
83568559758892515489528766893225734240804703992328013504776648011426419402317`\
170.9829273895615*^-20 + 3.07118297819886057060219877591186531664058395995364\
42676554350426899213079438327295532053362527865911259331169522198661835039410\
1071512533284033407771822729435536753998293106169921588097153548`170.39736943\
257256*^-21*I)*u^43*Log[-7*u] + (7.594304001107060494403688152729296110342673\
95437485072351073509351773128659474528043245313877232588314594145940033720736\
39851158342994890927695761013247006597253607341382588346236267293819489`170.9\
851423660096*^-22 - 1.8067732424830682909769969551233921100645649854673141755\
53762792026380092495599497751974744686854638746918096039120985747320448342520\
7007699469732625488671000135778661467910529793396511563212`170.36155803821254\
*^-22*I)*GaugeXi*u^43*Log[-7*u] + (3.8248027479648203603787668877316552084318\
94826101000643839936137758743512865673631283332130366177530142072283350055934\
74923303836541190937086175889806859857636090559627848907808636252969466845`17\
0.205968301276*^-21 + 3.36077333127527395119943247450310492275499423795262494\
19179675315530061408768810786606891423142041997691714271999383714480858086894\
998270059120713425290959238594499600875536423107170156505325`169.149798480854\
43*^-22*I)*u^44*Log[-7*u] + (4.6703198069924447589308431668944870138724676010\
40564717915031317773953228503029901315555447068361239167222201515525639782948\
855495852209006867660049175330701650822605382998304890271236893936`169.489072\
16912724*^-23 - 2.39788208900279065600763069284827475451046221821411986983310\
93958463883063529396048102001320869716461892653181553749473621275764115163819\
818177297757578378764162347564937756216317671942355764`170.19955337232778*^-22\
*I)*GaugeXi*u^44*Log[-7*u] + (3.040726785490012748475576195208951624152687753\
10349863004391776953867824408758847486427716190394647394110199197657843269468\
69180665872946541055641729279050177110206424036203382708137338242589`169.1870\
607887255*^-22 - 1.0461930836978095897609909689571994760013434499190889216582\
25260727825696924831614561330440492761674354412288392447826781524789166321629\
4375458454176310345447728165001796957784108308991763604`168.72369523354482*^-\
22*I)*u^45*Log[-7*u] - (6.254657437311663611980657974751099460344199554400258\
59201009292902448989752522872296504142824071084298012258373531139273501118062\
592281129452198842375865463502548025896400782236616261964351`169.142222271522\
46*^-23 + 3.82957715239331614119388421486452776216366282549872372513727560540\
84871014168026349054912842344683773274859461121885432294599254801590847541853\
03865210488789835970648723923214075684328361805`168.92916956625135*^-23*I)*
   GaugeXi*u^45*Log[-7*u] - (2.5587022173396267015920823006930973264162050161\
20404232180876131696972196497319003404925616927615232984012278449130920294378\
7906513298932695281522211360405274355515025655789835604858019748895`167.96364\
972355107*^-22 + 6.5577411595345442702237608572733592123045413333538706065940\
79271256468906055029892429726638266843746310261880327799248647855429898777375\
838992187375833925430334456235328604512746559029232014`167.37238424871006*^-23\
*I)*u^46*Log[-7*u] - (1.89674861847501201264136537865088237774201718282845895\
40605961390727814275114652080166391083193322953741718725991766069674049238419\
64015193750917335569298000940708582755169250888613904747399`167.88204159940017\
*^-23 - 1.4090098311884449545575984994226194502905298183710740691076558951088\
12160249073486608295074598035212146003292866351742486131371114140873471457920\
198768649892591095253714428796206381286984685`167.75294584634372*^-23*I)*
   GaugeXi*u^46*Log[-7*u] - (1.2041854064719742396871696056407000303921863519\
07948708131536483027882309485279952128492148299704912759907647665692098279571\
5053202137136345929360860626756120101264149245576669310028736340849`168.06430\
97511143*^-22 + 1.52217129506732991236937783683138205675798534048809609343075\
99526537830672650613537795705570546344877651770390362218560080488044901192828\
47892321945505241245615550727784205418895570435848108`167.16607991923473*^-23*
     I)*u^47*Log[-7*u] + (1.6195966644607509562641137487881145558544708735285\
88234632848059093641302254663076130895069726470471281468930628623705959856973\
21037416982335351090877560512943745905465050484401683663320369`167.4259489425\
612*^-24 + 6.9119952337525778896290655701171064119516901150049571426063164874\
08765646469913794333218035017247757954964114281587960000326162074671838085691\
32884316913859278941380667220423897575544058212`168.0561454988861*^-24*I)*
   GaugeXi*u^47*Log[-7*u] - (1.6157392248289703876870956838056918234528458816\
32153634714081674946188684642950426272410504452030115658026798613945527545233\
563800089981768168946947138159601944443637349544902232924734783829`167.024400\
30181157*^-23 - 1.52771502217401608713386157364273072777568133625334967584960\
93420255727095604341441884492132820129918619835884637390014901198119482910723\
6300007300205513189657280167034570811724697605548947`166.00007138257382*^-24*
     I)*u^48*Log[-7*u] + (2.1875028525265039825471806701459940648935012341862\
92590602318567589104668378037049227048918566713940581433413211162439453019984\
30734746465804672976193359652221715732274482970393149046342301`167.0235082777\
7374*^-24 + 2.503068040936214261829081808676520869310029794747951213380854270\
70107471236076268034746753877314200652392681386631001382282507802828405971793\
34513053552147305568453329021051399555467832906`166.0820323049566*^-25*I)*
   GaugeXi*u^48*Log[-7*u] + (6.2525798370965899533975626157493613249043228030\
34949285109293493735999354136621920541726463693795935355243044888819611150323\
78077575773365470477062831287806709974294363396662811270032210646`166.9825222\
7448845*^-24 + 2.158286925547004259741051395994109596861598082872473988480049\
17285071751318474234470841169642557979417083302586813773513114521329433662286\
969914387346269857942070066217237749763490755301448`166.52057220856332*^-24*
     I)*u^49*Log[-7*u] + (3.4895092837781369021093077380282966426653153617569\
06812190366237913013596192540461026594900116015471912015786355059801409580155\
8519177698964811225113393200751588158987269718212344814600248`166.70833189151\
605*^-25 - 5.9996448184529704529713041384450286147298717051297358876422085031\
83286363272440953044502868075719649211378180638257624451402731245545407596061\
6023237645854021617266793863947763313404028362`166.94369307414476*^-25*I)*
   GaugeXi*u^49*Log[-7*u] + (3.4772471353680487640068997916494103973040067523\
02187164417002519821223785810227053397149504322510504997617486519128748993982\
00768275361670497513779792636255022295561681569564688590759556581`166.2737418\
471679*^-24 + 4.4364148331434933508979537922412529838998698579334358448342100\
31220218299508249170174758955941884079268222238845890431010946351667105008824\
5021755890353107962314516042853028620647070723098`165.37953843783873*^-25*I)*
   u^50*Log[-7*u] - (1.279350326072663538426568700710793890089087155563620973\
91673712740267425708579165655837810001649254653808670338373934959073897590727\
33686236697577467389029818322244381016142617607146217295`166.0701450268085*^-\
25 + 1.6159417150993076643720680593756584984799646345232329261899270955187945\
56429795787218041246492710741586260675886719245957510737909647432350668947121\
7934840351103444714361886141178169598191`166.1715812349405*^-25*I)*GaugeXi*
   u^50*Log[-7*u] - 0.8927293745840290983392728924332485244835638564831457520\
38302741636341878210627302125780267635623364358921969627399930554376182086907\
56026122882717173572576493705495813516207416946024020821174383666279400984163\
499`192.71468667960568*u*Log[-7*u]^2 - 0.874819680340830983712096121443075328\
77633186553518140824741086564672390843171039637325689806885931538258557208857\
86356512791290512134271078399772439076942295293671271849196251506284761299605\
8230907542314236024523`191.93196362950937*u^2*Log[-7*u]^2 - 
  0.5105602259521958254241001926611019028376829214364664373636409476826669739\
43204910464296015117484101320068478128598944336900284349814695440037054085721\
54429410612648850995648201868371891023049469308325503266952546`191.2327466177\
3502*u^3*Log[-7*u]^2 - 0.1418807508689252350005510223206562459071850564948243\
68813529124426300476400287239481795710830721605939673491186281946267590436174\
86324501322470322098809170411111673770945273448145035324811149863839026912321\
752948`190.7535508744671*u^4*Log[-7*u]^2 - 0.01807426462851910909438110447053\
81698320292117456028095770688908426005815815345624208934733520644559538560504\
69622595409282758202001640811167404111681064147021786523476277125072003061267\
3857425435184493034850242`190.0963047062642*u^5*Log[-7*u]^2 + 
  0.0038905619640555469351953250128102614622459757601088619179827620659890307\
57361108095645981892951027496351852316955810202778495270959620042370736536913\
15337523993023350499613926950837444214753015723173842934351812`189.3512531057\
3773*u^6*Log[-7*u]^2 + 0.0033163869455290628524637853960973195365390655886257\
41070741405510879454150348720892162038906650090686548861309574685211715451615\
35697548285617199550574241748214433998352782758353177805724126496702950533395\
391006`188.7190149755416*u^7*Log[-7*u]^2 + 0.00114693843389863126059118422282\
66732142129812919847021188547492823591281066007403391670259459468572012959178\
63273770181074509737204837601403414356899369848128677034079071061824656687927\
91595263720555337063951071`187.70472400887238*u^8*Log[-7*u]^2 + 
  0.0001831639705066530804664445222181012781402181766835497986087800106962181\
37383225153245511360500704849150281817730954586361170371726188866181867727875\
04922312510401185243077368243191690755444743863820708801127629`187.2067888781\
455*u^9*Log[-7*u]^2 - 0.00004110001499459668710787355451122916808189433253853\
64664492978032227071043030260102139152591801412049992140241318551467234916768\
82567846941534641066144492443914531112323839726280380406540884149440735310698\
58324`186.43456530184437*u^10*Log[-7*u]^2 - 0.0000371562874788834958852916444\
73351533441537388651087947076614579511261778950870959547644242776881820639242\
93943142075518738861121894943037900596532506050209650713633890726129514085807\
689470040055532788865987053`186.3146192389377*u^11*Log[-7*u]^2 - 
  0.0000109299775641366653344915073137013916987153984292350322969463515409233\
22674616573181997743872579716691295981178717797934012013366271350297279066030\
80366754854379782330486532139231125733334312794732287093309628`185.7174377443\
8673*u^12*Log[-7*u]^2 - 5.174025330895277510515717625658138528641191563586462\
61843588527076776996047689954184010648618257127739883114658829586828582830060\
97499846522705350915707347807611898151020635024754688081626917999127363962675`\
189.77502153261875*^-7*u^13*Log[-7*u]^2 + 9.107413107261139037345047213326206\
55498037388375387943149260826123985077806089983445108554521726921336356812528\
72298890766291349208118956068775008620590043911677100116607163375307000035334\
936777059803253561`189.7141877069292*^-7*u^14*Log[-7*u]^2 + 
  4.0248718994330408287994764377819699982162704211114601331751354463058479371\
50591362392227219698765231171984092974878509028486066734172314785500500066307\
8481165195335570510533377694514506555468182048214681639`189.03620912033028*^-7\
*u^15*Log[-7*u]^2 + 6.0349150153749865465516351755927646866557383994509223877\
03508229421104602401520133205777782994155446195365509142842078220304849783654\
405910699546573605696364540472048095928206262528916586061692941295389761`187.\
74203219339392*^-8*u^16*Log[-7*u]^2 - 1.8538784914069831078621298368757841389\
58615386121054427674136834681795539454019576903203552470477892445178484624046\
17734742366572665665044834575850819384834222848003247170956652022431903744852\
1703690390121`187.78356296220792*^-8*u^17*Log[-7*u]^2 - 
  1.2979390280933308493786587995652312607965182918787625305044590509198332264\
23037009957311141739569898874347559952142772274652194393939046906371368431180\
856422194503826101758480083316434388484682729104028258`187.11026405221494*^-8*
   u^18*Log[-7*u]^2 - 2.73190044055662192941147814292661076810738649556235343\
45787034594415030116135354333404940059585454811914578127762245640078143806581\
2846609021884840297667558480093151660846606044738445367061056954844106368`186\
.48812920105732*^-9*u^19*Log[-7*u]^2 + 3.684078988393277550575564190110627528\
59368781534885430778471969247668054079266436239110861699546289255430960739128\
81285457570152384292799930790379697337456132860871722446928449909280874468850\
123426367864`185.84667451271082*^-10*u^20*Log[-7*u]^2 + 
  3.9255279375577396761159028536402590399287266001637080321524807905001378185\
49180987943541504154032404069227649096312177129443356688634141862241913792752\
6092255266699187975325679270677823836941335929204667`185.18076827065946*^-10*
   u^21*Log[-7*u]^2 + 9.00933569302662401161600963982056425113826110512217883\
31401794860918498230313517308255024468814472216208018885893352699050942144355\
39383785693348577062392986843822364130830428389972162084943663933356263`184.5\
568197629975*^-11*u^22*Log[-7*u]^2 - 8.85979630096367329208146525311605936768\
83068631330484963158961135404113422352167580595974770086021547118417388552031\
56192821025293341335371486867688447842468887216444149474161803269916657964192\
55539506`183.59825845993643*^-12*u^23*Log[-7*u]^2 - 
  1.0796758737329298625854698476340195278725495072287775121496672337658904807\
80945913997347115423489029512991098356300134263539195291388322768078886463632\
132909978189650230168862164480642046076452937516908`183.22596446017792*^-11*
   u^24*Log[-7*u]^2 - 2.37794964587248010558341143160598303802045141206038362\
34285420563998224350565816927841182903551959566973079904643801438792690717914\
5231182860913647628176818873484665186674372006919367071135968664492974`182.53\
352974172034*^-12*u^25*Log[-7*u]^2 + 2.27768306870935675210427054587474100530\
39322633554225025787881478709364975743353826132282547350634870648461050244194\
41429094140227426479165727641518702037096028466145566597390707177963898167487\
3618478`181.5474248054552*^-13*u^26*Log[-7*u]^2 + 
  2.5745134647401635263385791741981559742726469568103258680906852883075304899\
08807665792485430223625944692848289476445629463640688066630464409607119765758\
7776009017761263695873422663749539654044742826286`180.87710402766035*^-13*
   u^27*Log[-7*u]^2 + 5.46928665896093186052044718048846715714330029619620107\
73964217587107907682889142052388055812259792712641533547087719044395328730152\
29396208583067434625872681763922177453023682009822903707197663864175`180.2716\
45567764*^-14*u^28*Log[-7*u]^2 - 4.155800442373352403236542758172242193848033\
48158119251609638442660295092621535307627235441404165791962474001196318740700\
26883840929425610816360714425740486724370574699553059040350320538090620879892\
9`179.27999687863704*^-15*u^29*Log[-7*u]^2 - 5.324145779276818381407745189613\
16080356536086020038462622391277318708650000204931724226491441205227997497376\
01877743710473647097171312449135315607743539512066493956531181632665569334714\
8401196827178`179.13619555053194*^-15*u^30*Log[-7*u]^2 - 
  1.2771045767980162761913900311994954311423647313980238994227554864778017292\
16130901723368635627179602207885220323836064209813211347213089771548488064552\
69471048774207928390384078254608140538757963322`178.03362017157357*^-15*u^31*
   Log[-7*u]^2 + 1.4246023482445632101636816327418630277554757482065484562547\
76335730509057728691433935304842157221582409180099777705707376811712296141917\
036941798109226252216268529898031671618204909174027791991462`177.330252248811\
95*^-17*u^32*Log[-7*u]^2 + 1.064334717383426535674437691823975130495691854151\
03545451850311038547095346575900088593885214297517278504994819382210740778951\
21199390048090447415775685066874355841302652485798735541676274483028259`176.6\
2119930713786*^-16*u^33*Log[-7*u]^2 + 3.3202720513106201486256439397759470032\
92784691629184398034513335885096083615859990940959334092838881873363586515194\
18815901914050732448411486078217358780761861030250265515819193348921184951893\
3995`176.75014888070064*^-17*u^34*Log[-7*u]^2 + 
  1.4904047807307164451561151674286637798543473876473866304274565928257695523\
05315123037097080756598842296884742081264545219707058877362093531472369107411\
86273747442538142519191435247689650543060207`175.50535957696735*^-18*u^35*
   Log[-7*u]^2 - 2.3981472029231317797377826668689094601343049244478540265904\
16564385786667003082443579363582141502453361194223532994272150455835660308012\
69501954783915653199439501429623075412798158421432344962025`175.24371056172453\
*^-18*u^36*Log[-7*u]^2 - 8.26103114922658327869493475612853817156594643821403\
03571036709276653422958379435880347116122598899029114494795616001544190617784\
092630775671487149766863583288488844294857918593595821497429550721`174.814492\
65933807*^-19*u^37*Log[-7*u]^2 - 3.367577062822317156621886695383224675642184\
49726977512268913627349588455168295872433457496158745120406195143924141953038\
3127732629777449610460104859978838449285566692455745050499024379008080883`173\
.88368878016573*^-20*u^38*Log[-7*u]^2 + 5.36926789769151888082783064165966987\
38820707966669328754639199958928651494561869045960169426499267769284099414635\
71087276431532547043502178357072350877472266781214921449497816770560367839391\
226`173.49610988910533*^-20*u^39*Log[-7*u]^2 + 1.5430409314692323666693027072\
88631711336831966449273414513499110652473919144074380593199821485308703536427\
16691686110923225964670403692325485455897775226800705326341243146187284904386\
5740755587`172.8482582332304*^-20*u^40*Log[-7*u]^2 + 
  3.1116521067420900325982397160115725476161898998432716775551941715182239021\
13942230233771764417589284920246787251230293452498265225193445746081813930043\
0200283762082494600270256450633165233514`171.44306250558884*^-22*u^41*
   Log[-7*u]^2 - 7.1620320122189300078553796359903033209568680524495547359426\
84161362766193497289049586860483894653491812878940525244488692446420239895937\
097435987565754261574655451001184213767494319249489908`171.3419237340209*^-22*
   u^42*Log[-7*u]^2 - 1.82002642265783695080152639474988356032739855057820453\
97513063494719004022308731066900581059587583189623280009728846066540714251889\
726382121321050309092604215765031127952976859646039352441411`170.846583070795\
53*^-22*u^43*Log[-7*u]^2 - 3.709322416158341677236152287258551142882071723112\
92238682553353174598169874470551715098651801522973087160957387069952125978506\
0964968440119063299934199457002776388880945410929174113065356888`170.05712340\
738344*^-23*u^44*Log[-7*u]^2 - 7.83838125746221482643574483737941939665511217\
23644582664359963362765779909084095994320129191081896512458621006069282979706\
5078149284601305155009308814141859509360432121897137202640123211595`169.06083\
998696056*^-24*u^45*Log[-7*u]^2 + 3.22992703144206610487321446671918133657874\
09694916175458585218113136347626840482804661304411079950726740012956088100219\
7445191581750027791716695866433687201830436903501915690270169067778774`167.82\
694923989445*^-24*u^46*Log[-7*u]^2 + 3.00608130479287068660080698684357208550\
83714594313160527127615628920596348978505162084205568196070251589093729258929\
1761246099770141789317094669303310403515270313206966077381968883908149266`167\
.91723704610786*^-24*u^47*Log[-7*u]^2 + 5.56472748619521760447617580377428012\
72948797645391602006879069721517294659793938010790373008473755560497199116882\
892886078197170208100736624461204480035275892974412258099740402572878886335`1\
66.87581799466247*^-25*u^48*Log[-7*u]^2 - 2.117927422941561794838833302876902\
29814174983254605603628707603956383102241916813354785276300082039674793767271\
85130876430157279594533441876346609561447143027243978406806936629603205019537`\
166.85645173607142*^-25*u^49*Log[-7*u]^2 - 1.13710809338819042487629976388274\
42246565968047703732846474555652672498476416539817100188255738924274038971936\
97277431430636359234973987006042223011179256175968830048064904294015383718698\
4`166.1267330484854*^-25*u^50*Log[-7*u]^2}


==> AncillaryFiles/Expansions/3LBareScalarxInfBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777779`192.9764876834\
764 - 0.039062499999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999`192.976541\
97709173*GaugeXi - 0.0234375`192.97654518922482*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`192.9765449606\
3498*GaugeXi^3, (0.0648148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481482`\
192.965139548335 - 0.04090615434361709945914900238645186047131730988769669037\
72779243790080261235183463363025367883088159893508865431416967011340344350201\
89872808923950626672931216800574253931491160228641206027981183989348495166809\
59`192.96509342676373*I) - (0.14062499999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999994`192.96503145173097 + 0.368155389092553895132341021478066744241855\
78898927021339550131941107223511166511702672283109477934390415797888827527031\
02063099151817088552803155556400563809512051682853834204420577708542518306559\
041364565012862`192.96514702520213*I)*GaugeXi - 
  (0.125`192.9650829625747 + 0.2208932334555323370794046128868400465451134733\
93562128037300791646643341066999070216033698656867606342494787332965162186123\
78594910902531316818933338403382857072310097123005226523466251255109839354248\
187390077173`192.96514178358868*I)*GaugeXi^2 - 
  (0.015625`192.9650941977442 + 0.0245436926061702596754894014318711162827903\
85932618014226366754627404815674111007801781522072985289593610531925885018020\
68042066101211392368535437037600375873008034455235889469613718472361678871039\
360909710008574`192.96513935196165*I)*GaugeXi^3 + 
  (0.098813657407407407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
740740740740740740740740740740740740740740740740740740740740744`193.945903720\
895 + 0.397244209959126054747735867619543622799236987131632304330454510080589\
05368838927442142685725535450194102972043006492129767940106897384387594443925\
386346824314981890997706803637822036015631617283118545094195323969`193.946011\
37278093*I)*u + (0.0768229166666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666667`\
193.94600315680378 + 0.313613849967731095853475684962797596946766042472341292\
89246408690572820028030732191165278204370092258502346349741967470869426400182\
14556915350836214711591393288044026134747655617529159128811890772516717962788\
7344`193.94601087725903*I)*GaugeXi*u + 
  (0.02734375`193.9460081017383 + 0.05726861608106393924280860334103260465984\
42338427753665281890941306112365729256848708235515036323423850912411603983753\
81587648209028265821932493530877342103703520803955504087624320097688439173657\
58508789323353341`193.9460082140222*I)*GaugeXi^2*u + 
  (0.003038194444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444444444444444444444444444444444444445`193.945941376\
41454 + 0.0027270769562411399639432668257634573647544873258464460251518616252\
67201741567889755753502452553921065956725769542779780075602295668012658187261\
59670844486208112003828359543274401524274706853207893262323301112064`193.9459\
441154586*I)*GaugeXi^3*u - (0.08553160365226337448559670781893004115226337448\
55967078189300411522633744855967078189300411522633744855967078189300411522633\
74485596707818930041152263374485596707818930041152263374485596707818930041152\
2633744856`192.86851412690459 + 0.1986221049795630273738679338097718113996184\
93565816152165227255040294526844194637210713428627677250970514860215032460648\
83970053448692193797221962693173412157490945498853401818911018007815808641559\
272547097661985`192.86851854422378*I)*u^2 - 
  (0.050069926697530864197530864197530864197530864197530864197530864197530864\
19753086419753086419753086419753086419753086419753086419753086419753086419753\
086419753086419753086419753086419753086419753086419753086419755`192.868506760\
05577 + 0.1568069249838655479267378424813987984733830212361706464462320434528\
64100140153660955826391021850461292511731748709837354347132000910727845767541\
81073557956966440220130673738278087645795644059453862583589813943673`192.8685\
071239763*I)*GaugeXi*u^2 - (0.00654658564814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814816`192.79698667131152 + 0.028634308040531969621404301670516302329922\
11692138768326409454706530561828646284243541177575181617119254562058019918769\
07938241045141329109662467654386710518517604019777520438121600488442195868287\
925439466167667`192.86850266858426*I)*GaugeXi^2*u^2 - 
  (0.000277295524691358024691358024691358024691358024691358024691358024691358\
02469135802469135802469135802469135802469135802469135802469135802469135802469\
135802469135802469135802469135802469135802469135802469135802469`192.759556813\
86094 + 0.0013635384781205699819716334128817286823772436629232230125759308126\
33600870783944877876751226276960532978362884771389890037801147834006329093630\
79835422243104056001914179771637200762137353426603946631161650556031`192.8684\
0365066368*I)*GaugeXi^3*u^2 + (0.02981023638736473098613016308489559518366102\
72824264593811918914799573235787227556774881877762536198750190519737844840725\
49916171315348270080780368846212467611644566377076665142508763907940862673372\
96143880506022`192.84372859892412 + 0.066207368326521009124622644603257270466\
53949785527205072174241834676484228139821240357114287589241699017162007167748\
68829465668448289739793240732089772447071916364849961780060630367266927193621\
3853090849032553995`192.84373376536246*I)*u^3 + 
  (0.019261992026748971193415637860082304526748971193415637860082304526748971\
19341563786008230452674897119341563786008230452674897119341563786008230452674\
897119341563786008230452674897119341563786008230452674897119346`192.843722617\
4209 + 0.05226897499462184930891261416046626615779434041205688214874401448428\
80333800512203186087970072834870975039105829032791181157106669702426152558472\
702451931898881340671022457942602921526521468648462086119660464789`192.843722\
97860156*I)*GaugeXi*u^3 + (0.002503697273662551440329218106995884773662551440\
32921810699588477366255144032921810699588477366255144032921810699588477366255\
14403292181069958847736625514403292181069958847736625514403292181069958847736\
6255144033`192.80879470871858 + 0.0095447693468439898738014338901721007766407\
05640462561088031515688435206095487614145137258583938723730848540193399729230\
26460803483804430365541558847955701728392013399258401460405334961473986227626\
418131553892224`192.843718770348*I)*GaugeXi^2*u^3 + 
  (0.000062067758344764517604023776863283036122542295381801554641060813900320\
07315957933241883859167809785093735711019661636945587562871513488797439414723\
365340649291266575217192501143118427069044352994970278920896204`192.592860576\
88573 + 0.0004545128260401899939905444709605762274590812209744076708586436042\
11200290261314959292250408758986844326120961590463296679267049278002109697876\
93278474081034685333971393257212400254045784475534648877053883518677`192.8436\
2524428573*I)*GaugeXi^3*u^3 - (0.00549991990563451540246236176734576368778472\
11637792341953293027824349269250961066233128418770851326864129790512963809717\
35338447729851479279920066385544209046723907263459161035749970363596335246998\
25568595573169`192.51409397242566 + 0.016551842081630252281155661150814317616\
63487446381801268043560458669121057034955310089278571897310424754290501791937\
17207366417112072434948310183022443111767979091212490445015157591816731798405\
3463272712258138499`192.5140988922436*I)*u^4 - 
  (0.004382319877479931920947010110247421632881166488848244678148656200782401\
05674947924604989076868363562465071381395112533658487019255194838185235990448\
610476045318294975359447238733932835441751765482904028857389626`192.514093565\
81885 + 0.0130672437486554623272281535401165665394485851030142205371860036210\
72008345012805079652199251820871774375977645725819779528927666742560653813961\
81756129829747203351677556144856507303816303671621155215299151161972`192.5140\
9384261947*I)*GaugeXi*u^4 - (0.0007355066574740893156531016613321140070111263\
52690138698369151044048163389727175735406188081085200426764212772443225118122\
23746380124980948026215515927450083828684651729919219631153787532388355433622\
923334857492`192.5140916302986 + 0.002386192336710997468450358472543025194160\
17641011564027200787892210880152387190353628431464598468093271213504834993230\
75661520087095110759138538971198892543209800334981460036510133374036849655690\
6604532888473056`192.5140918725848*I)*GaugeXi^2*u^4 - 
  (0.000025989323353274399227759995935578925976731189351216786059035716100187\
97947467357618249250622364476959813036630594929634710155972158715642940608647\
055834984504394655286287659401513996850073667631966671747193009`192.502617916\
01804 + 0.0001136282065100474984976361177401440568647703052436019177146609010\
52800072565328739823062602189746711081530240397615824169816762319500527424469\
23319618520258671333492848314303100063511446118883662219263470879669`192.5140\
480870536*I)*GaugeXi^3*u^4 + (0.000203421027760489875640005193426927918621258\
05122299559123214053864869289347265265570401982534279440238897638684256577870\
35625779719667846477783987309974202216238491196576854250989291379475802582036\
3878586710474`191.87968861239577 + 0.0033103684163260504562311322301628635233\
26974892763602536087120917338242114069910620178557143794620849508581003583874\
34414732834224144869896620366044886223535958182424980890030315183633463596810\
6926545424516277`192.47276158722892*I)*u^5 + 
  (0.000455651850714025639722941963454080509407441277583024267980829480600856\
91544310657250757845179427255330318887703432742298768819116327118156107639418\
110382902335348608782536537451946688343579061457433656793510475`192.267736657\
41786 + 0.0026134487497310924654456307080233133078897170206028441074372007242\
14401669002561015930439850364174354875195529145163955905785533348512130762792\
36351225965949440670335511228971301460763260734324231043059830232394`192.4727\
5699607368*I)*GaugeXi*u^5 + (0.0001266869431266829243509627597419092617995224\
30523802265914748767972361936696641772087588274145201442869481278260427780318\
04094904232078443326728649088045521516029060610679266371996138799979677894629\
883655946757`192.40149567081264 + 0.00047723846734219949369007169450860503883\
20352820231280544015757844217603047743807072568629291969361865424270096699864\
61513230401741902215182770779423977850864196006699629200730202667480736993113\
8132090657769461`192.47275520490237*I)*GaugeXi^2*u^5 + 
  (6.561933071474538095480025063929956476824332334163152635946417382174126572\
84628020796287828752392081152940777997933919287371505021253535199580009822350\
928889566292401226100357330352757879049602872190892309777`192.42600585416102*^\
-6 + 0.0000227256413020094996995272235480288113729540610487203835429321802105\
60014513065747964612520437949342216306048079523164833963352463900105484893846\
63923704051734266698569662860620012702289223776732443852694175935`192.4727153\
945572*I)*GaugeXi^3*u^5 + (0.000155388073441286640458796916428149246091407121\
51206260618217919216524894295333535060993047862709781906832943542568881976266\
80355713305749151685012862453067480530547926552374835439183127825893438633140\
6884958456`192.98445416569575 - 0.0005517280693876750760385220383604772538878\
29148793933756014520152889707019011651770029759523965770141584763500597312390\
69122139037357478316103394340814370589326363737496815005052530605577266135115\
442423741937949`192.98450598995*I)*u^6 + 
  (0.000045133185713507842692926267584602188067107032711869372947460637345309\
39733398708148492226122668636513070796462555848828266650753060345094079788994\
182125310510211185921189477557917328277537595222907421251169664`192.667550858\
55158 - 0.0004355747916218487442409384513372188846482861701004740179062001207\
02400278167093502655073308394029059145865921524193992650964255558085355127132\
06058537660991573445055918538161883576793876789054038507176638372066`192.9844\
910736464*I)*GaugeXi*u^6 - (6.06280514344321786022746242224980222236738011772\
30532511739644798629709466472155086695553087871332041428063375937175662827240\
33066968595089308395206886290562559424013470652702477119486721681509061481626\
63938`192.55002282153802*^-6 + 0.00007953974455703324894834528241810083980533\
92136705213424002626307369600507957301178761438215328226977570711682783310769\
18871733623650369197128463237329641810699334449938200121700444580122832185635\
53484429615768`192.98448525436723*I)*GaugeXi^2*u^6 - 
  (7.985694646696658796779035902475757511405871242616996143728179833787041360\
41262834265255982812588343588021821353461178013668318330548004208862140410515\
48884026995426003029857455842654575910007839422393436856`192.91685238092685*^\
-7 + 3.7876068836682499499212039246714685621590101747867305904886967017600024\
18844291327435420072991557036051008013253860805660558743983350914148974439872\
84008622377783094943810103335450381537296122073975449029322`192.98435592974056\
*^-6*I)*GaugeXi^3*u^6 - (0.00002609002653470887646537750061314608774565132216\
62441738925613272279537521900581330822254399220923570130098543726146163042576\
12825575528239919332564925710103945630874615779180287125038596352752894432340\
81804811`192.45137226814487 - 0.000078818295626810725148360291194353893412547\
02125627625085921716469852957414452168143282278913796716308353764294247319867\
01744843390821118801477062011633865561805196249954500072179008651103801930220\
6060534562564`192.47806731572788*I)*u^7 - 
  (0.000019036803706554903947935347469820722731205738726799390165596386042305\
72106592210423115453024699770810816063252363801248813884271065783218590397562\
287198201627084607509527679405426888214253133406905885882856046`192.444186312\
7977 - 0.00006222497023169267774870549304817412637832659572863914541517144581\
46286111667276432364390440562898655922665602177419989501377507940121935895902\
9436933951570224777865131219737411939541982398436291215310948338867`192.47816\
574894273*I)*GaugeXi*u^7 - (2.52120088664462387274515055397599273589270597405\
08458240059678413136275815293806002087824529073886951807548825844365706739893\
15004968671132930194613429441002021965854263324725709073171914766748435961010\
82822`192.35030339418583*^-6 - 0.00001136282065100474984976361177401440568647\
70305243601917714660901052800072565328739823062602189746711081530240397615824\
16981676231950052742446923319618520258671333492848314303100063511446118883662\
21926347087966`192.47844307510303*I)*GaugeXi^2*u^7 - 
  (2.382661006458291810758029962043201518514864681231220508393327201059385817\
43045455856473448266328379078430354112885193475513002986419602751425098590635\
3106098703446292360207545524448059254368891751028244073`191.75493650357097*^-8 \
- 5.4108669766689284998874341781020979459414431068381865578409952882285748840\
63273324907742961416510051501440018934086865229369634261929877355677771246914\
4088911111870706258586190778625933899446010567921289903`192.47874543991603*^-7\
*I)*GaugeXi^3*u^7 - (7.271508175043283428547764360938144836806943962562157035\
08796982745904430322623290213086425439045746641300783508270113347419932513835\
484981649633772614289527528981934812288301930404983968575955059664236955581`1\
91.44186744009565*^-6 + 9.852286953351340643545036399294236676568377657034531\
35740214558731619676806521017910284864224589538544220536780914983377181054238\
52639850184632751454233195225649531244312509022376081387975241277575756682032`\
191.44750363977388*^-6*I)*u^8 - (8.794399124411622577478084800001375249929024\
79145856428878752460611343660763383115754623912004819135933721873961085212506\
66223799020603683146969545020630026616893769911069416878465609494390989734154\
199573064`191.09983507348684*^-7 + 7.7781212789615847185881866310217657972908\
24466079893176896430726828576395840955404554880507036233199033320027217749868\
76721884925152419869878679616743946278097233141402467176492442747799804536401\
913868542358`191.45055579434566*^-6*I)*GaugeXi*u^8 + 
  (4.991328941618360909201755128207923532333956068669799827162544754902137941\
83566933505308602450147795727079222330811876970340468640373992049907156193648\
95578059409980545158297721611429059668845458801446389908`191.42527601113522*^\
-7 - 1.4203525813755937312204514717518007108096288155450239714332612631600009\
07066609247788282527371833888519128004970197802122709528993756592805865414952\
31503233391668660603928788750793893076486045777740793385996`191.4498624570309\
*^-6*I)*GaugeXi^2*u^8 + (2.51883147472951021718272770913923302742883216852418\
82717551073335942524933714297475593022354876759536292140413137224950138644540\
5944591492313001693472275656688727314942956315501276591344287789738303843664`\
191.42712333036124*^-8 - 6.76358372083616062485929272262762243242680388354773\
31973012441102857186050790916561346787017706375643768000236676085815367120428\
27412346694597214058643011113888983838282323273847328241737430751320990161238`\
191.44977008026686*^-8*I)*GaugeXi^3*u^8 + 
  (3.969759779783530290936623220200509268460447469980959057733208415775955460\
20793659154881707569157199628343863567829742731762433668287181367642117357396\
354940545227290748382690425022625991997025959042356166876`190.79246703080207*^\
-6 + 1.0946985503723711826161151554771374085075975174482812619335717319240218\
63118356686566983182471766153938022818645461092641312282487251553890940363905\
04703550250721701382569454469306757097750268086195285202258`190.7206766556124\
*^-6*I)*u^9 + (1.639192200062212669007316037458008085689576226335112104831940\
17085018910686422039958119976851252573740240106279926130548434625904312852129\
388492285912509859416291615854504744462239714897867420100182033431258`190.791\
26341070892*^-6 + 8.642356976623983020653540701135295330323138295644325752107\
14525203175155093439489394986723004025911003702225246416652085246538805724910\
96653186624082660697566359237933607464054715860866644948489101540949151`190.7\
7837644473252*^-7*I)*GaugeXi*u^9 + (5.693438388201100503747492817810159751256\
72819023260279866096601824277806845677694655947842758517606434594118743162290\
52098481038260214472033253770427201128229436518005117690097180172626337271491\
08007036767`190.76843748311654*^-8 + 1.57816953486177081246716830194644523423\
29209061611377460369569590666676745184547197647583637464820983545866721891086\
69025232809993062880895406016613683369259907429562265875430564376589738733841\
9748977042888`190.79213384766476*^-7*I)*GaugeXi^2*u^9 - 
  (2.819047465207664940246391301242455487939907841096908048914296575607023232\
83271860826312263701265603020984884642591192024616543369861034482535695911119\
635805502897059843600169710800374941630516784158180755`190.76965807819272*^-9 \
- 7.5150930231512895831769919140306915915853376483863702192236045669841317834\
21212951260754113078486182640888915186231757263013380919347051882885793398492\
2345709877598203136925264970313797082563903566557347`190.79206976032773*^-9*
     I)*GaugeXi^3*u^9 - (5.64231710155597901380137569366178915645579099314104\
13581464799265632830851020548892837842543970359126889076043222210345664790647\
55056669476158127530007979119808216808929242711867059451434227349717055385266\
5`191.48298501104327*^-7 + 1.094698550372371182616115155477137408507597517448\
28126193357173192402186311835668656698318247176615393802281864546109264131228\
24872515538909403639050470355025072170138256945446930675709775026808619528520\
226`191.43138977879332*^-7*I)*u^10 - 
  (3.529811576902742352461316709659978533057330566841393633692341122516986722\
93651891302098869377704407688241781917366191038063530761423842310090085867031\
58934899282185526684244114407356668574987017269161687876`191.48284405189716*^\
-7 + 8.6423569766239830206535407011352953303231382956443257521071452520317515\
50934394893949867230040259110037022252464166520852465388057249109665318662408\
266069756635923793360746405471586086664494848910154094915`191.44357705840062*^\
-8*I)*GaugeXi*u^10 - (4.12889364349534523503473361982264953578894592478930812\
67340417583759515011891289801568315516502701822164882364571493558164162464597\
38558061731671684964578567838668003375606127096123795807895375484326620053`19\
1.48231345944995*^-8 + 1.5781695348617708124671683019464452342329209061611377\
46036956959066667674518454719764758363746482098354586672189108669025232809993\
062880895406016613683369259907429562265875430564376589738733841974897704289`1\
91.46050385839996*^-8*I)*GaugeXi^2*u^10 - 
  (5.707386073190508080939990096623954124109895857596755952358065767887690513\
64297499219048674494916179533604779450944976451467324402717003149828133089838\
34948626311704341030422095449780825157723891302916512`191.47484383463419*^-10 \
+ 7.5150930231512895831769919140306915915853376483863702192236045669841317834\
21212951260754113078486182640888915186231757263013380919347051882885793398492\
2345709877598203136925264970313797082563903566557347`191.47992686444624*^-10*
     I)*GaugeXi^3*u^10 - (1.2255168097702410658952159135955558761684536823910\
00249271808058674387780693771650279890090614195089733036823904287034250715650\
12661416574117226353510119080401038307503084073019175238304387150203613978713\
91`192.60020561859622*^-7 - 9.95180500338519256923741050433761280461452288589\
34660175779248356729260283486971506089380224706013994365710785951008421937480\
22611377762644912399136791231840974700125688132224482432463431842553290480472\
93`191.5097882038007*^-9*I)*u^11 - (1.938627491248280055561107966504453764923\
18561335807693506997668821008353609411612137258723630497409692999251333976716\
38501057652746693470952464217359232587333580550109512090491194911594663176550\
55921124584`192.56861078088252*^-8 - 7.85668816056725729150321881921390484574\
83075414948415928246775018470468644858135399544247545820537363972929567856059\
28047695807324771917877562420371150972506032657993964314914065078260604086226\
28195826811`192.17635592972897*^-9*I)*GaugeXi*u^11 + 
  (6.354310993507382193164084012918288175217087926193509920136211189186448840\
30777702498301663618395227806830196294941408099323709718801652104126460354945\
730689500400141594443530291843156886285774598132285544`192.59083597417063*^-9 \
+ 1.4346995771470643749701530017694956674844735510555797691245063264242433404\
71322472513416694314983725776896974717371517295666190902784437177641833285166\
69932718857232933261402778579689976248531088627064027`191.94452847816868*^-9*
     I)*GaugeXi^2*u^11 + (2.4723782818127054644947610593007834762903633306096\
71323984964738229080941734943882982057597030012699024979890693216453847559756\
8809337482728424630828765164572066101220900258903641321549528773953602966712`\
192.58565450556776*^-10 + 6.8319027483193541665245381036642650832593978621694\
27472021458697258301621292011773873412830071351075128080831987483415693648528\
108497319893532539453174758700897963473012447751360937617916596718506050668`1\
92.02708126118927*^-11*I)*GaugeXi^3*u^11 + 
  (7.268275886922437624740429337481597281732269461914553341274466183517567693\
73260623304302447540362149526793144025790149184714355390362808638880880977333\
241175203626753267401956678631371144225197598314455678`192.22479028606858*^-8 \
- 8.2931708361543271410311754202813440038454357382445550146482706963941050236\
23914292174115018725501166197142565495917368494790018842814802204093665947326\
0265341455834380734435204020270528598687944087337274`190.2820794940819*^-10*
     I)*u^12 + (2.85496548434703173010428619968753882610323052083043114471878\
25041457802225843595939030345967906266051992605456262364646998828293185709513\
79425430774481437262252296321029628163308076446228304428858866539782`192.2247\
0438390255*^-8 - 6.5472401338060477429193490160115873714569229512457013273538\
97918205872387071511283295353962151711446997744130654671606706413172770643264\
8979686836426258104216938816616369290950542318838367385219016318901`190.58516\
17916533*^-10*I)*GaugeXi*u^12 + (8.427973061042374850608531151078533138886853\
14811281025600698170225976501470636085716676372657931622941212835022520315665\
32846393965548457749102911472305210370830939805635722234290759975097027892706\
530448`192.22049208333212*^-10 - 1.195582980955886979141794168141246389570394\
62587964980760375527202020278372610206042784724526248643814741414559780959774\
63884924189870309813681944043055827726571436077771783564881640831354044257385\
588669`191.37234866881985*^-10*I)*GaugeXi^2*u^12 - 
  (2.728290518323287352850500614581129708445219791702372302275661189493260481\
11283670453936693004000738243810196051852703919789046512035254930401553892722\
0800451128767596492314942427182093661537755496880091533793107813010742`192.21\
556293601074*^-11 + 5.6932522902661284721037817530535542360494982184745228933\
51215581048584684410009811561177358392792562606734026656236179744707106757081\
09991127711621097896558408163622751037312613411468159716393208837555659755758\
7833907542`191.53503275182814*^-12*I)*GaugeXi^3*u^12 - 
  (1.163963884156227577853564561641892521558106160772864248115981971547855544\
21075843797081272668268919980212544286402983116554634745756245569832065595833\
0238244525574618581753091619606955925228750201736804693`191.13669819258644*^-8 \
- 6.3793621816571747238701349386779569260349505678804269343448236126108500181\
72241763210857706711923973997801973458397975765223091417549847849302819959481\
558872419679567748802708001559271430668303391333636`188.87553594695987*^-11*
     I)*u^13 - (6.24152802892804684274018432461029367508610638623170002348522\
64844012800884616681638601071796410356605266383613837015100929650243440200825\
4698938295546704262052689884170473616333463015357350244306550683201`191.13669\
057721881*^-9 - 5.03633856446619057147642232000891336265917150095823179027222\
91678506710669780856025348876631936241899982647158882089282357024405928025114\
59975910494327546478226062816643791611580178372182106555308947608`189.0435145\
696438*^-11*I)*GaugeXi*u^13 - (5.78876352654346474916414750649577065653635258\
12297721281563225696051891935705588183796529392443927984449880874371575725912\
73352855137041048679577082292964807085640788769766713472153717177110347092922\
4467`191.13664991269107*^-10 - 9.19679216119913060878303206262497222746457404\
52280754431058097847707906440469389263680557327883572165185703507523815211260\
65326299900238318216880033119867481978027752132141203755108331810803274911991\
28`189.33770047582792*^-12*I)*GaugeXi^2*u^13 - 
  (5.978923157710037432965851597726869373122182868311034081095379223006259661\
05393238038037849214699983375326504286197229518403294464130039871749132475858\
0662889860398453900712493746320328443759602375294998352328185672669351`191.13\
55427849223*^-12 - 4.37942483866625267084906288696427248926884478344194068719\
32427546527574495461613935085979679944558173897954051201816767266977744285239\
23008674704777676127372370489405777210097026242062767049178529519658921198144\
48762118`190.0003368903214*^-13*I)*GaugeXi^3*u^13 - 
  (1.779633321103617122309368985754941936793851088473332362813926766119309294\
72916098222788081519157888562900465005599452050194980024507204671772401723578\
6137136233788833948218524843501903465222765000448717`190.2678369540298*^-9 + 
    4.55668727261226765990723924191282637573925040562887638167487400900775001\
29801726880077555047942314099984299810417128398323022081553927484637877285424\
8682776601405683410628764857254233673619164527952402`187.676155649121*^-12*I)*
   u^14 - (2.4262244092302762370062978455799725338837895256961391341326424223\
61467415686149062084538601258113824994561603183578444003086176901522812607691\
3830795411013376493583804931828415643948711313656169873280727`190.26779064467\
252*^-10 + 3.5973846889044218367688730857206524018994082149701655644801636913\
21907904984346858953491187995445849998760511348720663025501743280573222471411\
36463880539034159004486903127972255727026584436182522067686`188.43884655889585\
*^-12*I)*GaugeXi*u^14 + (9.68784030918251202142861909313623266270950056622453\
09874041951550839641388547009645179153991465454845296303116510809721237713220\
86298351626490938096159633524023407348448851819794914151141519910052294587`19\
0.26782839358015*^-11 - 6.569137257999379006273594330446408733903267175162911\
03078986413197913617431924209026289695199168372608469310768027251509004666164\
27858845130120571665141910585557341086658151455393630941505737677942795`188.0\
9910975841072*^-13*I)*GaugeXi^2*u^14 + 
  (2.818822287681343596084717421177738500319287459430295101200153811086600923\
45422889300646742635619241888980685176994849423166956601724320510444189557344\
270076720445659047177010225097824691291187876761993`190.2678116370917*^-12 - 
    3.12816059904732333632075920497448034947774627388710049085231625332339817\
82472581382204271199960398695641395750858440548047841245918028021490533605554\
82948123121778146983721497875887187690749413235372`188.31303298194067*^-14*I)*
   GaugeXi^3*u^14 + (1.303996343671458830072970448125812892236731609389728668\
11158393537150578611854490325699563495091846705800807758394053095742407901708\
71265104278279959588739487719329606553078349892724675526473134650803314`190.3\
3410401214655*^-9 + 3.0377915150748451066048261612752175838261669370859175877\
83249339338500008653448458671837003196154273332286654027808559888201472103595\
165642525152361657885177342704556070858432381694891157461096853016`186.701385\
60321928*^-13*I)*u^15 + (4.85206255634271217322567324906943410765061615280632\
95667860961818608534297802319066992156032546630516985127254824366574864798980\
007354929383068891028931612749632536541403447074768136755266320716099441404`1\
90.33410397088034*^-10 + 2.39825645926961455784591539048043493459960547664677\
70429867757942146052699895645726356607919969638999991736742324804420170011621\
870488149809409097592035935610600299126875198150381801772295745501471179`187.\
02807320224446*^-13*I)*GaugeXi*u^15 + 
  (9.543616647757761534842665068567892324519800997316143421997407667014001056\
38919620097791945890130190507707272992571514717246473082507026124739700040879\
247622929469610060286950289055979738134511476690842`190.3340994513869*^-12 + 
    4.37942483866625267084906288696427248926884478344194068719324275465275744\
95461613935085979679944558173897954051201816767266977744285239230086747047776\
76127372370489405777210097026242062767049178529519`187.99580354252578*^-14*I)*
   GaugeXi^2*u^15 - (3.740552960701889856349802810448154729370473776524027706\
55365875776944286187309296018860991761495796636341102784020398759427812883361\
19422870693750581138791044631791328902634003883743537626454560090182744001687\
870923452`190.33409727443257*^-13 - 2.085440399364882224213839469982986899651\
83084925806699390154416888226545216483875881361807999735991304275971672389603\
65365227497278685347660355737036552987487478520979891476652505914584604996088\
23580789962475306898867`188.08035924882518*^-15*I)*GaugeXi^3*u^15 - 
  (2.441924601528048635361690841831476185113292729878811171221376816114455861\
07490195602117131087242107320728403278128892837391362378198085793551922344112\
7743328219734850336524327924442314270798458480594012`189.41447710694337*^-10 \
+ 1.8986196969217781916280163507970109898913543356786984923645308370865625054\
08405286669898126997596420832679158767380349930125920064746978526578220226036\
178235839190347544286520238559306973413185533136`185.30518283876825*^-14*I)*
   u^16 - (1.1594689768344497007213998173242702348012745261160651835891489875\
20807008779969268175517616049033118911063757456287266197011865829101203163603\
7847521788212804951274011123610267999582403968853771815700381`189.41447710462\
708*^-10 + 1.4989102870435090986536971190502718341247534229042356518667348713\
84128293743477857897287994998102437499483546395300276260625726366905509363088\
068599502245975662518695429699884398862610768484093841949`185.5259936118169*^\
-14*I)*GaugeXi*u^16 - (8.2959599003915434496639941919938469141269738319528047\
55919481747922994628898148790759387588164725175515517947018271621691800366440\
05264613274372322587420174662747935119609051532392221317310867371435127`189.4\
1447708461783*^-12 + 2.737140524166407919280664304352670305793027989651212929\
49577672165797340596635087094287372999653488586862212820011354795418610901782\
745188042169048604757960773155587861075631064140128922940573658094`185.932907\
53501256*^-15*I)*GaugeXi^2*u^16 - (5.7003336754208391385263305182622958659695\
58780698674939836535852763457442319478863349165047973211215987795501104403701\
73919555636435644008568595528799896567365497230609950423303314218904703002516\
96240178246815619003249`189.41447597296235*^-14 + 1.3034002496030513901336496\
68739366812282394280786291871188465105551415907603024224258511299998349945651\
72482295243502283532671857991783422877223356478456171796740756124321729078161\
966153781225551473799372654706681179`186.77365349445913*^-16*I)*GaugeXi^3*
   u^16 - (2.1342847762610945993123738285470343636140981966998406450244897558\
92169898158798820768479592464486662086669744255430169791846284603452053970057\
158417874020407034103420696675559761728748975057360895948645`188.4802873746175\
*^-11 - 1.1168351158363401127223625592923594058184437268698226425673710806391\
54414946120756864645957057409659313340681627870794076544658861615869721516600\
1329624577857877590279672273648462113570431842267842`184.19902406872615*^-15*
     I)*u^17 - (1.04223041951276146061125409073490824514284283592975208803871\
67022946860194212078080735724386576853442124657159327417305021302661499395651\
9915516229779216728648187829046750399821403887540464263880681238`188.48028721\
980165*^-12 - 8.8171193355500535214923359944133637301456083700249155992160874\
78730166433785163869984047029400602573526373802325295742709563096275914760959\
3415799970720351509559923260570581435227212398146123167173`185.40765019386356\
*^-16*I)*GaugeXi*u^17 + (1.59552433709127530910234380282717127286751136188227\
34235205170087547250043297033885729486674010098773363136693493715172035826621\
5676752397115499400752696780622392508757765967251418294216741314116824277`188\
.48028737300083*^-12 + 1.6100826612743575995768613555015707681135458762654193\
70291633365681160827039029924084043370586196991687424781294184439973050652363\
4279128708362885212044585927832681638886801827302360524878857274005`184.48423\
211315824*^-16*I)*GaugeXi^2*u^17 + (3.428497572100340371548181117856480968188\
04648677882939317371990286034045198431574839491502381174364318024082369106771\
57029446521990171504822291739536020985565822988275276001896505077619543780216\
94262`188.48028736435273*^-14 + 7.6670602917826552360802921690550988957787898\
86978187477579206503243622985900142495638301764696176150892498958543735428443\
09834458775196605160137391049742187039651506613657229871540977375183679715`18\
4.82981239654737*^-18*I)*GaugeXi^3*u^17 + 
  (2.303666277856370071281439198317934487438707085081063864901281409581223175\
24468272247787322453811525477438493892027969914392708809578960976667009312821\
54538923298979499719618873568221732817441323574296`188.43440670721168*^-11 - 
    6.20463953242411173734645866273533003232468737149901468092983933688419119\
41451153159146997614300536628518926757103933004252481047867548317862033340720\
13654365487550155373485360256729761351023482135`182.86470369785894*^-17*I)*
   u^18 + (8.1888968041242002193969440463404573204224145933732430533925162341\
38496938287944299426348520171253695458208651424327779422551857601699525034887\
8381816613161383053053973659857122180358382311342630916418`188.43440670720548\
*^-12 - 4.8983996308611408452735199968963131834142268722360642217867152659612\
03574325091038880026127444779207514652112402942079283090609042174867199634211\
109484463972753329070031698968623734022119229064843`183.21123552270421*^-17*
     I)*GaugeXi*u^18 + (8.646268748419887771499380585936428010553547547667399\
64471301720170292778266987006343484570251318533244041995244235518130984520769\
9256607877656357203416160217283906300954986096395630258871447987907791`188.43\
44067048892*^-14 - 8.94490367374643110876034086389761537840858820147455205717\
57409204508934835501662449113520588122055093745821183010246665169480686857106\
2706020160289558032551546260091049266768183464473604380959667`184.44915364256\
47*^-18*I)*GaugeXi^2*u^18 - (5.5114845680676181232785612624926440566725576666\
83193086226819507446313809998948849598869327681825050862289202525070225223142\
28298143599656833380307310373751181034669575823625187041422926705738379117578\
5227641320598798`188.4344067059163*^-15 + 4.259477939879252908933495649475054\
94209932771498788193198844805735756832550007916424350098038676452827361053252\
42974602461657469931955366953340966169430121502202861478536512770641165409732\
4266508084311675342178697`184.32249448351783*^-19*I)*GaugeXi^3*u^18 - 
  (5.086744619045022824040104692799773887486053508869756554762191919279868292\
80918188591860218026006478209485062501259735907560296154746164979320827300700\
024336962546200917450723845238775264658159613121673`187.76223343924718*^-12 - 
    3.26559975390742723018234666459754212227615124815737614785781017730746904\
95500606925866840849631861383431014082686280528553937393614499114664228074063\
2297598183555271335446597908248934807948604323`181.5697564595473*^-18*I)*
   u^19 - (2.2110256224925074663428355161690271802101278610050932811669649323\
01767271786643289114998058256012763849090527871760324369335477941044325817137\
57890761462873469542241592642981320110595997478962240462209`187.762233439247*^\
-12 - 2.578105068874284655407115787840164833375908880124244327256165929453265\
03911846896783159269865514695132350111179102214699110032054851308799980747953\
130761261723859424738510472032828106427327845518`181.82894027656*^-18*I)*
   GaugeXi*u^19 - (1.21772002405612962110026689633827293842431743198130730724\
42958599627193446653210889333937690924866500680535804954881004941367563814831\
574948910897941743752050373995732934221350656441926112557633458217`187.762233\
43924403*^-13 - 4.70784403881391110987386361257769230442557273761818529325038\
99581320492018685085499533431888485292154603063780531708771141831940451108563\
474745278397791186923487373213119303588603393347598997877`182.3495080587841*^\
-19*I)*GaugeXi^2*u^19 - (4.98241396024465146270748093200640273402026073712799\
23998482000442671889838239050932606206306234120772916781956720701280508114507\
13589649568409911753354515668029077829411752185666152459300256280577192693354\
1354917553`187.76223343880764*^-16 - 2.24183049467329100470183981551318681163\
12251131515168063097095038724043818421469285492110423088234359334792276443670\
84340087235259576598260702156114180532710642255867291395408981113968933285613\
2004437456596956773`183.4153964034598*^-20*I)*GaugeXi^3*u^19 - 
  (1.491455790019231509628570554079977332111742174334694050684565734830042064\
20354609849922360353904235076641822967627632306084186804621355619245582753695\
17158834985363993375637631593363080544397048048504`186.62535211323177*^-13 + 
    1.63279987695371361509117333229877106113807562407868807392890508865373452\
47750303462933420424815930691715507041343140264276968696807249557332114037031\
614879909177763566772329895412446740397430216`180.6646746877522*^-19*I)*
   u^20 + (5.8049400849162784448878006880755179116871860243727872126316353415\
91222908808855241004214639781676332038570028848734005528762533445100612739043\
909981945689395207526492726588166933434900922574561052232`186.62535211323095*^\
-14 - 1.289052534437142327703557893920082416687954440062122163628082964726632\
51955923448391579634932757347566175055589551107349555016027425654399990373976\
56538063086192971236925523601641405321366392276`180.97182498874128*^-19*I)*
   GaugeXi*u^20 + (2.73465157502712916400327597049872417626866510667873743713\
00274682062740258564911434523157098141376496853449291834354440466995968686782\
82413112123740856332979541363588422729092493237429204657548040966`186.6253521\
1323188*^-14 - 2.353922019406955554936931806288846152212786368809092646625194\
97906602460093425427497667159442426460773015318902658543855709159702255542817\
3737263919889559346174368660655965179430169667379949894`180.56024218443963*^-\
20*I)*GaugeXi^2*u^20 + (4.372523511870853440398389155824100319430316611346087\
60807664305014589090634256763376727276857240308886369913494438306617066309298\
01542143376935791616897308327101129112308724932376725742286344705802`186.6253\
521132306*^-16 - 1.1209152473366455023509199077565934058156125565757584031548\
54751936202190921073464274605521154411717966739613822183542170043617629788299\
13035107805709026635532112793364569770449055698446664281`181.03419273652077*^\
-21*I)*GaugeXi^3*u^20 + (3.97340700977622148991184178087002561510850569548516\
03478873779705594796932996160807233215829236253216836022637251219318966863292\
943887902937791268341126124045384944449602894899375329382977451905000146`185.\
84363458824714*^-13 + 7.77523750930339816710082539189890981494321725751756225\
68043099459701644036906206966349621070552050912930985911157810782271279508605\
9502730100668430076899043294179217465349042638687940018925249`178.13518519887\
847*^-21*I)*u^21 + (1.3558620746873923103127155953154444371745997461970678374\
14898993828324059079884784911476554367173447923321213338530497290661503184995\
8407892698229625411641310062668929054924001716663641609681482840664`185.84363\
458824714*^-13 + 6.1383454020816301319217042567622972223235925717243912553718\
23641555392950282068971027601663464635598389288361407195588074048382258364495\
23763685602692288718390141487472643981030543110541256775`178.49947039750214*^\
-21*I)*GaugeXi*u^21 + (2.4339600376360418599410501390021580831450608574485885\
81458856611785741630486204502360279994195779509736315581067671954188932875955\
5854014173980415146722408335073095422898749956078824725682600564508`185.84363\
45882425*^-16 + 1.12091524733664550235091990775659340581561255657575840315485\
47519362021909210734642746055211544117179667396138221835421700436176297882991\
3035107805709026635532112793364569770449055698446664281`180.5068939215529*^-21\
*I)*GaugeXi^2*u^21 - (8.48928513077197694756624705012845809969335999446310128\
48444174170512908701879116036775258262465911936365529959171707562229031049560\
34641032239934002734053073942698150192669995642128783950933070361`185.8436345\
8824703*^-17 - 5.337691653984026201671047179793301932455297888455992395975498\
81874381995676701649654574057692577008555590292296277877223830294109422999585\
8814657414715554072957752064979512878526461830793538`179.64211694970774*^-23*
     I)*GaugeXi^3*u^21 - (1.0376518108204315140281256120772632714926919802575\
21801342355389014939149756911445063419577486364067382750992243080743877450657\
2396933649095494017387262997836006551641320350846546506562014491994471526`185\
.14662538930872*^-13 + 3.5341988678651809850458297235904135522469169352352555\
71274686339077347456223009407561346412297820496042317541416264126466876341300\
2704669550030383185313592877008146248424956483576724546314783`176.67886472442\
945*^-22*I)*u^22 - (4.2282672499743863188689208510033157861955605479341055431\
60368515906664102070297669389025897407466757670478277309830730116912162756908\
444309999211549407394364466955272594693335215723483189122521406622`185.146625\
38930872*^-14 + 2.79015700094619551450986557125558964651072389623835966153264\
71097979058864918495322852734833930161810860401642759979945791129010265293160\
171076618304194941745006431248756544592297414115511672`176.9660916015091*^-22*
     I)*GaugeXi*u^22 - (1.792405773149785404278693364515283143905310206668497\
68749802844150591507147753824366785635377822458908575586069928292640963661971\
699776809908402023960118273526353655924146212892614459019613965323268`185.146\
62538930872*^-15 + 5.09506930607566137432236321707542457188914798443526546888\
57034178918281405503339285209341870655078089397255173735615553183800801354013\
59683413991168592119796914217880207716838593440838484741`177.60033915115577*^\
-23*I)*GaugeXi^2*u^22 - (2.96523032251726822218935859265431358603729784279842\
23108441605955324141555232342853390962741537149268177886077443058040223108269\
19287062575422043057332891192074662970611530566062092267254205355766544771543\
37903229`185.14662538930858*^-18 + 2.4262234790836482734868396271787736056614\
99040207269270897954008519918162166825680248063898602622766161774055892172169\
19922860958828636175400666246123434276043534184771796039933020992308797144285\
7623101363307`179.05949775790333*^-24*I)*GaugeXi^3*u^22 + 
  (2.127176886536520988263236173210447158687570434138153056643800540797170007\
87512658388572669465752502831511593286192919498417531608383573227192616778965\
545324645928317287730381574025996156062227967168`184.14245375116832*^-15 + 
    1.53660820341964390654166509721322328358561605879793720490203753872928150\
27056562641571071357816610852357902353983757071595114527392480291108708862254\
48417081609049836888041586242466284622382`176.00121329317932*^-23*I)*u^23 + 
  (2.624350983921581740577392377645208336926714365268902766274242709155509226\
44684864755493551191797008071659716052767579208599227112684587436301914514338\
550454881339213472027218627002530105754939646978`184.14245375116832*^-15 + 
    1.21311173954182413674341981358938680283074952010363463544897700425995908\
10834128401240319493013113830808870279460860845996143047941431808770033312306\
17171380217670923858980199665104961543986`175.80733263901237*^-23*I)*GaugeXi*
   u^23 + (4.7429624354981143006236324947698064601403033437115230234372440006\
92463761355795868383077112560390494123368668918877094167511899725895118028955\
2844310629941870980978389119330067186851532864890916138`184.14245375116832*^-\
16 + 2.2152475243807223366618970509023585095170208627979415082111753990834035\
39369710403704753994376307743017271964075461545790600034841478852036266952681\
99657382474531212182944210373627862542815`175.81182632602645*^-24*I)*
   GaugeXi^2*u^23 + (5.701019469493090823644089820935346779499841879951466356\
87089974069020658321875932288127246921433160894620435574808200647914894588635\
876860421631836942305941058779130274208369680282476462094899584`184.142453751\
16832*^-18 + 1.05487977351462968412471288138207548072239088704663881343389304\
71825731139855763827165495211315751157225104590835531170431428737340375485886\
985488961888446784501486294425914779696564882992`176.40970419216256*^-25*I)*
   GaugeXi^3*u^23 + (6.636330466561826181044256987487794655920740803152666563\
44640064194477016780088184951005080422824543393434518831480090632437195385744\
30371570277264076261564275603279521377694412881315449509093127486`183.6899631\
454395*^-15 - 6.4025341809151829439236045717217636816067335783247383537584897\
44705339594606901100654613065756921188482459314159898779831297719746866787961\
9620259393684045067043743203668399426769428525933`173.67438704686336*^-25*I)*
   u^24 + (2.1763648375733002018543717689959289440983369544427005133463506025\
06891041908846421537869214813400351166362661478693154748862583430588666525568\
13291414625576440278434253099877245387479450577908038346`183.6899631454395*^-\
15 - 5.0546322480909339030975825566224450117947896670984776477040708510831628\
37847553500516799788755464096170362616442025352498392936642263253654180546794\
2382140842402955160790841652712706730999`174.0559210086229*^-25*I)*GaugeXi*
   u^24 - (1.5796147878641772367930226374146054631469749688281846973130491072\
39547248541885265627853391712816410848729683379925173737444612562602841637981\
52152995320014396637793266646398685459948071735756747`183.6899631454395*^-17 \
+ 9.2301980182530097360912377120931604563209202616580896175465641628475147473\
73793348769808309901282262571966516981089774127500145172828550151112302841652\
390936438800507622675432234494272617`175.45662297280344*^-26*I)*GaugeXi^2*
   u^24 - (1.3318638268834950040988859144419577364259294948836966594119576857\
51729867458404972423227798207535108258972691773785029521496779196307671935940\
31855710217490086408425387150037598991996913598749556`183.6899631454395*^-18 \
+ 4.3953323896442903505196370057586478363432953626943283893078876965940546416\
06568261318956338048229648843793579514804654346428640558489785786243953734120\
18616020895262267746449154023536791`175.2084950451424*^-27*I)*GaugeXi^3*
   u^24 - (2.0645148901827113091653347879959127609761352083701583915624669839\
06126648619163297375652506795115630951840680790168076477262744643260490190189\
89783561321385826020566652753871658306777582989640092424`183.2460209326142*^-\
15 - 2.5610136723660731775694418286887054726426934313298953415033958978821358\
37842760440261845226302768475392983725663959511932519087898746715184784810375\
747361802681749728146735977070777141037`172.33961481009337*^-26*I)*u^25 - 
  (8.014585351857222414039131850422025644780723950064267733942946221570831611\
38240265875319832111200500530733111079073909039475047762006654956900977836633\
96940514289553019692708774679166308209071898384`183.2460209326142*^-16 - 
    2.02185289923637356123903302264897800471791586683939105908162834043326513\
51390214002067199155021856384681450465768101409993571746569053014616722187176\
9528563369611820643163366610850826924`172.6478894294286*^-26*I)*GaugeXi*
   u^25 - (2.6045628864477313196541074157990628765986583947212830017456983282\
59857648286318690747967520571993938941703990984437293757900531037033749752487\
135194031241894231341745018146050470780379209401663866`183.2460209326142*^-17 \
- 3.6920792073012038944364950848372641825283681046632358470186256651390058989\
49517339507923323960512905028786606792435909651000058069131420060444921136660\
95637457552020304907017289379770905`173.39755709430497*^-27*I)*GaugeXi^2*
   u^25 + (1.7206427188918689928110449006562332582665864280838982716870134271\
60190748872493827698477643610848748330950614131406044301352408975231510438517\
7815357007840521355165758600363295553359083532213456526145201411952444`183.24\
60209326142*^-20 + 1.75813295585771614020785480230345913453731814507773135572\
31550786376218566426273045275825352192918595375174318059218617385714562233959\
1431449758149364807446408358104907098579661609414716519669772291529084`175.25\
538194633344*^-28*I)*GaugeXi^3*u^25 + 
  (1.325156227979587920584308568274903130917299541520689536232698640821772071\
59176453655231312538650449199887740665646217830412544313226040635423362142359\
43930734821648182767313828498850023106549112325`182.3666149970777*^-16 - 
    9.85005258602335837526708395649502104862574396665344362116690729954667629\
93952324625455585627029556745883989448613827382019964919182565968645569629836\
436992410836528005643691425799120809`171.23778646412094*^-28*I)*u^26 + 
  (7.793558753899471370535090027387457094813135464365493214913863604453694787\
05844615964995681815585630644839007454036538717728038834252065146260486905049\
096033224423074963713748394158728522873757848`182.3666149970777*^-17 - 
    7.77635730475528292784243470249606924891506102630535022723703207858948128\
89962361546412304442391755325697886406800390038436814409880973133141239181449\
818678219081469478139756388788779586`171.3656553904292*^-28*I)*GaugeXi*u^26 + 
  (8.214193255351363962389088446445437137840223968431580783763521240453335835\
92044045005108020085731508185213340963428441171388348286654965342088972033552\
246295179844146136045432452405965447277664109`182.3666149970777*^-18 - 
    1.42003046434661688247557503262971699328014157871662917193024064043807919\
19036605151953551246001972711649179256893984267888461761804351615617095850525\
619062979136616165573346818822298881`171.60434774232718*^-28*I)*GaugeXi^2*
   u^26 + (7.4570667428177137376963427280415606867766540416941728933661521372\
75650788763069750764684079348220910199691522191339684218938380383122062466220\
500280320157132492260184947855184009489387804696973`182.3666149970777*^-20 - 
    6.76204983022198515464559539347484282514353132722204367585828876399085329\
47793357866445482123818917674519901223304686989945056008592150550557599288217\
2336332339838865027302229467728518`172.3241253337145*^-30*I)*GaugeXi^3*u^26 + 
  (1.061370477934196341234863097617709718021079496981749781398812212480928430\
84812865101482476329852790350228977096117563535209228368089065569425249148172\
1791354484528709658966169995886583369945967351`181.23006993883047*^-16 + 
    3.64816762445309569454336442833148927726879406172349763746922492575802825\
90352712824242809491492428424401477573560676808155542562660209618016877640680\
16184904105056592801618200955522993`168.76627772018176*^-29*I)*u^27 + 
  (3.331984202638769850849435950797968685841863922828477775835908066615862939\
42526318792314975107656764102341320148620325028306583944633621912529056243045\
5231704534424312838001836982591473934007919947`181.23006993883047*^-17 + 
    2.88013233509454923253423507499854416626483741715012971379149336244054862\
55541615387560112756441390861369587558074218532754375707363323382644903400536\
96988082188202573264435421806991836`169.16677944813193*^-29*I)*GaugeXi*u^27 - 
  (5.942004025683381260328628551215962178462203637026441933598391037321639917\
93999842562972979769341833476864699671859706167289998581074987557950940478086\
84529527503908926494817234057260393800168749`181.23006993883047*^-19 - 
    5.25937209017265512027990752825821108622274658783936730344533570532621922\
92728167229457597207414713746848812062570312103290599117793894872655910557502\
2928258486541339465679511808233292`170.17707089450596*^-30*I)*GaugeXi^2*
   u^27 - (2.1001133743871362539692116001115469753151575314213524645347453831\
23769671403206094385518017347080609510398250048927810123325968581442320253615\
318040642721076229004406815969706312031310705424617`181.23006993883047*^-20 - 
    2.50446290008221672394281310869438623153464123230446062068825509777439010\
91775317728313141527340339879451815267890624811090761484663759463169481217858\
234678975549587593603786276582537`170.30654180076638*^-31*I)*GaugeXi^3*u^27 - 
  (4.001592410279418826881412978605184968193897242528979244295352335633890984\
05931138162945757099558735111593942452256966857745155127077913042366124994744\
6287491900141331788502307156735498240818771367`181.09158899934576*^-17 + 
    1.30291700873324846233691586726124617045314073632982058481043747348501009\
25125968865801003389818724437286241990557384574341265200950074863577456300242\
9149460860894878314343507176982964`167.60427290222466*^-30*I)*u^28 - 
  (1.495905356163300690143429440741432551069797557633872767350687338401289833\
79499742903406309841540242837990252476332328024532514279927701935588236868260\
281754213889004419108254899023226533778265082`181.09158899934576*^-17 + 
    1.02861869110519615447651252678519434509458479183933204063981905801448165\
19836291209842897413014782450489138413597935190269419895486901208087465500191\
7749574363864377616586979350249709`167.9289392938052*^-30*I)*GaugeXi*u^28 - 
  (3.673946063885993855220069694802453754105112118034001549596006740464927559\
98205823813068775950030647065906685112763067753588993012183483173411882482973\
25930163088222687676881015839544133180517198`181.09158899934576*^-19 + 
    1.87834717506166254295710983152078967365098092422834546551619132333079258\
18831488296234856145505254909588861450917968608318071113497819597377110913393\
676009231662190695202839707436903`168.80023208911157*^-31*I)*GaugeXi^2*u^28 + 
  (1.155294557281091724470536193863397780339030094328351535189430313511936813\
75746622385642292066698092824743788970246842699432392007421712921498762975071\
421389996134468483428324996116163454965487`181.09158899934576*^-21 - 
    8.94451035743648829979576110247995082690943297251593078817233963490853610\
42054706172546934026215499569470768813895088611038433873799140939891004349493\
6952820555342414057278081306519`169.98045284330715*^-33*I)*GaugeXi^3*u^28 + 
  (4.164560174002154073238606225961863749096764501277542240533986606775605128\
35740036120030019349639593207645930954159924093769710769521298386802236788634\
386756635849551715320298302425903482673123198`180.30610859187297*^-18 + 
    4.49281727149396021495488230090084886363151978044765718900150852925865549\
14227478847589666861443877369952558588128912325314707589483016770956745862906\
6032623658258201083943128196493`166.3390582059091*^-32*I)*u^29 + 
  (1.975690422968280446223430475829349890981737927063426073560106210749152382\
49992542477812478883480871019821251023411241198054767217856927173196666469616\
027042362775722402032967972084037229087068932`180.30610859187303*^-18 + 
    3.54696100381102122233280181650067015549856824772183462289592778625683328\
27021693827044473837982008449962546253785983414722137570644486924439536207557\
84468081512564745399551012077576`166.56024611098803*^-32*I)*GaugeXi*u^29 + 
  (1.410209509581019598567521879165061536942199054521704883707774425611450475\
32549248228181661183831755630559471416336353211821585484300288824639537996592\
63801014739782078540385106717281670251245192`180.30610859187303*^-19 + 
    6.47705922435056049295555114317513680569303766975291539833169421838204338\
58039614814602952225880189343409867072130926235579555563785584818541761770323\
0207214884903127420787576118514`166.96820282104343*^-33*I)*GaugeXi^2*u^29 + 
  (9.605601930222381815306774849103267987747894701196430136711501514438950060\
73723717180372249526460968494501003415854254521285553693333801707281010229421\
04652567505224392485078373282174325947112`180.30610859187303*^-22 + 
    3.08431391635740975855026244913101752652049412845376923730080677065811589\
80018864197429977250419137782576127177205202969323597887516945151686553223963\
343200708804910829561313148501`167.8127425803778*^-34*I)*GaugeXi^3*u^29 + 
  (1.595835457231825003499594881625139823809879870770528024739817018230706815\
83306527166185338389443118988761510646830453316708922856008676844255812852909\
157808508486241976012988937483835227977690319`178.73095957171404*^-18 - 
    1.49760575716465340498496076696694962121050659348255239633383617641955183\
04742492949196555620481292456650852862709637441771569196494338923652248620968\
8677541219419400361314376065497`163.7033689623858*^-33*I)*u^30 + 
  (4.732637366500591203762128135673260365700889431636242557696572759423197581\
99962107636702118227502588024491721431939967006676753567919090193686997278113\
34216707628257847433121228331285968175944598`178.73095957171404*^-19 - 
    1.18232033460367374077760060550022338516618941590727820763197592875227776\
09007231275681491279327336149987515417928661138240712523548162308146512069185\
9482269383752158179985033735919`164.12859150237668*^-33*I)*GaugeXi*u^30 - 
  (1.541420164303832889615578235507798620745084352124164889796843836384202426\
59237511328555753108085812861950143040488514709603487956167777666821660549020\
5012174331282453299669400346960182650536804`178.73095957171404*^-20 + 
    2.15901974145018683098518371439171226856434588991763846611056473946068112\
86013204938200984075293396447803289024043642078526518521261861606180587256774\
34024049616343758069291920395`164.87729514915793*^-34*I)*GaugeXi^2*u^30 - 
  (3.304123177988773748289872808984448859354921877351064919829571265999833605\
04477139937223300840562862982740865793897334508039364072696105502774054556223\
07690688305929310163940525165226936748261`178.73095957171404*^-22 + 
    1.02810463878580325285008748304367250884016470948458974576693559021937196\
60006288065809992416806379260858709059068400989774532629172315050562184407987\
78106690293497027652043771617`165.22394066091047*^-35*I)*GaugeXi^3*u^30 - 
  (7.551158179937495234300813057516202221883531651915636534116052444874265009\
39430077642485939464126349467508673724695383392472836980457420474994183542180\
06417519776238133360471128576983246162444034`178.96064093226673*^-19 - 
    4.83098631343436582253213150634499877809840836607274966559301992393403816\
28201590158698566517681588569841460847450443360553449020949480398878221357964\
08952942561916140687560518242`162.76666317149946*^-35*I)*u^31 - 
  (2.737520408635882463773274794325562534980052939004482018281205120613169544\
05109739927695562393413204060243387737644783014675825152709032953142741474270\
97230286809312656335017291871558051820661454`178.96064093226673*^-19 - 
    3.81393656323765722831484066290394640376190134163638131494185783468476697\
06474939598972552513959148870927469090092455284647459753381168735956490545761\
12331270443618005805968830191`163.10465703187484*^-35*I)*GaugeXi*u^31 - 
  (4.912555357975233415520808396150338665291269656639784618156183136032610810\
83488768394608309584862929143644274025676172734973504821593670765641842845469\
33440789599865407268824667014117081284756`178.96064093226673*^-21 - 
    6.96457981112963493866188294965068473730434158037947892293730561116348751\
16171628832906400242881924025171900077560135737182317810522134213485765344433\
3556145037530244538481264644`164.11222839451443*^-36*I)*GaugeXi^2*u^31 + 
  (3.091065533941875068050619994697921706166802226421382855284041983846726337\
16597590402941285531368587042678805190189574118744278397624595235375743536901\
2570651634171937099097832477679032568173`178.96064093226673*^-23 + 
    3.31646657672839758983899188078604035109730551446641853473205029103023214\
83891251825193523925181868583415190513123874160563008481201016292136078735444\
455054525596678311356250697`164.99120834443872*^-37*I)*GaugeXi^3*u^31 + 
  (1.074273349594003304085206891548436628057088980829100666371122189969241750\
99492662758032206233065791754557751169823689565166897173815388959640476453104\
09122902064023707084436439175647096711582768`178.25391149024577*^-19 - 
    1.50968322294823931954129109573281211815575261439773427049781872622938692\
58812996924593302036775496428075456514828263550172952819046712624649444174363\
7779779455059879396486266195`161.40168251706822*^-36*I)*u^32 + 
  (4.586724330341794560662934225763250471777426120006285020783314900449617042\
58613969816556785335660186243961696035257440259264699831981128579745028448962\
9369634918405751135191557124544039996975576`178.25391149024577*^-20 - 
    1.19185517601176788384838770715748325117559416926136916091933057333898967\
83273418624678922660612234022164834090653892276452331172931615229986403295550\
3510352201363062681436525943`161.668632338021*^-36*I)*GaugeXi*u^32 + 
  (2.388587745766481260588016389072996323937156403071519284123649335192859851\
17525410069880143498669185576727076180240489031070116672455141897140251515820\
261599332728404756239706019537385647996796`178.25391149024577*^-21 - 
    2.17643119097801091833183842176583898040760674386858716341790800348858984\
73803634010283250075900601257866218774237542417869474315788166941714301670135\
42362953242282014182753952`162.21351523160547*^-37*I)*GaugeXi^2*u^32 + 
  (1.190831326847171913498020959133621081768073831653303222470877838383948263\
14946849160577731293402263304583112580686116935737881218129253259529495312920\
0200750691525549909202887638022490650874`178.25391149024577*^-23 - 
    1.03639580522762424682468496274563760971790797327075579210376571594694754\
63716016195372976226619333932317247035351210675175940150375317591292524604826\
39220453924896197229882834`163.1935868857915*^-38*I)*GaugeXi^3*u^32 + 
  (2.174019061769246369703048264170501850126284850593901569761829548537471304\
40003971601432025871907584631295106436310188190497720358031845291815512639217\
2435634766538103230778569621867217640396499`176.4145005578331*^-20 + 
    4.57479764529769490770088210828124884289622004362949778938732947342238462\
38827263407858491020531807357804413681297768333857432784990038256513467195041\
75144831971511496863220187`158.73760909907799*^-38*I)*u^33 + 
  (5.865871149908230061052445051663588116816548178574200885707038083915697677\
31998969999195912278795561266733824341589352065592544999774511615426742967594\
561387650704320742081103823926622030598019`176.4145005578331*^-21 + 
    3.61168235155081176923753850653782803386543687654960351793736537375451417\
67495207953572492910946163703529800274708764474097973251307924939352737259243\
48798551556456444892015938`159.20387758582623*^-38*I)*GaugeXi*u^33 - 
  (3.479060834879179133623090528581932801989432594427165638094132075270612873\
05187736423204220008161702741246363947688687949235363633339632449832506937941\
29248237407319582061396322527646396772049`176.4145005578331*^-22 - 
    6.59524603326669975252072249019951206184123255717753685884214546511693893\
14556466697828030533032125023837026588598613387483255502388384671861520212531\
5867561588570307328107258`159.6922695363262*^-39*I)*GaugeXi^2*u^33 - 
  (5.161112000567774115432627155324775906421607274283741479979961052816878591\
76940063349768743817932819695077128420743917997372001932306843161638391809071\
431067038959460121215756236724682481008`176.4145005578331*^-24 - 
    3.14059334917461892977177261438072002944820597960835088516292641196044711\
02169746046584776444301011916112869804094577803563455001137326034219771529776\
946074361360490825147964`160.19876898074637*^-40*I)*GaugeXi^3*u^33 - 
  (1.385711903217401142735737135249799600037953827128675199350333180930384046\
55098230613068454357740998489823471299969377914146188102960384188802210251946\
6494304058481471054271479217305624515649091`176.7954361907092*^-20 + 
    1.34552871920520438461790650243566142438124118930279346746686160983011312\
46713901002311320888391708046413062847440520098193362583820599487209843292659\
3386612705044455790094712`157.78265621501004*^-39*I)*u^34 - 
  (4.893584719498142572310539543376567465625102654647006756150646045958871816\
61471160990274745679035670678522202617563799027748461800597034292517369794697\
874101303408846362079751384105037014880545`176.7954361907092*^-21 + 
    1.06225951516200346154045250192289059819571672839694221115804863933956299\
31616237633403674385572401089273470669031989551205286250384683805691981546836\
3199957398719307202706351`158.1320397092875*^-39*I)*GaugeXi*u^34 - 
  (5.953929398085852900770309089368747814300306913822150502327097576897472130\
05927295813239530981597739216655484635287210953288340641741448863667663449672\
8000958073364635267841311319023273990943`176.7954361907092*^-23 + 
    1.93977824507844110368256543829397413583565663446398142907121925444615850\
92516607852302361921480036771716772526058415702200957500702466079959270650744\
584340046722656097885507`159.30838459458877*^-40*I)*GaugeXi^2*u^34 + 
  (6.736330937002997168430827513181336738017619075663625743812259308973340374\
65243672093016438745156702149323328109992830478192772229982710939349857398596\
92136608027073848224043726635981453986`176.7954361907092*^-25 - 
    9.23703926227829096991697827759035302778884111649514966224390121164837385\
35793370725249342483238270341508440600278170010480750003345076571234622146402\
7825716510602671327881`159.93254556563332*^-42*I)*GaugeXi^3*u^34 + 
  (2.505309418649861843580487758141828279549986971956210402888177764129362629\
83923488489951574871015507229914609522628975175102799169902744626149913013458\
610027269549482869120976213407523409052155`176.17087046939213*^-21 + 
    3.84436776915772681319401857838760406966068911229369562133389031380032321\
33468288578032345395404880132608750992687200280552464525201712820599552264740\
96760363001270165431277`156.35683402577263*^-41*I)*u^35 + 
  (1.004019934502419225413777726077292762868317638771281463876637141032627715\
51141620158771568951038729186304176298651448901784419870570617058365707830763\
714606558468388483557545949866945165363368`176.17087046939213*^-21 + 
    3.03502718617715274725843571977968742341633350970554917473728182668446569\
47474964666867641101635431683638487625805684432015103572527668016262804419532\
34284497106265920077324`156.6512907193264*^-41*I)*GaugeXi*u^35 + 
  (3.975544166913236057456885313738006017935036622788531110302653288831330834\
38372664030136313544972299228159321004865657494157308557392690241892692000225\
0594177673700647799461420978145170808516`176.17087046939213*^-23 + 
    5.54222355736697458195018696655421181667330466989708979734634072698902431\
21476022435149605489942962204905064360166902006288450002007045942740773287841\
6695429906361602796729`157.31515792670143*^-42*I)*GaugeXi^2*u^35 + 
  (1.367016765790704272653801451930874200441920806091636506463068132970926485\
27657149894288069512993471130695795109569766152487285608861065497580020071953\
47491908177726332687830360034956562979`176.17087046939213*^-25 + 
    2.63915407493665456283342236502581515079681174757004276064111463189953538\
67369534492928383566639505811859554457222334288708785715241450448924177756115\
080734757445790609369`158.4565613736393*^-43*I)*GaugeXi^3*u^35 + 
  (2.434896352123203780348331969760829974768282552642712241073238759326126054\
23301348682999778858009681696749279162319391188178380625368794236402593771017\
47515595638281608308364448138493755927487`174.90322905024755*^-22 - 
    1.06787993587714633699833849399655668601685808674824878370385842050008978\
14852302382786762609834688925724653053524222300153462368111586894610986740205\
8243343416701949039757`154.54527099794993*^-42*I)*u^36 + 
  (5.158268821238640223330308273272142419118122052845637787362781466776129606\
21766593201315430352340811477688625379577473194491875971482843126887190148994\
0630920224167588064091733379686119822796`174.90322905024755*^-23 - 
    8.43063107271431318682898811049913173171203752695985881871467174079018248\
54097124074632336393431754676773576738349123422264176590354633378507790054256\
507902697396275557703`155.11658516360527*^-43*I)*GaugeXi*u^36 - 
  (7.277861064650197525317548147655422141941674925381331509656907293000017083\
51416672782431488010932775203099395812748269491714450680149036946396678891160\
209889001443287058624376929490857525098`174.90322905024755*^-24 + 
    1.53950654371304849498616304626505883796480685274919161037398353527472897\
55965561787541557080539711723584740100046361668413458333890846095205770357733\
797095275176711188798`155.2286068288817*^-43*I)*GaugeXi^2*u^36 - 
  (7.969171853336737322449109241993343360122869254826089329094157755210187577\
70967883137232174992826586827180530390650561641456211017479661270832334325552\
6322018818785805149696634623697982359`174.90322905024755*^-26 + 
    7.33098354149070711898172879173837541888003263213900766844754064416537607\
42693151369245509907331960588498762381173150801968849209004029024789382655875\
2242632151271961372`155.86697810235117*^-45*I)*GaugeXi^3*u^36 - 
  (2.467508399907712818871975404248171830510471294586042073761440803237343089\
47146532606721155215671248329742016277919504334537677521950342285343064661611\
38548766137425099579397217782949417936392`174.59966962389515*^-22 - 
    2.88616198885715226215767160539609915139691374796823995595637410945970211\
21222438872396655702255916015472035279795195405820168562463748363813477676231\
95766038289241865939`152.66773168679603*^-44*I)*u^37 - 
  (8.509033353950335165713821134619656079234372886754123650165313016171722927\
72394938274896776383640543115465737808247234999382882233596305083289367621334\
1454930962426975061197765713128186545823`174.59966962389515*^-23 - 
    2.27854893857143599644026705689165722478703716944861049154450587588923850\
95701925425576307133359933696425291010364627951963290970366117129326429744393\
65078451280980420479`153.02744775865116*^-44*I)*GaugeXi*u^37 - 
  (5.796125576267505574663852975723744332759647089403993079791606228185548737\
79636018788007288828750806389998027175570503562722369453522312112474752146051\
41441916388596237096385896621911824578`174.59966962389515*^-25 - 
    4.16082849652175268915179201693259145395893743986268002803779333858034858\
26933950777139343460918139793472270540665842347063400902407692149204784750631\
8840412842613815913`154.45571165292012*^-45*I)*GaugeXi^2*u^37 + 
  (1.337372007137125570797400106785020398275813476643861255773152124130541437\
24436284819518046784681554999239463068631169994813983515759165002023599125365\
1275319051639020659860579642764090247`174.59966962389515*^-26 + 
    1.98134690310559651864371048425361497807568449517270477525609206599064218\
22349500370066354029008637996891557400317067784315905191622710547240373690777\
087638706791134091`154.7703779156832*^-46*I)*GaugeXi^3*u^37 + 
  (5.476256372751362129982147909172701420694993022101708026330180386017443456\
81655571507937926075238272917377991811247700549175926558430597623113794597611\
7848085170200299453592448827774428038285`174.06506566473192*^-23 - 
    7.59516312857145332146755685630552408262345723149536830514835291963079503\
19006418085254357111199778988084303367882093173210969901220390431088099147978\
835948376032680683`151.20711899921068*^-46*I)*u^38 + 
  (2.102698563898690368003187048970283158032529916298201319203738061330568759\
47984575587620880435537213620504993745826463324584476012131555142813821778045\
2814238848440858542405899583915336024237`174.06506566473192*^-23 - 
    5.99618141729325262221122909708330848628167676170686971459080493655062765\
67636645856779755614105088674803397395696389347271818343068729287701130906299\
081011875815274223`151.52016341080224*^-46*I)*GaugeXi*u^38 + 
  (6.473868352601722529506816413334648035782020278434807462398880450756055482\
68658177153292963842541413736810598822706042588366632322848120635640081857798\
51567605987471797014385688544675119808`174.06506566473192*^-25 - 
    1.09495486750572439188205053077173459314708879996386316527310351015272331\
12351039678194564068662668366703229089648905880806158132212550565580206513324\
180010864279310945`152.29329801957954*^-46*I)*GaugeXi^2*u^38 + 
  (1.325371071517867168570981356835682070008946977868195316400994654844939971\
89240874434846615586925227373084401002727978992329510046088852122923969003133\
154943475767292138847475481120314793`174.06506566473192*^-27 - 
    5.21407079764630662800976443224635520546232761887553888225287385787011100\
58814474658069352707917468412872519474518599432410276820059764598000983396781\
8095755441871949`153.65990510139605*^-48*I)*GaugeXi^3*u^38 + 
  (1.374614609283354926332263083344604173561821881939448812515889670544300054\
20182486152097977361654587755279285977863670474919682927511099129498130936224\
129853316704860636468670707929257274584`172.9924009613934*^-24 + 
    1.94747772527473162088911714264244207246755313628086366798675715887969103\
38206773868013937720820456150790847017405664916207941000312920623355922858456\
11178163488017453`150.143692505182*^-47*I)*u^39 - 
  (1.394959607343899016183534075562328791906517286923859143867573629148142839\
47563768920327146431947571675728520208165764013089759674608891171668389697396\
35038799700218974271234606027933650667`172.9924009613934*^-25 - 
    1.53748241469057759543877669155982268879017352864278710630533459911554555\
30163242527379424516437202224308563434793945986479953421299674176333623309307\
45666971174750621`151.0346494862294*^-47*I)*GaugeXi*u^39 - 
  (1.447917341585420341408221457593717073782728363985520286714647734342809319\
37454333185468419507238119927429641106525120695423051574465435676609022949056\
35175129534479945690313319637271848508`172.9924009613934*^-25 - 
    2.80757658334801126123602700197880664909509948708682862890539361577621361\
85515486354345036073494021453085202793971553540528610595416796322000529521344\
0513099084084896`150.27998880325376*^-48*I)*GaugeXi^2*u^39 - 
  (1.210724695581744063032098491292254092087372920786015616102447448283835418\
22249090220536073323584117389059159251166387672443749550832125320268081289550\
529053866190792778620343383775689647`172.9924009613934*^-27 - 
    1.33694123016571964820763190570419364242623785099372791852637791227438743\
74054993502069064796901914977659620378081692162156481235912760153333585486354\
310147575432614`151.03546787721126*^-49*I)*GaugeXi^3*u^39 - 
  (4.246778367663490515975206466293571867809674526902135916418044099810114994\
64632678412018379334383589785132373761595263029413147888581485335562669714820\
253767083428542222484224158203635659916`172.3639876865783*^-24 + 
    4.86869431318682905222279285660610518116888284070215916996689289719922758\
45516934670034844302051140376977117543514162290519852500782301558389807146140\
279454087200436`147.42334059780845*^-49*I)*u^40 - 
  (1.430815041132584068232354618101272346591438354260894620224449575378796829\
39105743867668931112213256879960635015069413080908723179339986807465533865999\
018446081604391126084240077705002740642`172.3639876865783*^-24 + 
    3.84370603672644398859694172889955672197543382160696776576333649778886388\
25408106318448561291093005560771408586984864966199883553249185440834058273268\
641674279368766`147.79315435545556*^-49*I)*GaugeXi*u^40 - 
  (2.088696423178509971351705925999005621473803859004200710069064390855540269\
80453199557883086778311448491566204238253611647996981091697925809610552925560\
056839654739274751397353480126908791`172.3639876865783*^-27 + 
    7.01894145837002815309006750494701662273774871771707157226348403944053404\
63788715885862590183735053632713006984928883851321526488541990805001323803360\
12827477102123`149.890383983738*^-50*I)*GaugeXi^2*u^40 + 
  (2.513172248815528383839621398949063197124129282374660863041645598889611314\
84886189602162969340017921858710945047377275369555777635258197010270773096541\
28944514113401592764667144837865353`172.3639876865783*^-28 - 
    3.34235307541429912051907976426048410606559462748431979631594478068596859\
35137483755172661992254787444149050945204230405391203089781900383333963715885\
7753689385815`149.48781775656593*^-51*I)*GaugeXi^3*u^40 + 
  (1.141291759584516211914082347296928384067449721306482690706226854304720294\
16923260708252565261814285393798192329541903090027231923392487242903439512052\
742895095521155312846842708486753602188`171.93846674129807*^-24 + 
    1.18748641785044611029824216014783053199241044895174613901631534078029941\
08662666992691425439524668384628565254515649339151183536776171111802391986863\
48279367980498`145.95569871071888*^-50*I)*u^41 + 
  (4.246975161791435110791067640085965672486305743354996564167074948963082651\
54617591458177332575630106155717535759001003503779934878021987677402996367206\
20200411556787704515687349976453251569`171.93846674129807*^-25 + 
    9.37489277250352192340717494853550419994008249172431162381301584826552166\
47336844679142832417300013562857094114597231624877764764022403514229410422606\
4431079984604`146.28235332933306*^-51*I)*GaugeXi*u^41 + 
  (1.025612629495647071505462911548316428543307678789430474300538324762163039\
78650389896351584999352758668406654958991321754120660742869192353636998342747\
3906548451324719868216937416850640422`171.93846674129807*^-26 + 
    1.71193694106586052514391890364561381042384115066270038347889854620500830\
39948467289234778093593915520173904142665581427151591826473656293902761903258\
5678718953711`147.1609711446103*^-51*I)*GaugeXi^2*u^41 + 
  (7.178998391671465689668331752305222156398143112348639572502513595611229108\
03628379978346683816002361662399273897835297677882668220171207991181716489272\
565484859912546424445859408853027`171.93846674129807*^-30 + 
    8.15208067174219297687580430307435147820876738410809706418523117240480144\
75945082329689419493304359619875734012693244891198056316541220447156009063136\
03748521606`148.99367135399234*^-53*I)*GaugeXi^3*u^41 - 
  (3.439325249131043995255430780833952118351845528229047860479915917170987497\
71297918710945862927564638149627857274849729939686782412208200435241105145563\
818587655451320958061111257919781486`170.99381008685066*^-26 + 
    2.82734861392963359594819561939959650474383440226606223575313176376261764\
49196826173074822475058734249115631558370593664645675087562312170958076159198\
768556380488`144.90871619943385*^-52*I)*u^42 - 
  (2.304349049147152158587988537572838589663017966727892629570678180946938865\
70128799595355944743288681514123714901130701426895180151859729150570773840803\
8918996125949612875550708037013880461`170.99381008685071*^-26 + 
    2.23211732678655283890647022584178671427144821231531229138405139244417182\
49365915399795912480309527038775498598713626577351848753338667503387954862525\
343597142491`144.9799788414476*^-52*I)*GaugeXi*u^42 - 
  (2.774056628479840560178441698420889384596251423643185731595403932764205624\
38791643893346345499083794796535106990456144474643239104147571469971824270001\
546047608496064905710019725376672292`170.99381008685066*^-27 + 
    4.07604033587109648843790215153717573910438369205404853209261558620240072\
37972541164844709746652179809937867006346622445599028158270610223578004531568\
01874260803`145.16093323757684*^-53*I)*GaugeXi^2*u^42 - 
  (1.799344597919188883123611439763699764768124146355358681111852763669296999\
72950094835677979816844255783968574557248146733540083149604378658264549875395\
7386974033211059658677532552754479`170.99381008685071*^-29 + 
    1.94097158851004594687519150073198844719256366288288025337743599342971463\
03796448173735576069834371338065650955403153545523346742033623915989525967413\
3422583848`146.02671492082513*^-54*I)*GaugeXi^3*u^42 - 
  (7.016152749423386493713543325986665306197615986278887360949365231576898141\
06085939529951516053504575788421432688687966549521443991182763686448922056404\
5285331889106818402198019826987292232`170.0667756753064*^-26 - 
    6.57522933472007813011208283581301512731124279596758659477472503200608754\
63248432960639122035020312207245654786908357359641104854796074816181572463252\
9501311175`142.03858754477773*^-54*I)*u^43 - 
  (2.305506466046186353446589815640982412979276348787864892054456151524675077\
58869010672658559079132900248248226038941702748470887916057074992227433659064\
0722468739040311591486114434704277689`170.0667756753064*^-26 - 
    5.19097052741058799745690750195764352156150747050072625903267765684691122\
07827710232083517396068667532036043252822387389190345937996901170669662470989\
1711561454`142.41925789383012*^-54*I)*GaugeXi*u^43 + 
  (1.024031975445042496639030835304982882358880477623985762170113368061425319\
21114763405036747598221017385352332871674622308137606030875100587172182961288\
10146862642606512600607565562862143`170.0667756753064*^-28 + 
    9.47916357179324764753000500357482730024275277221871751649445485163349005\
53424514336848162201516697232413644200806098710695414321559558659483731468762\
834285135`144.03323217507764*^-55*I)*GaugeXi^2*u^43 + 
  (4.546263193171234098095040207139779291429980385858660311690220929200776000\
36110189684923760859211386844214755853598542436530571176772538447841091278978\
470364828524900942102558770716045`170.0667756753064*^-30 + 
    4.51388741513964173691905000170229871440131084391367500785450231030166193\
11154530636594362953103189158292211524193380338426387772171218409277967366077\
54013578`144.06367182368112*^-56*I)*GaugeXi^3*u^43 + 
  (2.288222850810409713666159071117451723508328405855382189603056390355017031\
87469051654539671612642891016410660546146716395986801416711768748462122924133\
3583086443070461506318567849760703983`169.79215693144144*^-26 - 
    1.49437030334547230229820064450295798347982790817445149881243750727411080\
59829189309236164098868252774374012451570081218100251103362744276404902832557\
488666163`140.60711684169016*^-55*I)*u^44 + 
  (8.309473494255731634258066945089023176247431873328401382606491872149009555\
41760035414751813724390731848367773046718327037343713669898760003925146303539\
314748170455092503375626819122610788`169.79215693144144*^-27 - 
    1.17976602895695181760384261408128261853670624329561960432560855837429800\
47233570507291708499106515348190009830186906224815987713181113902424923288861\
17526276`140.94437931122008*^-55*I)*GaugeXi*u^44 + 
  (1.567477520412968788273671248161090279704549580543540163490194906883124230\
69148781205206412268796243398188293110450405807301941584601492766514016156695\
74139045031490005095911831966068943`169.79215693144144*^-28 - 
    2.15435535722573810171136477353973347732789835732243579920328519355306592\
16687389622010945954890158461912191863819567888794412345808990604428120788355\
18961025`141.93027295122135*^-56*I)*GaugeXi^2*u^44 - 
  (1.149936397226924166086538662868995028474720369879643337329185603909074335\
78666171776975895562194881902977280783116235656642911664703881993573122024420\
45481668128225396761884054953377`169.79215693144144*^-31 + 
    1.02588350344082766748160227311415879872757064634401704723965961597765043\
88898756962862355216614361172339138982771222804187815402766186002108628946835\
8045763`143.74258115744004*^-57*I)*GaugeXi^3*u^44 - 
  (1.744903362576819361843215076208162039436501101472229992051510454922538601\
98912044150107328553103383210229919678059902951680689841253993032129916477540\
257991452980131391733977083394008512`168.9472911276862*^-27 - 
    3.32082289632327178288489032111768440773295090705433666402763890505357956\
88509309576080364664151672831942249892377958262445002451917209503122006294572\
1970359`139.22676546286004*^-57*I)*u^45 - 
  (7.984941431135818724162302717154575843661059618073043115498688288694917508\
81136338675487892568463577099080691432622050361978012369091082645908657241626\
16057103788056786667022654832293241`168.9472911276862*^-28 - 
    2.62170228657100403911965025351396137452601387399026578739024124083177334\
38296823349537129998014478551533355178193124944035528251513586449833162864135\
9450283`139.46360276555893*^-57*I)*GaugeXi*u^45 - 
  (5.151470736883919271405957634621256967165136975708011564949593057672989873\
53276607367567312799873694146514935663909521188524692639668655481350887404205\
9576286460300665003883037095751322`168.9472911276862*^-29 - 
    4.78745634939052911491414394119940772739532968293874622045174487456236871\
48194199160024324344200352137582648586265706419543138546242201343173601751900\
421356`139.91546471776917*^-58*I)*GaugeXi^2*u^45 - 
  (2.594406655789581431307523108038826977780681840591659843260325675776294059\
49832783517381644327767916681355730938668633157759661586008160760126877954640\
40432564704113259503012685184108`168.9472911276862*^-31 - 
    2.27974111875739481662578282914257510828349032520892677164368803550588986\
41997237695249678259143024827420308850602717342639589783924857782463619881857\
3435`140.8911386103566*^-59*I)*GaugeXi^3*u^45 - 
  (1.099165538537888184623315468486195793977414401480471070910588454295131712\
89042931550079878115423371124979286571720699812585982966467292554810976142965\
983155013981388096712377139710937356`167.6366524565283*^-27 + 
    7.21918020939841691931497895895148784289771936316160144353834544576865123\
66324586034957314487286245286830978026908604918358700982428716311134796292548\
25443`136.45407723582906*^-59*I)*u^46 - 
  (3.503451177856261873208327346356370986295449216558448583627502732038740024\
90464604888481545397332162433320401590631997755970371466834900299369524083549\
25564609122889454586461613723105571`167.63665245652834*^-28 + 
    5.69935279689348704156445707285643777070872581302231692910922008876472466\
04993094238124195647857562068550772126506793356598974459812144456159049704643\
35876`136.84798192790686*^-59*I)*GaugeXi*u^46 + 
  (4.154641496700029143347090612926064379784612628971709714308524077361907985\
33147668456160657422250888019716764154689999442212709954441210105067507151861\
105936425531654883850954724306404`167.63665245652834*^-30 - 
    1.04075138030228893802481390026074081030333253976929265661994453794834102\
49607434600005287900913120029909271431796892699900682292661348118081217772152\
26551`138.03546589753222*^-59*I)*GaugeXi^2*u^46 + 
  (7.982109877046275388273638084281907939032119000491941805891192292572531751\
50275483793675181355935496750884849972673538851439415824769139863020825890933\
8226066776359011815431396484561`167.6366524565283*^-32 - 
    4.95595895382042351440387571552733719192063114175853646009497399023019535\
69559212380977561432919619190044149675223298570955629965054038657529608438820\
312`138.4296624556066*^-61*I)*GaugeXi^3*u^46 + 
  (4.434571801196010473053308880632919993215194206390659150024661485547486668\
26614402413892850645531465263307177561239174977895274443819472144052470671836\
78031985084478544564844140889098865`167.62607721473347*^-28 + 
    1.53599578923370572751382531041521017933994029003438328585922243526992579\
50281826815948364784528988358900208090831618067735893826048663044922297083520\
9052`135.1656155488044*^-60*I)*u^47 + 
  (1.578324159366772950356708816715350731425785087539731332848180986883489358\
53525926642067166712758326460876816512472990541469240652170472061195111190130\
80220066389169318673814786761506934`167.62607721473347*^-28 + 
    1.21262825465818873224775682401200803632100549213240785725728086994994141\
71275126433643445882522885546500164282235487948212547757406839245991287171200\
7146`135.51160869366007*^-60*I)*GaugeXi*u^47 + 
  (2.279016247365235510673946894692571047437947286654146831202639919632535364\
20737773979974382456559241736976631399445655659196501419265543996067196728582\
411573066241495270589290942504674`167.62607721473347*^-30 + 
    2.21436463894104029366981680906540597936879263780700565238286071903902345\
73632839574479335959389617084913343471908282340214217643960315144853654834366\
522`136.61357893101638*^-61*I)*GaugeXi^2*u^47 - 
  (5.604386534155332528331864076603572255965487280763475742359663643554493202\
72579495355628651661736688031189901699359381199414925141298624494290484850560\
331641021130854374743490627074`167.62607721473347*^-33 - 
    1.05445935187668585412848419479305046636609173228905031065850510430429688\
44587066464037779028280770040434925462813467781054389354266816735644597540174\
53`137.9005789767011*^-62*I)*GaugeXi^3*u^47 - 
  (5.217557652069086550891416890201869116681980662487630172452747570732486342\
88708810827475401399610774368219590798804895992193910218642559912719358083472\
0087760159124855279611105862597718`166.86845520068925*^-29 + 
    3.19999122757022026565380273003168787362487560423829851220671340681234540\
63087139199892426634435392414375433522565870974449778804268048010254785590668\
56`133.65613673188318*^-62*I)*u^48 - 
  (2.133470282102311444990879313931238246447951794477343419531499824373179521\
66738651544670487548181298691901977972382174417566008370155653004261395254901\
829174770179526837306414612150444`166.86845520068925*^-29 + 
    2.52630886387122652551616005002501674233542810860918303595266847906237795\
23489846736757178921922678221875342254657266558776141161264248429148514940001\
49`133.94185504875352*^-62*I)*GaugeXi*u^48 - 
  (9.301843129591998945744976105079410973208984658346866740086130099926882649\
23292829231184043879373265225001500553806234733450559988740719532376616427339\
69122948052168553135048723737561`166.86845520068925*^-31 + 
    4.61325966446050061181211835221959579035165132876459510913095983133129886\
95068415780165283248728368926902798899808921542112953424917323218445114238263\
6`134.56389408982008*^-63*I)*GaugeXi^2*u^48 - 
  (3.581865965037838760039707068119158894383703797379084624811539900919799405\
23202352061248569147339742773373568369210396585220530322881598073864134070680\
693873915166172187886437647141`166.86845520068925*^-33 + 
    2.19679031640976219610100873915218847159602444226885481387188563396728517\
59556388466745372975584937584239428047528057877196644488055868199259578208697`\
135.6561344758576*^-64*I)*GaugeXi^3*u^48 - 
  (1.594546712364924947127943571689918434795580317338348014609507651600781660\
95939371284776189759153994596161059659174873733895436565496057821588143381308\
3820473815458385970253641724892822`164.36308081626584*^-29 - 
    6.53059434198004135847714842863609770127525633518020104531982327920886817\
61402324897739646192725290641582517392991573417244446539322546959703644062589`\
129.97539627753292*^-64*I)*u^49 - (4.8628695150617499930468417235362716782210\
97384030127510099047524571672386280095820362689269358500034169465297980034501\
10310641517716304760598338206947310991569889113439105358918210219`164.3630808\
1626584*^-30 - 5.155732375247401072481959285765340290480465527773842930515649\
95727015908642649933403207733100462820854598821523617684872982472678862212839\
76561102044`130.38847856575043*^-64*I)*GaugeXi*u^49 + 
  (1.121119305110273834178679433521361852282818020493322057254996744701799678\
19264922501089333455653285389051880136137616553371645047664236616986328738461\
80067460513189112082200284126335`164.36308081626584*^-31 + 
    9.41481564175612369757575173922366487826867618115223491659379557414550789\
6952737914319445560964973250388326306083453375941419066309657799682676375156`\
131.28724080550452*^-65*I)*GaugeXi^2*u^49 + 
  (1.365563595194884510769765393041643819119715909704358261994051934201902229\
36824875734764932692660660113073805148061282959647476834640411782748527164141\
901057206521440780059349186157`164.36308081626584*^-33 + 
    4.48324554369339223694083416153507851346127437197725472218752170197405137\
950130376872354550522141583351825062194450160759115193633793228556317922627`1\
31.87936141141031*^-66*I)*GaugeXi^3*u^49 + 
  (8.324639987149511779078808161264437948456423583079232706476646596938413603\
77418477349535200661674577853331134483132008579707734263486652887223715008997\
809825390401097225975137891355034`165.4388536369476*^-30 - 
    1.30611886839600827169542968572721954025505126703604020906396465584177363\
5228046497954792923854505812831650347859831468344888930786450939194072881252`\
129.6344708795333*^-65*I)*u^50 + (2.91161301580513235503061316838983279219093\
08982979162982265618639166974312945493248725008019559806853812908626575377144\
6161409745899009125364355523961305405857247981553127099668096494`165.43885363\
69476*^-30 - 1.03114647504948021449639185715306805809609310555476858610312999\
14540318172852998668064154662009256417091976430472353697459649453577244256795\
31222041`129.988040346294*^-65*I)*GaugeXi*u^50 + 
  (3.069856721932640829909209289556073575497538376498023619385869760336685195\
71557866142747132246318911705086358845672919293609832499550663821870915371014\
3396492027417786689570661150082`165.4388536369476*^-32 - 
    1.88296312835122473951515034784473297565373523623044698331875911482910157\
939054758286388911219299465007766526121669067518828381326193155993653527504`1\
31.22657734650085*^-66*I)*GaugeXi^2*u^50 - 
  (1.509188201082621464909611257389709950455537041145672083648315742250173936\
62053961130033402683009399012882035863143834924056572298930523804452384342204\
82865859544111399661663140046`165.4388536369476*^-34 + 
    8.96649108738678447388166832307015702692254874395450944437504340394810275\
9002607537447091010442831667036501243889003215182303872675864571126358452`132\
.21273275687872*^-68*I)*GaugeXi^3*u^50 + 0.0130208333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333335`192.96508501085637*Log[9/u] + 
  0.1171875`192.9651240853605*GaugeXi*Log[9/u] + 
  0.0703125`192.9651240853605*GaugeXi^2*Log[9/u] + 
  0.0078125`192.9651240853605*GaugeXi^3*Log[9/u] - 
  0.1264467592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925926`193.9460104136\
9765*u*Log[9/u] - 0.099826388888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
9`193.9460113663943*GaugeXi*u*Log[9/u] - 0.0182291666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666667`193.94600846970494*GaugeXi^2*u*Log[9/u] - 
  0.0008680555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555`193.9459443711\
036*GaugeXi^3*u*Log[9/u] + 0.063223379629629629629629629629629629629629629629\
62962962962962962962962962962962962962962962962962962962962962962962962962962\
96296296296296296296296296296296296296296296296296296296296296296296296296296\
2962962962`192.8685170016576*u^2*Log[9/u] + 0.0499131944444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444445`192.86850707803544*GaugeXi*u^2*Log[9/u] + 
  0.0091145833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`192.8685025708\
048*GaugeXi^2*u^2*Log[9/u] + 0.0004340277777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
777777777778`192.86840283805793*GaugeXi^3*u^2*Log[9/u] - 
  0.0210744598765432098765432098765432098765432098765432098765432098765432098\
76543209876543209876543209876543209876543209876543209876543209876543209876543\
20987654320987654320987654320987654320987654320987654320987655`192.8437323083\
6408*u^3*Log[9/u] - 0.0166377314814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
151`192.843722935209*GaugeXi*u^3*Log[9/u] - 0.0030381944444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444445`192.84371867799229*GaugeXi^2*u^3*Log[9/u] - 
  0.0001446759259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592593`192.8436244767\
4488*GaugeXi^3*u^3*Log[9/u] + 0.005268614969135802469135802469135802469135802\
46913580246913580246913580246913580246913580246913580246913580246913580246913\
58024691358024691358024691358024691358024691358024691358024691358024691358024\
6913580246914`192.51409821018046*u^4*Log[9/u] + 
  0.0041594328703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037038`192.5140938223\
0597*GaugeXi*u^4*Log[9/u] + 0.00075954861111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111`192.51409182934964*GaugeXi^2*u^4*Log[9/u] + 
  0.0000361689814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148`192.5140477276\
9786*GaugeXi^3*u^4*Log[9/u] - 0.001053722993827160493827160493827160493827160\
49382716049382716049382716049382716049382716049382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938271604938271604938271604\
9382716049383`192.4727609670924*u^5*Log[9/u] - 0.0008318865740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407407407407407407\
407407407407407407407407407407`192.47275697760443*GaugeXi*u^5*Log[9/u] - 
  0.0001519097222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222`192.4727551655\
9264*GaugeXi^2*u^5*Log[9/u] - 7.233796296296296296296296296296296296296296296\
29629629629629629629629629629629629629629629629629629629629629629629629629629\
62962962962962962962962962962962962962962962962962962962962962962962962962962\
962963`192.4727150678251*^-6*GaugeXi^3*u^5*Log[9/u] + 
  0.0001756204989711934156378600823045267489711934156378600823045267489711934\
15637860082304526748971193415637860082304526748971193415637860082304526748971\
19341563786008230452674897119341563786008230452674897119341564`192.9845039751\
5427*u^6*Log[9/u] + 0.0001386477623456790123456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901234567901234567901\
235`192.98449101364196*GaugeXi*u^6*Log[9/u] + 0.00002531828703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
03703703703703703703703703704`192.98448512665567*GaugeXi^2*u^6*Log[9/u] + 
  1.2056327160493827160493827160493827160493827160493827160493827160493827160\
49382716049382716049382716049382716049382716049382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938272`192.98435486845548*^\
-6*GaugeXi^3*u^6*Log[9/u] - 0.00002508864271017048794826572604350382128159905\
93768371546149323927101704879482657260435038212815990593768371546149323927101\
70487948265726043503821281599059376837154614932392710170487948265726043503821\
28159905938`192.473425306689*u^7*Log[9/u] - 0.0000198068231922398589065255731\
92239858906525573192239858906525573192239858906525573192239858906525573192239\
85890652557319223985890652557319223985890652557319223985890652557319223985890\
652557319223985890652557319`192.473425306689*GaugeXi*u^7*Log[9/u] - 
  3.6168981481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814815`192.473425306689*^-6*
   GaugeXi^2*u^7*Log[9/u] - 1.72233245149911816578483245149911816578483245149\
91181657848324514991181657848324514991181657848324514991181657848324514991181\
65784832451499118165784832451499118165784832451499118165784832451499118165784\
8325`192.473425306689*^-7*GaugeXi^3*u^7*Log[9/u] + 
  3.1360803387713109935332157554379776601998824221046443268665490887713109935\
33215755437977660199882422104644326866549088771310993533215755437977660199882\
42210464432686654908877131099353321575543797766019988243`191.44530563642897*^\
-6*u^8*Log[9/u] + 2.475852899029982363315696649029982363315696649029982363315\
69664902998236331569664902998236331569664902998236331569664902998236331569664\
902998236331569664902998236331569664902998236331569664902998236331569665`191.\
44530563642897*^-6*GaugeXi*u^8*Log[9/u] + 4.521122685185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851851851851851851851851851\
851851851851851851`191.44530563642897*^-7*GaugeXi^2*u^8*Log[9/u] + 
  2.1529155643738977072310405643738977072310405643738977072310405643738977072\
31040564373897707231040564373897707231040564373897707231040564373897707231040\
56437389770723104056437389770723104056437389770723104`191.44530563642897*^-8*
   GaugeXi^3*u^8*Log[9/u] - 3.48453370974590110392579528381997517799986935789\
40492520739434319681233261480175060421974002220915801162714742961656541903455\
48370239728264419622444313802338493696518387876412567770592461950486641844666\
536`190.78761756997972*^-7*u^9*Log[9/u] - 2.750947665588869292572996276699980\
40368410738781109151479521849892220262590632961003331373701744072114442484812\
85518322555359592396629433666470703507740544777581814618851655888692925729962\
766999804036841073`190.78761756997972*^-7*GaugeXi*u^9*Log[9/u] - 
  5.0234696502057613168724279835390946502057613168724279835390946502057613168\
72427983539094650205761316872427983539094650205761316872427983539094650205761\
316872427983539094650205761316872427983539094650205761`190.78761756997972*^-8*
   GaugeXi^2*u^9*Log[9/u] - 2.39212840485988634136782284930433078581226729374\
87752302567117381932196747011561826376641191456006270821085635900450715265530\
08034489515970997452478933960415441896923378404859886341367822849304330785812\
27`190.78761756997972*^-9*GaugeXi^3*u^9*Log[9/u] + 
  3.4845337097459011039257952838199751779998693578940492520739434319681233261\
48017506042197400222091580116271474296165654190345548370239728264419622444313\
802338493696518387876412567770592461950486641844666536`191.47789380658537*^-8*
   u^10*Log[9/u] + 2.75094766558886929257299627669998040368410738781109151479\
52184989222026259063296100333137370174407211444248481285518322555359592396629\
43366647070350774054477758181461885165588869292572996276699980403684108`191.4\
7789380658537*^-8*GaugeXi*u^10*Log[9/u] + 5.023469650205761316872427983539094\
65020576131687242798353909465020576131687242798353909465020576131687242798353\
90946502057613168724279835390946502057613168724279835390946502057613168724279\
8353909465020577`191.47789380658537*^-9*GaugeXi^2*u^10*Log[9/u] + 
  2.3921284048598863413678228493043307858122672937487752302567117381932196747\
01156182637664119145600627082108563590045071526553008034489515970997452478933\
9604154418969233784048598863413678228493043307858122`191.47789380658537*^-10*
   GaugeXi^3*u^10*Log[9/u] - 3.1677579179508191853870866216545228890907903253\
58226592794494029061930296498197732765634000201901436469337703905605140173041\
40760930884387674511131301254758044881501671625128415251872041995498785622242\
412`192.45111784260303*^-9*u^11*Log[9/u] - 2.50086151417169935688454206972725\
49124400976252828104679956531808383660235512087363939215791067642919494771346\
62319847505032690217875403060588245773430958616143801328986514171699356884542\
0697272549124401`192.45111784260303*^-9*GaugeXi*u^11*Log[9/u] - 
  4.5667905910961466517022072577628133183688739244294799850355405910961466517\
02207257762813318368873924429479985035540591096146651702207257762813318368873\
9244294799850355405910961466517022072577628133183689`192.45111784260303*^-10*
   GaugeXi^2*u^11*Log[9/u] - 2.1746621862362603103343844084584825325566066306\
80704754778828852902926977001051075125149199223273297347371421445495519569593\
64366771774179181586588993996401403808811216218623626031033438440845848253255\
66066306740899836716`192.45111784260303*^-11*GaugeXi^3*u^11*Log[9/u] + 
  2.6397982649590159878225721847121024075756586044651888273287450242182752470\
81831443971361666834917863724448086588004283477534506341090703230620926094177\
1229837073458472635427367937656003499624898801853534`192.07430355684718*^-10*
   u^12*Log[9/u] + 2.08405126180974946407045172477271242703341468773567538999\
63776506986383529593406136616013159223035766245642788852665395875272418482295\
025504902048111924655134531677741554284764161307371183914393790937`192.074303\
55684718*^-10*GaugeXi*u^12*Log[9/u] + 3.8056588259134555430851727148023444319\
74061603691233320862950492580122209751839381469011098640728270357899987529617\
15924678887641850604813567776530739493702456665419628382591345554308517271480\
23444319740616036920601672485`192.07430355684718*^-11*GaugeXi^2*u^12*
   Log[9/u] + 1.8122184885302169252786536737154021104638388589005872956490240\
44085772480834209229270957666019394414456142851204579599641328036389764784826\
51322157494997001169840676013515519688359194532034038206877713050552556174165\
3033`192.07430355684718*^-12*GaugeXi^3*u^12*Log[9/u] - 
  2.0306140499684738367865939882400787750581989265116837133298038647832886516\
01408803054893589873013741326498528144618679598103466416223617869708404687828\
556141313342959433494412918281231038432684523219503`190.98618971739285*^-11*
   u^13*Log[9/u] - 1.60311635523826881851573209597900955925647283671975029999\
72135774604910407379543182012317814786950589419725222194357996827132629601765\
40423454003700917281164194744441658021904935485182398762645676225923`190.9861\
8971739285*^-11*GaugeXi*u^13*Log[9/u] - 2.92742986608727349468090208830949571\
69031243105317179391253465327539401613475687549761623835697909771983846057920\
13199420606828014235421642829050236457643865051272458679866087273494680902088\
309495716903124310532353973092`190.98618971739285*^-12*GaugeXi^2*u^13*
   Log[9/u] - 1.3940142219463207117528105182426170080491068145389133043454031\
10835209600641699407131505896937995703427802193234291999724098489530588296020\
39478582688459231669108212318088861298737841947718490928367471577348120133971\
351`190.98618971739285*^-13*GaugeXi^3*u^13*Log[9/u] + 
  1.4504386071203384548475671344571991250415706617940597952355741891309204654\
29577716467781135623581243804641805817584771141502476011588298478363146205591\
82581522381639959535315208448659359888048894515679`190.11732337980536*^-12*
   u^14*Log[9/u] + 1.14508311088447772751123721141357825661176631194267878571\
22954124717793148128245130008798439133536135299803730138827140590809021144118\
1458818143121494091511728196031547001564638248941599911617548301852`190.11732\
337980536*^-12*GaugeXi*u^14*Log[9/u] + 2.091021332919481067629215777363925512\
07366022180836995651810466625281440096254911069725884540699355514170328985143\
79995861477342958824440305921787403268884750366231847713329194810676292157773\
6392551207366022180882426418`190.11732337980536*^-13*GaugeXi^2*u^14*
   Log[9/u] + 9.9572444424737193696629322731615500574936201038493807453243079\
34537211433154995765225042120985683595912872808816371426600703496647059257288\
53418447774708797636487230843491866419556013912274935202624796981058000956915`\
190.11732337980536*^-15*GaugeXi^3*u^14*Log[9/u] - 
  9.6695907141355896989837808963813275002771377452937319682371612608728031028\
63851443118540904157208292030945372117231807610016506743921989855754308037278\
8387681587759973023543472299106239925365929677119173493855053385241`190.18358\
902609924*^-14*u^15*Log[9/u] - 7.63388740589651818340824807609052171074510874\
62845252380819694164785287654188300866725322927556907568665358200925514270605\
39347429412097254542874766272767448546402103133437642549929439994107836553456\
7768547780309608076`190.18358902609924*^-14*GaugeXi*u^15*Log[9/u] - 
  1.3940142219463207117528105182426170080491068145389133043454031108352096006\
41699407131505896937995703427802193234291999724098489530588296020394785826884\
5923166910821231808886129873784194771849092836747157734812058828397`190.18358\
902609924*^-14*GaugeXi^2*u^15*Log[9/u] - 6.6381629616491462464419548487743667\
04995746735899587163549538623024807622103330510150028080657122397275248539210\
91428440046899776470617152568945631849805865090991487228994577613037342608183\
290135083197987372000637912`190.18358902609924*^-16*GaugeXi^3*u^15*Log[9/u] + 
  6.0434941963347435618648630602383296876732110908085824801482257880455019392\
89907151949088065098255182519340857573269879756260316714951243659846442523299\
274230099234998313971467018694139995335370604819948343365940836578`189.263962\
11042407*^-15*u^16*Log[9/u] + 4.771179628685323864630155047556576069215692966\
42782827380123088529908047838676880417033268297230672304158488755784464191283\
70921433825607840892967289204796553415013144583985265937058999963173978459104\
85534236269350464`189.26396211042407*^-15*GaugeXi*u^16*Log[9/u] + 
  8.7125888871645044484550657390163563003069175908682081521587694427200600040\
10621294571911855862473146423763707714324998275615559566176850127467411418028\
70197931926326988055383117111512173240568302296697358425753676734`189.2639621\
1042407*^-16*GaugeXi^2*u^16*Log[9/u] + 4.148851851030716404026221780483979190\
62234170993724197721846163939050476381458156884376755041070149829703033700682\
14277502931236029413572035559101990612866568186967951812161100814833913011455\
633442699874210750039841`189.26396211042407*^-17*GaugeXi^3*u^16*Log[9/u] - 
  3.5549965860792609187440370942578409927489477004756367530283681106150011407\
58768912911228273587208930893729916219570517503682539244088966858733201484293\
69072358778529312586556883452596470313845329695291079021525930963`188.3297723\
773801*^-16*u^17*Log[9/u] - 2.80657625216783756742950296915092709953864292142\
81342787066064031171061637569228259825486370425333664950499338575556717134335\
83613754447520052527487600282150200883126151999133290415235291951410497594403\
25543309961216`188.3297723773801*^-16*GaugeXi*u^17*Log[9/u] - 
  5.1250522865673555579147445523625625295923044652165930306816290839529764729\
47424290924654032860278321425743357479014704868009152685986382427922006716487\
4717525407430999297375477477147774896504017782158668142691392626`188.32977237\
73801*^-17*GaugeXi^2*u^17*Log[9/u] - 2.44050108884159788472130692969645834742\
49068881983776336579186114061792728321068052022162061239420578217825511804831\
92794290072707612563060915241293565462739305115761871303594165578465471262096\
084864698482985296284`188.3297723773801*^-18*GaugeXi^3*u^17*Log[9/u] + 
  1.9749981033773671770800206079210227737494153891531315294602045058972228559\
77093840506237929770671628274294397899761398613156966246716092699296223046829\
8281797709918295143697604636255359461880296094182837723418107224`188.28389170\
938127*^-17*u^18*Log[9/u] + 1.55920902898213198190527942730607061085480162301\
56301548370035572872812020871793477680825761347407591639166299208642620630186\
57563196915288918070826444601194556046181195555074050230686273306339165330224\
030796166446`188.28389170938127*^-17*GaugeXi*u^18*Log[9/u] + 
  2.8472512703151975321748580846458680719957247028981072392675717133072091516\
37457939402585573811265734125412976377230391593338418158881323571067781509159\
706529189301722183187526526508209716472445432342148230149521761`188.283891709\
38127*^-18*GaugeXi^2*u^18*Log[9/u] + 1.35583393824533215817850384983136574856\
93927156657653520321770063367662626845037806678978922910789210121014173224906\
62663494484837562535033841800718647479299613953201039613107869765814150701164\
49159149915721405298`188.28389170938127*^-19*GaugeXi^3*u^18*Log[9/u] - 
  1.0394726859880879879368529515373804072365344153437534365580023715248541347\
24786231845388384089827172775944419947242841375345771708797943525945380550963\
067463037364120797036716033487124182204226110220149353864110511`187.611718441\
4153*^-18*u^19*Log[9/u] - 8.2063633104322735889751548805582663729200085421875\
27130721071354143585274143049198779381979656530311389034894320338221384308724\
01682586994167405698128737470818971674313450038973805624354371757455436960016\
20850866`187.6117184414153*^-19*GaugeXi*u^19*Log[9/u] - 
  1.4985533001658934379867674129715095115766972120516353890881956385827416587\
56556810211887144111192491644954198093279153470178114820463854511088306057452\
4771206259482748332565929086885314297223397012327095948155378`187.61171844141\
53*^-19*GaugeXi^2*u^19*Log[9/u] - 7.13596809602806399041317815700718815036522\
48192935018528009316122987698036026514771994625910056785316426390385394245403\
34181499145065973862325266940249891050599753689682174251946135863951058760482\
060521880073966`187.6117184414153*^-21*GaugeXi^3*u^19*Log[9/u] + 
  5.1973634299404399396842647576869020361826720767187671827900118576242706736\
23931159226941920449135863879722099736214206876728858543989717629726902754815\
3373151868206039851835801674356209110211305511007467693205545`186.47483711540\
002*^-20*u^20*Log[9/u] + 4.10318165521613679448757744027913318646000427109376\
35653605356770717926370715245993896909898282651556945174471601691106921543620\
08412934970837028490643687354094858371567250194869028121771858787277184800081\
0425433`186.47483711540002*^-20*GaugeXi*u^20*Log[9/u] + 
  7.4927665008294671899338370648575475578834860602581769454409781929137082937\
82784051059435720555962458224770990466395767350890574102319272555441530287262\
385603129741374166282964543442657148611698506163547974077689`186.474837115400\
02*^-21*GaugeXi^2*u^20*Log[9/u] + 3.56798404801403199520658907850359407518261\
24096467509264004658061493849018013257385997312955028392658213195192697122701\
67090749572532986931162633470124945525299876844841087125973067931975529380241\
03026094003698`186.47483711540002*^-22*GaugeXi^3*u^20*Log[9/u] - 
  2.4749349666383047331829832179461438267536533698660796108523865988687003207\
73300552012829485928159935180820047493435336607966123116185579823679477502293\
017769136581239992944561984493152814771966929095593699676454`185.693119590415\
14*^-21*u^21*Log[9/u] - 1.953896026293398473565513066799587231647621081473220\
74540977889384371077955786885685223380468012626461643687960008052890102588667\
06728261765890611860208035019499325578891667594614419627485041844177070476576\
39307`185.69311959041514*^-21*GaugeXi*u^21*Log[9/u] - 
  3.5679840480140319952065890785035940751826124096467509264004658061493849018\
01325738599731295502839265821319519269712270167090749572532986931162633470124\
945525299876844841087125973067931975529380241030260940037`185.69311959041514*^\
-22*GaugeXi^2*u^21*Log[9/u] - 1.699040022863824759622185275477901940563148766\
49845282209545990769018328657205987552368156928706631705777119965224393817480\
51188440633271100774445095833073929999413546862319647490799676073949429719191\
718762081`185.69311959041514*^-23*GaugeXi^3*u^21*Log[9/u] + 
  1.1249704393810476059922650990664290121607515317573089140238120903948637821\
69682069096740675421890879627645476133379698458166419598266172647127035228315\
00807688026419999679298272022416037035089405867981531803475`184.99611039147672\
*^-22*u^22*Log[9/u] + 8.88134557406090215257051393999812378021645946124191247\
91353586083805035434448584402374263849096648391656221800003660404592085757757\
85573529950278118276379554317875263132576179370190739765928110989577489352905\
9`184.99611039147672*^-23*GaugeXi*u^22*Log[9/u] + 
  1.6218109309154690887302677629561791250830056407485231483638480937042658644\
55148062999877861592199666282417963304414668257768522532969539514164833395511\
338875136307656745948693624121787261604263745922845881835`184.99611039147672*^\
-23*GaugeXi^2*u^22*Log[9/u] + 7.722909194835567089191751252172281548014312574\
99296737316118139859174221169118125238037076948666507753532363478292699170365\
96311093787595912611114071968517863633697940283271124958180345790679225996325\
9943731`184.99611039147672*^-25*GaugeXi^3*u^22*Log[9/u] - 
  4.8911758233958591564881091263757783137423979641622126696687482191081034007\
37748126507568154008221215772371635362520428078984433035939881074465370557891\
33946469680086955127383791401808856674301764643397964363`183.9919387533363*^-\
24*u^23*Log[9/u] - 3.86145459741778354459587562608614077400715628749648368658\
05906992958711058455906261901853847433325387676618173914634958518298155546893\
79795630555703598425893181684897014163556247909017289533961299816299718655`18\
3.9919387533363*^-24*GaugeXi*u^23*Log[9/u] - 7.051351873545517777088120708505\
12663079567669890662238419064388567072114980499157826033852866173767948877375\
34974550793816022718824762587572384060674406038049404680728084725809744425533\
113228858518384603558`183.9919387533363*^-25*GaugeXi^2*u^23*Log[9/u] - 
  3.3577866064502465605181527183357745860931793804317249448526875646051053094\
30948370600161204124636990232749406427359561610286796134512504170113526698781\
2399071145086060992726576068774063387251837389706954075`183.9919387533363*^-26\
*GaugeXi^3*u^23*Log[9/u] + 2.037989926414941315203378802656574297392665818400\
92194569531175796170975030739505271148673083675883990515484806771684503291018\
04316416171143605710657880581102903336956463640991308408702361429240193474915\
1818`183.53944814760752*^-25*u^24*Log[9/u] + 1.608939415590743143581614844202\
55865583631511979020153607524612470661296076899609424591057697638855781985909\
05797764566049290898144539082481793982098326774554923687070892348151032954238\
7063915054159012488277`183.53944814760752*^-25*GaugeXi*u^24*Log[9/u] + 
  2.9380632806439657404533836285438027628315319578777593267461016190294671457\
52079824275141053609057366453655730623939616409000946617698441148849335861433\
5849187251950303368635754060177305463845357715993584816`183.53944814760752*^-\
26*GaugeXi^2*u^24*Log[9/u] + 1.3990777526876027335492302993065727442054914085\
13218727021953151918793878929561821083400501718598745930312252678066484004286\
16505604687673754730279115884996129771191920803027400286558597446882655790445\
642`183.53944814760752*^-27*GaugeXi^3*u^24*Log[9/u] - 
  8.1519597056597652608135152106262971895706632736036877827812470318468390012\
29580210845946923347035359620619392270867380131640721726566468457442284263152\
232441161334782585456396523363480944571696077389966072`183.09550593478218*^-27\
*u^25*Log[9/u] - 6.4357576623629725743264593768102346233452604791608061443009\
84498826451843075984376983642307905554231279436362319105826419716359257815632\
992717592839330709821969474828356939260413181695482556602166360499531`183.095\
50593478218*^-27*GaugeXi*u^25*Log[9/u] - 1.1752253122575862961813534514175211\
05132612783151103730698440647611786858300831929710056421443622946581462292249\
57584656360037864707937645953973434457343396749007801213474543016240709221855\
3814308639743393`183.09550593478218*^-27*GaugeXi^2*u^25*Log[9/u] - 
  5.5963110107504109341969211972262909768219656340528749080878126076751755157\
18247284333602006874394983721249010712265936017144660224187506950189211164635\
3998451908476768321210960114623438978753062316178257`183.09550593478218*^-29*
   GaugeXi^3*u^25*Log[9/u] + 3.1353691175614481772359673887024219959887166436\
93726070300479627633399615857530850325364201287321292161776689334948992358323\
35451021787248363164779352008940044666722407132938327821672344021988310668844\
849`182.2160999992457*^-28*u^26*Log[9/u] + 2.47529140860114329781786899108085\
94705174078766003100555003786533947891704138401449937085799636747043382447547\
38117625546044753560698320381814458784357965316142105703214207407851223729031\
75253929475403828`182.2160999992457*^-28*GaugeXi*u^26*Log[9/u] + 
  4.5200973548368703699282825054520042505100491659657835796093871061991802242\
33968960423293928629319025313316508652214794475386071719536063305922055171436\
2844903464538928259439621631042008405915934947682438`182.2160999992457*^-29*
   GaugeXi^2*u^26*Log[9/u] + 2.1524273118270811285372773835485734526238329361\
74182656956851002951990582968556647820616156490151916815865004120102283083517\
17700930288728853431198639823070968878756801235426769671628611456742547369916\
3`182.2160999992457*^-30*GaugeXi^3*u^26*Log[9/u] - 
  1.1612478213190548804577656995194155540698950532198985445557331954197776355\
02789203824208963439748626726583959012944071243823464633414026845789499182785\
2182964617286015078997715845247123852666233728475735`181.0795549409985*^-29*
   u^27*Log[9/u] - 9.16774595778201221414025552252170174265706620963077798333\
47357533140339644957042407174391850506470531046102027337689835038694576322160\
01414127625127251723393118910011904471880930458255673157552943533475`181.0795\
549409985*^-30*GaugeXi*u^27*Log[9/u] - 1.674110131421063099973437964982223796\
48520339480214206652199522451821489786443294830492367727011815752345055876007\
95535094022487850133567799711315449764016630912792195651644304307793336446635\
53146210461`181.0795549409985*^-30*GaugeXi^2*u^27*Log[9/u] - 
  7.9719530067669671427306569761058276023104923562006765072475963072295947517\
35394991928207987000562654873574089333712159568582137071492175142719674023697\
1507766251391407864972877656158744983978721248117`181.0795549409985*^-32*
   GaugeXi^3*u^27*Log[9/u] + 4.1473136475680531444920203554264841216781966186\
42494801984761412213491555367104299372174869427673666880656996474800254442226\
65940505009587781963993851863677307760214824249918423044540137595222633159848`\
180.94107400151378*^-31*u^28*Log[9/u] + 3.27419498492214721933580554375775062\
23775236462967064226195484833264407016056086573990854232323739475373607866906\
31779822810520582934286219331294688304186926113896432823025671760877948454699\
12605126195`180.94107400151378*^-31*GaugeXi*u^28*Log[9/u] + 
  5.9789647550752253570479927320793707017328692671505073804356972304221960638\
01546243946155990250421991155180567000284119676436602803619131357039755517772\
8630824688543555898729658242119058737984040936088`180.94107400151378*^-32*
   GaugeXi^2*u^28*Log[9/u] + 2.8471260738453454081180917771806527151108901272\
14527324016998681153426697048355354260074281071629519597705031904897199845922\
191811247205408114169294177553848794692550280891888487719955177999240044575`1\
80.94107400151378*^-33*GaugeXi^3*u^28*Log[9/u] - 
  1.4301081543338114291351794329056841798890333167732740696499177283494798466\
78311827369715472216439195476088619474069053255940227381051757199248151702937\
4609562336559131870686842173949659917076642522753`180.15559359404102*^-32*
   u^29*Log[9/u] - 1.12903275342143007563303639439922435254397367113679531814\
46718908022209315881409163445122149077151543232278574795281999389001795113566\
50420459067133897995491763412563042422645434785499467137629672849`180.1555935\
9404102*^-32*GaugeXi*u^29*Log[9/u] - 2.06171198450869839898206645933771403508\
02997472932784070467921484214469185522573254986744793966972383293726093104427\
99888426414759868665985186122592335470028437535984686163091663521346853033932\
446072`180.15559359404102*^-33*GaugeXi^2*u^29*Log[9/u] - 
  9.8176761167080876142003164730367335003823797490156114621275816591497472312\
01225359517497520936653515854155282430679999468697213142231742786600583773026\
0477544644570699341099603024826040620663449813`180.15559359404102*^-35*
   GaugeXi^3*u^29*Log[9/u] + 4.7670271811127047637839314430189472662967777225\
77580232166392427831599488927706091232384907388130651586962064913563510853134\
09127017252399749383900979153652077885304395689561405798321997235888084092`17\
8.58044457388203*^-34*u^30*Log[9/u] + 3.7634425114047669187767879813307478418\
13245570455984393815572969340736438627136387815040716359050514410759524931760\
66646300059837118883473486355711299331830587804187680807548478261833155712543\
224283`178.58044457388203*^-34*GaugeXi*u^30*Log[9/u] + 
  6.8723732816956613299402215311257134502676658243109280234893071614048230618\
40857751662248264655657461097908697701475999628088049199562219950620408641118\
2334281251199489538769722117378228434464414869`178.58044457388203*^-35*
   GaugeXi^2*u^30*Log[9/u] + 3.2725587055693625380667721576789111667941265830\
05203820709193886383249077067075119839165840312217838618051760810226666489565\
737714077247595533527924342015918154819023311369986767494201354022114994`178.\
58044457388203*^-36*GaugeXi^3*u^30*Log[9/u] - 1.53775070358474347218836498161\
90152471925089427669613652149652993005159641702277713652854539961711779312780\
85455988229307462610087152427095965754519287592426057694530308676004534833296\
7652770583358`178.81012593443472*^-35*u^31*Log[9/u] - 
  1.2140137133563764254118670907518541425204017969212852883276041836583020769\
76495608972593779470661456261535330623148602084838902700383495075762437778384\
9413889929167344542178983169736553410082039493`178.81012593443472*^-35*
   GaugeXi*u^31*Log[9/u] - 2.216894606998600429012974687459907564602472846551\
91226564171198754994292317447024247169298859859918099932538635531483858970582\
2322439425790522712464876849492943587080307702249100560588014014981125`178.81\
012593443472*^-36*GaugeXi^2*u^31*Log[9/u] - 1.0556640985707621090537974702190\
03602191653736453291555067481898833306153892604877367472851713618657618726374\
45491182789985991539163782180501081545946516642521123194300366773766693361334\
000713387`178.81012593443472*^-37*GaugeXi^3*u^31*Log[9/u] + 
  4.8054709487023233505886405675594226474765904461467542662967665603141123880\
31961785516517043738034931035244017049963216585820656522351334674892982872773\
7263314302954072146125141713540523914908073`178.10339649241376*^-37*u^32*
   Log[9/u] + 3.7937928542386763294120846585995441953762556153790165260237630\
73932193990551548778039355560845817050817297908197339381515121570938698422111\
75761805745294184060286479516943093224054267294065063734`178.10339649241376*^\
-37*GaugeXi*u^32*Log[9/u] + 6.92779564687062634066554589831221113938272764547\
47258301303499610935716349202195077240405893706224406228918323603588705928306\
94757623205595383476452740154665448709625961569528439251837543796816`178.1033\
9649241376*^-38*GaugeXi^2*u^32*Log[9/u] + 3.298950308033631590793117094434386\
25684891792641653610958588093385408173091439024177335266160505830505851992017\
15994621870622355988681931406587983108286450787850998218864616802091675416875\
22294`178.10339649241376*^-39*GaugeXi^3*u^32*Log[9/u] - 
  1.4562033177885828335117092628967947416595728624687134140293232000951855721\
30897510762580922344859070010680005166655520177521411067379192325725146325082\
9473731606955779438219739913194098156032749`176.2639855600011*^-38*u^33*
   Log[9/u] - 1.1496341982541443422460862601816800592049259440542474321284130\
52706725451682287508496774412377520318429484214605254358034885324526878309730\
835641835591800557758443877324069979466831113012318375`176.2639855600011*^-38*
   GaugeXi*u^33*Log[9/u] - 2.099332014203220103231983605549154890722038680446\
88661519101513972532473785461197203758805738503710321905813101829056684631233\
1744734304725873780743254592322863245341200475614678561162892059641`176.26398\
55600011*^-39*GaugeXi^2*u^33*Log[9/u] - 9.99681911525342906300944574071026138\
43906603830804124532905482844063082754981522477980383685001766819955149096109\
07461172915865451115736789875146396450439632682120672383217212755053156628855\
4`176.2639855600011*^-41*GaugeXi^3*u^33*Log[9/u] + 
  4.2829509346723024515050272438141021813516848896138629824391858826328987415\
61463266948767418661350205913764721078398588757415914904056448016838665662008\
66874459028111159947639409211591122236257`176.64492119287723*^-40*u^34*
   Log[9/u] + 3.3812770536886598301355478240637648800144880707477865650835678\
02078604269653786789696395330522118583616130042956630464808486248608465616855\
39894657527000164046601140389432346902009150885975993`176.64492119287723*^-40*
   GaugeXi*u^34*Log[9/u] + 6.174505924127117950682304722203396737417760824843\
78416232651511683919040545474109422820016877952089182075920887732519660680097\
57198067786055111198331017421260683686505896341608192975379178224`176.6449211\
9287723*^-41*GaugeXi^2*u^34*Log[9/u] + 2.940240916251008547943954629620665113\
05607658325894483920310243659009066926416242582295246132358137705750438517967\
8665050857607485622275526433866587191305774318270785995063886104427399008487`\
176.64492119287723*^-42*GaugeXi^3*u^34*Log[9/u] - 
  1.2237002670492292718585792125183149089576242541753894235540531093236853547\
31846647699647833903242915975361348879542453930690261401158985147668190189145\
3339270257946033141361125977474032063893`176.02035547156015*^-41*u^35*
   Log[9/u] - 9.6607915819675995146729937830393282286128230592793901859530508\
63081726484725105113418272372920338810331800122733229899452817853167044619586\
8541330722000046870457468682694956257716900253136`176.02035547156015*^-42*
   GaugeXi*u^35*Log[9/u] - 1.764144549750605128766372777772399067833645949955\
36690352186146195405440155849745549377147679414882623450263110780719903051456\
4491373365315860319952314783464590962471597038331662656439405092`176.02035547\
156015*^-42*GaugeXi^2*u^35*Log[9/u] - 8.4006883321457387084112989417733288944\
45933095025556683437435533114544769326178359494149889495946791592869671941939\
0430024503071017779300755253331062608736409093451028430396745840782828814`176\
.02035547156015*^-44*GaugeXi^3*u^35*Log[9/u] + 3.3991674084700813107182755903\
28652524882289594931637287650147525899125985366240688054577316397896988820448\
19133206237202969517055877495874352275052540370535284942945365037809054929834\
223997`174.75271405241554*^-43*u^36*Log[9/u] + 2.6835532172132220874091649397\
33146730170228627577608384986958573078257356868084753727297881366760780647722\
25631478608318133829254640128321857059252005555685751270746340819322938102500\
703155`174.75271405241554*^-43*GaugeXi*u^36*Log[9/u] + 
  4.9004015270850142465732577160344418550934609720982413986718373943168177821\
06937376371587435539302295095840641966131108418096012476037125877389777645318\
8429571971179766584398101740456650141`174.75271405241554*^-44*GaugeXi^2*u^36*
   Log[9/u] + 2.3335245367071496412253608171592580262349814152848768565103987\
59198484658146160655415041635971096330998019353317205289722902863083827202798\
757036973961353789141484750789733242940021745245`174.75271405241554*^-45*
   GaugeXi^3*u^36*Log[9/u] - 9.1869389418110305695088529468341960131953772835\
99019696351750069997637798287136994742100855129451321136346463059628032512689\
650158851239847358785203793798250944403928784805650133238762811`174.449154626\
06318*^-45*u^37*Log[9/u] - 7.252846533008708344349094431711207378838455750209\
75239185664479210339826180563446953323751720746156931816826031023265724686025\
0125408873563704304108258261777061371522724846565894662181166`174.44915462606\
318*^-45*GaugeXi*u^37*Log[9/u] - 1.324432845158111958533312896225524825700935\
39786438956720860470116670750867755064226259119879440602570157855188273813741\
0296219588118142129024264228464552150593815669367145894641633963517`174.44915\
462606318*^-45*GaugeXi^2*u^37*Log[9/u] - 6.3068230721814855168252995058358325\
03337787608878045558136212862698607184178812582202815232354314408102755008965\
4197019537915218481816291858298296593550102409229317588911709268649236358`174\
.44915462606318*^-47*GaugeXi^3*u^37*Log[9/u] + 2.4176155110029027814496981439\
03735792946151916736584130618881597367799420601878156511079172402487189772722\
75343674421908228675004180295785456810136941942059235379050757494885529822072\
706`173.9145506668999*^-46*u^38*Log[9/u] + 1.90864382447597588009186695571347\
56260101199342657243136464854716061574373172722288245361887388056761363600685\
0269280453864743424352865093781692213375217415185825566387495962260385846873`\
173.9145506668999*^-46*GaugeXi*u^38*Log[9/u] + 3.4853495925213472592981918321\
72433751844566836485235703180538687280809233361975374375239996827384278162048\
82074404773002709531470557405823427437954859092671208898860359775235432008937\
77`173.9145506668999*^-47*GaugeXi^2*u^38*Log[9/u] + 
  1.6596902821530225044277103962725875008783651602310646205621612796575282063\
62845416369161903251135370553356581306689395250997768907416218206797323594567\
1079581376136207608344544381377988939053108335754157`173.9145506668999*^-48*
   GaugeXi^3*u^38*Log[9/u] - 6.1990141307766737985889695997531686998619279916\
32267001586875890686665181030456811566869672826890230186468598555754407903299\
359081546045780943849665178001518855873096346022705892873659`172.8418859635614\
*^-48*u^39*Log[9/u] - 4.89395852429737405151760757875250160515415367760442131\
70422704400157883008135185354475286890738607080419488935966482167657626519064\
837203533767234198773696201493734971152810835996371`172.8418859635614*^-48*
   GaugeXi*u^39*Log[9/u] - 8.936793826977813485379979056852394235498889324321\
11718764240689046361341887685993429548717135226737990268928395909674365921875\
565531809803660097320151519669766407334255833937005151123`172.8418859635614*^\
-49*GaugeXi^2*u^39*Log[9/u] - 4.255616108084673088276180503263044874047090154\
43862723221066994783981591375088568299785103397727018090604251617099844936153\
27407882467133507623681911977127131733682583611139857388148689587315662399369\
6`172.8418859635614*^-50*GaugeXi^3*u^39*Log[9/u] + 
  1.5497535326941684496472423999382921749654819979080667503967189726716662952\
57614202891717418206722557546617149638938601975824839770386511445235962416294\
50037971396827408650567647321841`172.2134726887463*^-49*u^40*Log[9/u] + 
  1.2234896310743435128794018946881254012885384194011053292605676100039470752\
03379633861882172268465177010487223399162054191440662976620930088344180854969\
34240503734337427882027089990927`172.2134726887463*^-49*GaugeXi*u^40*
   Log[9/u] + 2.2341984567444533713449947642130985588747223310802792969106017\
22615903354719214983573871792838066844975672320989774185914804688913829524509\
15024330037879917441601833563958484251287780620333407227596691`172.2134726887\
463*^-50*GaugeXi^2*u^40*Log[9/u] + 1.0639040270211682720690451258157612185117\
72538609656808052667486959953978437721420749462758494317545226510629042749612\
34038318519706167833769059204779942817829334206459027849643470371723968289155\
99842`172.2134726887463*^-51*GaugeXi^3*u^40*Log[9/u] - 
  3.7798866651077279259688839022885174999158097509952847570651682260284543786\
77107811931018093187128189138090608875460004819084975049723198646916981503157\
3179993023616441134284792029717433637514114773424`171.78795174346607*^-51*
   u^41*Log[9/u] - 2.98412105140083783629122413338567171045984980341733007136\
72380731803587200082430094192248104108906756353346912174684248571723487234656\
831423028801340715668415544960348263909046339250605503300616926387`171.787951\
74346607*^-51*GaugeXi*u^41*Log[9/u] - 5.4492645286450082227926701566173135582\
31030075805559260757565177111959401754182886765540958141626451160176392657985\
81930440168027763298660768352024482633944979516667229167034759238489317886359\
0916992`171.78795174346607*^-52*GaugeXi^2*u^41*Log[9/u] - 
  2.5948878707833372489488905507701493134433476551455044098845548462437901913\
11515660364543313400774500552464948884755152049715085846491898384611200116583\
97116656912698680555730837732613960898266234142`171.78795174346607*^-53*
   GaugeXi^3*u^41*Log[9/u] + 8.9997301550183998237354378625917083331328803595\
12582754917067204829653282564542409359566888540781402709739544941571440045440\
41678505523487361186072180313809357705153360340114095945653181845574161272`17\
0.8432950890187*^-53*u^42*Log[9/u] + 7.10505012238294722926481936520398026299\
96423890888811223029477932865683809720071652838685962164063705603206933749248\
21088505592198727817005483047938265635337034514368634264058652202525119833480\
22057`170.8432950890187*^-53*GaugeXi*u^42*Log[9/u] + 
  1.2974439353916686244744452753850746567216738275727522049422774231218950956\
55757830182271656700387250276232474442377576024857542923245949192305600058291\
98558328456349340277865418866306980449133117071`170.8432950890187*^-53*
   GaugeXi^2*u^42*Log[9/u] + 6.1783044542460410689259298827860697939127325122\
51200975915606776770929026932180143725103127144701191791583211630369409642178\
77582498071043955047646805707420611696901620370787708887176097376824367`170.8\
432950890187*^-55*GaugeXi^3*u^42*Log[9/u] - 2.0929605011670697264501018285096\
99612356483804537809943003969117402244949433614513804550439195530558769706870\
91664452094080009692675703136595624667948910188222722128688451189324638523995\
77804050262`169.91626067747438*^-54*u^43*Log[9/u] - 
  1.6523372377634760998290277593497628518603819509509025865820808821596670653\
42327247740434557259629388502400161249982516532210602836913445815228615799596\
6593807057010159614567578260936104929845302838`169.91626067747438*^-54*
   GaugeXi*u^43*Log[9/u] - 3.017311477655043312731268082290871294701567040866\
86559288901726307417464105990193065644571325671453552612203358692459540664544\
8658711509749547907112306943216940845333494834079508518766987189142257`169.91\
626067747438*^-55*GaugeXi^2*u^43*Log[9/u] - 1.4368149893595444346339371820432\
72045095984305174697901375722506225797448123762824122117006312721207393391444\
56520218828887878507557690940454662243443187772235278349214039718071834226999\
389959155`169.91626067747438*^-56*GaugeXi^3*u^43*Log[9/u] + 
  4.7567284117433402873865950647947718462647359194041135068272025395505567032\
58214804101250998171660360840242888446919365774545674833538707649900560635202\
50427778913928837389066646905736354041001142`169.64164193360946*^-56*u^44*
   Log[9/u] + 3.7553119040079002268841539985221882996826862521611422422320020\
04908334239414380108500987630135521337505454911931778446664115006447530558670\
97412681726513495614932049082149263142294002384769211428`169.64164193360946*^\
-56*GaugeXi*u^44*Log[9/u] + 6.85752608557964389257106382338834385159447054742\
46945292932210524413060024088680242191948028561693989230046217884649895605578\
37860707976703517970709788507311229193939760986544337542652243611687`169.6416\
4193360946*^-57*GaugeXi^2*u^44*Log[9/u] + 3.265488612180782805986220868280163\
73885450978448794977585391478687681238209946096391390228707436638043952601037\
54595188383608751717657031921514146237088130053472352094099935925416869772588\
62708`169.64164193360946*^-58*GaugeXi^3*u^44*Log[9/u] - 
  1.0570507581651867305303544588432826325032746487564696681838227865667903785\
01825512022500221815924524631165086321537636838787927740786379477755680141156\
1120617309198418608645925486794141200911136`168.7967761298542*^-57*u^45*
   Log[9/u] - 8.3451375644620005041870088856048628881837472270247605382933377\
88685187198698622463335528066967825194456566470959507659253588903216734574824\
386948482811411013665156646269983625384311164105982476`168.7967761298542*^-58*
   GaugeXi*u^45*Log[9/u] - 1.523894685684365309460236405197409744798771232761\
04322873182690054251244497974844982648773396803764420511213817521444212456840\
841349066148967066015773077940249537643105799700985278725605413593`168.796776\
1298542*^-58*GaugeXi^2*u^45*Log[9/u] - 7.256641360401739568858268596178141641\
89891063219544394634203285972624973799880214203089397127636973431005780083435\
44863074686114928126737603364769415751400118827449097999857612037488383530282`\
168.7967761298542*^-60*GaugeXi^3*u^45*Log[9/u] + 
  2.2979364307938841968051183887897448532679883668618905830083104055799790836\
99620678309783090904183749198184970264212253997365060306057346690773217698165\
46100376286922143666215771452046547845894`167.4861374586963*^-59*u^46*
   Log[9/u] + 1.8141603401004348922145671490445354104747276580488609865855082\
14931562434499700535507723492819092433577514450208588621576867152873203168440\
08411923539378500297068622744999644030093720958825706`167.4861374586963*^-59*
   GaugeXi*u^46*Log[9/u] + 3.312814534096446324913557402603064662606024419045\
74614941701500117937488039075749962279942166964705261980899603307487418384436\
61162840467166753481689799552228160357196912978475060592522915999`167.4861374\
586963*^-60*GaugeXi^2*u^46*Log[9/u] + 1.5775307305221172975778844774300307917\
17154485259879118770007143418749943043217856963237819842689072676099521920511\
844849449698150611450817464451509038073915626683676043475165479075834424571`1\
67.4861374586963*^-61*GaugeXi^3*u^46*Log[9/u] - 
  4.8892264484976259506491880612547762835489114188550863468261923522978278376\
58767400659112959370603721698265894179175008505032043204377333384623867442905\
236178218870683907791824924511628677572`167.47556221690147*^-61*u^47*
   Log[9/u] - 3.8599156172349678557756747852011391712228248043592786948627834\
36024600924467447947888773388976792411867052021720401322503972665687666315829\
966211139135712772278055803085098809150930233166504`167.47556221690147*^-61*
   GaugeXi*u^47*Log[9/u] - 7.048541561907332606199058303410775877885158338395\
20457322769149187101038381012233962297749291414266514852977879377632805073269\
386443414195037308121059564941024688450998148478192778564317362`167.475562216\
90147*^-62*GaugeXi^2*u^47*Log[9/u] - 3.35644836281301552676145633495751232280\
24563516167640824893769008909573256238677807728464251972107929278713232351315\
84786063187554492448547796705338378880671546135480943564181870374115797`167.4\
7556221690147*^-63*GaugeXi^3*u^47*Log[9/u] + 1.018588843437005406385247512761\
41172573935654559480965558879007339538079951224320847064853320220910868713872\
79539947934385483423342452777884633057172719242037955980591474566301926065893\
0783`166.71794020285728*^-62*u^48*Log[9/u] + 8.041490869239516366199322469169\
03994004755167574849728096413215838458525930718322476827789370165085805635837\
85841694218832763868493048246457629398731994016089126162564272891857311046524\
302`166.71794020285728*^-63*GaugeXi*u^48*Log[9/u] + 
  1.4684461587306942929581371465439116412260746538323342860891023941397938299\
60442154088120311023779721905943703915370068343902644555090446239661058585540\
7602938014342729128093295682886756612`166.71794020285728*^-63*GaugeXi^2*u^48*
   Log[9/u] + 6.9926007558604490140863673644948173391717840658682585051862018\
76856161095049724543276763385827522485266398590073190801637631640738525934474\
57646945495600139905444891863242537889661274124`166.71794020285728*^-65*
   GaugeXi^3*u^48*Log[9/u] - 2.0787527417081742987454030872681871953864419297\
85325827732224639582409794922945323409486802453487976912528016232642435588874\
168029071995486659807586269233068970608283974401286107360386342`164.212565818\
43383*^-64*u^49*Log[9/u] - 1.641120585559084972693739279422253048989296260356\
83617978859839967032352230758841321801589667380629756252211807840192283332171\
1601898943805257742831265184001818901276821895752190021357639`164.21256581843\
383*^-64*GaugeXi*u^49*Log[9/u] - 2.996828895368763863179871727640636002502193\
17108639650222265794722406904073559623283289859392608106511417082431708177213\
041356031651111477481848690926685774245190667941389659095569117482`164.212565\
81843383*^-65*GaugeXi^2*u^49*Log[9/u] - 1.42706137874703041103803415601935047\
73819967481363792867726942605828900193979029680156659971076576500543670591986\
103676811493144364338641784849937663175513059294793711494745671217577023`164.\
21256581843383*^-66*GaugeXi^3*u^49*Log[9/u] + 4.15750548341634859749080617453\
63743907728838595706516554644492791648195898458906468189736049069759538250560\
32465284871177748336058143990973319615172538466137941216567948802572214720772\
7`165.2883386391156*^-66*u^50*Log[9/u] + 3.2822411711181699453874785588445060\
97978592520713672359577196799340647044615176826436031793347612595125044236156\
8038456666434232037978876105154856625303680036378025536437915043800427153`165\
.2883386391156*^-66*GaugeXi*u^50*Log[9/u] + 5.9936577907375277263597434552812\
72005004386342172793004445315894448138081471192465665797187852162130228341648\
63416354426082712063302222954963697381853371548490381335882779318191138235`16\
5.2883386391156*^-67*GaugeXi^2*u^50*Log[9/u] + 2.8541227574940608220760683120\
38700954763993496272758573545388521165780038795805936031331994215315300108734\
1183972207353622986288728677283569699875326351026118589587422989491342435154`\
165.2883386391156*^-68*GaugeXi^3*u^50*Log[9/u], 
 (0.0136956620378105907159152036723607287198135396842169670077202710592162710\
54848260751473956919601467570092646541523001205785562431689363705736580172163\
68373366242945513990672267635109515676344450475117065063563791`192.1632093617\
2372 + 0.61086523819801535192329176897101444970500516098960390963401700405985\
31901112073052887845493720783187743065723775826707369349142296348354339465976\
6269164910617088857552537693465941437534335118568090760419449102301`192.91464\
7342051*I) + (1.2803964402453414267286606181299138953475219856628733788853063\
83416382840793817319613823391612029371875717719197377510436722662492832752898\
90337435825500263788957338761234179033614885326786865904427075222970012243`19\
2.91449525468116 - 1.32535940073319402247642767732104027927068084036137276822\
38047498798600464019944212962021919412056380549687239977909731167427156946541\
51879009136000304202971424338605827380313591407975075306590361254891243404630\
35`192.91451216741123*I)*GaugeXi + (0.734719265752659213144666914047986461169\
57414928603015153281438002578650262725061441427032074826783966687803677039333\
71966139470455503961008918692591388903508973124831492080817075983642069734760\
2900812727765728496`192.9143392491415 - 1.17809724509617246442349126872981358\
15739385247656646828656042221154311523573283744855130595032939004933055324424\
80864992660191728581468336897009778048180419043856538513226945414584866733605\
85809889323666080411588`192.9145855729653*I)*GaugeXi^2 + 
  (0.081635473972517690349407434894220717907730461031781127948090486669531833\
62525006826825225786091864885187533741893259302184599411617226623343242991768\
209892787747916479435645352306648491188594178100090303085080944`192.914279421\
64836 - 0.1472621556370215580529364085912266976967423155957080853582005277644\
28894044666046810689132437911737561663191555310108124082523966072683542112126\
22225602255238048206731415336817682310834170073226236165458260051449`192.9145\
9775278656*I)*GaugeXi^3 - (1.458055806201327047456003743129709281130351388115\
11421053556172713825032687972691727137658469011960415681846714444503127052472\
23393515083826307718750299993097356413726308853956227921295191598347690311308\
6683551103`193.92687978506353 + 1.0346226963428191563204760640632583524393552\
19344743328097892391052762260731506619002259347138373719967693348900424617674\
23822650649213570893385799566499795288715230214851167827111626220727808705727\
133656849682449`193.9268560925684*I)*u - 
  (1.236300942132924481552103102882650870330793372491197828485705676400045247\
57908233586295583544358105753593872371068726187031753538926868675850439573138\
860959430426450558422409224250840032939926962155995534891875461`193.926916991\
1382 - 0.64768077710727074143652587111882112412919073988853093097356713600096\
04136223738169914568324815562531647223702664101977679555452211530063194746292\
1825565474426600909235391527670362015242877636874649801784014115166`193.92691\
2478949*I)*GaugeXi*u - (0.254568223652718558358261809023047439196009352359891\
30864773209423062671196740020025353995639202803663216765642886893953074824940\
74386476180684610918674901884406055500634455970009950224081987625576026488904\
9570769`193.92693458441556 - 0.3913355432206035848258587894970561318422689312\
58965004609292143225843449914992179950627601941487672964790147929388898440848\
92942835981644987203912766183770864072549369594459876618733420433435332683143\
393709581163`193.92693427364216*I)*GaugeXi^2*u - 
  (0.007221306484003144951005766203417016516929859738983311635216086519027881\
53337778991435595695305220424033339331892134987055039895398618066372132087425\
459536495599629596344114729298959731766861187217793831659569946`193.926519930\
04446 - 0.0368155389092553895132341021478066744241855788989270213395501319411\
07223511166511702672283109477934390415797888827527031020630991518170885528031\
55556400563809512051682853834204420577708542518306559041364565012862`193.9268\
498548559*I)*GaugeXi^3*u + (0.53229877863381011065907673855050457506194087312\
94371087573365330529525414463108460705480941524038567252970666789290611180342\
15082371398671755443564110975699916268767929091974003941010244382050894287963\
6470584045`192.83873118729457 + 0.0470042014263229818785221407051729248563933\
16269103326627964726068841630017857655373473563105825222817393009444480412598\
24753401283338484458877279882194547003708288208252683382392939234877844874938\
035322453889878`192.4612872901579*I)*u^2 + 
  (0.634059011497300174473388174512456433079771262548946764598084301113348189\
19569177914713944541810393282064217136872246217272307439048075922023104360140\
65132875136402776498976453142655743453715017141971813556677004`192.8387004805\
6568 - 0.41811392388813811197180170124448341457673313319470718988404722890728\
66670162213196355960218575379812096707745830936943368690797483221074129052884\
1756281711824283475850847197307200367617902118915746149818346889901`192.83869\
98009822*I)*GaugeXi*u^2 + (0.169662101795495081648266706980659522067140478649\
08145679300184958444915845283590259590578066514982078521963068357027223450992\
71728551262781700330150695475633561052441675252676362999803399018504146037935\
8105032298`192.8387240411494 - 0.11805970656393935093904392633200967508249634\
71481023925055326761938592753953765606761620436751468328137099197731228413124\
39616049961047994023533290836425487595154990693985609209659883925175201250458\
14746243976431`192.83872369225313*I)*GaugeXi^2*u^2 + 
  (0.010133126235828732969330043595535668752292090363318816311435203753341101\
26051605545100513897035326261399385715328783542910235997082025082568782093095\
445817630515864180888106747365529248599479976324946298545834355`192.838597360\
5361 - 0.00715857701013299240535107541762907558248052923034692081602363676632\
64045716157106088529439379540427981364051450497969226984560261285332277415616\
9135966776296294010049443801095304001221105489670719813598665419167`192.83859\
62137202*I)*GaugeXi^3*u^2 - (0.2376996350453817311879474247361781958369834862\
85935936243495707905570690831131632243550739512157587096645532106628760920117\
22982539225733463985956412168500258047789585850552266511970314671062752624405\
178410335895`192.8089664956125 - 0.163323011641139259414657839603657676796060\
28133316485518431352351941047467183208066543288222149704737860689183077064603\
66779821363931963628867959859982989031864199882549373751141844839647396333794\
9108019718092614`192.8089569845101*I)*u^3 - 
  (0.206857730170387840438204736690137153960656710726411119968886380188319301\
75876946151037418007450819462125945095860787251011390433091994066655517161362\
805299632916650080509153489204334225921487343784536609267860867`192.808928208\
4373 - 0.16351940607214427978243153165901101220298704482370935232604256705209\
43266491054883638924965956521651508465737277541795599344555527478886325093354\
0139911283358320846837824157294554360638479600914649240080038131542`192.80892\
76360109*I)*GaugeXi*u^3 - (0.057253273563257236914115787522129723508514396927\
83618140339401351387600818017762589452923795638261065350861237286301985665577\
49217324022540185013105664990830997088697483642305535065658017603437373582520\
5827771569`192.80896055026932 - 0.0256757662191777699382991834938006996641468\
01195970937036190598419375305285965579320759442072579432752163555432068671972\
59452099671380436358099228629355262894585394069169094933832869753065604045303\
693571697661601`192.80895941115332*I)*GaugeXi^2*u^3 - 
  (0.003938294761104137775971834331135333608879639177783114630585187220320994\
46023409732267201867752852673818081267339064534046805738755208475544249262808\
816237816770388273986341180716887770611526579957198076458835675`192.808834871\
464 - 0.001328468044012530630583474117282918788283178753897419951552887324654\
34158912797921743753437374926093079270540316718747517057375205638270951817733\
131836280061256207626263625247355063522709562750964464722307691938`192.808828\
18830818*I)*GaugeXi^3*u^3 + (0.1428619971399095945103042557688781631340792632\
89216635831540297342332872656299102530685114175508130147592967296400205802612\
98183067601049126079864072750383304042109966686025286055057385136862775016184\
48884150544`192.46917589748918 - 0.120077912628984493279900860017900076682348\
41026001228699223932047293237133445056230760442015797003464282176990199578972\
57850326008639050127587262813417142753085810535483968524994748339134231857568\
8987312538741595`192.46917376020667*I)*u^4 + 
  (0.056437388180922217116108222341562594000250021333207419733991737480759606\
73152612927082907840538234691330458604939954184741234507691215393116146144693\
674134545523306325761013480738876965072354940792958881018024886`192.469136955\
8792 - 0.03859526602236586426465155262362516874419800062946145501130008050192\
13563349799468431279849951127789246651771427918990232689012511331872911501409\
7022544893889816056810465163082451322127789042556923482143328302226`192.46913\
618160147*I)*GaugeXi*u^4 + (0.01044001980111913849021816989645811697271744457\
52740964446933969966960596837033922450010771916455022366881334074563600363033\
52458990509879587830040084411686480876715498484129643590884938853488693840590\
90524978186`192.4691604476752 + 0.0032043037334386367778495424671735294669551\
57919566565478533096395192968959915051807790218976133348019298424226718898174\
11721028827798899883017389164341075973517337900226491298625175789909004564656\
922507732359054`192.4691587396413*I)*GaugeXi^2*u^4 + 
  (0.000798313827741238776370255347510622725903812129534240663002983723904477\
34398758522425481140056976202823429437232401470177598760155592529651084517204\
349099980302922868217978868138878197768473539980930859665356055`192.469072771\
67745 + 0.0001361551153521114418726304386131129455045246651411760839117958348\
31477617815677349045186227130039088885450896081381841986199159540660765731768\
84352221903853163068023786452334177617254919027431894430839675446038`192.4131\
8617862157*I)*GaugeXi^3*u^4 - (0.06198416150126928120260819300974605880485525\
25733519482381949720822851059248796044187136443354822015334563231962377302154\
27458807229640079799086981443772222270163610143951041042739852845335900764422\
7082077694636`192.38503268138538 - 0.0472010644156464185448893175258311618937\
81667377481746289109067597361175259262027097090304893286581040367077989940391\
40364436932409808383373112154437123109539744147793155730988036147958868267506\
720850105251173795`192.38502799786895*I)*u^5 - 
  (0.015316356908148842819835939706113354011320884530066903073180320838882824\
03745100026351029906624249155545323794944808056912702493987382905278157163105\
129033810871439552777060970336051493929449032126807050977353498`192.384950098\
6311 - 0.00465066714655868642090029643989663713669858186904579357802556693448\
19425694637737794091461448102815401763754983787431687658161893430814622553863\
720804108391523028213765925026092923204957683514483238475967867796`192.384943\
12489624*I)*GaugeXi*u^5 + (0.001006670378220289968032843747694086150471607804\
70619370788193037085767471427910880195574797016929560906680932593559294273649\
18823392125991624211577365438903284133027303651289440945572423099895742297326\
0563981044`192.24460392745522 - 0.0061793910062620292482873411293460817783219\
62489841485017226360891118830283735784944023098739351487849778300671170685387\
15276312079740531162847008423678029272966642533998373809484403845462897637761\
625408635240919`192.38502515059582*I)*GaugeXi^2*u^5 + 
  (4.082572649114325825786057936652421264051724572832630066453934130933173803\
63778086819322617535356117700213346529300774955038560910735994278262571422962\
294918443735179772742212153841414253179121390117903960346`191.25715093093444*^\
-6 - 0.0002978298165901728517720447913236265572781638957501281952280263144158\
62906249679043669975917282734254961331886276754974524117454075505651974609326\
55753193480470119691079887191366287868427239794142218125046049503`192.3848847\
6492677*I)*GaugeXi^3*u^5 + (0.01589154646031848255761449125015588629833738716\
11542538247692740466521752907307744252188820554681120017302361312078608639841\
53694062346245294812958013262862581808436051248385344192211614504459541519434\
83341107484`193.0013271754606 - 0.0101154389725075006949472499602073916250237\
97609346073279072155906776163300602957301893739740070909253435956026960101630\
71186555965642677652112093856428564536677800115661801260716516110194608470466\
484336558981246`193.00115894440498*I)*u^6 + 
  (0.003940765731972010522615980550769222548241391338721457544086314697753100\
07703358045184830608630431433774055165675500521294854481910982934103379335000\
855523190618030390095543929606774495332714406180360577765999289`193.000171100\
14394 + 0.0002067036406540222121532151133973179697854706275544349320074234544\
65856522518678557626107692460168316424738957014961247744449069590176962913209\
02453742546123230980492316399758707610793485241758858725492367585228`192.4016\
6440509813*I)*GaugeXi*u^6 - (0.0020403169689050472766663897236161686343410489\
10326838144195199732206275019610690645249288872580431700719599432388254569537\
66980540302649683713847900905170337108961103544265415884673963655786059051976\
572898015283`193.00109998073944 - 0.00349759846457173167204973658885685430681\
43531189312802664652489863727132184626436400643329081579258229101013900107240\
63585341554203150420692575291544343474106001267558826540042322429166997946805\
14843286856036586`193.00140382501158*I)*GaugeXi^2*u^6 - 
  (0.000093284988938531584284262688507570146617264075226100911127311606855656\
38463392385767848784903508546277996116780125209090224416494909570792708321278\
977130688286629585792803873091877181026007347757329153565251081`193.001051785\
7067 - 0.00017062477842287753792851008948064450036537894804119938532599729242\
33297039014139829988485431127675657968652800487718405494404719079385818307148\
3887453169200816691781157895253341766484309703880505792741972490921`193.00129\
57492652*I)*GaugeXi^3*u^6 - (0.0016564595727704065027039750721603220619438107\
30697432617701351557089778830422227038202002147645220449926901043630325249675\
59922427036712974473331526846518744042760820161548181657605015087568034989421\
025999507606`192.37312045575356 - 0.00023760670318253407463614192889084782066\
05483105040618158137278945067296331549741462560777234102628697497920875791530\
92096450213291520759635560024986469630656426457259108767075240084741283169373\
177607441249332`192.20615834717464*I)*u^7 - 
  (0.000772407149300176983294585006266191933597537106156248830706525485339489\
55584647930883360010338846793722959998103781298861600344904852155284127414595\
474159151200072785363950840789629232379844073405345468804264714`192.372128655\
42787 + 0.0001928431745323618475282434013333571454347660134805487040399984850\
23022635905790148966567287517687105521081731270749278580372441258693861430199\
82783491350006724432396758672897595898954905102425719278433964047777`192.3712\
6225462677*I)*GaugeXi*u^7 + (0.0012229499098119922254449094924784821219453551\
43322110215725422359890108956019462778709492341809208096382596275633067602266\
86580751041680391185149326611881904839173006299074832005256523686396762263007\
475594715507`192.37280306800676 - 0.00143526766771870816778105256632723822535\
90601773492996228328090480671557985178411497728291324736864990735524386450420\
96323016368371719590761604581517816294460553657576522612443415846862264979189\
18944303023033438`192.37293920856987*I)*GaugeXi^2*u^7 + 
  (0.000057803199808433854530171560988821417392209326646887144119021242092002\
90306803980483230229542845524096179476878828575777463849064542895163344545621\
075602342959666120952080638586452317955399957767436439025382804`192.372789126\
0229 - 0.00006960311354182353787959877963005769838771947525703557209186783931\
12206801931878455972270669479048548928079075079676436890203895873895714459901\
3284158024175376099914859213670816097466968214833363587354927089289`192.37294\
751044965*I)*GaugeXi^3*u^7 - (0.000137228750184085651082713345286792907793077\
38214203276173984408249192104302642030385020275311718478049686705982297389496\
71631969566680135333691452282457168905505235276464500528209090097309880178389\
6455488406887`191.34537985179904 - 0.0004495804393919810447787052973462850101\
10504377800682248563304886646498580460002351363822590124062832755395107424730\
64326575709418263567693974733011300987431206148736952351570194279070101817026\
958629405399423252`191.34681488976062*I)*u^8 + 
  (0.000076268607102200941629264122760772502991634398412923102490050768484281\
95516862519536545221664539066960691674718975419883436264782807176576962360221\
234504563811306913967375814744698036668601722288706704987991253`191.345945312\
5594 + 0.00002837778636995329467040730286797247807461488842585812369770159260\
79486595547421645255217277519851373920901274600853962512520115235666503941607\
1209101550271151563897417293668603228638357586083232381409319471723`191.34571\
57420865*I)*GaugeXi*u^8 - (0.000540709740910951270524333021064331416471645385\
24393046935009134858861036724769480417463014523746429026511822605414532224766\
09663011137636058356952648856637444050564024693148561984469745828022120836532\
3456933335`191.34662671474746 - 0.0004961255027836159480488452261061052445656\
43048741090012571949209486686904694462277157862484498954874647007287226781072\
12814511367927485203196312987034052155488506909915203266317138108136118345336\
168979852815085`191.34655308809732*I)*GaugeXi^2*u^8 - 
  (0.000025580247747138384664914532487712604802889994076197934210378478498082\
56039245418316783319237561636146255359854417739669651229395849457538048584521\
244946719365762653580470871015759691023233086291207295235401767`191.346621739\
1138 - 0.00002378174182891254706273160532603930820651931747229209245275095016\
21910882829813710913619170960872318050436426507321672463165359941591589492213\
4417945539015546423203373527704453716674360176691279596883277102225`191.34655\
940247077*I)*GaugeXi^3*u^8 - (0.000121159115803318674009883983405821211396445\
15799376653186070824946597444557241252140683911784106817560145795959506727128\
32651588923456641572904101271667386692197804065794986027220206719708778733688\
650716079695`190.6837320631872 + 1.370708505310449529021097813965785197566155\
01259108009002565632855796152306106368943874005001490461661291028761272997362\
71170305583622949740398587090385883719868575622199365513760096431979922303036\
8311258995`189.48842240497123*^-6*I)*u^9 + 
  (5.061318869933698645097346656694100088299071804579609170795919794833443029\
79889856849507184170476120207921292616618101363388494595328634305847825400989\
904008736636171514361338834053942695052418336588652666597`190.68356977715797*^\
-6 + 3.8620941619664423357586810283581799079277679223158937494182505583340395\
97867478520122698011825853246942034116404183282229475691276556138112480491850\
29172209157567972561535483011341539202780420689373799567245`190.6833240323772\
*^-6*I)*GaugeXi*u^9 + (0.0001982938630724705099637952454280952940389241028763\
54625114291037560074867346129317851768232663891607675993397310234160281206956\
80552204088882091299995128291251989756626041180515018131668298712204520629962\
709991`190.68356800594546 - 0.00015222848568740141086967513848956575208374426\
14268503784254063646400623748424756371289386734848127587927234626054419933330\
88837939223383188528221863546512480383778822892187915483865143789004057902575\
42387776572`190.6833279806628*I)*GaugeXi^2*u^9 + 
  (9.392720064994538946799856570653504676940242055468609349381527160648239533\
23017753789713415756634773367155674820184396946583501580986420168640184355281\
054259642252568834278419121785569609905968399631794460366`190.68356712738262*^\
-6 - 7.2322226224336787388044720000541494778843586900695780428046044809003489\
59915502619155236370010606952461871453537599619361170151354680549202210674006\
80672154890763932338816053112912148477243913454980395432389`190.6833299127801\
*^-6*I)*GaugeXi^3*u^9 + (0.00016215430314179032759625272779612292938443124662\
83986699878775637065582169445866324480339686252860946775546718257851237509026\
68008634557448168492798543689168660758072714621241057582052388683462376330007\
44611274`191.4808778231384 - 0.0001021267333154996154052520725637487150759531\
72330316514651684420126846471370097603748570633427508521631604895200054244563\
09534946858204417625674482009353708970402361025010975655877279836725791159066\
204082426907`191.47201927693794*I)*u^10 + 
  (3.333717059953972120811778868072720637748017398882635562863473094304437409\
78222595105802835657052280859788756806735313775016422946923648788656783669206\
01917449943721365425861791131867121592538925878904515028`191.37200325573076*^\
-7 - 3.5802401921228698920633785597061795844205706598974016445704674504177792\
82249098741016776213003447745607073037365125466837569493752626264429829299138\
14686143386257713638185407883796620990399963164211188262822`191.4831704615505\
*^-6*I)*GaugeXi*u^10 - (0.000062982887446263295099578084763663871279090777968\
57041549112871238782238033907383580434206469657700170741570197872660590613433\
04318708614713195873106368275920927355137996626322993731077234326951522206965\
8866599`191.48059928604292 - 0.0000421678221766448313685884319855668877831568\
81056458018156739166618202393521492864261043999920614257581353057968947139719\
40336517019588818466303555360436071609557372415466859387875878658309512320444\
141568674292`191.47301726611119*I)*GaugeXi^2*u^10 - 
  (2.992213708877349667106867851146647556858783384717739461329020879380333678\
03417950965592045995771184696782754374705323357623137381943057212736230824771\
933024392363140085262860375702320998531356879729920839343`191.4806123204127*^\
-6 - 1.9978742493658224451946911724570953961059048345671241997299400130543637\
60147170231843626843124981606816600974290298864117095097019800376175899060277\
03159611662854489580791047669928099486149179370840760816782`191.4729744133607\
*^-6*I)*GaugeXi^3*u^10 - (0.0000724960890432917893384401004151768902799216127\
66100318591886523312211987825161958794103727637405207594194016092368655188987\
20734152101850921608676361409893250137498127657505055667748426921343721212469\
186709595`192.513974280029 - 0.0000511253503349812101522965931895435500435082\
67525888881203039932259361473604612873018291315499648507915353084731998795582\
21039169399147639396927101783003397493093983513114491105135283767889253411546\
576377083998`192.36229599878746*I)*u^11 - 
  (2.392374111984884827366566026915898793642115522102391280125081691867666923\
27416617043986299830087285008761026213046290206675890235213183218841393990452\
975946352053208857020051064427906912125767684986754015723`192.5404784996914*^\
-6 - 1.3644571088560419849073982959468018271275257518124641025333041945076374\
60317890202100814216339532974070370105843874904369339937317537521743932957236\
92111700162803215217880262131119531451581538026600846845995`192.29660929380432\
*^-6*I)*GaugeXi*u^11 + (0.000017780592858722965118432226578159334658690390777\
45027037934657625291841067970761227077464253063311697645814099275079292945486\
13298497318025020196859685367490487348091479164748000885141367865128461229687\
4085609`192.5358150199726 - 0.00001057987004737264933984317145686160360558957\
77999657956451940825114969302913829554353381806986569617515371959154170752131\
67348429207123185251539080821742721328490607455401339402362595157688720512180\
65129984749`192.31034911569532*I)*GaugeXi^2*u^11 + 
  (8.471475924207665058956897924306912825878937814560754044388993134527807246\
62315412610609318724641601770954011534006388926612394422787702672505707631650\
00710245845437931543531340268519232573852331519089077409`192.5361376808278*^-7 \
- 5.0263946296715677357372351069563152595200482582616007368532299999814778550\
57996808867305677198139250315276975964673381608762538289029869498448329437547\
1276154676296738728760497603766159070032422529350135904`192.30943518260375*^-7\
*I)*GaugeXi^3*u^11 + (0.00001588413405957290671975502760001244222394297320378\
10412565279870052595227486309005199369211203861045223782345457103470235821898\
39475687761022880593194153934255780773121630713889821959640633874406997218466\
89535`192.1351213037684 - 0.0000113596825366457857062641416933700994183659045\
77901702893686118721174086080054310034815797251005914605427768437809813252541\
32262513834597803788300135911611960347214430474112558633587274823948619328516\
50514448`191.98952395451892*I)*u^12 + 
  (1.118937858642490661865750048508734391224467912886860656421780221686373557\
08703684281555248796710009042911837818473194702524721624258665878604543248390\
677204611644436552258343378815990458090147166463181577646`192.20259114271502*^\
-6 - 3.6735144994778730996458532811837251402364435943364198603492092881103672\
82797500502707591181995714282521314002843070168501207605594939648173911506811\
8493094677184791456000817182226534758146765662576980376845`191.71886693286268\
*^-7*I)*GaugeXi*u^12 - (4.547485499337218342682311434492650398320713919800260\
48680999163517640682667308920361284981129873633107508574906904599741229424968\
36116414273717344527747993761587387387939064538101171913740258776467215608684\
3`192.17119380505036*^-6 - 2.406803737749865712754010061431462013025781679116\
63327177206918284269709140854226670651273249340516906193678433733385167709950\
59541047095393224002596062501982673894149812848306917906219761386317213723097\
2225`191.8948631594331*^-6*I)*GaugeXi^2*u^12 - 
  (2.169641462755143294895907139338985040903687471875892833318635497190811509\
19938357839913582652859478139087026784642881093701481391779761717309544356886\
6162450212086793821308920936346513967335310178741331462`192.17110056609818*^-7 \
- 1.1494315052158511251116258985984215627951493102253144034947397000024038535\
67020058261319031423467210071475547002180030007076962804356400658447440231267\
8426328218764238788158359822371124251971673339781517904`191.89519569099028*^-7\
*I)*GaugeXi^3*u^12 + (1.24111116371811402892607059171625654531023315010314613\
67489470783789582393933073430569086842148678900492102754007161858529011576628\
28126851835249639035420951087198309782239428342893753738553264495944548741`18\
9.89395046295093*^-8 - 2.1669744545394878339757643602654144628758467493986491\
35751827870072548467910825764076217943351158452115577053441409105354745882283\
1911991295014064814914194454884657983133766111145161902703857487866320171246`\
191.13599357251923*^-7*I)*u^13 - (2.37526050562685260910858087837238994858651\
77114276776864887305903270649569338790963077951455172468672134710757853048928\
79579358599166016234321403169461941593884908109371320045501746707353865119566\
8444615932`191.12449023062263*^-7 - 5.713569731631213410057541396287089886106\
20882174915933341815947395362189859794122133290571653678487642886081785145860\
28800764455021531103778783888099808660388755749426316266789115392333748310829\
58331359877`190.5056865151218*^-8*I)*GaugeXi*u^13 + 
  (1.068852808307397195790192706158627692322325452941683358344195128578698297\
44234405098793694739584684198758669867691987063093553747758758940792313920452\
736021853875404357727206799141923105778147496183881064087`191.0939419095024*^\
-6 - 4.9866170433679221582775942979677097881824086665001954637245784111491945\
97221917625104853623670711623932247901760051338227766818042384937133885478521\
8090658150264915608850489878316089998964775563271986804815`190.76283002389553\
*^-7*I)*GaugeXi^2*u^13 + (5.0967895447091770807516011611879408834234501610579\
65961786914488307359268819816294802079346089984703596432999289817431200661357\
78372674301216987764076491754477170190800285775721936051983544143081760847291\
5`191.09353367209016*^-8 - 2.390335363456539356223178724642567590689455364575\
35679085671491544692485790239998863278955906594403579063724311647604193682422\
87830610742867569645919493067882288079057602079521350154592425784133827333117\
93`190.7646958075351*^-8*I)*GaugeXi^3*u^13 - 
  (1.174458761883570889308350325951438166889921101678489246284553157126341534\
66834626358188751458576000441317452877956856204481157935829474818970240218018\
137412114169056491128307379442787052481637193445450243733`190.1516744826656*^\
-6 - 9.8778235568096557591386586980076545079381624076939459398776193358293960\
60101176856369675070558204999067809465742909255196973875512228203476077191767\
1233451721636944196702288469988092737547790219215502561516`190.07649797470927\
*^-7*I)*u^14 + (1.30012902151940497186595899744758975068156958502606460916926\
82725805784179296168933607042028803720143212719054543841573252588519861308736\
0230651510286886256724206307972633916513419114139468230414254368584`189.69746\
260501196*^-9 + 4.65652255092591170278895571124902221827763010183979603514142\
02955438190099302098979193302420851466853331771815168534571506039625510233590\
2205793288763615495950341900759209648253294163581229458848005073815`190.25153\
78628064*^-9*I)*GaugeXi*u^14 - (2.3309533236217946255916387530503854502360211\
76350580264984397540367513910975845043013689873064394798403355173077519041475\
45070515569476943477478985314470418362125852546511960123897262307231881965655\
20005024`190.23440511740063*^-7 - 9.50991978859167098132610489423174674704906\
28660096720394973792101139755261975976827844608193791885498541529246776637402\
02655806462683602561745739780561558966829541110804936784301526550656953365569\
516926873`189.84504839425725*^-8*I)*GaugeXi^2*u^14 - 
  (1.109342345577901213648868980477283091726023488581971805841585478888224493\
58457573818775152157073579610096588592688616787143428784363076098604436908275\
7205649995841483498411892225899855072628536906706471223`190.23407613504426*^-8 \
- 4.5499212281782260265446477329878607426960508830960043801186597077328940922\
26463037731863471344862999330366461016621830768282272708854779059161039503034\
60216717129706118900511809726038624228619330604353521`189.84701442181705*^-9*
     I)*GaugeXi^3*u^14 + (3.2594566589178899038388224389858334450795646707405\
00238063797201864270061668490416193432555532544791070451254474014439895227951\
33582702315262054877145930946012858592382951360191906325382721447004805794753\
85`190.21013545269187*^-7 - 2.85988817427311080731731501124879908551501436537\
16034753093280637454081662051210866240995894303753988712604700053503267748849\
97184448038386607437953318628110834427963525406677141141511722393029042599787\
3996`190.1533392940269*^-7*I)*u^15 + 
  (1.485554167564155437366436732788521540854970474199734900166823495604846285\
06685448712790399120929177277718720746215335592791946337063139264615141183295\
500072096621543020031651557071049963088118736167432046`190.304913040921*^-8 - 
    5.63500968117872334084023124008522986236660520532752760564675925652918773\
89686329450297559692187399016986036986509935131187623156519569408414119293143\
9120936723808212029444957743779423603578796387216361619`189.88391921538926*^-9\
*I)*GaugeXi*u^15 + (4.7386219718148458254641573735847026269271001083976148487\
46446115159802822739898779151835924485969377825727780432969530717540527615174\
69741026549926370551182951746997652083705156610753631049170392976656043`190.3\
079109776265*^-8 - 1.69666485613012239406898285300531321897429502922863907083\
73178490599496283121363821902913625903337022051157816414373549288197448757612\
4899549813241055715084905523574775824539568342267847232935208071518307`189.86\
185497798587*^-8*I)*GaugeXi^2*u^15 + 
  (2.250956122556889257762954174579826752363549015665699445551195760701012654\
43436193842212802914452402404537477449936917923694549557392390252906055831234\
271712469499248803434808968569551478633338370745757706`190.30802600772273*^-9 \
- 8.0407513335373312418592708612767131954240460402203337895411060335256525813\
87040641002819108776451029310098453898211394549830809026150548961959066247270\
1453011047395876247313930012398098528663082367358445`189.8609556096868*^-10*
     I)*GaugeXi^3*u^15 + (1.1920522810534903402782399760436022682241992400208\
34188041639739128961463704721726766355644643598876011251544644781663419189627\
26894344172080734188487006275350549761953538968686539925167693449726680904563\
4`189.4104473361645*^-8 + 1.6314598477349635906965692231449736251199935031553\
56389195558195125766880415286192028464099124805510382787902762437952373227406\
3818423740526229774406893304930231088733111718140365193631389247417523107274`\
188.54672842277188*^-9*I)*u^16 - (3.95040871856660268409923260385328286322354\
68264435410086444475295133647653962238403906277167202304944096041900874590516\
85878986121915276125559392197879432504385693753373998964696641157258529550429\
72868058`189.38995329103454*^-9 - 1.36595441498539060313170754415993530663917\
08719248023060531831306542899403387101951161490082995841091117939896439844725\
30095689855136178857757919558508822093955797205835544842777175409465569371208\
93494912`188.92874746614595*^-9*I)*GaugeXi*u^16 - 
  (8.986969854810755142051456268976788376750953732747588328526595058026192289\
31324989856622949112413284243993714769532147886045619495098557438971357926196\
591387546586602126311362225821148490787073749181430409`189.39333413185264*^-9 \
- 2.8739317298191670781886993628467231965542545636936158751348064798879059484\
48948650555490174640518789361206208369861423466672029574142771993858042802313\
46338221730741092806398078652924988286599224275825531`188.89819729418855*^-9*
     I)*GaugeXi^2*u^16 - (4.2693566863121322120778636503254169894782399677159\
08141077256179885942517444197462311984355806029595409850338101625126739091359\
5747977590896343496340214799861073077474393384687200317990850036605146466781`\
189.3939216999189*^-10 - 1.34526272649154246846240118349484555432869753883985\
09399888389456311410802329390872235713230416511117709428620838960328946567742\
270679244332699743092413666248802894770832719377380172340670056347878436759`1\
88.89236636943352*^-10*I)*GaugeXi^3*u^16 - 
  (3.592728037759262900277127925911932159956536156840035304853713570928456479\
92105839489704593783876214663033241517151866496576558646982189274523758769038\
3551161755773160315815649621919210157034054376286821658`188.39030230189653*^-8 \
- 2.5744026364677399218938346869937091943366197539480679101105234454514047877\
50494819402748574322474966530226041146457336898402476237586941652944935922338\
934238225943942296911160550009563800867342954539070003`188.2455544301808*^-8*
     I)*u^17 - (8.90823004547025035031244480873908051748385317850434265116270\
48127947566628093111422541478682084690982593403061674128932509938390926336322\
93677688281263623927582266107962367859413921516717498935178682061`188.3937669\
2175279*^-11 - 6.232587429022750392966811168231986109577741390415034505021160\
23680452223456383138466911631921354090405596992129468886864053904041411192607\
2993423609254779609215490768073303642278014443919923322180409817`188.23396872\
217953*^-11*I)*GaugeXi*u^17 + (1.58960537316296104757891271986442784774079118\
58395064068777616281661111635641649990672748229359206712031448160568598589024\
07663187618154902069158708236983306322521588102473236686785041797626522193301\
05057`188.46273374961268*^-9 - 4.61244832875333832239743228288032500052643174\
27268785157626055090475483445255290208954752973073921162959217784882514006639\
54018341128386340493911217029497094200695366344324198781328217916181897115241\
1953`187.9253759414947*^-10*I)*GaugeXi^2*u^17 + 
  (7.576040402580139228454549270765025153138456191348739096882444464789285421\
99445674590627268604351117757435645097609288823048658484972252203864812734967\
2491626628020495030576406736533327810498119370452235`188.46334855849815*^-11 \
- 2.1578990294284088459203699667056794957056530948588104550097869748150395383\
71589604288252744034146520645393231570112529507300749118951306372818290936717\
691780559827255586139849171426738663764928679235572`187.91793739611487*^-11*
     I)*GaugeXi^3*u^17 + (1.1302087282433642253421775106301790250606691123036\
84385788785170870127506454061917169476966566033593328793932745304192021504415\
84767075216234007067563479810944945634655307324785413848708044221114753040159\
7`188.33194797390726*^-8 - 8.775986999571256730427731598399582421579989375570\
85218005576346188277234145706847672678254675031968578334808761687382034855554\
74548215194161736984504073747956398948604712834461535685040391063198803039295\
7`188.222085288233*^-9*I)*u^18 + (3.60368717638581035108588522236138739890795\
86213820084316556277194714374245270127428843138487822615678027118013751691946\
91095106002985530329954884642113104377093424600504241382970594726030320610372\
8201689`188.40120040191053*^-10 - 1.46485587327208478099911920260616570032571\
57729558609940269558497047985356635526867764650632193872918644287753720949480\
28580664821174593211193333073465619588391444970939261484984252728782587693801\
8031047`188.01024821425742*^-10*I)*GaugeXi*u^18 - 
  (2.631684524404785393312337442258499123266666705800467191236636901273560831\
90510144134230051472811272380967436128365598496443250837071013067340239574858\
27898158619055501355313175999510617723091638803025598`188.42045137796057*^-10 \
- 6.7801881408176367127353504972041381818019832741657075056682659578773788139\
32308071022724017768542890390418352875476021029339964605002333634531849555925\
068153448413115203492635676340304636353440474811673`187.8314592964515*^-11*I)*
   GaugeXi^2*u^18 - (1.260774274687625914689806561488694628330770175596659601\
76403629868201248595865779337182166607484057227192032436294388886908457376696\
1595333403542411423208602816342900642697510551476072912186735744834729`188.42\
027499694603*^-11 - 3.2693522623353173996287631532305535016931897082240545009\
71513603881371143568379965039722203041722172536328175889038567198622435749908\
39074855118159066278031833638013406413058550524093031283414587781191`187.8340\
9937517234*^-12*I)*GaugeXi^3*u^18 - (6.52889861271828647978653470133512932359\
36868879972102895192917009302929053934222427700775197189174959920745011865703\
17290387379340450740249413183008174245812661469094678961246848326393724411936\
0194075403`187.60706068058775*^-10 - 6.66895263000911889921322692971051264329\
81229631271599992683191085674802520708856372286034603748732665963550894537700\
29653359340129981910453845346298814107507321146931941108734494277052361409721\
7810598509`187.61627838869947*^-10*I)*u^19 - 
  (1.078396213720196387442267061164462114221905647197355305273117316121941717\
39706061086128189088687929114494774842041182768774574702332197376960044999131\
88550143164545125217936393383563145386326502953348025`187.7275027502928*^-10 \
- 4.4911198327832572710075327126052190167189546983737298772630524419962338686\
94611853408003965401282660909523592186107417075294639347906731830332633911298\
122552513872427685691018726247115339560330735355197`187.34707903905186*^-11*
     I)*GaugeXi*u^19 + (4.132635496762167450796362315341023891265806031676828\
90224694373019464064318387726902093030306299576520655481670790128008648710440\
1104232135714556184780424010917372391537369061370141452667962726145975652`187\
.75316279587233*^-11 - 8.5353257174939546144199031677229564683560501752743763\
30207903382965592013147615423138613547517475516236535357902870120023973620884\
89824618893626643775301388506781403231913064917559957537252171363244573`187.0\
6815579310378*^-12*I)*GaugeXi^2*u^19 + 
  (1.983455488529628636024388148559372974455357637272082656539541959073264010\
58638849426505250740379988667282162734085593093248936387279296371735066302888\
258887210035687336224558882782389979510033693906579`187.75173081690178*^-12 - 
    4.41536541898432475236837244181535909028924529169099766727864143537038794\
44306739911851405944842195719449479687392461989993079476709088142240161474312\
081482229975852030437417319890727387123931644397984`187.0992750100891*^-13*I)*
   GaugeXi^3*u^19 - (7.499046890628520905422747128400212197101539561565877085\
30429702573913165648877020540954505214508669078690354320302974440502421705057\
71022111755195789720983388086448768175882240291094886771809628763962152`186.5\
3694235556787*^-10 - 5.315959077823445612795584787996031395175268295806721856\
81237965458122648139476810415180845940260372050201424496466646926599812760798\
73986276147197067228805494285761782981027065748435320370660362168116068`186.3\
875179154596*^-10*I)*u^20 + (5.8867842813244767238733502039038039394318373243\
61280920512413212712528899340390946089712917134408826399627632264502067587163\
10149081635009829235041666374380693052261237605152571887366393684676637146811`\
186.5819980010921*^-12 - 2.76728383361858214982535598988795320233165327963294\
98598400855304258950873995491814629545697885699454743899068161061176438219272\
0978570290670263990966352049792414962209703435323590648073162738539424269`186\
.2541735854842*^-12*I)*GaugeXi*u^20 - 
  (6.302094559283257752448922470763039015340855581911682873020985515519484315\
76408419360393078663785503389445108278526564168138444734051272471214536603301\
541574287529036608532179138569610225086531716752412`186.62135549489642*^-12 - 
    8.58925447306714318025144862892397249328260234441043753416380922124001566\
06500976175471220109859100492008302513503652636392525483546929042370372953608\
69751517554574918729968211115587432021809588401147`185.75582604940737*^-13*I)*
   GaugeXi^2*u^20 - (2.995523067779549942076144660437271472919977889666822080\
01126707055501304115283895593102708513054285772235771518299988808768956008722\
65337606034214167095646157089412153655616241516462152858334828456073`186.6198\
6809797318*^-13 - 4.790629848907223760965168515399665093073676204108138385358\
55086850227772079828416604165254724906549801486997463324254461336536908326578\
2226594209752629674970363871541529465347035690101823865375585411`185.82378804\
575222*^-14*I)*GaugeXi^3*u^20 + (2.969162367539805401077293523460123870439541\
83825234322710095157796069094246424509938122791909251305819872657973081738802\
82229554066052133678774319637227520438679051924581621290772243999523194799548\
327884`185.74284560759617*^-10 - 2.281936408066337060852844836324446924457636\
19360730522459029509331608516301140869729367508543444788253644242569867083238\
18370221295089748476732975506058722492514277755388902457762339775314802242402\
100281`185.6285151976544*^-10*I)*u^21 + 
  (6.383584467434536489742892601352690111432934836104740640664288177705481521\
26320499006015013875792149875542238487532020683436417276314866038418293013626\
483910225450325381205104999853394135677943875734009`185.80637983124288*^-12 - 
    2.76167105821020353130373680307780549955781383124496353910860506919976881\
23866567976964219083216057253683496660662547321374793489136412582790852585082\
1632320634002639604792276652120751615781283252150734`185.44248717055336*^-12*
     I)*GaugeXi*u^21 + (9.478976236727843880203746051896336635836602637160345\
22395937516570066843131943915871705619549452401287226732970492438629713097519\
54578789042996786474401788297181704373338522646566179200043842095378334`185.8\
4193109115276*^-13 - 8.412155278149811982102251114062399270540485424772133693\
20820973690518142036885729523862117764484173321686104597020778660882316452756\
3861066039101253052259044939995687100184658162865709951750434383214`184.79007\
693727223*^-14*I)*GaugeXi^2*u^21 + (4.405877886088619509218371433400235278560\
76450469435051281575718520826235208539389667154851310867293607835775666326831\
43977046357841432620762048068591524216845765268359410400323871054622806233382\
51395`185.84210495779357*^-14 - 3.7043654341393029880935320891182755797445061\
43636335685551185060140948478901240481127968217281771607698651801118751397688\
9764405780495338967995429732641316097079535140286830446095981327727297091442`\
184.7667863248738*^-15*I)*GaugeXi^3*u^21 - 
  (3.192977202237084323379382506635104048226032678895620401722872282143837429\
13343177828779831100532238008873314174234211635659352410147011078426884698330\
3680504488724907936013156976245700048772768741366503`185.01806206536054*^-11 \
- 2.8695988096868136449385794914022457717646391360741692114459904812359959687\
74265960202335465693312152391384594461256597812395225281333511952940631290606\
025179345008341080122334532048825543083248342859243`184.97168743118186*^-11*
     I)*u^22 - (2.38440949499142680973855481658823186693126054777785782845761\
07366293067792784707144364599025216497676134050113204829230650326020354225133\
0721169481809267313100006272927385122906306627641873414488549073`185.10413849\
970706*^-12 - 1.1084621330555493908127434143271321460993695087947336679571576\
74072867390651234330684872487357648671847125840023914957416079518982157135022\
67704086914668371899434718215763767617136814403456494359798602`184.7714785186\
0448*^-12*I)*GaugeXi*u^22 - (1.3643023744648559113373070775044494435251151210\
05834635425969698444050778574275524062407463647065262911995887300588818113663\
4282913575244036462728146515827293043492308905724903241455784033091901985009`\
185.1426394834711*^-13 - 1.85691915409929912798348409088429105733645184415235\
16233770921200124199095377416921085650320672306748387374245344155689295152019\
79235828830622212623873560382000448787911869022089506575419195967005473`184.2\
7652184447112*^-14*I)*GaugeXi^2*u^22 - 
  (6.249233377150989372598104259172386446211918335690577035045917850404887156\
60522977877685142628395177535365954712466093266364052364370159950164579830582\
103928866621825524250391982678984964092399708729`185.1459220928226*^-15 - 
    3.55934883121723817398890332139953291495204076466394890220876418316152194\
68060116037821640124883031891917562292964848703368946228210625685780420258500\
474009664394760202652776904246545013581056313325`183.90146590194053*^-16*I)*
   GaugeXi^3*u^22 - (1.475443133187526020704613669028512574945728469719495079\
23906523301934272360903725444247028936817074466942200150059239312960357658417\
8899588785163783670949608989089330599283847934181806468603326743479185`184.06\
224424001883*^-11 - 9.8627061390179546991684282534603979177453226576730881683\
77419517939101262817866536528454376944609396931485604472084979762741043851650\
57100387298589599806116090786044216431040314852068166211697891649516`183.8873\
1785796108*^-12*I)*u^23 + (2.378348328134459250045646281180113869231620841981\
71543987812562542798435343533099350565405250712332671525393093820025668147256\
11361835565737439257872574819298439404532682985113893952469719283853756784`18\
4.0849408139603*^-13 - 1.3097001298168126006156980699046493188278658519783694\
45500274493791453868392337884820815160361524672280285788165545670585139517284\
3088457524222232570342756861599387501409144160570702110726591610960112`183.82\
583722368037*^-13*I)*GaugeXi*u^23 + (1.69092157263520654560555084104719029613\
79689163104535479531394953136382200862043445281547717519582535252976413200849\
35732519488061270667327490310927536655801081902922777889805453952106176417615\
655769`184.1205585661025*^-14 - 5.5075720851974034117460681219677617903872330\
63134714211462339664951145575294792607346906783789971439665856490981288834302\
0730543054330251630877271808811759655935233734153049040671116764275325978646`\
183.6333952913091*^-15*I)*GaugeXi^2*u^23 + 
  (8.066829444731266795269716281969240873912736277547349542988529255088658477\
65200461218927119801492433737447446370447218535344062879772768875924076972549\
23243615521839899924388539161708017565286992829`184.1363935843095*^-16 - 
    1.35707902604546036338793257415473115064259926548387399101210044946749901\
58838204881932876200956806771897908861966427043938023960504764908286526353017\
737650812325571332511308161921707347292387235613`183.36229584789652*^-16*I)*
   GaugeXi^3*u^23 + (7.393821224835324999977952187151071424918305433432067197\
02290301236272436764945582460683627723454487236062741749552256986265808538580\
060736953882152285218573221438027838593762917636498114887494024215371`183.593\
4710809901*^-12 - 5.530536318587039818058252437018874399223868880305454043899\
27653844755549242228041376268519775734544567504244635984676943293499789169701\
436416724365866210204695713594245249412036321805656599828027500368`183.467369\
38407815*^-12*I)*u^24 + (1.09236009417960853511191262996767304653542076123578\
60024000192739176515957554240578767398123651886515974810370284901317027536678\
175327691647624146799177789522349823560515022118571481108549887875529228`183.\
6533335511999*^-13 - 4.682490574425361759876710012756598805023695297518763684\
02220952253625791862196532275361269950439176649401025362011087290812315966082\
6896427550692343671704741937064357494458229598127501295563925553027`183.28544\
46368169*^-14*I)*GaugeXi*u^24 - (1.452744848373046915158045982753795934010146\
84295888990792619923068439031808918602355030262977213403056922248856626097406\
62079585052839777402592095731115150014332045796579789750208418516364031460819\
1`183.61831527258624*^-15 - 9.08284477264300154754728890208762822025799031256\
86888729734154097847820769277271518404902518248263544558206538591132694325525\
13302916179486035363478890934762228231620869557309768080909589735383496`183.4\
1434782062433*^-16*I)*GaugeXi^2*u^24 - 
  (8.485125980552544045649700038895808080235527631548010335785390931343441308\
53009094175722081794704113114888740411644887660244898925512765107150732215269\
5524776875843973841549448212107527280372370101`183.6421485570989*^-17 - 
    4.21121245507333639248061165134618321026988192965449761295562194731520586\
34180740270818994746810728444798548640930668268054529229001483152105651660635\
40892015497270473113142148550812116657722187838`183.33789741439878*^-17*I)*
   GaugeXi^3*u^24 - (1.135687602926886523411996495906954917213351429083797402\
35494741316673875862738157715549834192785159645665894323947327954520585191978\
027341531627856005622266561950020596849327031340701019680922408951028`183.131\
30049960304*^-12 - 9.47505636905019419132262706928057433913898113196209828676\
53010181888349508525257988836928818360737218225531100577163973512337363140649\
308562378501190810611649593402348501349648357916667239011536969013`183.052623\
41687063*^-13*I)*u^25 - (5.13171841359553986299054207620875698125162173327803\
06151270007907774524662766126517636937595330126544257434452649537494393203026\
02370866378194165729477241839421909024142972560253666790767824711293063`183.1\
995862708929*^-14 - 2.5057498225928505213399293770003595799035244333769013461\
07698342477042017961813451880156906187566990020837695511674529393059701033627\
836150470490207794547418585098595179456927970156067996838574252773`182.888261\
16131915*^-14*I)*GaugeXi*u^25 + (5.377509842781099187476995184205249008006242\
87907733819336733205214063807500080082489099828279108519064160510603533768846\
5799950926327846371342423010389224689975056733002737306657658008043385527822`\
183.12095791826664*^-17 + 4.7456197659106108713987639882644107144094904497594\
25105159569784901981181333983332851925643809061137082555067378195681299158595\
017057494998705114658048341723482742400215231581295057114497598167537`183.066\
66964251656*^-17*I)*GaugeXi^2*u^25 + 
  (6.603824021801838105781938629991752259816424386060022132781510533515036697\
75437400070699006673311637211768322149520446316657215005750229815695525913751\
911900199834875912523398386888779204674437368`183.1290409822121*^-18 - 
    5.57934835603906659209706430784918604000859828284209164506332431051658948\
59535002369740308603134990215865773292623117678505809715447375337259625504928\
3044646569530350779938121161306510504419984445`183.05582896867986*^-18*I)*
   GaugeXi^3*u^25 - (2.479410040596662937575366809231849872307475125403923993\
29001510271956524185366792635462405495595915407836563539118023434623588759893\
41027260188407423910144731475370205208773657915453139222325426768217`182.2970\
1169574727*^-13 - 1.524110899982695277461017914293627195663025070099607289588\
71809065277738558643177130545845180616495940221232642987651702343616294511850\
75721238387652787058866963660389874962349008507436610468197156149`182.0856799\
091969*^-13*I)*u^26 + (7.3398956402695345136606846755453292147654835633222972\
81365162156105611366295695198251956659883514750922949862526047674074361515720\
56115901613386024247330485226040220122116136267428980744122439550359`182.3061\
1317784792*^-15 - 4.160540736030973437016198603586428441722436452667121589666\
32825560325742419527067975384438223690912659716135868824535358828235098801335\
982814579691619749911449506237554459881003181787491750656138546`182.059573071\
31422*^-15*I)*GaugeXi*u^26 - (1.487215893066288648257808420150965832925736784\
77061085684930030154796790211650393786043891489332201297932088243486665566456\
5798693028957443320580381881641277986981877868667114276073461345929816462`181\
.7191115770169*^-17 + 6.43545967817811658296682549292890483737162195838701387\
67005519813099071071528143611427812027365337996948551862202982337811303755140\
42059565046455883644124572743559267625753216977203379308536134171`182.3553171\
3271027*^-17*I)*GaugeXi^2*u^26 - (7.98906266816606785741707491371499133769588\
72241542457187657585783678991181170020593324329778861558045256915429076623173\
623185480619066815734320200144564272845136042544734565077794068037000749295`1\
82.21372810388408*^-19 + 8.07632877554110475349261977680919660568403742882055\
78533397373388436546980508700990671287009649023592323455851240382405056354741\
27643819143137173896226336391174325825316913300293325496845134717`182.2184462\
6612483*^-19*I)*GaugeXi^3*u^26 + (1.71529560048642647043461673044981151235377\
14977402725271579292520551619717686986199719076417686315700775294608373503888\
25035168636648959222399703348431908724470442745078926025953159884795906895570\
4238`181.1371333384805*^-13 - 1.253655789727730128117181700612927477550923131\
19188182845208785977203857139039602353554005745089389610413938459774543265322\
92973004666089254515754820518433106356647693443342877208671531006098184168797`\
181.0009726754771*^-13*I)*u^27 + (1.64267107480217931633940267600449386051369\
39014003612970924812290467374929714388535783281246342841206691527240284399175\
15657722626692775829206110181719321053511518313352301629481584083420932445981\
05`181.19768808489061*^-15 - 6.5874358822395931100235564245366814610820116458\
71307181108462178149148207256082902625427807353990082067916889831323377335051\
3483861963729941944812149341819184572921677061203211813241205660271353192`180\
.80085387612064*^-16*I)*GaugeXi*u^27 + 
  (1.147151847603286501871822096865562753574432593498494385011854179890845157\
22360643944064421844434223592266790910586675649522769160206737118903224893198\
6058503469802021038611599877013873695623585723`181.04209559465124*^-17 + 
    1.34591737576689032275696332227999768283760493100946888846320425717634194\
24332857619268978077539780215312569719769738181990768701886037248940438092797\
08168148082761648751387214094182032527773234707`181.11149308561545*^-17*I)*
   GaugeXi^2*u^27 + (3.160916874009996485894481302779754857579044894734904055\
32450915721202248653988547586048602688482392558908996448186463421463144551112\
060740191776626848525260950528849496825614280140290962552296`180.9457929004242\
*^-19 + 5.1968041207086997950755620013301936607743592249412490273786594914319\
19520568903556774647731838033053260639427006754724851240408246538691889098416\
7222269786422962397026559677928055141231600788957`181.16171617312884*^-19*I)*
   GaugeXi^3*u^27 - (3.399303590012790763253303176428826155042383823356343224\
46814273884214288706760647780057024658884698094125727812938273542879877907321\
8902874630158500510017330941301193569915892660069550911970695922868`180.98425\
74617653*^-14 - 2.71799247048786209793916939118774864414837758097832570228333\
17780278611045617177198346383862300171184971010074694772761121592665687230898\
81366274476105813159559487147777329415725394868978179518580978`180.8871157581\
3363*^-14*I)*u^28 - (1.050617208882179304680480384588270865865477209500916910\
48516343501760452580049721765622547216395411275410678619316849229417453812173\
33285966045661043831395536928295733668242723001373231135333809817`181.0428824\
8719422*^-15 - 5.268283529056004099077118325779618008260413031459220540842103\
09888881389820364721176382474147039113923276020694664986252362438106748787213\
38651818652535104236420376056008007418534039917563347460167`180.74310711684575\
*^-16*I)*GaugeXi*u^28 - (3.33109204129210456211624639733006073435348880322615\
07871115784159969728852650561695315221204686738757685337622156119124179409938\
8867561174838699622685824097809958303448043828050706566921298484214`181.08493\
599530726*^-18 - 5.8756154437114049987584406477935032702263745524578659917599\
04961751129832392278427706445197550004584118676182045724757666583295431789748\
5405516705243742063380483569336778075823992666063878284518`180.33140272615128\
*^-19*I)*GaugeXi^2*u^28 - (9.149124548320316580655790016734986874919810235882\
75081493740545033129300015157321025628497835823790194223741702368954832858910\
6022984161844343987515621366908550762697864703211955902642095854673`180.95633\
445255868*^-20 + 8.5055923387083792256614418776430687972312072634724274692541\
83023909979416582800873720271678351378180828779955991444541725720304533561761\
353070213249014887382796978016779823333387741531910205189`180.92465947655393*^\
-20*I)*GaugeXi^3*u^28 - (3.18871899391866801660128193434306001100285190237442\
09868533742855443552887380354878564855285371910379911990092264355170026868674\
8051881216219221861572681964152288593878473655292227358901120396137808`180.25\
93979190371*^-15 - 1.56214373903300900932167023218065949636493066495949801147\
92637885321537955709905408815308130967862393147027309035134841046460833696348\
9076351874962626519514723072004138732465858533152179688245891418`179.94950266\
287447*^-15*I)*u^29 + (1.9494227138522897748937635600676065938956527070954517\
69845677355969580448526661050238445229058424754329606845919145044161555246279\
9458729574448841585180962859690408235044278861575799432033835792066`180.24425\
255254877*^-16 - 1.1191327774533625946116490478610605301575922291484230929575\
51335348394353627109674758717394410994216391003234011902021287466227330716679\
1003295981833231518215613213034317243465926621760100897729967`180.00322814623\
084*^-16*I)*GaugeXi*u^29 + (2.95600658619368041174660344422909473051492780235\
87915512403047845471793924933381051607355861942475255448453616965632046035522\
459245888206111361678335541050566459561229949449298580854601634230794`179.749\
67679752694*^-19 - 1.02261247814597079748600287911926927206044040891095344110\
61276888038449775179184909966086454321088963895220938596118252783248562073125\
6760181857597109137240225122599960481044259370010144228002391`180.28868248794\
512*^-18*I)*GaugeXi^2*u^29 + (1.073449607402936062588988640227963358449750284\
37978657126164701264539634024738961058364514672119398224071899566342715700179\
6107437739198963886941435203123818378695066592070605523134257760732939`180.18\
873288551362*^-20 - 9.0890528716508833727637103675876936495682370443373783248\
43205219734970856700135685392221124595690464868008478654057623991861205741090\
60132130952067619792067138731973606264094237896576586112842`180.1164698537686\
*^-21*I)*GaugeXi^3*u^29 + (3.743326864053920303461876454433532649089673874688\
12371808390990853262315602304638340016335719027852886592445908354889348958520\
593603121353204799140852398265489957404035238348128552750044589015158543`178.\
64152909703878*^-15 - 2.67221299476967896893633043169635365783494518078799293\
73577869614777616060726242002821656091357978579638396622000659604943167734208\
839418618108222989556595183355634335227797344261770268552985972278`178.495142\
4176566*^-15*I)*u^30 + (1.974106316801525030172842905493184172576936355235914\
05631703123634663141959208620248241181047372436901987039351668551962368274265\
3648935832369928783475278327306712257357724460079091791229438723826`178.71168\
95647262*^-17 - 6.01368349968715815560447371888535736742517353457677600874624\
18304649238200052603201152975307564809047687126380264913461819295326869362790\
2989744522774052535947617582487541406845225733790576937096`178.1954595939827*^\
-18*I)*GaugeXi*u^30 + (1.1637097392701507971561590666073947758007460316786090\
71429000822805331308043485381629177040471673289515283366063831589740671437436\
1577170908482819763819774077559569951807464199432959250290293101`178.37730069\
26866*^-19 + 2.35548094083541539690764679176890695952349638238614431784791278\
69909227733944504295671090854477037519106968797166601799500800445239421122473\
105079350676671240313383033513881525982033675959407088`178.683535618206*^-19*
     I)*GaugeXi^2*u^30 + (2.1541673093730405016414243796694369385732341345543\
73930274927394150452469566254764356115992200263425180368455367436350981179837\
76917138949564018179812733368579760882035914300434006440454292785`178.1722648\
3104184*^-21 + 7.494386589806286686903545249225624611673458276398971970323085\
13874688281447644377267202434947208619020464738126407279283094682250892185529\
024017870694515612143587217013354654687831928043066074`178.71372149203114*^-21\
*I)*GaugeXi^3*u^30 - (9.17588136610594170866092263326368616488615590506728530\
78622485549157429528973308396614054148511321059664225621800597341555415559516\
660154701205714978418073858509429944223585909931685392342026482524`178.858404\
27601082*^-16 - 7.11531616751120006379034948085880370564926971828493401814421\
97317232224605099922054094823943363613951397821978233434992849636578179611576\
964291721390458888148187836904567666119945784120636267276834`178.747950688652\
74*^-16*I)*u^31 - (2.05550955214446017116628364849801894296147452907478511537\
91047896210101396363231322717518219435209120612393556509776769274341211715204\
94153426942444018756351195082942162755184104227070393635734822`178.9110329353\
2876*^-17 - 1.041343938503692875548497770844668106164808600028316143694490191\
17204051373363312275616088369370701850613275093008695956750814842060632159018\
377199367746883767829157147154871388550860837985731244`178.6157076294155*^-17*
     I)*GaugeXi*u^31 - (4.779235150413018396865810562663546730182506339427074\
96486408680230359793814767373770439175097807608497940884479544912852730048288\
5022314334221613106487009178330621939848954526877672299698435513`178.95982183\
196804*^-20 - 2.9380518960606783250119656407665803523411925943085733738247164\
48234633370561138940548434755711602395695492746798683400443473042208986664440\
67762156389838670595183805067512373321179531759300077`177.7485228951888*^-21*
     I)*GaugeXi^2*u^31 - (1.1499763845471993493802327926747323438125706365878\
26743535898666397517647574930144677219391194333253465110926442823380874465314\
63306161018551830100071865441625584512389248596961233288404210405`178.7607953\
316118*^-21 + 1.4131619109071915475209848941241796761805871372876072431255222\
03011190691255803381099498660304854405911695930462512121327957139939112648304\
8104446207233200206880400545594405813166017805891631`178.85029833300194*^-21*
     I)*GaugeXi^3*u^31 - (1.2248712719460610955377923154064411466727935021555\
33356450858695721747389072581122926219727134108380451039430938240655337297635\
507253527958256832092510574250931274495710412476398967043691901573019`178.152\
82275404482*^-17 + 9.43118673193312022929826190311874845992511137032562230042\
87346739669118699321586013734446125152706540083711728127931226380052881393196\
5093433940102718625323400189066931647812171941219893063127328`178.03929864891\
148*^-18*I)*u^32 + (4.7370046958734011823818759662201788194645112908114480128\
83212405825321785115524465789079831785782931087735147502815709807885840031344\
67102664236870068213665063807334628119452176644714994168747926`178.1915383194\
797*^-18 - 2.7324872349255710774400628063772755213101899311477762153401661455\
51591326527068172269192583505308906953941012624246686173127640559573306585190\
47733226492587480541904436543136370061806917651575541`177.95259264600642*^-18*
     I)*GaugeXi*u^32 + (5.137135540116276845341952796636288044433716691041099\
69710830098063373237544882498503648746305274006959146509807998855100910353138\
972400961842683206962982352120383202785195972997102934883965862`177.736401348\
83658*^-21 - 1.61143805931854507816503907054640745547436190432142096970669607\
13292674691001493829736279256706287930882468677853331587183535749221345247475\
91132608131755627413231082421714056220182828760615992`178.23289394106925*^-20*
     I)*GaugeXi^2*u^32 + (1.5876405070512626229319710430048369859646937404172\
80522770760087921671030682449402350545120902391216322149890463175294377109589\
5172225612775853002254117040638541464119805608795064421435808797`178.19946285\
81185*^-22 - 8.47542299285872398503462910020744976169209451811937832404848458\
57091662644508856796363539755383614035771431600952338651917628606889345241990\
28415048777301291423752739368225707290539127943149`177.92687206941417*^-23*I)*
   GaugeXi^3*u^32 + (7.690549383797712205627013411107636830003953986039514689\
35606168725383294420438832073214417473844877901248649341030973644784370718599\
1114209874983202453254942367899156756845675001730525771006467318`176.32874574\
94176*^-17 - 5.35175350327553221063702151966472719347502435297870076692499494\
29819400859368487580786871666372691398970847567281651758889190526723451921305\
14875460744533930186734087434051183968043189536838517104`176.17128448617643*^\
-17*I)*u^33 + (1.022855572069345913162937620544830750591661885287797472122318\
46320390907874963579893006968818256143476768503816235812244818941396237418460\
50923206760694086838601578397222391933779677213987213715`176.3777731869054*^-\
19 + 4.3909099605910493147457159582287649595652118650821894011590104078019722\
81940464284455693555982751806737836068857091406113756793641432079029089792394\
31028930603221274295942428044039748775915197`176.01051340316388*^-20*I)*
   GaugeXi*u^33 + (1.68878310350835927228392843543333765173779944365015784443\
90218996647972379519424954386818569029867352876355002804392424654489554363915\
3022458774976472931982183776844969944328305501404444593586`175.98748430688178\
*^-21 + 4.1865127282076774618255734567385543436865401494991074866574015370162\
89486445997079916946348810845967290496849853940348394683292404826347261308261\
07343537216310602120611917597719214233919056564`176.38176284765942*^-21*I)*
   GaugeXi^2*u^33 + (3.092854834972407947598221199024097606731978516203233415\
62961241952894885544491522455679071408876267032407070013091766523190854222419\
1309199146228666913117017557952414290211951269236812237996`175.85002049149*^-\
23 + 1.0916230209400372385383137757387355270078974788702667189594437560583390\
99692606104773238065226354205671710640306806584790857478204669233963112308283\
68545562674830490213594414194697981679989`176.39773364069706*^-22*I)*
   GaugeXi^3*u^33 - (2.299046542487757284020217092552165884754985082288346942\
76797249319521382958380130656940707429251252973699951981044080589238357215965\
66822411960964224929557839689340687570130719463379752661836425`176.6971261067\
9673*^-17 - 1.739706713655654045755148447890359539640167518309209944217462353\
33477981558097233683136573047565557086220734464342260814605209629651679772524\
7525157217554927901294339151947786830274096840390689007`176.57605438291492*^-\
17*I)*u^34 - (3.8348393142884697894554265464185760870575837125425251790159619\
22425503336378823414707048905838917485989660681483677117697072485440161173078\
9102296419154740221582793652846518883407076395792462026`176.74608843344745*^-\
19 - 1.9370671329194677058445805229713515067414726280669469976875582413360788\
83461714748973505265412399231237937582068550238338171175385206707070929038672\
4900812842500171470973088213599083819964646824`176.44948593471335*^-19*I)*
   GaugeXi*u^34 - (7.80894051059153239941044637737733116452960101781614951567\
76449147143024497912204417640591118833312452442612417468336360750426986200053\
824199829256416706427753460439010437688493281955156530164`176.79263722726813*^\
-22 + 8.894356945696207041871609065778983772014513706017373986721708902887670\
06214443023398907727266483554539027836253679231066349232972040309830366068821\
2719442057768287036700104444035777482194539`175.8491596673721*^-23*I)*
   GaugeXi^2*u^34 - (1.819843617120815941302889777282552792564572104676925976\
12187857801011412667266243101415939112211971712483188827404285090082499681750\
1531270080536026799956831390271350951334916131298226524469`176.57819253441116\
*^-23 + 2.3863479924973977418842501258960762399630687929133009694385096760347\
41053841033915099104350155063511483863034549538167139680622324003502223717880\
136180514550056799478462892155021213960998121`176.69589224018074*^-23*I)*
   GaugeXi^3*u^34 + (1.068499976803282683590550892406453084455230875469819509\
76413118943297091607434227385160716187203678739732326475955483596955503816241\
630669377125038026475201909767581114503088709246576557459761779`175.996647643\
92554*^-18 - 1.18537204458240600909037250311255617416263791914861772724512703\
14977374032657283935484195880640552284397458351931194697597942565104119600402\
9576076257986809479202214492833151160135863309450104464`176.04172780762184*^-\
18*I)*u^35 + (1.0800720161400065747626242100325520068642527039566126296103566\
79481490447137066829177848371419380899835816749574811591282306564131513468101\
327446817140478086662486963174498358943304704769044045`176.10844620840172*^-19 \
- 6.2332077376969785393546223742178968838950553788239648747194011486621807901\
00894302806814673335724879989673769342756795358422938747928683102089979661321\
1326074773019394411370420575308364172701`175.86970509553953*^-20*I)*GaugeXi*
   u^35 + (1.0136794403660052185840033573788599367931062776375329663997964899\
15659550411079688581891310520310467934698571505873879796754565963338240630391\
7068257652949547636210920284103377987832994960127`175.7461803332786*^-22 - 
    2.49730846078641949222539901713958804503576649176644857482384969594456263\
82098214466976062115583129141651693643314638559185744300799729880949735129381\
319668675948580137505473252504389841759769`176.13775188368004*^-22*I)*
   GaugeXi^2*u^35 + (2.884816040645256929612450362337140562526022907549418859\
17727595986725540022037396818221601895652314875584880379554308692840324107902\
731392185746383091729646300283973441035820632491899105981`176.16741704191014*^\
-24 - 3.652541330690612411051760843594772414238034085101257685916306602731214\
80541931694638601671569828131457842601865951872590757048739428671217160019836\
74797592072391912920778135573603501925942`175.26989405662303*^-25*I)*
   GaugeXi^3*u^35 + (1.480517160873757730518909978446060081743609992970638785\
77739577725854591891784201178629179895561978797690996208706969146356414121465\
357754367194095786370677936732597118812754290042011780944728304`174.821700268\
5367*^-18 - 9.993787008646086607292740637315129946182300132412502059819140953\
21161221122558762768090652328195238375017296297110633342228787315111988950714\
26255972792881049310374064987879820552112997340475374`174.65101691217396*^-19*
     I)*u^36 - (4.07386445431632098938291079564749531473931267400172690175731\
49016527264134631557084629545163253491875901778704018042746499957670204034674\
3517003922129606477003210984488795984691187640035457977`174.73774739234278*^-\
21 - 4.3548631640876718670987906255093786402468390923743890453992335231346546\
12887150068745303431716094734522466188482145227628731931532451155804912535791\
62742442921022020020939855879305224682310341`174.76671533070717*^-21*I)*
   GaugeXi*u^36 + (2.29093196999369702261966572499462196198226585890957621525\
46652902996837368227120350011614073945639695960146586387911468718086139757448\
06389024458351102972315869456548507447184838639757810876`174.37217831541025*^\
-23 + 7.436616372100773598398952927291382530391292705205778536237900148791562\
65444188252317642308069115274051480797783249556489904866149030047749900601185\
0704629095444840679787092410492550760230572`174.8835415009501*^-23*I)*
   GaugeXi^2*u^36 + (3.811711513678577044053507758161337711345859261025189658\
05497705693503523165057393529325864268393076806715400680025943369305536128551\
24278622826812708378515019811051768571058685149992792559`174.27384764757247*^\
-25 + 1.578308353881771680904604794460741255383330243044215319391375258702264\
08972522656171758247811175834740586214173255202335504089340814132396044735045\
007894586422891401580358206313462236082121`174.890919478806*^-24*I)*GaugeXi^3*
   u^36 - (5.4290125545737113428231750990022596377222153810306873499361434748\
34042601418005706662178906443229395894517102184065021289273095985486827470796\
3473164881553211502705070890048444754768234958531548`174.5046426344484*^-19 - 
    4.02263503057354568210384728616563206547940076210495808756290979148083861\
44876710671190897998923589397096744941315859976603652165378181947858849395843\
760473274059740172630446595686276192427626981`174.37443241976612*^-19*I)*
   u^37 - (6.7797588303799795541135148896740734194220086003622963341338183440\
73299438593617828459603904931259170909803122750754282157677820429310316790272\
55402053079396125426920208755050048983012613965694`174.5518339982521*^-21 - 
    3.36565445565985931117268246920156923162604487157256898073159047975839010\
71550758436408584700599099962659387798274450850043723225856149075885340742714\
7644329241024989330924902817373780646893922`174.2476892787054*^-21*I)*GaugeXi*
   u^37 - (1.2718083016320134853984407406328389479382012111730572925088781989\
86444856444926555877622268268231404270087628313874427178763211766184252115099\
440110726496354739669301683958508347963537079487`174.5787201314196*^-23 + 
    4.04753118833557816538695916523990569705857222148758839989268005630533379\
69122024032281166046679282454850140747128785659693467683168709025835998305925\
1069689706817250518359832796634487358843`174.08148867984198*^-24*I)*GaugeXi^2*
   u^37 - (2.8476443781066348560574559367644409336113418994665718200586450979\
84631622014337378879014516329543890587454222956663759205976549270778117543894\
6611083572154974902769767335999152255034182821`174.3615014885366*^-25 + 
    4.02171921303129146462922591644276007518936398749377648186731200881826593\
64667199804728473024889873166436836630623584507406982362691051684148302043334\
090539499959918633539311592265615013134`174.51142748201087*^-25*I)*GaugeXi^3*
   u^37 + (5.2021301975761799298280698861084548591275578069306606837789037719\
90856803243315077818680876588497034314837125607160232338561644509474568138945\
792811682018327760110962070011223452643285499434026`173.93849401045063*^-20 - 
    4.62725552685906078342844726002357584740993300442683268675432898853013663\
03418444290706648295964012532926425539429253551776444372957230137774403569131\
87607972094394836536826207162646047410613335`173.88763627586818*^-20*I)*
   u^38 + (2.3413526565666625508669374622875842293949421280204239814267848430\
02411222165979834634637407637740191866662009407820766106205128934538969887725\
25877860231886880325036140690433755558185129312187`174.0029304775318*^-21 - 
    1.34761669862361591203786308811948150829083504985399365002931642082466498\
79054749753696519349864587952807040856878828023876043671518053147724111935838\
5145823594556473023219246758278997434404576`173.7630300288807*^-21*I)*GaugeXi*
   u^38 + (1.9606139562460942169746252686485962387776169084944865960171378876\
00016294649315367738639205357262404393841227132336896620389657331852906296749\
79782227130924029149979922883712939205844351982`173.72800030036186*^-24 - 
    3.78253786930175783596176711196778381129514430083647940215536674790431555\
03003079371448816532904660678790094719117751806915437196947786226621540112815\
573529340505847924335471934145213188547`174.01339149531367*^-24*I)*GaugeXi^2*
   u^38 + (5.2177763358718950291686118479426836350249450229182730526103663717\
99301329984635127346005285648390911652031889847958875098423359945155987712933\
317677485356277921758757719641146090052025824`174.05722054988524*^-26 + 
    1.00078853318405427794987463166253389934755283208283814104635357541345140\
65233884633638229049824470539812524278211167823244872934265185052385576054005\
70147522682889362169242243301014525633`173.34007741176282*^-26*I)*GaugeXi^3*
   u^38 + (2.6346089818306701846822362979170728280359701232795018457921173710\
06956569204357628094884148374029188096851816757600152828890739594806055345629\
262193631650693026181828116781188750529258670914404`172.91635193265685*^-20 - 
    1.70615691179635307617398501047292574527454989389574097750881899972767180\
99760950270923823777813927405958974875206255722975437016661210204843159193834\
98991033059212911788350997197161353458634016`172.72765473443485*^-20*I)*
   u^39 - (2.0265666649612447820283666928840327431910972175477241659491035341\
32917149556597461271386175905985842046317552917428341874761701822417435466183\
5584961709096479375010781693298522960391146728123`172.89120720940727*^-22 - 
    1.56141671670838235628979802978311040584709672958705840215789688351404478\
42082173812382640708378077206033834492750009227740622601993206003806486493283\
823513163998624648491025389760603086608901`172.77796513941303*^-22*I)*GaugeXi*
   u^39 + (2.9271365381189247432708615482298934402284243614720288177940114830\
67804591205029140645779872258944341511383978875097140433178028835632937110422\
707954680925024314211861353043189107529554188`172.3298134312263*^-25 + 
    1.31374020866913321325726647212786664291972362392245304052555453382178564\
72891765648160702511558134790000467793329491496305438653140035188329202630227\
197194919780699058616492936629022097216`172.98187994262494*^-24*I)*GaugeXi^2*
   u^39 + (4.1105444816890106293960050247857615789067999742965499872468847428\
41109399698792211643985662065784325314797863952394024696150173975966549894127\
7194512778365330675228159978654586525913608`172.24703151112155*^-27 + 
    2.24977038365713088308702738334299436894829879764741523313566654010943207\
80044864324320388441018452817911489072508355241897121231092794682158513638610\
23669674965396686737296795551265670054`172.98527035425334*^-26*I)*GaugeXi^3*
   u^39 - (1.2185720791055161428374828935418416979060071085554038489242688981\
04368395667137314754482925536147217335505234587776162247872253114664802056505\
567384034731612939545331485650051822151660890826809`172.27189204815042*^-20 - 
    8.85658819371661442368891272744853673630471487305533621323930293393615492\
00832535289207697033601747946112344756654692573005141679138814507339895931243\
5036706182600050555669794339420097672782139`172.13330727683226*^-21*I)*u^40 - 
  (1.120341407195503206619071192692159712170135706102420038209218428847085163\
42736738222594137489400193630984029919558673733430091732891719211406495038496\
87889075181961297560745489610645947626299`172.3193913536673*^-22 - 
    5.34936778498490004505736680018847548678437389172088354509620794919034431\
34130645288321524118664770309384476332999065088135022958800751135896635558426\
49353891418339215999019568900023941939417`171.99834342407783*^-23*I)*GaugeXi*
   u^40 - (2.0712505099243582980801150412053075869900945133219381902832292990\
65052141931772396738116597779223548942814556166689672306317347370960204369687\
6534964894497152162900885078596853063342179471`172.30635132361434*^-25 + 
    1.14198128011056099076625254248452469519013348884125900197919205681685273\
43532780019380679633786447279390458047351034593392943367705596164451212528366\
869906545101938561885375686354262412272`172.04777768007793*^-25*I)*GaugeXi^2*
   u^40 - (4.4471712389378074655708979926860212830100896536947455933290804261\
66384147650052203558845280224153074209942112654386107938516887057143774471124\
99751352071970244837941219892970539666097895`172.10494532102285*^-27 + 
    6.73968801996498606001058875604107523600972350907092063625274872415178541\
80069855166483581407944057421168221016907344899597731192315976262078013118193\
5414981671973741578654579609988009689`172.28550126220043*^-27*I)*GaugeXi^3*
   u^40 + (1.7077099997261862258733595041259360626761853208463390588624826370\
54816176516362545404989821486318487441271566308904176101527020207342746573494\
86346159369549670308417530492865617530949757104741`171.82635587712855*^-21 - 
    1.40385627537414257422646884192595536016565257532222723715072789226377032\
91141958862522621062667992062016415866465722739094985174649585171455102979768\
0767294244312317239344214927943410606170364`171.74126440330522*^-21*I)*u^41 + 
  (4.859806644092348186077872047671009860936283510136017610692857268033097781\
41537566740382933483159734821754325723632047161578504944723261105081572888042\
52727476080181327490322029923793080329`171.8769230674535*^-23 - 
    2.78183693968393540208136851225349113408348707702620500499297754365070373\
02667231399777978921913054196280532805233292065445230338338441900193067621561\
60600858372554456761947586856097684671652`171.63463574678448*^-23*I)*GaugeXi*
   u^41 + (3.7402863778880886389005700292947055738686208895670079741745681072\
94472208885513025843988058843995636972113346053640488953120149789395937804838\
865897368757727284623803670524540607305329724`171.68690027586905*^-26 - 
    5.52901412381605550179581456947404346156488289358042158447411637037221686\
64674295765998938617461941263853837183390461237556484515998922019731516438404\
52871008651271220211568500633409455595`171.8566431196477*^-26*I)*GaugeXi^2*
   u^41 + (9.4139231095582773168945754879407387117876768052273915722781535567\
07126193720496357968813049843879504643340831961601450458077464057075273079922\
9738855988696712871542258667373304044905382`171.89965949774623*^-28 + 
    4.16430381521657488231785123727337129980738223667401071939453690902835156\
24671852862802180712218954992144912719597480585299365520708793248093417653047\
667821460152381365907226172789453715`171.54543125779165*^-28*I)*GaugeXi^3*
   u^41 + (4.1943180212147024544770677076703773475882359787872973530569288723\
62592002071180345370512954135865058382295621544551113884605116118635454237777\
2369897256173529337404668334356209682638557029194`170.92618899651725*^-22 - 
    2.53520173090008401464759596436489997600474839259936822467387984628510673\
72291043567244240261572789233803542087882221383765046831615212136833317285428\
210593896654102584644105133061610089692449`170.7075401627966*^-22*I)*u^42 - 
  (6.329897640366086570342554822336321439243432498969469150034192135007003014\
49499485310470158725264550211660509177798546005084840859068562330671919972067\
300150243880297484022238734439673916896`170.90775090437015*^-24 - 
    4.41435226712337222395078281769041196434840723275161810574810146350910643\
91884527615130230167118407947397890066801592253629796867073598164570747315126\
6012427048841174492862495464630514510901`170.75122120428028*^-24*I)*GaugeXi*
   u^42 + (3.3124770936573745883816349431624132880210027820348410276621914402\
02990112945043569912757031104241270411169220259415058225882052031394723019939\
01150091868142507293716068264614072281296073`170.14821583117472*^-27 + 
    2.29762973922934726839166132749786065422440534475928101303421561801868155\
87756657992228291840775084585700711650769544421888366359633110721152301506263\
36333822821330414337331878767341534808`170.9893429913022*^-26*I)*GaugeXi^2*
   u^42 + (3.0058302617155442711050116846093589295395616761168901567888073799\
10694988673239643166902227172462971115367063253990581232517674859557237121218\
872277792713732938132395099156785550104139`169.97483354340503*^-29 + 
    3.12566234712373532061815341812254070932943638494049170549744437294653371\
64801558109499399609613973169514259912742932716084037868945896117289583555682\
337486186758349204995692122052507117`170.9918111520446*^-28*I)*GaugeXi^3*
   u^42 - (2.6112176020746932793483773771878102845730297098536259645969852104\
18500509673081537154651820809951543190245352877701910311226589449056708826305\
785845676354425696038362571042348105658320821457`169.9774598985386*^-22 - 
    1.86258643313787230383978980847472829737251040277804849750090947837641010\
99363664414019962425180350281096066820932256172641343207586272874861962294870\
629402399421392339123647354303570638120992`169.8307332691798*^-22*I)*u^43 - 
  (1.679257452020276464889053470013199619968129602117675965079804330249998024\
73896572550806187298689312349839987432938855272770103284682432801041026164582\
209099567568270621089930797110238111528`170.0284899537028*^-24 - 
    7.37365124966513432805885765346646359021412068195566304043657637416794099\
61788631448381081758120444090796638787704745392967965085087947668585138354355\
666094728473465111071714501042242338822`169.67105526246772*^-25*I)*GaugeXi*
   u^43 - (3.3572201142900231234473628848794008896049050608933182617675885035\
06424015715732168587340082040570871880610323108355734615991886513763160240012\
2911486270902971221211913653136358462769372`169.95614034075282*^-27 + 
    2.73659710778439858196110633184668684177510266120985192298344463325745703\
63537740786735237766324770871113949278070998126079244796651592973143309664558\
6615720656096874866282563189764389397`169.86737138792637*^-27*I)*GaugeXi^2*
   u^43 - (6.8836832878989581462982910990617616068255911829964990499859921863\
25219025112725559610529216778599392073852459368054293722875023753650961867882\
177989556193073683438315477369268499764181`169.78602585829006*^-29 + 
    1.11917331830747828871100619637658364377233962008209020604184635410084378\
34160182872933206718962909395385162410781859022777459356860019071541710292433\
868875219051657402280460018063404418`169.9971023254686*^-28*I)*GaugeXi^3*
   u^43 + (4.7810628114271248731032390393138624884542582113983445012987524747\
64472408512552284160150462356584618067118392592950760309654163535112500567876\
83212920067550017083348695700271518153710031401`169.68752142818812*^-23 - 
    3.76184904972991850965460667491184540147996488945276838820911882785777281\
17696922775924366265962679924433965494554053926417823581566269033315093227478\
83393247056907823345123652882120531794159`169.58339834368795*^-23*I)*u^44 + 
  (9.691428758268488428592902147932461676153932054342616479312803853279036379\
02795195135506039719359347397712792389476395591601556119312526445619707848474\
06799694973843106734269821156976127944`169.7315219864068*^-25 - 
    5.50040453700933569374826460802309309640734583758826632600191248737014297\
02151017513175987756282271241303587816645720972768942048895043306641625998463\
757864646574922994195055179188893979865`169.4855288104267*^-25*I)*GaugeXi*
   u^44 + (7.0393674274719019009334266249537990962169278963708083234554841467\
56957795019581226509925131081100589940658795183145046068162698187393578451203\
5974091743248272690433819768666244343922835`169.6230283831496*^-28 - 
    7.64346732405355908272984582654165872431693658599539111017431195103461078\
95804956137408197573929187938169804180858867971247458756728748151767051978520\
499501515568317793791950152937713655`169.65878516218106*^-28*I)*GaugeXi^2*
   u^44 + (1.6857095982088170994141353354961503883638104263946773626722380805\
72074475035625722658019020130506596155347546410817576064216339314692761027919\
639164573730544949249488868915310234692497`169.7173460679271*^-29 + 
    1.08110084564950183623488788565615577764171955461508262336905470932421635\
37832179272113810931248420615897354410837222566191633701397255863856206642733\
59819838538914141826038069292565494`169.524429515348*^-29*I)*GaugeXi^3*u^44 + 
  (5.454147144568807336374666926783267218020473024010321214249281620866740613\
82480795824706624752324724286736383458651209909992874506363469398491881991383\
131247114976842887653018170370907977839`168.8967675086351*^-24 - 
    2.79156864965330035459379479832869783325530799466838684162477834644926157\
22398158684806953193896038372818053345945847444390836340949961938285172424519\
5101213373989702914071193659941810480577`168.60588897066273*^-24*I)*u^45 - 
  (1.670429841653993821381268574072295212901138711508416882007786984488803518\
09873282192971322213618091081669917724467879751792465455791274362197130968979\
05193591677845478819328610222413968548`168.8679322328523*^-25 - 
    1.10952076476401333104799089098636734383266026806070362831772875121824535\
36563252938923000558932842652125011289100052907898124149043121962403816346250\
850502082439326820417989795953221550864`168.6902394274372*^-25*I)*GaugeXi*
   u^45 + (2.7294931479832268324899558391502612289261430485086493022038828384\
32423808838171669942808127917787722538638728637076339224681029427238991419845\
077061850935773123340188053415720208717492`167.7841807744788*^-29 + 
    3.96428971641352529005704633551238651487003788085136252200751848833667354\
94306441426249270222060218726042077644861374265263880110463316079126299133708\
291961811765539995051545226159755756`168.94626415195634*^-28*I)*GaugeXi^2*
   u^45 - (1.5978943569903876902583607135709507601054513348473058390032437480\
64139429863010432321454637819751611007789773657617863544872074559976249928928\
274360771718951072153984092637399119199`167.53111040354105*^-31 - 
    4.16302586667912196610874827832894370631946376307547915557698285332423669\
00363714741275552726847989900252008027594415607117747092714572666526023367538\
2995527533099674756651761064762589`168.94697144986546*^-30*I)*GaugeXi^3*
   u^45 - (5.3487880621246578060501424732329531849833914696466133461581044675\
41172433584672973800295046335337551476365025379750029019224711291572411871374\
09726811441597656845988831020530601384382031631`167.55013969175883*^-24 - 
    3.74204450981337991234486462448565712914182388405618866169285664480450905\
83651226734678967750601058083736337491983241044444746686475906068336550256899\
4671442143587431261700455295503931806655`167.3949932507222*^-24*I)*u^46 - 
  (2.112214976806249700915902527643485552899501208372370223721693808341683667\
78019925087873709106079187942758996983202841591360069718225558417446442544940\
3698845160012361278414587136050423113`167.61183478049074*^-26 - 
    7.34968158105588119029347208115149600621950426918476371705185716502539974\
10088776394896584034976298621062301649241587261375570009443537762432224441870\
9467095003386025283319575469251502506`167.15336518683725*^-27*I)*GaugeXi*
   u^46 - (5.3922394754866688983765311116238786799919490233791760608401400849\
74020876119530596304594243189002334190855894912054882098691247851548004117512\
19533025192468668297479044633965213811137`167.46108583982522*^-29 + 
    6.01559939759407408545750082952554747554746764309900908992923639733461104\
01761504686393045355915782602955523898566325170920098444543454178385612999063\
27228513107138993110447129919975124`167.508595575528*^-29*I)*GaugeXi^2*u^46 - 
  (1.049142806023776727394035803073054227514103429033069148372685257836436751\
21062569355026712339642977283881925352338710735881651739460660003115155989596\
130927707723887890792002961080303`167.3321760388842*^-30 + 
    1.83644706522081725409562654469138600973402435418679064750433751963245973\
48583748321711922131621135835733016570957198039398622227342583248669265266154\
9478260283970966617920134611809716`167.57531984638032*^-30*I)*GaugeXi^3*
   u^46 + (1.2190273212938218607257450314355461845194771258485063716446644644\
24408213612734787203190090580947644837120057056531306445753299485795955640600\
80194717854594109030216834262585477165311780838`167.52631632051956*^-24 - 
    9.30900371234638142697226147947199945589809868239269605253113763052813156\
41461533605828161049780541243209147347014264307698306696309279700779511680685\
585973076536875229143806401915675343433`167.4092060847192*^-25*I)*u^47 + 
  (1.857992865395516212940716728561759319056037171968487437860037993963936375\
37329999357129912783392089394896802795745431811346703791147682355155996773174\
6836314165511279751154174970594664199`167.56673146550563*^-26 - 
    1.04162151111498790821619098442550574544884855138351796110330734757405900\
26494117793660357974993627295030037434403444186874766074745850956384796331060\
04621031397480588925825783824601761293`167.3153973636927*^-26*I)*GaugeXi*
   u^47 + (1.3076893648705905467293102458295161595014720141307986251184855454\
01449856107872298533756661506025045901957611171928367481983779874379509911883\
808384824226538271846282511404888116417615`167.53246018808045*^-29 - 
    9.60046911669342516578596451273135695803474158736933843595068500177095925\
04882921422804030162488672544252734609613200392453074849550419429920553199925\
2481387848563788388671060237489923`167.39824805123854*^-30*I)*GaugeXi^2*
   u^47 + (2.9875535990178001235548743484341030957601176751044486914990035098\
55751908413243490892304857199349489453892680735898718502275975605228977570403\
8147222574923103787778651936557299432545`167.5180863467216*^-31 + 
    2.39806327415229512165305925009826326281289622819769241351374796347488911\
33169915843347083601333782753434829123536635966270609396973350869703071587638\
989896959244451070968137161000728`167.422631279118*^-31*I)*GaugeXi^3*u^47 + 
  (3.697164025317598207579985453365970314567445141515800591754647440710008793\
10932199192174715058760006956048448832660746242284746277108960314525936915804\
4478087856190009804467347975013986767`166.86801242074654*^-26 - 
    1.67034798762061492023517595321511253330726077833678699957981148266763778\
73627962333874892462480008488197936234845961105894333409133709239874383043168\
7071706868857846169369421764576044005`165.52295066038604*^-27*I)*u^48 - 
  (4.012557449953494893927492599220338214958733569244589436673500821338242686\
60200910408458047307783333980900333675174650839426149694709810837033062372902\
655554149378983191595184160035627637`166.79298654935465*^-27 - 
    2.58674426955020544382864972460012750288739054559067636919787202914977655\
74457257280935259681550841687430949190937898157033200556827276378946676537420\
3539516341808742877370064924813414266`166.6023187815301*^-27*I)*GaugeXi*
   u^48 - (4.6343204721134601862492879644128585547942872522669845519959933929\
03577086397746347708638618682356242689349169276279563161779647986477423294304\
401555150152393850981165207937324545279`164.7066958164094*^-32 - 
    6.72566353983549708962508511384798002575043472503824944229388808421560060\
53844791357465231419493811006040532980299683371657195543992415167668149927194\
6143166695522526417986203265855628`166.86844489099332*^-30*I)*GaugeXi^2*
   u^48 - (1.3994726295624416733818886468896245400369422465403232504769756704\
60056101776985284962626504118290955765872556273469700180471774397545879368941\
240372221424642307661011893928548528555`166.28632249543614*^-32 - 
    5.16044228711833357411259433694091222592665847849123480768037662250935100\
28047859952798831058032688707404972549919356869572771616894061373845519839488\
92683951962734472434843565340324`166.8530450117347*^-32*I)*GaugeXi^3*u^48 - 
  (1.045501729440969095406756708059970504648392814925477774151739890024964196\
50659706519729203125496926116389061131786666800729244270147552705607758206672\
01197413333602225607950660413007782004`164.27959318226777*^-25 - 
    7.15876822062460262227161323280818535877097846685839558181721345598963047\
51916045702067685010546621801094242858060237335216174266517319665637393441429\
77146918390469799715290715321217283061`164.11510672821206*^-26*I)*u^49 - 
  (1.605373414385239904421393344690594213332218873547911826974998781029721035\
28801664268311570488266526060948582614138047891404373037583426031412611952926\
34347450917242835471746566531713623`164.36252821769915*^-28 + 
    8.10364007939400696848205670526697367387240794704683070907412069215616358\
64785238496312098965608700941057316755235750005566926430298127292631727122498\
7457980006602673542504100211378791`163.06563229481498*^-30*I)*GaugeXi*u^49 - 
  (8.540241275037939873495909989613735999902872321227264187814377125634742107\
18490063460932949646497501499091357195807736589284370859365775067117444258930\
86167543151700898636440179862987`164.1142683721007*^-31 + 
    1.25079718708566549111586785866513748220494271323214799490143809648703031\
01902579765114238312764954923204796112337340173595787460910886588157899680700\
3700955023662415163706765283865593`164.27998512763523*^-30*I)*GaugeXi^2*
   u^49 - (1.5617440432278004972443802573825224113048912817794726564244250709\
12942161323311439086856830629878604122775652096736249297685769306432841773789\
87999547270719519895392122353823369286`164.03097821742782*^-32 + 
    2.96951406950176155124131972198525819354528065186681659205971963034547152\
36559930050716668906816289513738111427868985387428983804093965689875074499291\
5462972361009260523457236948553`164.3100537465807*^-32*I)*GaugeXi^3*u^49 + 
  (2.910155863159212886117352866038616599858300445820822673846920868490121978\
34209436088140923295915575378999770350666725394827044560162047426351940955311\
6950072588006683315409700333058746324`165.34273684604713*^-26 - 
    2.17153545178425513831213439349118393348920334992800353838990282806267054\
65981926035027562680575210861911669989256845719203769786726220769930579868016\
87160753931403752123068538304005158991`165.21558752024762*^-26*I)*u^50 + 
  (3.417146659910142047407103912400316351921771580027025247115434239632036766\
76616643136067667753070471972163071634326215379633261087730735654081270048021\
71121520628785870837245177554685611`165.38130747943714*^-28 - 
    1.88236033234587510993108500515005220985381232166161662327290682859773448\
03032427265822858557970454215495292780200756099793144227166451019400979274438\
895945546778875355530322594356293286`165.1223466230518*^-28*I)*GaugeXi*u^50 + 
  (2.398517344368209979078328874793789953520687712960868205095715717881220659\
70016033123819011395728959500687187245796053985182469666612554282075544015650\
49207549355282392244718458082932`165.4050363233583*^-31 - 
    9.84607883539027662123875401439496719628239710320539949087079612678373481\
81071627041565077326235888006948394059130444180626544049714926512261228230370\
81524565072575366826132740835709`165.018356768788*^-32*I)*GaugeXi^2*u^50 + 
  (5.230365473002672784863353554346227055121151098149651611219075746419252758\
26190072658009016055712867761523627560680473821711704826990254853677011248200\
946626813355328673619411354142`165.30192981398474*^-33 + 
    4.90277411254312403506885036483767200245442296246973995170564483860805556\
45009972556448227934267241022582468794845336044760123834853623425548200630314\
1454846303081103426365566696842`165.2738396619145*^-33*I)*GaugeXi^3*u^50 - 
  (0.194444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444444444444444444444444444444444444434`192.914489097\
6885 - 0.12271846303085129837744700715935558141395192966309007113183377313702\
40783705550390089076103649264479680526596294250901034021033050605696184267718\
5188001879365040172276179447348068592361808394355196804548550042876`192.91432\
09384377*I)*Log[9/u] + (0.421874999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999993`192.91402332714046 + 1.1044661672776616853970230644342002327255673669\
67810640186503958233216705334995351080168493284338031712473936664825810930618\
92974554512656584094666692016914285361550485615026132617331256275549196771240\
936950385863`192.91462301285972*I)*GaugeXi*Log[9/u] + 
  (0.375`192.91429052318608 + 0.662679700366597011238213838660520139635340420\
18068638411190237493993002320099721064810109597060281902748436199889548655837\
13578473270759395045680001521014857121693029136901567957039875376532951806274\
4562170231518`192.9145958007857*I)*GaugeXi^2*Log[9/u] + 
  (0.046875`192.91434881967115 + 0.073631077818510779026468204295613348848371\
15779785404267910026388221444702233302340534456621895586878083159577765505406\
20412619830363417710560631111280112761902410336570766840884115541708503661311\
8082729130025724`192.91458317735123*I)*GaugeXi^3*Log[9/u] + 
  (0.329330632716049382716049382716049382716049382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938271604938271604938271604\
938271604938271604938271604938271604938271604938271604938271603`193.926473113\
72488 - 0.7426739577496704501805496655495815556681387150721821341830236492811\
01274286988643483537167912184503628881651238817026773922358520255447246330908\
17026648410675835709256582285062015110811833023616265106045669518725`193.9267\
7399518493*I)*u*Log[9/u] - (0.20616319444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444445`193.92667425540876 + 0.869937549040923648497902117418542899356681\
45694501628202344385846023735556015683208536728236470082004019552048414674984\
41171323180960379617364493499939110038772922124669430453408624363148617331795\
0681133054748372`193.9269172454703*I)*GaugeXi*u*Log[9/u] - 
  (0.124565972222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222222222222222222222`193.926932461\
13686 + 0.2208932334555323370794046128868400465451134733935621280373007916466\
43341066999070216033698656867606342494787332965162186123785949109025313168189\
33338403382857072310097123005226523466251255109839354248187390077173`193.9269\
3058580446*I)*GaugeXi^2*u*Log[9/u] - 
  (0.01171875`193.92684053112228 + 0.0136353847812056998197163341288172868237\
72436629232230125759308126336008707839448778767512262769605329783628847713898\
90037801147834006329093630798354222431040560019141797716372007621373534266039\
466311616505560319`193.92682587994537*I)*GaugeXi^3*u*Log[9/u] - 
  (0.014961902006172839506172839506172839506172839506172839506172839506172839\
50617283950617283950617283950617283950617283950617283950617283950617283950617\
283950617283950617283950617283950617283950617283950617283950617`192.261165835\
16244 - 0.2816464478695710662761407238385704022821439965971412867087394867428\
73779865261503108097836627652181200752955865557089508919148202601973976117739\
3489443888116001195094002171928402409037111333963742081438982040704`192.83872\
47948784*I)*u^2*Log[9/u] + (0.13308979552469135802469135802469135802469135802\
46913580246913580246913580246913580246913580246913580246913580246913580246913\
58024691358024691358024691358024691358024691358024691358024691358024691358024\
69135802469`192.83869643845628 + 0.427696569303818784345102347173902230038995\
42893691761827798363156273947313589737669400763464220662051087982485662596217\
51902933705999852257021937504411025363889926708105503686863905708319147810459\
3307704391075348`192.8387005852239*I)*GaugeXi*u^2*Log[9/u] + 
  (0.037579571759259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
925925925925925925925925925925925925925925925925925925925925926`192.838723402\
99104 + 0.1104466167277661685397023064434200232725567366967810640186503958233\
21670533499535108016849328433803171247393666482581093061892974554512656584094\
66669201691428536155048561502613261733125627554919677124093695038587`192.8387\
238319651*I)*GaugeXi^2*u^2*Log[9/u] + 
  (0.002278645833333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333334`192.838594027\
63596 + 0.0068176923906028499098581670644086434118862183146161150628796540631\
68004353919724389383756131384802664891814423856949450189005739170031645468153\
9917711121552028000957089885818600381068676713301973315580825278016`192.83859\
65819806*I)*GaugeXi^3*u^2*Log[9/u] - 
  (0.051987329246684956561499771376314586191129401005944215820759030635573845\
45038866026520347508001828989483310470964791952446273433927754915409236396890\
717878372199359853680841335162322816643804298125285779606767262`192.808920085\
6209 + 0.17646507231589187235818073297438503777624287157543412225168201991483\
82361510442791540220774253770116376456054372520976345903282474613540717950585\
3323609774557151578317270994666263242590684544512132945056134031322`192.80896\
828065403*I)*u^3*Log[9/u] - (0.0520498435356652949245541838134430727023319615\
91220850480109739368998628257887517146776406035665294924554183813443072702331\
96159122085048010973936899862825788751714677640603566529492455418381344307270\
233196159118`192.80892508564494 + 0.14548338321906180215052896911845505986829\
13434099193541031117620541208632790754685132120536777068137388066440883449616\
42016750452231613557245126374197222097072426404483083919247084770994332986029\
80683654789984524`192.80892829269317*I)*GaugeXi*u^3*Log[9/u] - 
  (0.008172850222908093278463648834019204389574759945130315500685871056241426\
61179698216735253772290809327846364883401920438957475994513031550068587105624\
142661179698216735253772290809327846364883401920438957475994512`192.782376857\
0884 + 0.03398745910278309621729293655071864456444018463508626249865190507045\
97550384294408448538361216442384701643785722646442961274137960106022029634639\
7379228504038136640305295789327263441423661337202077139695956452205`192.80896\
038890685*I)*GaugeXi^2*u^3*Log[9/u] - 
  (0.000422864511888431641518061271147690900777320530406950160036579789666209\
41929583904892546867855509830818472793781435756744398719707361682670324645633\
287608596250571559213534522176497485139460448102423411065386374`192.720164475\
47668 + 0.0021378936632260788606221906597034511439741968542129545999647310272\
15645809747666660374659330088567749237680078592179210306182046603935849319643\
35050600307089075459791368283924993787548689940477792866142340995261`192.8088\
3393666576*I)*GaugeXi^3*u^3*Log[9/u] + 
  (0.038221986702119214550627445003302342122643905908652136361327033480668597\
26667682771935172483869328862470151907737641619671797998272621043540110755474\
267134075090179342579891276736269877559315145049027079205405683`192.469162688\
4615 + 0.11329989529059757159182607538623460542657712574710702950339480949644\
31253049079294403731039806762906575136928031610759334523031877689664583991732\
5811172554275108455655214852674233926933623215977783249055757360858`192.46917\
712600245*I)*u^4*Log[9/u] + (0.0122852547348124015648021134989584920997815373\
67271249301427627902250673169740385103896763704719808972209520906365899507188\
94477467865670883503530965808057714779251130417111212721637961692831377330691\
4596352182`192.46913357792045 + 0.0404122067627798696611531054631068446740546\
80124573268597802258541646814285439434434383078096485349147900448502236285800\
18184058071223764865509267490827662532202065876920847296373891188129889006841\
221754949852883`192.4691371009391*I)*GaugeXi*u^4*Log[9/u] - 
  (0.001019961556689147995732357872275567748818777625361987501905197378448407\
25499161713153482700807803688462124676116445663770766651425087639079408626733\
729614388050602042371589696692577351013565005334552659655540313`192.469158374\
84954 - 0.0049617650176054074343967771413196238164283033289706170735401926793\
05603168686021638940400295618939717226820497362557655415331954618189697535156\
51623342051295314895854376391235369439999813857919916907838228412228`192.4691\
603812416*I)*GaugeXi^2*u^4*Log[9/u] - 
  (0.000043339519271071483005639384240207285474775186709343087943910989178478\
89041304679164761469288218259411675049535131839658588629782045419905502210028\
959000152415790275872580399329370522786160646242950769699740892`192.290787352\
9344 - 0.00036613533208793082849238304605157529434203765022938395708057401450\
34669004882814949854239403891838468182641079478732112138540119183905883677341\
9585437454166829852365844568309989093536881938625133817626739501158`192.46907\
255205076*I)*GaugeXi^3*u^4*Log[9/u] - 
  (0.015024565441898183429581082377912129474391324719018668111794159652717799\
34178958717900952316437760729789383957955822000937074858733142531344025018769\
722321010234438065561369935703116620659678120431054435017245563`192.385012165\
19788 + 0.0469852062400860941942739762037345176011625160754146842589128376255\
74641583230364935760114689107997669898081481110788297691299441135163814489830\
89134296727613415540368753212093315031955598146171752435248048332651`192.3850\
3199438182*I)*u^5*Log[9/u] - (0.001480353330099790004911175464444783146200613\
05017866517637893952480143609544615488831309590340225914071364460024725228200\
30821859811343121814086606039052312486240241155650392047282765161137360497214\
1780555132176`192.20878312415738 + 0.0100733197560011518318336479851746090027\
42812780491441887716584433935953758133745498690077903589520846455493616154619\
84721913291964658516579036095167333482520099135311807967718035397193728841007\
459868779605679546`192.38494972828786*I)*GaugeXi*u^5*Log[9/u] + 
  (0.001966961247888406238886348625717624345882233399380175786211451506376060\
55987400294670527866686988772036783010719910582736371488086165726769293298785\
754204135548442818676014835136920184931158868058730884519636234`192.385025070\
75935 + 0.0016943228126275971442647518889697036034724638848545974841452769912\
53974415363012987139444579318223180793484251262227067065489944808552308929307\
8994364504652374366163780486438622539147067435046527442501753245018`192.38502\
510606466*I)*GaugeXi^2*u^5*Log[9/u] + 
  (0.000094802175020957171162932479804907788446883097088858405730833714372809\
02301478433165675964029873494894071025758268556622466087486663618350861149215\
058680079256210943453741807651272671848803536046334400243865262`192.384883948\
94307 + 0.0000547098772085413881655285011341434347867412580802527751959478412\
47644479383306430285178289943211379409625671302555767192874737413092846537707\
40857594102346767679089149188368159289838844427610652179645374867986`192.3848\
8356590304*I)*GaugeXi^3*u^5*Log[9/u] + 
  (0.003219844228037943002010038614290074000559266092034546105647130972613951\
90986622584862088400580914331264793498606847595728769744323681637513276396990\
675715877572715867089090080917960212181019382571389285210763075`193.000340998\
56506 + 0.0110028431547555129138594585963428602936309678633057252714706065304\
46402030115473803037023305671928394410983624345003281725149512618854920613918\
17413252168477755390931669510321135825349301830077165184093633064402`193.0012\
7758919902*I)*u^6*Log[9/u] - (0.000065795812330356976717061844103227812802346\
94630648273667912724741234397056962496964303373669606233522077425728066156636\
77877545456448853062964507132345142585225680056526754466883286451215910930159\
5485386348347`192.1673237954923 - 0.00222019016519892430023164304812291577276\
60467613633313862729010434603746861620709294247522360071892096883684160417684\
69915796713955488747866774262954612411277648711676031832961812777041145034963\
99341527511493725`193.00015142067517*I)*GaugeXi*u^6*Log[9/u] - 
  (0.001113320169174428917925844207406977309939256796951254097014397781557259\
27915126716122499285634986493595445482861019110574564519593224567059856395831\
602863051321111576153998548958666826877973552769061583774788062`193.001134996\
49194 + 0.0018142636972770917260122566799176334412741658737228439528440857201\
43041158626415545841566214962955820268432838348599325911407638368025087877358\
75669909040130118958102478085039497680732756364842473434240085045384`193.0014\
04041449*I)*GaugeXi^2*u^6*Log[9/u] - 
  (0.000054311553799920651497308172273031965829472984547583609379744792706908\
91548145693008434121746794273001321384867253552582686014242856865085861343206\
937543844180705092828922190977433233864333459584860963377110987`193.001183216\
12993 + 0.0000820648158128120822482927517012151521801118871203791627939217618\
71466719074959645427767434914817069114438506953833650789312106119639269806561\
11286391153520151518633723782552238934758266641415978269468062301987`193.0012\
9712792494*I)*GaugeXi^3*u^6*Log[9/u] - 
  (0.000075632562646538154028338771031317976829973965763770918566730839102127\
43191350651038795130287853143229613965080336939083492292836291750534586492156\
540622850386274975239934631714686559879397812728105511282057684`192.102244650\
43302 + 0.0007042431743172010342461881870955002411091102947067319738209091037\
01579115748610053136848455360563985202893197872053324670551094000335605880401\
7642138881728048175953497340641593732095930645888133833146580350172`192.37305\
717141618*I)*u^7*Log[9/u] + (0.0000613838889367169795462422310486168490923039\
22616582867091345342884442194037193652346021990423676011495149416744619580825\
65163349385152083135580116519899200608908025248915484367863124954916983795161\
46502061975`192.25038914491984 - 0.000376280844355833562452161990590127571001\
78336779330628452579369970310951997082156034110066002950288715091137806609736\
13046201428368099505054281047869350478026201205551053072489434492096267027533\
8426498972891498`192.37208773223344*I)*GaugeXi*u^7*Log[9/u] + 
  (0.000456859887954816685440122472643486264941892189319467229903195513677204\
02476847689016114109398218076321572288198875157728539383323263377681459839215\
827180624778100321011011002938611083259313260385815947016531844`192.372323415\
02104 + 0.0009695672414748867768631627887805837063799739220442159402033525668\
14024746169871210119857452652933973339596924281666876395044934352690479245722\
39352109987413541055682097759135499854100048444040645825429626918748`192.3730\
6359271457*I)*GaugeXi^2*u^7*Log[9/u] + 
  (0.000022155359149535309553542998083408025433574836048487874372591584850330\
41192614880004449119364980203718652577509910685183198971182961879953643855939\
689343585542787335648631634451320926395299655925012267484903207`192.372359032\
5864 + 0.00004555148384432768326016347365491136530046259326608591868878734181\
53464841165771121019085175974063975817139746779154794246902117728791355971461\
3175571939426447961380819086139496727400620287164473408180929331479`192.37305\
967808283*I)*GaugeXi^3*u^7*Log[9/u] - 
  (0.000143105898493320086543767367629820309018403041472932042695599300592678\
43572350429313720763625026616725466779242403307109320705239295315280097356430\
517456052611547630884544241678093655211394662111809318312822063`191.346151404\
91923 + 0.0002715416435887780218177938652435144502193365100485974776617243997\
61117533054519428015380660092954453137372583913408990839842742870216583423274\
27426661969706913108557255558093889182984193685292424469954165010964`191.3467\
6365826428*I)*u^8*Log[9/u] - (9.032929949567759465550778406275244566033643457\
54958304252626311940157736416443986096703000008397615138174341942067445978152\
00913103372553021624848887670070794730692917661842492543136551372559473086871\
1468271`191.3450421159479*^-6 - 0.0000348592818715886846486057576359396017847\
44561659732067970450472374336146497664367419631398524197780278122207306523706\
45489807856962094055818790529502987199925507003377446866485710852180067292724\
213683700409974`191.3458914079934*I)*GaugeXi*u^8*Log[9/u] - 
  (0.000157921652323928714414823173838756001216180238875138214857957971492681\
83682163785317286834858870136539717923164062998964709596745890520740410003752\
500850014967292332042134936529610632662523653245106802510164316`191.345799033\
9321 + 0.00040105796936651487118540652747607591816813471428143541948930610492\
62421608858398715699326647526595721089963187367436301898552350995227941178339\
6613629733508234990377833068082906156707364089051878416364659420325`191.34679\
726265063*I)*GaugeXi^2*u^8*Log[9/u] - 
  (7.569963534813446660581384849930182337730870870015196478529190909304600194\
08745607890950459551677748994102079392826625351025990043303348072833302614219\
028270635128216684777055542577961811705538666762960710925`191.3458141320815*^\
-6 + 0.0000190207004415959139350209665344116804183024895880659030248549431590\
36837543839089979640968660201648528264089844336352577632686867106867388315583\
94309158384569917002010521395578456398642204159692399269566454791`191.3467963\
2385476*I)*GaugeXi^3*u^8*Log[9/u] + (4.36310068316523020864996441797895348474\
57578072498180782952081196577550634909350439358505213842688312314566509963614\
06217302880429297478202606977977205652244186163237369540257568218221338872128\
1025984660481`189.29976786396304*^-7 - 0.000059906505858347973765681319647409\
63862417984071792553763208956804365796355440977264990701562256659587892529779\
78244896353733510630605032205127544605314868086975407838373299881657105188298\
5793932039647162193536`190.68373208677846*I)*u^9*Log[9/u] - 
  (1.229342753126620675290823423556058369583386104352072896174046473006821192\
52152525298725443476767073977678470440412546754195165493899287579908917856350\
397608099207281868401860358270726201915893257769013412313`190.6836699140617*^\
-6 + 5.1629183798858438200380092408483617849208310832694142642852127686547002\
21183555349026862135858581702186180478220892418445330651683135172361878710845\
9205427736631680242538803527446021191005195253387070463498`190.68273688976612\
*^-7*I)*GaugeXi*u^9*Log[9/u] + (0.0000484558319530875503418303919879870345412\
19237424088892334290166101792357831697041761380924403352987402397344678430385\
28364363054536087692318105315183536309833014290480400384567068947047621846104\
174177432068527`190.68242842236936 + 0.00014084202836755012947600515590349675\
34938100540545530501385182895464200546712710455224558507785623714346912638014\
86321858812192219227465176459803295368564855258119604072458981348531197760752\
36817976083104767308`190.68369588616062*I)*GaugeXi^2*u^9*Log[9/u] + 
  (2.302087959802700374397195199566341067842812114266998523262006528633658413\
57049251064376320180744091839821214113547940012136127484069239416102343633262\
11289884682491442636231984221269320746855090682734759659`190.68242664037558*^\
-6 + 6.6981745778568808821909003855980960426481907595710370120598534779434493\
09927092210077409175230880369824184879405802490316089518956447659391172096967\
95243055373409037317959298704263185750663666792344149095429`190.68369595882868\
*^-6*I)*GaugeXi^3*u^9*Log[9/u] + (0.00003250794885797902551070380082422915201\
49125667032083479774547559339917382710820004004573074698109830457727825649728\
20588445015681262446238369366792787992412879086439120173452794698441341668338\
47338261809650264`191.4479821975087 + 0.0001203300710965219796229720841512250\
33892104660402714016961963663484121436958590299064370556806807656262563789126\
22053356409648929719622684411826050205167133440137025847552914641191559833645\
552837042970345738314`191.4827623580516*I)*u^10*Log[9/u] + 
  (1.139625848065263562512294419294006349100225879003272316826623146596023765\
36351002151566080874047774719278063460394427030443676347641350003339830801573\
456732740923227436108415844761095861040278198488868792283`191.46893319276091*^\
-6 + 2.1326396920841580793346256624312281125858446454957967055235575276093521\
07443918427867380646932880668708582008370309785055950882082781566339181435810\
55426534037005184873684744713510948608513335958601116809646`191.48149645048593\
*^-6*I)*GaugeXi*u^10*Log[9/u] - (0.000013422434677666140490555327292317730631\
90043307478449118570273855894281612137747516276760763879254920135310950160187\
52202462403705787093287799271369489825334064382557246340710307170790369447423\
4371518946987025`191.45324405772772 + 0.0000435667477769134276812464300904158\
59651124905593147078313890387849205974912575569761480552436142369380878515915\
41479561759704993897833604074386161768285246532941594082231654877102614021549\
06942213886165137782`191.48262607160007*I)*GaugeXi^2*u^10*Log[9/u] - 
  (6.359431249251611647651211204082564998120499368137306047192893678186302965\
37085818950568235937084872691889593878997955146338718277269002705725800667741\
12871659354287432329014688382367565695425260436547178276`191.4530697561236*^-7 \
+ 2.0737481692218030755355621576105802853002428944186167154935357713450101426\
80731373828453648870046714954294180096111841018077081279244267039016318656128\
38495078312239041656170995059749238949497171675050190547`191.48263148888722*^\
-6*I)*GaugeXi^3*u^10*Log[9/u] - (0.000016273704446234293286389395806250558027\
43881954575267384382334256029597107795162357210925781952694102602460385616447\
70400946246240086013562097651583501552907155840442437356850300373671249788562\
6076266342784339`192.05261502471106 + 0.0000552645992105879264732181086595886\
21282863704306317063719753746855076384794707921011032759567777222071533763946\
04377462185013280232047264275780211427965135409146732316249059209154704808065\
801980407002439027109`192.5835756251728*I)*u^11*Log[9/u] - 
  (4.343201870226308029482203957289094845674381152456506155216469947162474652\
42449036997084844085085934016335399624735363070255912952807283119483594973240\
23108533238269879761814608923554736402603331043163824167`191.9633409562831*^-7 \
+ 1.8378113085451897435250631760852201615569887884198676471906075148616238309\
95593732035953940876671341422685440277534736946013859618984507289215354267217\
78185373435363867120841211754619692774403216884655236792`192.58983186015257*^\
-6*I)*GaugeXi*u^11*Log[9/u] + (3.36767723061848403167238672218895399605906633\
32407071210725449053561844726072491011376316433065767766029320858962303145189\
40446517549957734815898060847142515355473498737831874327399219475848907804428\
36028622`192.0296394989701*^-6 + 0.000012110132128631189249354546443671556691\
64551712584574024517508626568999394510102363019794452217693144070095089939121\
77278981124726686052265042106506313499203044749393039005880375948783635311449\
9238233588210681`192.58545791995084*I)*GaugeXi^2*u^11*Log[9/u] + 
  (1.599951102485573387804963185066533188630055840401032030791188934216315506\
93176032253026706977747238810974136546966537380389756689865071587753270703704\
43773444150122731001813006172357440431442578499906694028`192.02876159188574*^\
-7 + 5.7659487961769488592164669307269891752502547001708664678960957693345961\
67958054070177245191951292531639485790472162253275402855724694851022588668010\
4195992201841541869843166905402627326204023853189973475936`192.58552566325181\
*^-7*I)*GaugeXi^3*u^11*Log[9/u] + (3.6158992553237145524073478549216771104213\
08633463176664884157391299040396468377869989978585522617298671051252065589762\
44063325257010302753950283353720882332005364186047658100563019198039062923998\
678982887203`191.68640960280547*^-6 + 0.0000119570280779038431413040188121308\
28515878273813684340311642542302986615104106631901330928045786033553402411364\
72524400870768806282674261029991068875275692653629023431960302042451923355949\
466090813584067988536`192.20581653003612*I)*u^12*Log[9/u] + 
  (1.169315982223306542633502451789296660293481364755385646503707069995110251\
74628945922356766077544012500317395169383267167187625873266672997506863873543\
56754012116413453980502211555828967526892311675240095179`191.44679193956893*^\
-7 + 6.9157249210517706567849095834772658363167992102563296551866149001266876\
36014908696442732371884647414838614919186283857426746830944315717458226081128\
0155820792159855815706789885470068562091725138145654372991`192.21869776441147\
*^-7*I)*GaugeXi*u^12*Log[9/u] - (7.661094238298817267626944316144904463108456\
34024432899297330811589726519062194610219638122931662644171755414275754664776\
26681789923106249357464876587270230524161405609409243827064855788988642271808\
339111472`191.60955980319522*^-7 + 3.0646947876071277549188820290139874059281\
53039499491097059639400925196281371961511592816455554915414828892746751131904\
26511506968865702732554020548771861011080789702617751638491737233544779813613\
496882724313`192.21165622831288*^-6*I)*GaugeXi^2*u^12*Log[9/u] - 
  (3.658754116013207652575415929006256445088261234457823186396272094511743444\
42807192278412052238299151150881585653628165156488385848877019694845120186096\
3573689040553431592733210338748720603550135409412016591`191.61076532547645*^-8 \
+ 1.4593134045486482703978816848818638669649942150201179564334280817863100549\
23588414932066184427768565622566754825948645046095807960997551132924921350918\
8317217304186032895505409344500555692570496193327172523`192.21158067317117*^-7\
*I)*GaugeXi^3*u^12*Log[9/u] + (6.89769391987646245136212438219047391671570789\
78310244279058331657924916053104972826610603886735556644057091249300874208976\
76451642185970484797864934063783509600860815360143660047538781540816041813556\
580036`190.69230891369065*^-8 + 1.7896024780922010462267996394032851379592299\
55948628541979281057622943490106806281505123723374931239441808994506310605075\
93996504510808329657589157129137367410554058238556190673642508658406830711429\
63510552`191.10662833702858*^-7*I)*u^13*Log[9/u] - 
  (1.818685730978682952451450155935673233692769570269508547846741006837358286\
41784940267619986130544321996816633981872199875100724841600374501949587850160\
5487551116427613670336789364309336274379117992965269165`190.2796597424115*^-8 \
+ 1.2958873411027896571223315899055549237553163051914999651049786373844424247\
24413141216961090999992074540209623825702953219547350850504946099640705841553\
5658136144338937583459554285109707785904159605558325244`191.13246933045434*^-7\
*I)*GaugeXi*u^13*Log[9/u] + (1.5872895035165940533604822249225341347049380966\
20648132846938457505548532469114535168298541382346977173203928660196578081132\
64055111278425061219416841997641670484895808153004766055594424165347934768475\
2545`190.4738336794206*^-7 + 7.1288623011768755758236190433409954761814631038\
17860425923026191605489725902232380515400117907567135809668368840605459253390\
59227497173356224664175977222402619395357747389928281897114790403114842053827\
81136`191.12619776117785*^-7*I)*GaugeXi^2*u^13*Log[9/u] + 
  (7.608673774829409500840643945139696081452504234365388319339759682157410279\
65942886839783939172372351764520823226479472684369519758836808192120406461626\
766327633244081782894015422910303020055391134022516754`190.47657536996954*^-9 \
+ 3.3946462833241655170283422218246230160198669769252656282602540732282752665\
34972986972359957883969175652405244643277416615785310251612118565759254079455\
98085673191270748960029989363929433072606630488265221`191.12606093422147*^-8*
     I)*GaugeXi^3*u^13*Log[9/u] - (3.1442088921116478732282959033761447093074\
56077197751317601358298573560475166574296728765535161047145758242259305267575\
82572238559722257517229504239222739404534711995875206165905371062135352729752\
97286018534`189.7565859079727*^-7 + 9.707337803546887748676497454569459629409\
35918728835150494287323242559694382340530021490487187026986201596725988730085\
25489423307057424832577379239507407813993729186023333213349298561431096599730\
852532703056`190.24617465918885*^-7*I)*u^14*Log[9/u] - 
  (1.482217163197481555226249973092939521888904858060134910305581451575450071\
31395060279214184260284192856612204457161484429475237948171066471448706723371\
910799069655110329253643300560676924126716947918796718`189.87066118381702*^-9 \
+ 3.3890897680552956658775211447460791852758387171438817658899277153130804055\
21655165022036419483474836300534412850259567934706378532369813216835853893325\
18049967044116465771732143644829583901882963418711988`190.22983241829*^-9*I)*
   GaugeXi*u^14*Log[9/u] - (3.02710148552359343483098797663065198688724575173\
13513249317651509266572511855794557062330549849426399790322196857646695703263\
14753231986903918073036613180869539653229249841875436087513732602086133914392\
263`189.55429942354527*^-8 + 1.5356345796602647698897692000407517359795872163\
85042822919291978966519656016282843714181987344143945964179588592850576879628\
41151120081508003774014708756023833315605869747407641177573876325472287839062\
69596`190.2595603254096*^-7*I)*GaugeXi^2*u^14*Log[9/u] - 
  (1.448284908286624192162479948567937115303362518393701871920971715344239061\
52159746101427363423558766273918660549498881716154454848896439157540686439699\
098304841083039983225532163442546829065348723693392973`189.55627089596052*^-9 \
+ 7.3125098670229859824464858581840942725083260466380261613243520638452937136\
22166906165001230090742645088060165037477956447128000139532355968155154376296\
31942503647888776153007371514684111430602418951839081`190.25948335588*^-9*I)*
   GaugeXi^3*u^14*Log[9/u] + (9.103306792512428020151174698371014750163598353\
34490586881483705117640747389398504921488426575219676472034521631914914373934\
47091689714214693085470691127816558664456678406447899948541982845370939961662\
99247`189.8434121416589*^-8 + 2.666570158958783860997238574330771904103522976\
83212441389690011631150465755159084933855182743347672328442972992229484668106\
79790696292996964445357300925339188452529362149292013905081642113658268458130\
160633`190.3101659771297*^-7*I)*u^15*Log[9/u] + 
  (1.793679290260557985674052003413330838910834143247091074512140271436615103\
61657044659026806480997132867001568025496576615788926936760426504940803526747\
578823362940589428200048616487835054574096816548169634`189.60975499036178*^-9 \
+ 9.3373827330722691538560341665358476830610128990296703235325421009090543587\
18986925581659905717192059154746704660668581080304724861847231935074997920794\
58673628059177114246566662995464363795725252088110781`190.32623535714933*^-9*
     I)*GaugeXi*u^15*Log[9/u] + (5.400651972468168337048299295904466938382173\
57943771854505098954709388373373581168433955330211641887349398424746535340387\
32173638976627117009986804985560720087269625511984647466494980868638373285283\
9197967`189.5711594665265*^-9 + 3.0819316453375222955017705677200651536683120\
83576857829833159192994015422886737456475287548176989060299762266682249683279\
21712401549360369059470622064214048044888232999826035565417059599291425394565\
4653861`190.32753627724682*^-8*I)*GaugeXi^2*u^15*Log[9/u] + 
  (2.559450641810430971599488806194853228012865769184839041631884740467067328\
11830016758875252162318418619697617509627422400601353087424150096950691339973\
22775093377959230337026530493930382161139316716309056`189.56914169894011*^-10 \
+ 1.4675841144193161046592535497644462830951204377061045764154161091847667168\
80786790886793521663617650779033792409014069489871160171854408002910127492983\
45319415804063578725008652370190217781616606980641775`190.32759794237631*^-9*
     I)*GaugeXi^3*u^15*Log[9/u] - (5.1930979844594071977088852580532945360133\
92199152175683113152855134526512899202615389941766407758907293433103049794797\
51889226434286368713231862297616392031831264584956342652071515847821228629388\
5951028`188.22714603897796*^-10 - 7.96724784283457840793250316422792536253344\
43525930031711354000715567551422581668475477887562509325210037996577880784732\
93235011960445453147241179356511172274365457826118192544118882716212136112336\
99641877`189.4135565107958*^-9*I)*u^16*Log[9/u] - 
  (4.347967943662460537684683929067063098632650330479570170681575328631583629\
14883299700024279410590143293705288113558665591446552895154996328647477248203\
76649973713915665530772784630534316398492723498021866`188.69303442844077*^-10 \
+ 2.2477724870817468944222982937324984696871921412542796703016008798560581369\
91615971959902672039102799218130383619648382506063621158394167532230527322506\
78128204276367279737570792864205736272173270905761348`189.40650044605678*^-9*
     I)*GaugeXi*u^16*Log[9/u] - (9.148008818187237158503605650163392134301536\
44535510899077534504614310638883053997804998255875355447915726470859676782448\
01915937006381021477266375127140521358045085691759312429905290927906621153793\
494847`188.60762984398247*^-10 + 5.791929638449651432295843719836262347572609\
22113972185669479912815579924442365344842245850377225764089715473725321738122\
73489823475327066685297872532160347616195494644408688316049362563389927251310\
5831856`189.4091265467337*^-9*I)*GaugeXi^2*u^16*Log[9/u] - 
  (4.282104253568188029970341913558412476161142540913581435153020193335069146\
55934944473709384341587672566351659018603484162793260162462735974858849384338\
3226786331713039529040517327799113232278725222317871`188.6003583554091*^-11 + 
    2.75806024299478684998690828527478922528202844923497522361633727420930758\
14407024767449144206405417356463262729112582358968067512206705308884417324761\
216567993673458774584389751825897049770500163722119444`189.40930486687137*^-10\
*I)*GaugeXi^3*u^16*Log[9/u] - (8.19457810205296926580680552077306512347592926\
25251979316987708284551036237634977397433624662970998035746307807513351100665\
37151388332160970985194993522513061683629196147843663567257220812309767982149\
84171`187.92446071755944*^-9 + 2.83058702793787242034503767714875346481683801\
93520965850292487200015394461521577431495536679603488622955442593017588250332\
13153402548535421176421382077886441978131839548595173084823611889454104560362\
312914`188.4628106307797*^-8*I)*u^17*Log[9/u] - 
  (1.983894195162756197989660160660055961867020624855403065356590475083547333\
61405556545371113617672444065492217505756093152988761243235038706753427478521\
2827353399767455723207053583747217942423836880557466`187.6765658154721*^-11 + 
    1.24684064733779743824082658336794828825056643921855377142665599089931960\
74575863016742679778133610241560236006394535905478384796324345227543397630339\
353769098847721844627425781015399923291069518930100714`188.47485826073572*^-10\
*I)*GaugeXi*u^17*Log[9/u] + (1.4681879025540906192965874904127183175897315519\
62147278310542449121364867946822235655248318694827024249591847573046462372721\
67863465599534374802571025653776455885291643774310011121055785792393667398326\
62`187.63248769191435*^-10 + 1.0236696598913591021720478038849414996420575172\
47649448080238544971602269072723987444270829251594465925441871268292009236385\
12913274586778461379227177061137426259534792063871973744906102887103894740886\
668`188.4758658822343*^-9*I)*GaugeXi^2*u^17*Log[9/u] + 
  (6.868805944534691766356485614551624243314077342286757649480591473873873762\
06304742521141588989158720251353680219459149344389400242521367338074672259321\
698462018107237952955808899565966387312360936823439`187.62495883493327*^-12 + 
    4.87461655181862904470629589503775924914135246931758171716066230033641043\
44084396468611949234873910153200678564205571627939754595161218937074600334920\
83988201545097420972748249808161389804935566206313024`188.47601804675034*^-11*
     I)*GaugeXi^3*u^17*Log[9/u] + (2.7934834229839533227971027866297079599074\
59035867667769306979706717907810804436117122067410875443145902193288871994514\
82615373650005697402381238322355069431271062273827448424682201386077890135405\
354315713`187.90753258300782*^-9 + 8.9728849783826267066626994726177399680102\
32337679956021828810390337614968565421842490850264168085874839403345421986922\
02823581733042574585897663414733659803167158860293203644066668405785052639138\
646877999`188.4143185851355*^-9*I)*u^18*Log[9/u] + 
  (4.662781062968945982768839469581539353726728932377999377858816700221398003\
51611385873630075443849937030009645083946840897527659575908930680088840316107\
3896506588515299488714338493062286701308007332770915`187.72362178405447*^-11 \
+ 2.3498718089212698354509468537579574830496069703179296701201687540871626756\
14882640663219034325682476099473475651515170749947973471580053338433141342893\
7876639946002933009977399530182220909781453082172537`188.42602093118396*^-10*
     I)*GaugeXi*u^18*Log[9/u] - (2.158200915408349220373485112356431888354012\
84016525124084426486810600778621042570887137887560962884486311778736884258672\
55586344076859555059669794706186413867977371363213988823922877352398590656072\
70548`187.53260765162906*^-11 + 1.7078536913721624599485697616671696557662527\
98697271900078950593173764627208592295701010109406258511459165923517608825519\
85322159396469786001664379943248381041349640903755126141400801111729916498334\
20865`188.43096644197084*^-10*I)*GaugeXi^2*u^18*Log[9/u] - 
  (1.040667146518673423037775533675891512635808772033601922087564852202190325\
98747598920917026248615562848764281110272643254488347730930048472601349508459\
367818896611234139449753561169614099923464380059669`187.53796038597366*^-12 + 
    8.13263613878424715641190451077749556364254375387336543033230583548100595\
53664403985671912741058808675086535473855049758891151223142227143967798243400\
6745239895811811309849387107798743608810562678818155`188.4308798837354*^-12*
     I)*GaugeXi^3*u^18*Log[9/u] - (2.1227935526232940980919446141132221386580\
46983364846649672614858910315503544694312531953113879951668737506551806659082\
66220738714106446218547058266385217285613317620842371609064718646005399377370\
325035`187.33230118313764*^-10 + 5.303628771032560026211391757409884255264878\
55257641709990497433143060939577458585792920122600248552997530760719428478560\
30867404364608924289020040092657021584777260583404346373750310408590336342063\
366086`187.729966541121*^-10*I)*u^19*Log[9/u] - 
  (1.429567842811003614666899899086140547031366649498783281199729862135878479\
04389057658218328914073842490223171133475367390711684272269895611390112076667\
2876354866017927717491536473212481622971820775686621`187.082365683538*^-11 + 
    6.68920583121735749828249530372321747443728293455653864870598484237851937\
27578353869369254910054871885285357847395754730065071148338076581720004903414\
24889657103086343315800956839748587016727916987985262`187.75253547278157*^-11*
     I)*GaugeXi*u^19*Log[9/u] + (2.716878557677082144416964691536675153746233\
98689442315833710624845620694288228384508022912330684350480621154441222999736\
85492569884424729412556115924998586044548992626292007754536675198715747880603\
7252`186.76300076662338*^-12 + 2.69843978615312666209424718325809876936798956\
72918301548617047775360914466019965691290258348740014348336457181661795480840\
23498983722695070303669939353214812083417740364296250332619779270230456803620\
553`187.76004327191515*^-11*I)*GaugeXi^2*u^19*Log[9/u] + 
  (1.405454463976745623153120187722208414603809672380381075201561629518840639\
15114319664636726589447414057410711233198892338296430238354648774402957937206\
40800965512047382807262959716337270390830887370432`186.79857443442634*^-13 + 
    1.28497130111866418568345860495902057002452670863925116153585782195383969\
22210911451988093093775887711532777408393705164853397499150614518287930055630\
9593717702411080235721687397101426843975962019274563`187.75965108330976*^-12*
     I)*GaugeXi^3*u^19*Log[9/u] - (1.6921223290196697899166251894369556568158\
70047247452521496859790397136466295224146458583774964301722933056052577152383\
20973877966546276387589615313191287153320562860430251325396867621029396693813\
36902672`186.0640040008374*^-10 + 5.92597163348704246220078432820415394122965\
35695874889582814131777395185568622200393820933489700435155198298991768626838\
95451184364555689472716186892575053035458030211505698314064674962474997405694\
3475066`186.60833181270357*^-10*I)*u^20*Log[9/u] + 
  (8.808538021173748057089109394422427408396424491690882521548827028618980803\
71585910039528728817138186919755847952513797382737544301147175461067117916196\
97506116776449337163062773641523053478196965407854`186.0853476540506*^-13 + 
    2.92135015718506783901410872895474640571338394487171526110068745842967454\
79697936554541415254563268717155096639999053799010338185927618899897875019762\
1307341293650739093659862687466661274469933497524709`186.6064564526892*^-12*
     I)*GaugeXi*u^20*Log[9/u] - (2.734044613725617263665299872124126199939952\
80019219644652448306276100336267021125515000180890003672245016291126410324422\
71785274248311527467041345329529299273665894097276159703439829537208529717846\
671`185.45376998124433*^-13 + 4.049488199128873832196572769408753883203462808\
49536079600590519883474714619578743688789984515791779407128305244606749076160\
51442078894578833310692335363240852836367281952743273761247977596245234831248`\
186.6243645219019*^-12*I)*GaugeXi^2*u^20*Log[9/u] - 
  (1.524904841954328696948846477280336938568322115409792636759132823798507030\
82620562422406217388731660438683310408732563851013213513363106116007348142288\
0910601484406145521643758898943849523018229652444`185.52206031256165*^-14 + 
    1.92832770106043233148432414904127433192629574710507592294652548719915861\
89175880260867317631273263268406675339258651233472381581556393498897199476691\
002146262463067621372399618473237571363128077541416`186.6239984092231*^-13*I)*
   GaugeXi^3*u^20*Log[9/u] + (7.263629183302438551226373019077042398691377285\
08179899068477719927589170976814785692777050300909383944488534254181822680765\
78221639164983723445429956660910310067169026959635038209930919156344160665798\
99`185.31176302124933*^-11 + 2.3627372043802103779114465674000675539171365401\
77614971600997312043877613705861453960413361235213209129383661829038227987760\
99014197405492328380409323425389530504754316723000923781900060942897642350875\
56`185.82402477629032*^-10*I)*u^21*Log[9/u] + 
  (8.790672002159586284409602738836114153215696774930363122567315110923593279\
97343585191825120892428139245746523452491919394521075908432440218979143102368\
21050955862488597436222458145765841699155374871866`185.14979264199795*^-13 + 
    4.25386123774614477593439045460192366644758403299729231688692729481186989\
06366860590325305725686231196410684682799703973915356511003678516246958596712\
4042607708565159067399326666715942521538641408160009`185.83455388503015*^-12*
     I)*GaugeXi*u^21*Log[9/u] + (2.677672189148240610595531113700751592086114\
11584956385371219503152693616783070217665414468856827215793883438117276719824\
27426914019269197605111788928073704672878797306198252532236151707476694092800\
07`184.50849473917864*^-14 + 5.7867245059863346987473072158431506506072038683\
55715202105101784708084143174659027625756538492662504455771131228425963349326\
5023488550751792859072166341983000506848475518509524696666752976713757042141`\
185.8431701382284*^-13*I)*GaugeXi^2*u^21*Log[9/u] + 
  (1.179136139724049853021267797955462973877416719614061486629419272325912413\
68648951539336232634900592884481385280755765614110400849491390607760766460579\
451995529501315193774737927952496555473652392723`184.47458778285738*^-15 + 
    2.75558309198851177580268777706316067576346630022047631895748573065089856\
10426148244690080698966119618256775837591709277326940233223466745491113891216\
56676430825407177358688569770874174682934753237965`185.84323734375093*^-14*I)*
   GaugeXi^3*u^21*Log[9/u] - (9.134216705045508392999615492011602586983604248\
92632293183771452140636739911139226707195167509979364384419222316250622341587\
22863696285495210871367502957996396637051618046234128964255669433309743037957\
3`184.66860400243252*^-12 + 2.58957617704924119763202893778674238034871789427\
73570254098110508602026374865660400919715874557710479498650098170159373155969\
5177281679421005142821874628115780838059619359473460309110897818161514476671`\
185.12116138270116*^-11*I)*u^22*Log[9/u] - 
  (3.528344554119537580654394461566372927391050474489010475465039408206123852\
82618099094028946918879060485838644991542925993065181499014456189701242301052\
1663405265655573503303061190214991966178169920244`184.49539782062539*^-13 + 
    1.54062804432478830256615555127408457248465465560213216267406220680323736\
99805667847204747998786864446506192896912831772987151996202438602648742158317\
3282642806312791660400405736605050666926981284464`185.13552463098728*^-12*I)*
   GaugeXi*u^22*Log[9/u] - (5.91075724593848756431575639079442702100407646412\
70277884861633737837144534926659453795334260868807412474126702055550542823507\
4276335734292168292829049450360183484545162298274661268650149977869361256`184\
.01983554124902*^-15 + 7.8925709834349751160901541138315371840945122401966522\
19706588665096951501223599924178509002790574919017216413651507225990460571484\
839393020188675146915796120945644651536405443934694084676511027266144`185.145\
41091445113*^-14*I)*GaugeXi^2*u^22*Log[9/u] - 
  (1.132975921353167436323840150050444830222528818547315694806585254660707101\
55808921872509971760707272419140476506791478018250278359356211933813960238868\
71662306533666738047746338887677110206354640971`183.625649625674*^-16 + 
    3.75836713219620893632828488450624860898355027933764501105197257854374375\
27503792071324416048548674106528198927920235675472606501936622523849054318749\
0466962570629620309123095686266148870667010088334`185.14642814702796*^-15*I)*
   GaugeXi^3*u^22*Log[9/u] - (3.139396868574978696715238954758623876202119678\
39527792906896405728889150594227096866164751553226482193937781548220612788046\
57707059224748708537959901897086190834350338143565149775339223976268941742551\
6`183.56099360988736*^-12 + 1.15570402767910219826468288094695640381534082759\
03364436096229487441291627978421000398647399652741252368418141601652121545106\
97866400725039310961227584911726675527788164869438491108970793025142991245483`\
184.12699401595697*^-11*I)*u^23*Log[9/u] + 
  (4.168904992568854861574796769794134790163039156924618871646565145606836469\
11162989496013558253697870706176977150330237406545800072461755106025983740711\
6111544224095131329962533971321859719168792503962`183.57922997714445*^-14 + 
    1.46682293391600347056266889983022964007237078812814255064313849579427592\
82083629758169324090314341258475173862804476532342974441515787376451397679797\
74091932607835921731598132978507190439031427479141`184.12558567085443*^-13*I)*
   GaugeXi*u^23*Log[9/u] + (1.75311464358820813956999536398085975063234194404\
16209403358882422690164938539785294539237784098834399300336487569371449885547\
3046335924044216955085045949652296644064855406492918299920492102781956823`183\
.36738805236996*^-15 + 1.0296034327809751709969481645575565030424830302108633\
83565539410528319544360608798996806819020532087960254321190660130770334610413\
594320395050931994819064862160213345862159306117797558953646000733568`184.136\
24771686443*^-14*I)*GaugeXi^2*u^23*Log[9/u] + 
  (4.319716703229399846142460595798706184138803990852105684605214882526374877\
58990567459038048512237511892291300584681938897950540523046557057546256482057\
8517279377495732315370132016919070002000536025`183.0857792039562*^-17 + 
    4.90287348822763821596874781127440672147992816589280747940164807287707244\
30323392935250880341360009661365537781774172409061041063011430033280091444453\
876815574994791573053506431027409725758497311514`184.1407746252506*^-16*I)*
   GaugeXi^3*u^23*Log[9/u] + (1.760424386104761309520707732271452857826749297\
37777148614081294231045906222633431474321985573664352210362176742605851337719\
34067873436507383406934262746543181008926917250749915411600433576147944627262\
8`183.1486429472012*^-12 + 5.864079465335015777184591606621060628442154545869\
97500131358856806538409142114610937466351739171814610312594618528749496646472\
85056354757833068400097983191161023477742278018855203619542775128827811763`18\
3.67122541813313*^-12*I)*u^24*Log[9/u] + 
  (1.490483041802009504438018990696728565284555178039369892977499212979340004\
66838941082366762503987714330439709322635113013973105260251800016649150119576\
6482114673212061124894495147331987097012280962979`182.9870731529672*^-14 + 
    7.37079708213427520365330699208721571770091520581166808769766452423243171\
32135408364151880664538378592319992707303052002514596772017410509669698510433\
2803361870290053159597637823105357608323080861354`183.68126056906982*^-14*I)*
   GaugeXi*u^24*Log[9/u] - (2.89115928580503188153495977710357240766318797612\
63666584627267667104377996112774728377601968295746120237818867635357453619238\
937392719739183113974153930662265140566542841278010709018527032511582066`183.\
03072767884174*^-16 + 1.28711900056896963354558281044145140293357933933953747\
32067599641740784930609162333338699902672727593153096301917695702651548164173\
8515161334496424877726462306703129382313619325561381835426043492338`183.67927\
436090125*^-15*I)*GaugeXi^2*u^24*Log[9/u] - 
  (1.340470557270155393836293908295654796623945660069273734292724662854029343\
74328314009926454341561294404391565177744030145913747886323123844932582381249\
985983180313781948604442563986541854565724776`183.01967525325608*^-17 + 
    6.12913809744515074378152305728085768950177043460618278334331468014613899\
21078996282633921523600847962007243743786596397942833557765279249521009970947\
97189206895937266562482525292165097891879933779`183.67981738056335*^-17*I)*
   GaugeXi^3*u^24*Log[9/u] - (3.016004114417368214243704064100556783653387936\
20434568590236054621546622642148015401328923760298269739625357428840592001775\
74951191016782874115926716779267012251510946120825591502483031175666159396541`\
182.74215665981228*^-13 + 9.1378201599635130091672441729017907870911012118697\
35759006123413619503273880315846345395968344864888131755984700510313308830079\
6260214719572637329656090682999077332781786185817270628451864329025015402`183\
.22356733667255*^-13*I)*u^25*Log[9/u] - 
  (7.976049408345839164627353290983526424406631317405124069611109012262687250\
53809059996308489811294444395363667958513893770683553399623931087293833902193\
803459217094339635658399498986468009071079794642`182.6043499409601*^-15 + 
    3.40286740192820716036670976710592679475156236291767126569344879144672225\
29681949953079497805123274306419958621395118964059201169963094277981392034295\
50099673048339306464694469128343791529843363394738`183.23440713183152*^-14*I)*
   GaugeXi*u^25*Log[9/u] - (1.51057768755855387630491552810569483890805896991\
18903869368251141734600857642063317750381919711178350483592874991474074255392\
01510735251499100146629360480016378010018088456368699231872270960900283`182.2\
3427134379688*^-17 - 1.544634568083086051192826564261856032510292347732509336\
24809392218385261728900746289171499696427224018398191840714573871643030573701\
18515399499885172992855779633380863790930103048165125486788697437`183.2439540\
2815128*^-16*I)*GaugeXi^2*u^25*Log[9/u] + 
  (1.775961740190514879576384358217416847274778465107747156854333824768128819\
83666180950727185095866884021725833103140950815397907357964933224699979475202\
322882411671026995595954050696742695735837297`182.6165440774944*^-18 + 
    7.35540270495662314405829227093746436788099680239816047983918271260236616\
85795454206299616269314774254224710179916443826337532431204101742408975551131\
0163629578944904400517650060529930204710766767`183.2337169271621*^-18*I)*
   GaugeXi^3*u^25*Log[9/u] - (4.851395671049665015472057843446877833147783310\
17419603329089923295059889782605412673729666303434451050904278890870930920582\
6896145174411118363909741614407475680729234294068857539972274150327059579515`\
181.7554800807826*^-14 + 1.92122828268588522695460675252838375590734825145193\
66176072976708841271286348138319691158719923536349065920855750608725105065215\
962289316513432086150436856526062153443331737316600159219246717782554498`182.\
35319235576753*^-13*I)*u^26*Log[9/u] + 
  (1.324341248149043823041024543970656608252075509626498567618083605662953588\
56805269366067236733526308245618034917930666990337905527014219064431580970850\
123342708972417653756000564210185447597300873361`181.7890820846192*^-15 + 
    4.82814671045500708593701339750826816916431308128986709992901654958837379\
03671686934357100161978910290184831206292372080750141491448174440099289400916\
9004262414510972626513995456012106367829470566341`182.3508626370636*^-15*I)*
   GaugeXi*u^26*Log[9/u] + (2.04847043770125043312546110333699778796558234987\
60847138339650222630990573773883990226421201246252295165492615978487881056562\
21378840964517979997523518862667552877406273776357288747933850677027504`182.2\
4422342182388*^-17 - 1.782341245683086573289747378533194817383264624427674814\
97859965433288072254870082679925724755006361079876286876528786688547509715352\
7216360012700155382620764786655450505737737546921474418066655974`182.18378457\
83164*^-17*I)*GaugeXi^2*u^26*Log[9/u] + 
  (2.570775293325362531614789284525625135029557926772693179742506815945328737\
33835734083027611130432221159628002769719898369474886413238532294976183341728\
61434820888673412114464755922382021996625524`181.82884683245217*^-19 - 
    8.48733926508027454141530768648593042113773810308252542758698452148009918\
81672513280561278174386509289954587072543004313899141536949542996092884953488\
037949314977113263313409751726962900516246264`182.3475542776323*^-19*I)*
   GaugeXi^3*u^26*Log[9/u] + (3.990510317418839875910153027484270849257769482\
45439127763952546374755995334987752786799022002363679593338901496323117070254\
9843284628284778879531530394951447529136942378624113385671334690548899662606`\
180.68067307232047*^-14 + 1.3564410561157394684781478879416161303200918626448\
99202866740847145012031316189110512982789612714615907425661056116842244204046\
0090157875900376679891238137798129073778004833866365530665000254849469229`181\
.2120455606359*^-13*I)*u^27*Log[9/u] + 
  (2.096845965918703572046784605250487216022079584357925330868710213018140316\
12371051406253423114989529857859880393541088115371464147037999914334475839214\
72843955211515919178565442601811990448379491819`180.49704042966883*^-16 + 
    1.11440010702237429921149899737915680724611923828214546114438612769247503\
05740522811543600631484412742051974902841227043594597675005446149852667056793\
1158544019167248362985868814603358296452755611106`181.22251504638186*^-15*I)*
   GaugeXi*u^27*Log[9/u] - (4.28418806693145079537818771193356248180680361746\
35776769733062738328284992050634039425166247969195550508737357201634656396697\
7009038287247924070895025815790856848628182070271377759184822585060001`181.18\
80161949795*^-18 - 1.98043145087004716534307202895967324225161007555968865393\
63739854114457072545370037408598392899504713381257496752328441836253150839912\
4959384275825224247545134415686366025818464280149956361785041`180.85290748244\
373*^-18*I)*GaugeXi^2*u^27*Log[9/u] - 
  (1.654194128182240590174014931875737027207784744591249726453103850713897421\
56288109760027720070594580573898852266722803467982620504656544139944469379184\
22660873592454873080111360103044032731024859`181.16895896681618*^-19 - 
    9.43062595649541168753749861343909757519401689811431197608972990438949473\
81898974641849226811197872255788765147817352786634836434729974611310640761003\
89523614562764479552982302953983765986847816`180.92491301184975*^-20*I)*
   GaugeXi^3*u^27*Log[9/u] - (8.651638739293914101642978047452374108590009387\
99560867192594033764201692193664617622099715337657676527668494405753510203621\
023219532549054700521977249267511386263250861282621986636342286316552330279`1\
80.57292835340428*^-15 + 2.72181157540113407594289461955992235269275584351621\
31234837553041695650256156600526867521502670866868316725111108142035264857231\
08039650157251522304297787949986709320768866599025839240652801863038574`181.0\
7068803352828*^-14*I)*u^28*Log[9/u] - 
  (1.676946730517755720049333033047574122666810554099629197759956357961515371\
45321943757067104164757943671738996796711367813039142831618211756077129333407\
96519007949863297335577969298134902533139226859`180.45383390635035*^-16 + 
    7.08668878977518074345328317713292128772749192487082418045998834980897844\
57720104848431317242566469966724208380993004698414153910492884294252989490087\
062335525730698457219000669437917133245330273848`181.07975800046125*^-16*I)*
   GaugeXi*u^28*Log[9/u] - (1.87026648314750005015202642448106095237233195611\
06359658236782004462690182828497685150035484464369833753958854749116234682411\
994567161702369479688878320711009509829298230235842189239683678129334`180.911\
93457806008*^-19 + 2.12192818948965338397030821221526258554834158579251335026\
96726538824186115385785372637642008926805059534559442448335793848337569784749\
773217335004194294783071579960180698277119017981312858644036`180.966761769452\
86*^-19*I)*GaugeXi^2*u^28*Log[9/u] + 
  (2.707414129259986106322765485363637738268370504765389201724722791636697015\
05250677641826655249641024127372367254570444673260299715590678273625049802503\
0458337366748609277064995188779462086697971`181.06327225674156*^-20 - 
    1.01044199499405081023072545477300552518273637980669289826488991928250345\
23934288040946451847354949426365841772643648956825239404056238356708392004937\
48616287033403491095473757194314601852727979`180.63522895333494*^-20*I)*
   GaugeXi^3*u^28*Log[9/u] - (4.972457957743182948295495808673071264885867711\
49160673833110940563348983100258096409825389940482868264014041922894013195463\
89860641075922642379209596569663449140558002638944502552156211345492205556`17\
9.61187075275916*^-16 + 2.408491656871497854734882696312484368077431397413727\
24996272901877603787959179034228766416932834084825372566281410276554564293640\
914977371763633856159831101553551928333500608052775134778343661553072`180.297\
04477915442*^-15*I)*u^29*Log[9/u] + (3.56231027015729382515578670997028132251\
49015482049624431515107226430150291506451723701466457695701346949591828540059\
81651050817350815216000901218021512755987828407479711021449919237393126234007\
077`179.72154476303837*^-17 + 1.321487655734866843351100913534336071737997638\
87725033214225270139384110808160832690246292345553605868567040659597527880607\
45732265276540375943464954852341778513769733067795376739331000315800940822`18\
0.29087613073608*^-16*I)*GaugeXi*u^29*Log[9/u] + 
  (3.255076615287680899884472550556474170964671845903753293028804603383712843\
59250887262265269171124229812766935658541902825904029609655049232602370177949\
85491810957890167730466115105846288272391324`180.30512330137827*^-19 + 
    2.19512388517190276071622083183639775998447102873525366886488059384162812\
66749853311428731258383889990922734938050977417421655693062510562186087328893\
45709710658874896550453537367993411083550407`179.13402112163396*^-20*I)*
   GaugeXi^2*u^29*Log[9/u] + (2.893135385093648449106702368109338864552269153\
78847671099766958936156987959259193616854816973886237304779128338705051894314\
920748258872035434493618464622797168401267750715501449804792193146457`180.279\
46572019525*^-21 + 1.04529708817674405970299764452111699856984742120423273822\
57388996307980633571558968225488919512622283991730640468171022332917354452320\
4279490872676462153925394464507606354391405146854265142209`179.83733670374653\
*^-21*I)*GaugeXi^3*u^29*Log[9/u] + (8.505918142239829296593890422602100826330\
77804513409069524531215541939261924835108247688372095884065482787261687876565\
11870969609344757124705398163171862179783963680163018749051188570819837411560\
398`178.1734216447506*^-16 + 2.9507009311266688612956062666240985445968713069\
50776258150724446286467716364634684755590452961148885600871523453925867153543\
13642976733641363156967553609314098918778667446241568758225543809493340504`17\
8.71362563956728*^-15*I)*u^30*Log[9/u] + 
  (1.914214910330759276997525080304214546126549816137305046725223535393995743\
31971291555315378849298708795075431799291645625688210599467270737912081824292\
448797495272624856992655668849832433658615601`177.885243871752*^-18 + 
    1.32813377958614505300142388249499119383742638116115452432458862346911218\
74807015683131147152213462680873775189524734066494478780253508858934267142613\
88290304031544148455498085630735786756510440046`178.72649499963939*^-17*I)*
   GaugeXi*u^30*Log[9/u] - (7.49772870185409243662871259025728912617335805224\
77008173750941848790151954296122742591768131604422525347441468683576453021114\
27648967780395434915759268529068833395424348421629166125329866548821`178.7307\
7352000126*^-20 + 2.195141057246061628401774144687900274427921516048041029655\
55454453424890557242563251239738666221080789974860564428919530899748407912437\
007488843197717364113098928771696834778004310613882461655`177.19730623090211*^\
-21*I)*GaugeXi^2*u^30*Log[9/u] - (2.38553734241856622149572211235245654160006\
56716404502548898355729902938156137824065914587579898583511044368944254753425\
9905053929756892296314709525474847078698737841854553293992165749187447219`178\
.7305430366642*^-21 + 1.04530526535514994442307883424153154925332906411710447\
14882277347596499243003680872574082074993482705151167869247755172817046868835\
094196627563316266476898596178957006488939717887950706282993`177.372199955418\
78*^-22*I)*GaugeXi^3*u^30*Log[9/u] - 
  (2.264875479442175732658716708303010685276538400487917594030311532025038068\
90858766730728269183547540385240217234892412060183417033047367404692304892914\
42075998942726190341629493020271011664197736657`178.4313877590832*^-16 + 
    7.31877821461609472464965688558683139506317849085000176519300813846526944\
58884735244811187707618163228777849100803419171275761475101122606189770627569\
601523481010038669598638738081574653804168446847`178.94078201581632*^-16*I)*
   u^31*Log[9/u] - (3.3147007054329079155423191678385653229455290872222035434\
92978485321132488432726944573352612829278899989635702779510048711978533737743\
9995782703142313832403116125376995299985447607999433011474798`178.32246197973\
612*^-18 + 1.4022194410218565294257861574692417093498480892784939126300479225\
99630424657162433025520624243611680540902372358954252236903576681701013808660\
90208775362246680667162904896922951832361965782224085`178.94883364309362*^-17*
     I)*GaugeXi*u^31*Log[9/u] - (9.352109646371448977070329594105255768028645\
42231435846388978508280655430301898858335987013665153439762070997250402483673\
36352175996056429523612505868928539393596431551081237251414197351978785`178.9\
4971614316086*^-22 - 2.124341134156419697424805898791949621613753312414098250\
38369641099126315532740293575350671393692540367237999361209786836720762142868\
8664755875364203000103711923273479206794681039004057129956`178.3060308117468*^\
-22*I)*GaugeXi^2*u^31*Log[9/u] + (4.49823407020136274668795823219638932344958\
74541009081550060645324373324192942521931214343122472851467751952869364328407\
799381317112659533967099675334893507167010335895175836359261610841278368`178.\
96053114035544*^-22 + 1.01159101626492385820331638916656832657553068925984376\
90720710556887759933906753381818787499678785424833140748226179390047505353003\
34911207390705601856655772837241327179015832862408001013468`177.31249405351926\
*^-23*I)*GaugeXi^3*u^31*Log[9/u] + (3.002039975219708202672294863548477561567\
50188585741501413352080481161757721050525777986989575359962606305674005151152\
75197444244473291357128215107375536860448521345893088497277813750159351800918\
6`177.8575217240488*^-18 - 6.849349651655824478140658548717085816135405817193\
61958354756546584032118409268999837173143111489590040113101549605294956197727\
244662405942003522782161541086793418980535286056879903306735963533168`178.215\
75459005413*^-18*I)*u^32*Log[9/u] + (8.69777700747819412020191809299979380268\
36420251377991161634199202822564354346428455563660677390944862954450475763828\
47599199414482706620689144834616928053294486443601054017602578388228328208658\
3`177.66426635283838*^-19 + 3.26727429338666019251386351908893582521258372368\
98839381599318255608716648162503016372983803505151872039676736267318865734220\
2846592774644875239339077218400533521408796590719005514888261169268954`178.23\
904367954074*^-18*I)*GaugeXi*u^32*Log[9/u] + 
  (5.129366652539146045802469380534157682330155756648017557549729282775531380\
99368928952454094805600254909696018762008344035176654044255775136460368915801\
174670263451088032740618478618698525662166`178.2539082167058*^-21 - 
    1.99157673749461028035426570460041889750782429353268986579187645587137227\
63248975110548991812116201229429012305149228514834093318866676619024925895368\
53154840948434639082203887256783745737247`175.8430415175824*^-23*I)*GaugeXi^2*
   u^32*Log[9/u] + (2.6978109282163429292059788453402095938210411101175571042\
62149577479060210386699627760156113887435448755412241477286619734914882396173\
399555399613464719304806773488415897297263459077357447135`178.2536433150576*^\
-23 - 9.483698749974216223118763055326167166993897134428841123811990274916008\
50451292754435136315606072013238074925768326328614535470943355828402919851797\
44478703899850061799586175702288106121392`176.7996095556382*^-25*I)*GaugeXi^3*
   u^32*Log[9/u] + (1.7035160485113376548288083153846435310410754411414987529\
25454289916017239835078367336789121383393234901348389486175254332780071050929\
470629810590702360384953377154548699984264811460313240509304181`175.848170659\
8089*^-17 + 6.040279320839061511359682696197635692941438110086653323885019109\
81958653247041541738611873449817272599071978825584326930435068327155173602551\
4876090167083948534788138781134347365775674645260443579`176.39788145265706*^-\
17*I)*u^33*Log[9/u] - (1.3976700497990096903159882654705443997137270319418329\
56527715972475658135042152162637648035476857035950304984929827204137710245184\
08967201583740415946573682973203057720529689323231288996847442`175.7656063854\
6832*^-20 - 6.068411060915806469224418248420090450151117914624073479131656442\
98551996849833349246452232982809859809585223322914371976969179341679603114640\
8320241974754764706637390909675544365602784284345419`176.40327671782208*^-20*
     I)*GaugeXi*u^33*Log[9/u] - (1.332608390022776782917167902494399554564190\
10787052058813675489379791977619121096542218442830042201194459253633257910238\
801812231767157581166052232029621331262545861102672210609371589117768402`176.\
4145001570037*^-21 - 1.810528503312000915655872997835375498814890123840212507\
69128074003749687572177460727845199903591575940040979630808302727348266274593\
481148308710904735575776950766527306424619459776292250419`173.54760298011453*^\
-24*I)*GaugeXi^2*u^33*Log[9/u] - (3.47474399551028994319541371532430746009435\
45569806538218648690162705251262322099114730787693415858071030726213471274366\
19338453735275720109756802718100113553199012928515315697979556467450078`176.4\
1449922099287*^-23 - 8.621564301485682753484928470237828793145788619581627771\
41395085712082135570659953431136894427078370978125316221534838183204609546315\
2172637556362329083547734954851457173330800380785176155`173.8091624794845*^-26\
*I)*GaugeXi^3*u^33*Log[9/u] - (5.53765846016907747741295383038583685730893563\
76449454171246167892021848144922061270056125421748660115001384169844209795632\
0781783148252632632448967789809976879071803498560482556190776654088410124`176\
.2577765930688*^-18 + 1.82774279965126993618928806865861188686696434793231940\
53814566598833024828234584259079081316308018440150713292752048927869751801858\
37359095690120893372771956459396387585651178509059569545679600932`176.7763655\
0800477*^-17*I)*u^34*Log[9/u] - (6.165876186099574818010769198140233152910085\
13255444656963346179558985511169524956604447318841213269646183231234994424568\
2329905587027358491759089149411691617819070693466201093904986336882838956`176\
.15316729517525*^-20 + 2.6344059302024058812848948407516263102098725768247805\
76364269485183418179931375649149421452613775545256250189824370630175161626679\
5137932336798240893726225495728113000635429133949376730095903453`176.78385519\
087652*^-19*I)*GaugeXi*u^34*Log[9/u] + 
  (2.831161747062567690076661899419699966871641233128760224302440738705319557\
79228115319724000380078140185823884195268176321111705582009190227180135106031\
596891066357448119933682065748901672821`176.79542927694143*^-23 - 
    1.59752761850982103197512243019346992374995941924715270481694727350855271\
97821876209489557643685424078112221853171636432162182140637215893810135991187\
954095406127566087594092620462760489833`174.54691297029683*^-25*I)*GaugeXi^2*
   u^34*Log[9/u] + (7.5959815788676403057973323738254675588607039448700504701\
96342771442173299664037011068082118856940333017794608815845469918342650502946\
01540824301825388504356187189711072263282327579839396677`176.79543597291593*^\
-24 - 7.607274373856280071836664206683986398453203797916314454738472927012541\
81545665154923443288251259524679525041713654974768401813041733970401435008969\
979857099848210924751280779333268981937`173.79608115043132*^-27*I)*GaugeXi^3*
   u^34*Log[9/u] + (3.7731564059647289845516834305622246751157090395171758989\
21862994025416052344678166994297658380909278864710389547078370167373006909883\
8689842826940663423921970520740287210510775377810718934511743`175.754204536749\
*^-19 + 9.0970618321848412536630786250056170507407873820469751748054422250228\
24095024672104205296078844296038883464824250527635343114770712109464591422894\
9183057582478016142164109181699735989658622769536`176.1364008752695*^-19*I)*
   u^35*Log[9/u] + (1.9840916455462485773521527507202139438382344737106068057\
37646184736347874510194931841978318867567223387660158520786337372409385042262\
443601434374814414093630935814262877777947826852000535126829`175.576915853052\
07*^-20 + 7.53270073756965599396784843791073663780405076693317413284781014176\
75548277618577594799994209445093830203688838406571942531456636539942017916983\
1105039758258800236492397932300931683160368713374`176.15630483856532*^-20*I)*
   GaugeXi*u^35*Log[9/u] + (7.94917971918742657963329268090347046183575029735\
59391841570168079502265203962436621501393296202057856345332210140057279015086\
9969422354310177662492288852958373355445004287395056863719251224`176.17087046\
294873*^-23 + 1.3693107978819246324518117241355431129338859783426214732323569\
72866383146549168257305966121200821328374688293676026984471322778314548248324\
642958275513417170527454375450586146692060402472`172.40705017995555*^-26*I)*
   GaugeXi^2*u^35*Log[9/u] + (1.162640015253720161819149800391533493477482731\
40183223996606201101378031435331825278881699413963796674033585563251898337087\
03591668681671696225133530605264018805216989051013104427698156731`176.1708636\
3936502*^-25 + 6.520527608961542852642065425421181109107230343557072771416845\
50502914567943646000674987287777139760996896521108517857067626573799297771101\
8027583241441157096482417207204533180919456084`173.9197011112461*^-28*I)*
   GaugeXi^3*u^35*Log[9/u] + (3.181121205267181667837960222425997642459275744\
38750785648251931993315989504543478429853178164100526340738566059048025233184\
78326644756041921981261043567731371659451728394239776793210405298066106`174.3\
2639119402833*^-19 + 1.157746103275859524033659996212763357501759472509630060\
90943849377728459440274172967151964124468533688619109674108429260906846065205\
166333926130014366580895980611579684986417657879347445185564004`174.887424305\
29155*^-18*I)*u^36*Log[9/u] - (1.38619599810672935140438350309012605296317709\
17507988809645980031460291138932604271813523378590186530967566243850968599633\
8578148218788031699967366984227986405412870824872581170327755846717442`174.51\
079614504104*^-21 + 3.1284714410753860551436115704140565755143265582424901739\
87752951141091341035878468529568908795380976467556060210512653596564633161372\
08922226482592693917717998541414519481464744106327963785731`174.86430369910028\
*^-21*I)*GaugeXi*u^36*Log[9/u] - (2.36714851099591154161533814185053559402893\
86856735237821238185176921277219394363603946578832372898531990513015047158518\
45802178516353415827991098381591087597018619940025542546433693182044769`174.9\
0322904974292*^-23 + 1.141093115228154006889005980416766015595712355669022807\
53464389060842358072099542931432650468185460668103392192938619511220310789335\
122213884503426967423472861319180387384270870375737721`170.5863246291057*^-27*
     I)*GaugeXi^2*u^36*Log[9/u] - (5.0239115248703275348037238081012509505710\
49125445629493118061680849890704120191296960381370564049744348517809035781195\
8251506592127320678999764115681739359766654550926372828891517073312114`174.90\
322904770733*^-25 + 5.4337767391816849092638142125704531430201016854667274019\
70765329867807323714380806406193915325196764246714973012765631977016157513282\
36863622348885716464397188008430159814758284993642`170.9372888555192*^-29*I)*
   GaugeXi^3*u^36*Log[9/u] - (1.280444498740794634306727836973259171022718440\
43759145270014715224998379496672975948704380166338577286963774979268958956007\
28106115221388496837972541464996282140021059612961947910489296222474918`174.0\
548009680393*^-19 + 4.3033696649401760651644652756441676903532538524412224272\
35179416300241906083600280128471015648987291985915831526348055065032654475081\
1228125478287880999460786991412241745906146268158618535969126`174.58124886358\
89*^-19*I)*u^37*Log[9/u] - (1.07132108671505776468522004615036360505902287235\
69110028271496139601238196338909433059763009831161473518070485282313306021864\
9464095750808742228454950687874348186348862945540573384444523981142`173.94892\
300908194*^-21 + 4.6724025702296009959278317641466015905182246946424699856896\
57952829503072533959252413926110694705457833264812075718661286725710937694397\
80469314780415257705503632033494525169686101513467028986`174.58854361006618*^\
-21*I)*GaugeXi*u^37*Log[9/u] + (1.2883691918844408907426662385381786693650831\
32245180633891959915968419350788240106994700978511181088004277890699336967252\
14560963016117356955120932833248588838406501949405940827149881361208`174.5996\
696227753*^-24 + 9.2521105756871022658225729990240069655900901840133234146450\
06073722090922148734936846229659787181803845559481603933785421264966969020671\
274991911602933942870340378929766494573710293547`170.45587010612326*^-29*I)*
   GaugeXi^2*u^37*Log[9/u] + (1.280152984963154575438264930466719587819219305\
62531340906675374153475225098775591622649606379125182788142361805958668073239\
91071274022319678919172289995924964581021573713429203774464911119`174.5996696\
2363796*^-25 + 4.405766940803381804904436311276591662428368553878918417371774\
87251092612413649480909147901114246329631098227876029612382089874255209230842\
536538697994324242922466679983960267177289302`170.13642927025472*^-30*I)*
   GaugeXi^3*u^37*Log[9/u] + (1.472901180097823976698452800607478737013852487\
49436608837503736306569120109564092685069388414088039710292385569323297307018\
7408732224047899918359293127469438963189448679303738287186684324419134`173.58\
019372130383*^-20 + 4.2502939043597946219832104451636988577422679266756055539\
13837015303149147888638132819164586831675731662057516978710432916130894683373\
341711798875400331266203169017745727092645768867401217570683`174.0404390733721\
*^-20*I)*u^38*Log[9/u] + (4.2895971795825891588410187120175863135513255263807\
91474553554996135899908579498391607576355134317390336119090860697219819010641\
3832315095332685553489333021464350270904912945126937331661280778`173.46699386\
09265*^-22 + 1.64514980896904924256683222727806460974540379970617769359714229\
62140662244573573420453553297783106041596002676148635187780556538050156669824\
4906430452149088323631282442257659860498975567298684`174.05078280120878*^-21*
     I)*GaugeXi*u^38*Log[9/u] + (1.204019198663320611480603198713752629904824\
58364035723107146629925742973563095992136177900442089336711718214985133268137\
806459096132760750160813844383999294825109969684789389422719473961864`174.065\
0656647239*^-24 - 7.304300052384220489639686448654415230166174201082050417035\
15337250902397118624153593004871637874239805849886016894013621610621410759331\
003621972303315727817090300285008557970771618388`168.84801085793194*^-30*I)*
   GaugeXi^2*u^38*Log[9/u] - (3.185608840918591308132315842487950945353316524\
36924209795617753257756168260380093022600387649059281295472362149226476123203\
656860324564032651357880090661481207312345717852107954818992847`174.065065662\
14318*^-27 + 3.47823812018296207833427966911574102758658467960453594568537643\
78552813319606042604987545596304777231866916005557218787247902263156927010721\
692166141534490326394526541631420960318647`170.10323252465938*^-31*I)*
   GaugeXi^3*u^38*Log[9/u] + (5.430866124055849274605458147679375345371461358\
39205287453465543097791913529793752244847271489022169850904459879460218477356\
724852756724263721567126096112416815643186900193692448481577868752449`172.401\
17100057026*^-21 + 2.04806210339468937166882987510880102165445463695631956496\
64800113377147613610208027040183598459384619351101278434688444588409464623673\
51742481632375882559437100727085526298697980816821248534643`172.97764502502864\
*^-20*I)*u^39*Log[9/u] - (4.9701437738091330998914670437295947575206148573238\
38214654898088975242501292998888194892847325812533687723061012542740963901818\
514454278667206474367019262903750573788558238073424585733624541`172.491867743\
42525*^-23 + 1.49307832324780740877202864487726718617372680473143560860102485\
04981851541955917429440813427000741160122036269953194367306190620187133183524\
80646685610781454023374234465954444251820483875897`172.96958138181077*^-22*I)*
   GaugeXi*u^39*Log[9/u] - (4.18176496296541200008201012469080221149754034652\
49155277301425014147974117310857969513040436203686469847897831648115315771031\
91879073815644374860899432687038287179739832549205642556900727`172.9924009613\
9303*^-25 - 5.618693491307528516985184129795662294434922246308510753494409029\
81503403948421690557458789877236177708288157454015495005429883904290228037520\
56586974904365063886531390041532172585215`167.1206766831282*^-31*I)*GaugeXi^2*
   u^39*Log[9/u] - (7.1612415476156440410063598837168381629857930318964313642\
88403189628235158486364915071501608871654322800004059114923168974490077560606\
43567661120413079461984080978809755229773732347519514`172.99240096139036*^-27 \
- 2.6755683291940611832850450503897098749770269092418396834593812409359828546\
91022386185375905257322558151012410464551906510099967450876710095071758336602\
889764658802804123713826771546`167.56482868527883*^-32*I)*GaugeXi^3*u^39*
   Log[9/u] - (2.819139579918639745167013586850361450129818773238367275155681\
33010433395575386587061563368156924376084987985347456912059119222188547083478\
165131667935982269101176555078441096455602307523035013`171.81252737739777*^-21 \
+ 9.6323039287754136412635579731744240655348909866569876387787339513937159007\
03955630674193525783519019296309634540745842735504529842205148759212347888682\
34960703420683328498134891752899982251768`172.34614097586365*^-21*I)*u^40*
   Log[9/u] - (1.702756650793779942568480077158064388422361145898707503173684\
21696190048783531748109723566464188294483350111467587715384146477719062964630\
4030665277526577179650297812492585882030127568339396`171.69763723493787*^-23 \
+ 7.7120020530083144700569252044709747403100391687874097619451927104775212177\
65846367934068778200531301312397451563539278503972024603100605017928205178271\
957158864711766308390998001372899845727`172.35365178617806*^-23*I)*GaugeXi*
   u^40*Log[9/u] + (3.6350393129601224272193230671899181793668178865046397551\
67487912834234987956797417916582795570357961098991299271855873242463455121814\
76501075068175288411857344153831516497132459850448917`172.363987686578*^-26 - 
    4.21402069014047963661132114139372092432098086438264185655403975038137939\
15020931285913241830791172031450393748763914166248752162586301356123355974732\
19956879662209709265705798555213`166.4281752380525*^-32*I)*GaugeXi^2*u^40*
   Log[9/u] + (2.145309326549312223897971207732979170522999167497081689324893\
47960928776867029271146646645977707119172980043795932437555388971048190734460\
018816039871883774590073954389150407100419879834`172.36398768657813*^-27 - 
    2.00667651911451410885222560019019192146437591912260952476029173543762470\
49256312642595235993552957628112383317786868714424299949569594468183080266312\
2088803786234185556172250156935`166.3349751346123*^-33*I)*GaugeXi^3*u^40*
   Log[9/u] + (4.468613312327436177432965921361935116847644376757632356492579\
86011723639759688512393996454197909791694185461839297198885069731959102159017\
97086859777450375626314557601174818443325161535275494`171.42794107506955*^-22 \
+ 1.3770773389559773986226665556428124042728855859294271351768644470484887403\
65619165961737514931538618771295332310545077572655601839846210009712169220437\
76254811654900818368046479273069278595802`171.91672663173185*^-21*I)*u^41*
   Log[9/u] + (8.854861996526580331209631601903774703190887259348569879796308\
15871065928174001519342923419774636859428721347030546714245525109492055959187\
380745792934422596267764276797488912045698882928831`171.33610573176966*^-24 + 
    3.43200963059801684390890634192721874327442861763590644101190575148345638\
69309788967845299715574130036406603604731643311155414511739396381998700021900\
46461033391227443827093357810840713148632`171.92447243254898*^-23*I)*GaugeXi*
   u^41*Log[9/u] + (1.7599398564604597305042527028376085032301071557413965363\
88966940724324379770483694169348538497871581369308633398171740786667544475017\
478702331772852169608030236998176896895363462610686664`171.93846674129807*^-26 \
+ 3.0834300521319769159786331825851291035988538109142037046710271027468151122\
23897135750131566246771487896670717662151814509936481105578998208811874664946\
71524136534750194661300767158`165.18200301551826*^-33*I)*GaugeXi^2*u^41*
   Log[9/u] - (1.325539073456313210787000314368294270197962225522117828753906\
13606787178193791321646603001817672066969312738491209887676430842952464005315\
21598952963781441196019446455118853383541217865`171.9384667412978*^-28 - 
    1.46830002482475091143911134350809656626126703722683778566710615740993896\
03902103116061805803924235771352974522965938969680566022861624384857421538418\
844878617243476127055777916602`165.98288901329786*^-34*I)*GaugeXi^3*u^41*
   Log[9/u] + (8.069797744157548486987356412253609091699819673293946941341313\
16525827836495765293065427403707046823617771191952418085898054476803971203831\
5868354443824390592082781062411805575168036782764394`170.37837356741488*^-23 \
+ 3.2295941287350685173528213512199118868754268101886066963458618202339924756\
09821958318473743096332476596106196085698257068121178257141486126912650042887\
2102149702982517002315613086273221387323`170.98065886428768*^-22*I)*u^42*
   Log[9/u] - (1.405131967723198928120211270004716715520166666549845068649524\
36878472039158719921405537164156314481917280983250140081782813757349072427563\
299760462151460035924192723941996189067097045638981`170.4571600269313*^-24 + 
    4.62597823170956179202533756882740250351710677074063128854354971334898311\
75924113926360857552800250478129670936361071274803497357908138582634652485763\
2644527653584966219480405545992637982065`170.97464649733527*^-24*I)*GaugeXi*
   u^42*Log[9/u] - (7.3135826078658616957426854009736459639432450796680642036\
56330869089317439892717880196102095221967326427897178384261205725749180989167\
07770791596746671065948526157928002839038484375409207`170.99381008685071*^-27 \
+ 2.2024501700268669515579337938999267841262135661871728712575170161497694258\
65921630854271333563230663953948251606205660810235674501548506664569630232201\
2383287390372505499504082754`163.472586007056*^-34*I)*GaugeXi^2*u^42*
   Log[9/u] - (9.949292259619161995783238085086994083101985340855441827473204\
30960857274478535539144959232194952915054055845964117072797485789457648969552\
6051216993298124828364586925396022332281732343`170.99381008685071*^-29 + 
    1.04878579525088902432957172031310274136960362191023602091966749383708484\
05025414249672094391771980513258544885381813089031714531294632483676234802016\
163163547573400155379696224`164.0167046950738*^-35*I)*GaugeXi^3*u^42*
   Log[9/u] - (5.928796755395887666613455419319818431047822077208661986843915\
38929440386392774433298346486389573338121684605399453096964661761956652858515\
7343616164602127547155705794455310251199662002943891`169.5089132033207*^-23 + 
    2.05836339388882838147652836586297875918784285308530816394914170169825484\
09283831169001236248337437402130174821699611524229243475559962804220833611421\
709867015525552097731979787226892542502764`170.04946869047535*^-22*I)*u^43*
   Log[9/u] - (2.347106090039874761000355340037018704173385827273454229511801\
10054386841287909917144668501656389971188252454231365177990100623412269011662\
49675753614430386017574356878879062729257084633736`169.36906495149083*^-25 + 
    1.14637427504058197895323446209328451451940561533713401287032602253557472\
99857641689542949633682601918511856415770060408511402794324344888588911834844\
4786397578322487456548858674619055476427`170.05785866299067*^-24*I)*GaugeXi*
   u^43*Log[9/u] + (8.7108591390974264537060840998489210503802186616795797463\
37061520139264552268589690374963726976738716485747367166513524915614935917192\
5648792700153005471385954566460607201238284501274236`170.0667756753064*^-28 + 
    1.53659320364187953898924033573067334237552283678421474646824371710829878\
54601439760294995765402358171197947254226895516336421398750798112394988552121\
82357291652667458669244312027`162.31327359233666*^-35*I)*GaugeXi^2*u^43*
   Log[9/u] + (3.562439315703887427659585556992908826052786634324204227902987\
16689700907871220387939699098012173964331931689682769327096504976175397252399\
3040540291656991926613652509475407750892845174`170.0667756753064*^-29 + 
    7.31711049353275970895670017984439019375936017496837893963148693740176469\
17696948599155223342545949694855631158821042745416230105572176115584548788522\
449195685025989527768951722`162.3793678134429*^-37*I)*GaugeXi^3*u^43*
   Log[9/u] + (1.197433742860131454671022101192163551596561436539894561122884\
58301506706042013897288014732569195534659684637682737105926524371160780266357\
9721656456345894211434406349086706442696482573423191`169.26711977036936*^-23 \
+ 3.8284383483605451469056436167659750768500983260368400866448605244556105128\
34271672995869503171527260012571396952269973240156652677806276995283498963285\
122964081892890544516358462966648727461`169.7718899360488*^-23*I)*u^44*
   Log[9/u] + (1.750833142140247469199070104460554775280383583409414393122943\
20052771991835180823512773189230531897221334913739613662290197149670872045151\
63598762369812252809910174400141970508628430939885`169.1850090371526*^-25 + 
    6.86614994612539763327443473019523080693743879563203568549231973600469769\
94207567640283438531989969148137167217860622352012796615822437492786582133119\
262516250315384044460816647258166437741`169.77847756173472*^-25*I)*GaugeXi*
   u^44*Log[9/u] + (2.4329912139690114418827883762098395062914290789494769093\
16693875919028029903765137965943698225828273917333848706660386742552833827993\
1455414767065462760568678450745012116651942150366846`169.79215693144144*^-28 \
- 1.0476772123752224300157220955037491263310896846568930019030978261378334791\
95598065936650909855523575402805943931451338626902660343370347921849520311764\
61437611914338389297396098`161.4262438886754*^-36*I)*GaugeXi^2*u^44*
   Log[9/u] - (3.441250871318927758706881333302257881224640676707928644306343\
10973135940275351743998558282583207000397645297765579754136905012958217059874\
643913831779661111364841549603192168339748521`169.79215693144144*^-30 + 
    4.98893910654867823805286138771985363005491061953406281301731490774084319\
07706963578723204729626978985330299591027470086347082227843781580561845873577\
41752243135399578509728466`161.9534488001845*^-38*I)*GaugeXi^3*u^44*
   Log[9/u] + (8.885838991453802521580693565617471948799072526831114636317455\
12370486863393661251370497905648746024918986438124299979485531995510112075079\
56879198833950084963903596160065418889431580183545`168.27195736207264*^-25 + 
    4.11267962494395878024678602926710165910535342252765979995763486789836752\
70982577528066437114374106376400982281113993335742818079704620580306446847520\
7093094729220695354133501600616186484869`168.9373838019433*^-24*I)*u^45*
   Log[9/u] - (3.531714283505854667494416453445606583945706458354694847910737\
46621016015368599748480964956027627246021695469742435540585031363145033390291\
6334605652170786693854204885714018579529626285998`168.39217161489069*^-26 + 
    1.21778034160743136981241282381369314460349107300295213339463490812246672\
13134075305494172665689033612788632961079105829724959658237287784009724767927\
10659415203559049367536874959762123044`168.92975501213033*^-25*I)*GaugeXi*
   u^45*Log[9/u] - (1.2618726084311610330860831551851724748496485574378769640\
87755454939535538256166722746299335116449870011775193799286298647301234924498\
9737858213837618637582716298423525719218347070412709`168.9472911276862*^-28 - 
    6.98451487394122031601377814950955043827817150804324328114127783660358709\
90386436650292352969021924023589299685509013546530574152099386732966266708537\
11646001210736392738413265`159.69041186103962*^-38*I)*GaugeXi^2*u^45*
   Log[9/u] - (1.325132289802807831278224020019159551987547870103693853263635\
78289377664895952576845761027745981396085252198842467054078556089232902342401\
789947142047367951631348016767131726282893272`168.9472911276862*^-30 - 
    3.32595946378153348379003064888541569651388224768753403740117812799932040\
78662834057986161619816185866144432098709324262224993685564248341306150739868\
0570824918954698870513755`160.3469488428356*^-39*I)*GaugeXi^3*u^45*Log[9/u] - 
  (1.191129762013375714556001051185400865865764870449387445911920432549051566\
48459304992207344169968682937285430186076906702756411460872489668544298012578\
063298457119342485081608593858729918213`167.07216750083757*^-24 + 
    4.20414326651369458383325544005295377832045671270676791478206853021805891\
97135636469466105162056185265819019238388661108884484112184336456893039967546\
3347603029888667055090736634988988510493`167.6198859318739*^-24*I)*u^46*
   Log[9/u] - (2.339476307553000214682880783363744949284741876645163271074950\
75440217944396111080372646890998129308417927798991132588640362944286367109688\
666539349052985201420381515479142366594459930315`166.8524260447277*^-27 + 
    1.40410290524658930138372262988842624566413533788065095003551857605820059\
01701186568048621823402619912215436341266733351649719373613041889161389006628\
27277979672898195799801200750752591801`167.63070633133597*^-26*I)*GaugeXi*
   u^46*Log[9/u] + (1.9148247595754494494035360186141777873671245286387196878\
14722134600433166163590224505578712431446383600557380766719707940699108958179\
220830912290075414800198803462557771220584456005269`167.6366524565283*^-29 - 
    4.55511845029778315496466589900922722294390357914639848118773695832556730\
96478924248342565601045366263995442130696750783419066942605868979779755377608\
455382564924257045814532`158.01302309680628*^-39*I)*GaugeXi^2*u^46*Log[9/u] + 
  (5.845592563129947443385082810998670390093688471433338906619187927510614628\
49995079703720285407111473904223143597034283773176112854814286857885796684452\
11639961183186916377353332513058`167.6366524565283*^-31 - 
    2.16910402395132531188227218929526581262349251306149184377482259218349848\
67350783272655733767846868644895759992027496998744267134945396696766410412234\
440804660406284186974182`158.20610429472828*^-40*I)*GaugeXi^3*u^46*Log[9/u] + 
  (2.963147912161461508171770206426897275896077592163616341753870456394626434\
78345139973647349620095634904641137303713509707031844594738727569867359388836\
31367499221012088211629242264820876158`167.0910519993978*^-25 + 
    9.71548374130595272234279602046285465473791072268309552514115711528116772\
98951203532302321965345237937364352500042474147102861666235860789591421613255\
627843818005003165294530558741059301903`167.60676309792123*^-25*I)*u^47*
   Log[9/u] + (3.315584246495998509716820252513771577279574256016212623211631\
62825956447307421073857390640478864578249013765250229316027557503230474424242\
967581153127203217273798726319801712449977837218`167.01324863462136*^-27 + 
    1.31848002417304760447256167523903743992111113007338507123281516788747785\
44972731781926878492465359161219183143825109176216419684374679385186680189283\
09706085850879169922434453084777941588`167.6127621214742*^-26*I)*GaugeXi*u^47*
   Log[9/u] + (3.055924231845681527505543909431906250458454678169956634082887\
78022844399842162544855341074934292112312829316369581732770201512542681414776\
794082553617016249794517629750232568704059011`167.62607721473347*^-30 + 
    2.90752243816844082644539841696421237511284526633010308419374598499771720\
84242086720286419175625073451148598463960438687671151094138672964949379463597\
920262818745649511978978`157.60445770751852*^-40*I)*GaugeXi^2*u^47*Log[9/u] - 
  (7.633272478569454663582492539676315729337317999288051617359509234997647398\
10694653047750138474074625902709486432287367369740595641183843520602011149387\
4453660177420608708868726690154`167.62607721473347*^-32 - 
    1.38453449436592420306803224500938491860139852583933322051165112611439213\
69898229808468150500189554519826146568710745161701955844299009829654689966260\
79995364438029305502861`157.88467022967896*^-41*I)*GaugeXi^3*u^47*Log[9/u] + 
  (5.316882778268417248565093665867522124203071616484444280913706400593999315\
50495520843519838907329938492853377940043486000029149068452864382934433509951\
35117742960405349492160356290994879`165.19782567327553*^-28 + 
    2.48993277720209880897090040386278988179596098457868349877882725492065792\
31149019798604127633579682848391678217829121018028450352680709808908129674501\
57552533433733954515752002370537252295`166.8683562100229*^-26*I)*u^48*
   Log[9/u] - (8.233862740270986324987810922384082198928157242176901588713825\
49733295396606329891080919586490717592599000696675225450185707928298212576068\
46119482697178468297420767528243926006758440789`166.30166581974828*^-28 + 
    2.92287608372144952487604060289603343368546010546248465632499682895520731\
03077186591418608612434613240754972753850034787062924588480072752457617896949\
7867086574842924008303243503777429055`166.8518726004732*^-27*I)*GaugeXi*u^48*
   Log[9/u] - (2.140845195875507755875337312586539317301503404411654618149936\
90687599588417876818183746282948408485768246724743460831055266515856930011968\
985927461520433319413610970956805726426381444`166.86845520068925*^-30 + 
    1.81720153347392112108163406814473514539340305939516524649592300823168837\
69160196406598583428377664770913916696006269254961459080600601362879427634155\
84598457384330126175612`155.79727303064294*^-41*I)*GaugeXi^2*u^48*Log[9/u] - 
  (1.642619797070657181867123924197974950304226477906770164967027414224510520\
10211189103530642795796581147802121539364285672209261911596795086374067219705\
7161276833566223198683884773584`166.86845520068925*^-32 + 
    8.65334063559010057657669923080379429745875627284651772029876172555020881\
79080494671795533066454148750866180030914899380672579132710450614232859235612\
917029552480964246042`156.59010194788698*^-43*I)*GaugeXi^3*u^48*Log[9/u] - 
  (2.278706697523154928142403104773126961956748213830761562099684853154139099\
92929496772759596921078717956159113920353030800740373926737132914602634802370\
6457861408399667328290124082498760262`163.79123735265648*^-26 + 
    8.19115939568347896326528027633179037847029821812401915733882026838794752\
52947519491199839697508353143308250122069995796717096765089480951807101269820\
58056285742412514771290458334669416691`164.34689430101238*^-26*I)*u^49*
   Log[9/u] + (2.579468751346310759312921360142662378348422125276905971523883\
76579264528879447629806186914998294797801785500743224651492309866140125700301\
717619777949372682236901758025369449575460834`162.8070852864265*^-30 - 
    9.27594034807757300761347648114073524076621207250981339607243011319986765\
98353446594357754253048432524081803423701680929507798225823889418127849856881\
75593237680515517193117462068986429`164.36291296249624*^-29*I)*GaugeXi*u^49*
   Log[9/u] + (3.981411102602437096832510157351912302107630590015726350540772\
14739425271353633035526787110501946681603797545212097808832821366214389684808\
49345387818812540893525782555290233126805251`164.36308081626584*^-31 + 
    1.11257237135899072905061228742470810559397488172439597988129516500047730\
20852166084531333904071289292503418332689557378957690975889810591892413324621\
63090877456781662774`152.8093720639242*^-42*I)*GaugeXi^2*u^49*Log[9/u] + 
  (9.452256854842707811493852671698499042557365414869319769320106335257622773\
69810129320049716545679821283940460096851919064126468179832318530908731715419\
78683479564525807943302432808`164.36308081626584*^-33 + 
    5.29796367313805109071668899776980697228708715097390065712843854483595165\
70089719425346953008286709426661546103658591615036412360669256721459959276937\
66573821920311244493`153.11165427778164*^-44*I)*GaugeXi^3*u^49*Log[9/u] + 
  (6.912212025015127086225473794596103458920547705838534123008763015764552267\
10894393575739442901339248718235594867391296395890807423472726533566756457630\
228816773218183883845004728979212087`164.89606814020442*^-27 + 
    2.31098109713390316727606659591135886762708506141614567220886288053293396\
29986113721314986848396661607049721906924984981052328912215412416240382239879\
19433715993313884452464349764410168994`165.42024748213643*^-26*I)*u^50*
   Log[9/u] + (5.991739031458978883703047867506469594853934420551797623320879\
84645372819531530969950255413330115635250777056034927708015477406976673566816\
0334809782399503008396451231613544060732204465`164.81884744373812*^-29 + 
    2.42487861861751240369585823617176892123969529042916127352355481984149089\
92821279167203810328730487733605573244194949567579088332130547800997899870081\
345897165130596844957755560337897087`165.42598455835193*^-28*I)*GaugeXi*u^50*
   Log[9/u] + (3.134104233449709157985151919641589673603996537728371389025297\
82196249729116270851939790795762199016771548063999007578481730441110488872153\
5895112667592170083429270247851035770471814`165.4388536369476*^-32 - 
    6.67543424385785556540684674363248864245978957235226651114167642518881920\
23507808495099927770233850829993127920389621835252654560092717394346927386799\
60947599324471708825`153.7672197231485*^-44*I)*GaugeXi^2*u^50*Log[9/u] - 
  (1.560601469748437128228908753315938245475014350099999969138753046870927864\
24565852880278451406694863647646282695776990097101191833506934711660251658843\
937603168889932283737237798784`165.4388536369476*^-33 + 
    3.17877821136088360257458645135542445696781733919643467970144299238998299\
72019599278420466774081757240087686008831959788405983714187706682654896968509\
6034611886544719332`153.7478218528806*^-45*I)*GaugeXi^3*u^50*Log[9/u] - 
  0.0195312500000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000002`192.9145039298\
009*Log[9/u]^2 - 0.17578125`192.9145039298009*GaugeXi*Log[9/u]^2 - 
  0.10546875`192.9145039298009*GaugeXi^2*Log[9/u]^2 - 
  0.01171875`192.9145039298009*GaugeXi^3*Log[9/u]^2 + 
  0.1182002314814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148`193.9269204088\
996*u*Log[9/u]^2 + 0.13845486111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11`193.9269245261593*GaugeXi*u*Log[9/u]^2 + 0.03515625`193.92693611024163*
   GaugeXi^2*u*Log[9/u]^2 + 0.00217013888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888889`193.92685283958028*GaugeXi^3*u*Log[9/u]^2 - 
  0.0448254243827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938272`192.8387386229\
4166*u^2*Log[9/u]^2 - 0.06807002314814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814`192.8387006742252*GaugeXi*u^2*Log[9/u]^2 - 
  0.017578125`192.83872409916174*GaugeXi^2*u^2*Log[9/u]^2 - 
  0.0010850694444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444445`192.8385976920\
8794*GaugeXi^3*u^2*Log[9/u]^2 + 0.0280852885421429660112787684804145709495503\
73418686175887821978356957780826093583295229385764365188233500990702636793171\
77259564090839811004420057918000304831580551745160798658741045572321292485901\
539399481786314`192.80897857500221*u^3*Log[9/u]^2 + 
  0.0231543995770461819844535893918609967992684042066758116140832190214906264\
28898033836305441243712848651120256058527663465935070873342478280749885688157\
29309556470050297210791037951531778692272519433013260173754`192.80892903239516\
*GaugeXi*u^3*Log[9/u]^2 + 0.0054092721193415637860082304526748971193415637860\
08230452674897119341563786008230452674897119341563786008230452674897119341563\
78600823045267489711934156378600823045267489711934156378600823045267489711934\
156378601`192.8089606693981*GaugeXi^2*u^3*Log[9/u]^2 + 
  0.0003402563443072702331961591220850480109739368998628257887517146776406035\
66529492455418381344307270233196159122085048010973936899862825788751714677640\
60356652949245541838134430727023319615912208504801097393689987`192.8088350819\
923*GaugeXi^3*u^3*Log[9/u]^2 - 0.01803223838729275686294433436637368964758082\
27065657335433284221578688885501871327202831546681569543938085318972378871784\
45020237429931074192619688733086081051330251147352199021151924672729428102084\
70930921776835`192.46918113956633*u^4*Log[9/u]^2 - 
  0.0064318024675481379870954630899761215261901132957374383986180968348320886\
04379413707260072143474063913021389015902047452116039221663364324544022760758\
01453030533963318599806939998983894731494182797337804196514758`192.4691378266\
9276*GaugeXi*u^4*Log[9/u]^2 - 0.000789689429012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901234567901234567901\
23456790123456790123456790123456790123456790123456790123456790123456790123456\
7901234567902`192.46916061908865*GaugeXi^2*u^4*Log[9/u]^2 - 
  0.0000582722479423868312757201646090534979423868312757201646090534979423868\
31275720164609053497942386831275720164609053497942386831275720164609053497942\
38683127572016460905349794238683127572016460905349794238683128`192.4690733911\
6174*GaugeXi^3*u^4*Log[9/u]^2 + 0.0074779278253018679401852698606242273366187\
40368168808955274433097935612796152348049924638859252485224135887144574844620\
56935765211942623922505038188623008010296533387525614320310250808650442852546\
190451997493606`192.38503775294316*u^5*Log[9/u]^2 + 
  0.0016032186325128283290148859421836102220190011685210587816897830615251740\
08027231621195955901031346847533404460702128740537519687039577300208301580043\
69252654575013971447441954986536605192297922064725905603820555`192.3849516896\
0753*GaugeXi*u^5*Log[9/u]^2 - 0.000269659850823045267489711934156378600823045\
26748971193415637860082304526748971193415637860082304526748971193415637860082\
30452674897119341563786008230452674897119341563786008230452674897119341563786\
0082304526749`192.38502526087782*GaugeXi^2*u^5*Log[9/u]^2 - 
  8.7073473936899862825788751714677640603566529492455418381344307270233196159\
12208504801097393689986282578875171467764060356652949245541838134430727023319\
61591220850480109739368998628257887517146776406035665294`192.3848848524393*^-6\
*GaugeXi^3*u^5*Log[9/u]^2 - 0.00175115687614416380285968819785367624168168348\
98992654980619778217253760164450156377764522412752413824969386169970995003312\
79588055034435723919598893490633119303093956912536961874517689744591696078314\
53643124179`193.00137501309115*u^6*Log[9/u]^2 - 
  0.0003533542393954205013664106959505696148145639246250602920487253837522258\
66402228406665399671208406326697915039800592477183105305512120191454303801676\
32280284484386162653364468805881869608605031728200621831335303`193.0001886982\
482*GaugeXi*u^6*Log[9/u]^2 + 0.0002887490354938271604938271604938271604938271\
60493827160493827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716049382716049382716\
049382716049`193.00137501309115*GaugeXi^2*u^6*Log[9/u]^2 + 
  0.0000130610210905349794238683127572016460905349794238683127572016460905349\
79423868312757201646090534979423868312757201646090534979423868312757201646090\
53497942386831275720164609053497942386831275720164609053497943`193.0012982867\
9076*GaugeXi^3*u^6*Log[9/u]^2 + 0.0001120837823313098574918168563872727959929\
86318284266065236420678824758801024589073811220139159960639046119215445004510\
33192516568218982347110712567398571426613423122286131851947561813128577203360\
042220172821061`192.37287925821883*u^7*Log[9/u]^2 + 
  0.0000598869563700230168850391979582237767059788695304208785479519201606883\
96485032423923100404591294454891730976940812087140654187607659394743944110665\
91045177567482018963933230992039025292011042075489492982686018`192.3721468313\
9098*GaugeXi*u^7*Log[9/u]^2 - 0.000154311419140701548108955516362923770331177\
73858514599255339996080736821477562218302959043699784440525181265922006662747\
40348814422888496962571036645110719184793258867332941407015481089555163629237\
7033117773859`192.37287925821883*GaugeXi^2*u^7*Log[9/u]^2 - 
  7.2497438189953622052387484486249918348683780782546214644980077078842510941\
27637337513880723757266967143510353386896596773139983016526226402769612646155\
85603239924227578548566202887190541511529165850153504475`192.37287925821883*^\
-6*GaugeXi^3*u^7*Log[9/u]^2 + 0.000043217194832451692014889058399062331766056\
16820052665235855844032480761675535883773486818791942032339367132881370586026\
41800024011784113093571716448009394921657995075364077755688489523477791225292\
829421980165`191.3465922717879*u^8*Log[9/u]^2 - 
  5.5480270224970358369456293779031392425917876532337968320513890012667863831\
02211199779885673522032026550872481088629259357524583579780675977619758773264\
05418893578444685717176925043837833780649634149834548372`191.34596409506477*^\
-6*GaugeXi*u^8*Log[9/u]^2 + 0.00006383035829107877718988830099941211052322163\
43327454438565549676660787771898883009994121105232216343327454438565549676660\
78777189888300999412110523221634332745443856554967666078777189888300999412110\
52322163433`191.3465922717879*GaugeXi^2*u^8*Log[9/u]^2 + 
  3.0272384963501861650009798157946306094454242602390750538898687046835194983\
34313149127963942778757593572408387223202038016852831667646482461297276112090\
92690574172055653537135018616500097981579463060944542426`191.3465922717879*^-6\
*GaugeXi^3*u^8*Log[9/u]^2 + 9.53441653071966630943599505528092634904117969485\
73840618907445509897090613566349572144557344733476873973965752712642890668555\
18109984416747041271011659165291380648994324403215851907405234106032318075254\
19359`190.68347140014592*^-6*u^9*Log[9/u]^2 + 8.21703980938831937752002612072\
51921674358945093999067873949850055145818168821322379367679341476029342994479\
16207095921001036638841742123205381076598104564841760302788178368604885489489\
390755954899907544598`190.68347140014592*^-8*GaugeXi*u^9*Log[9/u]^2 - 
  0.0000224157050097845493936028915452783765540967187057722037145905458662660\
30875084373026759858035578200187253685196072027347747512356565854508241339517\
05968166873516667755350882922899383804733598972282099854116304`190.6834714001\
4592*GaugeXi^2*u^9*Log[9/u]^2 - 1.0660475937583919408336417938612725992698557\
85630819924372736444067033916142283769169914574578497760939461899681378419375\
67589145092574447855654988713973624810387499002039468431786675956771978719852\
519578171`190.68347140014592*^-6*GaugeXi^3*u^9*Log[9/u]^2 - 
  0.0000191511256176106754516498261075716525907981551126147149020087185442938\
96605448947970741878469068625211577395216007289745312642932001646116760686472\
79297134444286687153452232799620874619894325558082770698567294`191.4778938065\
8537*u^10*Log[9/u]^2 - 3.3942014882917137089761441249125904509906843006646271\
48254777630534953134034017096623180594817589645363626792540498409747536286805\
7849315453031571067513835286932250491827916930662765735692574795982841773282`\
191.47789380658537*^-7*GaugeXi*u^10*Log[9/u]^2 + 
  6.9338632631336142138611274413743549546018681821150956953426089228558364360\
83349663596577176824090404337317917564831145078058658305571885818799399046312\
62655954013978705336730028088052779410804102162126853484`191.47789380658537*^\
-6*GaugeXi^2*u^10*Log[9/u]^2 + 3.30047271859418207154832669235961417031375879\
11250462690791908898904783678446229886559104666100550874213425653754871861867\
74664140919284952206762906351383717638861671783482483070960437215581248503059\
2026477`191.47789380658537*^-7*GaugeXi^3*u^10*Log[9/u]^2 + 
  8.7956341423575253349229851828069113141795787424039447414264617365899681175\
24501128960187683618057253022932680394243071458914607342183435380486482012274\
34359090209927544220184357529058240308210133918322292189`192.45111784260303*^\
-6*u^11*Log[9/u]^2 + 2.924967542251513738335278982638325921105509289172268683\
22927502526889520934983856624362150989921400208950419887594491525501827162288\
21584218348826049616322825991231869820633187077994113827815780872097760215`19\
2.45111784260303*^-7*GaugeXi*u^11*Log[9/u]^2 - 1.9273873897676302511693458195\
51580868453296436835531485737247054119482103021197671403432720305148288687383\
33758909890597133395487304952325528457215700014053923518944095075782318580672\
4901375107136424008852`192.45111784260303*^-6*GaugeXi^2*u^11*Log[9/u]^2 - 
  9.1767925252632471425338366353455516692828078287611895293651123555101607227\
80750215592465249529721409008103109612025935757074303027663795839378829776634\
989255016689858939516003987883274577376086292410023549`192.45111784260303*^-8*
   GaugeXi^3*u^11*Log[9/u]^2 - 1.90302012328698082465212657026272361949049190\
21476518139812746878756058480269706367016530239663571900016416903879365939745\
33203721156750122511667605409843508871450036808748793682478292741214047233311\
63420171`192.07430355684718*^-6*u^12*Log[9/u]^2 - 
  1.1006718062491969226349644686142674724663782253223830961219592939456927558\
88521576058720560118011320947213499853021528900322518785639687836116916549628\
8432604320853459420015590505799015698666232165207617219`192.07430355684718*^-7\
*GaugeXi*u^12*Log[9/u]^2 + 4.877613245156406807641375542610110511345079246313\
81421504878295001751791875248665372122162245619035742492532615989406112862902\
98635977648323327335673014685360364372710051722397401409747088759434438446784\
126`192.07430355684718*^-7*GaugeXi^2*u^12*Log[9/u]^2 + 
  2.3225694185418015150525438591282212681389636122146410212253833653010607743\
11803118387480527398222871473900280484642624560320033571062377646739786657482\
130733159539743901883819579292830321636905999045916741`192.07430355684718*^-8*
   GaugeXi^3*u^12*Log[9/u]^2 - 2.84824080557879126873875926008321865782695443\
32983108700081217951313823903971670778912889852672054858696653182666017806937\
67504907615304950920605326649944084571055316109026561944035627855162313305779\
548288`190.98618971739285*^-8*u^13*Log[9/u]^2 + 
  2.0624687602672204734958108892822389421423624899654220213773506425075509672\
22575474263273767848843305184347027435134457604729701879622917877528686362547\
849863796254760936960273179350915181715856420731747465`190.98618971739285*^-8*
   GaugeXi*u^13*Log[9/u]^2 - 1.1345936738537636600050866168835990509515886744\
96767775231424065443269832844592789723105223791094847336273948070930238282776\
00568409896256261139663060102017578012091043641112228217852360513540211756947\
01072`190.98618971739285*^-7*GaugeXi^2*u^13*Log[9/u]^2 - 
  5.4027473603957157340787884912256197121309146914999681346274853362187610015\
68500425381998312953959958989680068783863937041806269058212359538376913777005\
22647939200294024253786485153654792429369475551460005`190.98618971739285*^-9*
   GaugeXi^3*u^13*Log[9/u]^2 + 1.54497079569730918434692613841307852515600073\
96392486508873089080104841362247156468565391801001210189022842784567584239692\
76106889036086553870613158921753281879319588870600239768835331296350182403578\
514588`190.11732337980536*^-7*u^14*Log[9/u]^2 + 
  5.3939038916816534473721371178285739325421942034163209757177228753730240156\
07887532074113320176652258031391774480000759878402964799452598652095559071875\
7183707839836155952709084053961527987371650729551284`190.11732337980536*^-10*
   GaugeXi*u^14*Log[9/u]^2 + 2.4440383413577605413290304530751326753678311585\
42504809406631864009876943445432569477249077484233274944621211523033980411993\
34556183468587936547960063539134673761363943609681410974767823680228148188171\
7037`190.11732337980536*^-8*GaugeXi^2*u^14*Log[9/u]^2 + 
  1.1638220917449664632694223131220975626227438886658953286427321308763597613\
29387039753490860682708615297288626702696857507753059389351766384884158742673\
34192868192476266158413914635744931649301627745680264`190.11732337980536*^-9*
   GaugeXi^3*u^14*Log[9/u]^2 - 4.24397821899631544855138621671023516938531095\
34836265162008191033418957077548242802277592441146330546113309153757518219854\
01616354392650174924312933690451139716505742643822949392536846791907609538085\
129684`190.18358902609924*^-8*u^15*Log[9/u]^2 - 
  1.4860906175093631335208690769389721768071641408995346033051620441664326614\
05275956997508169414986600510051682747674120774069667512913154492200050878601\
45663664651857529246041350192991310213992483122068156`190.18358902609924*^-9*
   GaugeXi*u^15*Log[9/u]^2 - 4.9050465562680472006685345244362815726066101662\
15627055655796919106083649816094783107651355087503758220330171470023844444120\
09896365504177902113756839735022503328728425076978215654811121530045039092004\
929`190.18358902609924*^-9*GaugeXi^2*u^15*Log[9/u]^2 - 
  2.3357326621297586769966851400430776396983638911045447505481907903141600095\
46165837671923416692289033177834971986560376831894675428979868634102527019547\
5085844585267582632966829626746451272329296149706801`190.18358902609924*^-10*
   GaugeXi^3*u^15*Log[9/u]^2 - 1.26802687702536320061472672645093661590118975\
73570404467592911915459043955601607367811194861750153096883769604116611330929\
17046760433757792615927924198779685778122495924912061590385036229961750082117\
69141`189.26396211042407*^-9*u^16*Log[9/u]^2 + 3.5774410226502347075464397518\
87497591839766933549729600300265797315789992493944326673461575748632673478086\
05539355192789441396102895960428622676199459612288912211853898990043518654852\
50119962316131228405`189.26396211042407*^-10*GaugeXi*u^16*Log[9/u]^2 + 
  9.2181423199971620095199362297147913452048274701615873475563853772750500165\
74609951055179352259501191501975354611059098615438023629283672395567359314174\
9128423633616657328199558260306839573937359553663688`189.26396211042407*^-10*
   GaugeXi^2*u^16*Log[9/u]^2 + 4.38958921017854322507631018964221655449038034\
44531121061266727214862298799851873207415698760659241422191320943688831859189\
16534894064451840923197641467939985152082611093650351603189802941582940276519\
216`189.26396211042407*^-11*GaugeXi^3*u^16*Log[9/u]^2 + 
  4.5050191734810923795668406368862211080728697899738066154508256833862304259\
90835100522127649815574842546488547149243574120789750159058182672728187636764\
3631397140911209844734536127943945590393675583716232`188.3297723773801*^-9*
   u^17*Log[9/u]^2 + 1.984408522717090929661640581490008021470086494069633601\
06722369559930793157609093653933783933914835179524861050975344438350439585167\
5657189072577631907339641266376021440680840182325359856651254284544759`188.32\
97723773801*^-11*GaugeXi*u^17*Log[9/u]^2 - 1.62922086464909111210858933267512\
61145869469308584323588953698885188627862103287938917115141788824705063903075\
06913271304075636782656490402414560829641539566112962000809595265759075590278\
3045601764310098`188.3297723773801*^-10*GaugeXi^2*u^17*Log[9/u]^2 - 
  7.7581931989950497672230626958014026238664059041409798813812088074696638927\
08647876375689951966370169682587470919081569743297626037370311851938064380059\
92542027349182950335162477449662099470811249990228`188.3297723773801*^-12*
   GaugeXi^3*u^17*Log[9/u]^2 - 1.42807899810460946359322446466685816481192485\
18093882839883500862349051308973049310034254022666081597803464285515907045016\
28682354970448841215021262640865068997336956795331065671891144750248319029519\
45616`188.28389170938127*^-9*u^18*Log[9/u]^2 - 3.7399371402211385104346918584\
64006157874504852381492590913774537366449803493790653786493030134271571786365\
15932757265217092676710976899344501920190521927150420918619615161553973672260\
5446047195530172186`188.28389170938127*^-11*GaugeXi*u^18*Log[9/u]^2 + 
  2.7181335705961989651262685579292880649637344084670340275462982982204662646\
38666109542525952711426077727330738823401732186645328856946014096940311047353\
041105274508924034577917530275428167095121942904678`188.28389170938127*^-11*
   GaugeXi^2*u^18*Log[9/u]^2 + 1.29434924185529827413638551262325051676183075\
24475753084068838354091550020127212320962248916969900013323143892243960254703\
64671065527539804493384279208073746465234747790568472750810706569141630408935\
68`188.28389170938127*^-12*GaugeXi^3*u^18*Log[9/u]^2 + 
  8.4409873523422588882330200961980261923229211777002293944820062810139794257\
42822078828501857197284362512052258711990979242268997915994664468372933781883\
220684868249340104720655697077264021220149868286313`187.6117184414153*^-11*
   u^19*Log[9/u]^2 + 1.064620173397372969136667416561038142421073840799387538\
67439493390012955785550949291520081519725393577137458401495041897656554354551\
6795489441520325882252054076453583085782137944259759088693664531206866`187.61\
17184414153*^-11*GaugeXi*u^19*Log[9/u]^2 - 4.29470030602107093378046645001474\
80799933183031474048921466204104558060761227257131164222201569283287763121477\
78640022141358211929037263799795706725767112575154043933535450820374400022930\
51382957442205`187.6117184414153*^-12*GaugeXi^2*u^19*Log[9/u]^2 - 
  2.0450953430425970387827136024079096170986002375070033622021896080212508231\
13089557087906901792084398432461794317605504603935108532790130504287628751363\
7663295977863458754316877087185712270873629341509`187.6117184414153*^-13*
   GaugeXi^3*u^19*Log[9/u]^2 + 9.43147678091816287326317840728074888543156195\
65094137632269543126587910295567830248698947206565231888537935501215005628276\
62616579750705931572708444253210274453397967897051115445747500153426896007789\
319`186.47483711540002*^-11*u^20*Log[9/u]^2 - 4.64947318018288965962426820001\
86404270899919996360641156219592743871813243340959937230027986403002363491231\
08532028358651394983812307646801975029997744563698248817309135958250502579188\
970836206209976`186.47483711540002*^-13*GaugeXi*u^20*Log[9/u]^2 + 
  6.4449606388365764216851739917183455559506771751590743852052871124124393800\
37239097596087599270062542474724925256698623518939593291264987787555132785526\
3411629244849159532718803417673296046034692187447`186.47483711540002*^-13*
   GaugeXi^2*u^20*Log[9/u]^2 + 3.06902885524798468834132859487584600662264203\
47465359378306076169556427172593429885619898743206128554479303501908878058487\
58262517226663293885376005511780724488161243978452258213677056156089659767806`\
186.47483711540002*^-14*GaugeXi^3*u^20*Log[9/u]^2 - 
  3.7604130530423626175465791109486217283064245857522831747111208843691069541\
99450368244553041675873133588544546291341878374463344015821161559326809844847\
384857948466374997641848009924935643007100651915536`185.69311959041514*^-11*
   u^21*Log[9/u]^2 - 6.770230432143071270405071410276218368956102805262550569\
17485553193131505225944686437226291839264342388005911254492165021095441590240\
34086670685314615783430087983837041645215825293374102655469319902091`185.6931\
1959041514*^-13*GaugeXi*u^21*Log[9/u]^2 - 9.209858094387312492376920996672402\
53052600169281307492507443225235589830347319306745773541082032335380486075691\
97446800247253221636139088624271457676173148277701493003823489011464896246541\
09121771853`185.69311959041514*^-14*GaugeXi^2*u^21*Log[9/u]^2 - 
  4.3856467019042058181004875624791329641862754314548998700442849462906568624\
71901727901436621207687867790507120107852516284665744793310706063651057355565\
70510131926694494431078329128859412626167165863`185.69311959041514*^-15*
   GaugeXi^3*u^21*Log[9/u]^2 + 4.12143849090399863291419708469425161530765470\
19705255373334219150877222378647703066240617699721100757220627404973765437053\
88560655739932730668588130460642270585352228534273045356093931403951210581655\
55`184.99611039147672*^-12*u^22*Log[9/u]^2 + 2.451985687202896872101683990382\
38828876910227341547525560974985178167068299674530234094891152836343740280507\
00101465013246963718065577417754193056420986916225633057262350644632329015933\
924194136209753`184.99611039147672*^-13*GaugeXi*u^22*Log[9/u]^2 + 
  1.2561416857173378694102530302860327924058469115181199241367867829981580881\
32484409432029637334116261407969865859329397749508185472829700809585772645205\
405882320274435280042379476396725406551477524728`184.99611039147672*^-14*
   GaugeXi^2*u^22*Log[9/u]^2 + 5.98162707043137507633326180753820305783415774\
16971543577982414200896015252451206858527994621355798527122383645480502932169\
378403256692622688586737821622500640792962900782762104428451043193014922631`1\
84.99611039147672*^-16*GaugeXi^3*u^22*Log[9/u]^2 + 
  1.8393600875634174232901273398563868772095891889790207702443214472542919249\
19652207822159916790905263092163678445193616896997271233344212267693229874922\
99053629468521856906808924672095050847939189102135`183.9919387533363*^-12*
   u^23*Log[9/u]^2 - 2.334521205732884851709140850993216888991280686784773952\
16648737765493867176789226611270527576394137861242164503110517544498599631845\
0135225448846305795753996069640816245596383008903927058375634999355`183.99193\
87533363*^-14*GaugeXi*u^23*Log[9/u]^2 - 1.63866475751476187988637595447455171\
21725408226971132929863507800879240306824520329555943259428565165089903339252\
79490765162353009942609603053264697272130482168610334241625440019046357338733\
01027891`183.9919387533363*^-15*GaugeXi^2*u^23*Log[9/u]^2 - 
  7.8031655100563213672016493676779685046297517731711036539740180319314358234\
75425694399431054623034152447780452844521723780377169603372352699579829508850\
034658642197835180401939462541135361465340564`183.9919387533363*^-17*
   GaugeXi^3*u^23*Log[9/u]^2 - 9.33297233591746463364292027726985536822592829\
63532809230599708151629658719925001471014253517359333994086497271501419208433\
86944760288820674165241869608290194507731222952592910824004273612808642904965\
6`183.53944814760752*^-13*u^24*Log[9/u]^2 - 1.1730987901489887611307934004756\
05501074342497790878902170241204210591730039669478308590986923440186149923647\
78872511196726182172941900560097248448078139425371302243860446125532664678281\
8849729220843`183.53944814760752*^-14*GaugeXi*u^24*Log[9/u]^2 + 
  2.0485135128805156232747367624282639923956229524072548061594226685052278343\
87107777729855711349778024326662733722625224152426395111787484624026490913684\
2430816164738137374944101068297454510749266331`183.53944814760752*^-16*
   GaugeXi^2*u^24*Log[9/u]^2 + 9.75482625101250615691535444953503026894682963\
38218849387516020060123497912231072012300394896179522100972899248142273991955\
1627157749116579667078907227888926989243723038937609429460053605110026817`183\
.53944814760752*^-18*GaugeXi^3*u^24*Log[9/u]^2 + 
  1.4543292475429668468492933931735257040754135691035405199076320214719531872\
61849090374538825007350785029024464726327242278225814083583518842973804488538\
2623746535925144722761335968856194857304770640394`183.09550593478218*^-13*
   u^25*Log[9/u]^2 + 5.415831677031495431775372892847949275002742613015669838\
05288848301853721154087094056781519926049657329974531658008700464868704319857\
447164483832443242744093123291631990298165147283370309961439348142`183.095505\
93478218*^-15*GaugeXi*u^25*Log[9/u]^2 - 2.45836226781037892015909334095174941\
04791906404782632182801539668592475672050637406687291693880489758311183686767\
93673483101723752741425554204667977642729344796624483069054022254689034862968\
498201`183.09550593478218*^-17*GaugeXi^2*u^25*Log[9/u]^2 - 
  1.1706486989253443752524230522578030267202262613125712527007235561724732456\
72838873561957239036212262737440775653399373978359301200255090300721151378209\
74229086714270710798278577747789605277664289`183.09550593478218*^-18*
   GaugeXi^3*u^25*Log[9/u]^2 + 3.05772977997411868326597856277850948204677944\
30000176293563067585801445302487602590014779688623797980196067144248008563380\
00853027840204762553207891527241752883984074430028676673308816746620596899401`\
182.2160999992457*^-14*u^26*Log[9/u]^2 - 7.6842341494178831992559596030949167\
96364082363681418568053356287014048832411347832587907738601960522383049445397\
67392012552369785846000734684395317818611577693249930547299403980785714984403\
28152571`182.2160999992457*^-16*GaugeXi*u^26*Log[9/u]^2 + 
  2.8366841952702948686277285559618025417334398749902967136791595537770796010\
03677021137155466281587332483994045233265594381960214244048550224063350978045\
32191993687402008114391118351141789685166242`182.2160999992457*^-18*GaugeXi^2*
   u^26*Log[9/u]^2 + 1.350801997735459876612287420199692958633741425504195580\
21193779137790351855631101625787275547987616124100582011022629253929475564145\
06400475960553955156715124286167864594659335082681746116624128`182.2160999992\
457*^-19*GaugeXi^3*u^26*Log[9/u]^2 - 2.15884299093610922810945105098697343598\
31366276214875516499929830020046361434230992769887029283729224009923142332975\
21130375282382535374247966962133343741829253822198918055316436374952584508749\
915305`181.0795549409985*^-14*u^27*Log[9/u]^2 - 
  1.7736228561474805333137215478396370855243842783211048057058390154434053528\
04009797104871769150882673677664592229471401193374255108238300907667674415540\
0775764086299141401564569309262641414488761023`181.0795549409985*^-16*GaugeXi*
   u^27*Log[9/u]^2 - 3.151954548606220701524488169852237851498584058456573342\
89114099827396942150010242862325614216006993034074011554537227948864440586827\
51660251852572216921912470273365459367859478515085647835914926`181.0795549409\
985*^-19*GaugeXi^2*u^27*Log[9/u]^2 - 1.50093073742697826567446086156236241101\
29795549208575009827143745072725266340128166291303181760743241696854477902495\
19324497119655615651171761650767390917922951857126192778943277411794303939407`\
181.0795549409985*^-20*GaugeXi^3*u^27*Log[9/u]^2 + 
  4.3318976638982948461317076700504997442845967519903895585806824507666748372\
67532230412543855978325584523718511364925346148604233670728446892441406724092\
32996048119971934733363873913213742916236344611`180.94107400151378*^-15*u^28*
   Log[9/u]^2 + 1.12788155104664151986497966285678775287560606528938386726272\
43016718576977555622377872169508360336689328199910351957399327740157944902978\
754321391075752701189579226439869143320397919551412709223086`180.941074001513\
78*^-16*GaugeXi*u^28*Log[9/u]^2 + 3.37715360243314286866162825902417592971200\
26434848373270773208898265466446942172330637605508983028903081224147924525057\
81250030031970391223942775949910218990810773567305201078407877920533818025`18\
0.94107400151378*^-20*GaugeXi^2*u^28*Log[9/u]^2 + 
  1.6081683821093934844633399259687781997997075524889067899641254557322505934\
65158629060620249749138476748017361604254885591887692091502516473223466334962\
13427983702881080316545111787659536553941`180.94107400151378*^-21*GaugeXi^3*
   u^28*Log[9/u]^2 + 3.833233525866879488997140121426029523728823128384304894\
35835164638159398070258944359916524484812023706742924943888499536186666170034\
008778847393800970100417291889321552993604492698860322605116743`180.155593594\
04102*^-16*u^29*Log[9/u]^2 - 2.1032129264512490740432505662269320694056233282\
85077153835442274453313014973297205353809240298150792416530012601364456069988\
911517387972080722216699006185465817215677290092829751959509809887787183`180.\
15559359404102*^-17*GaugeXi*u^29*Log[9/u]^2 - 3.49364817024194375565501416349\
64409429223286180557276571079796221701214007844696993470353933717599967232446\
43983200261253262351460805319116695050331688623650159005551866823651363464997\
66112153`180.15559359404102*^-21*GaugeXi^2*u^29*Log[9/u]^2 - 
  1.6636419858289360164385758061822556690216972428741341769229036899022219480\
88272252228233926823151379533682021695856077437795557076604321643389515486930\
5864667172582981601371031024156687932787`180.15559359404102*^-22*GaugeXi^3*
   u^29*Log[9/u]^2 - 4.696186387746675612188203204692849368322467681366056769\
14294362493290950991328447841269651083417487062948898430291013117586283151897\
74860638893167523902015680419686341248116091758646696684250150127`178.5804445\
7388203*^-16*u^30*Log[9/u]^2 - 2.11379056108456779121239056651844323014093105\
66971234275559080179845924815351422417213821937788895121549454189625933991172\
5610105474085545615653407754581092579119147749122670172715575661878175752`178\
.58044457388203*^-18*GaugeXi*u^30*Log[9/u]^2 + 3.4936755004467989995846087309\
81749228778229606037828482662813209159051499123074201377802801739114844043955\
22875723371211528354981097693324380364927063990750414363480663268352900551831\
3723719`178.58044457388203*^-22*GaugeXi^2*u^30*Log[9/u]^2 + 
  1.6636550002125744250190192416558005791044324460465777083204059927145554265\
98432481661216548916540068639579886960285498049517296481427707312037123809965\
925467044149411772621405106057594916813`178.58044457388203*^-23*GaugeXi^3*
   u^30*Log[9/u]^2 + 1.164819730249427904234354494651337159110442345409843142\
07087631333080013000771733376068344683617603035497403269949549294746566482554\
71139230352512217902416618310816835341510189401940097939855372735`178.8101259\
3443472*^-16*u^31*Log[9/u]^2 + 2.23170155338182864049298827602714659179388547\
07529065210231666218335964471291551098108201002964639056238388867146485931015\
8933531161160296531505681116802083714853747617660798460811853222950895477`178\
.81012593443472*^-18*GaugeXi*u^31*Log[9/u]^2 - 3.3809939231443737183867776602\
09710761634160859477417815933193359652758451515209243646030422974136755857311\
57904405734049411318015295248731359418027608444164705562110513554364872231331\
3837273`178.81012593443472*^-23*GaugeXi^2*u^31*Log[9/u]^2 - 
  1.6099971062591652565214043660745830028274926566881689607070566498410239779\
46356784241696814470882218626240926097687187299608852730287859106546277970222\
781118666897754840246809947215654147025392248535195329213`178.81012593443472*^\
-24*GaugeXi^3*u^31*Log[9/u]^2 + 1.0901078540257758864738802892428171321059280\
64257671090949642562384831016749001827222860266534170882005612954586999912304\
04851771103824592527552028863103464945644389379838057850488638154073519542`17\
8.10339649241376*^-18*u^32*Log[9/u]^2 - 5.20002854229566448139722552682012875\
23820884571562988761723017822697204724526731023331050199462630345726094795691\
74864448193280877548574979701398981363656626824005674444274251445361191234480\
9185`178.10339649241376*^-19*GaugeXi*u^32*Log[9/u]^2 + 
  3.1696928231909727497856246740014375539999519713684791715002429872108854344\
15122491467178007553649230635985598977449215970656331234453693204072753207813\
3950997956230631346008417239169538039`178.10339649241376*^-24*GaugeXi^2*u^32*
   Log[9/u]^2 + 1.50937753485282531541996584305826096980705655177780808785005\
99946559859065923410678506700166051180716209744467989469113007687009718606897\
4154550799499795580676947291399697877167907348393510976211183960996899`178.10\
339649241376*^-25*GaugeXi^3*u^32*Log[9/u]^2 - 9.61340311567293043340294886711\
33810226064731005053043788736979654820010803999269359309368331429342379459868\
65174076081246870119101707785075172918653689040598524433417590958387480564338\
91698412666`176.2639855600011*^-18*u^33*Log[9/u]^2 - 
  9.6581761705828337843490971702834221992424741803155198065677340898353448647\
17022468347123540260933574703449122332763570324252684289096310031914328913260\
58565917348228554564913271331796373078418`176.2639855600011*^-21*GaugeXi*u^33*
   Log[9/u]^2 - 2.88154560910875941678149177569968602196424834017286484788457\
50332840648477046035157644065981369082324347284145368653560733109326345572336\
747211210636123308040108936300233841902495650956408`176.2639855600011*^-25*
   GaugeXi^2*u^33*Log[9/u]^2 - 1.37216457576607020028502546265943352887112356\
56472397995676739698995813804984105848545123811210527975184220068213556959311\
52095021716107702705990345108658549445341852140869034145122969419`176.2639855\
600011*^-26*GaugeXi^3*u^33*Log[9/u]^2 + 2.90894301265119324844932876012368671\
03548000202804430652310760803878918052597560359705466761177420336589082687603\
98970760571247583451038121807033502771158222855512624166311737512836134098220\
13747`176.64492119287723*^-18*u^34*Log[9/u]^2 + 
  4.1927872590231550400625085727236003447420261261298030642950301153987828789\
15580866628752277419387998058325122831624215082185019658089956618247008997010\
303592039805494060111315415243268767232122`176.64492119287723*^-20*GaugeXi*
   u^34*Log[9/u]^2 + 2.542544172116616481872270397302244012384732358457184626\
24658202754489004479285379125067732647924669183995010960655973155087335431123\
24879882056149546555376033772842916320447459298252999366141615112364318769`17\
6.64492119287723*^-26*GaugeXi^2*u^34*Log[9/u]^2 + 
  1.2107353200555299778967480457580887998281794350757375995022295794338490481\
28538039591368671183017002046188819670908220259814827950873536647179348670440\
431372732085553364340744764229574219116199556300206877`176.64492119287723*^-27\
*GaugeXi^3*u^34*Log[9/u]^2 - 1.4478423582048315267697187258572173832451828403\
79226145246018516768167030782165132512010618255072756274697411094652609844874\
7779883860923652523403120225608077932531601873513266541382864442319641`176.02\
035547156015*^-19*u^35*Log[9/u]^2 - 1.198866557216176621775043176830227525018\
51782840054582298857607475218574386235247410241588788598795144266510109556622\
2563776834451398856709255897128013316259434451897280366423817324081980211701`\
176.02035547156015*^-20*GaugeXi*u^35*Log[9/u]^2 - 
  2.1793258211201551115148163924750977754122149083593977613881152612522474267\
95735792043562672562643591573738566969444461379361989941544834942654999322260\
340052776599901238299242176728493577953132898323353835`176.02035547156015*^-27\
*GaugeXi^2*u^35*Log[9/u]^2 - 1.0377742005334067159201031118983108409792104264\
57109727560068503897831149668319913475328739724400215369405632121823557254762\
55090898079745172292719471844332844601292853974396812157912019675818228996638\
479`176.02035547156015*^-28*GaugeXi^3*u^35*Log[9/u]^2 - 
  1.8426101518173300271923617606924285362182964898426697252057297049724490872\
55734097388819317378621250769757691510422134068456635052003626962134284288786\
0128110881696473362902033594515114030996957`174.75271405241554*^-19*u^36*
   Log[9/u]^2 + 4.97911694168972859830362613312616458819603274250723185558507\
84564937870276826257770055441128097617959586018820741816645130705988625445570\
173523799426136901311951845667254088816837687936885168`174.75271405241554*^-22\
*GaugeXi*u^36*Log[9/u]^2 + 1.816106098166904179290941368296362540453516440046\
67330132578692863996189739006593962935299718651670303826260666559740240251279\
70680100272221055947405916236747433277829485620339668613164723245671476663009\
2`174.75271405241554*^-28*GaugeXi^2*u^36*Log[9/u]^2 + 
  8.6481242769852566631809379211352647305248494330271912053715099735939957911\
53403980053304855463038348729839476828750869715192376206548859398866784196796\
608685232813845648130176136624865258740068309794626`174.75271405241554*^-30*
   GaugeXi^3*u^36*Log[9/u]^2 + 6.84902554126942420358521054200215911841625221\
69759804054973942751780566592172634367350564513532484774988122273173274884737\
33740751409684229878899925267486204306370573082779321076866340938335991`174.4\
4915462606318*^-20*u^37*Log[9/u]^2 + 7.43635965167317646458281979163008005927\
31864309671839319793754716251174418398270557728877295819746200017297501514582\
561193758551532429452158829292643148768888308497336894144442819721786912243`1\
74.44915462606318*^-22*GaugeXi*u^37*Log[9/u]^2 - 
  1.4725191321534037548757691702429688498332038405498669138624312829738081033\
85033886525224960371393492602818938078826903642852230190035968267443139815736\
5268854345815088594817121336254895361944600185495215`174.44915462606318*^-29*
   GaugeXi^2*u^37*Log[9/u]^2 - 7.01199586739716037711377287650067927585528462\
15232232086141903639869590750022834959139940486935357436620769039383524114752\
00583833331165818785131607414174549888693317139803909802116108772111131616504\
25`174.44915462606318*^-31*GaugeXi^3*u^37*Log[9/u]^2 - 
  6.7645528447221275001102766529879512270610790112666398413938010160140293650\
68458258631007565281584597949158267250959993679877785494550091064051791958007\
69179676424278479560134221939913732600905`173.9145506668999*^-21*u^38*
   Log[9/u]^2 - 2.61833724224111515050243118031874389225165149566067626553793\
98767172674751767742085883090787707922047739587710036813318528078360055018212\
424465613598156767588838720896056755077539200636391717`173.9145506668999*^-22*
   GaugeXi*u^38*Log[9/u]^2 + 1.1625154591633387319985595909620021441675298198\
40633151408903060862923523128254144026295562266310416428491419889340441209764\
01557894236043137751261023780961515638480699218660782543093000032256960298783\
7`173.9145506668999*^-30*GaugeXi^2*u^38*Log[9/u]^2 + 
  5.5357879007778033908679819291701528144524050693789673374691482766197527446\
77708514933128980534121047612136099408171402711833523326998178187639455815443\
7673028023889151756719532098451470014719825968298`173.9145506668999*^-32*
   GaugeXi^3*u^38*Log[9/u]^2 - 3.25959207514449248117639748358821361988749668\
96745217964533607263075580498085456908733604675681061211205490510720372713087\
0791777377225374743562150719440223511600911801810395301111585883372355`172.84\
18859635614*^-21*u^39*Log[9/u]^2 + 2.3763079556824729686218914900309387296989\
66681390292421370448667571769357017332603936595981394897700999817498997735350\
471178926203171422594255086076143069485828023202671716864713413861548926`172.\
8418859635614*^-23*GaugeXi*u^39*Log[9/u]^2 - 8.942428428598524215577986299457\
24257513267642916005928194347130780209541300452931507053210212447237101112102\
74738463465380390575032231427287275671559132503457462745021284839253229681820\
655149819161626`172.8418859635614*^-32*GaugeXi^2*u^39*Log[9/u]^2 - 
  4.2582992517135829354812347630672216741992906619064384730373283116850326792\
74519019520352922435163892874718390355525797935966125452972262090635560808072\
709588856122003693300651067880515110546263357326`172.8418859635614*^-33*
   GaugeXi^3*u^39*Log[9/u]^2 + 1.53302878362809082163947888822995104977086751\
65214003918675141152373070126026332477110835154438301163535312607009479681603\
4801007072441264169112715794990654503867444534847601940314091988959691`172.21\
34726887463*^-21*u^40*Log[9/u]^2 + 1.2274032478711182861195051153376597654928\
42587401607063483407796148116126981211809183302128421416665107357927482234335\
979522513245108170162391603044189654387437964465075213545106166881368111`172.\
2134726887463*^-23*GaugeXi*u^40*Log[9/u]^2 + 6.706822231273775448150181898451\
40425959450664339608348335421501733280664068580546026642488387101785963847173\
64028294016034448092542316681371329856506172978194073004375522889894855892608\
18192066448199`172.2134726887463*^-33*GaugeXi^2*u^40*Log[9/u]^2 + 
  3.1937248720351311597063493210463738070314119683842613624823545495318690209\
77997912736655782199219433640437444986199456612055838448207771453587982517084\
36084148580755426626230950737356463564290915798`172.2134726887463*^-34*
   GaugeXi^3*u^40*Log[9/u]^2 - 2.19168665514677246830159274301676098275080590\
49580207391060784776932745463465557832193486421849684703505802202530973906878\
705924866749160532287763634438837688483534505325040497993214474755595`171.787\
95174346607*^-22*u^41*Log[9/u]^2 - 5.4622129744866410407120937495333267632980\
49285466810119430891286720625217037054796414662037366212564670172958190606892\
81126271560904466838966606132068458297487735539892963273372509138656371`171.7\
8795174346607*^-24*GaugeXi*u^41*Log[9/u]^2 - 4.907431344749046545004299388775\
10726821303615074022607772222936475009724418374502979970724961172657804085909\
38404823357752720374303369753041883299331358538613725958916997105298471181301\
1243806866053`171.78795174346607*^-34*GaugeXi^2*u^41*Log[9/u]^2 - 
  2.3368720689281174009002066399214774140354130903885937626620057993216628344\
39180578241504295256146564573051008456929969101101951794586091830728679484450\
2741903995979770471167285543646409265568088608`171.78795174346607*^-35*
   GaugeXi^3*u^41*Log[9/u]^2 - 5.14005869768749128837707528560274996267236128\
11349019427361944364039246596459226149477545315603464017390854803524529777702\
73496244445641193553132577077020979795023593199512417349673269019881`170.8432\
950890187*^-23*u^42*Log[9/u]^2 + 7.362473022120819224272678109800296701648522\
30451637148040801352455739064083975556313745358417842611720857006435442526710\
38979563944790468436816995696398685122041887580385568794748001321992`170.8432\
950890187*^-25*GaugeXi*u^42*Log[9/u]^2 + 3.5053083147336121603264078705045328\
57444839191323619751334824863176228936055926924665965317715097904779246582419\
01925448553181215125295917930670295773644625405952182787052416015575356590384\
06638208`170.8432950890187*^-35*GaugeXi^2*u^42*Log[9/u]^2 + 
  1.6691944355874343617071482552357180615112988597091863695549033150981356280\
69549576882597064039636327396302003410311957843115155597908871439164404694637\
50523872069745319222631210557965902828367551`170.8432950890187*^-36*GaugeXi^3*
   u^42*Log[9/u]^2 + 3.275987088168170246064721574615623951671875556819228191\
82883633735033587092876464484088942375026195191854463357309737411678214604637\
9504346768278687414714712218282618729694966848678204050779`169.91626067747438\
*^-23*u^43*Log[9/u]^2 + 1.824511325060965964687942168576033192257341404528326\
90880783792686159749166302649132023091244472045387052617793516938935085395449\
48600879070782544052090855464771819220935838682926136390567`169.91626067747438\
*^-25*GaugeXi*u^43*Log[9/u]^2 - 2.4455640388101647882955412870037466249677213\
44968650534840056864883118977456260996868423533642075925910648005047460935629\
217605257335280298866553001007568332360553212398230090323595688167126014749`1\
69.91626067747438*^-36*GaugeXi^2*u^43*Log[9/u]^2 - 
  1.1645543041953165657729159468002863299103089919635513759183517848867405853\
76749664819679923746297327150473316328540186067624110433100484621048142281875\
39962086426596203162131601964841386203731098`169.91626067747438*^-37*
   GaugeXi^3*u^43*Log[9/u]^2 - 6.09314887464152333797757418389330043460806835\
50496672534111551918388402702213631485742626554582057514073562970976692435258\
1263175276342445048757344112218642679869030511866816149175113487103`169.64164\
193360946*^-24*u^44*Log[9/u]^2 - 1.092781703936007885914824140816286133374080\
77964091169618947811345857318737705263528838729441201084513813123250420802658\
73492193566309070226204805308629871577084299005085033604530426026787`169.6416\
4193360946*^-25*GaugeXi*u^44*Log[9/u]^2 + 1.667430071142540696701029479702345\
84059233025276972082842460773920886916108525983942279547876633675122221106768\
13031239580449286328272690894787575020206811980931643637125271766756232105822\
3805373`169.64164193360946*^-37*GaugeXi^2*u^44*Log[9/u]^2 + 
  7.9401431959168604602944934112198878424785504873826612550397791514048274465\
47680295144160619910205807882115429697193939965574364325341689825802033333140\
441713273082801085816288625982800330086336`169.64164193360946*^-39*GaugeXi^3*
   u^44*Log[9/u]^2 - 6.545532916631532129085987923305435989740965509359959348\
26469107573526464790385387901849639730062793733261303421051052432307799460606\
33622608773905365877204515643989856631063010106657989364`168.7967761298542*^-\
25*u^45*Log[9/u]^2 + 1.938157609669596014236673599011459060891258948646044801\
05838224022372159605603178899749321951206357682524428712138082997173370229225\
0004521335673081235945828484899650418486787556741311284`168.7967761298542*^-26\
*GaugeXi*u^45*Log[9/u]^2 - 1.111620067286611444269206141455958205399778550920\
16979860037268058581951079461021103353419678852412651922984800271017034729220\
62794704085503533099885852528190185457198664898612267464436271276409`168.7967\
761298542*^-38*GaugeXi^2*u^45*Log[9/u]^2 - 5.29342889184100687743094367534988\
62757959458504988382315718761325104046574238084361993461766805979235656798820\
81802507933905413897472300794211179308542274335743533083507617586726129284454\
13171`168.7967761298542*^-40*GaugeXi^3*u^45*Log[9/u]^2 + 
  6.6911018233216202730615823344937549785171612609691111127947705541416543841\
84464047949992124848979118826623126882617252780425240390937384727718824311559\
3163967358045574486651309089115306867`167.4861374586963*^-25*u^46*
   Log[9/u]^2 + 2.23469917979685829137836703694054253051179716908574507369384\
52161106086435277552127271486129789047227243371130917595124434190957696423392\
5452476417034746602082163915927237694469999483421`167.4861374586963*^-27*
   GaugeXi*u^46*Log[9/u]^2 + 7.2496961773398615051191381762622722734553398863\
71715764933421285154238510168059159412725363201407886121363449410590980617506\
05969655867299565224874310194059133260821155490345900075628455480874`167.4861\
374586963*^-40*GaugeXi^2*u^46*Log[9/u]^2 + 3.45223627492374357385724181309333\
66028020977488774073311584835387291047432108662255674763637547091770656212359\
86894624640663269254053586122599453507283144372153826092117355510482493371639\
1843`167.4861374586963*^-41*GaugeXi^3*u^46*Log[9/u]^2 - 
  1.5462672619577832916496040920110423825329730778043285680960837897035725982\
76789255869337052338381791493978108600437714559779544321857643498575469287134\
8379534352244592065414353308398020985`167.47556221690147*^-25*u^47*
   Log[9/u]^2 - 2.09842613215062178152065288988263618944763528654559433423321\
82371811520568014318923600861942826869804295542897130681013479950996403415427\
3624518878663562723551332249174975117609625221544`167.47556221690147*^-27*
   GaugeXi*u^47*Log[9/u]^2 - 4.6274656818510697484284272818708567697173671122\
21875808438923949827401734861306233968843575139023763003260661078549212748147\
8695029743149244922016616795328185313975780034757827237314583329566`167.47556\
221690147*^-41*GaugeXi^2*u^47*Log[9/u]^2 - 2.20355508659574749924971406849308\
62624215492212475841874531242867645055323630090388989402030229881531744444025\
56339314188873535197662931915594726588863877085844781681713057679008512426550\
392`167.47556221690147*^-42*GaugeXi^3*u^47*Log[9/u]^2 - 
  3.9628510945824494402506765946866726507031352267802614813160889562329501232\
10294030283184707717123085116123595673109181798698727173012180746032648750559\
93246847700647152829660274252136913`166.71794020285728*^-27*u^48*Log[9/u]^2 + 
  4.6519017676934920613344593811694289487556448273156752827070975167894255170\
78216725108807434584027445840294847428524173800655210920941665897659700317150\
4132570064965250391841218800151669`166.71794020285728*^-28*GaugeXi*u^48*
   Log[9/u]^2 + 2.89216606646546853090560017511538366727261964810961204981005\
68395193036451528432765395326182966617627408627553104389307670508343745006917\
92382855500956155300258014006185651356605467192743076`166.71794020285728*^-42*
   GaugeXi^2*u^48*Log[9/u]^2 + 1.37722193641212787185941003001175257780520442\
09647012722520743930625711686343909201496713709358360932360331160495902990803\
8993644937709947437444747812739628005764991897669363639884793279659`166.71794\
020285728*^-43*GaugeXi^3*u^48*Log[9/u]^2 + 1.30366350747664788344296509209056\
97504481398251135528345289028090533615666518316227036791848527515964389025364\
0674973497272311198429166740251333413604531392522041713145913824709675924231`\
164.21256581843383*^-26*u^49*Log[9/u]^2 + 1.476311758222101944463786516558227\
41500618490589812975879472351147971657598204019528914502264048976602352629344\
4725759737987304643435573946112002729534448059091645058993917077174046543`164\
.21256581843383*^-29*GaugeXi*u^49*Log[9/u]^2 - 1.7707139244925521365279633294\
29626862139654392680529041427824696972985442688591769545866574008151097970607\
06214288939475008858414575185986932452224597630787987450400169922827487067285\
896311`164.21256581843383*^-43*GaugeXi^2*u^49*Log[9/u]^2 - 
  8.4319710690121530310847242003056058023349039456276510446216136064914717960\
67519267783793462884873093402119915348745123009914571898323936310489449182113\
980077014694297367953184352196768755`164.21256581843383*^-45*GaugeXi^3*u^49*
   Log[9/u]^2 - 3.67804065000792205832005258797929162148689322602324723877861\
12724541756236763857285502763899596523732030551895086453446864262998042695771\
2023906442998248508167648386136105372203143796568`165.2883386391156*^-27*u^50*
   Log[9/u]^2 - 3.85931418550823960268650644122461457872740017238840376256686\
63176665081274161359675028244807487491576816031902232997358310330063627391988\
44835011848110574918371608960251858180078968301`165.2883386391156*^-29*
   GaugeXi*u^50*Log[9/u]^2 + 1.0624283571948863738569817984204236885328053839\
13435348188411256880721799466936929598966242591842554854711556936094142169397\
1441895638760856140732897259248730055718593640608606915227451534`165.28833863\
91156*^-44*GaugeXi^2*u^50*Log[9/u]^2 + 5.059182653308982732652131185463494094\
29971652901757563703311470932745964935263992827005834872084288182609133786744\
551612283733038163385446090345574371166885840613437863652018790562113166`165.\
2883386391156*^-46*GaugeXi^3*u^50*Log[9/u]^2, 
 (-4.625397963372680581343486053134511764420950032134879126696594675776991327\
75428316794045317753702417645208462502609685327373630775103352978054145705266\
928219205757792923532218093226706915856585451509770528458119227`192.976525070\
8056 - 1.08210410909210861900990533277301387030140359018122245972374441492256\
56672159120341713205305793292408508197361290165969602623757291929224252740172\
9322557603664166970078617593307677277848514972340622964540321142646`192.96658\
63897316*I) + (4.198730281875103377104387283124265303597059898148540084618777\
66421922188667460560820503521577166867813329039641546228245708991614428126813\
708925522911150529193649401193971550902840802804973656622889596363208073974`1\
92.97648460176757 + 1.1668080056539563896460231781842133256150674018470863312\
53300669317481676122635152036644865943082764894458365925228142494731027553348\
89686466132466992542523644904927284753102918228873332997229509475474613093515\
374`192.97073180214693*I)*GaugeXi + (4.78686708133842520825910596963919758630\
26271997116506011722924435109333504270695724661479010223447839876038540221530\
80157640468326517538602173561641764267257846385825826104756597342855360104737\
81730055224777683373`192.9765386674439 + 0.3841794559675801447470737743480128\
62500888683493474964817661421208194146062631647644210756886163956729954728852\
73691817128458039839781084112966305205346130895046870670565536793007696209125\
556903161201826938855526`192.6620658276694*I)*GaugeXi^2 + 
  (0.652269991685947927817283397667169099305445551766926374317870595947569372\
46428555356396238313198407523320620872619429314319071478039457066697423790531\
742898056791786828802705308174908498126893205592288560365352115`192.976527063\
98443 + 0.0426866062186200160830081971497792069445431870548305516464068245786\
88238451403516404912306320684884081106080983637435352364953377599756760125518\
11689482903432782985630062837421445299578791728544795689091882095058`192.5870\
0081581506*I)*GaugeXi^3 + (5.423524816961497878348470762244172263805071404397\
51989686284276751389165194261370866604793852677204630612788319774596290823057\
14318883909846697667263351569273012103505627847031311469986648446125465775688\
1424090315`193.99921658387535 - 4.8333166881919861118512504584458961840786462\
37768624433674848619738326320352996972176784519459229762146795721490798272551\
87014367194026451423289188770869623514115891755952015018337861129897708524845\
047738991116007`193.99931188075837*I)*u - 
  (2.506310867408690511818902562105998575703254316311374074196335358512027961\
04586186536290748838533661472231417588297066564252763450519554062588504895137\
503423421185961256011774379193889569048372696915541328313355509`193.999293428\
2613 + 2.16270819510504407805212262454261797484114756869618377150334063681641\
66695766927099266035018332233402086057023284008232142607547078700771018074629\
5584131614028182246061709445160690893409542037597310160778755697428`193.99926\
98807238*I)*GaugeXi*u - (1.76734517352745929954189279386853491414159016057400\
47296227510544530540635833890130379784337898569347605444510348767522016129023\
85866580786711924258611342053420944650046030678254852325379058776898258542789\
81775452`193.9995261872325 - 0.1126341511593292133855351787416202967782139440\
44485092697068536473684748225632471424754712176611034350441956198644825777224\
35165758856264979637622897612503605866611481052289384974030478486966571029243\
033466901123`193.54897598035038*I)*GaugeXi^2*u - 
  (0.174012648271546075579757891951191973963463035703643374724641301876354265\
39667695760019660291073530413423217522089064744572243307388865146898560101542\
133258627303085558643360953060612378324997692573645756263909773`193.999267133\
16935 - 0.0641451653254841087857997160401068584162504495634472534243431917536\
17060699798908648697387036581450096141355559068957317071272343569729157694836\
86292916037967294551003471482315186644399575763603163485153156226822`193.9953\
877998938*I)*GaugeXi^3*u + (0.11811673763385738003941166394052792931513165908\
12806507910126423672844768152554619571967894781513503814055363125855687446568\
08585519383076935326186923766429487719082473579272375465874242999691095985557\
66641165253`192.48394799024723 + 1.260533638431134084231306287314380581059622\
23586544560643497290714082167086182499726992928854562806289821490799063399047\
81494751133734501062077832282020354292501462439743383719671731219992578501525\
703530208752603`192.95472073186377*I)*u^2 + 
  (1.879641785344273734234373778394027182738497187712144226279452692938927793\
36448511250882303479542422945712630242033818369100270093900203768361882262110\
468897471746847816902381270869645415956136667841449699827008502`192.954779545\
60684 + 1.4537220857146494345699488663547643858634506185684339855280153520953\
81858992297544200935505426336059937488402148491048419505718420389920598994945\
00956863519975081736357203658404626591652580149829125107666376894117`192.9504\
4387369762*I)*GaugeXi*u^2 + (0.5752122656051444561073869714842645683274497240\
61495612637677672555859208995860544967679887669660240515819831380148412299467\
51220942652403050407749877093393867639893275169712993517927722309489456319859\
566344635799`192.95495250167897 + 0.36588746374283521522494901211231845223475\
78921612343125732407531083450955157569185568489194480633456333848851380854511\
18370307363029845075287992698137421893335181758528603675263156387907189154420\
71421786565107448`192.94759036621264*I)*GaugeXi^2*u^2 + 
  (0.047220216331397070716949509814569499250774283890386238474424627733192062\
66037942049124104168979014521947183948697824739920231361276728444676329712785\
839427261353169020462961305082055058380933116636504714807793687`192.954672561\
72395 + 0.0306880633996408472772944910117528048668495738144924991722261084713\
54709730350452971256217091179375039294525000081994891259822216019260068601088\
0372283800388915259038148319225467509062228511494118403061383775728`192.94793\
9848431*I)*GaugeXi^3*u^2 - (1.65853336711693581859447098694934458693265468062\
85495742385892456191723692613753852488984063601718418865166843607068079573929\
92384277148831621375303750090545466809296120121413360656185513568572960769669\
08283093181`192.92481504613775 + 0.422336722556872678962212396371189976268934\
00143805450951494997036243181959648187040145859926719447230302918585600927691\
01472264112479293994884441117022776510793387491590063164276726093845522780757\
7090948798916055`192.7998758144195*I)*u^3 - 
  (0.843233960137222910840673229803289536587993251313173329534525803316643429\
38437710853849354579311025917249676602484104651121378343905850944572358642603\
975285229851329128399449746880648462558231117658134166836873702`192.924726079\
86193 + 0.4411597286783583540788572630469074348572531410380969602786222680139\
52735039045593447647387802047095368376347412045016405795621844195108075596527\
07696281268606391602875257837627928419073164571671349428268886475076`192.9145\
8080058695*I)*GaugeXi*u^3 - (0.1000820735155965719815217797356588733698941176\
40110592554525921750841423220534849654415012123732281050710847066005640950554\
90333400772908336324449737361104048014501931071963092306160129524071848166801\
273110870956`192.914291021017 + 0.1939503566977143841648944629246280215089026\
65780977083002499206536126726259807539492340689739227071308484507369218258587\
33785794426451738457045823966204301270559681205585148534518190723993881936393\
369780091935581`192.92488449083146*I)*GaugeXi^2*u^3 - 
  (0.010976866206589616348568742655918905224538433051465161501036165394270287\
23019907058469494523889449094006443119938197875895840718043541055874429100214\
744729708334164651373440540518060912276875926933718932800992756`192.915177979\
94973 + 0.0203793520269818731659208320953261872948232204117483352156569253725\
91205894476961201733049841639349532977299084891119158783393751625346806407861\
17536248141611611671728625325588673410322597770028577760722918092385`192.9246\
0106536464*I)*GaugeXi^3*u^3 + (1.15488160073672905600202329013714183317036411\
39641728480608678673148348829697607552665782966763734903939946180177623307997\
33960339363133741548005413133513405272426996576627030936105643505035363475263\
3449031778329`192.55018457988695 + 0.4254107773045339036343503340140836898633\
35707580941953921125143036210656351955913414781839971886225559441144150318071\
10052995966681711839408267177120469564265519041532414705959358982968102945073\
857137034443306145`192.5436133131594*I)*u^4 + 
  (0.249915295215799328284157397026032650782975943176159798828650430269780563\
20278067256624313490689718087529765633785632117957833213571540937195786330493\
399210576149867830085444382315161643847934684459677397827027652`192.550100186\
8636 + 0.11698803388638492022163698703876381892466221361096447862623941063749\
31363026579792691805540475616269922282571733312502204333065085520844941402906\
1313437577043705900477713978613460924694638551503927432242767014804`192.54810\
296791766*I)*GaugeXi*u^4 - (0.05307732939552968290291053149283404402061421204\
24762463749328278339986273536751025971738606107980679000208380907197796143112\
61302809603951096076482292910787095497991222025429611668621735420369240646783\
75792221342`192.5500937187229 - 0.0638556099246626452182936164943571000902755\
31844609519467625261260947070250757547190812542889866758676742409367318690509\
72862684989550276669576179572001969772834454394006218313921371232276146514993\
70641593686552`192.55009404068764*I)*GaugeXi^2*u^4 - 
  (0.002070104921234533920994779557494108752297792305323015791612696559741270\
37238083393509959524845267630975616562550173285378010114987194184375698283872\
539700660484872874742679993123310671809252185058500385563175113`192.537692828\
2739 - 0.00717247208257511286763615822547250068531862654476259046326993163859\
67701720366500391722303641771328301538483873956301978482426716712264335046308\
8062677618703522029589781169718633815333950989902017004765133170765`192.54986\
130626725*I)*GaugeXi^3*u^4 - (0.404657321701522230501410256980287861325419238\
88138292337901877945433240415174397741348970168439832443108818520476916275443\
27388339903685805402758998388232655647079182212529904307995872110880042069153\
3814965898259`192.49694320191628 + 0.2398668543296918728920488234125203035991\
08434035301556180113006387028558207651092411062298667980350377482853094910276\
19296132545007869661628848954629071828939187904956476045772910885666157160846\
510972909027041297`192.4867680088172*I)*u^5 - 
  (0.056567953292355828604461539994281162140242312838827401001005998812204490\
71504269344796727987676370473489938871632927876146565283634366009587263036112\
421673897278101318303243040520756657938027820881220829130203204`192.496100162\
43506 + 0.0403123262082033360290930614291012521021627198304233154789954087090\
95978871670767794026777971146183447873275219235825734670177317329457381469467\
47587147495602010772859990091683190856433130404773451336798434366109`192.4897\
7565406136*I)*GaugeXi*u^5 + (0.0570807797394094401100694440750803145829987902\
92739830125909010364457785447198669986902570969088428331472936873055926827586\
00896818012067019461809529083385288919542283889491066434844131009361038912779\
555546855329`192.4986981976247 - 0.013257986688547602781161361318414030897350\
06569798009442880168535651535531129312387319057075647793697314890970993637822\
90660549855214003465511642275689875040528469364931541583837747868630970161324\
1195722842022009`192.36092761697358*I)*GaugeXi^2*u^5 + 
  (0.003621279447943785119677493143476181851558713678978423647600860307150405\
74771412592760953927797801402412143852723032451624068394426147019182303665668\
308548269992224293502615509652279066684936050592756536592337885`192.497313341\
94806 - 0.0019348163223417227431638606361744958277445291937213569246814667106\
72624380839745627912807862740824492222612344349035131574472208437747177494338\
59781238413557829999882161293342561581266702044023891594233217708339`192.4847\
4638564514*I)*GaugeXi^3*u^5 + (0.05513146137073317569054819217230700717105223\
38032162858077014736225226106824021370166405868507797592341870840900840680731\
05584494488806825672390801522151356477355799014749489412509837484218578760842\
66795125586464`193.09589982591035 + 0.074193758087108908565113722559389334802\
86293309358362998278510025423905436486260154223690271923389883696178568012732\
37959264150860132390199606928999458732339566371335794062741751591075511686204\
1789263164387080448`193.09989796619013*I)*u^6 + 
  (0.010829743420553467200092133600709372262674704179054751964279458441381968\
87313061241848154210303180856340114699636735827820335282997446702105488911898\
337963333361535280071304975980102352264509460583142612865517405`193.096692564\
31894 + 0.0137099752624050011589184952834885819488900991322447109338574500648\
81514969073868232640672658922542691892304493154685908801224652920495685435071\
04444118487136115570407933652483637925155213542154266333107658357747`193.0982\
4901378312*I)*GaugeXi*u^6 - (0.0313761843753725695692382926201193386727958971\
24543564555553548657998398074442250254499863870350314885794118933464105093804\
90830207853381710289401504618281824619123994122511582021306310555661785552079\
312135473765`193.1012947820416 + 0.001701405485898055044069175416762678047895\
15183555950015576855158970528969877960873151862845108207378336005690292796527\
67596341003576933364845785258407825170625177238624075271638355220683812146956\
2847065465345831`192.41505506757258*I)*GaugeXi^2*u^6 - 
  (0.002186204463929456627993619165099469708769231027433432679964481569199500\
13661676997512469257806869352663216638892872664657567448686415137019183972521\
041282652530437927894203489830184439069486369163831592261296263`193.101018251\
25358 - 0.0003081973369449672564496899444471502029246448276328732290573550402\
89873619656479931379643276667070461229392990369169875755788677570882185561065\
32537271484268839884343350955747761245160652478156158996294642793909`192.7801\
4937458582*I)*GaugeXi^3*u^6 + (0.01619982039503869730049510555779176531727783\
73142682242845485007743392947774481400189567580835318355349790928311091166745\
75852463581984199056003901156181297499406368051555345900276242750235092379047\
68985012793696`192.47577327508856 - 0.011635450860853262468112218578123515649\
36688121907201214987915609415223397416069126553314600778698946292205033852064\
18254814227848097995974936030243043188888165157560065096336653100211008990117\
6137549108557181612`192.4696038144329*I)*u^7 - 
  (0.001413588216556261608926226877045619044494288731012741103430423940949569\
95950993989597759798696446141836893459364779965081487103547728583106925257024\
432859879279556520569806096297395697392625201973005941806837927`192.460123885\
54453 + 0.0031923561910653928363612189956744224766702143723620304788610868423\
05686128974040706364558503809773628366643422627140715235212752977906291324037\
12215699454093228453581508420312312749974950789182859080382045310009`192.4775\
465481757*I)*GaugeXi*u^7 + (0.01338532910252842929895684511066745041565186769\
18764505223698980845561663335012550101577384612940441335612770002169129124579\
76235633776732389192814299844529357444622601384082996738528815919659829412544\
57521660936`192.4782801479876 + 0.0036701372729338624138581846686495054773942\
98595212525004718274088636512405696141919128594712294166798114656727736147391\
35348927735265438252165420863919163545161842954938982059379768769711231835080\
904391114848264`192.41350537577893*I)*GaugeXi^2*u^7 + 
  (0.000979214414921606368774038745899550483976799254443373200936036136873224\
29071098752852173100666826417787257963009879988774587463533591114844130655620\
259769657751358974579277564089199607267064634257728206707433643`192.478716180\
4862 + 0.00007874244045522132681860115698002049203050897950280161493497322452\
85723820801978607225851414184864546574387620144734442554817446805280966020341\
9469936142358166618129960644363890742334908690381931228045458776468`191.99331\
489495918*I)*GaugeXi^3*u^7 - (0.008932985667469268920319067396691643349485602\
83327631731155723871087547707316381819754708784012556729497053140908747371193\
07977142522768760160870654973883071664627596870146836457788877533137235603940\
8812175334103`191.45063617360876 - 0.0001627125013802694685182169097707077378\
49033702844929220603299744041720153093413020859925384462217651501103582133498\
17508362755685998799651039497506146818064076326872652040801771735720604965723\
686608539898467567`190.36813607279342*I)*u^8 - 
  (0.000193775283736500644537027669635677887863133353859801273291305902799839\
80173022983411283947107351848836603365400016208183929874394990259531407284010\
7684599180816118487463151716010090575873213055974621710759827`191.43757184185\
128 - 0.000340997335498877112794113188204154013114145009104903365456284592835\
01209485349928956656088526556395588166330649849265948764950834182607887521115\
771311474191815749425730167311313913357668257703133613576059909671`191.448697\
26065878*I)*GaugeXi*u^8 - (0.004908790444835062448809935044358346847104743589\
41788260994054319049124544963680823260772641592767292292627083535036376389394\
28356615131607060927542466801466874722631452474641787531518705946697081534744\
4808721194`191.44923390331536 + 0.0023489577487261993247073986191874527323718\
03638457829268771924064621275459930273454968440518102135082714376980277083284\
89187681206430499442700752739292964575897524854001682562122632779123328911274\
88074859410177`191.43390855767552*I)*GaugeXi^2*u^8 - 
  (0.000375419044841340753520361936911669368932469637944842872567058176347733\
83974237356763420073432473162823867765297283572742323100408610027786409309763\
499771744413143025378450562003459282801705748058402102878304425`191.450188101\
03667 + 0.0000998630031288126347624824307924345215189066410569721387415064078\
83610272572421875220820057746419555115363365278759663284302077289295044267387\
69381362118958115700026008344175592111325739522852850581282817686318`191.3823\
7397468973*I)*GaugeXi^3*u^8 + (0.00034529150269402818449761211269653725597414\
49215400696289973699133609405677600562292949677291244012413175698055492714477\
05654357898263767068243012528272721866157622558183232109649290821104020118643\
12597978937766`190.79274895712246 - 0.000061116354418651844500984045799301897\
73572561721969724785595693340983956343021512440744727009252524045239620750243\
06326732410680994539237509514790914206452372855654170823925836849952403618742\
9920940280758225988`190.5823170654688*I)*u^9 + 
  (0.000209491157156267827190342771425176163799803536075539019300456624934749\
19562181744247603764013209620976775660144537184340728989985844844716873607969\
001110451402388115300999457045261913904421907193752285675057489`190.792776834\
88573 + 0.0000343976261312916688277174012462052284151311778002069915172535111\
05914346246008704951498054817974717561611204713470720435658844879182980921359\
50416055370756048573862866354172703675037086401165747160216424629843`190.5570\
259933351*I)*GaugeXi*u^9 + (0.00160177935149229380871544487335710302370273075\
79865112110109521895827269687720021786382749379911500763777962904693049000157\
01339107640340304664265606504912719913447900219715756857654606825790191578709\
64827364348`190.79029258137717 + 0.001079209605841130002900267271396336046226\
18017724723958342663890481053132441652210820030166656135323102344866564759137\
55050754621981390374235101083146922436588709588458589375552994465236383964136\
1502669058676855`190.78283986980261*I)*GaugeXi^2*u^9 + 
  (0.000129422472472930209145864859812905544109118839311506636379339516948672\
24540207096525441577670168290157133719089026794631490193227204558992475398643\
561104914387784012234223437866162799629095037909125508414322311`190.791791883\
6575 + 0.00005598269421297777608027301219060687362815780232363457852784992704\
84197998322178768701935463227608048471001158923921311305900362745322382796047\
0155206655807706268290649613777266087849143875617954929058323898232`190.77370\
841947746*I)*GaugeXi^3*u^9 + (0.001221184101064641904441875543361355679994460\
26196697625986232329847094361203243131187129263253020444411148187718017201843\
92114586229975544373503034574633550177485381098983549541316843017386206450519\
5540026749155`191.48268044088127 + 0.0003584150393160195980621603525900792992\
81359131239862708024248725179390016854794303052316241240592858067066714844318\
65966931270818202069196440768880731016667533886518114936752800251104300709973\
435138873069302246`191.4513798962197*I)*u^10 - 
  (0.000070534315655072745812142850097415896149475749559408182659514575327208\
31591480912485687635558371466881866811009202663383839869556358992729812490777\
086996351021298751086924344670747152185434557672143351831870698`191.469305838\
36004 + 5.9489130772103766296546822842051455158443168149613864678374126175138\
59396109988839206673318674326785619136913767716722096368944440469009181352208\
31353902303914088501177937697220045663931147421809140455045783`191.3609859589\
886*^-6*I)*GaugeXi*u^10 - (0.000471284655198640977812689024854520233475836406\
38866621998431995505446757275234113712129250588040624136814681720911108644172\
61554001114850408528932323156751069092570588003193128145431907777712216580752\
4158076495`191.47902096850322 + 0.0004105605595168815567286574773987092430691\
14279224830210793470948502504259425314327675958460346164813512237293128618254\
62477957466545885959201109459277309550594967886192721820355070508130432491868\
055060231939495`191.47651176927104*I)*GaugeXi^2*u^10 - 
  (0.000040869132954645068177614016989775051717676236369846674752258357253278\
01163627691388099390242528868907436754061405747679028784256588696410212626328\
522835168837675664662895869088581160376218184071607681173897233`191.481175231\
6589 + 0.00002392338116532854955405207216039515647660407543962434756630378630\
44674273940611504771255615634864268253421717916228842965311095359236234076572\
6186233250561328608085870256145205842478337419352666249019174123149`191.47072\
02884386*I)*GaugeXi^3*u^10 - (0.000607193511044135591926816034620228423852590\
16617851179351429992182197185457305527953607006754517671339596555032379053747\
89463766678506856955782858635937946736936408926201326630452988880338771990191\
4851970917629`192.57044544407313 + 0.0002386271337032135157198144877641237930\
67325922181396559814109804956282600274955965775645769388542933883580100541355\
77935116963244303466448221948802000081521581117398041396891521497130179376608\
396251754758666204`192.1648381470766*I)*u^11 + 
  (0.000011233695762844483917929411089534433316964630388861929493785459442800\
98477370902845563527279521974050663397397237559012655541658298777929663155887\
527071886626549728162614668981853409513441229541556329045383046`192.481738706\
8781 - 9.64367995907007950923035888979097689161550872932739762745363796073303\
43469696419966882015011973969937992145478960447721869840295446460042461131347\
169174646865660287948573703742689987470398512050406714996257`192.41545883817*^\
-6*I)*GaugeXi*u^11 + (0.00012639806357184771832234256477994443738235479159295\
06902723867774551330906702407627636295514666425899699209792223909845579579885\
29569859193273056505789000161506478815229532276128983351406622432824388793239\
8835`192.43238564184028 + 0.0001373145112903856816390928709277218048214018708\
61140182108463115078934256732457202191778083987943503079744530101026271032266\
55498388159379995688080637514497994802605544366317971646105010960136012335424\
19533264`192.4683616568321*I)*GaugeXi^2*u^11 + 
  (0.000011941186475441467480155782223776089977327710586757160936339920486994\
52413744572545783203294010700474650981895982441677830452032326354388462092637\
929480400776621276968047121289900090070074634744864692266250177`192.508448014\
04835 + 8.7417619863447465778030802735341914816990249540612472629705562820946\
22455692807486196894071487588712282510453442845338513673478301555345640551295\
56259063275291173799017204122182741110929196947139925851888268`192.3729995113\
3642*^-6*I)*GaugeXi^3*u^11 + (0.000134256773379216403115701510906302912222052\
60851074577517223625870439920159981918795102534594092036115071557041636982887\
71743897095827744322395442256600153201558858405580304312517866937267211466226\
8277217894408`192.13881678923852 + 0.0000935903305882730953603837537199166600\
03026157673949005809397410592343470523784061634127177650945479050253825411855\
30530117991584580183471298085404029292563913844901369101242933291571467463463\
89856437394327438`191.98211156508663*I)*u^12 + 
  (5.666983022241142262832705033363891907288337390218685802579758804648594762\
72928189864250168747926320891181685594674876575710925803810125975482608300772\
72769133488677688890215049552885014800394306896354803664`191.18741645950155*^\
-7 + 6.1506126854338319843596275469361481264211775579174353599063148982656555\
63059040256786172057812415259267619448367240585272652952129609826926266455625\
48389555310960085914305113103568179140403318430425067188016`192.22298292758524\
*^-6*I)*GaugeXi*u^12 - (0.000031397000070526228955995383194400780749413623027\
69886971124378072564407430621322154364543850919987264540084735503003270010777\
91307002992510635901480243874139386429734465221302482826463765457188754693742\
3174263`192.0042727125887 + 0.00004166656009008631302211682067783282858120178\
76771758581670619707759002555538973671679860150436449886558494099406583691022\
16710165176507054501541935992230724345901035412797097020708865700815244210318\
50204135742`192.12717220605765*I)*GaugeXi^2*u^12 - 
  (3.259407379187564169485956465305272584837624866657043444355844900837104890\
06840753395856090650455839450486675489237163633761328014434303536537184422670\
921498285167895143564849899225743080677242651905388064405`192.10063040743367*^\
-6 + 2.8631687732886466850000051811371182390869008630148984653847176142655608\
84619643029288627948012961871328073468662357876798689968265070695460740714876\
70918544564476354427331928013474242391204440561896980989505`192.04433871183457\
*^-6*I)*GaugeXi^3*u^12 + (2.0419568826937130229515867657584859522720722166080\
09577837565714905457596648269028140562849290257133053537100284646773243733003\
01199543309027495927129406776870713099901255869412224807738031744820423764957\
984`190.04786376199462*^-6 - 0.0000249712540609736386116728199403933703772581\
93937817430125984970072734811609922660039562397693759195357972513887360291400\
64820425012569456195419308629660762716506381123385657201814484967099730762357\
101413828932`191.13525754781764*I)*u^13 - 
  (7.174156718862945677335717224478919855694985152979820792196983231620966171\
66060083066748146470915263967287598524501157583925388318547615825489373286468\
16835646516684837849458269708651518907223354753922954891`190.64238778302527*^\
-7 + 2.1211350215917358109559740075956531544331715094782217795065557129624222\
10419733699873530918555192183085581944097508561657082924710505756889138501101\
19747746330728495911449373578997024241557436500500313275523`191.11318523801816\
*^-6*I)*GaugeXi*u^13 + (7.380842593429736264312075997701285906396085544672427\
46988419832914256384411656007510341513558940815219417540343217145381584377996\
86352811454150901145016911527123021088747531702604316048634924174190340916524\
1`190.8648266946815*^-6 + 0.0000116642686621640286246057174010964181944924482\
76448395698041984488352532266422330930868687982032015763907919287346178775448\
40068503788679172624410083681529627678039192831650014360080467146177513306840\
751948434`191.0635782653388*I)*GaugeXi^2*u^13 + 
  (8.393998054505190088575151138447984350260616414337096480095381993452151786\
15863475133063852338009338466738365705412799260677670122828031615492949563967\
57961600014931843726838629027072622527411485192110712829`190.9808749404461*^-7 \
+ 8.5994650989591793418699609500504636393092850313056772402194390292824058286\
92431601305387794313042456342170794602361883330851918162525337920821080689883\
4514771510661398107567346788039029106047371093062649673`190.9913775144721*^-7*
     I)*GaugeXi^3*u^13 - (0.0000120703572506880539070584097365177847687656990\
89129463777301377930530369842005213467891572301589052839772829431204555731490\
17837566337953313853394907624389893532744939821856303327805198167149662615460\
861063173`190.24896874898127 - 3.63686998223655647098304886487697646230534088\
69980704267460127902412795977779084015440909535910987786337776897557963996217\
99395859643531839876796860845315825703796173680667254722745799110822669852516\
70017386`189.72797640006925*^-6*I)*u^14 + 
  (1.413804803355767007102130269154146669006376284092773572314375463095540002\
98679819098105967764954493129980658145309683597180972857484370614772991578250\
76804604730834869973511120494645199618170468687751536296`189.67393075664975*^\
-7 + 5.3669578209180801253574157020368239195335522356813743462214153341661837\
47199673105410023484440893053974326636563411631645129542428168831757068154962\
4915612917354400018229259303532451449820186083690532696708`190.25326948598774\
*^-7*I)*GaugeXi*u^14 - (1.678514528745892074157732161967436301674611331014904\
71794102020671918803448293801108569884221966928347746432379029381252434076594\
28827974636897218642793421419682049217046154679772612560832870171456437656386`\
189.95211631238922*^-6 + 3.03992075439350691885285770726265221706422397332918\
65162027081035214095045542172391938848206357844943785821147371591810683046797\
82179010104068296362532693493167362347890031062050039044854240442439220370795\
17`190.2100534700907*^-6*I)*GaugeXi^2*u^14 - 
  (2.056314565577645471009562832864756060361441219593376224875880169065697513\
21848749603076538952900749854888858165373860889449832727874397614631659659864\
96634540420151113489765423811043510185073471158798980135`190.081541864405*^-7 \
+ 2.3965261497381925518464566155632433942930084655241592152371199390176563894\
61811367643624008780053557963478357013183039765574687284749041824565639465136\
3937819463611414897281401699160446267562456615006993081`190.14803448478602*^-7\
*I)*GaugeXi^3*u^14 + (4.07859646375023759548702282775412348387176246081071753\
37164611398018138516595134797490838827266719986473335932919272012369672170930\
6715384201985638330590262435472620137768208451165582902495253764184302506653`\
190.3306525809733*^-6 + 5.162522267317944639007133207155893621458174810423746\
38174588759153098123324695907383296176018227861176986789249253772261813751177\
71752964106206816933119765803703840161083637207640437854182999604433893900492`\
189.43300378051268*^-7*I)*u^15 - (5.71484617877608860422326007285942657000218\
38260274199772167598707499524210321320267484306524308161423877151017343290094\
00834144094280088077804358743783072265618776646509517001693798088966071498126\
56626609`188.99947536031934*^-9 + 1.23358097596445842808082634497662236582452\
19077063571723920387513336009714478232483527929741807249988804733273114284561\
34046218694753639465081558107124382950502805470207816801589421967190304727399\
8784684615`190.33363847809034*^-7*I)*GaugeXi*u^15 + 
  (3.740304436100091626101106115454226740521210422349978537600989007074523893\
11417580853771915799655003569394481967755074734120204199871969470905639560689\
01222371424458415606981795574934150219835791475593967976`189.98720912563132*^\
-7 + 7.4249658746623648628118424315882885708832775135626406380802403438375979\
00496905225468077712977123523655999476889579751983579608609843033283065538541\
5026701766838785126416568531249397550198916486402021180108`190.28499663525216\
*^-7*I)*GaugeXi^2*u^15 + (4.8130570040966313110157716055982407776588600130821\
55738079893223267233504794755791413591971865019458482304620751835904426701710\
12062812753111129122312792414838772952794173313857920475382739869596278429441\
3`190.1199192113914*^-8 + 6.2411255874152870004110506635979078420423917386922\
53738888797140808844898544125521622966521165573632669533086115162765932132921\
90479702014464519122999605668086783681210137902040258584387887944539485128659`\
190.23276112784265*^-8*I)*GaugeXi^3*u^15 - 
  (4.016372190528062196465387980349527438244715029248984734299025058304844552\
45485783384159442544906398962613830238307031971828214328150659944609989866474\
46943664035804208132386237489331297612626281155811814687`189.20241405472353*^\
-7 + 5.1675221140945563531894598773688368118673094006753086737948832436304103\
45770134544743764831562532516047979576465485349497332420830784218393329432468\
0196430814416143919565068266856144359675641601024235103103`189.3118624472147*^\
-7*I)*u^16 + (4.6165892957971396827733973642069704707450123147779307757028071\
00734531866222034692665079662810763236414665239931397650057738954406893101018\
16865303820547419730715510331535031167961378517335010058024236256`188.5489898\
0357436*^-9 + 3.3553373351346286968610184410931317743428526747117254787229868\
72851798671123786521773332433489270800664907501144965799807374253319495273075\
591964373135215131791724991353011915607407671886148687135209183855`189.410404\
7526207*^-8*I)*GaugeXi*u^16 - (8.14620530426977691117346030472898849072770538\
11970361733643510985635051159944305142410796558377727861094067727701057752953\
78034625704782416787927258280518777165340813514999831760282487886200324569601\
234598`189.04742925382672*^-8 + 1.7128747329372097558741075295293611198310411\
48025786865659104961652563750954445930872372716365833431807977032033279252215\
02485602193242482915573718291107378883830624799126726535160169455725473681100\
7220998`189.37019950567907*^-7*I)*GaugeXi^2*u^16 - 
  (1.076577467501607084753599037705202277877170569989121330400250129628485251\
70656207225640540886970025943547209481197167274943744639206246173104787651950\
6655130159416194329369243295250465134825788419200529039`189.17494971021245*^-8 \
+ 1.5275971183709294475050954423449861387346289122831359418523463645379665243\
87359798153808463861572983617660652323604353765258423452399031477673422954282\
241228169973068363301896349960108553080300480784720203`189.32691325477055*^-8*
     I)*GaugeXi^3*u^16 - (2.1291050366201536143977519294271427267006304987448\
80031102738349969506673086135875012418624129184831771807440764267521522753558\
25923036435496282087847145319380863164803528460701934440783269956818271837970\
79`188.39832165056035*^-7 - 1.44180505168961882547281250224195313771845288325\
71418661518772870345821377784815571152286524858946831688572279604436841888179\
94539335826311887598261507361047498247599468116089292929835483975909214892080\
6956`188.2290311060807*^-7*I)*u^17 - 
  (6.633333137152481819357163917258224633197539278170341576938720719765788525\
51985548725491627249976208892749483953874034894128543961667665804788036072882\
800808230963748221198944005947288216877730607740724276`188.19270619631652*^-9 \
+ 1.1019680143363825515189739056192113822316512532153769248827639432137053227\
69634548590721180600956503758551731501338067967952375323324775795099722737757\
811762474939895422742132247089454901373014326094802343`188.41314337636143*^-8*
     I)*GaugeXi*u^17 + (1.710954959552361297881341165037443158329318199688430\
69465870427945414270057670132188535468343078143735245653042892236948084419768\
6263995416291852089972516542839556494201504241940701809300555227175100073047`\
188.09663990313848*^-8 + 3.76871521082393081275893202953096484153537629361393\
43058335183740712865752644169683891634494419166922067856722294188289896633949\
80654358561595696769513053266347908096233708749117876114397255007297228894318`\
188.43959464664826*^-8*I)*GaugeXi^2*u^17 + 
  (2.295188595697270801940643101125006079455885011628852812261375298636890739\
49704684531228379874486308603128216668719754674777200053774336224472386006448\
164037737808072305288846707355055810585242167967821971`188.2164147623188*^-9 \
+ 3.5340650437611087413128227592950644296046820026814125062173243522802342838\
11127156857844208039482314892681424982479360377052909450937422509953936813149\
39048755177118264020879064795402929499838088362174493`188.40387092333967*^-9*
     I)*GaugeXi^3*u^17 + (1.1321499134233790082240822641665598309658844657845\
27278694078096962597718146787448349094338573428397666517952891826155687918757\
19420890014138482683832127977356497404909299505689567436826258503201031655918\
18`188.43437528011341*^-7 + 1.36205500438337466257069575182435446428512633961\
12703272978014180886771592490097268815384467976572990936594852804151584065527\
58073309369399745872744111847875524565516587851289463898504272114811196743170\
09`186.5146659886387*^-9*I)*u^18 + (3.412805444989014279183905861638368897764\
66168735177484575225481672996797321050262590132182912737680790215259830630771\
58878208773801240594574564456724186590151522476038743461013780970107960210592\
7687278808`188.28099924684219*^-9 + 3.458266307848938826856660588756923059943\
31194399370755409230191167588309016185516353639586725221959030454002020216239\
16002700159584330252742341375607695691277239804186894689641368431004648450353\
3222844351`188.28674614941858*^-9*I)*GaugeXi*u^18 - 
  (3.423170846466556165767437002561908912095578774768245157952956229538182861\
91632488805609318494590089770178692346932674080862959423848252349930043545450\
661844048876432638588702773517392359460131609301626945`188.0300385928775*^-9 \
+ 7.9825095898283845767651290473162181632499532493388856523733023366777426717\
53276667201440717188638532999261624652955692785584372539128030840139492420416\
17463389921435824129192890041370519303064486274437679`188.39774946702107*^-9*
     I)*GaugeXi^2*u^18 - (4.6499799362886444775435885849383749537415730752010\
94517582480935465481542907929503602319242179557375387045931334697399104096911\
498234226420627281948347103520846596733162940613466037288437784714726370646`1\
88.14499296124305*^-10 + 7.76928501885735099148267341066098176946090512850523\
79821472189809452731768762377024093725028893403766354356512588496249648585276\
728811231398352759192560149668081788973314496362269946140477485158073489157`1\
88.3679229362216*^-10*I)*GaugeXi^3*u^18 - 
  (2.287117031779086795970846454474803105320257039915120106623638187391288624\
37131801162216751098156212271970924342583480839093954614423301593978605760909\
3090803156785877701170825046144280844811860158137258551`187.6640966334937*^-8 \
+ 1.7287828325980195538680364306935833388838316604821016253453162213182725697\
70998174042086202503698099239081452710733770548772365160000031723888776769232\
575646759326704896229730109771877636078959839578504916`187.5425486866742*^-8*
     I)*u^19 - (9.72789635953655728030807705216545004223996000471575051075404\
39183994572765469023871354124609581217712627411523905755996951903030976758338\
593791653771349915475775164325977997625053147491870321234193285712`187.631058\
5971775*^-10 + 8.860254057645837268602534659110733989912930112316593728325975\
30077948827306111885893756552717195131952230409785037670121588354209910527308\
83147520451429621996608031086761746334295645174495785783007987177`187.5904858\
3713619*^-10*I)*GaugeXi*u^19 + (6.5224884986623101820493488337634070751762575\
74283264635765661867320062729006592097421804114271707148002260437619958639799\
08396774140173250559953218261143610902821356467250391006374904288469227513491\
78222`187.3312991316684*^-10 + 1.63395779182417103044238050325939752169873183\
66499919855854682827801631259870688942755353941652355300026368956783989297894\
19653032803363691736539298254116983782623995716207111488169999583102549292253\
26984`187.73012664340771*^-9*I)*GaugeXi^2*u^19 + 
  (8.943995073926748428180299862347516095380191225841102467604905227041314102\
10295068243763768986765536929837405856467497745542632242525158438671959438545\
5661301262659811412411084662493277845174352132509264`187.44454505504913*^-11 \
+ 1.6294122993951598406013199773813811675781753833701737293425736221407712698\
72484460848657512883070592672463638494880846677859147803216832540546652222434\
1515721534878511401259267925880006804174509494338031`187.70504449390188*^-10*
     I)*GaugeXi^3*u^19 - (1.6909392686581534722000576864065918898790753569468\
70617569017240108948166146624017047407005638815847631072203996566806454025211\
17060651474067168601470278039488706834128349720064722556092428747531202329221`\
186.01303026476748*^-9 - 6.71587618732856788548654764335017471090339718037967\
84308462333972229343002921289380086534858148038983775285805871012748999627273\
6227996386898576687885595969477537053169381188900830933602004384387628000399`\
186.6120049358648*^-9*I)*u^20 + (1.321707018039714864055533067709511026402053\
56948018646912132049229941590528327181224029928024646175511211526553478823854\
08799721379871497407532476554204328835413234450887858674412626742030891120752\
250282`186.40988730863*^-10 + 1.721927195463982684453379932775132654699836101\
84367323937903784066006228580759349011273581433621596645761926696851993706280\
83181494382716537605911732838018725244907799218101510575086036148539097725316\
123`186.5247668977639*^-10*I)*GaugeXi*u^20 - 
  (1.201172222403431754985243029520798407432330014367488838745623072345632777\
23774177263593372444767485630066639720997205739483173205104097654434085446966\
19023912479792970884597368050112424957799755422679852`186.16943787196394*^-10 \
+ 3.2147011914255760005413527301721286908866787988335379787401867907772486654\
13013194391135444974781188360559208692267269871119656960023454193417465814929\
0758529791085512058650588035555343827225728785958743`186.59697320273816*^-10*
     I)*GaugeXi^2*u^20 - (1.6369600502885609156996384694200829507483422166784\
47728459545155968769270650470240214061566128112512731454690930649006849336816\
029524897280870547679573159677199198945228015525176794746982997962374145477`1\
86.2768870952484*^-11 + 3.264317142614399746315332221474418844743870327831865\
59495908403814896666574620856967060592980769040460301602724154941699815852431\
3477883768211229169197847150211362854978075790475638582606185336424140836`186\
.576641360315*^-11*I)*GaugeXi^3*u^20 + 
  (2.783531067886628418010274042963326583844784093272914240359135236833023499\
42117585531173783190294453041423379148980204818299420726860707118646912541957\
533532102607115395347325273498507447323111136462373362`185.8326130522271*^-9 \
- 6.3514671107425285842932759485994360286798113812121826456950570529371224547\
97106229422994536331452895550709608193364056336199489716075857465595808101684\
4150955926460027084992761620633407824349289413515615`185.1908910328172*^-10*
     I)*u^21 + (1.43399653432391156473320418866340780355359963482033326249898\
51656961328134763394003044657689359837107881755832371194377642121129046809502\
58774333476339038813246598939526659686774172473792067995007266705`185.5549208\
9196125*^-11 - 2.390708968998935404358582761615871183430720886099082420730110\
92425644283770726776246510092330182734726600390703213854885180617785482448641\
2560592422022300773059637077522630994721455425053829205966916806`185.77689950\
107893*^-11*I)*GaugeXi*u^21 + (2.17773797695269027254929211226371887607508674\
95972801530913524860339712019886641113942512331423485286302157773752884187886\
39863187944273697498344306973444750281525309654074142352624497580260495689062\
81`185.37645618383272*^-11 + 6.0025015290625999669960156991528346121796716852\
17306490170356899474932410405961949019202954118652571844933308699142965239448\
16680560631973108873502683158917589346769114423703401942429772801971762192975\
9`185.81678283846605*^-11*I)*GaugeXi^2*u^21 + 
  (2.863829459233089443464283862188840748031532834028853214303943156387554975\
40124461563587118935253853546608346926097069882007348986791460387554282271938\
82203019468568476427256945379257283391909165504281`185.46403120424415*^-12 + 
    6.23756167894157432337955650035381064638929396579835850927666228727408196\
14494612318790009646301433738778196046243446294880813269964970595106977064206\
3026604400593265964679232955543137414815418224248199`185.80209890512367*^-12*
     I)*GaugeXi^3*u^21 - (9.4543817516565411333379782137976574327786681655034\
23945578185700419769874992942049950699549445082490755712753792775656305036444\
1743584376264112559328771365831289730303855179247784282192895972776924810065`\
185.08548507584692*^-10 + 5.3914647767671943264482828681888555404301718006347\
30189226666913403134026549859626034990776198133089774401918923494683537638194\
9726166227771674030589564035076823608715008780822439732154753832808613656069`\
184.84155871370757*^-10*I)*u^22 - (1.0480275032894228627924854300231126822844\
20034323783537201547859591283556999774744079550215023910680115586982424829632\
15550496445813151259827893378834551100713006567411785529113501432090841878951\
1356362`185.13386978881675*^-11 - 2.57783428820087897721688426356300237528339\
86463559957270049905298316290976619301965084024834696419790953307917139574340\
53689400923655638663509947687471283010315803652474928877235468226025041844581\
0013`184.52475210488396*^-12*I)*GaugeXi*u^22 - 
  (3.871432845276596178240739004662999717106362607159650177288279214173342945\
26354997192454239004551297499518699936147175592094707196731505235985065735413\
602868479386083878186400341215275144841438712160402`184.68458563739313*^-12 + 
    1.05286865559352561766149340859378208977438192399884538989081998083679656\
35985858987826737693176003859731901005658684205163863659635296065727447659654\
21264193283485103140240231229658682795256323282538664`185.1190881038188*^-11*
     I)*GaugeXi^2*u^22 - (4.8048070474827398975544313611726919237912305692887\
18578664066526313976429899153053250125055342122310333146139524529259980657201\
9211316051297354846997220231370523914657565313860395067087163883229678157`184\
.7378831805078*^-13 + 1.13385052604468479715217856042758318324861177322923048\
02157021237397018971952491051172432268054980648966546453213590503351988833444\
9026687066643770200998377510953524774898759738796121212184285119943938`185.11\
076303453416*^-12*I)*GaugeXi^3*u^22 + 
  (1.217342118631492341364840474475759967070110385531613299582007592987406508\
59775136819086004410728545870107904062558477810634821886702829754937298895041\
08193057227689713651387309396628319510589571778426235`183.72206615566*^-10 + 
    2.96458912182566295963818516189506448132968142929136268662811267990517322\
01918835858399513606024446212567360134294639178297394640677690091408027073278\
630128467934858375788600259697332592479086377909965344`184.10861801798438*^-10\
*I)*u^23 + (1.291510706708060863486138203966822839692975815927381727640272962\
10253751733816712225319008834872785272969500311059273059243356763323226535062\
053722721535792181703597473986656009445622947547282087563265`184.101822087922\
53*^-12 - 5.85848978191574541448721239614417370888494671207203158785061948258\
63013404183386731866208363454478275170965648722506494089674566138120363297876\
057980716139805391138196677244014083342687980116168420841`183.7585097538529*^\
-13*I)*GaugeXi*u^23 + (6.4496134643735539364310581826464787966271844158864475\
85956964096814548493996103953348215417045920732570716212441783448233589420186\
6797160134422327207539141938904941272743681723114523476686060324658445`183.68\
135293324784*^-13 + 1.7497256504560947842390700911818700809624509099699148720\
81383159428399495191444447301837992375468979712231713518674789021274922228093\
12434469324272475684034060809991702158093048052679944865795283232385`184.1147\
8920428965*^-12*I)*GaugeXi^2*u^23 + (7.70592223607968234488657129120306888491\
36029034893661455771803825599679435487424406116632735738421737707980839330110\
77055442483105754282500670151216158917177103220543135538459173758197274618390\
465918`183.70570854926953*^-14 + 1.960535825259641472084717595967149990185839\
77068581280104074894147124020856921315560942149795869348328545765408542519747\
58218405790762426877009943064036182167182780528578903787718484735080700618520\
179`184.11125870988886*^-13*I)*GaugeXi^3*u^23 + 
  (3.535336719194992981532491003556213628072796988560799553283983577189257570\
65948908473478033218081018629548829101603706552498030090930446849329896740225\
0055487208225553881434345826016766911064860231478152`183.3775040911006*^-11 - 
    6.34016089226787785704198119628058107078932155496273015697703027909614364\
19978787834303575909318129747423841702635570369233534326689988775439379972317\
65513677740320474070165338668123253615460382777478361`183.6311735860811*^-11*
     I)*u^24 + (5.59880349410808056353365493343457607504640309508758359060632\
01252555550930739803121881431501740512880309920692004536392065101884664834759\
43178701358897160574635418073759581421570609873837677864958289`183.6472468954\
4107*^-13 + 2.610494377301668574555488453510636990472577912829720392947793074\
20354619913658101999609920059230752619028148249741912311837888851119463141938\
7440675316588522613746386949683560693807958834427903130871`183.31587443260392\
*^-13*I)*GaugeXi*u^24 - (9.31167629031882397635300576959774468566223356704497\
78260598303301066927864615896674668991300161397254053122759052745200409659258\
83264077208555255473461312206491562589079376679173248058545752491278802`183.1\
7854961483445*^-14 + 2.876037683856567226956550420096867863287206144298602922\
27390369460367498322586603455379753578524794992855675172525224640334260055129\
26896180041969314031078879655548738696563648310239553860745772788385`183.6683\
1631719083*^-13*I)*GaugeXi^2*u^24 - (1.16675274539869328635685006014950978094\
86307209344348690503937143203025601753857647514297865217785135406258076865063\
71791999976579807580074695173230464644835128873082583891407662240326379066279\
964875`183.21907459146195*^-14 + 3.247127232995518442889729507276465349001428\
37130956335042464363244277935903823330613059237443289914433537074149726235964\
50794627122249672057263014066637585780044214038973390669341383171454760552314\
32`183.66359506602595*^-14*I)*GaugeXi^3*u^24 - 
  (2.302231125955703914052460678028594803899676424781655837838986650079571768\
69748777764626878108707399993893095663764058148081151649382039463300630299820\
9119684280531226765338029339022664144923432175397474`183.23948381485636*^-11 \
+ 4.0247756447160219447585350802985732825088510341830036216235410606678101151\
70930873956176903586976483343786830592243791110780106991437148672826078423564\
05854107631550424513269995698101265218152237945999`182.48207656987503*^-12*I)*
   u^25 - (2.9393048964495813798694230648485050421001626703492813874888575719\
62844273975963318694980000222084669752119909565052200570478291943121227128903\
1112270071201588151515486764525345109491788030840240658798`183.23019451289312\
*^-13 + 8.0820231369161330853954229720158645743103499138330793601204915131146\
21901943063662618464723221467408263011002116911529457372738305435008227727456\
105757983278695930023214956498167434305125441905383518`182.66946996416013*^-14\
*I)*GaugeXi*u^25 + (1.0764869813556367437389527177433204842715582002324016694\
03405316438725772528915662897679912671073066840083291584226381663740819930243\
280854142076299407859650577394273580469347660953555078148349560072`182.573153\
4741206*^-14 + 4.952826287128972084921006489663713668458228416831578680807264\
96347593426082416916625244313342690696184461988884004442147932866261739645882\
5479931143194973512307032247124393891542341769211006086952949`183.235997788159\
*^-14*I)*GaugeXi^2*u^25 + (1.641104212321897963551751322051052825919003590556\
64431686275204738480981743945600273158238231391468241658793613768978905295669\
373264873040055486205923308253157658776206596819478673870797702879723334`182.\
7221378965052*^-15 + 5.231653424048101234773310303457886292362406003453184252\
83160488243423837133671547827602209290113674688671611629129495992628784556326\
173221227582356506159221440751436950285943388164487489719960797682`183.225640\
7023037*^-15*I)*GaugeXi^3*u^25 + (4.84319426625299925358106150832604591117540\
69607411025382168369000822150033500825615329976368365185221614477996437818973\
65372832108457943220333851022062527875311715857680465901563061343113682812833\
90843`182.12824639324404*^-12 + 6.8447688788894583022785569320615033058684630\
36280173927673177990562260265390130485521410923699411642068016654680912052961\
82088960189514826573681854592654717542264800801739070026342135042358945280881\
832`182.27847329207177*^-12*I)*u^26 + 
  (4.998343702229273925422000419359536417915215487409612670223572752463708040\
84699161870766738483469543500226695152029126463812828320091977075969399961713\
1680867706699431079738548113431887923747690827853`182.3519407488301*^-14 + 
    1.32161613047805203193362605426277389742121036964068315498983902350387029\
59698100219931916263006094511577824031755537354155741159282010741200630327204\
30720539761254682065743000873165221609484905362302`181.77421996314712*^-14*I)*
   GaugeXi*u^26 - (1.10497562684784511085726432200094288513704915370914920837\
45819678215996089553587436456125558847056447354260757706989813113970195671125\
4731668795447895711772563242633637834156910960663685755290271418`181.46178960\
956075*^-15 + 8.8061445177922020571899234015895317562754510528006181351272747\
53534430052843556768872553603099299774555630466221094802920274144298623981632\
8944920350443305841481345760002145587830144382487479958791`182.3632227193407*^\
-15*I)*GaugeXi^2*u^26 - (2.14694130600692129310961307109874613961333838161328\
47959847085085866784336135961741215594950929876796766002451293812562913126722\
12576520968419310663049687529917372800784549825392534125756456901675`181.7643\
9333563084*^-16 + 8.318370215058178904079336879295562113226800905712288490836\
08123731208851048246024998255549770176209144992101483174299406196051582822385\
78407698845846932654723037987059495600474728677221668840221306`182.3526114090\
07*^-16*I)*GaugeXi^3*u^26 + (5.4391553895092640372823267221791119823425888360\
59346444906389955847712953011574874136194010500794961250185021587484845547477\
2610019866648660849752020713654984049420770166516946705992550365507941252958`\
180.7121618963479*^-13 - 1.70789967842575142006361905050297893595664445409059\
19260822130701278862029473809217714500741449241839013905226602832929147713949\
421793014954061573807869532139449026674739005536283217502788605388918926`181.\
20909278689336*^-12*I)*u^27 + (6.84334149491111758685402470191737994282196186\
24231479207596570539900861693819222189191110064239536690413574144505099065235\
6266989113852962085943547905641429728951503573566412284343369322502551453944`\
181.22970365596876*^-15 + 2.8117876640479548854673393157089666830803364441905\
59824200426516133360867742678855117642521381531994983124254992104242324319358\
5629697871716536632610070559189873527108799066596317833002923912220752`179.84\
341796461499*^-16*I)*GaugeXi*u^27 + (2.18490186210580807309954507601827994733\
92238132364503144736540452170854821252338163994838317832195428620035972544331\
60978093532093761634324574371914258380239791088363188738498499585992006934796\
4373`180.41773302245844*^-16 + 1.40137213486275349839278224860618113499243616\
71249955387778519319719319465077950592112805396022934452361503804451219104234\
1727693087547634830581762559385070899151737335869238179042933431510707559943`\
181.22485456530558*^-15*I)*GaugeXi^2*u^27 + 
  (2.773574937158774907201088570525885380815534906585568589628674611939321009\
02862642882240437828410105513485890931694570633241386795058830689973077417223\
5415599872537187385468612291118015036233924531`180.55196344024043*^-17 + 
    1.29231281864997502559481693833219863162239128856337051373322835349538411\
42076711819853317216462923294313845953481195610878106056843403991882269579412\
686016090655585331123777648330783402934935382351`181.22029118816775*^-16*I)*
   GaugeXi^3*u^27 - (7.395852692805735893314078371611454488402354308520898596\
16715300379392467124545508401368046527247532921221931700052146198859794620016\
76634497338639429363714516462875317428245938911769359778700685670119`181.0775\
081610497*^-13 + 1.9142727296013918727216230454003660396021221871200162506151\
01201324786880307386951710043435995209145756624903206534894901776476161038705\
2789674880433107810438915367908827118016804645243471201026122524`180.49052372\
105626*^-13*I)*u^28 - (5.8331043114687351749491952578050842802263072542451245\
05243201734376157806883358555469801114409574710754082056423874594573597377293\
43360703351115001206100880497197882652185954194507524333766973556337`181.0884\
1380512195*^-15 + 7.079413253887574826509904161004394954960189269265527491324\
19058158576493813255628461568179440916546793521666265725228179330599735964810\
46058912489452759055078737808983012735640367738181472901413194`180.1725113268\
6664*^-16*I)*GaugeXi*u^28 - (7.1508459333006720357672733888264696717931521504\
35583320309210235674710917179716560312798585645851464069695485603888454427592\
567745385230544974952687565142775832947989686380105117983453493423870235`180.\
7295822452573*^-17 + 1.482278979167204746012445000481565765054067344673418111\
38208375781849194440123028620153471885304644535148408167647876244076011377491\
45290972663377233348102864718432044805941219818519536512275023681`181.0461547\
7383172*^-16*I)*GaugeXi^2*u^28 - (3.98554426752083560044931064189860644662152\
82936845615873050828595265762554203515839460269048096131868627665703201250546\
2265722031809320066591525184067667977032593346139019746050093394539774002621`\
180.4131832837048*^-18 + 1.85835369214522219297570421774246462028105470568206\
88812694399333029053608646558281872602946345934373537690995575104743648873084\
64919906364100381480505367646379225750476980155222677518651031860083`181.0818\
24021345*^-17*I)*GaugeXi^3*u^28 + (2.5531237109278493980095670833621633850086\
12730099890528817550543916868135564782677213515237351623586943168445526746056\
89783565609348741155017938336447892616072543523720677647761712200376588896696\
38506`180.13400596725816*^-13 + 2.8073316285235569580749140934730014507909482\
42097576256002814893328011199848525070269910782445804742474433004775469744159\
49185157784298288046973510974774808762900923319396485100258217617657393870515\
93`180.17522782695127*^-13*I)*u^29 + 
  (1.238994179624540390884583322996399022429920199176017487531931331113225777\
59662934964036056411533213813495580315850041722810459311132961696799922423927\
499927021997828112020400328028839185044974394659`180.30338343021353*^-15 + 
    1.39236227960761438412151419544357913896168303203329227514192954683221404\
40345438616084705135227840321439894909665686597274168588305573364205054539287\
425368003692038957909109883934524306920511675414`179.3540664133304*^-16*I)*
   GaugeXi*u^29 + (1.58500283696785133136087046531230245698345820314324634949\
31822274201931934801742211577858498458397259166065670088406428415595276970858\
53559274692634861253459551980938220995151956225039548757372917`180.3055383715\
2434*^-17 - 8.127545590340964754225828669397186447172702825758055545966773805\
30765903723057633259863533719316611877073328401785927231465455458490388911298\
9116869438743362822263226939865732022069909645083711`179.0154677419238*^-19*
     I)*GaugeXi^2*u^29 + (6.2824781930209763323803853752776057657338231304242\
89318108869655115121236564812645237829398297162481065479122355286913615985630\
7621439460489996235467952748273778674122293336518907945826967426702`179.73666\
57059383*^-19 + 2.24491792735468479732361120708676298461267370325336934685465\
25892824759330542877258775584187783419000097459464396790832773298203470685150\
0368399559777881508229416090879457238012686096810662097951`180.28973518426554\
*^-18*I)*GaugeXi^3*u^29 - (3.696111107204680368937982780517267838995254599068\
98098168029506724089975333581895550394050033949412282901756469806803000443059\
082832897530868518152057206711101374545144578999733819602145538766419698`178.\
27901574326333*^-14 + 9.78925833459000008907838988104080541401294403596497885\
92751208649010143187402059274856261352147943686761255041693012471383421786924\
15091457303425546904377196627177264915572062764380754739216712148561`178.7020\
2051489505*^-14*I)*u^30 + (6.915267205135650283113539648731350806530960278954\
24743779206733172199566023285721800745819004585949609707353479244038873042457\
945778740205995274285539902905990832615214416033676908238397573028537`178.724\
06616088787*^-17 + 1.24195171745695097874142041856154996274489420169370851372\
61466417691796070122294271805404810243142104162889972766578644703228994939845\
77459605801673564616468485162224418158984166563215213893721201`177.9783619074\
159*^-17*I)*GaugeXi*u^30 - (9.73977456420812897282669793147285878462888156712\
96871248947817542298658706272611520140511754874652580032574680502805551187806\
054267574346093259597401650449755720168981722047639866291337697020296`178.264\
06423342988*^-19 - 2.68259559168456017644258802082387296012830698884899198658\
66150439268605082603360284168903229088444272312646338875335089268325926812562\
0487631109614611478387810725670633746844936406797867023427904`178.70407053514\
424*^-18*I)*GaugeXi^2*u^30 - (7.929449608084433013758238447250520956529818209\
20128261848430386520824900386286991336912048690882857845195146069094765497426\
7767838561272648546532792140772310502196931782848343389391296751456698`178.28\
630851712538*^-20 + 2.0601325470330423096612073367248828250203119813633014894\
00587843093131158072580789123344888757960403736600398259576396740332728331505\
378907644020547063274572184765302111228564160874497210934651`178.700960637000\
15*^-19*I)*GaugeXi^3*u^30 - (5.7245117025372137379998071427284719156337182861\
23025311516744348953728044365396225900045724000153141641728900170046019993317\
54721003440000781001623839210386418649000132571990794488650485918085154023`17\
8.53464702609563*^-15 - 1.415232621236276069861277758582237327432510998267355\
17756089962730916923583262497189755798660022628791614367711218782147313247002\
7251881789868538817416856515777985846078757934186164421472107953030014`178.92\
77364091093*^-14*I)*u^31 - (1.15027115847041010423305598764681912331935928911\
38327150808051226320142665725251827929874418823091630910013573617436441356961\
878930873425269172360955369416078341082605315062752947739592138355935865`178.\
95802043411743*^-16 + 1.26743754545551159121818519153267828042471358732789012\
45539792417092603621427141733666517270404932547379155742294295995541325094150\
18383387728095499909234633503779141922026734278981705054660773475`178.0001467\
716876*^-17*I)*GaugeXi*u^31 - (5.88247387315216222476316458111150994875079459\
27183876858178528703543444807977113162835667976931915453595130832720717839158\
354171576598407717702433386159353474769474058539766104176383796912141756`178.\
89576665863916*^-19 - 3.47106869620539471471658763049504556061375358577372155\
93567737521491424016535617736967354494027756910393187315212800787583844093659\
631629451401614818747431242740629263835341196591721600233390786`178.666669860\
60812*^-19*I)*GaugeXi^2*u^31 + (1.2852184890941340386694293688409998539718989\
65727432045735835398079421790620843994257975780868165869530885400913413009725\
76128209021509545317444438706600419970312989770831534710191128943762671`177.7\
5015297894146*^-21 + 2.082761945361115509859150654587136904607985391873378003\
62410668322266503796380280167293054106830233635812183237374336125869925181265\
7855165777455603050865770214424488784255510939992553543364799`178.95981564825\
493*^-20*I)*GaugeXi^3*u^31 + (3.786465367610612241542667609630767855980334701\
48737785004035802087530739688221688566290800890094105496808892189463529542069\
537830576181547677707208625281754306432463935334948753477426245277650865412`1\
78.21000918804324*^-15 + 1.79234388988513107031037982306331409391738562461292\
10992104437944930951393951342975750181724478546257223402004715551010152059172\
1168264192381844850088249306235512522416626284420849283185398051854686`177.88\
519653875352*^-15*I)*u^32 + (2.9577440340955533906974968996008643303296825235\
69711609393569499033288602893816357515831414970480185789776101002629338695223\
379325333283172083667915611185065477683710408996288491055890301304995922`178.\
25220941445434*^-17 + 2.62376219655270151079904801994604572782580457722506065\
69424354533979761888406474069977668803950359714612790950288885517421737353832\
0049965300077629400601442050340696040196804230332582261218903357`177.20017329\
78255*^-18*I)*GaugeXi*u^32 + (1.966643553489224691767360052013776829933353500\
22785067108114412264682432827390502697520480063994410274514105846622034712577\
42379633343834859281768283618073141841656084771895592523060082531634434`177.8\
8570896211323*^-19 - 4.148689158740134973121885673536386791178183444233215158\
22549897372157574198360092015031869140548631839225280762460411889930170433102\
04483649963653919284796331386424429716632572155676781920121763`178.2098942057\
086*^-19*I)*GaugeXi^2*u^32 + (2.289361728001176136198154718388372967278722741\
29785525924450402827472892927198590086295869729659110831351801231213819848748\
621567506547314350198998877877977362476352026784089951157715485603263`177.753\
1364996023*^-21 - 6.881713740355050057207036019787804833643053165394988126929\
90911144366148356315499961823805908318631316542161767325049353465629852564336\
975824914792988602400338011457780742953014615923462616578`178.23111868454944*^\
-21*I)*GaugeXi^3*u^32 - (1.88058963152572863557294916650265078037442553854715\
30685065065047701198383750782485588818340883140957993137582186967505231780578\
337895282864767719515632688037664881322397689260446129426115845008578`175.680\
72321691537*^-16 + 1.00125088922430066988839986953751937660093226382373715653\
64879441438186160704895705962037458980883385020935577483138312037797491064190\
9820606083821606958198741581570524272640967882835682788741807688`176.40697209\
437792*^-15*I)*u^33 - (2.6058502475503668385540388307025860403223400750849489\
87667039076392451149747969935064998206991905773917005387100440927368333430829\
0759945136010613278951936375580774305872955312168201044876862766`176.38508473\
3971*^-19 - 9.830636947142043359745133392373551621215169120850600739717065203\
68973059842512765512409063041998422589823824633480742925414428788749556516858\
4753774908112609015648409582489709781305102712918026`175.96223896616263*^-20*
     I)*GaugeXi*u^33 - (1.173314932251334680363622939816657532437905301645067\
92537666308797294125313232384305360709599105340259167958047059936933294462298\
0014655164374735664537690051860036538682600573278623409929503979`175.44046391\
499958*^-20 - 1.0989807379156276650956704095085684214486355659599363374822186\
21920389936038505495205684135549395637023576920164582302543541465596965957027\
5007935562198101060487008178790257758466237001286100022`176.41203939773453*^-\
19*I)*GaugeXi^2*u^33 - (4.244040867678024677228428844587451201166792157467581\
08475394530488298602035275858893184907315978795877042548080572211657070222119\
94846357660340934276844335142617921322017501466684117256307255`175.6567333048\
732*^-22 - 2.3923136083353303289367176915246843769202779000353464502894949515\
78423586919961338660036277221995962503887826203676441096881827721033315547687\
24866248397951714165208746584456970740444795470671`176.40777185831897*^-21*I)*
   GaugeXi^3*u^33 - (5.234249732539456225675216758556982423653455886687773108\
84528247845482703070858977179491562334723755688227611405238568470044905050543\
12274755596944622777581786697890044633698825556704561080125082488`176.7736583\
5495146*^-16 + 1.700061200205077660456870444848508919706021153325420090637844\
96283277143357467035308206942875829800122262531299486818953253270543663423742\
98445217430520807637766229526756428296143196486394486544975`176.2852684711761\
*^-16*I)*u^34 - (2.1476634345581298292599744434201171814650589451173894808407\
03893999275871416432536321123004083919815111253598531077181614292286560498175\
04824115343531388120470131174524782999075324518609789226955`176.79380032336*^\
-18 + 1.867590063142654593796002040179993217528165317118951085634429260987368\
75863565524174495268563848561427714207472465924073753970224479259953337183063\
95195394636407147871706466656641804877015999455`175.73311565484175*^-19*I)*
   GaugeXi*u^34 - (9.77468003341737175907829419815037726742243293964319865847\
45912388836134826752163915343016475330861371564444044982186995561618131987114\
7154827690332854918036917190796150356229706422175296573223`176.74614458160946\
*^-21 + 4.9342790122784473196537541421240475635066844846206997374668911694140\
21609696104591623870070547609090826316707519898924804377310466738239339953287\
87875851666878836079175501151255785146963758073`176.4492657349376*^-21*I)*
   GaugeXi^2*u^34 - (5.437558918326821187033271629263744523224561061292635438\
31136814579439365076344211339223246484568794282683846417861313973441270999845\
0416316810750401472445546032710325700051438781378947643492`175.87766796125473\
*^-23 + 4.4666061966818447237169674227204157923539237307377609500754029899644\
21898463736141734413667649694491063605649849505587635408291862268781930824205\
1222150410377124577222704331305783616802065768`176.79224164959825*^-22*I)*
   GaugeXi^3*u^34 + (2.950424120998490571799294578205892908070822410808815915\
69291869920444332833014936385235051352869682653821625239400592776823454945133\
3281885730562896485127151515900825959242685631073601073418920384`176.03135325\
92858*^-16 + 2.80092847390197488300105584098066284140001519656953439793432699\
08080431676831383069509175100211752425327392405384325087063577164173844268909\
573482148645182210285075022530620351827872490999589554878`176.00877082792672*^\
-16*I)*u^35 + (6.673466692464141143576308655601330972933944129920305021422780\
24878477065160516945545166976764416142277795723718356045310914545468208135910\
85393730695466895636586089089573103792251194313748744283`176.17004026888236*^\
-19 + 4.130294982825460897518818249870049189488437993085374273671421159309532\
12881416208715240300419369652616096550497427889521840556843094881872018515676\
9366467840833005689714728988608339008450404321`174.96166984143125*^-20*I)*
   GaugeXi*u^35 + (3.35340548537997398012359198358973730808593309511934372217\
52585871936253647344033448827457499707207233670447219697819180919428272412839\
2982032193103599762664412899357534276812614729144026391258`175.87271504291024\
*^-21 - 5.7571218301893108660460438899891284472782554894428312712388086249575\
47814699186179227928168123602430509935940786819547651729543030504005710422400\
05860210380289102483302982222992874266476806396`176.10743439244646*^-21*I)*
   GaugeXi^2*u^35 + (4.167732658130432809982268586272316855863931654371882381\
11067201832221049097820839802159740001316580893722384449448969472790685292109\
4005941978932846925987034953714510784315624938704455646168`176.1705865519908*^\
-23 - 1.507511643237556327094983070650847869435681946316671399818284714704901\
83652318452490733661342656407759033965384834700200661180566345706471743200238\
298399015591517032509176593591253117171402`174.72894737399275*^-24*I)*
   GaugeXi^3*u^35 - (9.198088663598359477166410162023342592272431573637685685\
75297779664445819867102785981462219012837139343355578558287593484678385916279\
6977280274506980573888538057197967155658127016558619323275051418`174.66647003\
610245*^-17 + 1.2927201939160083236633970667517851980759231153121807204540344\
91031771429385386149679719845650295599222366005239597070211995684556925928166\
3382367098640743914964403335085770820533943852800524755326`174.81427697761492\
*^-16*I)*u^36 - (4.0105377158233195899679039119105187284635184840427925363160\
63624184909728332689951662282091401139768357892338973667945025709423179909327\
640797288581764220144550266890710005376031856813689770604`174.90306228622256*^\
-20 - 1.111629385602705178603027375131345512001379104495957884333174294743281\
11790625861037113094339260618450851422939819015002371311948081313644595386665\
396375946813900358539553716545717724874742042`173.3458197000499*^-21*I)*
   GaugeXi*u^36 - (2.55564997296117840837991730553581385978509365361112039121\
80335862754613411363898736294700481279758248511332377537038568579234056210763\
114643592667076892423465091286543758773401135864931362396`174.02537690762554*^\
-22 - 1.912091085470172637249120313159849714304210139690462490199362711950970\
37436854511946470546326603838680170862830896424424076521800117929100640584591\
912203209775771453173594572584430437094836862`174.89938411265967*^-21*I)*
   GaugeXi^2*u^36 - (7.406640638540832246281184274944951960439252756213033717\
87513230475766229178359730874345092103935392856557977571311526885895716934314\
52355234035586535467874613004401948928655979690869313188`174.35028722843492*^\
-24 - 2.540053247501330162554668845795605084425840425018782100161058292375302\
96647744150077315005680854521577739950741104074387454326038003496812894271594\
407145796274473251459936736479810854565777`174.8855087756207*^-23*I)*
   GaugeXi^3*u^36 + (1.942910429948440561380080773345406050677380807061973311\
27636472566165700132213031774713825508505578391490550017450017199979390918828\
5439821486340104038003477457637055153861336964659897715209260555`174.26205330\
450617*^-17 + 3.7544188029987745566322368985595833366088119243261111601589642\
55622528732410236124353446257712603389950661249966947754383116772663276223685\
654417004793430665532183897226194904099942602073769712862`174.5481432410981*^\
-17*I)*u^37 - (3.786499400636838248799101249180358267741905802873151752904717\
97687100152661403517876021992029108928673084769844694069588277256799363884262\
5145590206343518169112668749268161006931031604465592501`174.59848096434854*^-\
20 + 2.8053307802005586606991129184791596890312752707578038644463764936450827\
53037853183743826087545924455873454400339761689136052041736608032144721737763\
98515851159591263252413291993064399657549779`173.46822714877072*^-21*I)*
   GaugeXi*u^37 - (1.49976591802478647865272007915334936677605678688711921502\
99761159169583373601241336590026344789802556607687024797745797864475980576708\
025491488406503294566411989812806635803966770163239625762`174.4582917903954*^\
-22 + 1.436639234518389349350393286632508966948812507686995751145142846830030\
21937975941276802851268924333445600930722898707702992898199119926566993133311\
93034085009031681351080220497054931432292214`174.4396160331135*^-22*I)*
   GaugeXi^2*u^37 - (6.803718808857295911719853278532133407349151796797339462\
26368394973697231470635716000670450229020743313956828830264357503176464023355\
08998913783447996918318212214337802014732004291271027735`173.6191090672757*^-\
25 + 6.4702192524630347442257609584521953289568835512582836421646488483793638\
04144819765400760571275388098633418497488231725035657034763421601951534716980\
94188543747686758764006637465054999593297`174.59728170853305*^-24*I)*
   GaugeXi^3*u^37 - (3.917719983929477148867564637656263717406722916256587772\
38276709657641305210253193817644305394500367997221914182833965828990003634315\
215529709208987473260214434367531362164874613387856568238352593`173.688866067\
14375*^-18 + 8.45226175886262895854975102386995759138089071670886755340554660\
75890634997207061744218122396146775017508066091454071677880729645608377137130\
4030598556526200117888067942725740628734702101049503716`174.02280561353896*^-\
18*I)*u^38 + (1.4391470844334899297986327233410298687667710234525685387361401\
67912871634298750230093722164435375579300228948665059994659669028233560276181\
822015001437605845592220312648681962375581781644027399`174.0646672240524*^-20 \
+ 6.1674993330245333174689083477020522550804884767676221562046793811350848096\
79891203331760068036560644866031282501089393899419539118677074114900547983264\
664342653171641366259455958622974877118`172.69667115306024*^-22*I)*GaugeXi*
   u^38 + (5.6601800505011708878862819139225412140943424023329226850762993432\
74051086665378786616214839476045112866608258427958510104071853294794781321146\
571669641874774192126372839414141433677318965563`173.79364408622138*^-23 - 
    8.93186900471441937738326846820406623760840906426483560884326016100589994\
92748441079018719060317349841768956579414782035304062057567594712531391373757\
93752504356428031086824909021806829424715`173.99175618495173*^-23*I)*
   GaugeXi^2*u^38 + (6.376299851834252024653065923299606634537841585950869113\
81415451516112884562322224602529732680110343890302401722813137653438644511727\
60895251884141609717288613620007322526758675766694666731`174.05850320925717*^\
-25 + 1.116899895525960362343084268570564314467987353471505511763638847936074\
99211548791183389434600858639914322681902082681541832390789781724145648203806\
29732327634947963200239232863730504973801`173.30194872757394*^-25*I)*
   GaugeXi^3*u^38 + (1.726081919480187603136311163716814313974946769199682699\
02715947805298249767527965222396696867301930014834610700623237218706860942101\
01591006521022595738691018916624848862389515779099922117885226`172.7645729824\
1118*^-18 + 2.351103333689506025054537743895872623213555943816588297177154342\
89776477032893869710794275769027447819233706494686479481485407448787289479555\
538311101846947879263175140568172455957575549793615667`172.89878329630454*^-18\
*I)*u^39 - (1.503770652908637022420702194564358213083576868948183891380736143\
25239278204018269073008690090000558756702726839553918048127214299088821274550\
62717291571486004009472510922331708151866946969968`172.99234938387028*^-21 - 
    2.31771738101212545224743207214771419031634342109211990542613373460865549\
49280401538952683140668327396434322574619732954650005268885458283287350714432\
02877482065369596209734099527614232249963`171.1802282564827*^-23*I)*GaugeXi*
   u^39 - (5.3220277684263994944401200008579143949001865790948829855877181351\
83214340170802319396287168801773092130255838395139338403185461538173218206973\
34975698084795971976525126066851931369717948429`172.17065871358588*^-24 - 
    3.49001781256899773231374281878326211540346211963143950440623493750548451\
34833706772863646011648714112531628877726793216074829148030283115699842436454\
78604136540935405969655607543996887274152`172.9874092209161*^-23*I)*GaugeXi^2*
   u^39 - (1.2264478571330777662981877447903887210052674717477526504321935026\
99642651389396237286127656040187961461553641284404247928419116805604151595961\
5170244748984030634373442809608293622658544225`172.47175590281506*^-25 - 
    3.87786490855359099460212527245094832603060378161341888041615617016677620\
21651701217711084019684629248435303853684028552084140939464238354153130389359\
599173109241726855511331271134924744702`172.971699489748*^-25*I)*GaugeXi^3*
   u^39 - (1.0624665310993677250507539953304294800021992185225513948510562601\
82584954521952725051657523900962024454971969187506840019773590784208660168597\
47864468827204767132043505449979091250574631106390512`172.19727781729128*^-18 \
+ 1.1417750834056935760230587896948940514626449445820194071149873157066476202\
09935330402830540311569491856355785136268147441466091854464554921660524120272\
6327160837983699446472142672855687161181079`172.22854312042597*^-18*I)*u^40 - 
  (6.198689472158645234728801172971360416629128511356282183108556723674198360\
86234328800221081406744196100436364387725969984586099533823901926327104680433\
60380249919940255057803019811811949179472`172.3629407660842*^-22 + 
    4.30926541720519045579318748277439875346746555515823551587097817166582650\
21165616045655669559085672397214418040574928604137218433065975991746994201892\
50071115332409632232463443799453203036766`171.2050441295561*^-23*I)*GaugeXi*
   u^40 - (2.2817589244141507705591981218452616651417583433771899315275737578\
04125104440077398633728622735269342360703521639750229118786316637568789760408\
63547834210422642204061464718682650770503792105`172.0762941457897*^-24 + 
    3.79192727535378937756185974321979705915941872102988359031244473948391458\
80901917570298299348639840570727434737883959216185793760744299333921233544444\
2090349743022059871162403110670456717973`172.29688438746714*^-24*I)*GaugeXi^2*
   u^40 - (8.2266911491229677012500053255818380405540062311208609725713074043\
18349871532264386830027999620257728448253317282844832885583318616438954430448\
71438657025183127521540481365329751439085871`171.21918958659583*^-27 + 
    1.14526429654808887854351426453986557691859436507245918949635102993294597\
14446409641682303879663525682614595505427825653779921645271685853100783311524\
411848280040765581048889751500391801624`172.3628701153624*^-25*I)*GaugeXi^3*
   u^40 + (5.2874240734542159313736214277438259956322928988118103802684759775\
28228637664416028298892602115272705755731905393029502750245322217557081862927\
2824228879790413674937153594340104247918493416898389`171.75847160737035*^-19 \
+ 6.0072591467236744889971004480479642141489201951300026495280756670012566592\
09239320051320100521598867042222429286617564622623031140345066254380754059608\
8167164821187415473417467961832219770692412`171.8139038306904*^-19*I)*u^41 + 
  (2.980271706361380754730839598449332133204308228211701310814096035459749809\
68060089411077216795421377476426188966881433437258716813740845109367623693808\
29410350423196041132574790797549615474873`171.93829098187027*^-22 + 
    8.48058678101566203391625929934623045257161157314024226044321193941869498\
87496775336194832431053427067685392640934921923916860587779430065269655714823\
2707883369973093637239443673965350350373`170.3924610246947*^-24*I)*GaugeXi*
   u^41 + (9.6209156022928058558605181320008857681418897583263689684266783904\
42504947841352867639227771228039031248510784434528256991524083653633768033370\
5088173026079677695465226985343591535183946578`171.7140208055408*^-25 - 
    1.29479110882356216268056982067906120852870086990861421760286549837290235\
28265436796771792894565011720435457543478414594273146826194909530867904007619\
2266167487729639514101237357193918346464`171.84300410913647*^-24*I)*GaugeXi^2*
   u^41 + (9.9088374514537371306367284493159084255508782534567233660198038868\
84731560390082603144557645339184133311054612370931347491755528727035636754772\
47007592367113452377071968306985572756396214`171.85557542296388*^-27 + 
    6.75557854668371466705579429834472234600953075722702743270809581861423932\
73531176784694184714437396144366890760408750475393958473290565934373087760144\
7670358591333133963766700433550935278`171.68921526669718*^-27*I)*GaugeXi^3*
   u^41 - (2.1101034004248843747137660878385164620345696481445780980593836722\
96217853951820142790482441149623178122725740671210764448971474246277805847024\
6405614483356254167492990580418217562627891240951481`170.7874720170895*^-19 + 
    2.65762774632097143334837992054084852076668420144368461822136440232639971\
97756985005426703402796176471585473172171135036062001452528700004762879438198\
167735023646990278355458838073978729405870311`170.88766242901562*^-19*I)*
   u^42 - (4.3431375374245950622026650718862815517150438692384536696465675359\
88948668394702008934496138869302170837782496503968435483364889498994383630914\
855131506996712365487366773563669758548000419181`170.99374092032969*^-23 - 
    7.75191451833511831598531982396491408371472087807869191694556114731684024\
16902284629002500238136907923093694430395859868654251474128760899893672811884\
16507470894008588883110602872451866491`169.24534631264834*^-25*I)*GaugeXi*
   u^42 - (1.0876115464696695988653576740044670019615803598265107548303782503\
40588406095909089431657884500243245785703698628077554748966628787874338927411\
7013899584515182019269158177325612543362748788`170.22920261323844*^-25 - 
    6.23109538915015722342381695539937920694192175726603127775867069595758638\
92401426878980981101202174673263368584449798764464805964799602724475222019124\
166370630211170001434274023151525560183`170.98729320340678*^-25*I)*GaugeXi^2*
   u^42 - (2.0776232459213487493869974217137209801405126761028410212095484330\
45119075968853055147438148546913242036005400274382972188608439511629578118678\
87329157342650574848756496895871830270075297`170.54185744653526*^-27 - 
    5.50277347911536619472558960997021011449763606458692566372621362534353165\
95423863683839718336582287218087688185143624449025148130036540447935379002837\
2116710729849860471839870900209516797`170.96487228620114*^-27*I)*GaugeXi^3*
   u^42 + (7.4224787254208130441581962376218430693063436909654270259102235007\
35450126896642911151453799478397086507174106155571322301237005115234213388142\
968020099480521479626524340308063641836532679170347`169.84009813376727*^-20 + 
    1.00689973919550909815688587244773070789515490824697893941269604945189283\
21205756379268370990435623489617593336501729008172610575110773079637235402484\
858662521021317941315809700541444054190494551`169.97253540065506*^-19*I)*
   u^43 - (9.0745219475042862409089943835997378766417862460293116802731387749\
54349304533384483886257819777153565910395771878826267138090665657693231010350\
93674163337929480291049385902848000311427593092`170.0654424832257*^-24 + 
    7.12131009271335597786730660104828031548505915781458284000954648581531201\
81617242570225074974061907850209919089562162532311165800902028841602708159268\
870025014855351363304680444891589772249`168.9601786251139*^-25*I)*GaugeXi*
   u^43 - (3.4135032586536970234420705859894502047256550464256474919826880054\
52961742495501815829953943652002853557382950358177278217845155182589206160274\
306542328656582380272188561838427815132822463`169.62325612329835*^-26 + 
    8.84204674748804270999323315912602216949627597878648257376063337991216026\
34149903436643442314089629269791232655600210175707614053340187092537948732384\
29366123036539051152614147369750778563`170.03660860818778*^-26*I)*GaugeXi^2*
   u^43 - (8.5053710086818016413897239893938754655231144530444438303674430725\
68727405887928624834794744066290631503033065987435042754484797374439695108541\
560712589286942705662913927768428360284051`168.70361848285344*^-29 + 
    1.96084054510170174178948860925289424835456945024163067866270498259470377\
96897646868186426853885210790283020288457476155448096195971827249888953327980\
3603644942035176388161058645925541516`170.0663674987632*^-27*I)*GaugeXi^3*
   u^43 - (2.6003045738206133740524251536528718022455580906317373017511192156\
17018061488126803412804433144442399589137928515770144876801674774767611858241\
962715768315465337380476864971076526434029209749679`169.56180403231477*^-20 + 
    3.57361923546879018323405489802068088972949238846542028874701856865781023\
53348390906408485357479872386788540752166117378800334316904879252428987368222\
48990795790777144283711783504493800686515716`169.69988808954398*^-20*I)*
   u^44 + (5.9388300859771243782846562948907425399298192979496432760996908726\
41385860572308930881012699880113101044774881127119832254506379140592262061707\
77139447151788803916910707897498419219713888254`169.79208838650314*^-24 + 
    1.05522655157888492329046188491587711747027332104922151285951403425047602\
63157846570721963034405058985795312339539755635172952299476570053687274784790\
730558026192847287249304500910928699632`168.04173319689343*^-25*I)*GaugeXi*
   u^44 + (1.6422627622239882228064145180428111956664262673601149093661059358\
83810308243534546516519631758428752206932934934529346224198328235027962831848\
541947849457511998727733307028649839872518462`169.6302619502853*^-26 - 
    1.72836636205200355185539256633676973383463041092468790742699252606116429\
89667185378439683095982253430535581384730307929380478968853886372346076080881\
77256312738152846968156325021176873056`169.65245511013825*^-26*I)*GaugeXi^2*
   u^44 + (1.5569493197996244966087766739320493039387961313770558748479261908\
22818374621158894418764011547590850878067432746533756024985936037272242601414\
1068277521377122147112639336269677558738927`169.5962874169084*^-28 + 
    1.88420326485995651948776866150080198780627099822306106783307014217574565\
36145122441946486458929344973665609017756664601114772723001725633219749394143\
316239686355408762549436478648892652`169.67914069279811*^-28*I)*GaugeXi^3*
   u^44 + (9.9417787820271254111781284155834866110936686091824508793393380077\
28332691539478045745362945565902134879324902852809044567537572691755424901885\
91040278811233917776706506763014892067849253386043`168.7282383396066*^-21 + 
    1.31225481744431559986243811258538129747492487998263012777544991498288019\
22238882575886048069449523263507852878674092807186100060248490199518331837144\
00270188722012462333668870662672886452833401`168.84879242012357*^-20*I)*
   u^45 - (1.1086140262451507693056748630298990199832357377084165638298769349\
69653529827757233187479893968164545941913267021059070555663552910633001603874\
20545409698162553160999443479468000460100085847`168.94717711994065*^-24 - 
    2.54054795185465633407836383555962322114284535954283844982942959868962761\
40198306598269897473081702142876117932999454017057434973398339233661722797782\
9851946925639234446678039274221485347`167.3073241473951*^-26*I)*GaugeXi*
   u^45 - (2.1881055319568365384765464978636943756049186489978172532446185460\
13549783074158978422860934975891479636267985582472608952160344279498252341492\
08395965037946058364507012710663998796204605`168.24082368398905*^-27 - 
    1.09138547428797891773247635617278305334840551083597694575189576669022517\
36228394942125826954006000511870792462151941597553796466657193406719076226475\
88808230218479031777894084898772672555`168.9387335891499*^-26*I)*GaugeXi^2*
   u^45 - (3.5887025571365133816829383518813721821885677589218634653164975379\
07833352617666310064480776763265753580103115814669393339272513468747663775785\
500797076538155209515548546010631434452582`168.5838318007782*^-29 - 
    7.46963250189577855754199474678064291930710725765739681056274133302246231\
09435235818495228418807602952136917721185179053915638815263600072476330271888\
13107882777649085505799102005422261`168.90219357214167*^-29*I)*GaugeXi^3*
   u^45 - (4.1037405205800222217478298457488635821380295775794897430899082491\
01353149778717206012283088207611066361501266890123342442712754924056273004784\
73950109991907599773716844400921809600804731366128`167.4288614580449*^-21 + 
    5.19677836058351982261316068346845084389843152229870396884691529515676739\
87831581041026076326074026715998939971236181777630261004363089198532697460689\
4053969111664190449823547932371599056244637`167.53141576032723*^-21*I)*u^46 - 
  (1.068264172365770011339744138377901469795751903779924287679251596299527265\
18802080301810748470513743958758258665195244323150394655253469085287349091174\
45782767153923247604994349737702221961`167.6333448669909*^-25 + 
    1.32346726589532900371712847635675693923985496874553988090010627965128597\
88146439614128928687433889746582192400016752662238038720119049678058409969537\
06761992936059391520704521494119824084`166.7263794079044*^-26*I)*GaugeXi*
   u^46 - (4.9651626727504203494387777142094130784942932278392103567012368566\
04201968223212183506354238158550431979802366920842310292037753128365026893508\
0933565940930362391412278014344416821679637`167.03464004980546*^-28 + 
    1.92277450079189556535821571041618113379400588215099659466907359889426976\
09802126608457658759708294195649681381634299435637248940308944101817730885563\
8126852559136977690996645101435783589`167.62263492205042*^-27*I)*GaugeXi^2*
   u^46 - (4.8559688277137542342730489855793884924289144775667439136069459066\
93620998453028415278802414286504236779235826043396087351634286027382828145316\
6816935374078773159875878284201166478793`165.8038572094795*^-31 + 
    3.30387975793076889814265883003909395875654090896898024177243063151863452\
67116352320739817132093782671497952499211818330118686083973701987214472990527\
63920552813943814386206324915705664`167.63660555243723*^-29*I)*GaugeXi^3*
   u^46 + (1.7105557682116810952173387094879577674331377594304401976387412963\
94273313976927492246041586581189207017934072106413428733155357151214538237594\
71972363168227679564006069491620322561832242455286`167.42129158513785*^-21 + 
    2.14185866653248380141349005138616555820696834428658025791811699926680478\
54102475697737136293149094505572761164241543975830811198495167278735104398403\
0212669309592435640541509381794053142592792`167.51894515727366*^-21*I)*u^47 + 
  (1.138463966563156747230340841656399969566790172839546668511137410431324742\
37966432995552738228691594366308216348071056079975541637441666707871491371936\
60456318030217560932183965288536751883`167.62605414021678*^-25 + 
    1.17359966129289339994296571089871282701792851825509942210044558286173009\
13884395154341824694895709546918227258501268825167979473574994965651028044724\
7349376027609174964610439397992125404`165.6392548263654*^-27*I)*GaugeXi*
   u^47 + (2.8072239619344805595004037163842035398751840556269103628596105632\
30873152256627506339658095264217801605317471631768623109446397085998673251659\
3298539191790873632433354091876940511745331`167.53941139565845*^-28 - 
    1.96605674385993718990068235064946236510810588540089122163235124802561800\
09445594276211971816481377934770142617181408242360233889724594735283961548314\
171184641322596493020811472540149126`167.38473038156002*^-28*I)*GaugeXi^2*
   u^47 + (2.4546929563929350715590666889945531902024197021827289928283162178\
46350870796933540531288100132049362958212512581874054582781947498169343694013\
87821054939751861279986409461125802954503`167.31716436744637*^-30 + 
    4.35517828784657495233962734154798588843036303248967005063754099174128805\
71435782185081919799683681711673525831046585585768868676632885960525625778054\
8290975610996795325829228727664239`167.56617312943362*^-30*I)*GaugeXi^3*
   u^47 - (6.9237175954116292114325976199541509356476585642100289005018672246\
47230759649303454745015942062374142359995690150474515667286356301873914542797\
3714107579968043637328117123123007259970707252437`166.66111429079442*^-22 + 
    8.75311069061273829049182211317919529812008898911710056571217825235860277\
10667023674409930592096935092476469685643905212970357511719644912404680951406\
498439617056772179737522727213928418312002`166.76293736576233*^-22*I)*u^48 - 
  (2.619845984155313755226641268624676886429310888857148800726804772014864846\
63393496664360404257757717506913116067220594822764524525459141707991326665355\
8466839238301439545488075480687326894`166.8682826859109*^-26 - 
    7.38580807843896612060246683029741572706735063999677925976975552053258739\
06224530203532231845000742233318719595299527665689681192831117508624812296223\
406101976193168442387655505743599618`165.3184049434417*^-28*I)*GaugeXi*u^48 - 
  (4.342333836315000171974801192049316312767191682214813511959424505380416538\
86616304840038592013364701650667009015068933806372509999198231428553417221905\
8073646529754520650779469553258193`166.22309211331594*^-29 - 
    1.86927642969042691668402366400602512449993240746082207141605229055629204\
01042609966671345971217203228377801791115851299347349402781024871124212115517\
17830043877824789057952874847364722`166.85704243443507*^-28*I)*GaugeXi^2*
   u^48 - (6.2721003648560083820671681829055227797765296733920711854950054250\
27888790649510993484232594665648304697247538041648708561167784388767491222229\
149913963568477370192536401423805692383`166.61381705641443*^-31 - 
    9.36739537933030800502274388617580350118180769974842628912449193521437445\
18858209387278926763591823821269939380509118400454361835107031840795846237165\
922905441953073072901606430646949`166.78802290852434*^-31*I)*GaugeXi^3*u^48 + 
  (2.726837563934149419391297151472584167177115715399394927975714921061966903\
47024618027688979393177128338118427440854019665786849366057252409948819145073\
07424044687144775324299325277424017184312`164.1525515257727*^-22 + 
    3.48852698658330357588700830210591770545617605867265367155549923582812545\
62333328786717818838618462388097347267121038890967129629783690432052474986512\
175716583858956166986252558880501670248574`164.2595343446683*^-22*I)*u^49 - 
  (5.505122947499322674860379661534940650551291207767234442722843915878724021\
77390909985917240557929669714788596477257619940783951628341619726858620700685\
24489575763116671142415756728865098`164.3137416343155*^-28 + 
    2.78049639529412353128348475154498245668803877432479681650507684961858241\
29861205413994598984840988647688736667645523930007258082340198457304603691270\
728523392054841192616732442778248221`164.0170969480584*^-28*I)*GaugeXi*u^49 - 
  (6.894561447291876364877864779823254401327709877367072105152261720636208608\
88810974100331468731682642136995028405235354968402883460082469662810284941347\
459500254288648049644683695814691`163.59508419536988*^-30 + 
    3.98188591429822723527368096734190140279687124694974888251856549969751789\
94152990446120819185247738368747207262189057937990476794909592707575952851895\
5240415751362012935996961058564496`164.35666636162316*^-29*I)*GaugeXi^2*
   u^49 + (8.8657570451879952127079570747095633203191639128444229717596995029\
21811365329394681708478816866103894041281951567016414410493421766098135206196\
78565424261132211307275034286423584284`162.5733781274915*^-33 - 
    5.46212095764978169954074307530901247694203527329115799539080905659195152\
52927193794418685657408059381309579773895345632251066510982227459501787708572\
808718166242167725374034845575972`164.36302361493435*^-31*I)*GaugeXi^3*u^49 - 
  (1.067112291647047875218202288773832049324582084070115534760804084349287501\
20706072655513954479026173868703714645263069677826764476899501404694073378777\
94341190274151238194421095585710480616636`165.2273635013515*^-22 + 
    1.37005741623983627870465768020314181916862141812901795005914562010286991\
92947091874152330576265644868168549402120930092536608551446478389232924552740\
691513726830736705819065962862199057701918`165.3358921468607*^-22*I)*u^50 + 
  (2.093441084957152954035354679943658835163530214201833928302078376423336060\
82648542561788863719476582718386369397081070014967608321108498450184586857696\
073747990071475972664833078576753492`165.438845693532*^-27 + 
    1.26616760993612216386991043097965086703943326969540199447076566680704227\
79619578655781399864537599456822165173967415747617875728943197553920982734397\
01892533962626479687501390924921483`163.2204761499049*^-29*I)*GaugeXi*u^50 + 
  (4.793022602496502169902261355976197811425741234198461760652352454786744158\
62524720266656418956827778346282132636934331522526349265672149053597753838523\
320409937964087627267443182801737`165.4209577599814*^-30 - 
    1.40481197129703867425226830196318843985559960522878678959637687551492652\
87826183593256747359750052545611475741285112709319643219331270907742488087996\
8600244642909614651793307049823179`164.88796648245622*^-30*I)*GaugeXi^2*
   u^50 + (3.8596032911015982441596943083321807092367189619238129963642277655\
71743861365581227455454767404811384225259324046777032007942683130285364746360\
151235152771761500280605480463440331402`165.0277190618472*^-32 + 
    9.16730571072510380101062542358460430790823989875169953816843774335567702\
76873071158144875665423495045702714272603874189471505725137644367726082988209\
79181492321016710014200213902264`165.40341810820811*^-32*I)*GaugeXi^3*u^50 - 
  (0.041086986113431772147745611017082186159440619052650901023160813177648813\
16454478225442187075880440271027793962456900361735668729506809111720974051649\
105120098728836541972016802905328547029033351425351195190691336`192.163209361\
72372 + 1.8325957145940460557698753069130433491150154829688117289020510121795\
59570333621915866353648116234956322919717132748012210804742688904506301839792\
98807494731851266572657613080397824312603005355704272281258347306915`192.9762\
718483128*I)*Log[9/u] - (3.84118932073602428018598185438974168604256595698862\
01366559191502491485223814519588414701748360881156271531575921325313101679874\
78498258696710123074765007913668720162837025371008446559803605977132812256689\
10036688`192.97646842504665 - 3.976078202199582067429283031963120837812042521\
08411830467141424963958013920598326388860657582361691416490617199337291935022\
81470839624556370274080009126089142730158174821409407742239252259197710837646\
7373021389106`192.97647071104183*I)*GaugeXi*Log[9/u] - 
  (2.204157797257977639434000742143959383508722447858090454598443140077359507\
88175184324281096224480351900063411031118001158984184113665118830267560777741\
667105269193744944762424512279509262092042808702438183297185487`192.976534783\
60039 - 3.5342917352885173932704738061894407447218155742969940485968126663462\
93457071985123456539178509881701479916597327442594977980575185744405010691029\
33414454125713156961553968083624375460020081757429667970998241234763`192.9765\
3655771478*I)*GaugeXi^2*Log[9/u] - (0.244906421917553071048222304682662153723\
19138309534338384427146000859550087575020480475677358275594655562601225679777\
90655379823485167987002972897530462967836324374943830693605691994547356578253\
4300270909255242832`192.97651539408335 - 0.4417864669110646741588092257736800\
93090226946787124256074601583293286682133998140432067397313735212684989574665\
93032437224757189821805062633637866676806765714144620194246010453046932502510\
219678708496374780154345`192.97652079123813*I)*GaugeXi^3*Log[9/u] + 
  (3.822171203872088195982076494839553484428147952891958395907891227981150086\
23809988662058861575351286395938871760003597780055458580878163754758836646600\
412226712423030791900725388381502522103951263776658210778836127`193.996957597\
28914 + 4.0577390066114695363495841885790377000121907804525202162023505505295\
25791356266184908114232597314883862165904759126158320269793604243501346079296\
92457104117325766585275202639905334702748536081500291378054093578126`193.9973\
2647445788*I)*u*Log[9/u] + (3.27289982043549370261086276018035210443744299413\
65056310127336376565959620351041120197527287445519667507294478686152597707897\
07288546037180090684735308037048639396057144971442932058122428419363187214576\
25856372942`193.9992823498447 - 1.6267014043978399884921586615679023180760516\
89867405054003085459471885838845246239306964212948413915843186921532268138815\
09676936596955060870154243658736023138810283616467563180509229862637938508330\
975849113346091`193.9991653292893*I)*GaugeXi*u*Log[9/u] + 
  (0.692373455341666289284429888005674748332666333698742602712050574693599236\
07735064172157122389263529920762817173796637440535234469201930259426484122621\
172992204830414906695066311682495817172785274140848848999760873`193.999476412\
70612 - 1.2885438618239386329631935751732336048464952614624457468842546179387\
52822890827909593529908831727703664552926108963446085722084703135980993481104\
44474019733332921808899884197154720219798988140729566447759775450173`193.9995\
005765547*I)*GaugeXi^2*u*Log[9/u] + (0.03384193762551218668514734403824093900\
31032064885603325864623352612330409418389359181293331930772914312918991108202\
30748382795946696450071920118387736557039204485646858334445760334689605965871\
00468951097680833539`193.98797743315353 - 0.126809078465213008323361907398000\
76746108366065185974016956156557492488098290687364253786404375732956698774828\
37392597735155067485625886057076642469426860867720817801871876225967087877386\
8674167036698033501710969`193.99917260157582*I)*GaugeXi^3*u*Log[9/u] - 
  (1.060768763799305732837050149887687475007914062865591308000662581142437465\
45161174725469024866152075163361946525374780355271014778319041589338111190565\
8807566982583585128745433970999977466753264391449293275472443`192.95457016917\
325 + 0.262519033107046404029038644018979486043240995214468297226771568398985\
76765009783190454896525904481816869536539862509244033332654548605185966541842\
75865463761700414631055547826218006594434999422094723837222232937`192.8215237\
5832968*I)*u^2*Log[9/u] - (1.694054838190779014832619288398983750887892348978\
86761784934505915539374211818986552310514455760373319702085259518060624781345\
88257091999809184395479718053267149809517700817641238398954358579551714667015\
2206727333`192.95478063592813 - 1.1546519584862659972334790164360971911741742\
51783734820510479189531536737384682211168687809251476162440149792840439466605\
62133310332452617831485799523530028531867176493620510001812048811644722814251\
415636588906481`192.9486821755711*I)*GaugeXi*u^2*Log[9/u] - 
  (0.480578606528857836000239635360862065524357858207395992714049978704824309\
39670001221881030330434234096183877722700787856070086370403434265515711197113\
055631904884343255816668958310383711055528439539560226969016239`192.954952695\
95793 - 0.3796318379500686924806022693698212939851975898188740070846820704174\
05042440763319748852153915943761723392533168434468551357802909451262125151708\
10845476184220925199606218086657312191741483190315474559256208975221`192.9507\
1111133288*I)*GaugeXi^2*u^2*Log[9/u] - 
  (0.036898302917694364947511943624058741106489874849218437898169439235554792\
07585773956400293820147691732058422116034838697912966957828649664089833079880\
655012454051442836743882781843894974125454044061636042667577244`192.954672066\
46026 - 0.0305659875512027770958641156720987512966232121105289158652437823832\
03219520073431012403839989041865280931634666958656701680709063945641877182223\
72977381949582588709576196547533917084579005979705136981873666631231`192.9512\
8371122613*I)*GaugeXi^3*u^2*Log[9/u] + 
  (0.692646551068983784007959023681839974621464426573809466724361292931535225\
50778112763389610529606458061854488721010600480570133851587350121428047264457\
624954882454889255810083217831408226579905475287704333799252894`192.920395021\
50638 - 0.9423564367880645518099449224169476057767435356428984562333165258712\
75360656096766862997228752065934126814412997642327548725383381298695779733394\
18050912074300735546047406993059238518488191969110436282089876089331`192.9247\
06976506*I)*u^3*Log[9/u] + (0.55048967431721671044514212195024773814213451659\
39407832927391448430947246023321372681889253743483577225855381103169454803715\
40669918113171566299881422870117797142116059131128806969557309962090097815830\
08905185482`192.92435697536675 - 0.517655038425668363803841993128497513181799\
44578082453404697202170857787132598177297343399872395831608526611776993349250\
28179417318667793263063729747839233546379559912900381853404365953387377011208\
8797933984909387`192.92326103627835*I)*GaugeXi*u^3*Log[9/u] + 
  (0.167876448172686345971431191646941503682421795960692405906736613166269200\
92791073646294297044099005301166167302562901232725500140655954164378989878419\
468980358725673896206673294354511774123183467165478747134517292`192.924884533\
43316 - 0.0510527323397550446027712497890995390306121693670420319924648663211\
67321492222331214576756561622864893705309120869539370520264581402255488379121\
03344158120664516540805292622626180387309365488063199329080194121055`192.8517\
4195963666*I)*GaugeXi^2*u^3*Log[9/u] + 
  (0.014684119374718391422086442944528542858558846633236838063046360969358688\
13442063279331290525970784676095860670602452872438078362599701038611154873504\
351006793221848498211472870262890344705847912297020553053341246`192.924599624\
90437 - 0.0046643677363692337346251863146417159145106329004318071160647839012\
41484460243432838415841386184047090692445053358921177341243638423941403535311\
11576933084692372640292847469849477915747633892446628136432600924698`192.8638\
9141513746*I)*GaugeXi^3*u^3*Log[9/u] - 
  (0.584136790920374434341492242229780558728886645918730011992229547961600229\
21300978436993096939711289718804685477270036245017388876205712051802653482883\
381932441466772179609191182351596905552289565524256625859138931`192.550124294\
35533 - 0.7287209400467482379553107726805258476335563325619032057335786362841\
37114265191113718171668616071523002102522580213866602091868518357446832899718\
13578047912356637953249128030837174997085469282660339312988035638285`192.5501\
5824641595*I)*u^4*Log[9/u] - (0.153804916830018822026115017835974156643396549\
63487631507876355312746382409535743839004328312564689784838503361589203311911\
27252389396564312293195790697441693074460950069951996699073934218203805091931\
4171776803449`192.55009606840855 - 0.1579035709638991036225434747363855100080\
20339447905836719411312758366652829520585682638398441715233834412392002643320\
16309443132847039294403649478911968135025337417181536095861453410790629044384\
049561080206166422`192.55009624556556*I)*GaugeXi*u^4*Log[9/u] - 
  (0.027399236492675670610912589829047206056464514017465194701559129821180519\
28710258887643995383560391727181438351445740803578564751039798761792297769205\
522248024299870006603989465863056558017692745386477172223926304`192.550093137\
45668 + 0.0410687525662866725719683049339464760769687594942433219692010950037\
75865239702621793318892522244740578284323180352647163930123050977178847700584\
70829393013109114170342268375828144138130963298895441919184456646516`192.5500\
9361116493*I)*GaugeXi^2*u^4*Log[9/u] - 
  (0.003227653074550896507637822322413434404029725770294420332175521701631148\
98691363031903625717779219794293963248776047948004660401363470721400507620387\
994346000893227298817302094379644897729847578653122478708661626`192.549859074\
94307 + 0.0024051420612740413979837605452649154736023361492925825259806634201\
13594622393343648141638151967147951093118640910069679066077211561353705024457\
25380826540796224158863385291464414626225147730992134635132280067294`192.5498\
537432341*I)*GaugeXi^3*u^4*Log[9/u] + 
  (0.282163465527858172024958105801983853846170233205371083483628059828544056\
58632451380938201605498687077202776240181578916566070890404225268821915230488\
340265473046194543094256363229006388394807173049792209862388449`192.494022773\
19336 - 0.2723318321692540848783737591124718880431207831842355677614585194847\
22229374642296980566809987867028096388481809466214355527864360952186469382945\
20712730685218822819235907454683355127901936607147539345225440979242`192.4933\
807847255*I)*u^5*Log[9/u] + (0.0443768796783634102330285478512252816695279026\
43729432839226419555549057158949955717150205360512021471128914162614049521141\
53344383786597845008024403965780708285336360806344698012078227191845683025071\
267566234077`192.49523043670735 - 0.03655662878834602284062282518790397701387\
12808340200171872429178285660619448151958145966945818304585097792761912469991\
76908624864571170149764352381268698845549986064171874972036936205407298807258\
74948351853602646`192.49168610720676*I)*GaugeXi*u^5*Log[9/u] - 
  (0.009596049842405676745063150314982744870594853181010479395832078617306841\
20994919645831525055037689143314278338770846823083489951637526896797404779770\
050619592396660764526231575458495813882682551176118583333230974`192.374808650\
6012 - 0.03949709054530939350581427285685003223419551507675697212448730278081\
20156763358851461022999522450649616686307297500960541080313244228527939930683\
905635673821439850032613289544853684677048445358174223140888360479`192.498666\
21651745*I)*GaugeXi^2*u^5*Log[9/u] - 
  (0.000083679450568766614090276611198003944020517084217457863632041853455929\
14650698127934917385734527122484828926406304251236457261893769354348782509483\
101676286578322397517513703495025615970009289324554966696685582`191.607070973\
70803 - 0.0026596520983109838642688979044583231872534200901938382068316703505\
44410258179759331022416985966500375221344502409722626248087225763543603796809\
22558383606371493688210158089831790399482575433624765437223306714571`192.4990\
3647222342*I)*GaugeXi^3*u^5*Log[9/u] - 
  (0.077515565579881251059091061128670042327311009583520506727668976667663550\
97505285658218850572028022483035057508526322583534415303357615553458539806725\
500557811255987000963199963127132327192867527015741936684260192`193.099506917\
91525 - 0.0430311473753680358980601880475818470912399156859121782955827139382\
36152957172295629699467165232031972426555301054831551084703263813461669538600\
38326015704004514431996635579631792192913208875143132816319454940596`193.0911\
2921008708*I)*u^6*Log[9/u] - (0.011975173412579184770809135489252006351794468\
96894677008797273272080181491496700706393672090157112947935639833510725370606\
16736958286316169334783410014233880260580832452096612972792725930173948388525\
3510104150486`193.09811912643238 - 0.0067298812615966843901150105592677881165\
98022004599480127184950960693588376246334612986866158021783221926916691777214\
40196500834376429038191314020829178835137240839582157188215595703740562859209\
199395453542099807`193.09136654404452*I)*GaugeXi*u^6*Log[9/u] + 
  (0.011869975192959521089075506331315253160725425653158902286528885306454017\
48318632411557547064854258622947175854002589494038783006686344612891468079353\
690610696698669583043303341664344368727833234173396178051745364`193.091237838\
65374 - 0.0212630327957924673385588142770528769396991904336899655550920691886\
10725176984321564204255036572200004080785733033969673814197752533578400472016\
40987449662159476290232217645003534088156497733568001229257239008491`193.1012\
9458719177*I)*GaugeXi^2*u^6*Log[9/u] + 
  (0.000563008817230651246174603302860598172605121388405849791332149061833863\
47243912560658459060554379177164929739278114928986746324013689593661797926151\
113221898551999081561298933447977550209665226766310912687947994`193.081320843\
63268 - 0.0015101358169464784039005385751240402034391978720531551514113090895\
46249205598404288422243981183279954609949076210960018697318032017297550169296\
59341542349698262828361884334744147293094117301703821148981145064478`193.1010\
1784780633*I)*GaugeXi^3*u^6*Log[9/u] + 
  (0.009591864019874891225226299726620232907494290770903502879335750840861875\
78286115401216001939941463394084572539479813513540540366867804261607659285799\
093129970468785967438189224900976342923287084346967942777370634`192.474179780\
71456 + 0.0087745394122324350270756709181864513969619605689545848596202911505\
70862207154295093328061466478150547262536163351224014566315872588209606710463\
58400463897424476506340670016550769107840181835412846394510010754023`192.4725\
6463882837*I)*u^7*Log[9/u] + (0.002281327981949891055161574657411119939665825\
94265895577483602445754159507245359842100505257327116136792920119099885478858\
70877592898190503240226785594298686792575164566284432986236104990577363670563\
1788083919675`192.4781555666358 - 0.00070405206261971212767448825014635251607\
74177460952489644863984610587345018112708206816671608175385675032279551868107\
98403707941450211022495961233106760145373441188502929579282189139244039846908\
17261120190678325`192.4465657584659*I)*GaugeXi*u^7*Log[9/u] - 
  (0.007186613375458566140675895641612704396249231907255888220957692781937376\
72514237833603460766098909117306693977418336378763688028789391163599405441876\
382413790014695490685574358170576551467968770153347270308273195`192.471083699\
2894 - 0.00895498410301024813123887663565247123086095864529469703050862249905\
84737265706055648291267687667263013776156602435641268586746514714128288013884\
1664259016646460455543848751474897617173753004808297663960303703698`192.47511\
77219336*I)*GaugeXi^2*u^7*Log[9/u] - 
  (0.000395853884379636436763747450138610769770160404337058156931158999202067\
62866748957643124883781949560975549250866957197820336618222248000204695781884\
660804972403453239003282153553408083446234737646773037002481334`192.466584802\
82554 - 0.0006640906006767869061433483464499441487542616563446911672755658014\
52510562268150937733053696125543299340814366935866681704015397031930867912204\
43889819240390204885750483277629951235156069151937745493971762983132`192.4766\
364525536*I)*GaugeXi^3*u^7*Log[9/u] + 
  (0.000631430452836804682093667765174980861051047602961496937978695088599548\
80362110394511314656278349760749966708862686667288102298113995463075170231152\
958056795271663949640787584735231476196374015134659073558701182`191.073613141\
6279 - 0.00599880897433407114695239217468416359463088729046849041211029624343\
45790766826397793324821100474743494424155133921018074756576926059413987091924\
0928919969697748741592978855968443042132094058320759431868612368218`191.45056\
676597267*I)*u^8*Log[9/u] - (0.0001176073155395882218505815462408152924945097\
79120424675250698103124866075032395137492643280487675190027744987953369367261\
87739679160182481143927022926378190939996907051789956728256699946699722410846\
338933800307`191.43946274214923 + 0.00018638559638566391685828204855609959841\
88137803855716717592136204226890973498180114535756121273821763075856286201264\
28158114452347144363947874450989432604894407831592547106591506431687198875521\
24530921350884195`191.44828156461068*I)*GaugeXi*u^8*Log[9/u] + 
  (0.003347441263749676058944402818410597861345648847319991807077069858973671\
88315182978551789246378237674916880112827329343604480491768478608029165818817\
672183241197272055683941822692609310962799698539017560911886976`191.445610266\
0694 - 0.00323379491340986380550512236767334610065760759818170261274612078671\
40168551826690708097559357144136738508572015453770181389686987131853130621197\
1198883262936571524793385919326790467245004143357865129135297690965`191.44498\
50396438*I)*GaugeXi^2*u^8*Log[9/u] + 
  (0.000199673547462551826833418569718075668232274940012278078027612731198361\
02418516144312125809377935429044581895498632643070603496853986958916581319513\
756380321908507733552911296558325541463925137037814305413298593`191.442831062\
52288 - 0.0002514758386984343575074610604886634191861570430829423975931416876\
51062832533986393435951543182254491170542772941794474682989217053190167947504\
44812514194087465290395831259691734512919803132954783709915003480591`191.4470\
6633330242*I)*GaugeXi^3*u^8*Log[9/u] + 
  (0.000099775217237054611740284288791400960275620031408945715817069938803892\
53552579808875775798166991692922323308390575632344216363091419907881337252648\
082017294074924850238881034603922015537947667244447593073077654`190.620297929\
03283 + 0.0005021394795055246759010580844023691067216598489030288936203116389\
74884160486541820585863395368920780462945774287089878580653332168710140904970\
66519737247486461798026013746076924687030601187040958988672237875927`190.7926\
9708934538*I)*u^9*Log[9/u] - (0.000081392857126146527009412498452553144263227\
69460772274534419106345935543250648511392677721462391778141355221905644960218\
76405605566818687488642787389176012748730867899530729589004364956583357898287\
9048649205115`190.7799824418027 - 0.00014249639006874998862955744518205281479\
21168129907544120955041048906044299000900084964055536378824888241504810905951\
04116163806838391222219967096931533109877972175832221928229000912004881489279\
24089226813664184`190.7909904774143*I)*GaugeXi*u^9*Log[9/u] - 
  (0.001320727656253749142331060816490300556459454064269100791706716392912281\
02257717096281800486541697918222935779358643828129301146762602462794010066115\
992287655193647666849368767646902125792395172172078030777369114`190.789439487\
8752 - 0.00103851630608260468792485910371165806382972978992467757056752185752\
52611447999488033210003478541227965563377386510859352468283916990052603327384\
0419914134691783717561373206663724947869981435799145932010667506182`190.78502\
012897673*I)*GaugeXi^2*u^9*Log[9/u] - 
  (0.000084149616160234701365077681213692712527589971851577623986132455406707\
28167019677794341176709730239690410231544111588437287224661031772979571218540\
458995262124980725339508440377185392735136848440111715605796466`190.787458922\
25922 - 0.0000856190390908696312097954031066578633919324841478783969640938543\
64350709073185183638602214063530536971910307916615249912235846988115283014859\
35196773765940119128213506705352726437898020195213129813983847081323`190.7877\
7220694013*I)*GaugeXi^3*u^9*Log[9/u] - 
  (0.000498621602106709898021500543788635197944996831196309567487619171236396\
35072318592117636732806614224244470046376411375733686036045274959722979920328\
70627605523715830012929474818883356537756798124940887851669425`191.4737836654\
883 - 0.000708150515852582075678065481819489923183997962471665920469339411704\
16981743146847546891424784416856016479270504601201742774243425610709498963712\
341053943003646616508457189720099646296930157202303588908833724803`191.480347\
12172753*I)*u^10*Log[9/u] + (0.0000212506538549535159630849901428615308880044\
12208138255628707388538612543724707724410810739193213498042124271011332921396\
10414869283207192910713119448766670192139368705040533207613872716535105543095\
061281890554`191.46200973137744 - 0.00004530954586789603105294961176135848330\
14367705088894945647842052352502862932647171637968701995211027962158172478567\
47624946422006421306579306096670052622798785171477025759461670828729463463592\
33842107052341759`191.46683800220276*I)*GaugeXi*u^10*Log[9/u] + 
  (0.000460875952534021619300369100369039992498797857568478809776056009880297\
36463855451783573612445556184690181758131802352651064098590578190571493391690\
162216570867816755191261915203694686536428927975915579246912326`191.480702806\
34047 - 0.0003018516922352132630677114724753188423686550182953417939413565307\
27906961246968160741590279048163352063310970436859150731124513777104796472661\
26743731956903411820598932211970171714755475449492630195586927875109`191.4726\
6711609993*I)*GaugeXi^2*u^10*Log[9/u] + 
  (0.000031256870210916357076475999468881998975694757039337346316422233799978\
97704048060592987027512302106014833624069487420284369618388645061076543782904\
012276235382272566128724015504285193127845606974860615409908811`191.479150438\
29113 - 0.0000267468681132161584991974017580315911028907811328196324897116686\
03086192454137776085286898364440982722510384628564848167106012984546046812430\
37732814221476864512805064275762070233937719136817041998682881186027`191.4763\
1184756614*I)*GaugeXi^3*u^10*Log[9/u] + 
  (0.000295664536451525112558526148382190710490787481845537352717897374820136\
66060103060984713776355913483429638639486036429768285981101136125105329081547\
85365865278357150120270966619973946494876536532244416585377626`192.3833693388\
5006 - 0.00038914342888381015308236182324411018132930000696454863398091740482\
97699038767039428873562364725575863220969622407283185904615838447818673737721\
4288720573590563932511917397878310890374966906836441899026500882897`192.50267\
980405337*I)*u^11*Log[9/u] + (3.767965097152192874214895570440775202955693294\
39859975473457040214652616499618428525083688658466220879519770661794681183107\
09709569064930568636550942401254886837122919911414401512651575774322229509459\
1786828`192.2590853432242*^-6 + 7.3863484625004174464256851156245141890886480\
62591851287483437645813565875877342643160870342190547126860118655885590535387\
58710490907968390734066916775943720555953280297156151254586991290385769062968\
006948916`192.5488369026047*^-6*I)*GaugeXi*u^11*Log[9/u] - 
  (0.000146015741956429515181784464883040399512440172768815854989260908504926\
94173140478202071905048462483366435424613979560381460988072222447185267926504\
039713580837804816039235723789749652110012524165761064898743306`192.544068177\
6118 - 0.00008044856498018161986184849924534209961879145532410451993786143985\
96166436053413252710829122608370135954954723063565172461043248629370826763784\
8820696122181694839302665828621724632202903215847778885187935564813`192.28518\
679969352*I)*GaugeXi^2*u^11*Log[9/u] - 
  (0.000010525722165088504609467591787680050333252413475304199327971601909234\
70875705939578354114345356939451486742095846446019915897432192066262980086894\
277890786399908994965268585465129088835704722363490414672205868`192.507389661\
63985 - 7.7593060802170663662498933835257275969549304513160547464097467410035\
94429039400157173411427181452849274706062251106140433527992491951363851492982\
22580061423715050324225415743378141621123957733156923411966812`192.3749606431\
17*^-6*I)*GaugeXi^3*u^11*Log[9/u] - (0.00010005585561654544450222965326775853\
76574645689040175907959136391795429366808683877957346486867094796450040957571\
69773951975109841502355000806931365031013652631705943316206355616915884442604\
91224802911011098676`192.09153552348957 - 0.000092106933638756225796819582939\
63606321173050725055848611256231670702111715491582427074081627341283063975338\
17859543233003382576778361211105870601193976606144019380465992515770490425706\
14587253248095424554758`192.05558533765935*I)*u^12*Log[9/u] - 
  (4.461719137641600857625894359132732618960124625606894235741194645653525958\
35051176144240207469990725549402052616000860958025494469616536166899811708297\
802501908501776902573982159592194205646074725834345299631`192.22454539460648*^\
-6 - 1.5829612167545081468728314287208028993368094551666173282904730634085983\
16945577213156646746654190715351361710193483691836023341438265811752914472604\
9440164685184178501802533291181498695796603117633088460937`190.77157944088694\
*^-7*I)*GaugeXi*u^12*Log[9/u] + (0.000042731669740696732702598345680857186409\
28434929247893214849090124195365741216599374019703479643523852189214182644514\
64866385560653813950896201117148533202342846599824901859728041041981800643226\
2318385143861947`192.1819690577331 - 0.00001995825256615029261530904638352184\
74336674892135767421841840370327892852771534013395130360027692769354706605352\
03646588631473900838383667922795076692356398095683168080593073610601550891085\
48493009872947983059`191.8513417087212*I)*GaugeXi^2*u^12*Log[9/u] + 
  (3.268648251727234603956322125541425622636717902538423054118718788131601160\
13410851237591033832355888941790917570740638135166678333051690128290903372806\
798858655226697286541558991572582768910079955160013798603`192.14916211003242*^\
-6 - 2.1102767821916005134881833962351144685685368532485846016705970959575036\
44511634323743587860355076189803350471430092989865828532623276917765454284826\
51133505533455132874649728394676453413412528013814008901617`191.95913334331274\
*^-6*I)*GaugeXi^3*u^12*Log[9/u] + (0.0000206702855404665353696071906283585505\
85570882627949674856420746757515533376797799243266262064611786841409670577683\
26794028182185799097796644350626238456476454648435325295622262473826491231689\
583654741274674259`191.13662552602344 - 3.94767958399731488082637730624217669\
14631591184168708736672744640721431660088565939505082867850267515453961024521\
82709450175189103052921099485014036838085884031312360362255873931185088462721\
3002598732297132`189.41762094561835*^-7*I)*u^13*Log[9/u] + 
  (1.821564930138482036101240779567820078248982823958854247055760589221135158\
20150364941018957031459340749147546265641975457836686974331541949385550657817\
802230321802337976931674161140687503956404836117643820678`191.1266947011522*^\
-6 - 3.9564809222391095820238192606035658569044609465041907166894453984702153\
49875690808243699142819108497530926389502066438554116588690444032416048637515\
0304350299086485985019244577285550804285274326722920739055`190.4635591207061*^\
-7*I)*GaugeXi*u^13*Log[9/u] - (0.00001168183509740673000428849661229244811024\
26213633193576858020698206560270450136046861679236998284863936381526224243991\
57292898062552725100940502755283399189680119303056740263852379602048384982988\
5868814842522`191.10418163972813 - 4.6956333707653155398634609914641779046788\
04742343828138681373395291890941882574078353311826052140711965684271750651826\
04576190518162876256182704682081074765906191989548934730038110461788471320627\
047244640101`190.70836474873767*^-6*I)*GaugeXi^2*u^13*Log[9/u] - 
  (9.458706442122381195563069271946692962763827313346229210020080207126738013\
01323816065010409734236795365224020240368442588572949594987024065650311237484\
67488238791774839145054351650919985455359432668347298522`191.07494337013267*^\
-7 - 5.4253163779593250600876652695835282492166063797164128651050229461526566\
87534752753954014016924353860675138614430516644259788319815388606319886298048\
6984708501117314738035699242438520485874891515090398395968`190.83353669229564\
*^-7*I)*GaugeXi^3*u^13*Log[9/u] - (1.0979526179131994008080789083706679803536\
20021174740542225273807619771808611324634105003012914559553884805666951424549\
63996749948202327412082106041291550027987481956541214421933382174929265076531\
822520128019`189.4151629645895*^-6 + 7.74348879557459274130833351874928290423\
95966644417630186885328906643949788324065334016893735123621367367583474949579\
24489283191298888522649065611869069200645258064399995898696800606649818886586\
91400604181045`190.26351604031257*^-6*I)*u^14*Log[9/u] - 
  (5.215676846637916194787595214169323556042779877967228287831198576182085196\
21938482044936517235861888074599958902014179033701054793750903739952712945869\
2441018642361612084196456120798578872640544891092724045`190.26194963079354*^-7 \
- 8.6476078534430903337460983426741316699616812626151278128019180342594135252\
51102889975428089305467604168429897273287729179219734339068592891200417471967\
749602137171538732928843075867153807242931697192067759`189.48153494255655*^-8*
     I)*GaugeXi*u^14*Log[9/u] + (3.005028891076747113368563214410775237293454\
40109100007781601674867445034393868064550055504634871840224373297569066785914\
85934021684553038575825746323512533373608618294825788256540736809494076530730\
2477361952`190.24201532059243*^-6 - 1.067861152038845617439197058186110409209\
47471992029745404864634729404119196894424547533774249891407338114304353459104\
46811770478294832043365344145569754915078876512695460147185951301117941459246\
8955499195077`189.79268145632312*^-6*I)*GaugeXi^2*u^14*Log[9/u] + 
  (2.567141607904424574617645726397348034531003071240613981353566860623359865\
11828081641521152474537281572908563194180909997541695350203985379232332500666\
06554132977168409160329059852007127496946850220126807418`190.2164096292316*^-7 \
- 1.3270805826773551656526711139094998925299327869876524838320892168929290650\
50027783226838550990895158655452736049800190163255505908906484977011789359099\
0152706518555132168195332830395949063793803386360145373`189.9298570982692*^-7*
     I)*GaugeXi^3*u^14*Log[9/u] - (1.0594851456189058496293866513613775936184\
29674739906739307539250682559528105843192261088260693321482240624325978816294\
42234794180049425610025385851225041355248825305203463912298537552543125877002\
980232407731`189.89147246059287*^-6 - 2.7379575687280679720843864123518232618\
97972046068500290525878462107057420986216342453548580886588571072287218781448\
91104068426247685616595381543311770948333980064383220282958715548649951707863\
410812421752442`190.28988080211695*^-6*I)*u^15*Log[9/u] + 
  (1.315147902938560242328534171247406982985638778628380639061431312142737461\
63002859660058274834148329134929916091610937121256662863074871668948038482409\
390194446121264324138231538199408187285272376235682192`190.33344950571083*^-7 \
- 7.2257952417017358418928085348532760948032043556135513649610365272231427273\
92642900895770121212641955950575878820006521804462574038595193570854196714553\
69700043018136059490053648682479776744702782090315775`189.07336055966414*^-9*
     I)*GaugeXi*u^15*Log[9/u] - (7.312126829520344194260005067938365909152249\
88666758045864375624477744445874991704142125063563851720728902068135182897943\
39880712248255786397867513249084046394830404146198336308980947590498681866826\
198510474`190.31229140480968*^-7 - 2.3769391474928968007083337117726474685722\
98945246261284960197964057046546884711369112053235875239413123570148290322659\
02613198956203614968381516312688245107767467108191436721920443323171385416249\
64301574596`189.82426575254868*^-7*I)*GaugeXi^2*u^15*Log[9/u] - 
  (6.563038042071286312094679645296317875685057345772461651813485407971495627\
76633851774309166724516622361730209392644497979321073246598804469113471350732\
3917379104086225671431119956496040976882332599560511309`190.29037066086522*^-8 \
- 3.1000432591919216890634941645253562086702977651711941873630700910277252751\
25609333557534841001784996196975799561997736096029509810620234557730112276977\
012186321141952738295112628828151499497701497520936948`189.96463349343958*^-8*
     I)*GaugeXi^3*u^15*Log[9/u] + (4.5724592567647992500876895661407717278720\
42230018436678651283433582100536910984767163840760661612569075173548417564940\
27712116073170774107081105426602905930475834244793102652482667672624938475980\
50184744688`189.34458306556166*^-7 - 2.81758066510273346671705641381630370992\
49084461545952796382260986920153580035342059392006755369022973172934778851992\
95849369447448023473883119786667904535525955629569843123365994866695161124213\
3127103339202`189.13430957961214*^-7*I)*u^16*Log[9/u] - 
  (3.634494696172547845355788710740738448748788413485457825399056016436835226\
87985092495384379373439315816383709620714085815059500509476092359545227749925\
9099839024819894399879842883322409050437724080470905499`189.41146994555092*^-8 \
- 4.2919105444225820711628433960381827626529857390675797015350495755785337497\
81046833209573163196414436950936912404620370813666155290739263857527155079479\
48350828995691498179196557069414714265367572819674798`188.48367656758492*^-9*
     I)*GaugeXi*u^16*Log[9/u] + (1.690901583816538966081199474520928450750949\
61839160588009308276354001731163051657963747566080202274978087039440007954511\
29545205832135994602134162788771571925809773206358855298303956672045580481024\
45346328`189.3950102957331*^-7 - 5.178389491699152345462412606856663810549615\
71345185714902916133984811725030365931565910968087452381321627875035107343425\
91248173112396624084085668214842599940292353869168802841817612013587071987731\
1470259`188.8810866775197*^-8*I)*GaugeXi^2*u^16*Log[9/u] + 
  (1.585928971880705619930145005099159201990662630304057167095171301190252671\
66939692253850954442756535620506732049512230342390948529269130619405132698618\
7780154877979808618039344939655424957798195725785370547`189.37663332283458*^-8 \
- 6.9199106724094267372666024000046704173453482722931365230805206993672882423\
64816171881248206457990771314633334378580116081894725774280029264949484704377\
0250508682151289418419092561540765135779787696311629`189.01645007820488*^-9*
     I)*GaugeXi^3*u^16*Log[9/u] - (6.4078404216980038608303839873974522080828\
48236613919744557501660202940264984799455608848866710549430376593872235376835\
07591014836620435623067350758450051114773363447457610416479933601888410334977\
2368199503`188.09255600439622*^-8 + 1.427521254251818419524872353107749822212\
23615093123525678673998174244815030061564066613672290149638403099397872623571\
06712584648322298985594688779379207026873333931340860590125842045552604425751\
055356249801`188.4404268998244*^-7*I)*u^17*Log[9/u] + 
  (1.157771400149051756637404732432390654390155301207328308707577306178848442\
60495092393781557402741258294021883753969621842105804930713049523023290767375\
8210270933215565095497805262935295167442158068852048851`188.45098068297852*^-8 \
- 4.4009576194393438394226872050703964134888068820133981181813327955810051345\
21548405809213034695677258807630245919005956449919434424534002713452774941917\
54351252222511526581447534240784933028349595859809587`188.03090505216827*^-9*
     I)*GaugeXi*u^17*Log[9/u] - (3.733070837875219546388522282762785825197359\
58955730674334549055925887791565974483323341277566546598373964714142812116583\
13661939127341905128451998897663236456745583491353262549795658001786919833697\
25346955`188.46246095944343*^-8 - 1.09193118634980953743946171500362754426175\
81668080119146504335941680934448167319949796534812663466501327580468630201573\
29294801614009968446965138753155294500602032850326939362642909475062883873429\
031654856`187.9285899983033*^-8*I)*GaugeXi^2*u^17*Log[9/u] - 
  (3.633592627236827965054922502185144381401117248064342638369864696542488829\
65316075716401560694596378369535162506841351588592254775277797073217981003439\
005214898652700227176982157453413992880192420050026518`188.44723222638228*^-9 \
- 1.4733835910399245054225811937835446072430161396143026114851858037123296197\
37331677798450936752610552448317064271457474873742771907518295314914392604982\
65904972264459525320285918946587561582598569633741767`188.05521181955507*^-9*
     I)*GaugeXi^3*u^17*Log[9/u] - (2.6272399415784183749515391913608242566084\
25525049952342071146397112691966998574023830237053701666015827205175873916582\
27020544839222308824342233862092769307726792822036773140793793371012844647173\
5263972942`187.94413549327777*^-8 - 7.687476929333911473762310571845825062054\
90008577344124729635540420157388381319772953794728680311906645391995717395952\
61771192133234866895652422069093809908576554684785255343843094574206887332794\
22110166997`188.37557745100435*^-8*I)*u^18*Log[9/u] - 
  (3.592559091575801554483384566227907661905314174686168593822533988472151793\
80314887714683595966745532034343949911002318588874432585273347739587317962393\
0122945848482130855545344006691595171964221291543396`188.36780820962812*^-9 - 
    2.15232885083515257832644042170337831148424110518131573746385280967769706\
85333363414780951359655517544625765491437748779148176290868830563250981141175\
7854847893552522732155475935546165844182966136541858807`188.1453129165605*^-9*
     I)*GaugeXi*u^18*Log[9/u] + (7.899489606668296176314073660101410064813865\
30933323490368116999990681254428697145898789976877838771075813883500626326945\
90470013790846201130153603569500989152243657081693669771463762641726292997942\
9107008`188.41820670676935*^-9 - 2.198516568250680204912162888108406247525224\
30413240544150376176410000082513214581009680362642878803776435368958063462919\
10274972733163944643346252662590814905566970936778780605733302630826215624224\
1578396`187.8627374175974*^-9*I)*GaugeXi^2*u^18*Log[9/u] + 
  (7.916026969682809826997026035933123673299545588595857211634245565062139516\
04370193910817728541380836735661272875489763268389263596331780379437696319961\
9289057399027784923007089838338235538324897118176372`188.40554892131345*^-10 \
- 2.9843535671081546452388346328839967244590989483869162140962298072867417312\
29557455887856794792026834005624318375501506053964337868030112832211568767269\
488542029481170854479255235678406023083799628452548`187.98189193042649*^-10*
     I)*GaugeXi^3*u^18*Log[9/u] + (1.9096078028775852749400184837556482075186\
63253012666714208459252860044415369362552680099431887385431673530530827434044\
92917711167505436279045632357143374384919399685341455936223188766093526967918\
5026179225`187.65257281404087*^-8 - 1.547837196025625796586346646777212203031\
44462216118287993857176935714767064702550544473938994698592743031982395228536\
15408586541230687041391059693603623016389313953317251289417773442219568449749\
7789372014`187.55392593883408*^-8*I)*u^19*Log[9/u] + 
  (9.280781112039705646827977632536428075015908212890789809115812905703385653\
84982499503246837832685172114453968794084618610885824712967252984942340602460\
49521651732711893630216524039101917076273875792420246`187.68444850679256*^-10 \
- 6.0912625705462114047236151823586434968525944895981848965192041898621188337\
28146904461361843685253922469730581414039123858314149331624993928526101655058\
8581840738958410380017822520027727163914490174567674`187.50086120221096*^-10*
     I)*GaugeXi*u^19*Log[9/u] - (1.605294433519869616790098370929165389053267\
46736920785965056198992523180715574840606469574784151759768613860375340035078\
01095780324474549569104800319815400413581635769340848207836184348034097006052\
055657`187.74784062017577*^-9 - 4.2022959242537352434991266223156658903326780\
83471796683793659478511260661288988500584188753719879698478793129950279042054\
42077388266526619145346674000116401823225120671517487833638105344012021477836\
04715`187.16577255244522*^-10*I)*GaugeXi^2*u^19*Log[9/u] - 
  (1.643687038249791389507111068900326631767106556333507110385906449974586979\
44763865240800062015686952529269348502627267672611559613367061186857032149907\
31721361869850628101767706275574612570488959536804715`187.73724357780208*^-10 \
- 5.7403535727545092629031485567462169387220394025843486764393309578496483604\
39029085254445759135758631818832040204812736584387408260700322114863296965948\
869374275316047739109016340271070502872593307177232`187.28036309064714*^-11*
     I)*GaugeXi^3*u^19*Log[9/u] - (5.2193100617324893993119098757644178743193\
04125042826528761429944407195097933840430741630751818760124540841073222386878\
40228333269536671990803458630525646098264424070939514534647815034594920870038\
89620648`186.615542237875*^-9 + 1.1219954282661766193851239934895121090759102\
10696682420666158254949063987631313512302987846773124249244582382790455462578\
61478271196108469122086055001293912700207073589007826496368061332478355692790\
631312`185.94792022759995*^-9*I)*u^20*Log[9/u] - 
  (1.801804806584072560363075091276131926047788886070906994079758935522210345\
97908670526304557672111905735933236890705257228219372822203577861603648354968\
10784200204714344157437784549704792426483615919099304`186.58241612057952*^-10 \
- 8.4248650486456497087632587755735836841916653226523914402287868601525644045\
27731756274024723015667458711568219980750298248188679769280972771511223670057\
115833152284956005938701909636263524291203875297281`186.2522713324237*^-11*I)*
   GaugeXi*u^20*Log[9/u] + (3.12915896761648176842054024476186879263495855441\
67436929022650963081914462570048467146003248914345159413191461392203485376079\
14855529735810204614752736425943998631098141015112081699241720950832241650621\
4`186.61262039789898*^-10 - 7.68937230240401806453801970170309944648528850389\
46132569635050565929438917234724243460459660476070074469798399383408946038156\
53430149558500436956819306428444671754246512134053536654115461599269055706045`\
186.0030836601441*^-11*I)*GaugeXi^2*u^20*Log[9/u] + 
  (3.257779343207867556752746105698092264845371366338664386154643350912254515\
32067212769191864065858862832759090948932461669204831442670496300232536861827\
4589144938621478014334734195508892485517278348943017`186.6039220549785*^-11 - 
    1.04920252362869659761418849412664566379227880406585008020440365820316366\
96791501873782005829983761172253162072575194699915042309073805075011758775188\
36006266451597207874320728892895270969103995841801061`186.1118597162818*^-11*
     I)*GaugeXi^3*u^20*Log[9/u] + (3.1912068196676004457574731972459290776039\
23169936955536904095703641169631141235366679419904550026850633182284621745207\
21996667505871590644641902159194368543179838797775396651872558536278879244550\
6609553`184.0900362981914*^-11 + 1.809196302368365675575259122359911665670295\
25686594046109284715744269050754884556152993625905790076295999325853486452433\
76037160561337559472860766405818880941047236947134871969586487268912068120954\
7913802`185.84356703825793*^-9*I)*u^21*Log[9/u] + 
  (2.292573425741689760463056023223639091704669364883957095495269349050926597\
79160552479336152188732713861734298379014773965852170396810579446003312687674\
8890655049792139244518535941298608703952343077637611`185.8167552339355*^-11 + 
    8.32211679263069081520836503951454047519180935068863021616468477350390697\
75121837123733716495845685398607258516298071729381925882574740086750230709741\
5161741139459398880907538906879616507152325493394128`185.37232416284075*^-12*
     I)*GaugeXi*u^21*Log[9/u] - (5.829651522254228628981018203576557085275898\
17948526230402674752350315239309414657868372483802967724462629001813758270795\
49307482454805626673780739044866668546932982549519643299534298313852861464001\
08163`185.83190266715516*^-11 - 1.3735433600863160447383682135110116265167505\
32458796000093052803690167732762418369127562367392280403950510657274449818739\
08035919315076904177976992334636757580632224263597988660502209733091526188093\
3245`185.20410244614538*^-11*I)*GaugeXi^2*u^21*Log[9/u] - 
  (6.166779092437113075623570455433824250072001013823230635481519751159532802\
75124746029359904720725899145627039504835673419566610658604853744648215405027\
437798982368357052713890563753695470787987862507042`185.82533334786135*^-12 - 
    1.82867438144109774071682295458949654508504417684050437891484802990110307\
13095926556952295151906999199456079564339429856227682367898101871234786943184\
9093942782550533585699333475253060274368081296345793`185.29741133728345*^-12*
     I)*GaugeXi^3*u^21*Log[9/u] + (5.7558215330928742153426821527376521358732\
21040922854923536437205199769053610246025013824148428968113060985332527190094\
73912211423079312698909870973559378543079407900668185505682540630602202539264\
53355104`184.9914407810932*^-10 - 5.87960612615885057186378033360926478532720\
21542890213802616699932205205317710571349896352813543742067940714721900225636\
25946648340293222778700166446271339094181522153067029650118937739414134697814\
2008656`185.00068169523342*^-10*I)*u^22*Log[9/u] - 
  (1.472449443596250189629850568901296695351111078495686737912675349721651516\
31478996791118412420617520630184575636538526158152431523031639429874263583124\
072474235761992635120063589939510016395669826017743`184.49040799188236*^-12 + 
    6.50752147993932288192689130436967591148589664232185021840750980980503030\
27685078993053918539877492122547277020341417834192050518693164203579705000702\
5512710965277807253600010171938284560144629841306985`185.13136415231165*^-12*
     I)*GaugeXi*u^22*Log[9/u] + (1.035099861273875437201474078825624234848400\
05617167229954369033250911549713684916378362724572350911107431019625662573527\
76831245657365518674392689704094431021596569360020358169411531728104079101695\
61438`185.13503982110902*^-11 - 2.4231611673189137315373353020626161929749388\
87153738713096111946618329730203019909895504284139281188480708608605912948038\
02973917878237352233276875189751451129496159862875812486724776332192031355868\
292`184.504439871267*^-12*I)*GaugeXi^2*u^22*Log[9/u] + 
  (1.115036158415337257455271749604822391799296375809745079465642255152523880\
33983118432334505771990965911755571422777600661281092579634982564163120172384\
063665946735056146616166712715188691862597036271094`185.13091818337008*^-12 - 
    3.05395197579388661702968503727015892678847714244966035106397003223305343\
41836690445066935038361329689931045333784545996938220386233013097238607596296\
952221616693019032014389500212811382134878462761079`184.5684914358252*^-13*I)*
   GaugeXi^3*u^22*Log[9/u] - (2.419028252342367616078907338516800137778241339\
96445900532055914438836547136830225480576160694325611325836325027707598024210\
14538763671423386342560327028225986365597042024207221624329693792427946468726\
304`184.12752240201303*^-10 - 6.453892993225544881525679853945026451380355165\
33254636721647230872040120162998363114366146149364347216058454108082055950323\
71232682157012664075842956797945754230921440693997494866481892965619168698875\
16`183.55370322184686*^-11*I)*u^23*Log[9/u] + 
  (3.125283218900299086963527511530933128627322224589700966120549960489972472\
91171582063899294973784601908329956072923936098602364026320644323857126323955\
59793313514980181746824646790566190522708981094313`183.68196006396633*^-13 + 
    8.46517416064198747911787270760357263933392319624549057516390330360503930\
15223012849637667378865511565281875589167560160858861603125582858781359358665\
395656339969691183913592978076903884487424619120902`184.11021735124714*^-13*
     I)*GaugeXi*u^23*Log[9/u] - (1.757858998997987524143923746509993817304426\
80614125534927970161036306140567449707250112343102339968968169047068458525726\
56588684551788790195648361692052014466546902108064440333751772670803361672139\
9446`184.1308416514866*^-12 - 4.119971190692986099562248994426477400796481384\
41360916356921833930674348002570818039750210575091482441638071985126177467697\
64502395709866539857377235088077887557747637302171807864474650888595216914847`\
183.50075179408245*^-13*I)*GaugeXi^2*u^23*Log[9/u] - 
  (1.927590079764450677672770607297563674148711144092452785094785864861196441\
06489435799589154347787643427249624832974673457179252939967749721677872134125\
70580521478679059198168996849974065827861045405257`184.1288802787452*^-13 - 
    4.89559062518528694590936722091461062871536201321111571693535824702195042\
38052945008932165443827348299105780164254688218743479632325499146316765459434\
18395901141512970421688643654458378164129529037877`183.53367069064373*^-14*I)*
   GaugeXi^3*u^23*Log[9/u] + (3.771694159977633706867716518265114407438312543\
86199342989198086940174991168192092528104582489981626688094223829591896664255\
99727734455503917205120833720650008202974841693690831168066673749212521856139\
54`183.60371052534344*^-11 + 2.6338886281130677319707089985350312294197741475\
81921752989124110654804039768166423337772036674524335780502132697519374328300\
71507624888131003575674394169561421413778991753242680908621860906935236199759`\
183.44777146324049*^-11*I)*u^24*Log[9/u] - 
  (2.738782732891563713936311242810983833012401173320753651310133782198968964\
77825387283947851340137510689108544502445056963066928862985767524567073499670\
40021690209696696898729008358334944564372223757965`183.48821230243684*^-13 - 
    3.39014561249524450895744507187599844737770489940331591566584125840642941\
44288522579937346092905710386214612791097608972050714025751913242612880380498\
730665807648699207256521054210400754796988601132887`183.57631997705184*^-13*
     I)*GaugeXi*u^24*Log[9/u] + (2.896447007706781204489345445740999459347859\
06266038352147031062570511738738694614248754735133758076098145065346459381480\
60031996369917408361638767971954801844777819071325148274404354506312865298374\
837`183.67996444723101*^-13 - 6.287510039211715642900078395967977189818523811\
55244975582702809410354434668530642612146599197003363490150187565766872271810\
8684229245851918607315266468294523731685952548317927134376758193077655605349`\
183.01657755150865*^-14*I)*GaugeXi^2*u^24*Log[9/u] + 
  (3.196166389396818792629157231899724252056750808062459650974236621972447808\
69268620756645760120282665309080883978542496291926887679783894460176234765151\
0904268912344752214606588961047205279712109840617`183.67838596996572*^-14 - 
    7.47941852359013940962943874110617450743877573948751324499929363695414489\
22932236236717896174267154786527932952354812075493187469526958050001503988540\
2063671993352017260690912451667205727263676691245`183.04762442536568*^-15*I)*
   GaugeXi^3*u^24*Log[9/u] + (9.002021049352510148814341603073138201370800413\
37683396727848846004110066234217334254878782616057092918091489827074434917320\
27470902521934713939216242524028105553625786856611227407942945435952769954454\
7`182.95794058370203*^-12 - 1.49781082322523704297979683142269049720024775387\
66396653582904660827826753807316955925970735755712116941499545321163408626371\
99665902503968265459564818517068553358560575383692313934747448043958276360143`\
183.17905752407768*^-11*I)*u^25*Log[9/u] + 
  (1.092920431134990370748035915541763150544773883367285688748744385809509830\
74692012545588875507707318479204920963159352438950073897251874138955976796268\
47222809966061415386487215576712725267300842623996`182.95180686301134*^-13 - 
    1.85358661413281842766012367106273101693945862587022272198729658566727831\
79015793136597168864335898265456206481404703448732687817635754247619329553321\
98321557292419984165985973183379944777219331620939`183.17661973941304*^-13*I)*
   GaugeXi*u^25*Log[9/u] - (4.72145303510323251159284355575540892396018465301\
46119883433271827976280163541668984649172261460923043793060091583541546460795\
56994273665045815232088531456978975356745219984105833779116272662680414207`18\
3.24028969547373*^-14 - 7.721374674670702282083779399947678656062513526118977\
74334823310006817170650534014646120233459748223174233545119630465100870816748\
340779971232185227354605371671513749310021483223768882425512844858665`182.453\
90864823509*^-15*I)*GaugeXi^2*u^25*Log[9/u] - 
  (5.113426607041726751951754283042026315283745974175882762089515301635007754\
11721467398486089924916946386059398464305771955962452438883185459888050428788\
140504687874480050944667148032178808607136931053`183.23673203555165*^-15 - 
    1.06900059939372556264000181914806461320973791927299472159948979705383052\
37281681356952212649047555037837881351774460564773474186584256706305458411020\
8977957599442702128798771991884894315970317464263`182.55699795736632*^-15*I)*
   GaugeXi^3*u^25*Log[9/u] - (6.627779421108360677259389094721822904880489254\
99007423473242029824403640758492126869469207726407868526470662956464590064039\
61270784349460241185791824798656541448589898712950379661318453137811201323472\
3`182.32647318846372*^-12 - 2.98654707597690783642412727767241991473451313961\
31155789846635587265654155855858784664259764349082456033601128807224956896528\
0015009946386526551129222483860552453672862616835193635344841355172985978235`\
181.98027450699587*^-12*I)*u^26*Log[9/u] - 
  (2.103902050191017571344717191127718601987534286643755081254905672996956090\
33178255269063852046698908866496448907771119156841417193091920248430562487149\
2572654270913310376328457851081067662134721471294`182.09787323888187*^-14 - 
    3.29133620396125298415131724461890973290754040319309639406217218179441532\
55161523743405028228871138293026674908864351548084730598483042960835666611065\
93412194488490115544263478757165585059863638915321`182.287554968381*^-14*I)*
   GaugeXi*u^26*Log[9/u] + (7.61298407637340308221670122741295028504745468992\
41866259437149234192184929337950444504422270092776871155596911028505048424786\
833927767128994522625752516165730105057055250984937533238572074538447337`182.\
36486593443024*^-15 - 6.84629430639998481325643703244516627587876692396455415\
32711640373547610813083066716056638796647490745031657672513577882116776240068\
233290417485687159520870262902149825103742151589692072879514256971`181.318766\
57754506*^-16*I)*GaugeXi^2*u^26*Log[9/u] + 
  (7.938826636795333549434309173535984563602173530866262543476667877311500040\
90167131260148365131066311477668763410431139618487146836481587797843534297015\
36665391523204850008909232921490358993043187955`182.3599763985261*^-16 - 
    1.39876616790414418199877609096796124887292841008963622974682940277653008\
99283759605879302138613597163668889506238839167170917710221529538709342979654\
310512924568194867325883451080101600030224470093`181.60596519977403*^-16*I)*
   GaugeXi^3*u^26*Log[9/u] + (1.342757659178178504533038324218624355855514518\
25582504710448263295326799076441432532075266828138001713148134304463135957937\
66268350938476842359593395327591152715264773343668433301735165467875060379202\
9`181.21720700710168*^-12 + 3.31706266041450355665873235640117894207992355264\
18575281114419687124499769508558198677987635017729480951101233083400236133171\
381302433193425236580393730562991801314805051812394843331906810306252253028`1\
80.60996304436657*^-13*I)*u^27*Log[9/u] - 
  (3.043619339574730798927183842029698700328676570051889306534022621981183319\
93465122722474014616628593907182822329048192004711859753399968669046261229168\
40028205947473001884094858094581985952778893822`180.119009034936*^-16 - 
    3.91872921752155997186251379557831454750630517686502763317849672392620564\
99737355304513376061920951318634389610762044524331390742426686404629654991755\
8253093505910468349067511119905993133452932840858`181.22404968196284*^-15*I)*
   GaugeXi*u^27*Log[9/u] - (1.15548869480798574837032006200050994093882142929\
54532449007413570864454226590005544381745637327552581330618903158424113388140\
8409225583340376339220850272470035937647944228486560462916101011804597435`181\
.22916595375494*^-15 - 7.4631354278722398403235974297399098076742524633370935\
25025351231241075761847190282574401564117496380918712459708915536999080353023\
902691017842269930594972823821273550829476714783627976354113390459`180.039321\
57552043*^-17*I)*GaugeXi^2*u^27*Log[9/u] - 
  (1.193672831460967146034748178911713472097434019348279085726555581460374401\
17373339726761883025446374167412064010690567711702222734227919746142355353158\
92854328270506004601550514912384331804569878783`181.22574787940147*^-16 - 
    1.69245890633669027542707094631111318701881682492566097615588403680176821\
89800078606936861201928411112712377598671395282194855020318698486643540725616\
90746757443776594283286639157001242351095367339`180.37738070278368*^-17*I)*
   GaugeXi^3*u^27*Log[9/u] + (2.366332347467498400395823791410477266708627331\
05714466315200181547562317139482818604379843588766666252629205090107247010965\
61558019643554734144514476246800855942059894162198354017695793414851733744772`\
180.7765760246606*^-13 - 4.27648704116715040856006309946280031303933329709130\
75048549044284547864027431311431128565080905180185170173590604940122378703570\
690246910270782567147611218459001819868960636223512553838581452000267748`181.\
03358744448812*^-13*I)*u^28*Log[9/u] + 
  (1.390539014817076070320271379337593243531860719717370977344873727165436587\
12123870620495565948801677730925393584851896955682534874905294922722095864125\
505470894845793060306572572065003143184124568573`180.63878143845494*^-15 - 
    3.69125913638359142027916231425027598053620616771083355136792183175962840\
55756250923816390093094013690179610710661557783322947683518934364136670646469\
2955614779524969351055531956929937766743865442584`181.05801303163489*^-15*I)*
   GaugeXi*u^28*Log[9/u] + (1.48189270464304398762461478515790581599933635720\
63620145652434535707627883046815873770912128457985258301760945019978505811429\
399528870165993971451591613903037541502574855860467899186616513004799178`181.\
08294681806035*^-16 - 2.98597873066504805804966053094054125489654656635811263\
52986255918835491515718331915698437446248477260894608108567269927776793041223\
42085549788026438430230020570359319468048545324433036158020954812`180.3872167\
6794302*^-17*I)*GaugeXi^2*u^28*Log[9/u] + 
  (1.707482059596700327614998876894622040897716970149738424082315791948081635\
64406247474939000706801339597538619961775016744597221439730350276932996688381\
2551508744289322848394636075347898653839401281`181.08820763427238*^-17 - 
    2.13903504109194141471299206718403950305113586341006155840352337647788288\
92344376054635858336144999117489685219831276185856083257647324332756606180977\
8484986462536318660202033460924753593679193821`180.18606938412302*^-18*I)*
   GaugeXi^3*u^28*Log[9/u] - (2.421281077631458882301936140198131714280591262\
79658481397743636918176541025017756292270099127686811613955323330223238749313\
82321593499700829252553883855901281794431701960227881157645360219336644585828`\
180.2435100134046*^-13 - 1.39959041843212611874711851688136957138811287872677\
51061549895455320565858199258313167566302280690574122107560790869221058549727\
431308650284141708235551576188692216655394142100302825575662172826892215`180.\
00546576603404*^-13*I)*u^29*Log[9/u] - 
  (3.536513756542825562573043274930585059841036901832105910568763524321168884\
36291646349610192941200147675064997929674358205896045635033272254734267521210\
11922379399504945879702844133622186163061122659`179.90342121028775*^-16 - 
    8.20908944557468842663242428339562525907457575832377813757772658086314145\
51310889589345266535091952893384421097857239610790146813433967732423699279247\
085806425904435039798683894030055704073016024538`180.26433896408048*^-16*I)*
   GaugeXi*u^29*Log[9/u] - (1.36382471453271377998870604628722286997030514240\
20758513755756488222315042806711062762380139809078303666763130767605766185434\
84060485570775500271695732740714238870501122572128563092691863277317001`180.2\
068046503657*^-17 - 1.0384976720070314017275624270191694317835770026553878122\
49784304344425414085546610858852077632618590916782486445258852394293594425092\
484943435694126067744546795485544654549565895327434488280558945`180.088451621\
44098*^-17*I)*GaugeXi^2*u^29*Log[9/u] - 
  (2.252117880920882133169365548366477572338460437584017154882508479660685389\
65103486546496134257141797805935711086116989993649529846864583098012501097923\
696085001066739740782298383071325928611195746`180.30112553229154*^-18 - 
    3.43129687918094913555902724575340940515842930803126919932946095533532920\
85269641153688521727720029950762141236181661181024349124952928589026949763641\
575764930584500385043951365035591255773017545`179.48399270883374*^-19*I)*
   GaugeXi^3*u^29*Log[9/u] + (7.332446218331492943554802762323335635444864751\
92271647447027684577467643461009364306137278771719253713709681787072110345619\
2321986923347200070133586127579653363144010785360184862488505113684065625013`\
178.71967206771373*^-14 - 1.6937093527713416552581689866508704628006438907197\
54604465876031829616417138794644721772557837496286217379240111274869422982546\
037012699329535473771876797065773234327720030250389814878483745448060308`178.\
08326206722788*^-14*I)*u^30*Log[9/u] - 
  (1.450855391521620025787033555892741674249796726603748991702080333404860001\
54923795636650101057961648233152882602152226662277039353647621952449922563184\
319505487681858989451293253332677706209027018`177.37503872456594*^-18 - 
    3.28944745611031914759863266271185772737320960501503486904929544913403315\
60307506160185989321084665201457805284601037159389407957201358516942611152592\
224538667698297432290582209048825572684993091`178.725696564658*^-17*I)*
   GaugeXi*u^30*Log[9/u] + (9.95527898386697367576045494689730896831307189677\
53689718510508114523503229376207129734826944526303585790069433096954997334843\
346781667555660221971322358055636271955250550956152376468197457672367`178.419\
31277676838*^-19 - 1.78097365538521027210660294113466641081576460336286658662\
07292259223701642086640796614588647851256487011933668657295324998733462114739\
5340869532775251159562992633201778060988954271622814972318508`178.67191683700\
756*^-18*I)*GaugeXi^2*u^30*Log[9/u] + 
  (2.704108927499198329840261134290569803609633140147743566634525621309261823\
20708232016967882457832824872213703833652101418203709109840590260865544354792\
31638054456312912045441519742347044816508608`178.720068598514*^-19 - 
    6.13265614531223601163194119246327415698268599283774223371786603315595396\
26750999966182218308610884126604660281002386408146685495806949965758048100736\
16158236100440009132527744580800453863048524`178.07569303126323*^-20*I)*
   GaugeXi^3*u^30*Log[9/u] - (6.578560519638150050319610803925332870333774392\
15145516893092232185588181896348465094728651513103452078838451120158164719432\
764004654910459921970371688319459932281060437930873896773004306101284844516`1\
78.86610892796915*^-15 + 4.85871211870658358666893459335339336619020157243205\
89350891957488055247608625104371647532627270386317872496471316644536992279313\
6562662072461590121769441551387553389334846556671037014901834427845701`178.73\
449922126593*^-15*I)*u^31*Log[9/u] + 
  (2.671819183409509698036149775505758858207289470019921774874590733853844399\
86355821732872083854538509827459638425724209621567402165741166857703269083926\
6561196538466067193064934811965282185731923917`178.49815905546583*^-17 - 
    7.27463761397490271449113993515636575245607269848130416485013608027469751\
84085341179958689404842985502464766335240071994107081499090680386109745432436\
400466233016880105356226335727937682192836519`178.92828597633957*^-17*I)*
   GaugeXi*u^31*Log[9/u] - (3.48784000216703731323897133096084686848572471098\
56961996888488087737062403404499174192638041301231665877931152290345133354648\
943354419282765218460979490236539964675505868203849656983989059303929`178.948\
73466280853*^-19 + 8.28032885372092463308728572540420195726871014542663206071\
89195695092320024793712300621508587690631484236213306540175843274065850215043\
08527893018142782418260995731979925746214148063114590271484`178.3242256936572\
*^-20*I)*GaugeXi^2*u^31*Log[9/u] - (3.304346060123088483701979786865089260177\
62008818382581606593385560909363255135146611695586989812015906810244058086618\
164413034753004030414305467198059217430538800673476328736809913109942891396`1\
78.9501307744313*^-20 - 7.358499417362075789600551759155264284122531925311195\
85612439340400333162762486105084970115286970659135866815187976391775012192219\
236457117827561923627881940233090681044632212869759493239299414`178.297834510\
09715*^-21*I)*GaugeXi^3*u^31*Log[9/u] - 
  (3.192572698619807328112453048988220558305122703256382483636959153042155395\
55906644282722964701030972857254080547610829763624408407829061154765173081309\
262722279041538700690477998505103414477431862333`178.1405614454613*^-15 - 
    2.64307374043012780645171763102926531761541780901205245829188061364252862\
34030188262314288964556920643935778316087784396659118073762194796302636697558\
8091762194684493789620991702246111536068657535367`178.05852992991788*^-15*I)*
   u^32*Log[9/u] - (7.8592032322526223186093394450024157962586528640932533221\
07479405286918896236991563918663882999502171962757194581379193258459499189654\
80950885796227725846135705157934401179347280810626674174007794`177.8240793008\
3247*^-18 - 1.963033791020324069100560295052304607437283283675990338863480640\
74809373552443047122022241316873981360539749919253376240436881609854706097908\
8446363930075491621539508362263354118887945067409571832`178.21671722616645*^-\
17*I)*GaugeXi*u^32*Log[9/u] + (1.61812154203680827317662967398013032148938357\
50334153474945481052099662182070062575987592948296492760302833360230732989146\
350089059030088474857371714083648053450334830604152312496523037190032868`178.\
15009361042416*^-19 + 1.26690254528902963991026775866769228212956660444069907\
13466556224027127257343809915773128332131084110349756348856689992153061698596\
439992189834128887712847031072442605193946338625437947616595599`178.043825679\
41272*^-19*I)*GaugeXi^2*u^32*Log[9/u] + 
  (5.490700601625373494349496713814039735778336795682666689830195053098829210\
64753187670279524229443995704288954476564063415709137915899852565626484302462\
913324665750271875038320118597346467485465`178.25257881855683*^-21 + 
    4.30803147565166001886221472979508441747779890654604123266954007765714888\
24341730399644722763753274840348876580029392382387868754382512777348044542173\
636371564693064029608909075972760564265362`177.14722992323752*^-22*I)*
   GaugeXi^3*u^32*Log[9/u] + (1.197106668042291866717833328397201134167026847\
93139879814525678364923380738848712461251081326976235556428454519371988890826\
719340182290511306346995556410274849885801996722005679739273377827111168582`1\
76.4046085570162*^-15 - 2.584416707202896798130475051484825317952522871236206\
16308013482232441399206585892538610956344456968378801959702127347971704360987\
763419819252095426142857812619422345975543150964975701716129261511`175.738838\
24704362*^-16*I)*u^33*Log[9/u] + (3.94261790730333495137171051448454210645501\
84900737243271806189814443240317437250705513752364479319804950984325382515624\
349450681796472453644624621091242733285088579565753786085365915570855480578`1\
76.23711720066618*^-19 - 4.43159400278976203969145424692234309072977100559054\
46635313874193008109566127494837917652575167538119390553434090334863285678652\
889253261879219998643082759640120627031469471281543897102260999229`176.287892\
47650414*^-19*I)*GaugeXi*u^33*Log[9/u] - 
  (3.858545449525000041189047987094397946020025627947678852595182196955431621\
13196085717960905325882130060917857008193564136844418353026109663244436008059\
4462723061002986575497379968942085515223891`176.32221446122077*^-20 + 
    2.80795021352495157898397704007254016423882058215464800665594018062809223\
95275290026646451231213498923820116250574457636507377239619443346109444533387\
51418815845739805509874770869481915322311407`176.1841802443318*^-20*I)*
   GaugeXi^2*u^33*Log[9/u] - (1.161378822950360093544356958755647482058836857\
39584116700441257197550869939965861297846016105904299951221152936852285938247\
541382425612662970882735825894011518397014520069284642862112531196561`176.387\
39246204366*^-21 + 4.23488171566527589174829488256946263127303380853336770197\
59011608934387210205533163999977366992661633482683059646570796597552085024311\
866457570412648085587382080779326870533960326315986947268`175.94925984394678*^\
-22*I)*GaugeXi^3*u^33*Log[9/u] + (7.75872552028273627029140640129445464400956\
81035815038956150872609179919432957975681147655440675747170648711679576340887\
74734335130845510790517924564698791426883150186561036662315910082151741781507`\
176.2800513838597*^-17 - 2.42069728207543903500111807385928564073017161726772\
51453844259194164283607665057657455092100429611841723613587624933524920668540\
972238936824273307650593066839774103153999406430647771223787909980371`176.774\
2014782825*^-16*I)*u^34*Log[9/u] + (4.510271653641456162657210220550191390770\
45995900802246357490052893655334543599200578984687319378690029124770716769089\
74565725313380430570176228855388064592935418964641871864581322646493523970276`\
176.29598588060108*^-19 - 1.3511796707507455553372830770458162169408475150390\
52301963567282353387654252391722279227543631143262297728327590908425127658420\
05698217503816054370731401586519966224801092443801382459675129761733`176.7675\
2347327388*^-18*I)*GaugeXi*u^34*Log[9/u] + 
  (1.994352650879110551397102154822112429813663339472916231030148346718664436\
99239817576295577014303083992075282452180468069925120880156722307284008735698\
326760611611077158303277013614321865355672`176.77053417656768*^-21 - 
    6.95203607024274625098483320641160957665616472651653167517749410913295158\
49341452708618434124513650288566747352889930332921243152485820544624213777864\
743262731326311658516895748830454190916701`176.3128442385536*^-22*I)*
   GaugeXi^2*u^34*Log[9/u] + (1.892090108816422626540332155043151027852257724\
59736739817892116043288461926391243926357858575394552933110495030574434876312\
97965617186724884251321883585504424510591095613904649203332237186349`176.7647\
6841706844*^-22 + 7.369195978036763331927345453516500411140784580955515091137\
07848146852949296181720751165855495702728852059187768747215437055471554594333\
0887548752009539566790564658430907778764344405322845073`176.3552467080892*^-23\
*I)*GaugeXi^3*u^34*Log[9/u] - (2.09921120724084111003846699183168612000693260\
50540412142780006729483599362015640976866966086395327428744239606431574839472\
573114741260078828001895737781919485568928008031273457262296734355775981062`1\
76.08583933575062*^-16 - 1.45334635342252530128217252729849280303609335851872\
13353982592769220181477933021646167821561831120728605971923544817268405613335\
201035172780329806797292697010550096663689264032089622389149762842807`175.926\
15232472212*^-16*I)*u^35*Log[9/u] - (1.61334274533774304593041018096965452068\
53659193823166626963286118327187946762038401170303764757419931241270980158323\
59443268185433421392149711445785941826726948294120117858055813305342846342052\
2`175.70531007265424*^-19 - 4.42814070732107794424135485848396152190079256445\
89772731116804838810543621871491375678832397225951523758438345106883211967505\
624611652837994571813302198237342021223006881771951861979731192655227`176.138\
80412272283*^-19*I)*GaugeXi*u^35*Log[9/u] + 
  (1.784145175189419527274243661772600691440188672362186757069547218237217966\
97515316952130973213294448164646659158570918335239701128025837304425586452828\
259906252613415626954427022774871049479589`175.9885047417485*^-21 + 
    2.04668914913130711849387776117915922946408926468759317273685830448387183\
11951679779955722749929327057801247235667744259302938416182692763740385348535\
0804699332707475473381668470718810164845288`176.04812643898424*^-21*I)*
   GaugeXi^2*u^35*Log[9/u] - (4.894227097022063392199818184912555956666947632\
92804018177047907361127126284298240575847024114807473218899813182208626375410\
963078070059033925014886275232576037460880821330294194920563568499`175.913474\
07111041*^-24 - 7.37689361249508561589118843416816154337576916644219861278717\
18443472314220218069651415966591829632689685184773123444033423137317218509749\
3367388617277078097977928717590563703755195899950102`176.0916634741592*^-24*
     I)*GaugeXi^3*u^35*Log[9/u] + (9.2672851536486704008714054129271556505852\
17404956069344265750982771171475785575692646760941508399149046011294135237115\
58785837254315160577842663892471826904653176453929298682396029533074827162647\
6`174.86020141032859*^-17 - 4.33828502192782695126586626624073454644257506031\
05060090545515792245341052280065943372340743865114808745020465233718087900972\
40378739262901853926297266827025446327274261148514952678860582427684103`174.5\
30566965317*^-17*I)*u^36*Log[9/u] + (1.49372711073813437342194893319173796701\
21386422137420175007036119844994831022754267054601980542126598294116196879124\
08009872236163209278690329538054520300242066724893778277660346846652146045291`\
174.52720044841507*^-20 - 3.2210914810706888934563335898362946735562759323334\
27668921023596202182523344923116350210156494794627365237111256978082587323019\
763384457780521782427802730018781165419600526006085291925762580427`174.855905\
27560663*^-20*I)*GaugeXi*u^36*Log[9/u] - 
  (6.032611367347143237627036623763051159136096584226241837879029225212019554\
86116222885983004989719608481381770996936610784800009236429957120656861921714\
35953488021752969329525827626657093252931`174.78201438409832*^-22 + 
    5.21585063308920877554880546345863413847766078051323771066118651224313553\
91293099696072756422308648254919824518868171557053244659875306895703974110305\
484171792704853665361917018758527304963622`174.71883418194403*^-22*I)*
   GaugeXi^2*u^36*Log[9/u] - (7.488208787131187411255508310333620673302135078\
48881865939635015659134649330081253166304417845638082329538092523344351938137\
563305047411847171609415944692779892807408757687767890254251980836`174.777437\
76641168*^-24 + 6.63360326455074811197832569824222566344429854468897040052651\
46522610757598789189872837584166278567073276873516017224041864190411201446651\
4374959811576343216450591911725757031644592275460346`174.72480931560244*^-24*
     I)*GaugeXi^3*u^36*Log[9/u] - (2.3368678507061187961293122636525453475215\
58630825412321558967257549735138133010468478966755472350965884419771758196758\
21093476827861086122613337735256879762478557100201916190216138604301042485076\
1`174.57778948036253*^-17 - 7.60876209446636466192101885173981853269603823225\
72224115273292471601301531238525652335715441513700899013945145860142612081979\
3039683625877808340954594884700015777699412468054426118862126373783392`174.09\
046933161258*^-18*I)*u^37*Log[9/u] + 
  (7.261728609679208522501940360849864541931818502013080460892958461404884862\
40183022744857033018910039982018928081069691886867654766976676286605051405782\
362958782288770378287844718461464763421134`174.06888685504367*^-21 - 
    2.35564469631568210134680668285547788980189624440158686779022289743903237\
00998905133420436465801547619988938724664939097375284503421411684240696236215\
26568671838440609914850344300626500540029498`174.5749049354683*^-20*I)*
   GaugeXi*u^37*Log[9/u] + (4.51485667551689080241022182100610865373775364354\
02425069001686083129325100474028032566126104653540871567316955035605134620527\
68937703029609902319219664822446859096786170057180724999925858899`174.5896568\
2261186*^-23 + 9.807769408895727334866732332511069469648472628686706451720538\
07721534995182708921043427637393606325163396922053438670034217215210980437001\
870593695250199810118806826078845071654898689956875`173.92658310102487*^-24*
     I)*GaugeXi^2*u^37*Log[9/u] + (1.9949979508077047509347119973369080645285\
05786315327192916907722336882323886623819191863448396155075733958061366789437\
79694617344345930783519147999899854353265533802174763502585094116106585`174.5\
1823637240702*^-24 + 1.345717077640599185101480008019271152528164306585779141\
82972616065368598163528864866156366885099209213433181889947487167045894518543\
121831119266277703871586314976004660071028139245814781046`174.34724768227588*^\
-24*I)*GaugeXi^3*u^37*Log[9/u] + (3.79573146303460830965447391966943982440619\
18864643032970908851904702747788447982621037807300765452909399027892301755192\
2727221858508884514587772376125845234361988886357250255747561417485133327288`\
174.05314379879817*^-18 - 9.0173441182032528015133403968630094880726634352695\
95954634376959251057818853559493274868053787295633361426066261671009153968816\
5347642374971705392742066118592974350380478418529258054928621618729`173.42892\
69624843*^-19*I)*u^38*Log[9/u] - (3.22205312378419771286637827587487721376044\
64823558582963753043097400492952859741379204839348761118969332355228194468660\
8951899912825323587504828136702872413845883902691646324332152006562291244`173\
.5704932697708*^-21 - 9.53267570189449455370199354131414567941931227533178048\
75872289922730290282809915315802631642384424431395767394738622167986656343977\
7333393107900315435658647352250441880091741645264866362816567`174.03650037560\
664*^-21*I)*GaugeXi*u^38*Log[9/u] + (2.84921767617934700527795119227078361662\
00701887835693636910200792411038381651112033613544521604782427568689769250522\
89544578220038486301494937967386700695062607923976137859835367900042563159`17\
3.889871912606*^-23 + 3.17367494696512997908227681349055798428545708452655286\
27511216511576222686091073466111697079648168485768784275976212301359107791288\
95276796632490124929953779827905015550047208819505305101682`173.9367087261559\
*^-23*I)*GaugeXi^2*u^38*Log[9/u] - (2.875924677029576487607360193181038762196\
85623145186608283638006186243480104310808360579065048060288622458858868822308\
4587999886964009547067886241149264331348723408053207711052086354143081`173.78\
06269542479*^-26 - 4.73066542330352832456673815880517008126416153154348848104\
42596295139777743440227771240495630308477698161075182168123401746523120269342\
08580405154498733096197531948325149955901449473393109`173.99677168056078*^-26*
     I)*GaugeXi^3*u^38*Log[9/u] - (8.2235470122140228225456370461930874299661\
89049022479104882327266830045021270828946921901745169599137824194539601148118\
7108194982980878297760488853533899841442875970921487363078199792094812481828`\
172.932797534394*^-19 - 4.621687719278260802656091606626366881733110155714614\
05158203946323416533982854535024608355150906440350227383307552270727388752699\
74226802534058707914096852920338340887168065500750262334439283812`172.6825389\
5235026*^-19*I)*u^39*Log[9/u] + (4.258460172349193657078800712821951969121247\
12829521363417044589076114231807841527589553040064232517955412190905323039365\
31486106027132319615858818085950414425255060904932139446755022709519463`172.5\
4574516844883*^-22 - 1.112256309859123542260234548590431788115457520042510739\
68263429338219613705047613052219103299973678547992686319848009759958601226378\
981415289112410105758282618633614444629152830779611116559431`172.957600401269\
67*^-21*I)*GaugeXi*u^39*Log[9/u] - (1.111534310719181988163151960122824947640\
92307952956060390913672834174923410929209237444816603736968519814404829377420\
8794536977217926925662015567289356760846168213011396842960790077555882035`172\
.87338606185642*^-23 + 9.4965308491847145698435916277295782735202097056585448\
94755515033393799041412185262973588998947583801228292973781134070992166214316\
66462996985313190883538264704000226155942586053076008579557`172.80502817223163\
*^-24*I)*GaugeXi^2*u^39*Log[9/u] - (1.241329256801339439845285642205699343525\
72225161206961191893572786723016785985296331566646366896022502382832964923584\
61149124162238113823867160213506067708925329829496891734906129742779229`172.8\
8862809379765*^-25 + 9.716292923909967704188569046208436558944857122953659090\
42306692688936347379404977286267846456717414016475108925818867945105340887040\
100315413973043883526486537060907132754158397931375095`172.78224170174246*^-26\
*I)*GaugeXi^3*u^39*Log[9/u] + (5.67561866881648381901527302014462215502472127\
96333228970599883996413196872218665470552029218054329178149991016837944346969\
459256679967721174673610206982629554209854747313880716261698921023804773`172.\
27646144535632*^-19 - 3.99886095944347457929019380211537495181693634662878728\
32930988641242815586217895310700196465906059222924159415561350372562751364334\
625917722126719567693654435909567090010352817512183432392506349`172.124384540\
75303*^-19*I)*u^40*Log[9/u] + (1.07107296899614420952709604989430502034606005\
07215934728921190820934122956391126540440011682500715965762262233667867668441\
340125511092749807127637946787927302098747668589230698024044845087801`171.800\
0823438025*^-22 - 3.774950692999379180304188095093608543151943652583678931400\
04510629894662038058486209798076110521819615939586413483475511967052747120341\
93630814318592732828028427395711944723683664237892223191`172.34205665815216*^\
-22*I)*GaugeXi*u^40*Log[9/u] + (1.2076350102116827320559984895596930677709364\
20856356979285018161577457418684999055973833411570443293682367454077737479222\
53983156605265413410307155136125453963672007207350688007119699569384`172.3233\
089547456*^-24 + 5.4814951176601559403487130194325369594095583514668413383088\
23519958860049246140039190789347609524175609271697034018609621421475036595551\
1330278694970442350477934600341758872061640211359189`171.98027229132205*^-25*
     I)*GaugeXi^2*u^40*Log[9/u] + (3.6524556710871767503485189294259399924183\
27480163959726510362366656173445540827276381872755805970814204654273784986439\
909489275490061369631225943634164449081212731859907150663365645907414`172.288\
0381865524*^-26 + 2.363473395052163973691010631488797636084244810823670069640\
67203221373314898323829757855971539024853284583047997561292046069667390014327\
8056781749670462454501615567477687341551534546537533`172.0990039507712*^-26*
     I)*GaugeXi^3*u^40*Log[9/u] - (3.6021054348406903300042441879224478238555\
80004322586682233835538197538840220012215405038191899003155500350939246594990\
8644703153152441485579266193214161369123956234821576367642784467299091943489`\
171.86905903931134*^-19 - 2.2106019014430396717050192761888952387746322615591\
50749580357967732086130214093322506213873772886554630814853914587216820612912\
0382256592033786439109023580503821982060936676144042163175137152298`171.65701\
315793976*^-19*I)*u^41*Log[9/u] - (6.2353309121631406418790238367598233854565\
36483099635106526405591935580857049964508197747823867339826084589872333809012\
281415406685027189822829277490077368069906503622967370471627764489602953`171.\
41855103878788*^-23 - 1.96788922596405508580879520327117757293753353277556392\
24990179849193488375751071118751637807625167812210037754434774782714550117092\
459832512655914409877252527445482232623081619930894432885868`171.912554509719\
34*^-22*I)*GaugeXi*u^41*Log[9/u] + (4.120836377649887521206522401707556240100\
71202526212898378217013954165539306183523219790927665827695679172883540747993\
07851153226788596141795599318698531484919070409752994456911610459729326`171.7\
5371066576002*^-25 + 4.773054664580322937603275885492699604985028716173912969\
89988991126483464624528792427844685526895700134292161574960781122896172653685\
98075361259544650858174059720491633973147662461845093374`171.81752170329304*^\
-25*I)*GaugeXi^2*u^41*Log[9/u] - (2.15716348423193044796588179605662741449446\
48197996159826546094990809402553006172698541079362255302739142602135812347546\
2881395874378677620719892214630045521702359644840607703088124479916`171.93225\
860744786*^-27 + 3.6736510409385940037244519587909450047936789266413623699778\
83166509307519753887698792546118734729271493641950857185005138275982516000186\
1467445407631596056924753265236699587685712529965`171.1634734477869*^-28*I)*
   GaugeXi^3*u^41*Log[9/u] + (1.648181723043430074986024991317928519162242344\
09167545745400845284199160067991007165833235484646372584106998216526252547812\
12775396429302190113548907327205540686186531866188271016887359276182075`170.9\
380333095249*^-19 - 8.9194825542014021340079425996127996477213123828146311071\
82865827336383684506657117377906100164034608730229426125200537908645792612530\
737881545065123171839345747457849314406385040354118140732926`170.6713678760446\
*^-20*I)*u^42*Log[9/u] + (1.0665812146005718968689598000711916822871542224130\
33322703098991127720916510501722683858462712108732931635375458348341754912312\
955259008924647437487047391240627192137590415669365946678521994`170.504788664\
20434*^-23 - 3.11086943770724414186836492693852581322805431243957186141602881\
80930732769393568345958568989322486932687919131434449237160118095496742832833\
81575490580461095199788734906098729726146638084298`170.96452009981647*^-23*I)*
   GaugeXi*u^42*Log[9/u] - (1.98336100790531630742733456685916240261442417144\
64193108509998348714398893185923671544845231119140813914631566818150806608719\
683098243775309293211733925475016270255355003538778727030615461`170.873944409\
39855*^-25 + 1.70237340897420710333603114318654005845247956730238383592417584\
20236939393721264406223374782547798537092434096048158428204050036924204058298\
109864024548385427974257030575603143676601505713`170.80759746547542*^-25*I)*
   GaugeXi^2*u^42*Log[9/u] - (1.750939974447181449100055996070375865498715561\
44674905592927238928233331880008990204693460864346014727010529524909413081905\
208791990577930164295315770294964747174324658738166709488183835`170.887514618\
8347*^-27 + 1.391434985479264794486613875637648554825387294559932413751455039\
40116211287685117731022762307294584154855975734386047635161914111864967533607\
520174642807471727010600832401373786642018119`170.78770627975848*^-27*I)*
   GaugeXi^3*u^42*Log[9/u] - (6.035793599215725910403194635680100178914637281\
79080759655119433444202818886161392093826561953146149433369345202981236312057\
0045313003970882528313381092067273534116505926587751813283863132562014`170.01\
815175150108*^-20 - 3.0237623841343843380664978912551078895970943362526015653\
00970447281822869532632522149113136006617551216638885319032056283638833815707\
565907938666141450607424488086140587371501592741554090117399`169.7179650314062\
*^-20*I)*u^43*Log[9/u] + (1.3527940344309610775879241542090765543459416433608\
56718134786408012410682163272002735487884185921293241785298390653954468280012\
28382221574940726942884739832735698770286042488338939692385973`169.4608206951\
9295*^-24 - 5.289681171808587681869537508227901804202345950347486234658897475\
31694608998088768768725393632631841690191842416042330493362488700590423192982\
988263564892929658358795828981370230343621503328`170.04784428446203*^-24*I)*
   GaugeXi*u^43*Log[9/u] + (2.81445670444837096234341806055199885812636480947\
68714781347947070476372907665859581172053430625119281546110418248782297589115\
18207074399407518302567379585628799960614527586977311905586227`170.0060129905\
0268*^-26 + 1.599282632970434069352781763583710862531714228366002556004324102\
51100060695329107308464725806858395523897376993740296219914661620764287312195\
2072863592333370556374117597315213677264405788`169.76054363947756*^-26*I)*
   GaugeXi^2*u^43*Log[9/u] + (6.240947249152448453209543038413765724955530793\
37446987330210151899071702373141858527710342906052072150294331459050357731735\
25954732234359633244900477384437688307824718778957567893917532`169.9899849727\
763*^-28 + 4.0649325286615450622616844772880112804367045906099944259669976540\
57378196835856826492304205778152321711384715441119328725551982661093970375041\
0877499637641636787805977331658430123285318`169.8037878024016*^-28*I)*
   GaugeXi^3*u^43*Log[9/u] + (2.024078748574734944572147577876562418939613887\
51438852663837907646594093440778688440251473956126851615429508812369800332022\
2883032364974929669857238830393957995950749955956686205023831357908034`169.74\
409066293038*^-20 - 1.0075038691967618120059547860379243067155100621142503481\
80571472618522086703667299855983455976220117056765272297997617075609518725744\
506284907866763427533769985360665318973897274157278486106509`169.4411099804946\
*^-20*I)*u^44*Log[9/u] - (1.1686810621439257726484114990126857310313230164313\
09266464451763741933375075922328050345611442471631883445734355110418375964147\
39019487493941700305860993762720559752216967176523066883515013`169.2497853473\
662*^-24 - 3.9032320186511759883400315627008883252989260622392892535566772238\
74896624599050376846772820112987676360281823811027727018714596452405385533416\
07563395097161951980500643869178284621840021381`169.76832254341005*^-24*I)*
   GaugeXi*u^44*Log[9/u] + (5.50161026128421420924053271327211290210047202912\
81478132470508113869471647353793828886538278331229667965314235212282666363198\
0403836224028541451703816502620444823011560289414871868395549`169.58845336116\
215*^-27 + 6.8606988518212560711323804536928781660202111281732783629381159906\
35534003654488521227089980317789235034489272156057494419985993402109716546575\
30280071378821145278166376191846277739543951`169.68433189633419*^-27*I)*
   GaugeXi^2*u^44*Log[9/u] - (5.997057950331665503518247219535808069592201242\
63091680365635354525902848992491522130812311820886681830687262033045591248878\
2003311866120905004379295547837840840638290155657647347958138`169.760435174284\
*^-29 + 2.3784478591151390617977732804893491961620027692894500985593044834189\
95554700349072649767511097964116732377829624313868289953479431065968755087597\
328746369134501520230648009154678123614`169.35879056393935*^-29*I)*GaugeXi^3*
   u^44*Log[9/u] - (7.2011714218067805053337414984853174310206205732436898553\
72511994961140311902152293297752371762609720787916546567960954014298866897477\
62331938419849561293690987766380353994087341271311422186317`168.89441453067653\
*^-21 - 3.7812227622399363968078785425976348507754615767207678620075316204491\
14860898039008122963306788016790764533224859024364981277798361740709327260913\
55389155393777924221538152230608451422658192232`168.61464364497726*^-21*I)*
   u^45*Log[9/u] + (2.4728611976553914358574767135207751623803524336363693652\
51717522931403051642610744721573352046913066465997713451241501090683829313758\
4957594140487486744024802036131577566149698118317452957`168.4275093559372*^-25 \
- 7.8017764115227737499905306330903139502145105891638227444129914777697191270\
14713040011442318124308880602311701704817475913695812291566904844262873001277\
7696301443656520125703571719155138619`168.92129582448246*^-25*I)*GaugeXi*u^45*
   Log[9/u] - (3.473992239711929805358297406827874667414110068114743265343775\
58228429151735182126850702425764382213052480633096804299895174208422170544386\
220734810863638053632428853898232172473274093281`168.8263045517492*^-27 + 
    2.99995720220654774219421104907460014359448830368960060986302856553852686\
05756952833518343107644114151721684925327398076188519819411148609057248237737\
6555118307408085380984122741445735587`168.76259076683485*^-27*I)*GaugeXi^2*
   u^45*Log[9/u] - (2.3777065214172058484687441671116040940351131466065035316\
76432794887493444771026303554424933234761381532654109972519677098768816055682\
833634524921167862973104289262054783273515052646638`168.83723063138805*^-29 + 
    1.93173009025892278047605515374529910124142479419209230784644931740723288\
47384831328776250128412161000528400190988846299395253931648156427841572631673\
34140762180289887614982751550432077`168.74701882725083*^-29*I)*GaugeXi^3*u^45*
   Log[9/u] + (2.889321518728005087482606183863077393283082495959163610211671\
56728610590648117891688775217843672866205602220413323080720188989490639131140\
34776874657441278884301367001763078159972452164392602`167.57929506762798*^-21 \
- 1.5886308630058296229607186247658060141277835832012013838141639489384574916\
03034628371507747151225218250735304117181627573386155479057872942719386122847\
90072089016407994303403194871941976861848`167.31952219107038*^-21*I)*u^46*
   Log[9/u] + (1.129549988930273907034029572874940013033989258363978854945041\
65492469433460788882867514707764076171714857248140371892806978788486482502150\
1588014348104617525595813036414843611887520476843`166.93916824607757*^-26 - 
    5.51395418636353669439493529239841923248194138637937021349936301375692328\
84382550105457076674384179061198306883940151256331474810231267154420499053579\
47717618838594528006935006932946955125`167.62250328214498*^-26*I)*GaugeXi*
   u^46*Log[9/u] + (6.1203851325162838934322572916289177758718091674408186762\
94498577081306017478102776408506928194682971545927760122605097070704700707824\
680068607447471807993926732835607678734466090874556`167.56367560871723*^-28 + 
    3.86815170959239256623972293317432858239038157230476841677644778628322856\
44689973144078859162405682480026989071757097796005501809480769130020628177849\
898147348199003916364229759621616224`167.364400356066*^-28*I)*GaugeXi^2*u^46*
   Log[9/u] + (1.051661820102975047852232128338137240875476787108465815253942\
60985111287449353431898797005174575551969978250035070946145364394126873300901\
4039155984908143668965472443505898228394744288`167.5595015663936*^-29 + 
    6.86887792775040050632499219264449699859569358849504557534888477266210501\
30922229995861983315821829047958441075754298506152766365909047526700362699434\
3733359261239374444647173278694262`167.37451125722157*^-30*I)*GaugeXi^3*u^46*
   Log[9/u] - (1.223916934968627263198186018016807460327331980365267594608881\
81916158678342977194794175138571068461092908965097096536233670880965829261803\
781212101957456770345100770994053321522026551034711706`167.56807877671537*^-21 \
- 6.7721602656296006364873652575638065543609128535449441621502691350265936491\
88831185079452086070810427649674496254798621085800248261125158977579011700147\
0112291430667062605675831739011645378905`167.3110540599826*^-22*I)*u^47*
   Log[9/u] - (2.115790150268940647425976049008559495430285293095490007059955\
81909815972989930488756723168346474652191432575651622047481901483729027157738\
7841730316840141633329294811903988643064255457836`167.06343353178437*^-26 - 
    7.43363559721563533506481978082771182969764494569172158894839261729577606\
94725460894440789567602388658091422217347628583542617067004661420999006577414\
79984302699690603567796953278906847643`167.60392488220043*^-26*I)*GaugeXi*
   u^47*Log[9/u] + (6.2581497433317441303320305351169795586912030333919625907\
13030476503892068078871110617973681967808846368391714697623953293226124020689\
09558128011087849350685123127747112472141670581316`167.37701654602157*^-29 + 
    9.17332023098675916703421771840593662061601413353674255774840328609569556\
74768441588407602016995531611732517565106913561675840297901498752790632104942\
02553863992463903688651169601991889`167.543097149942*^-29*I)*GaugeXi^2*u^47*
   Log[9/u] - (1.386299905424858767132630957254837885517759340357223466324719\
21464667406391280286005104592329693476017200740301776814017705562230214710392\
981441940678312599099552654898852883531151734`167.58063972444333*^-30 + 
    6.68808766961015088193423193148818191784407045396860528636824685727069944\
43210069674194770399544645581584024664230662233674052116413793053022377866632\
710324072295313593701961524364678`167.26408448817347*^-31*I)*GaugeXi^3*u^47*
   Log[9/u] + (5.074520796586758499298369654011552642953153342932469364648432\
54306139104915331864325621537011046556915403218286490795441973375928489150914\
50897599567977248322438460950236122795676398099649132`166.8119195747302*^-22 \
- 2.7673223879908691357280206821790898684329205194144191652087726237040675708\
96149095576931727976364828444661294796336433195536643914800252109153361163740\
7948731229278053782551312551101174938962`166.54858429464153*^-22*I)*u^48*
   Log[9/u] + (5.429329553051424061960654054575762282439351986703543192649545\
62609165410012310006054008218972432978638618542954162248045884893287500329584\
99595073787953298734598022017492619757781826196`166.32416155095436*^-27 - 
    1.82208281728199956247879511637225470354606340756903549103104412579577066\
80942013803205709239220657302510362615926983901445897574292204265292095102751\
5931473627648638151690454055340900627`166.84473212849562*^-26*I)*GaugeXi*u^48*
   Log[9/u] - (5.950091405781126634075581926708219354478092734803246820970931\
87694323674150250175975371051332706084816233942788555820790481681338949573193\
5596739364620968702705107351149041799757507723`166.7457402011114*^-29 + 
    5.18602612215756165417749445225362457087462154721978817989840734899872763\
89229619084070740363416992807937776202746336817808374562294978873228619417771\
70120236447508977525050891732310641`166.68605126365716*^-29*I)*GaugeXi^2*u^48*
   Log[9/u] - (2.981731556788710412380254087450660266205119663795583134453462\
98414205715571815262828028935722098236437206239929836068752251491378401248730\
11936620889400539983040041547344543080137472`166.7493187955724*^-31 + 
    2.54916829360723911641933677970659782024384891438093633582159126660760283\
22763429362836874206994429274685670068062796029466770680087459168980759231525\
604152017047631067318355332596792`166.68124876203896*^-31*I)*GaugeXi^3*u^48*
   Log[9/u] - (2.019451314461761529587006486262670781377912797757603119792256\
28722544649721507344545646208401928170407482257159032611172188752125247387117\
00356597873498148610698241512152311458696845984120432`164.3078697396489*^-22 \
- 1.0865743989658848914636358233592679397243912746871303728462903336332690958\
56572508064559433969669699320373002738074960779125004210471817176189102976303\
0166844944380786127876218045867920360128`164.03869582042253*^-22*I)*u^49*
   Log[9/u] - (7.785952225121021738238293217670496037180281805937619574461600\
12117675478487149992870622758490137149676775312622426402609641608149641747092\
9181274458332623077412557070486287510698731552`164.33194829757497*^-29 + 
    3.05698925036608656993568137965503217981813342679455991111245033677494147\
04204963942492425105148013875233952507168402767640507904920439789351566444197\
31665154055409175568869352451038269`163.92066575537226*^-29*I)*GaugeXi*u^49*
   Log[9/u] + (1.267473630134273492443733030638924124978633007887509618088402\
94705811959025913522440110605542053634287506994811710279715357262131902877313\
171735878012544029351489441377485643357925494`164.28222037044134*^-29 + 
    8.51359959596405599048326125920788159131802324644834429318512969071562579\
64366478819962844191365214357807427661826048742343826705457916112594239142964\
7055907564299312622398106715638501`164.10939465883504*^-30*I)*GaugeXi^2*u^49*
   Log[9/u] + (1.738646855434545472794946701418134318723823993439486985533253\
80515896716229992381018519331345108952823873518262715464632542874776118234416\
56057421825584786702279340508288427416550161`164.2855086349963*^-31 + 
    1.13927017526177318378580829809162800092665073957108613636922028042950487\
32820697763403473531530226861847405116317493110809711038357296754670193350319\
892221351874221217735084897888323`164.10192398380292*^-31*I)*GaugeXi^3*u^49*
   Log[9/u] + (7.863206104795658938404429496128991770648108204236832444903576\
03911489081202364785718197140644897109970601114423273312707664059042791620414\
3238564238451890571739247477980807834933325888777274`165.38390305614584*^-23 \
- 4.2195197808686251149511004095018907111025711559890399915838001006960650044\
48954221650119360992521839564998386306261286947759494034565333426080845012852\
965100800529998294007164315018280679131`165.11356642408413*^-23*I)*u^50*
   Log[9/u] - (3.680429580933363400514757710411535467975262356918095465872388\
09232319996997082664046139731476386953934855721848399120937992731122408197573\
10419331593029041707041544162294245645235068821`164.8575329859552*^-28 - 
    1.35440681958717031728594517484826003860542201950488689345926572474280088\
23312810649325444292907795602476415945178968736485849587124241421112904589965\
791369583835096594035049630315329013`165.4181060770608*^-27*I)*GaugeXi*u^50*
   Log[9/u] + (4.471655563273480462438061644524404889740826720679474390759145\
47418465287864735411165425891731075361512816175774028989627642443089059478467\
3331377342067662759999192097678309366095031`165.0235839965031*^-31 + 
    1.07405686818042949409727670992509133356281157056429869542135609794585056\
97169705728252865138370457382708640654261046160802590253866493773051085028668\
4562207516397524457407031788826875`165.40414292919232*^-30*I)*GaugeXi^2*u^50*
   Log[9/u] - (2.918043841459796458303746677319221161646320572605658244630530\
61974444938929912028336427085237411790069170410363470990925583646408427671304\
986349858787180741836814277645820228490055`165.38603770504415*^-32 + 
    1.53122880395723429136305933395507330801589725214164821768705556742665100\
66462794838181913606715840559130801087452701377949779097720165105302221089293\
33007311222126878648123100830068`165.1059859825095*^-32*I)*GaugeXi^3*u^50*
   Log[9/u] + (0.291666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666666`1\
92.97475858796926 - 0.1840776945462769475661705107390333721209278944946351066\
97750659705536117555832558513361415547389671952078989444137635155103154957590\
85442764015777782002819047560258414269171022102888542712591532795206822825064\
317`192.97418846352545*I)*Log[9/u]^2 - 
  (0.632812499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999996`192.976451452\
50607 + 1.6566992509164925280955345966513003490883510504517159602797559373498\
25058002493026620252739926507047568710904997238716395928394618317689848761420\
00038025371428042325728422539198925996884413323795156861405425578794`192.9764\
7487202758*I)*GaugeXi*Log[9/u]^2 - 
  (0.5625`192.9765353863223 + 0.994019550549895516857320757990780209453010630\
27102957616785356240989503480149581597215164395590422854122654299834322983755\
70367709906139092568520002281522285682539543705352351935559813064799427709411\
6843255347277`192.976535985494*I)*GaugeXi^2*Log[9/u]^2 - 
  (0.0703125`192.9765155139995 + 0.110446616727766168539702306443420023272556\
73669678106401865039582332167053349953510801684932843380317124739366648258109\
30618929745545126565840946666920169142853615504856150261326173312562755491967\
7124093695038586`192.97651719222188*I)*GaugeXi^3*Log[9/u]^2 - 
  (0.645809220679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901234567901234567901\
234567901234567901234567901234567901234567901234567901234567905`193.997103257\
67006 - 1.0903762696704157955833161858344223696743358491176040023898860065026\
69496336894587342108730612809439538364186855521448733561651217927061165206761\
75059320402210116197372424052548209455836956807622656052266561306867`193.9983\
4975122678*I)*u*Log[9/u]^2 + (0.258897569444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444444445`193.9564215707252 + 1.23400232269911583368432823865796445755140\
55149455168263812173854334087880594701144784598597806492823454184107181078504\
84210038789775727829735872510571300091706817323326933316666897343048510765717\
01201293753208897`193.999326988884*I)*GaugeXi*u*Log[9/u]^2 + 
  (0.205078125`193.9994964897168 + 0.3477023119207453454027665202848408140061\
97134045421868206862357221568222049905943858571562700624935909482535616704421\
95963929269767161391887585358032671991534280488115841767486194345025123784006\
390946220891788142`193.99952130235323*I)*GaugeXi^2*u*Log[9/u]^2 + 
  (0.020182291666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666667`193.999191712\
0332 + 0.02590723108429082965746103484475284496516762959554123723894268544003\
84165448949526796582732992622501265888948106564079107182218088461202527789851\
6873022618977064036369415661106814480609715105474985992071360564607`193.99924\
001569303*I)*GaugeXi^3*u*Log[9/u]^2 + 
  (0.041781201774691358024691358024691358024691358024691358024691358024691358\
02469135802469135802469135802469135802469135802469135802469135802469135802469\
135802469135802469135802469135802469135802469135802469135802471`192.612841371\
53655 - 0.3149016363081783008364488942971858962579001059317687812932302437843\
26601102714380962980824868518051977280806221925987382618853974775795002345734\
93102792476864488886513628371991309344721010799589230318832297856929`192.9547\
573536053*I)*u^2*Log[9/u]^2 - (0.18376856674382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938271604938271604938\
27160493827160493827160493827160493827160493827160493827160493827160493827160\
49382716049383`192.88975282375094 + 0.587912340482985757226769273187505350218\
32155933039632225565550204718757545301089984452590372974948313583746381726427\
42546319282410957288942038125570622381836547949199717820423972860822221910406\
8322469198331409101`192.95478394640924*I)*GaugeXi*u^2*Log[9/u]^2 - 
  (0.060420283564814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
481481481481481481481481481481481481481481481481481481481481481`192.918539017\
49695 + 0.1738511559603726727013832601424204070030985670227109341034311786107\
84111024952971929285781350312467954741267808352210979819646348835806959437926\
7901633599576714024405792088374309717251256189200319547311044589407`192.95495\
412605817*I)*GaugeXi^2*u^2*Log[9/u]^2 - 
  (0.004864728009259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
925925925925925925925925925925925925925925925925925925925925926`192.935553217\
9072 + 0.01295361554214541482873051742237642248258381479777061861947134272001\
92082724474763398291366496311250632944474053282039553591109044230601263894925\
8436511309488532018184707830553407240304857552737492996035680282303`192.95468\
058921188*I)*GaugeXi^3*u^2*Log[9/u]^2 + 
  (0.149980685069285677996240410506528476350149875527104608037392673881014073\
05796880556825687141187827058883300309912106894274246811969720062998526647360\
666565056139816084946400447086318142559569171366153533506071228`192.916038175\
1785 + 0.26652688231691314110567748832001148074031073301793707104048497820525\
55183577415875795426671659103287064723023963533444113600733349528791047482406\
4044458494148164637533612687693746503625850755339749219060324838199`192.92479\
7980504*I)*u^3*Log[9/u]^2 + (0.0823873581818701417466849565614997713763145861\
91129401005944215820759030635573845450388660265203475080018289894833104709647\
91952446273433927754915409236396890717878372199359853680841335162322816643804\
298125285774`192.90942247704595 + 0.19579121953836209092981571546903587674834\
55741092533290794471846906087176289250891000598442916413390820885882999412417\
20757105147317143365841615767797144753426915505782620652305662258337631184288\
38797563341672199`192.92472995434608*I)*GaugeXi*u^3*Log[9/u]^2 + 
  (0.008125294710219478737997256515775034293552812071330589849108367626886145\
40466392318244170096021947873799725651577503429355281207133058984910836762688\
614540466392318244170096021947873799725651577503429355281207137`192.649357896\
7547 + 0.05067818010348118432994570851210424936168755613864645530073876186954\
88323641366179610859205766270331423624872173366575797382759944972352313132780\
054986003536741473781034817918262832610496902211334979150801233252`192.924885\
85629462*I)*GaugeXi^2*u^3*Log[9/u]^2 + 
  (0.000742357181641518061271147690900777320530406950160036579789666209419295\
83904892546867855509830818472793781435756744398719707361682670324645633287608\
596250571559213534522176497485139460448102423411065386374028351`192.706334709\
56764 + 0.0039138604464571916149185773888271841808976438472796216101716532584\
85335832805767705016600742091275603919374947028989499182577368782795944620606\
92120193475576457042531441937106779965394255205992809774630663633054`192.9246\
0427892237*I)*GaugeXi^3*u^3*Log[9/u]^2 - 
  (0.115979539743012688614540466392318244170096021947873799725651577503429355\
28120713305898491083676268861454046639231824417009602194787379972565157750342\
935528120713305898491083676268861454046639231824417009602194799`192.550141864\
18813 + 0.2142500879143901659858257364203042947468702344298677690981350851358\
69887167484111213680385512248443401369960034218313495559151226405551519498162\
63421584082658697350763637915628203543706556214766426408161318559132`192.5501\
944732146*I)*u^4*Log[9/u]^2 - (0.02513113385076641856763027316296634998052464\
90203051702823079137665328794729800674016494775525411099256549645209910413385\
49340378329861640332605124557570831004758759674168910565801283679655879015732\
69657403173653`192.54750183430514 + 0.055656389257968361326882267012026870706\
23552101384917114289198160655137710711021460969893144087562756194747155607363\
01452357967946911551149160360362755017155613131498639191905856986034409366952\
877611516557706547`192.55010379479765*I)*GaugeXi*u^4*Log[9/u]^2 + 
  (0.006536294977542485901539399481786313062033226642280140222527053802773967\
38302088096326779454351470812376162170400853528425544886450236244474927602499\
61896052431031854900167657369303459838439262307575064776710867`192.5500943528\
1008 - 0.00337728280460418953867974016616539280125845073918483477651908789240\
26688234694931002965828984174716904788154784846925517139982133851545651161688\
7555328241021620189926324897342140776590204089042182628108717812394`192.54962\
80945569*I)*GaugeXi^2*u^4*Log[9/u]^2 + 
  (0.000382790247889993903368388965096784026825179088553574150281969212010364\
27373875933546715439719554945892394452065233958238073464410912970583752476756\
591982929431489102270995275110501447950007620789513793629019964`192.549858680\
4558 - 0.00045100578262938605885172854140069523804967473007182736475633925541\
32743620957183932483287235062168841075552134300430551925443097002397477403315\
8608115484730405354542601642573415684184320089149350660409949232267`192.54986\
018566703*I)*GaugeXi^3*u^4*Log[9/u]^2 + 
  (0.043342957251009225389083642398685837186065809751223560094159088214872394\
11336347778963233924367897847550339548510559027248556283764331318057884130129\
214719978323087605209233009873156192314857152534335890531592419`192.480308013\
64797 + 0.0982677405002218262008884150941252647841382732926123707208362439868\
04694839950165399252801933127403535163610557662564586149807464525257453819223\
79887318093658499791994032791817734815810019010327763273879013652155`192.4978\
4049176236*I)*u^5*Log[9/u]^2 + (0.0058181681744407540065595240111319977194081\
75131388056247071641066458929589549921816344617746843017381045120718950927760\
56043850587365295489057110761119296403551852416354778799528075553071742676985\
780171270188031`192.47663622999502 + 0.01506166036923065130806011917049244209\
44735075183016119474986834007991734046968433380966403030127840400052234495772\
50888122741634176262983937138872927262302545134308376941498843767999215283824\
24858818297425017677`192.49811100553117*I)*GaugeXi*u^5*Log[9/u]^2 - 
  (0.006286157198034153838337651780724483056444647665498145607884976883605141\
49265863943504547071076563531981913326220596453792612914697962708936645836508\
662297414012091652695219224711680130061474368744601940761062845`192.493258002\
54738 + 0.0065967486557222019961127635021361410790936093877535557784344800888\
98670879487140728616689960460295171122172289750474236525473145771002842142797\
14944519648350641305557027135929975909414510790745945507240392736358`192.4941\
3125894858*I)*GaugeXi^2*u^5*Log[9/u]^2 - 
  (0.000423296778350924655794340293654422598181171569374587207234669511761418\
48295483412081491642534166539653508103439516333892191231011532794797541025250\
215922369557486155565716608240613727582177513590407966265305085`192.495510259\
39155 + 0.0003340108144449667826208291312830654313518741935617483531834661795\
14465398491416950023101303473811011216201854798423799195473717386087352836618\
82004952712019625240798113378216890433605868159335802153168301437644`192.4911\
5702230054*I)*GaugeXi^3*u^5*Log[9/u]^2 - 
  (0.006848619811705661093957489982636706355802172647316322719613019006554695\
37057521424553700949387394354944845027469439210347420289822174509279945254964\
118770260938441413790511808918367689708252442403552310390510751`192.989034554\
47478 + 0.0257348572034175268205053313634948819352269939276621778185801038452\
64765903762934712635148497312385658630527462056706938835474207685533726217751\
8211967788352568850746927386127341479142193805323021692861257333347`193.10061\
113102566*I)*u^6*Log[9/u]^2 - (0.00107109386920463309131689064739017603023202\
89223821318635230245361943894800787663777158377687881433358353656185400442994\
41861918223358157424215556726973798671315422939780112072050405750665986515309\
39404852031082`193.01880451351238 + 0.003634057747042787001759602545436704451\
55418293237269513242217285769502564852938321842218797304371588041074607830248\
79538918231326534768644504033565580002146664968404000454368212825833978190568\
0572552827953323924`193.09839359151482*I)*GaugeXi*u^6*Log[9/u]^2 + 
  (0.003384116774575454317331825841707465443684515980405834594728564143795561\
77046397033187664697089073454464909019600885678211289144581833704426805072031\
91753311145680195113716426524433433949259788816766919698383398`193.0932979711\
6536 + 0.00540891305248290916459580816020444996612763091904960610158399715104\
11590097995838095404151653471096450939533878161384449724812507828908471221882\
2094063080091012273025307257705902097336523122045439529939849929444`193.10129\
58357612*I)*GaugeXi^2*u^6*Log[9/u]^2 + 
  (0.000240345580007149642378435414727307900774005195756622537770398022053426\
88670094722695105428089898614378283805369784810588211153843086644658220806843\
137449921646097703270559711820359756819307362076926337117026203`193.096223778\
0669 + 0.00031565728726175952206102576658635492010931355783824475124807342080\
53197077581282543932444839843148860723744394255578687482913802624643252587981\
7230076058027226681787437261606204517997537870586074819398378672097`193.10102\
003062602*I)*GaugeXi^3*u^6*Log[9/u]^2 - 
  (0.001396511320811445944989835461487300010397189541928864696281967940672662\
63638902662479688313112988822804638214758274205083268231949244406023397294727\
051688999510999799514984052761610541119887890968056993018663924`192.462887422\
31457 - 0.0028114012365342944569380857371612461955979445332377802545488207829\
76680242931622252917514165190062660428617313171286034836965317795340435895617\
23745815786834014875080291150511794626093551860543539246707785022892`192.4772\
505311969*I)*u^7*Log[9/u]^2 + (0.00011205336595997181504965552309964774870389\
53298568553086346173801744957294097229086204702455971131497626800917646893381\
69026502480352708407410712312004495045733955827545932651897467594878255793802\
48218190269917`192.29318595942883 + 0.000604073913593514130976266479836538122\
73578304377911895637038627152462822528433159910577128333295241122835009995843\
29136295973492440295476738508536337279853911832234968425204032290182489636736\
9459344761652670178`192.47853707441848*I)*GaugeXi*u^7*Log[9/u]^2 - 
  (0.001425229985303423440694323068848180760886028262839611606454962537763827\
08851223700473193831816896277485505640653625095924429246472521266901075760384\
695901526556293501260110911981956933325006168463861792001698406`192.462853322\
7957 + 0.00287356114944840490049855275215174360525766872728879315346496812548\
68564382903360385994770717260469186287619762775898094881729524888925709225628\
0659336827271737773169801298723874172288272180541249345516659206411`192.47725\
484152014*I)*GaugeXi^2*u^7*Log[9/u]^2 - 
  (0.000105693301758576610200543995640723217255701576632780661073547772165304\
49720963813779385028121952822907397356865877360156122991508292981081117487604\
755241237936400710819696182135286382041901469269700173977412653`192.466612828\
2172 + 0.00017703889141872626860279842506808747013865814313454202376442096003\
24417356356628411029227874505445156048356964219760952416560107802799957711343\
8287959425817486009164856698989882976673256952716887593534987477272`192.47663\
036397543*I)*GaugeXi^3*u^7*Log[9/u]^2 + 
  (0.000954740100929290121260975290177321948469262702890061273193737237033025\
21363284425154539986946651058684785282185614456484253313344463598891307134835\
63561439245794921971577962236510720543751936383610764922779061`191.4499036774\
762 + 0.000326215168213075684274224578768459510411785782335824005124297487806\
42302118931125678362958140073908232657915537986606800241672945270058955724064\
079045274138122219923134189517957991121650025463794034478743212635`191.424340\
9374764*I)*u^8*Log[9/u]^2 + (0.0000296641889859093136670808521404130234425511\
57001562776123066424520843911214799494204429268223923205558491686656610398089\
20400601903391130273906581736658470526970555778125780296876474645077010200908\
288954796126`191.45050120125745 - 4.32797635823683513860415056458651467976515\
50414441054218325781977027562801838525801350576863815229354604574609722363500\
63086289605547712612735988223315245668869155900120945023016645372509711004747\
82231378022`191.19050589037235*^-6*I)*GaugeXi*u^8*Log[9/u]^2 + 
  (0.000514674445414607478978438666343814798676203799256028948506570669708252\
24328435409251529949782436888249198552694142985445312514545035182321353316816\
594960358802440990303801039141368547643185843851580970094596255`191.430257321\
92055 + 0.0012412867023664563786773016969202344069111291827280977350347108253\
40186506997140296192116908742456259002252224343597864926525077659900850927125\
95371011245861467647575892076337883283091556486197863618471934118532`191.4495\
702961595*I)*GaugeXi^2*u^8*Log[9/u]^2 + 
  (0.000040023622797035970993295865671162270408470833353369702654007026458530\
95291508963017183120637690382967845564822463481016358946364346775681241783781\
858785481012595593518028934189900317843024559292216473352290876`191.434883468\
28383 + 0.0000801597397314432303389573842510083718616450040265132179433485781\
13736241667862367944622833747151672867139041613833941038845932227576215328908\
80131528501742005144094012337600133388058521165811678773926839427118`191.4491\
160897429*I)*GaugeXi^3*u^8*Log[9/u]^2 - 
  (0.000079917980284895724050099090245565763722337778284850023630629488142650\
29614233014455943636059324560368857237217652054198520575083152734509515607013\
275499674380394617869796762497992648074510428985337882942116533`190.791538284\
0881 - 0.00003835058500963112635743928369978990007685212496601100377480759585\
21495462702703812018925094871670654829338525015061447025990753549348444229648\
2383451019539943959616320119549149981755429545484940279500331207909`190.77628\
67549292*I)*u^9*Log[9/u]^2 - (0.000022679004852192424132809477202592884490353\
04237305256336102098698230852127928468226442060684545912085262562339236958344\
60039956520183054761464364222511437738206132334242432356378150150707034907196\
1876256724576`190.78285195210185 + 0.0000336344143408322351781777849176433082\
43780080138863136834023516140486346117528590308119850008109630821204691843906\
32403390229726943672923532826896401326571245786351223294772143436163136665641\
988751500963917289`190.79028881772712*I)*GaugeXi*u^9*Log[9/u]^2 - 
  (0.000165285003594582307047135560148200530263545005132407341277094678288697\
22454137397147806697932478709137632821971055305947410737459670571207684568769\
609370030479921753638049009303883746004436219145023562437841216`190.767850204\
40073 + 0.0004665808129198671065128628571425238463732353423481081170356801758\
78348975216858857089816636405572046721078455706766520509471904932195094505358\
86688797322246020191755824402586191800694073533685487561826850250656`190.7921\
6220423737*I)*GaugeXi^2*u^9*Log[9/u]^2 - 
  (0.000013626693294090118321090657616979021730539660712940732728225175481882\
13479227553601921551263538697765492105220482363695354684068241755171420886648\
456866097059101926224480499094508990098172527809077052088306457`190.773568548\
11796 + 0.0000316701328518420280847192318314855998781907506042655761421862596\
38794035510329910512584370949091330835648873477077503746390225297327278713996\
90132122804967304844391738943196420698796185159386633304246436260132`190.7918\
0359390705*I)*GaugeXi^3*u^9*Log[9/u]^2 - 
  (0.000112705655051014026086545472231600331868061888352241134128755499313646\
13473607516376407335083376569794632092725613399366754881005342624738021153112\
831630037410210398350509007950703058043121248147241936764929428`191.471577158\
82298 + 0.0001836017240949780786534901983285069986543720060096249703611887819\
34647707376231276583402753597010527065868919929329898756077421380449209720828\
08564405490631032854686887969541524923566264221577368101273546141412`191.4809\
8636765332*I)*u^10*Log[9/u]^2 + (7.211238194124614283224371104139804145143725\
83627656753890653967880643148962002114593887550676876024860643960890608651915\
60823483454270360405388358516644485096787653324950013018644385297865593353087\
89710936`191.46877786466416*^-6 + 9.24231344329957331340973275354282321623338\
85870903089561370723063246766270459792002867232711510495398281683713728616707\
10654400708760367894183969421732538397519831553342245717572789353936691189822\
27274975319`191.46945412653483*^-6*I)*GaugeXi*u^10*Log[9/u]^2 + 
  (0.000048041188899887672086746311254478658087505424436022342525939964742433\
44717972609942463916810637538668006875897656810898598686440748660643282685329\
614861005752415215274057517684957843395101472074267387630383258`191.452830050\
3273 + 0.00015765433522325944639712530584183813706912973011533341398145194068\
56200830446431073962249439453679837038954102059961426097758396819802833297234\
6921600563066347044297109047575509871151487818469720504288612840272`191.48263\
88208582*I)*GaugeXi^2*u^10*Log[9/u]^2 + 
  (4.256896272445347678648777448562402630745670806208234315192282508254792828\
51861306275471242363326380080589484315677020988484265275493526717999257447216\
277292504882006479068373231642433442444592603457846127032`191.46009634164048*^\
-6 + 0.0000112881382543506062627268423957279982149134920362111966022319661485\
36872974075282558045552268069454719847878564054432327438356940333126465787501\
97493461758800197649782032218573217210668798189402047336729762467`191.4823369\
2139468*I)*GaugeXi^3*u^10*Log[9/u]^2 + 
  (0.000061934100278587824596177044469565709763539762318142367690901657243052\
80338813909125570318179868643186575817633634446543276419705171844014740224842\
828573864237041680809318023289598744708395278687719130454232287`192.307840526\
83694 + 0.0001049024419657203018385299642944862596746239016541972293377423686\
53838405104691328160063894754197213897983737609985550097600755022216620985528\
73242237401837380349005548060600553430060967329719883866703160362633`192.5366\
962919013*I)*u^11*Log[9/u]^2 - (1.1755738692061625482295396706204070920231100\
22644150567657505138068572111198628851938389762842852915774468491608375022265\
17822002657682995775184883338198794964328166061416057988544972735505212044833\
653130298`192.58483332988038*^-6 - 3.3340720964720751715720464987147428929131\
24396504467809613973654434385693910184950408731428050533510024591599358521633\
17640887070163323780105717663188315234954097111441562805493642697720018457940\
33702952197`192.03755839276332*^-7*I)*GaugeXi*u^11*Log[9/u]^2 - 
  (0.000012803786781245449729738819489955496600720777287236579481187638708187\
39553366544145031340632397240428107892115455226037124043039780759062817993882\
943315702923829896174923595504854437703495152286922306086160892`192.005695078\
95375 + 0.0000488480780819726943820509109568846477620515931501863868771799273\
79724145032176023603149114449515821020800485783951715359774081500675924304193\
62473779699054014291437978440327304048944867556848575055324586318777`192.5872\
0412679557*I)*GaugeXi^2*u^11*Log[9/u]^2 - 
  (1.234931917629544662722807551771411759725387608914440145092997838738913883\
75476489876655222582500063170425960660320206544412564657405141306342515140741\
607282461811195834862817534970426708684774845028955905369`192.10244822330552*^\
-6 + 3.6970736291932217180879536026094854691498304688570255384790543162146983\
50909052893635650017479484980986000559389236546261544299676456367102792705434\
12957441364725870816841293329133040283430409724930471084043`192.57866330777193\
*^-6*I)*GaugeXi^3*u^11*Log[9/u]^2 - (0.00001465927378164522730096374842584525\
27437334072121263109392157203657231483649445270946080620152587096668275412951\
10725307740155198511626437446483382723680359522202249311699512165437143164193\
39286949192507055854`191.82730760329653 + 0.000033549127410964279080932498788\
07935188473203464017631468392073417936035261577063308460320040472641594954892\
48359032101358926484233507822626562920450611626711874001867252749460786964853\
3334508532259721023093418`192.18687637630597*I)*u^12*Log[9/u]^2 - 
  (2.519361023692411416313574308147166538653483576283259674816361648047426630\
62003144193791957258839613747914408785084475363958328107869476428675890845867\
1750679229548703426090995625811099086686900722580589849`190.54845100935316*^-8 \
+ 1.1955329302095075961708231295744528101550299328444731209226614513036566175\
04266040991932862335998645676636044901314291223099721861989088220317135069111\
84715404487689174523154309471098693910417463650309270323`192.22472214611165*^\
-6*I)*GaugeXi*u^12*Log[9/u]^2 + (3.176454551379323871549399348186405845116348\
53051276044074656318974578426522078976183352548694655921760184561579357800925\
64771162624523502184143539867458282926378755683703521701720217463104312634758\
7389868079`191.56766321666097*^-6 + 0.000014070311617458557497802386368637877\
62446472441032990598213221273035844586764073770663925422516716752921595276060\
88146727268743446215429484889245862220303752375071114416083410194460817659251\
7760449089480665235`192.21402428674932*I)*GaugeXi^2*u^12*Log[9/u]^2 + 
  (3.358609811778521882677592770236322886197274804255613171077925333671129131\
57068836547936185929668877002757891965306794630874890599679726503424377160626\
92894843189394206667741363711895571094410709743246055785`191.68110358367693*^\
-7 + 1.1255151058571347130866889075282012447905874918268077076814305829429301\
33441266539490022259746429096925188899590474922348633267262880127987526172200\
30465650500396240228415512158025957146919944825255691679383`192.20629535945437\
*^-6*I)*GaugeXi^3*u^12*Log[9/u]^2 + (6.28292719536129702890374498278189584134\
17242966957811763807990999615754778434574007789001481314016381050642657877992\
41924219581065934656708102159874633198438731046470827115563434315269634224252\
5893702422`189.1513573669061*^-8 + 6.0741588289214610615607253180727384259748\
01001442215082349808858622867710576877827040045891162849910628224570236831281\
17059366825525432725723882795595068505695406857136829458777034023152131117975\
446149931283`191.13668148342532*^-6*I)*u^13*Log[9/u]^2 + 
  (6.296934960231350607101006454082144463302363820810692269230341140565313816\
23637104240347746139539387621462852002732293651737465410328334880811158986995\
7951794422498025373508846584369779460582000514722132651`190.19470638152487*^-8 \
+ 5.4735932180381169719086149847298354928912035199920098873221974301314141457\
28352444361221000391412764365792435995861912257266454353304673683622988839562\
5041462176819039922241769638330700626047653278913628603`191.13384969267577*^-7\
*I)*GaugeXi*u^13*Log[9/u]^2 - (7.47333261904558466378037497327264194662002596\
99116737056356775600557123720170363882596358887321626698415866062750696421861\
26289524434127158502235713418204630024503510601997114554253212027565516103198\
0443539`190.42165517127327*^-7 + 3.804909139650990573563487018153414159711127\
35602851291776644136075309983660238857712534602800238713206355060243927298120\
77576744766618732891300175002240889437790776810407201115458911871047749606734\
5101950345`191.12848514962184*^-6*I)*GaugeXi^2*u^13*Log[9/u]^2 - 
  (8.634659193896441064617204079262015840702309214462611761469095515644769041\
18266345352726786289110163862239323896503871881252394571126935100079553206045\
4246835837402328894292510583973054378742635159903906107`190.55137138324432*^-8 \
+ 3.2092376827805180975733285799732413085017923022246724312086465153598302711\
04072323713165788236236784664777179209244956702113424910471573337656709137796\
157471640998004963393669467451370649216876904191532082`191.12152806544407*^-7*
     I)*GaugeXi^3*u^13*Log[9/u]^2 + (1.23241451859240346288305809082692060164\
64143372510684261596304539593965407156498287323325223990955635328958762088627\
38851292365483425372625199717285922545615031396850532609557909589636088838868\
52281236493776`190.26772224822878*^-6 + 2.85041977655255081668112265743359096\
03474675755948087184379232617736081119733808940105126439720537278269782282879\
55631833220100617977452525548061933837829383278249820628099212894351067734359\
015619433934516`188.631874264841*^-8*I)*u^14*Log[9/u]^2 - 
  (1.376309535795762223101000218380589330459392101580099491970298473343421962\
10282150859450610379321004367199997444970301144246138795188590796363756375567\
1401808924474215015197164117001231478261807561013342736`189.18117577336798*^-8 \
+ 1.6746224766762383803442112026144220216161208308061337434586753831145203651\
18586825768533124335393793797327441510221760928617810415752918699476714253155\
4075598784167331165200229323106050671923805061191357405`190.2663765704454*^-7*
     I)*GaugeXi*u^14*Log[9/u]^2 + (1.6995538088278826715049196612817129766830\
96817029270846732279457121944668216510403776088620586531096740388788434011131\
47601862559762964918864627112100857871229371706249773024504782815681174093662\
32133285189`189.50362829874058*^-7 + 9.72783052925375366262879033237097624670\
54534480351427232415186557861184907684641121462694025947049424657025974337065\
41278757448748010693896008098802145643453745585964734683505738726035060711048\
2399856167237`190.26130937564835*^-7*I)*GaugeXi^2*u^14*Log[9/u]^2 + 
  (2.112114346143737645177078915011996994905322860061003401647223268350565644\
52268104940640578724010270415573731024089049410879231691800668461442281390861\
1862189776065460777325924044021874271552956286822015421`189.64462972041457*^-8 \
+ 8.6149153036266403414013459640007383671788391915583650107215318577852592005\
41579275534481800553320516801266007083932438542581338019975837798384689915880\
523575075768480558114930250784602454447664154747291395`190.25516330607707*^-8*
     I)*GaugeXi^3*u^14*Log[9/u]^2 - (4.35759481038939770696438560243190807914\
14316758009164092206594248119347181408955232339409023518590374051544803062693\
84932144011117820306737547059108537608895969843401137196129732477144098684268\
2230681211929`190.1877514838526*^-7 + 4.2740596416736929483110854464468886752\
72739302648614134815803747822853055256004635558756487469923208162244961796361\
73284330286948745869492909156491591261744766426277729269203329825959729417583\
07063887145997`190.17934521696597*^-7*I)*u^15*Log[9/u]^2 + 
  (1.150021030486727870850890578545571027033539502588312438293430060564327379\
01738928397763035088476357338398469067587407412091461927337963726354668658905\
765387212423381517971726370516106632573470721995514395`188.75076023646358*^-9 \
+ 4.4045504204375241466237045819874415088244622199184874440145054276488609067\
85551217873781473591120769560644858888049267612092489633717840726906352318659\
486835488151166955299208160168147962489633012884282645`190.33395603994683*^-8*
     I)*GaugeXi*u^15*Log[9/u]^2 - (3.7830161475213020428268129017546917857719\
29349554266697128151918330714069196572613571642483256949202554042805943596423\
34020683308355428568036746988592235271094933637124889233731868692986378718992\
1532898044`189.5330146943825*^-8 + 2.3628238919119594936009917353473949448020\
60859947051734060352959592993197741606241554040552712369556260216172474735117\
14285592679480620058087287858936294622985986488358899359773770270766849345200\
254731493`190.328607852949*^-7*I)*GaugeXi^2*u^15*Log[9/u]^2 - 
  (4.933872084991040386848705377912010464307811465950262415769000213661184865\
46535049330511060820335140274352798325012587069347411836240094693848967358685\
440712576471446146730177910534424751207915735072482181`189.6770258703592*^-9 \
+ 2.1850824906213030400028052867114304046539574061819040982509847574189212485\
29914771905067339109309325561286576397516405730307482869164737224833124170193\
188297788175084915538827187749456700474132110070418009`190.32330582150846*^-8*
     I)*GaugeXi^3*u^15*Log[9/u]^2 + (4.48431890411250155315076037398215232202\
15404102636261630605905545113341177834262823121040841733557765983601775164695\
47513672211233685582259049478634522007211854077789257463765184168976689709994\
809781065324`188.89945097519484*^-8 + 1.3978192927542109099025969304480744550\
42694745545566346385788427224598034786288452583009859757966760826046190452281\
01163064522104820662188010148623803838230142842554896713849075682771127013220\
64441278197463`189.39320551547763*^-7*I)*u^16*Log[9/u]^2 - 
  (6.830787784530815780184701768626986202616543035142693420204951794304285007\
86152863366563201755060293473258180458783332098478501500340583613087147987813\
83062939544943146119759900203007533817909861604678014`188.1599987056541*^-10 \
+ 1.2253932641386599176553362484964823094167375241126807815755657589777211912\
54476465525966313161614588652846087301237766330990882294254033514535588942314\
888892956895880286696502911681320978102476488027414167`189.41380340128177*^-8*
     I)*GaugeXi*u^16*Log[9/u]^2 + (8.2416628485904740577213951167538385150917\
85849185487572934203176306610429759293799058641600821716612099917099278976172\
89642735801983218594656156241464520548043889144590111291559863526539221946846\
821604806`188.58761442063224*^-9 + 5.4702029298057390735008637470936045581120\
23115447987573848282909601708205547729556267147244160900767811040800415915038\
10674379449691232245473013030634385791034277172788421936059176560631230230807\
702614291`189.40960301406486*^-8*I)*GaugeXi^2*u^16*Log[9/u]^2 + 
  (1.101337989268321499764088567959264347757022166844368059967910249209449502\
97488577746287519416213684065224680960135677836172496422456398462584975988560\
439113364168881941433487911942118459210364966512302189`188.72684044280965*^-9 \
+ 5.2505838355943494368517840953057994885274889016976257024671462669918299952\
68828685259435322413828334134536945139766631833371927570536666434738921977348\
66147207910070142378764566709551006912619276792365469`189.40512742009741*^-9*
     I)*GaugeXi^3*u^16*Log[9/u]^2 + (2.27197063982919213182520088725938546848\
76786906218134369332320866076831824008942128513989221565761196951315966343328\
78849616698661868324331447336841596406895987650349777703099778123325812021766\
086368863463`188.45068749729506*^-8 - 8.6823751669146466474661412016224619042\
28541886928915512541712388217428826800040081700686630795832837926815778603329\
50866299581827599412983288710676875545466033268158796651730196390667383520167\
108953025654`188.03292333035762*^-9*I)*u^17*Log[9/u]^2 + 
  (7.004341594717119388637248062112068609386981617774967144542110496483510301\
15119747788332464564251205745155080649732381026582552732506144931770884868807\
92140925985371183939518244911081851772884787435275379`187.7327780384787*^-10 \
+ 3.8531606858960056828835664358415173374752243529431726966652878056157728392\
61398548411475729934299770956181174310267475067476726419853515939792415307422\
18273852716135131769368932708243587462485185118210558`188.47322784094004*^-9*
     I)*GaugeXi*u^17*Log[9/u]^2 - (1.7378624582376969799816522973573480386851\
56561550448929169359830658279689390808353502231153625645082388983555827095522\
44260917278682285002824697180300875148981355721487917852225392584966872630275\
711005547`187.63321236572315*^-9 + 1.2096340013227890117612971435108582712402\
65615453810365684830787066312771357303405747150247381027816765274491478701064\
50349027657860792460019118437656615491253442535769894603211875207904118708440\
5890539649`188.4758509499588*^-8*I)*GaugeXi^2*u^17*Log[9/u]^2 - 
  (2.344962815844915751998116819800961970846651737204544883149524362577005946\
16182201797814704212698392002675308905355960559564364864276335644280254719229\
06116432671846155878468825376380883164192801088040887`187.7638722595643*^-10 \
+ 1.1977992034666947933061482875534684436678104089327663449159437371895657882\
91757518233969750011846497419104951172339674057014949612064476448884976880430\
12207051853814738343523811534371495904769802915319392`188.47212031902453*^-9*
     I)*GaugeXi^3*u^17*Log[9/u]^2 - (1.22349995320839698221037384861778943435\
38227177422232190419488326432265246590964838842308759096995198028725322390922\
12511092162273201712614984185448284658843077301968874316653625070254495935845\
949178801111`188.28207895220334*^-8 + 1.2337139163874888468504851396196826986\
83309541217022064666948763580864652541806991984210294610697169678989021021292\
31426023542713078675083025853471037351596548119092155771285369566362384210767\
6151454553236`188.2856894587615*^-8*I)*u^18*Log[9/u]^2 - 
  (3.425537757697131934323997435158903358416881324982404506074127831943772774\
07412396293584405956877905664417624914589297973991908258695903502277986407667\
19768274111333781429386311025446452939038889685929955`187.8763935979539*^-10 \
+ 1.1897271598295460910067519657827966248395019911481702043579335078633655440\
33095237580329578712150751765802248888713544615000748298520876171802088729551\
1913972631771696608386226338768843676924288833817731`188.4171122151409*^-9*I)*
   GaugeXi*u^18*Log[9/u]^2 + (3.499047793065260359568739187052889484295770541\
91896514217102231640808590709366253060428693946273291570000212571574691345171\
34458165973236067786660743226218978254019176845054543070510723441292830431612\
524`187.566341794511*^-10 + 2.55853247629634787383308773352303471749291810496\
00791192116288659055000939616920079765649143401975708292904682752915196500916\
49495460750665791377137570514199288578169290670400752958849531076238338074990\
63`188.43038285399865*^-9*I)*GaugeXi^2*u^18*Log[9/u]^2 + 
  (4.749746221391932005006418016514128246456748797168174783228657328155571534\
69032346815347737042882789668267983689332672629158288230069317725500740276284\
8615708376059269337540491924661604275218399012738847`187.68916362362015*^-11 \
+ 2.5988347343733648441476825096117031079517316245352783368948384898388288886\
01569655627238358305310744232940788390338814250132401004039211489288700681979\
5493854963288702092776568832181245115706170707081151`188.4272718803353*^-10*
     I)*GaugeXi^3*u^18*Log[9/u]^2 + (2.46345940848977319039372034676155915923\
96819671292616676992890356637190030422298566512870366152100286832019978578242\
98926750819947712682128336946045421915531896962405705591430293976578009808976\
17389958604`187.3122902608083*^-9 + 6.490270792953868869443658631782066212171\
38329156593586280376221281030529720835202107268645305285126954567398864042889\
59142056956123424112885678713629902499068222120767193484136787592502614679624\
335973911`187.73300766740664*^-9*I)*u^19*Log[9/u]^2 + 
  (9.694545477730743741615150240518284916016428892996647022530616295763313157\
62713127817030331454881610157651840384716584405993792722062503903889668447968\
731576835933271667414030140399817773423654084945867`187.23910086261196*^-11 + 
    3.08464942646629597799559180625149903521388947167211025188649952005151433\
20332476417075165288301258500762451244112797586402258179099770052251124375502\
33526643099664127791885009908165823768507319977572324`187.74177922349156*^-10*
     I)*GaugeXi*u^19*Log[9/u]^2 - (6.6881616867990694517570334837228165207877\
81279273862451981234487879820052990389642985950330748747476834392076838143376\
37492092826282665454458881013121035414078874598163086250102021864276415440486\
8086947`186.8695049939628*^-11 + 5.181398264039053124629882308110719915693930\
88744342355654958661418674651025016532871209529607410389998406189019757132407\
19931373282214943350846239510915699018500592554600673818932002171928229675569\
173282`187.75864520557258*^-10*I)*GaugeXi^2*u^19*Log[9/u]^2 - 
  (9.136056461991019937307097826529098378111071076231931997276381978083183380\
48098364781507873457230869442343462960791500552573617286375252212525803458347\
6130931694256222890928293171174536477671428773692`186.98669477502773*^-12 + 
    5.37161776876443354892638015671630453057185703104492465625088744842101267\
48190110759738337189272135981117988288773160750314861338759373493636090540272\
50683335749550144278488066790054512433031065583688671`187.75604110188124*^-11*
     I)*GaugeXi^3*u^19*Log[9/u]^2 + (1.78571118535070075297844941211372990117\
65080337246982051450947711058490627755031736442065938146838627381085326470769\
61782288814102136333616940009111934525352359684692938279589522466259836925887\
9750946134`185.70627328283942*^-10 - 1.47134620081869166962880174259997279374\
92778486679265386250110974859802833738974743123969136133571208042345679051295\
95817629817470795156033402649264413028627477409473582970450006088337823202843\
37641546699`186.62217693606388*^-9*I)*u^20*Log[9/u]^2 - 
  (1.340858917374096409049008271708344034912678299139848390693547791753533486\
93346908789937163967260514955224478709448014451254714846808652678887597583099\
2833003423551870904826088485411307630773756789215187`185.9649696805075*^-11 + 
    5.98596871978261897025529522823473813801624187392114077717461972347826575\
92485340602571406822705129442128768490396178043418885443806464414331490919033\
32291731116087170419805797938219759655643325941304943`186.61472103895701*^-11*
     I)*GaugeXi*u^20*Log[9/u]^2 + (1.2238016112015077076138909061889837095107\
50382217774872870622334789322862370025957259312497132440427886261180928652774\
93280697272980860022903020120504175014885924612586887528660723648533486853511\
3914535`185.70749332023271*^-11 + 1.00548735759197612316620094030476900387777\
20553081775267991249753004030608419645399939605764474926340863276831655871123\
01009234139043991240630047337079116889665972019598433126309790652787786711754\
9636661`186.62215891400245*^-10*I)*GaugeXi^2*u^20*Log[9/u]^2 + 
  (1.669857679399981783559993801326698413163539893831540056857642818445498650\
07460410218318770941540196594442958836677137110911063125113096930198017110585\
64394713363048948334359021276243784327093891266309`185.8176591731315*^-12 + 
    1.05935834291210363354782652343811009189125578080868977696012608023556762\
09228018063700227745196352095422519578228010145733367885007790715532272117319\
85453890737082251746754076721571162409875855990693368`186.62002260616714*^-11*
     I)*GaugeXi^3*u^20*Log[9/u]^2 - (2.87942534545504705777300776633537940564\
05848746118946125358904886039190478651156359043726832990495635795276642783589\
07596452204435198156604692490485422482076589619822183928424763294616260614053\
0453304908`185.8269813673064*^-10 + 8.129383463551187758002592494563177799627\
01225980903854063309440846303390349200995283270470104091871894286893915411175\
50923516443861652477260128317093251769436110853737554846879760774364419761095\
35476198`185.27773315393532*^-11*I)*u^21*Log[9/u]^2 - 
  (1.324506024535244133711774213475609488178852893405471303810072309722498475\
00696876638459552566750132250093591840385391010955507640564862216765397416552\
65713170467791829073828313887293929668298783036468`185.09459624074302*^-12 - 
    7.31278985598742815508803300430228324249115816550342178705463862117074409\
83304790140878581299481129502536744725832166160540254901635735696427584053527\
4606855232056577492842932241725163730438215263697256`185.83662539620897*^-12*
     I)*GaugeXi*u^21*Log[9/u]^2 - (2.1860621530878833344857327263995953341949\
16655640924127151916081428759858170519306884201268204151363411658092981670138\
25621545677776849664766567193249845027442302390547996908922722913503492973872\
763524`184.90823715059216*^-12 + 1.871182729200510871555216481902125806240802\
09746123155502803275152621580536713975556245101436569088456715038553257942455\
37261168868202068100665442005027401511780743189790018384864730372436199738827\
45194`185.840690845479*^-11*I)*GaugeXi^2*u^21*Log[9/u]^2 - 
  (2.910425671118648150757002365150345608838384961608926370474658674014635517\
90176331794032347226795423506202564567772210193017682039596912017379284577772\
85400957572527925666929342655391198363513279108687`185.00277168770714*^-13 + 
    1.99642442802268414420892163907334786697156825292992887865530371552546683\
78620154436916169581108094310486227475715364862993388360432829700838634967548\
3138527553026866267249589451062748536024420586835689`185.83906805052436*^-12*
     I)*GaugeXi^3*u^21*Log[9/u]^2 + (9.35768378411571050862650884705574677853\
38346370960236809589226018059696377340488535131162486012149609956430928636773\
27039516262573395018648747243068069952785341281237081780408352312936476912595\
812099456`184.7866073347663*^-11 + 1.9287979565174697141649645281629709123617\
15939987052233442529829212879600350941396470853059513336946718372326401929362\
93459990596028607948334929341012838620192872371769931860573249672992910072164\
01706876`185.10072570664167*^-10*I)*u^22*Log[9/u]^2 + 
  (1.035704210809029448153917577345209344197741681055904214927688312574598539\
78580402524559591110617999488759758535941887008613654328403161941521488393336\
283800142508444801183010247281548729690512240811284`185.127848880682*^-12 - 
    3.11258990232287952729759636067539898809933144545067344238514875301025377\
04629912104628844586435731778245989877862687862004085514241462618891723820995\
432665527469851632487112469888568140784945868071109`184.60573504294933*^-13*
     I)*GaugeXi*u^22*Log[9/u]^2 + (3.8565807768713238685763380915368830254145\
35217204497937370798951784172907406479240301756943322613883884197236564284460\
50274613431678271657091832595069749749086748254092869001318432583984955354223\
13401`184.20593991804526*^-13 + 3.3420693093943787283997506016092457108328585\
09924071595355807439817686591375312057319889712756500634246713928998233086971\
79487542175894640151051229060132135610156227890782479369997108542506701254341\
727`185.14375293811747*^-12*I)*GaugeXi^2*u^22*Log[9/u]^2 + 
  (4.860515529128573465194475413459740574822513267422970152803630110403109039\
05888039193024426760692948617491958672403252004242334335472607433859646240991\
9176106998545290117227599653221506224741555660854`184.2730044121084*^-14 + 
    3.60065932955493589284900846699255657006964078561715085479792015333721754\
13985549218286655568470547462100487495997816260556075845900020054393415933187\
291951859029982274487497400298987867691971077470953`185.14270411034727*^-13*
     I)*GaugeXi^3*u^22*Log[9/u]^2 - (1.02716897205799364539206904067096495852\
68989220635288618470402342552669680208024134543058922784529734107786128082500\
04973783331594286338182981473475566973712354255812868524879725755667377658353\
284300076`183.3016847090536*^-11 + 7.0443739326284735283137770725492103555888\
68085996459566305180841491114273990023099754745133005447003387143103157549038\
95755706022257803948857724605253982588309552740328678205645532589973021855174\
4189402`184.13788521829164*^-11*I)*u^23*Log[9/u]^2 - 
  (1.347274311799958382479992941757421467667313726033058890769892972721651943\
30095347109455727832534436447003104678133008214359246214087717624206139211516\
36291603060437408409186438344727123803330900225711`184.10294601811063*^-13 - 
    6.01829139960030820529245784012295420731416984876606435599526731914394527\
71840430968045790190332942296530912741375041715906262668521298308695963205119\
85394286768416411320004037868030381766164412578256`183.75296320086616*^-14*I)*
   GaugeXi*u^23*Log[9/u]^2 - (6.557137803949904691024818575157317227502518849\
76093454480944422154063631016230685226541482709836343264519332260091427051770\
4862016748577219353714163336699241877826914971952538815123703160689116109233`\
183.1978970105796*^-14 + 5.73389435916946081324244820440866660802136219608209\
64128528742057591112419398337680766299304119853482823395513943206229589801990\
835979570900899197441629593583081352074114855822887811300574040961607367`184.\
1396323870171*^-13*I)*GaugeXi^2*u^23*Log[9/u]^2 - 
  (7.791574473525806526032509479998652606127050973995584389809847672483285337\
03032540578656038104297500716195516769628616137219371962399414405555595875645\
822966652609335404910438132659538306638778691984`183.23663910761627*^-15 + 
    6.22390752765467862497159050320073258730319012877312028712632477571342025\
84333125639453266109974157963682401262459298719552721648093942319366313120282\
09474343233429683409308102652051240385197888897592`184.1390770129681*^-14*I)*
   GaugeXi^3*u^23*Log[9/u]^2 - (4.1919639471772557229523244612621294163228698\
12482914634936859859807005958133954009588551418030434898309922553153509192632\
74489091832616434852052129560033524135354251093027439947149823434910925208573\
791`183.34094677414168*^-12 - 8.372623990426601921553001791748218221941876907\
95436488629800655756090785987054793497129726869868016900558342282340670375487\
09718536277182998152696097219162800924931606440203670682814578039238858252213\
2`183.6413908230216*^-12*I)*u^24*Log[9/u]^2 - 
  (5.395584320299192969598437568137716992795071053498675044650449281495438306\
51554791237772816125245888654827738590001671523754706662093215261790270929296\
7953923582101250078960242886793773483856345752148`183.39721676091713*^-14 + 
    9.10924859683458397932553658730661886570154714475650887081899979159931611\
00548404890516754289414894889387083863397662890169186133619954495501255591545\
94545499341615553174194162408222234303366872547549`183.62466083138068*^-14*I)*
   GaugeXi*u^24*Log[9/u]^2 + (1.000688302480461214281558457926427183435796364\
97050873589222717387231980706991859519142087625581710987558903413827544678703\
857388427163151662147363541160995583375292527527508264227355638497931881419`1\
82.71202433365625*^-14 + 9.45846262548317335584932327752127783616029929759529\
45799405855758080112007686061665333001022064248938243727844082505221155273720\
39641885177495884292749361183806790798614325978824159750076057136008314`183.6\
8754606261214*^-14*I)*GaugeXi^2*u^24*Log[9/u]^2 + 
  (1.190386429482456469682951699963425938329783744913853583396548383669685024\
96200966933149056144943107302960802959292588393004898410707978592622149436845\
573902738921262669051592729987507178915994463827`182.7488717602339*^-15 + 
    1.03255287742347529939372558385720689493224400788699277754636209171372245\
47114853520448052699180484789314560767295310479501771153498059827607328002625\
97529811721475862347466187916707874740183576541634`183.68709609428458*^-14*I)*
   GaugeXi^3*u^24*Log[9/u]^2 + (2.3838399633283750625548947595720084047943067\
11343515596189544107394955410428876827624115486218766642022164430905780826510\
39316817454936748728449521641720595239771912814521359281126645313970596492694\
544`182.98082731107337*^-12 + 3.686455895139007368682746782488328719393607589\
53793846596670336346953758003466327693004180147183609250454157468412540420082\
38509058662713241329060511985047978881771967739070746964572044498168625736115`\
183.17015925730385*^-12*I)*u^25*Log[9/u]^2 + 
  (2.950074720882076755660403417562980848134311960337858710000611728792105429\
49196102220930970877028815956229760258595127864589492019871968048769068006641\
2964788471150048560989971206289864994950246534425`183.0201837783063*^-14 + 
    3.98999044495211977270984237500567581508947057903831101318164345543418009\
13423497482751315682994526966406452908697595114729402971534916048790390736285\
93136893200919048794391529738839235511321574672686`183.1513226178329*^-14*I)*
   GaugeXi*u^25*Log[9/u]^2 - (1.228894946938417483801233650790633722977490700\
17193022089211226425192776726460338462590700990561429391084958234641025559951\
666198302109508807415140838631830477253265771616250057139959478282946700033`1\
82.1575352315868*^-15 + 1.501588434658545657166507287327981333941234148637719\
42437485745332510746046201562815916287152313610824359821911603259043900612745\
0259260461214541149454222349631172583582063021832622820879382757488055`183.24\
457138778166*^-14*I)*GaugeXi^2*u^25*Log[9/u]^2 - 
  (1.701367295617103954980368304325942891364791575741704406720914944453027870\
58199843516892385212491264836267240179566934174313638157012401422254224495303\
56698472674909118395222600112041542018370653331`182.25798609598962*^-16 + 
    1.64636538594836412336511358020672986131312582252902742800485485537806504\
17596865191075381463746782971524484510423169548825727626249080905960848439448\
1818353427049817990183479433928055108111399914274`183.2437142423067*^-15*I)*
   GaugeXi^3*u^25*Log[9/u]^2 - (4.7532372991837118235881125386132301953337149\
60844865267949996335878177892308416177268649510378044847619187077727496641183\
23188946399946526521007034963491264836072452962776577158061865036129308996869\
42`181.70578969499707*^-13 + 2.1242514429254326234570646008899433953599488844\
18685539179499714963501733995786733238946417334203505639860209795425172046688\
03592020586044323760540422324017040661940566153499864518274467571197959197195`\
182.35600612049984*^-12*I)*u^26*Log[9/u]^2 - 
  (5.238324262377480384924854364665083310573669465430395840108434342672310327\
75583645607852570912579720068039426021675269187498391422170800265159222828036\
852346959230297264093084278041498534723146420926`182.10384308852724*^-15 + 
    8.03677667215956156969603991481477021536436735916594990108645179181153122\
46717830945279283028226682050912778091806390007133893747282624344721319333273\
613967301064173700934259596067432855252619732836`182.28973261015804*^-15*I)*
   GaugeXi*u^26*Log[9/u]^2 + (1.089621580725456632213917660151650573474167174\
17879645091028968438238020902761639870991063043240813782599697517182996066436\
97782690447937738880248745110926464332481595461952656769995295597191396877`18\
1.04232487719685*^-16 + 2.296558663501858468731823657647374932428097405618465\
05569209394495321584748929835406506764728781727904081559238249791384076982577\
422106346685604909836108939642849564439657814363044134059435292478861`182.366\
1267245869*^-15*I)*GaugeXi^2*u^26*Log[9/u]^2 + 
  (2.226205498516525834115030075771358744820449645339677573468559969625486694\
93534322169525712231782744936671031833033088472837133471445774378163513484701\
1395925688738086215050238953965513352521379323`181.31002076305253*^-17 + 
    2.52626983053945872981754631363831208879936928039711543180464159631484973\
20291062512476684710584166428319737088205980751051559155224868864855900701786\
657038630367017233626749698366662994864539453061`182.3649352476018*^-16*I)*
   GaugeXi^3*u^26*Log[9/u]^2 - (5.2792691895052125687853548351507912541964236\
08742864272591337780981883135303204316112053762009118587933146991994636124512\
50339393556352439842237025946581062555915163049497191610278321781360623264881\
6`180.36697447631366*^-14 - 3.81549931057431000785863121127031475290419338382\
71825804966032591352514217130360947960673327794965607332240787804230826234821\
624979760062304339411710233898569247355734013427454123640139789935258627928`1\
81.2259520485254*^-13*I)*u^27*Log[9/u]^2 - 
  (6.236851256071914158243388787146820622778924071783623057388707149092218283\
41066598394975925685253599601517440650325440041353025396968165059413382762830\
84130027011425049216952884191904895387118058023`181.22427288521592*^-16 + 
    1.02588070694183086768326266892917262190768706299707026130748603600189970\
68183072732792390150583425035195582241432575490100058780951044575720358662834\
343828824315969251923287967765854049960269521082`180.44040436102273*^-16*I)*
   GaugeXi*u^27*Log[9/u]^2 - (1.187794894310114279102002722153233328833752762\
07823969074119352256859340170396713902629458136797601321196824587899722760644\
7351264004632296298347063581535734259015082367112270331064448704849949323`179\
.7747008881598*^-17 + 3.38722187254954196190902098513269096642441468098542196\
43325431868543061001869642515608271450742936061069910941798544002196956800308\
430372528068571245475898424986002625645133468636015915675117045547`181.229803\
07909776*^-16*I)*GaugeXi^2*u^27*Log[9/u]^2 - 
  (2.693632009233873590670977260261984459259791029951183711789609800688669907\
34018795425456772213529437625421536049016044938264475376454422557561412569826\
569917879725770902836701038131398546360017534`180.08695780809302*^-18 + 
    3.73528798051863492811440232524564302372475806382331177818055177919414495\
18552872334748603815337742982019154026989609034281254348696920000288284568400\
76735503792443573283608537201117022429972219834`181.22894363419385*^-17*I)*
   GaugeXi^3*u^27*Log[9/u]^2 + (6.8062405167018568930613908268780654059809332\
81488887369855353295127879744888499920169358572860852388887513582831793730359\
23154567173415940461773224385440639457989106535013660806939694229836045442081\
8`180.89095859093595*^-14 + 8.38905902126909690548619998890674540061743685053\
85376500954783002475638975160390818756491295588586811048977645039219630598700\
46926472602839452992176165971821464640010675360455169704156933013212933625`18\
0.98176454883702*^-14*I)*u^28*Log[9/u]^2 + 
  (5.874821377885692163777491606477232007764742451706028065537217422037217407\
00528807935962910931133154854071563757087815537860116997105193212342427085810\
79766486353189661615891025861691433509566380581`180.95257952029417*^-16 + 
    5.56339293754244396736192773797130759735764008433462595706028884293984776\
86728845098030898380293533050652412995998234530542519332489604948042469080502\
205758902189223850517025383265547692215411068832`180.9289245885989*^-16*I)*
   GaugeXi*u^28*Log[9/u]^2 + (4.752332749526055938243643408407901862904886555\
58714594371246563843853252770310615103835601011351993337307085612814938962547\
516985904006087569845242060022107124819347576934978106914209206359188153`180.\
08310518565932*^-18 + 4.82272256241209612882210695616516213707696717542179437\
57714638400442271256594250980736205310878447430863384710718446152132673325226\
88810182818066277169994027956488848411356533954752615885700474553`181.0894906\
2303466*^-17*I)*GaugeXi^2*u^28*Log[9/u]^2 + 
  (3.404380002365579369405376482980051301058593060036535487030838323150721182\
29178577877468478180941361408725301869914649915746314872454107471204491705029\
58967599356443444351154143095239495052631859`179.89615636719202*^-19 + 
    5.32826736505241508111061467727233654146531136624924823310185268229696614\
40957754121969955558036065677627847976345635057942691818881430009735586385141\
8298083795728646393274121740666532752679479201`181.09070434542852*^-18*I)*
   GaugeXi^3*u^28*Log[9/u]^2 - (2.2275173339752701323874163151722037039438137\
02090966804801340961301893755859013794393468526775347898110641507510557114685\
99578780615084479422785098533011301180975800130916592447413769385007265859490\
5`179.77159429577836*^-14 + 7.29413311141885838623532720083759336699884640212\
79958731583976686801693202216767453626920000475035539856433231541410609163606\
14601431432907948976308793567852071755556657531358966840319269684538449051`18\
0.2867468880235*^-14*I)*u^29*Log[9/u]^2 - 
  (1.306517163546718169741329016036709988665909155854114524191963206429949904\
50758483817897489159086310150554776496440041842182393538169600446764168546087\
28075318752836659791751828088296684656825081455`180.12734046301765*^-16 + 
    1.47694724565565447233808056694468619902536584768206619420918933392238022\
24613234963746938175881441269109455435617807984483872616157166909392391735037\
189506852049364603662903948053745295697678480987`180.18059032688677*^-16*I)*
   GaugeXi*u^29*Log[9/u]^2 - (1.652820378893448706054505709248128631686209362\
61312071073798312273455423910049553760745442276505911484958451477986115039265\
557018729943947576729186314090680894128067493161425285221374742232363198`179.\
68940109930128*^-18 + 6.63530722576129531744922648616565773396265813449758110\
04468005795037710013297666698506467670963644225159405180278637050563577777238\
1679150601047863141256310221635677264853685349623331134331806225`180.29303647\
656496*^-18*I)*GaugeXi^2*u^29*Log[9/u]^2 - 
  (5.461078595374420251908525585764999841154362091769697220142412474841422300\
44907469490356384486536385517678000285490485856477802587377403563009707208018\
6032664985486314235136028659266724629736467`179.17642135320662*^-20 + 
    7.34120467153388282635313713983648117506721703962452241768812334351092506\
23512848223984294771888630360781332838894020527753156666978156171161250580553\
074589420684060515757355324997468540783350668`180.3049102585935*^-19*I)*
   GaugeXi^3*u^29*Log[9/u]^2 + (2.6956221565453376284396077638224570939527596\
78338080077929820647716504290871770290045014811743468733734994201807917626210\
24416102363059023669846599072437053225217453995961357382751371986827456875335`\
177.8538738082828*^-15 + 2.01319631964687724774492698751280184987287103626760\
40395802412558851432031152801500339798490946184623427987212475300229165047746\
31648264729631911243625594646887205216392927313131464316738005011869848`178.7\
271009186903*^-14*I)*u^30*Log[9/u]^2 - 
  (5.235318226810177241212272828075806860014417170066188483268845075149808116\
08170095038927038778228874069034753644120763519916254769753030578525703392365\
324081009431032144675475880950257615533327206`178.71993422431126*^-18 - 
    1.19480784877400896208597132206236555127982204106273073673171036351086844\
32168216859627189836103941604849206596629521000588470524321769839273911796868\
8446841693949909600433691253244868201392061773`178.078289205922*^-18*I)*
   GaugeXi*u^30*Log[9/u]^2 + (2.834507607709979559573010596404815745245330453\
98584454126063928256985441271406635430093018419198650646640818219260915258655\
11223848916125362938591249437558042154020824935577106450582482906469212`178.2\
1616386187773*^-19 + 8.830351989171825568925880001140807368065883643325909087\
16642800159883233089386330369953545190180075258793807735691704081684887168169\
79672402915759238729002912432988129677021719811207155461642694`178.7096642503\
7784*^-19*I)*GaugeXi^2*u^30*Log[9/u]^2 + 
  (9.760425398093311352624052818310748867450392569676152750866771072955972915\
67768681798490699045142543205400895232367409758794967912226607523894557974207\
438430892908052391008367594675283377168717`177.7279310845189*^-21 + 
    9.78014305223025217672590684960670501158050161382268339211605294008409572\
27075159168714462493904634955456469935302616702786865683588030251045022496855\
0709981503798554739773589468940676070236017`178.72880754533588*^-20*I)*
   GaugeXi^3*u^30*Log[9/u]^2 + (7.7328805075264852601391596945309150480300632\
88833341643454302397334877607325290699283189935946896577109407207037779887396\
5014130229250576778895894682552117457148900711096592657611962527769828628298`\
178.7498815459738*^-16 - 9.90135610695180810448532515379675451411977718680627\
46644434467548720320618678731155460779870527359316533543653598550261721980648\
267224601443813679357165998194585577187928693883158322168748656121892`178.857\
23492708593*^-16*I)*u^31*Log[9/u]^2 + 
  (1.157794535466336911088557762729679322770977775806238185104887722748899415\
28612864510644933989923398617558668101958474970235609611865537074050494683369\
6126855002548604159652654839010358322828842403`178.82413006687864*^-17 + 
    1.08307228181468677283920767158957594977176177142430856842390078408758506\
00766327122555711745869264620272046785506714038759174177683749609351862381252\
42875980676974961319547765913465397784701768766`178.79515601284882*^-17*I)*
   GaugeXi*u^31*Log[9/u]^2 + (1.317855267496132698175763650329690124553252468\
81302585878193783644962696729170064738756327909812956180431608336097139502210\
6575165779514830503570569216739926911083388513513699742951391083379808`178.02\
155584474187*^-20 - 1.1377817479704976830347908670077319546390847845560940600\
01569253689539022744395604775809163283287133768884766288426117234165256296664\
4064903517328457845292189614399975213990012181662525155628055`178.95774709057\
994*^-19*I)*GaugeXi^2*u^31*Log[9/u]^2 - 
  (1.171141556012006157369179303773445117970714874309476278377747379272166620\
95586591521832541954518868618214748449368492445644723438671480305134506424325\
932578852180005666259474131937061719641887`177.92661316898509*^-21 + 
    1.26116716914064675576250030779556262792342882065926647752851312940250621\
94239596839456981005219243193382303489944746922639785086659153433267921141902\
31110425380599791673342856022588283666327731`178.9587764341325*^-20*I)*
   GaugeXi^3*u^31*Log[9/u]^2 - (4.2065825074583993535728427509823834060769382\
85998218208291947716660119370561830970541162005151570572844499162381403785833\
8313939294040791252018690750134633155966036621515155801336323153686110161547`\
177.75703018095265*^-16 + 1.2519375718708123711832153545368106368926866513156\
56793888474237549006669966285799802431881338531162282052376126142324234768448\
10537000541575803832078034845979252771696758254809053069170042297008953`178.2\
3068344264115*^-15*I)*u^32*Log[9/u]^2 - 
  (3.124265312973072384107052160327925188603821952283486771129707688391796253\
03408764714102692983523499101075793099819439833648634213277878829676671250300\
997343277435231347437973736997005595671748629`178.08746153817341*^-18 + 
    3.35372909250430825828903492588547079179712449570088601351272611176024987\
54030791217009015998679668431443461221808709577579810124277233009250588522867\
4821397184897394437939443818288016486664928886`178.11824160931585*^-18*I)*
   GaugeXi*u^32*Log[9/u]^2 - (2.016338024984528656510180376780241722972554789\
18270827259205963062055062141902403361438059249378092277046129040276405515117\
8989489874144970857609244521299443661796236123562935524382194077908942`178.16\
637896392902*^-20 - 1.4207098162438692057671808740249973561136080736084915616\
05865200431993469319433091025242928200073737071739805725134368881936731315391\
843487895954332550425192350105654939183678461233421989931144`178.014321004799\
23*^-20*I)*GaugeXi^2*u^32*Log[9/u]^2 - 
  (6.856445043454338371153238046400414328565015972501303520953501335264534837\
48665755941714005849999331683386397374866672602301856641679757156739816847341\
1733118953693267071262658234549446731358`176.8921203145392*^-23 - 
    1.57572135286819563444680991314556037364757576226433118970777160986386386\
81922255750246069417655408062970201065175047969380889519750950040166274136024\
9302805207331646424788070744658366749505553`178.25350073543908*^-21*I)*
   GaugeXi^3*u^32*Log[9/u]^2 + (4.1132269396062057041646142157358165297112793\
63341400529292844759684785044298074518722768432333216026173316073746330988429\
201962873232604311666952669047616888488501620221988012604849717444622532808`1\
75.40397159089645*^-17 + 4.19404443052874166951281730417687682353332303591705\
11996246467680074154802971846808622001467564705838321876734938120307073149212\
984503865244664356060781105806340186748524179608811230115548331779637`176.412\
4219462876*^-16*I)*u^33*Log[9/u]^2 + 
  (7.053100913203892372883939300678200723871282561704931654365567965834897591\
27029842649014718510190316102462777601911879344589468154809893853173847670712\
2952218953114847879170295286179083454971624`175.93027997353607*^-20 + 
    2.03186915172622872249874163902805413578476981164733010820341455516497090\
72789231515246351851181858036051750037463215515751665645881017694249867064150\
167131808862619960649656334659199397254090676`176.38979561274343*^-19*I)*
   GaugeXi*u^33*Log[9/u]^2 + (4.468991564384390253251391474732854222921786922\
51325421261156506759049745905497691179555435636804780757104193128188966482654\
800430732624925705793116150140838239705670190974556210562479326773239`176.384\
4827796657*^-21 - 1.720693068238114558696833835829433385303290367994184932692\
02906286442793994765220839888697785442854742544994984119592843415052463734784\
863125504498825804037751275812211678001735984646847870148`175.96997665393997*^\
-21*I)*GaugeXi^2*u^33*Log[9/u]^2 + (6.740023584576150688330411093003354492164\
53938691828460201478807697433673914840599490914377881414614671673235772680207\
1026815317436168097855424202027051176136012223412050650803063776188231641`175\
.93678670321324*^-23 - 1.9092947176407926612731941753539034718351729903624462\
43694924095305935651295995328102738648024012902777741020319396335984541060426\
2393780340330596807955288835964417996261045133094302101039248`176.38899825801\
536*^-22*I)*GaugeXi^3*u^33*Log[9/u]^2 + 
  (3.852659381714222108467247536026293857626136915568334264804665631541191120\
79662509040866539644161129603855018420657241411012969064690234875469747382158\
2128840622718999538565844837409903452221987909`176.77779692231545*^-17 + 
    1.12073535990082725808726718811292901604638231345035424648767088480669947\
60678680920724505546725906252251116028271557428467208461927293732094721690888\
12257781425238348551937074727023870912135017896`176.24153938251874*^-17*I)*
   u^34*Log[9/u]^2 + (2.15046923605260785594938208448840265437552473063730941\
96487393999940363665336409580654223678014307271486929642562620494655166919738\
416596884816501528953224316494102036701092126455461062340396922`176.673187850\
58902*^-19 + 1.86965643145846072757452834072999365365734711044287382883421185\
29388552900753950286071955492616994063540891630215042876020557694266025206054\
975041132831241242763449733179899316874972089120699462`176.61241642434064*^-19\
*I)*GaugeXi*u^34*Log[9/u]^2 + (1.10645090513228796469130317767490062659167455\
42254367761997035779502418212225094574160262826731769750388830384941835365258\
806342155370604362552316048723309663440965271681407192139063341073154`176.476\
5236142398*^-22 + 2.023127630491099501875977493918412776866809993063226910359\
07620632935452249719956217356347773008768635584967099807994733024858463541712\
98512700084811643912389908851734190717657232923569382607`176.7386147472604*^-\
22*I)*GaugeXi^2*u^34*Log[9/u]^2 - (1.1728439665174650587457828911214106600642\
00071100435107164505053852910398326983236519223270947232319164427309642330918\
744011082192406720782964548853734492278807094086332196006912197049027168`176.\
46096133625946*^-23 - 2.24563740712239810851792786740421944279604203319862354\
40140828669984132781335534882469805522478064535455845582714377079312099154603\
71819062751537384281471666668261542737182382300541874819704`176.74306073224483\
*^-23*I)*GaugeXi^3*u^34*Log[9/u]^2 - 
  (2.313072561717756203778677683088903122498571736654125629891988007656683893\
23765642120150446417910042198524618876382093377057183749052719062445107664267\
4882671879904394898935436879124617880280935436`175.74177648657272*^-17 + 
    5.76609438268942606015508001974789702158948433585037719865772216587411126\
51078786704102820601484515195275001780793800777888679107528490609628504303414\
84550622880512221667539353557681510247305865018`176.13846897653966*^-17*I)*
   u^35*Log[9/u]^2 - (7.04760482276591320045422912780016657577704471857474802\
12072931815166050498019808252266216465061374338878690542243830432653475693556\
54806496222329839535382197181092052504247437700310094894391162`176.0194986123\
4863*^-20 + 7.075414619980693222507976162397376666292529341616869711172149744\
64073151638197416789401308029053208552234614628302201336231728462479532388345\
1424602510575162320271687186612653900587141814436919`176.02120896290538*^-20*
     I)*GaugeXi*u^35*Log[9/u]^2 - (3.2574069505679287053333984300908499331364\
94138473637790460907347885883812683058535540409296600930107401816049697233323\
5135373452532772033454594923023037788265117800549623325855642099825592831`176\
.16978013945112*^-22 + 2.3111025837029248853220901191249869036876320732014151\
32331053837744850551454561963871809369608056392457530390079449017599951686886\
293215638393098439698964193719079096477729857983614961670809`175.0207273438099\
*^-23*I)*GaugeXi^2*u^35*Log[9/u]^2 - 
  (1.174069083091621554428851790742179152765047969324892576349957502761375643\
50874463642408839134714104963424059300147814296069916537629240869270977569226\
751088209632533848130633710161104014771`175.79004038793084*^-24 + 
    2.56593560138722807366384830196559382372565591281627403604637373802039212\
74720861244482433269618793414005545530833133098699228117948422475627790660830\
7653703483833058347697366842478686872989`176.12959248852195*^-24*I)*GaugeXi^3*
   u^35*Log[9/u]^2 + (6.90459505781345207293759641200250963587803478304259999\
45489748692492565478532303577987378035968098011992731379037097591885978933599\
560948437504975203773934525084398039006945942661582132214507775`174.334949112\
25586*^-18 + 2.46010362124712636483207373544338413858130439892951403784934967\
90784207648950465744047685962043180974739205874916885915556759498837831703515\
98019533729416217143060000492497825573146380709728691024`174.88676429946042*^\
-17*I)*u^36*Log[9/u]^2 + (5.1265263136359435300405790015710732473950386560626\
71587927236012635753146340775728167556311384664386900872895883084420760032743\
8276896905400589178408076583371340377540754175855325611757687735`174.66263548\
353828*^-21 + 7.3009690068117767538740776766164962008587859690294892070978156\
63317620957012983309675076878387602142735134497229651511936656669679610633599\
27085518683237700204166130757979903515411145063241455`174.81619279748924*^-21*
     I)*GaugeXi*u^36*Log[9/u]^2 + (8.3012841068513928183564771652738721517047\
46471525485890545359082370954723193232915687972313876971254478227128914627845\
944258219732353476619240305481429380857506959016006215941966001514814651`174.\
90302150370647*^-23 + 2.56702235800384707951966209612849950224127230160642299\
17100956796192177899389726066555731178002521823388471887619029032154936144888\
0987514536695346884739026819288337164264017918635763835625`173.39330587736748\
*^-24*I)*GaugeXi^2*u^36*Log[9/u]^2 + 
  (1.055770750063785435722722508758018579324563962382316794435194183985670098\
13251271228329544593696486727839156806137111974278925301160462875147245036645\
529231559941474351171843360788357218672`174.88794905590274*^-24 + 
    2.85061693142696447101375488548052190869706232946630895706191170910136196\
53288316043671816339289645238650192595344469144686903666459677627194720838701\
316509819769078324906922571536724793863`174.31931829045178*^-25*I)*GaugeXi^3*
   u^36*Log[9/u]^2 - (1.21097209814456463064179588648940313600370015039525903\
35981104983173531228761967476921801896382856637835449352339080371543424362668\
0161378472894821948522066078120222919815463518608572580657905351`173.93581435\
34533*^-18 + 5.45168973863909118691749845663379242079620738167358528214825685\
03400005965514351872021404231777807361540775755461713884687754279029049217372\
0619673821013036057806582922297963132311709857034557238`174.58921134843243*^-\
18*I)*u^37*Log[9/u]^2 + (3.74912497586847455166091072570356783313598815989002\
94283310540347813916383171842679092627660237921375466394287844762052801058774\
3226902553610613999472631395277276405476527644956806338590591202`174.48989574\
079252*^-21 + 3.0408608581295427551788582539015278382124702472832267474617522\
73730717326634987959088852975230063498248514647725289925743990981244663503871\
93693997593901485564944941901675261223093436486205407`174.39896237147835*^-21*
     I)*GaugeXi*u^37*Log[9/u]^2 - (1.5609549821312314398985161938848593285525\
54522720663850103917300738419771838233747983185774069364626486862765105967334\
52941367177736091955760734341351863789272174366670853761274690788360691`174.5\
9291568246672*^-24 + 2.774454384651576198297656075858101245327308561767799375\
48360539086599190447681555067612628365433397051053810199481147116145704731363\
45793679199644686662941036287069250711134243671194272335`173.84270289314443*^\
-25*I)*GaugeXi^2*u^37*Log[9/u]^2 - (2.141775249096812604903763826985401591866\
22595060008444368230772435019445238453619136246670301594839686675211271591223\
93308492697113654176579173161678942144670540355530992389710083371758777`174.5\
9522077405117*^-25 + 3.081405363975065872251185128961373432605097585802962082\
83319594844372490036053570548949095708163905775435227145529539759659324536688\
5315611674663924545001487597045489786935212969536887853`173.7531957128426*^-26\
*I)*GaugeXi^3*u^37*Log[9/u]^2 + (1.435154889972675827525303000116210580926964\
18146660413992533065836463123081778713469164939412898383453255715004488905669\
70245433744826467125848655525251929805419964434170864242171608126270101819`17\
3.48405285917545*^-19 + 5.277385261799252058757005604755283175102743534369101\
47322103748966160049202127790949596584870917602396857946297220426828060085903\
13501758144308448851852837803166911684720927650505487707209801079`174.0495728\
8395198*^-19*I)*u^38*Log[9/u]^2 - (1.5171724588485117071097255014047049963545\
93508006700600957534703345324487537589163516139123913227345635289629768146209\
15287625922837007234306860500275804230940260828962086014255854636168004477`17\
3.9249218221946*^-21 + 1.4446822947845065857961069368959747581574759977891936\
16324894090341858096073195725618965309809078177708271609099767488416302060997\
48651237487585519924279647196513914387340058314020350447398649`173.9036592221\
6745*^-21*I)*GaugeXi*u^38*Log[9/u]^2 - 
  (5.051060555764092096810859482512342736399493910565638850475321186175404234\
30000695113385831621152590379749966264003848999130403696696385045076861513144\
37628100066534474760169371073660664434`174.0650584082796*^-24 - 
    2.91992178227716661284144250923033553243312300720520745453510595838184830\
58356479282412305804241857393941423325539726957117126749413092843736919606388\
14945850006204696963657805485227484178`171.82704705099343*^-26*I)*GaugeXi^2*
   u^38*Log[9/u]^2 - (7.52908786232670009680031087354456486879937121801728139\
10755023089237318024952658965387235672621981443419008204278445866228857039207\
1411377044486998669168527778251208852707672642679435377`174.02810319790802*^-\
27 - 3.2433140644274635700353348836684040341279820223575812515766347332089831\
86967852042458559871487097832196530475337177116867206153854335277635845463897\
41504815847386387304438983540356087708`173.66234983800632*^-27*I)*GaugeXi^3*
   u^38*Log[9/u]^2 - (7.35564445950243143967866889664050133651993346751235634\
61377197635331063135649898907282567079794156448703684638605550697731903220613\
03126288693371180291109440393439682405026439443852426897254198`172.9473467136\
1664*^-20 + 3.532058807043414459564794840040928176906103205150467191705928941\
62740564784420596670026307076940307051293794291283307575526011376232280506820\
1045461151041859164691257634300824281398806452586908`172.62875391024266*^-20*
     I)*u^39*Log[9/u]^2 + (1.770210896992303124539494988292401713451075656022\
07746286109490810077536511843394975295385828737772217641656075757750749557816\
07516111582229576824890715913042795452713758337532375905417394588`172.8054495\
455292*^-22 + 2.0684900394269013157826865406554456103194355954996159901639143\
80022205060307787330387900535863426745134585453967877964973853834678521988406\
0756301001172178040620001287505543763182732976344586`172.8730779696383*^-22*
     I)*GaugeXi*u^39*Log[9/u]^2 + (1.5114198268724217348601185450060589511364\
28579033618366212107143996920343495413752898679265440968636933130310822077476\
64656525231370771985720118416164193847115557335853920541076797687108794`172.9\
9240010909386*^-24 - 2.994363481014760236832309497509199772848172739354546407\
07967243001307836970971846187508831443441111253833785460953594263473606305390\
110164875529691376650835021711240353299489796673840966`170.289319511603*^-27*
     I)*GaugeXi^2*u^39*Log[9/u]^2 + (1.54639604736907624776350842918208484382\
51736396262328582265220571377988229491212383259700047427932272351893237334879\
25091852639684794701365965112657795711136614659959859500126578183912979`172.9\
9230051673524*^-26 - 3.326267863962086489222654424338948176059553294851113454\
98952709451531553855184063471851828863568943498968094555287970298972765456785\
93235846934444329075095859782444716293033977648419566`171.3249370057576*^-28*
     I)*GaugeXi^3*u^39*Log[9/u]^2 + (6.36438488432628178950018548762804461031\
44756009517483327314881291882690950183788474976916880133708500600460126100530\
10826383775486691015729737863871025989145374162221031660706534751420288339666`\
172.10178494070033*^-20 + 9.7461825518045165948170845814688258372175462598608\
48429057313003811030147734184329189086028323515255732368576596652747931314170\
452300111063249137868405421982020126060812771247694954004825134333`172.286863\
0468148*^-20*I)*u^40*Log[9/u]^2 + (6.0080206271902705392085817888102438418164\
43383288993851015205595278668433605911289983172140614430365029513071026993997\
452098469514995662757751585937225140165251783068565829497246644025034529`172.\
26870424652432*^-23 + 4.45906691378512767712467319655134044482689557372737789\
33538947088319051715831114486629804465386043746925204854426791362406748265149\
03915769165293575482007743678562305781231996086715157766848`172.13921682099456\
*^-23*I)*GaugeXi*u^40*Log[9/u]^2 - (8.724070435097042464101878619963324231921\
36368278204509440456102477632512261711445818068124474671073128179023252565939\
2150994352084096723641818966479679840909850304773858174970719865760924`172.36\
39851289977*^-26 - 2.99404241296225519231657919720707603979733722116058522606\
76160737544731248613096355018144096685857281145455086512812657853479250175474\
678910942673468323457102558616195982375692054446389`169.89952391390798*^-28*
     I)*GaugeXi^2*u^40*Log[9/u]^2 - (3.76158473688735820478588566122781402706\
59986248135283122444482421778711940367547829259411191024782963409408581871036\
2383749462743951435552582420901421237059585197635869129122096532317275`172.36\
397070925096*^-27 - 3.3261117892245491927823118977054326553293989949796220791\
96988657758160609756006540460473763894213346965950463040468138997502896867783\
43934750215810254688814981731129079984310535414759`170.3105367012566*^-29*I)*
   GaugeXi^3*u^40*Log[9/u]^2 - (3.5182821982300260068139207906532807649404124\
67879528960699113813208295576690895385898613520258914315087948254672302940272\
609942164432828857557296969244968519200772968333367217825554718615004481`171.\
5401896895088*^-20 + 8.068847456907768266995698615451653808572803719901801721\
98943087084021831869629353410708531670260377268865227572437637347882123040192\
7375914566664895479642581024673818277004796437586315640162506`171.90067052374\
76*^-20*I)*u^41*Log[9/u]^2 - (3.131992977694631484066945235036176379951903860\
72658995606528060683874911983688323378993802184971250970815768875637641172683\
714264775683768240508866969191370163619818658727598272386537839862`171.807594\
5875356*^-23 + 2.848261745858270945248923806045069097693110572368675571057566\
53975101576409641801629201463422180142147468347005238716749124090312926494742\
1470948515122313709899271790194651479672402337003417`171.76635370491806*^-23*
     I)*GaugeXi*u^41*Log[9/u]^2 - (7.5965524351578687710068757421335519649364\
97650917943966014003071634172082871442747091650574001182631908174341005594985\
463763932019753716213711535822386778381127415487931261235902125824993`171.938\
46670919697*^-26 + 2.92078206034483958247374815953845362023119824350479712653\
76399796979826637153275027997517067710898700886280120794763906317562504018349\
11897249524983371084348754766509523464658450276178`168.52334932177786*^-29*I)*
   GaugeXi^2*u^41*Log[9/u]^2 + (5.8467972236006399106766838728308194496393435\
96191445310018354992487329509475920298598692586658868241522058449874531086835\
227132446325100128296147546001254999459471323617193860992760126`171.937798942\
4508*^-29 - 3.244872910375707666363223839970260455790509168449511072942262717\
40973325241005879946287154608861958495237263351785397748345558976988844540152\
248075343326909652616672375652111537113184`170.68207860215557*^-30*I)*
   GaugeXi^3*u^41*Log[9/u]^2 + (1.4195797383230774113611512861728826138837797\
68426949710811434879433702609851672208857318297109231341257350210582298252480\
11904357523163084581661047447182231086349251059582163927418044811002893`170.5\
347806950124*^-20 + 3.8303782160129822801535559177154813885233089543538896035\
81766121047340476547749702472987971527460270692611417941329801331309428306431\
995718327584767993793782321681526666905920173642234253762425`170.965862561812\
06*^-20*I)*u^42*Log[9/u]^2 + (4.951102483246128835974093664187646732910725128\
46213562096476466217434562873948747572324308688161233980459440673682615496584\
993181580953755515889934945851949860092565406892146042190606308596`170.831929\
25016203*^-24 + 5.21036514855294933677525316993812221655702723020844354585363\
86395635657149951525978614474350892625247907333397149825429531409031216482460\
7567254520401666396303258730264431729211014162647733`170.85409549448013*^-24*
     I)*GaugeXi*u^42*Log[9/u]^2 + (2.7094114302644579602334518791790769278657\
36169098585583869279001499864046565918870317807502814588372852741266070926564\
991483412472382461626407031905735524891234881836645722082338913625064`170.993\
8100845621*^-26 + 2.781529394645441754591645124030261922248752962391674406519\
88495635766888639993731050129251673765963309531662076743534815645105123124566\
015025016398212646006267323409404827608226306769`167.0052187797583*^-30*I)*
   GaugeXi^2*u^42*Log[9/u]^2 + (2.2145375593002460123961268760664956910116221\
80225790437522006540641018630023543012299742952441307903792629436628754248344\
2630820890041787799030538581103321626395716324079420433532165355`170.99380966\
400525*^-28 + 3.0902735805341377939498840325644955002616930851157672976318308\
19681871961810486136410180451920507202948269887997867310610670204872239395272\
463931686412345505376385578607929719402268`168.13852354256437*^-31*I)*
   GaugeXi^3*u^42*Log[9/u]^2 - (4.8124673017032170324041593731519281363180747\
94055884308396242128733983596260655279924617561382278904298281671650222907225\
74178973604369167525813394532238375437103749232002118121047197563736355`169.5\
9238347988503*^-21 + 1.351575059626062174394572960914582025001038718131126022\
43134119850338462468952768024417978371225655774823669683343062398956134896849\
2210263192120179641575805300727645041803159956928884124925909`170.04085585738\
926*^-20*I)*u^43*Log[9/u]^2 + (8.41878905873466006812141062881566937904355662\
92720279863905626729672217843507569861673543991917845011797297413928892601200\
260915152986021089473948916809372534412403254846632305764847041418`169.992490\
37441064*^-25 + 5.37680637543068824932910994743855773771985087432807712503150\
80796151407879775779536424311636175214112263694981883547630861683267882668759\
439422616010394721925460632533436749584952787051723`169.7977651437901*^-25*I)*
   GaugeXi*u^43*Log[9/u]^2 - (2.545337364382659695392625619078030561222736660\
44431764631572784017941644837701646204594950114909825832411922924941288131333\
126011256933094934323511873639563274651021579293860521973063567`170.066775673\
0626*^-27 + 2.587352130574032199585845722112492394738893887621342516887821374\
62895032844079192961670302322065219176988156912803328377417860467697322752451\
11550720828141176770159554494486123566084`166.07388585913478*^-31*I)*
   GaugeXi^2*u^43*Log[9/u]^2 - (6.4695410527152241027540024967353145111925398\
16409724035047509476298487118148876178977579596585441532449106788259275513771\
162152819343960498305727238538366141446151809153271503524540751`170.066775632\
43503*^-29 + 2.87461618732300757230406879117186199726167670859066948808711932\
47675467595739345566488883318462977155469038068515089788809430767766340920058\
71489166361871413031153195141412804289651`166.71448202620792*^-32*I)*
   GaugeXi^3*u^43*Log[9/u]^2 + (1.6034922096687498832267042382231294644234839\
75987053937608708246394322220949244450687093330790454284004621941345822207426\
48214204615090652305856962207446882066578284815868239011143773533499027`169.3\
414570848384*^-21 + 4.2330141789169400773318056522277133477501596957477152539\
93174806473451841959008524256524511573612265886981177109310146832331238495643\
4462008745779598456376774490414186298461720913907055071885`169.76303995371524\
*^-21*I)*u^44*Log[9/u]^2 - (6.21218669802891668245034177388936465417734180767\
80429733738689579718115547470090826125221839945350011493913473125366134216862\
535009522226819791924610332231888061522642953065221977688835863`169.669261833\
155*^-25 + 5.4196658333175765679988527675081014309473098921493522735339291287\
64641868959517124905425045617730752081162695057424355389173859550880773890880\
9450304343210306382783972482312847643448616846`169.6099898433883*^-25*I)*
   GaugeXi*u^44*Log[9/u]^2 - (1.091914135332243680786787595893113722414055614\
85824625862167490516796588312148196070225953413888928915534799621571253141432\
144779676034385037606691212252612164616526427703778079830908776`169.792156931\
34068*^-27 - 2.35205847750550065562583725323935743033598740894869553066464507\
91306774088496502235304604103352339545221239303598504819798654711383183622643\
46874847803205428353356210608501588837281`165.1254165582548*^-32*I)*GaugeXi^2*
   u^44*Log[9/u]^2 + (3.78541733664510252439666532540445420260740925533028679\
14760744199044479564955547607671043838803588880359833065199942889143152812246\
7731680068899193672563417208303939604619926849063557`169.7921568279539*^-30 + 
    2.61324864016624871257044476140589666065629816384536461032429493913461934\
08055112065492991839259803175943200850673369516163800651300546742409682924395\
7774872006758947766591614212526`166.63122379423382*^-33*I)*GaugeXi^3*u^44*
   Log[9/u]^2 - (6.0180029354207636491056838454225896656559355437079936970845\
90949225466766008761405082532138064841472551903918484033923741905551207473297\
6434974742214205421143911837090757671244771977046907109`168.5324209890637*^-22 \
+ 1.4439179133406545991219795749625329654461073316526636908437512702991541431\
89332056766039410295135074567056446626088363211224996420178009322654197056797\
28405190234235582520142009595453334620606`168.91251109813874*^-21*I)*u^45*
   Log[9/u]^2 + (1.2416912807915984623122815156163694937183341270740476811602\
97246173990584983147253291186216162835259248074706308303154899006961330203453\
0252153098840312145661717403483721514754774993820905`168.80068891818854*^-25 \
+ 1.2193159483983045130750975956969713562897990983387596739600157142709572918\
38300904079614520762609331122237315673935276933034853317477040597766850802811\
1348161578918542655731397025864481452`168.79279154101127*^-25*I)*GaugeXi*u^45*
   Log[9/u]^2 + (4.7745801779530465452475018199691832258507787633379042495571\
11801096413200781894102340554964738402894216948982590117515170763282493472566\
3183908062207334417411737600433135915436323252629`168.94729112768204*^-28 - 
    2.09066543132429473615775069125431687448802412983566927831704127683199904\
85577828396187916458142287360638719371080006545647912477990203167262761763388\
0455425404189725963935607502344`163.58864047531864*^-33*I)*GaugeXi^2*u^45*
   Log[9/u]^2 + (3.0744439258406069562726791812837525678235494490224412771264\
58032414576492532085727627793788651717725376494368178467986877262403521833132\
58426005692296599653519098622555961587257198921`168.94729112644663*^-30 - 
    2.32286181157641403861520693363061835987448754781883401367020082375171180\
28943031348188467363336461406876974321347289323199714335859402080033797602777\
300060979393333613573870037375`164.82554792413575*^-34*I)*GaugeXi^3*u^45*
   Log[9/u]^2 + (2.5283845459572138887875696067618675827093584953757742932494\
10272225114814714823967669346907109430383665534078932791627314394907631312525\
2184055238227008785210305273669334366135893809683439644`167.23219816520538*^-\
22 + 5.8973380373021801559515947029035455651329332861314517223460401577841008\
66276097352066431767693334533851560678879996603157670536381696313945835503085\
0758212392255932271943761506509790273136527`167.6000110604349*^-22*I)*u^46*
   Log[9/u]^2 + (8.7757306474200673124495382814140045282945255414603494988385\
39859549007793917008056052625426279643840937375936276289977340077235476811952\
3774202924480028036156321373389371592723820550192`167.60658719186247*^-27 + 
    3.38177487784341295969183084835857582467688508569544326666307629401416564\
71400706007466827766532577846195212315756001505271469218888605220401817335092\
0143821516691610065786553435313655893`167.19244860042005*^-27*I)*GaugeXi*u^46*
   Log[9/u]^2 - (6.1563546521099489227148149985848616269978898475295825493526\
60516153803296719147404148593280704216006196034564619781736569634933551692358\
882199210701157876839852111689312776335514008181`167.63665245652643*^-29 - 
    1.81793523461942050691453681587432074870419308524438290520831502151716782\
88012319888601088057342352014494465357150051469832039509459887710355959249103\
003872165335857471491222534477`162.1069072331105*^-34*I)*GaugeXi^2*u^46*
   Log[9/u]^2 - (1.0932158756962909543374228340438104606994062186238128383386\
44206236419616728994832519780080525642162430631500636998728341996665014165185\
57931235426883296740215659276872598595569291767`167.6366524564542*^-30 - 
    2.01986296534530424570123948180114119025318379042898744542908250298720298\
97757770587918794931609931311149224156352281628764987489045915987642643841275\
87421359779430694248151549171`162.90326843292803*^-35*I)*GaugeXi^3*u^46*
   Log[9/u]^2 - (1.0778227816854738899036355453930614671492527280803047998142\
39534852221007199920769004434082470023995382606163123987369974210821284065088\
148549904098083951622607510915652279263940746029762982`167.2108516651942*^-22 \
+ 2.5885380747091077572047475262447016564704401970954975491003523576738889658\
26499971291332765365359656135463230166874363346755288505286919471006377648925\
7552786048110009679377397454907182961227`167.5913588636434*^-22*I)*u^47*
   Log[9/u]^2 - (1.1830998504407418396506848834035718705035798489490031693482\
28076905099543043208058116178511353793470109582214383221963670029075596516595\
207927886882211227173067548078811884292267665539004`167.51039622146052*^-26 + 
    9.92378806860671390094184597200619035415555104001110523527544405514872606\
87967092504833604936447831556664078959887383567155806803574318347973294600439\
2876328275413204076270793894758489863`167.43405230295238*^-27*I)*GaugeXi*u^47*
   Log[9/u]^2 - (1.4599792593264298317260809960637394125194530221187109733481\
24534374935153710215024393103194970586352181326876307268593691502009626887955\
080705740054484245611057501036152876421977205402`167.62607721473321*^-29 + 
    1.54715677052921751508625291126119792069576924828830846982997860466579612\
00486890890025717569542247749938860373706457299262092267145744573521510735250\
20683790217730218410820441456`161.6512648507386*^-35*I)*GaugeXi^2*u^47*
   Log[9/u]^2 + (1.0644422124504104578861985646758354541946294841513207997518\
22760660861908584569198002521962341147145470819718957178778501442976517258098\
9352725319620184562557450763421039814545147735`167.62607721467683*^-31 - 
    1.71902154233096626125863330702873660307909175175453410231036824226539992\
06436794139345713251647377872632937680261836087812347282099867176226229356181\
0087216549694321873605360113`162.83423644488118*^-36*I)*GaugeXi^3*u^47*
   Log[9/u]^2 + (4.4043303717761468184242254348735389790330927176238144128777\
69230884947209213184510095305651061801653230603936824268082482053143769218285\
059694875401021958628385664790607304786283468686848185`166.44118129777272*^-23 \
+ 1.0925919022102899289296455943505457237883985291871888805662015787534646622\
07381085608143772499990970528256258886674100247370384150292271097022522834895\
4407123352058992281823825146943815787637`166.83575938692977*^-22*I)*u^48*
   Log[9/u]^2 + (2.8999348709323696758518060844692414575655251647042694549284\
26139490506911404822531277587854430544049972180487921744781194820056741061917\
71630952474951571157141519034866712235470482785702`166.73255788612104*^-27 + 
    2.70456473062852125609123923931492784528371070004958823572342242023570436\
69725341282901641183812972514003235302628181217859496976298770418443048813573\
3855955956095820064939752418905809774`166.70226702208555*^-27*I)*GaugeXi*u^48*
   Log[9/u]^2 + (8.2538169234506937389147617417770973822950155781137915160091\
69580565996240939507563882552794173183244499141933019580917513595453977677884\
26245714421011625864229088007806421940953131391`166.86845520068925*^-30 + 
    1.28928346342965160659777329316037703652411121132352757725944931985607565\
29918854548063999020250191241975621041753257815239639087129984143447561125562\
4023644517078063445754791006`160.06214878141952*^-36*I)*GaugeXi^2*u^48*
   Log[9/u]^2 + (4.0571273470072408223351961735909074313866057198050134472945\
39309267633238615110155866105997404099299005356319228144253436389908681910775\
605384982608514045134106551574310395254305927`166.86845520068655*^-32 + 
    1.43251122156659501480690723960255991518746627660245513060694636372932150\
48085859267381134681503767168777312180372450746745990819710716648022182709904\
080522951281957257660748784`161.4163345936259*^-37*I)*GaugeXi^3*u^48*
   Log[9/u]^2 - (1.7293368663252578807629920477310926478132361020236688177105\
11069210198393390100220527509919114481119114797627037463060882240722913951632\
247297773191855885173676188590913163816943509549570172`163.93145017589353*^-23 \
+ 4.3402445191675752078603988409907536240489584766519040970853340695993010071\
85148693951872923020729144342857764872723875942232725081759617708608885088673\
754537208376615850238870092202795151538`164.33108477327883*^-23*I)*u^49*
   Log[9/u]^2 + (4.8653495017455029077543868103919654490101528130260084760042\
17845822136667061539371991688100943520564183958980026832716077514095039361534\
61354631668671150648067063035194969339784190356`163.14937714852002*^-30 - 
    7.94336613818286753855839574090922334637521066887219489878975063697284665\
80489826190857798601980606431693664455732927041489407884918759486810681165722\
38887148264790432162091569317836439`164.36226768650596*^-29*I)*GaugeXi*u^49*
   Log[9/u]^2 - (1.3549814592028424546871220585591158299372452219077030881198\
80237319352907505761111518376576588845355079860680634682730248782415698090046\
31407632127717759469967503516000331412899823863`164.36308081626584*^-30 + 
    1.05246781993552046267568272208696473024910972096393835107705446489183486\
46278023175871294602691247194845653854819124301000903492716724096657121392686\
022644278343465882484540163`157.25335628945558*^-37*I)*GaugeXi^2*u^49*
   Log[9/u]^2 - (1.8132047991008113643151454316304966318784439890006315171161\
93853778497781736475963277180423440219501662693207720170134709875690441976019\
317241542161045077554551737910662585047955791`164.36308081626575*^-32 + 
    1.16939279492622554437526420317472488459492196163739439035295244509864293\
51327572241427660375066052212631196466128523582493750714092910561755676111331\
40211626453335366279348286`158.17259437006445*^-38*I)*GaugeXi^3*u^49*
   Log[9/u]^2 + (6.7155743059927270770477997812843056154954110072046052549883\
33840339770820722937913705392260957887492065677195687177527636211128663932831\
00328027477470222174048834401259546152285109702434213`165.0101868838998*^-24 \
+ 1.6721667743150425058930493585198782778213496041810269403697267555321971562\
80245187044184519293467069391812553124899686494810220922827031090002515072752\
796404122550223530194890395852416755189`165.40638331490555*^-23*I)*u^50*
   Log[9/u]^2 - (2.1556054029467104483256550959472969513809587778957012138912\
45574053286478433695962954114959491193711914756690258883492850370574752971282\
2193204492353342348917521303910507786553368483529`165.33009910282257*^-28 + 
    1.73803224138228529282495639855689752323518528106486920726044326863096732\
77383449115254839999423371235582317191116548657949311046762575428816003673832\
477943701509432392661522475506965655`165.23658766792482*^-28*I)*GaugeXi*u^50*
   Log[9/u]^2 - (1.7094145973271558638488720690997041272591017327794795240735\
39247615521485066485667429538400673174128482738062860367232142598924565449456\
3037459416205252057947842213180566915299172713`165.4388536369476*^-31 - 
    8.41969169903330539097419066778438263065824968850785092805766602062025360\
89154980283207551647772345261506626175139250007885411570834286356047655384138\
2703519870300055978895368`158.13130241808503*^-39*I)*GaugeXi^2*u^50*
   Log[9/u]^2 + (2.4370263315448458315816943685056591506755517619537144074822\
07751846307257368655974409963926710666655480526565294134147235315802362683816\
76273455319494565909629235745954980275644389`165.43885363694758*^-33 + 
    9.35511763557955405235213460623484369214244666303304564874007560735720971\
94409775468154589598280099328152104121510072386503100117593935244221659778582\
993974231152667168904148`159.02304266816932*^-40*I)*GaugeXi^3*u^50*
   Log[9/u]^2 + 0.01953125000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000002`\
192.97541162854733*Log[9/u]^3 + 0.17578125`192.97648896483423*GaugeXi*
   Log[9/u]^3 + 0.10546875`192.97653880704235*GaugeXi^2*Log[9/u]^3 + 
  0.01171875`192.97652337353415*GaugeXi^3*Log[9/u]^3 - 
  0.1156925154320987654320987654320987654320987654320987654320987654320987654\
32098765432098765432098765432098765432098765432098765432098765432098765432098\
7654320987654320987654320987654320987654320987654320987654321`193.99922769344\
505*u*Log[9/u]^3 - 0.13093171296296296296296296296296296296296296296296296296\
29629629629629629629629629629629629629629629629629629629629629629629629629629\
62962962962962962962962962962962962962962962962962962962962962962962962962962\
96`193.99928294992995*GaugeXi*u*Log[9/u]^3 - 0.036892361111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
1111111111111111111111111111`193.99951352013335*GaugeXi^2*u*Log[9/u]^3 - 
  0.0027488425925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259`193.9992203231\
72*GaugeXi^3*u*Log[9/u]^3 + 0.03341210133744855967078189300411522633744855967\
07818930041152263374485596707818930041152263374485596707818930041152263374485\
59670781893004115226337448559670781893004115226337448559670781893004115226337\
44855967078`192.95321195828527*u^2*Log[9/u]^3 + 
  0.0623794367283950617283950617283950617283950617283950617283950617283950617\
28395061728395061728395061728395061728395061728395061728395061728395061728395\
0617283950617283950617283950617283950617283950617283950617284`192.95321195828\
527*GaugeXi*u^2*Log[9/u]^3 + 0.0184461805555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555555`192.95321195828527*GaugeXi^2*u^2*Log[9/u]^3 + 
  0.0013744212962962962962962962962962962962962962962962962962962962962962962\
96296296296296296296296296296296296296296296296296296296296296296296296296296\
29629629629629629629629629629629629629629629629629629629629629`192.9532119582\
8527*GaugeXi^3*u^2*Log[9/u]^3 - 0.0282793805250723975003810394756896814509983\
23426306965401615607376924249352232891327541533302850175278158817253467459228\
77610120408474317939338515470202713001066910531931108062795305593659503124523\
700655387898185`192.92383391370072*u^3*Log[9/u]^3 - 
  0.0207740936023472031702484377381496723060509068739521414418533760097546105\
77655845145557079713458314281359548849260783417162017985063252552964487120865\
72168876695625666819082456942539247065996037189452827312909616`192.9238339137\
0072*GaugeXi*u^3*Log[9/u]^3 - 0.005377121913580246913580246913580246913580246\
91358024691358024691358024691358024691358024691358024691358024691358024691358\
02469135802469135802469135802469135802469135802469135802469135802469135802469\
135802469136`192.92383391370072*GaugeXi^2*u^3*Log[9/u]^3 - 
  0.0004152734910836762688614540466392318244170096021947873799725651577503429\
35528120713305898491083676268861454046639231824417009602194787379972565157750\
34293552812071330589849108367626886145404663923182441700960221`192.9238339137\
0072*GaugeXi^3*u^3*Log[9/u]^3 + 0.0227326403662988930097602556069253219077940\
91912366565620642743032622624148306208967693497490784489717579185648077585282\
27968862018549566179500640710822085612513900884576086527008642539811568922984\
865676528532805`192.5502095391588*u^4*Log[9/u]^3 + 
  0.0059053263100348862808853663906247353892529932767701400531761757184711002\
72654913715727616047689207268539687378279056376907314264424461040830496706125\
42126030923470338193703534352825619400836593337736456163525214`192.5501064120\
4262*GaugeXi*u^4*Log[9/u]^3 + 0.000358340835048010973936899862825788751714677\
64060356652949245541838134430727023319615912208504801097393689986282578875171\
46776406035665294924554183813443072702331961591220850480109739368998628257887\
5171467764061`192.55009438934627*GaugeXi^2*u^4*Log[9/u]^3 + 
  0.0000478531997789971040999847584209724127419600670629477213839353757049230\
30025910684346898338667885992988873647309861301630848955951836610272824264593\
81191891479957323578722755677488187776253619875019051973784484`192.5498631751\
4764*GaugeXi^3*u^4*Log[9/u]^3 - 0.0104265310980546288299171497870883127195681\
17627356564510453653368859384202573757011596771795928428555568727290517668000\
77525068634147534721634198339985059489200118169279374380222828122030479394702\
328198238374539`192.49371019606698*u^5*Log[9/u]^3 - 
  0.0015980917992895730664363494724720147673965689512100120239123439855035648\
35983674575352673203610560720757337126793002421717556605530999678233331639824\
55249030466222967366085793154837507832478111399007603854425985`192.4937101960\
6698*GaugeXi*u^5*Log[9/u]^3 + 0.000699936771262002743484224965706447187928669\
41015089163237311385459533607681755829903978052126200274348422496570644718792\
86694101508916323731138545953360768175582990397805212620027434842249657064471\
8792866941014`192.49371019606698*GaugeXi^2*u^5*Log[9/u]^3 + 
  0.0000354396481100442005791800030483158055174516079865874104557232129248590\
15393994817863130620332266422801402225270538027739673830208809632677945435147\
08123761621704008535284255448864502362444749276024996189605243`192.4937101960\
6698*GaugeXi^3*u^5*Log[9/u]^3 + 0.0027305531557919794866605519152085939368064\
75921824568240633241263602865361103810903506448261181147804498279903828214929\
54132325200797524159854126868339170363289691681742727860735315937304492948487\
295931320761904`193.099192795646*u^6*Log[9/u]^3 + 
  0.0003855855026155040937961337403608511784207675190869938734706413526828210\
67834644130037221650401664740039084510060592071577298535700315013540752616209\
72245481833564047770328429893649739314639087144407584494066343`193.0984912297\
9307*GaugeXi*u^6*Log[9/u]^3 - 0.000573903499371284865112025605852766346593507\
08733424782807498856881572930955647005029721079103795153177869227251943301326\
01737540009144947416552354823959762231367169638774577046181984453589391860996\
7992684042067`193.099192795646*GaugeXi^2*u^6*Log[9/u]^3 - 
  0.0000334922783937915968094294568917339836407051770563430371386475638876187\
57303256617385561144134532337550170197632474724381445917797083777879388304628\
35949804399735812630188487527307829091093837321546512218665853`193.0991927956\
46*GaugeXi^3*u^6*Log[9/u]^3 - 0.000298298935872733208301047320821738881197048\
58817561169832919271993023643336003115641483119328544867129194741843466337155\
74698824702266975406166923880234229039392885172716546433224445205228330879842\
6739366173219`192.473425306689*u^7*Log[9/u]^3 - 
  0.0000640942328941828278694145899222913102785625480211207193757153834252389\
56395440997369213922572307291087613519140882165815005647335733522785958208391\
42926323503910354253728839681623402362549950585750106926179779`192.4734253066\
89*GaugeXi*u^7*Log[9/u]^3 + 0.00030489430747436148670716571951139852374420275\
65484355607812397935854725978182768306225096348553138676595466718923509046965\
83708929387941733620745966424978770657783003462015807694820040499052844731857\
07753608988`192.473425306689*GaugeXi^2*u^7*Log[9/u]^3 + 
  0.0000187844097925330778554372518707223782669598856155783453451491860271009\
79090005153105290279501527786850146246579717087261668880324573054339858180736\
09568808471414781428498849623678155914095557442608197066358932`192.4734253066\
89*GaugeXi^3*u^7*Log[9/u]^3 - 0.000034612504355110083200795797863129824206653\
79507106051487578579635470233810714013276115177309596143163380159533379061661\
23408766084649076327549850041178209273255849011791690246306369763750607495443\
9820272790129`191.44530563642897*u^8*Log[9/u]^3 + 
  4.5921255399883461174993693812026107301280525275913914226226097785374042443\
65757183423365244740210791631990473128686652545995978913900815548097811478569\
3300210120202054082453474546544771336109101417636764615`191.44530563642897*^-7\
*GaugeXi*u^8*Log[9/u]^3 - 0.0001317046096505731922398589065255731922398589065\
25573192239858906525573192239858906525573192239858906525573192239858906525573\
19223985890652557319223985890652557319223985890652557319223985890652557319223\
985890653`191.44530563642897*GaugeXi^2*u^8*Log[9/u]^3 - 
  8.5052125434793258867332941407015481089555163629237703311777385851459925533\
99960807368214775622183029590436997844405251812659220066627474034881442288849\
69625710366451107191847932588673329414070154810895551637`191.44530563642897*^\
-6*GaugeXi^3*u^8*Log[9/u]^3 - 4.069123449832490835224813023991879173737851882\
96417172857900548963118416696250834979882909254521042423415308246361416570237\
37243709115560039166534740211430114525895706250777069343740862061512186340071\
1108504`190.78761756997972*^-6*u^9*Log[9/u]^3 + 
  3.5687222002295885077240118067605123923407595802630129273602174695952418172\
98973393265556527990487697765853619918426490904902081549994975141676662669270\
78091869120771053729999533198909161701878119104054720487`190.78761756997972*^\
-6*GaugeXi*u^9*Log[9/u]^3 + 0.00004950576181868780891414636270603348792649204\
17183791669388377207307248459511833997430705249635290787554162039758747577677\
61882988220436780107562000566115792453241012911794804798920025257473817144599\
03760315282`190.78761756997972*GaugeXi^2*u^9*Log[9/u]^3 + 
  3.3603054611651219447287119898002385428082730323242440297767229637371384056\
34061784038921670380289493229593824015406091309154866539411578277604797952305\
95413494361825408921888117132744476137251628792552432241`190.78761756997972*^\
-6*GaugeXi^3*u^9*Log[9/u]^3 + 0.000019480747966606736518533144136919900651883\
59835075003159826184779819776298084211752650885365777297592489929060283577093\
85470584527697329492505757212637443227537976796147756227379859040529884914801\
4448973350524`191.47789380658537*u^10*Log[9/u]^3 - 
  9.8063991340386854651555312638716401483206404449368332870001661596097778732\
28972108658762390582845632541147110474794007699660388451340742858694960488821\
8753206042392896822672619986105787719020300417293996422`191.47123247406356*^-7\
*GaugeXi*u^10*Log[9/u]^3 - 0.000016727644500432298357538412408096907411036354\
79492818313120096384842612551803223956859073457153018195542201029169479100891\
99526785260667290845617320240091159158374521886181694137798390198938895783888\
9251783628`191.47789380658537*GaugeXi^2*u^10*Log[9/u]^3 - 
  1.1977086676564116645659093456685287198928412158102754048494027155816517194\
35593844982657663651414604013293237496864992673558440971945010963453274076654\
65888297773681099393643213182917496284361091555116856138`191.47789380658537*^\
-6*GaugeXi^3*u^10*Log[9/u]^3 - 0.00001113049478750337848031316112693575451799\
98543547887238390221638360195572306254177339510778179438161657071891847137371\
00703959049542597814696258497733271899379956768664061827549671598724227073812\
07511980506742`192.45111784260303*u^11*Log[9/u]^3 - 
  3.5375603651885953320415456521588539356505733271682328708639524695054019994\
34916269684454136934713464630090237937793522862804581206991829684069954878714\
872361522841648125425314148603954327735297466669165553`192.45111784260303*^-8*
   GaugeXi*u^11*Log[9/u]^3 + 5.1829420581898826926261768511425575897455184149\
28565820198193312047907383984201542500582281103543106286590511556218003405932\
07534222623385860697246156779764461520291424269476395676670025092521663166381\
959249`192.45111784260303*^-6*GaugeXi^2*u^11*Log[9/u]^3 + 
  3.9227169537386277403043139973485957329883560641067118738205462790129761628\
00884642067388599929371153269949185206005812620657918630788620119514800203719\
5757665198299247986795616730077940259315049743338114013`192.45111784260303*^-7\
*GaugeXi^3*u^11*Log[9/u]^3 + 3.5596729759165104935636857814975443798978920538\
26528172611086588316968923920634171785807541667885445861086573700638930047539\
80295519152215843698657131080944701707237346252377084322605162647412241300237\
503423`192.07430355684718*^-6*u^12*Log[9/u]^3 + 
  1.2684998364798737304732970186728128378899741799898865783874536320706788066\
80244291866146135700606435368041804911308899255006215285052949205324130950562\
814876348547505342891550591226995101608448479899559842`192.07430355684718*^-7*
   GaugeXi*u^12*Log[9/u]^3 - 1.4929064298412336892560943772649305342492356667\
02516268131265845028990890902184912244354402561992868348606803110689713341748\
09254827544722377827087475006999469733809011358165450529419436598220320213918\
750727`192.07430355684718*^-6*GaugeXi^2*u^12*Log[9/u]^3 - 
  1.1942086174784055331355031603977394761319975972213944067828130216993703250\
87949433831667231047406833618285124661185221059224005929284596154483874851704\
958904064731428446309307966575659508647366189407544892`192.07430355684718*^-7*
   GaugeXi^3*u^12*Log[9/u]^3 - 6.44488268498752501217789454454413095673099158\
18892026684232520175201477295108636494963506554059682450540816992288131435125\
57919734388455887823179280216527881113738501960332908376114363517461837603868\
2541316`190.98618971739285*^-7*u^13*Log[9/u]^3 - 
  5.8076627808336051008356398244117969475141321253999103267915652921900673122\
63277747887711870265288442693487622410495604093757583433517462359765874344174\
951355441410889616384653843567325084106962249815493323`190.98618971739285*^-8*
   GaugeXi*u^13*Log[9/u]^3 + 4.0371339839399056505823766912015654585384809436\
02114155383474084891551741117356115069878215740127034137093579251786842093197\
83165233553893819097294177312467207300312009959929484392218731496280650373014\
34192`190.98618971739285*^-7*GaugeXi^2*u^13*Log[9/u]^3 + 
  3.4051069384753294250068115840609870991418519742454102053756577965285987437\
08229050910552714139565737391272116669667855970756951298535406649007218026168\
389426022916852566804301804047777730651276350610801659`190.98618971739285*^-8*
   GaugeXi^3*u^13*Log[9/u]^3 - 3.02438931550156162788033875406969196087834524\
20965390432379310669211674345078891241174685892595933168425441520654941304473\
71424910678272524648126379056164402046895289074403422443324787183648686014642\
20777`190.11732337980536*^-9*u^14*Log[9/u]^3 + 1.7768296331721036243891859928\
57835424766411527052612735454212756632921857232618896832136779260990076381084\
64165994082478132724747597960896115862402886441931431863364167440512142263375\
3597559354107186415435`190.11732337980536*^-8*GaugeXi*u^14*Log[9/u]^3 - 
  1.0321548761939888330001988634165784861454075641808348059572829316117577924\
35824965709347445581033666473603765392909033904526751871451068002116405016659\
7687663727248285351361972957113070771702948853644522859`190.11732337980536*^-7\
*GaugeXi^2*u^14*Log[9/u]^3 - 9.1407090326013078084299805727288471643643982355\
41571705484001083539481431788789116722576343278762335090856439953920738644321\
72181426432738297218885979310130680784109050706041582867850640620471003470110\
749`190.11732337980536*^-9*GaugeXi^3*u^14*Log[9/u]^3 + 
  4.5349181269462878110386119122547883591635901487804928798922314834604555451\
34965791840990426881143831390757905104531367290276022182150969929109641622539\
156721619898529116180481786058853995396227241532712614`190.18358902609924*^-8*
   u^15*Log[9/u]^3 - 4.673373143400785536094025176330789958219034828902234317\
29514080847583282328017296826595977095003592262849428654038705082793652691079\
582987021508431780424948760534988330806236217858884467862267420148067305`190.\
18358902609924*^-9*GaugeXi*u^15*Log[9/u]^3 + 2.507034013689457127549099591688\
91822886205275649393488573056147685450709815462575277063486613424558424231818\
96694209712695570687601519138523515034064384119907014936082804656846070393656\
78074934068140678631`190.18358902609924*^-8*GaugeXi^2*u^15*Log[9/u]^3 + 
  2.3184445296395360605048442994168457040696318971262541130665182602677612874\
95503388841367227356587282847071932649769942284875403375051367154777639532431\
55745677864112191051319087840814348823435707694059716`190.18358902609924*^-9*
   GaugeXi^3*u^15*Log[9/u]^3 - 1.48313233327366549084931861714104198151287197\
23550041280463449463563330202870740071041534866134702952920421884258590205318\
46901836560648567303399971642371109178838998702506262271374040317967226529884\
144331`189.26396211042407*^-8*u^16*Log[9/u]^3 + 
  1.3001826347945352583184690560104226536333252023408527320481906333706705490\
88377964747570373789045957607953449585976774294035924557231318373823892030771\
82220126692701758528969834594837428584648529568104361`189.26396211042407*^-9*
   GaugeXi*u^16*Log[9/u]^3 - 5.8040655732956769218288858152119414557631728359\
18715248956719115884748301409524655110040613121589453594592184092913511338403\
01432349682834147310381333940460380245256244124012539106057080233490623892783\
843`189.26396211042407*^-9*GaugeXi^2*u^16*Log[9/u]^3 - 
  5.5710424770216281353256274810528783621348392011013610992321167647712430132\
84126838729190770957536089641871038919011184175950483835218788998095772372825\
5707749735711984981961732505469789033318595933663807`189.26396211042407*^-10*
   GaugeXi^3*u^16*Log[9/u]^3 + 9.21228617061857236185102973866065626089139641\
44521842589575108258969785092122264996388898642938498365795593347832177185314\
64503174769360362516312070291162943490231865877673211010842148467153130318891\
3788`188.3297723773801*^-10*u^17*Log[9/u]^3 - 4.08833046458471455592590665449\
53234889567073201038457518228813523387311292148893231978501652084656115247893\
60655734305138703498604592753061345488289411262959485621504071295130082461965\
7501252706002680162`188.3297723773801*^-10*GaugeXi*u^17*Log[9/u]^3 + 
  1.2834615376170008831794110606138389359588218647160010628123067428922372637\
39865695142547538741498721466931887817205821865390310966986996337922808190842\
24488452937948877156750521002486077496419996474430685`188.3297723773801*^-9*
   GaugeXi^2*u^17*Log[9/u]^3 + 1.27090442708839581475540167303210985348779754\
25214998786641537121803404000883917506360823981526685206338239120726702966833\
68863417024529765109409048476317918261235241535465064392969447182363360367356\
7634`188.3297723773801*^-10*GaugeXi^3*u^17*Log[9/u]^3 + 
  1.3090111210288673861519837884377507439196841924648550889263598642354820163\
22674472312634044877764792862048938063429633101717351954935753379617214754713\
76838200069180063465097248798049419459339116291631135`188.28389170938127*^-9*
   u^18*Log[9/u]^3 + 1.262339722783691164372993324643594648924178891875283416\
58665177982450633495877667584332091876744756288625560466487201921627559429283\
64693858281900793119132602021471725216356970156235528434820960400051638`188.2\
8389170938127*^-10*GaugeXi*u^18*Log[9/u]^3 - 2.714687271091408653019485306472\
14307031940329226118510078804555788561807775874543667877533456483626197399020\
45396513671045960210165240854039261173287877502053138268097756948420924827928\
212526475954186112`188.28389170938127*^-10*GaugeXi^2*u^18*Log[9/u]^3 - 
  2.7574492950295587534107100118514873694777061679660526218178672827938699788\
40779412979819614838381556345252292337906828358577597396000109194087469010482\
749614309140296823159205299256135195629906055637876`188.28389170938127*^-11*
   GaugeXi^3*u^18*Log[9/u]^3 - 6.88639119135708943530170122099608450418739993\
64620879243368691395922555386510522345579591294639983344719319650528302612474\
34287466403569346139597290350660508729521558303363448302328201529405040439255\
4222`187.6117184414153*^-10*u^19*Log[9/u]^3 - 3.27291469285127281715621775325\
70371173721872158918409226982729177300951804393186812328872755348362976147470\
65914138503091794637714891617541003885004966154973603096776993228600866466919\
696015960719026689`187.6117184414153*^-11*GaugeXi*u^19*Log[9/u]^3 + 
  5.4976343056638718870041403440059324385529110487517844449552281103119671218\
97366038490402038006775813679246056028555475094185450472508944303847672319028\
378170977819607329462970085696258980826152151694431`187.6117184414153*^-11*
   GaugeXi^2*u^19*Log[9/u]^3 + 5.69946346866078146926250391699072935639208859\
98536965554988647079836155284564705856070657959620739887153327610657838497702\
90062111826748292634866856193969685417284231347387586981540816807699165083627\
9`187.6117184414153*^-12*GaugeXi^3*u^19*Log[9/u]^3 + 
  1.5611468057318351944723461456891621772418140935191547897040032773164136772\
95730381743722044310674132674721915868037954198583244483748412411599768302270\
1779657620715028552316966805607555293554974734136997`186.47483711540002*^-10*
   u^20*Log[9/u]^3 + 6.351310072979122000054395077622993761010424933335942551\
50922874282433157953041243075054096734933247180405865425825669951522664272842\
979911144026790416894865950252866458073585112229029216698573359180506`186.474\
83711540002*^-12*GaugeXi*u^20*Log[9/u]^3 - 1.06685522118114116984773355239943\
27417348331567587805046168492462306918114349582914034019563068073511004403509\
97102307674748171976431396420443066303618146749289739861015499837758780883917\
573332909012902`186.47483711540002*^-11*GaugeXi^2*u^20*Log[9/u]^3 - 
  1.1240141118673359895258219101973609991994571520297033452726728021570509362\
42200886723194621781244020107219369210063640217621910554803537904075448429842\
79813390024427308991763912244187539456962235642032`186.47483711540002*^-12*
   GaugeXi^3*u^20*Log[9/u]^3 + 8.62554375009122858789498694898333481270463184\
84242266077015301976353099194018190139878043219998049219721708896447188999304\
72156770266043999961874037000481848001018375975572039761595307512091521682037\
97`185.69311959041514*^-12*u^21*Log[9/u]^3 - 7.759111022484457439752552694040\
37653414272970206409052187578888587484577731658459068700050110424965940471564\
50507419557249329154102518084290318207719467200875974917028760913986603797303\
238612419579506`185.69311959041514*^-13*GaugeXi*u^21*Log[9/u]^3 + 
  1.9853865385362980567871203201856211662320871500817314164592928014323493957\
04031391884533927495714686144167364775519154799485001661091856674016249917138\
67412070228601424784243366075701124289102465636879`185.69311959041514*^-12*
   GaugeXi^2*u^21*Log[9/u]^3 + 2.11827210819479993885947318730902148608731621\
19344078902044169972772500008839781577166327854462611311610529759174097084601\
83774911802974581345443867349426256564126574898736688454202119418226138453579`\
185.69311959041514*^-13*GaugeXi^3*u^21*Log[9/u]^3 - 
  2.0465181933686793780444064426980708011827135885734883375470504591205465517\
76123916200807732159601756233679393629825250326552806137915286201999152678005\
031503068229356143597081574746131624555099612879198`184.99611039147672*^-11*
   u^22*Log[9/u]^3 + 3.302560458484039686318093487195048822634660212957057831\
91440965184144885305897473521474703422740463931646665011419969178373461604594\
7833031434638382050362347926854800542258770481245285763412060442989`184.99611\
039147672*^-14*GaugeXi*u^22*Log[9/u]^3 - 3.5460456716388819492570179775695619\
28233870573554310087980973656565144402354536376928862256975473767325202213935\
28909572802048238430915952293797735521369727204620211597656518449548346398338\
41753185011`184.99611039147672*^-13*GaugeXi^2*u^22*Log[9/u]^3 - 
  3.8204182045907855698256852058543666493061277846836862441286925804839277239\
37533551134539164259157595691439228855365730857605405017370738041897532977561\
869241410747085975435276769593457353629321539795`184.99611039147672*^-14*
   GaugeXi^3*u^22*Log[9/u]^3 + 7.47431288243677101597502547627948424584694940\
78248897257833492660787602697935806458089150302465523761467387243664776743976\
42651056490523137988570671112435521485537313390691691654925675981490481142465\
77`183.9919387533363*^-12*u^23*Log[9/u]^3 - 6.3856055014255345607800610326692\
84841018651725113423271035697479753220210161008833825875410614123386259669143\
64409144118157562359754446253005801041196396606260597414802386886633306583624\
524558651446`183.9919387533363*^-15*GaugeXi*u^23*Log[9/u]^3 + 
  6.0838508695237014031434779067603165374387897182983955253020092798035216290\
23560007018803686341435648168168949315880590861733928319159683067671399708192\
504211954651348850040370173339393448290405640905`183.9919387533363*^-14*
   GaugeXi^2*u^23*Log[9/u]^3 + 6.60377098915399581525987841640672263343005019\
35693634430412149799314694107758267554747272531884622623291612827416266313715\
9888095153343337656563905306631584492985927855138152052659577847330092212697`\
183.9919387533363*^-15*GaugeXi^3*u^23*Log[9/u]^3 - 
  8.8836299648412231158354832746636447097860247907033115543920973078147441442\
45743501961402023661522209554209366916984924577936480732451581618068954833963\
8350567316293623586484681330562401006945373378262`183.53944814760752*^-13*
   u^24*Log[9/u]^3 + 9.665212946927571013777442206619489707101449351076886386\
11678607912924101798118298694891295257810776010954503294997110665089862240712\
525730782067057837840292889493530890614840581931038539838924003294`183.539448\
14760752*^-15*GaugeXi*u^24*Log[9/u]^3 - 1.00357405393039560115702123628073008\
07985212321939371741855253938695904758524658516477487146048744801139949159234\
74969710689598895129118297073078003118161072539120416145328121391979236417685\
845071458`183.53944814760752*^-14*GaugeXi^2*u^24*Log[9/u]^3 - 
  1.0955726296380399433791578108861826804295184037178008421437572580055557682\
85906664067614446531337360644991264384917102676484070562084830096628139183224\
06937022302399361178259719189340178153886808025`183.53944814760752*^-15*
   GaugeXi^3*u^24*Log[9/u]^3 - 3.91145118801087198080175056749469359640459070\
98286860451920947567314193335316697570182271144167899446273198916506645497355\
08076723412288623794655439278304146280547747852752632298845639682984569670541\
5`183.09550593478218*^-13*u^25*Log[9/u]^3 - 4.2335113480237384787221392889431\
11551121082821244891288225921508865287007766861021050293216731771007652714192\
83778835678919520346562328070811548487144747422615433267222575131203496773986\
105756858694`183.09550593478218*^-15*GaugeXi*u^25*Log[9/u]^3 + 
  1.5932348124368602127923509285252419481471350354238603836719376477266682876\
72148554199413505179500254605286336468692000625635649589359105322884481389090\
84595382927025000335399521530365907209596215104`183.09550593478218*^-15*
   GaugeXi^2*u^25*Log[9/u]^3 + 1.74684792872718795291608298466111160899447868\
05749103241964091472156183859351757222949173535763389080598681556244191385563\
381996973213320586688917079205688190362496748037790469905456660037582547248`1\
83.09550593478218*^-16*GaugeXi^3*u^25*Log[9/u]^3 + 
  2.2539007834111585469454535616031535664395971625634717577709879215107687749\
88828568453811463095909957137329708509330928580415820524483868832700312296560\
7527828985655335113158478497146560967642961921722`182.2160999992457*^-13*u^26*
   Log[9/u]^3 + 8.52728489266551332878399291295259210873808690947899848425371\
35847155760373609771382702970493511973790268259162023667365868912522189035886\
036977230285368104210124334536128730283093872708899691191644`182.2160999992457\
*^-16*GaugeXi*u^26*Log[9/u]^3 - 2.4367244226455832965368193441645214266113468\
56536378908135525619639339351510037645408611622890040649104212772573914852380\
0217434431606814934980410391251100166791760182446255880988227198201659741679`\
182.2160999992457*^-16*GaugeXi^2*u^26*Log[9/u]^3 - 
  2.6804555407618641847679241949456448859633771701188777772016630475232005159\
61232144483610734145087207992625245241908734403374673482065199608631586829940\
424769710752738409279641277322292060188965208`182.2160999992457*^-17*
   GaugeXi^3*u^26*Log[9/u]^3 - 4.04837050427746797890827154742252607589387313\
81423505821728968792534739272947979793237905838963806166506515230584937533967\
50447987736521824935153600641047080670871694716782270399528386086170758094556`\
181.0795549409985*^-14*u^27*Log[9/u]^3 + 1.0884932368826696539000640263415658\
21699183804399855453263321904473350613244170560092917873986029171701157459418\
38228518435914469598401736262169528428648656607644376623403365115913997271276\
9902635`181.0795549409985*^-17*GaugeXi*u^27*Log[9/u]^3 + 
  3.5939540291016367128359051300291401577977493998105588969509334196096629538\
71178406523060161170863719164834907302095911374988034254918450889513563900022\
716782853940955499917626467807922902472562999`181.0795549409985*^-17*
   GaugeXi^2*u^27*Log[9/u]^3 + 3.96326363980855997056728339837732553781472943\
01847909296335581554408970810069356204293689091099384520913150575550781547004\
1971224907860346908070880975583994482896990617152469575050014354342324399`181\
.0795549409985*^-18*GaugeXi^3*u^27*Log[9/u]^3 - 
  8.9010680741642286746575973548379774405848855811751011577647651938005374886\
37915553578441064412456684781790522531132128134464020432459942492541746394818\
30721788796215137710171231192401507326354929896`180.94107400151378*^-15*u^28*
   Log[9/u]^3 - 5.90294324248280061143920622362731915158078523036481541624760\
10587335016066943632826908221646446051830106624031874105538178096126796697923\
73661178254600546612694760258097846720586881901613037221845`180.94107400151378\
*^-17*GaugeXi*u^28*Log[9/u]^3 - 5.1170675664579787405748943003175253300498774\
85959604000663336043681512219666618535810309993384673979347680800719888163105\
48146527484579604333806328071925407171497730570847775012461492511769862984`18\
0.94107400151378*^-18*GaugeXi^2*u^28*Log[9/u]^3 - 
  5.6534672617554682188291833066027062906759890553118169342778201501458746466\
94588804732900366525786027181670297439893384787598261115559474620970991359246\
9823504775458699385645961504827097250842235`180.94107400151378*^-19*GaugeXi^3*
   u^28*Log[9/u]^3 + 7.739315601683852446687495461360739695365415829912456248\
43970276623966757536120713344048479721238646486013514804738404012905379485040\
927166328065400979494837889863481213277815006864584120197364734705`180.155593\
59404102*^-15*u^29*Log[9/u]^3 + 1.5670896988803816548341113885575629133879459\
50660038809719655610392081079899687668487270921618826928923468313262954020285\
745802786233408939428917695666358290308323095445076266149574504018385955544`1\
80.15559359404102*^-17*GaugeXi*u^29*Log[9/u]^3 + 
  7.0402796260885391553055560060459738679010136697107849886852627004409977636\
67763699747593742568866922354163856692640567933393117753927840812502014826931\
481237026389113711869260049288605091866439`180.15559359404102*^-19*GaugeXi^2*
   u^29*Log[9/u]^3 + 7.789260078159542080237444273847876938752840783850221542\
35936498403025019233225714999007645343048410364471408519579556739793029179838\
9566735066958477515658020906424537329942169307253697014122761`180.15559359404\
102*^-20*GaugeXi^3*u^29*Log[9/u]^3 - 2.13606763790807920170314374853297401575\
61492756156351349504459124369792840381424599309933228180314449995359671100501\
02701279963788077620951094973839912610076490470136411412917425093240337448900\
80226`178.58044457388203*^-15*u^30*Log[9/u]^3 - 
  1.2677305011825152312311144999916073073641244848707003178001873579377004564\
67161136267734724607974699634012036908075697472564377058964200212860146184933\
9435262010008304045575311208765659973179378`178.58044457388203*^-19*GaugeXi*
   u^30*Log[9/u]^3 - 9.369294455453644510871443702418772662097009344098303831\
97959122517965959251811455251567339718906640561762072028858939570804558484499\
5996790519800646813346778490305278147918101152697940010149506`178.58044457388\
203*^-20*GaugeXi^2*u^30*Log[9/u]^3 - 1.03770540727220089180990156567167780496\
43823061605387079374907334643281551486994421970702879306330203297781460497782\
823091884179784071311561240243087518237740163272364985182928802018486727431`1\
78.58044457388203*^-20*GaugeXi^3*u^30*Log[9/u]^3 + 
  1.0505665118230035777546160998739444562396885856272660380865424391983782214\
37600517408986044427694582350982774789521052513865693175483209721326403095295\
57591171256971795385491958956707105028807889`178.81012593443472*^-16*u^31*
   Log[9/u]^3 - 1.14917538251083800595606524062174922973153595453182480171617\
24117426108312053952414868816077843162639062524803075605084944696181533630503\
4523375112117270843872963324970441311056213717244568053975`178.81012593443472\
*^-18*GaugeXi*u^31*Log[9/u]^3 + 1.2072239289949450679099371628723733111515443\
79640649486535199702093878531918338596829071790247018148371362775724066381097\
485662268837201498989027688767883196844298982344282625823677228648475084`178.\
81012593443472*^-20*GaugeXi^2*u^31*Log[9/u]^3 + 
  1.3381399268929758257692534200857613945213768055194378922147429995597584642\
65162795880587810303842862734723900928118535950189205901395593773359414422996\
35848608656236909330929564874434370445751`178.81012593443472*^-21*GaugeXi^3*
   u^31*Log[9/u]^3 + 1.328347020038031798854058890983564676089885004935474646\
81162540412463452647189140920899255100973425020700313881989602581737091350537\
10698851060833220049891843064102633544389911808098635341356695405`178.1033964\
9241376*^-16*u^32*Log[9/u]^3 + 3.55841708575437979423985248979765733608987021\
13357944665563058524295085151272047524532602005262438228911512156440217346013\
069453172337229760044754386087293219730144525764075575439380996899234454`178.\
10339649241376*^-19*GaugeXi*u^32*Log[9/u]^3 - 1.50741993302926722091473637206\
77142977053505852080221956005412205640207141289166272837153801485339658463215\
10941656383554214633691921451187468491623586530832274799967947843387038395731\
90969439`178.10339649241376*^-21*GaugeXi^2*u^32*Log[9/u]^3 - 
  1.6718922816294800367550232050084779037478532843876090874732837707344672692\
60823848761167239747274731492745830200678691444173027456209749052227117938090\
6079459998525344607237587903099123981101`178.10339649241376*^-22*GaugeXi^3*
   u^32*Log[9/u]^3 - 4.450019351104549742973952561069979237474054919189768961\
02878795191918327942895050519466230912151349391023978896960361245514922105783\
6028566835876875067707625723055092136498137933312330398420112645`176.26398556\
00011*^-17*u^33*Log[9/u]^3 - 2.1558801280877705458037923995444103874998761694\
31651856940279904760596444244204726017485234229205304105477812618154416659798\
429983685184821351784978141056450563997216790486725373848518424802505`176.263\
9855600011*^-20*GaugeXi*u^33*Log[9/u]^3 + 1.825712049027039335185314016517651\
46287244772257906352894227356330371865469529427765672557614929554019632836129\
76522917795213445775784856567437150599031671739639580992131443728636344120558\
221`176.2639855600011*^-22*GaugeXi^2*u^33*Log[9/u]^3 + 
  2.0258246142118448642607352371102604302124421155100980063244495140095786700\
10774952160479777576672974429862510372029041489721167791918074474266290420914\
652822180002949869919941430665673692105`176.2639855600011*^-23*GaugeXi^3*u^33*
   Log[9/u]^3 - 1.18913714950727333413248404849427839474720708657648544315544\
06088488460011799843257721055988476257237362945381689783108402387692333526768\
870475051044884700278776742870524302476049340250143032825`176.64492119287723*^\
-18*u^34*Log[9/u]^3 - 1.98376708633444953004127231132652315246778581022663764\
75499393184071812865604428034724081279508538414873937665509156856137487756998\
46422207521456888286053847643513459070289768341431375907093713`176.6449211928\
7723*^-20*GaugeXi*u^34*Log[9/u]^3 - 2.146605085989679974237902537813387560035\
39294478575189518141295055090758403044938225292730395477949011796838400604149\
0456016714744001396666636245404477595850094161348566899918427741525753599`176\
.64492119287723*^-23*GaugeXi^2*u^34*Log[9/u]^3 - 
  2.3826952915706444568477128343921072239660476333095041300316350324502196157\
93556067058201961808607266070147348919479540868094948885206625158903043746046\
38771297584130475310689411169608437256`176.64492119287723*^-24*GaugeXi^3*u^34*
   Log[9/u]^3 + 6.11801615559621980452677126254971730031879342029574466699613\
91358022807720796357149298020297653059705170974183312122466121828856713371019\
7939638617881133841561103478133176145565522085130059170055`176.02035547156015\
*^-18*u^35*Log[9/u]^3 + 7.507248074630609954239587872119847945671763594607022\
99566043516813518006679468035517814231773315568578104096631722857150774605419\
352325336194026137390282584454985161550960096448417877000805722`176.020355471\
56015*^-21*GaugeXi*u^35*Log[9/u]^3 + 2.45215600125847524654955909642771212950\
94047074147125968305322065884714292836318692995765225122660065722175117074442\
7929997324454154405807928939440990929114909945247975294233359014596327292`176\
.02035547156015*^-24*GaugeXi^2*u^35*Log[9/u]^3 + 
  2.7225422307750167909518772531790179670979327296637309356029831375817030681\
65137642433124502544051994157073462028757212781250081831007543681240775488230\
7106974393293261563332952951445988614`176.02035547156015*^-25*GaugeXi^3*u^35*
   Log[9/u]^3 - 2.61025101226501355872931617073803813534943799752570891701965\
11087566711182448617100170691214576159274049226008400158176676089180550504111\
8506862648744593915941745099863495665873237548265878099021`174.75271405241554\
*^-18*u^36*Log[9/u]^3 - 7.746568711965466262071572631769794377710455773986942\
11456774259241848475249043943956264824013244259631476805803252095532576253375\
29952002736103380693883927023834384760842827759987874636604767`174.7527140524\
1554*^-22*GaugeXi*u^36*Log[9/u]^3 - 2.723695315358168381577757054888044355752\
69416408444258494377444258784202611941770238639687539678227628997323232219781\
93513680212360958212489910364170484437346068225274890320336972979305464`174.7\
5271405241554*^-25*GaugeXi^2*u^36*Log[9/u]^3 - 3.0245985033203455940611020885\
36692910357042042074586335993292591171425868176429415909396707219432362453932\
17118369864620603698564449444737799928093322954164158755462118755077292414785\
0362`174.75271405241554*^-26*GaugeXi^3*u^36*Log[9/u]^3 + 
  5.7844224673851620964378284284640933222414093999601943793100453238687868693\
46939099532181916258292701875907007575994745808838740532297787923993857481540\
9067718135509850933125041464678037465201953`174.44915462606318*^-19*u^37*
   Log[9/u]^3 - 3.22645357883986262267216323719718448357606183211782523957844\
92741821788617898534385497907174973902783541440633390563339549367050222269069\
226043974587657944503545320134431280025325945336776266`174.44915462606318*^-22\
*GaugeXi*u^37*Log[9/u]^3 + 2.943787531335207346354856875891111806097264330678\
75251909191929262181224458964344044650760616721020882629699264745250622367030\
8013530568871035151453931970718490632951235637081280537721956`174.44915462606\
318*^-26*GaugeXi^2*u^37*Log[9/u]^3 + 3.26947263564341761921273875726190625867\
33623275177417014565525805345279773932449229706514050321135359379450517797331\
7348713262958945839833402248105883222851367880918555394066567573606282`174.44\
915462606318*^-27*GaugeXi^3*u^37*Log[9/u]^3 - 5.59947967343778086312603126282\
18214257332817203397111797767008345516854908781397454892412463225746827434950\
57748947905885101322967864452260419385860609184383930098513039830984702666807\
697756167`173.9145506668999*^-20*u^38*Log[9/u]^3 + 
  1.5328555227486460500272516957771636626346268584922126326108354538400917419\
99323688305777523964137783210755381140195083372380208764048830667027481899502\
296822555430389229095108433495107951336`173.9145506668999*^-22*GaugeXi*u^38*
   Log[9/u]^3 - 3.09813323394072036713013725361905373986149437627803689065816\
26949062479002513793331138457635637757620303477491635105397168186054759865354\
8707305809530235900951064970328157212156792908826`173.9145506668999*^-27*
   GaugeXi^2*u^38*Log[9/u]^3 - 3.44126310235397818052036735347228823857514880\
12012205155668765869436592683554559399019715843889237914825928285164798581968\
626904680892272913537246190285292966504758242725112821267614377`173.914550666\
8999*^-28*GaugeXi^3*u^38*Log[9/u]^3 + 3.7476307895481490457740555126102190993\
81201455738313939786630731562352784359943242953387607448984685155555818594978\
77754096372563785774688105978746945633217717927850229938176914517032679518436`\
172.8418859635614*^-21*u^39*Log[9/u]^3 - 2.1947360967409387885849679146919459\
34159353458794465045294318312755686290815514867084738761570096461108789549841\
54485251060954743701130030533350784761825859982488939069963324729870351418864`\
172.8418859635614*^-23*GaugeXi*u^39*Log[9/u]^3 + 
  3.1771183294490252343576514182044737545896534139995425138743474351940291463\
64149639918784810728814674638824656039526779621912872920073839149755791048771\
7179322258420737584836244097661717`172.8418859635614*^-28*GaugeXi^2*u^39*
   Log[9/u]^3 + 3.52927981731524087712896931779117685346071264680031546204406\
08184657401067355857218410752420779428883564598539154813860194174080192913432\
77287472390425222259013871811561228800979707235`172.8418859635614*^-29*
   GaugeXi^3*u^39*Log[9/u]^3 - 1.03410208626378073590238641195374481274163075\
44923396799821142387761940948405026141335312911465465351612328384518195721550\
29719417293094487571658637735197812838854148660640439847563977228004685`172.2\
134726887463*^-20*u^40*Log[9/u]^3 - 4.731216939376169073058028947992480491422\
17960136165709227507846875706860558429395379115976993765871013991529004953204\
344643875622529680111190428355201805479311293773662723762807873110828016`172.\
2134726887463*^-24*GaugeXi*u^40*Log[9/u]^3 - 3.176777665664858127533630543434\
94644196930012265943475835399703178619290506725779330831849307325427744749868\
0533047669922764359043190221292237283072333975615798276977143384400250928285`\
172.2134726887463*^-29*GaugeXi^2*u^40*Log[9/u]^3 - 
  3.5291142168754353376906503311926583033784671429056630350348485701084302583\
76131649416055597443668312827911185824019744033746673380263355661244943734855\
56580888885410715048693964723067`172.2134726887463*^-30*GaugeXi^3*u^40*
   Log[9/u]^3 + 8.56131305214226840740901614754208547205409506945942243619771\
32685699686243579413462132091389247170509925613407955313448024732794270945065\
1986362024882216180114314046825761054722359480849075336`171.78795174346607*^-\
21*u^41*Log[9/u]^3 + 3.022099573819303785753076469482253169616697576612098209\
93962288621199899146578840591995699391929736391430772689622833120949577106242\
738699089415258753205858999178904492349905709527040506445`171.78795174346607*^\
-24*GaugeXi*u^41*Log[9/u]^3 + 3.099046017320078348239162258861662064781843398\
94789165750168804029235312811624301524066042056669182099689696376771773697852\
256552316238316998687498557804042066967249755569364748764934`171.787951743466\
07*^-30*GaugeXi^2*u^41*Log[9/u]^3 + 3.442917089275190319006884229362814849222\
38096502320329370804604608375569159886638970471263870471016084506756239893472\
16543478922640945373070243690518426965364624123309818712615720813008070456435\
7046357`171.78795174346607*^-31*GaugeXi^3*u^41*Log[9/u]^3 - 
  4.0641575132665451622678680812216971534215915580978087159556879765445463427\
10293507385826844421178465595652297086619349526681466837182809146245033608215\
13011378097213815644020376802564567940479`170.8432950890187*^-21*u^42*
   Log[9/u]^3 - 5.52836912470626292654077620384961603168225613746091404010543\
80558761467266369034401003429489403178399717748605245949854254195906035975660\
925631517943694959346401198622735574968685709842856`170.8432950890187*^-25*
   GaugeXi*u^42*Log[9/u]^3 - 2.9512943500881957688921075542580682558575885288\
95507723973685697909457802910309840938589771669225916827196612475698002720089\
4031947925832829844342576632432003270158112975384549806717`170.8432950890187*^\
-31*GaugeXi^2*u^42*Log[9/u]^3 - 3.2788821056553222563408986001489379992593108\
79193770780292838356227622612518893264671856672664293205226455333242380734256\
36900376358268692714053013640848227484491113442828231660455887052746675830728\
73`170.8432950890187*^-32*GaugeXi^3*u^42*Log[9/u]^3 + 
  1.4340656779947398040094026378415760872120208391782299524880548855408691270\
98297658449584361806135330033579854930414571736807557378149011002241314069957\
23982137795872783142426303160186642686553`169.91626067747438*^-21*u^43*
   Log[9/u]^3 - 5.70496875131874144004814845829636440114091269504122072454617\
32622023922955241056754943291767587932668349315006911024479214264088106180942\
21533094350747544475523571202715408092142665249642`169.91626067747438*^-26*
   GaugeXi*u^43*Log[9/u]^3 + 2.7452658740013616319779158274466051769630945976\
25239176339440488023680281874138694169753992375148588568329531076127321264999\
429978777366584962488535008375225221793421937881881523402`169.91626067747438*^\
-32*GaugeXi^2*u^43*Log[9/u]^3 + 3.0500625046962294166622579570127899772735967\
66615602661842641343543266947704253590924881611408869353779882955835547210748\
97562500457543025543749403006699418788721878752138755719680561429636441018719\
5`169.91626067747438*^-33*GaugeXi^3*u^43*Log[9/u]^3 - 
  4.4913675383514110601878475902905496992955382758793739179687099321753291905\
42750909358062391582295418381898221646968259730216555449605694757276520370305\
1069923995612310610077443863011309117268`169.64164193360946*^-22*u^44*
   Log[9/u]^3 + 5.75044404852498940723905972350134263965540051283909008155144\
86854325897572150493678895546267264872900147396950691344220695966649623392591\
17662682387176483483044674531670492472819656231493`169.64164193360946*^-26*
   GaugeXi*u^44*Log[9/u]^3 - 2.4956115542413196171400685220979880449061735371\
89270093960977123339324219971051862835214621474469753645699956418722029263548\
629266683493294341049396340075192474828123692684778580246565878189803836385`1\
69.64164193360946*^-33*GaugeXi^2*u^44*Log[9/u]^3 - 
  2.7727429240708812373908589980020981405536781844397839306119955092602966893\
69676508282291898294363179569077716937663943596499873774992748021573095601141\
16243427121504312992415174081643773619502233627`169.64164193360946*^-34*
   GaugeXi^3*u^44*Log[9/u]^3 + 1.53204448884733429183394648010854499686614699\
52127747145283968456722162230440416249534796959363616030352551562264503305718\
715410168764275758747717930927001744872109066557423443714718241011367`168.796\
7761298542*^-22*u^45*Log[9/u]^3 - 1.29373440252248363041018036245500929777535\
78161222464538354474369457958508941819095958962815240154828876951668019707371\
2858443154384552757769229367209996266785278908524256699918698532077`168.79677\
61298542*^-26*GaugeXi*u^45*Log[9/u]^3 + 2.21826491831073963360220742321459481\
81180548394422495339760394991010938720581474152656169954950335610612315801000\
72005900965290136253853558865030940032359791318788602065411376070512821514229\
60119584`168.7967761298542*^-34*GaugeXi^2*u^45*Log[9/u]^3 + 
  2.4646329295452072171982349074106853284731379626151952662932913518537918935\
40767134092865435696038367411048186983403819756894270800983822675066644248372\
4925093909772379578403896228311861513193209217`168.7967761298542*^-35*
   GaugeXi^3*u^45*Log[9/u]^3 - 6.25726999813665477051133980908011687335563053\
04838328206696606706430342516023275660928645103905950248060034714427571659988\
88425247247497271198869838780601223772018513579794376369449524064464`167.4861\
374586963*^-23*u^46*Log[9/u]^3 - 3.588174588218464602796072951101609759237980\
44436673094233318240663698282607592328989333211610837171885751157396264246571\
92530406862332188076261982366600599516583664441848064712086446458`167.4861374\
586963*^-28*GaugeXi*u^46*Log[9/u]^3 - 1.9288891920707017750830022836822339157\
89152872941576621993065709252880415731042857420611937026159541730980652425861\
75213319411886910263779728619114535148290408335794378236119235510010215481487\
62581`167.4861374586963*^-35*GaugeXi^2*u^46*Log[9/u]^3 - 
  2.1431411686863923863318581825500797487488224289310098059461771380347698458\
70153603473708069599032903964730902933210929773708952599338077193404534473091\
027908816561956591928086836294239159502180635`167.4861374586963*^-36*
   GaugeXi^3*u^46*Log[9/u]^3 + 2.74652419981021574803141875522451297290989998\
46570175724664229867507960272479475363327803875475215974395367899848199988459\
90299818439038483996720157820838920625565928993261921675292320085896`167.4755\
6221690147*^-23*u^47*Log[9/u]^3 + 1.05294661687675431799037574417814567009431\
61851142682034855223787773824554450322062084618878203104973644921447856169409\
972000629930248736236141825338136805254859079669631342294567211626`167.475562\
21690147*^-27*GaugeXi*u^47*Log[9/u]^3 + 1.64158431845212122908692342175899440\
09409365177686736483828975941948355687779500764427202068622105244619127792411\
08528581758775359362528420632615694639084719989770645986988236927436566693488\
563505`167.47556221690147*^-36*GaugeXi^2*u^47*Log[9/u]^3 + 
  1.8239385049561805618132631365065136424274795558639386757607127012016965639\
54089983454817887020976684816949372537359259289520883190797722443087785135112\
96775659591162024316879127101510615512305243`167.47556221690147*^-37*
   GaugeXi^3*u^47*Log[9/u]^3 - 1.15927601345962911576166535097973408869910105\
42290177958971944936218358452688824886190971705442360404134032461374712395461\
81873761038920275839795189971788099971047746871506131691976431034601`166.7179\
4020285728*^-23*u^48*Log[9/u]^3 - 2.86963230527686359144852142457255936298089\
83667442320376093654211323886871850498167492616876104491768323357400340208191\
390548997541402517331180928927349560769144983502559540170647824715`166.717940\
20285728*^-28*GaugeXi*u^48*Log[9/u]^3 - 1.36797224167645281820709491424795136\
03766446870030621354697519430226770557112434536279161397878064472542993601809\
12136957562434912623034287482597347497034871040588686115636449394451211686265\
25519`166.71794020285728*^-37*GaugeXi^2*u^48*Log[9/u]^3 - 
  1.5199416129795526665615571368781653396253913885063843787921307269456348058\
20674076126808474943366897278305586029840831407621426186590351414222859478649\
2692094190564191444883983837685503940925209`166.71794020285728*^-38*GaugeXi^3*
   u^48*Log[9/u]^3 + 4.605142463020173780421311428091131418836616196585061716\
93986693539695562045285072734006530086305395550620135278177361534647445638148\
30296603115643525669698293637676570359619538269710788516`164.21256581843383*^\
-24*u^49*Log[9/u]^3 + 8.42817323787055136719538620136092365392459620467256128\
59480256152741738533911121790881395833161058582604693384482749599311317307250\
2566857507839069532424044941605267223893410041285837`164.21256581843383*^-30*
   GaugeXi*u^49*Log[9/u]^3 + 1.1167030399192593774093444043817422799757326062\
15213627736528543451746755038657640225622947537111337085033022666447652007688\
8673821747331266249739393072519089434843723557294599950963093594824638`164.21\
256581843383*^-38*GaugeXi^2*u^49*Log[9/u]^3 + 1.24076429152370572837098716383\
81016175216601435224506825607352718478501679629432552173208098910212046444063\
31113372703591920815963786036253163861385262054834260407547336126135438814539\
653000022`164.21256581843383*^-39*GaugeXi^3*u^49*Log[9/u]^3 - 
  1.7742240520417918750349169586101787015433344400473912887817664342231320437\
85682930676394359658699084978454759011038359465314319017840127323385220335968\
17896236197624599072471821600113921221`165.2883386391156*^-24*u^50*
   Log[9/u]^3 + 1.84410948312717942258843323504205720835846705850825241782367\
00937757575462055382956165917129481210327165909546784304801315403558401729432\
68950215916267043387345381113649536696040242087`165.2883386391156*^-29*
   GaugeXi*u^50*Log[9/u]^3 - 8.9335703547396618023682603016818798318344843696\
98370945873124483939614242032296826826505450733898356532966008846965755883719\
3571525513819983689467838308571346872204583908054829830848779061699`165.28833\
86391156*^-40*GaugeXi^2*u^50*Log[9/u]^3 - 9.926088099391002489643413949414178\
82301022047373892984687964992011829612145895211257454686007744806788232748611\
75055108855019063816986061751159676650019120208420124904055874160565383110700\
311`165.2883386391156*^-41*GaugeXi^3*u^50*Log[9/u]^3}


==> AncillaryFiles/Expansions/3LBareScalarxm1Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
7777777777777777777777777777777777777777777777777777777777778`196.61695041268\
85 - 0.0390624999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999`197.9806217\
7717992*GaugeXi - 0.0234375`199.14132915279643*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`198.8860566476\
9315*GaugeXi^3, 0.44078110077183519700860803795157013536005194863573362294330\
58674087730984361821697569804151596509082876394361978675312061924188361822463\
4139929521122810537516216269582038818552865781239752345979980575427052082539`\
197.9007646065793 + 0.4227276052561944548768763733559605769516798239596342424\
66315634641727897312971195537204941480737729534845254161517102698274356489441\
85134698630623212937402383589518912256473886515558610238998086910965246091706\
829`198.37778426203874*GaugeXi + 0.037456370443737181894663778466760133142695\
34399068482518453437722501413014914719897012421726478562989265659711419625446\
88325438052558118493045322074144709285775142744128995551227282121774746109697\
9453518328855421`198.38723177706552*GaugeXi^2 - 
  0.0047945753037508545403557481022159911238203104006210116543643748516657246\
56723520068658385515680958007156226859053583035411163746316279210046364519505\
70193809483238170580669632515145252150169260201369765444742972`198.1442920539\
7983*GaugeXi^3 + 0.0023575987101460943107563465552686464817540591547696511737\
94698303679720835303621666047588274570225145454810432264035587553573809964330\
86828978416266804217542637486576041228431813587468396005548666902083441220199`\
195.61963715692676*u + 0.0446244200343258639295444841225805103803321519642918\
29874048446029220832238397596052142832848344914588516955604418975463858084586\
81394542233404012842213855954713805191611496130379148001365267538421238486927\
279113`198.1025435933005*GaugeXi*u - 0.00346804068938397267373535507326790680\
01132592065206223708259359424901088955969607209130479146500590751403820200626\
21871817219336320931705486827454809870349995740007910970311414090251475767772\
32114382537169801205`197.84139233422906*GaugeXi^2*u - 
  0.0023972876518754272701778740511079955619101552003105058271821874258328623\
28361760034329192757840479003578113429526791517705581873158139605023182259752\
85096904741619085290334816257572626075084630100684882722371487`198.1102373985\
9976*GaugeXi^3*u - 0.03072224231159361951128849338903234342578963708928184107\
97693175148268062490148558336428725293815540939392614505346488728898797616845\
01232521774585332645578953479233786460524507598729324686638923332156249460565\
66`196.54058180991302*u^2 - 0.01089091498283706803522775793870974480983392401\
78540850629757769853895838808012019739285835758275427057415221977905122680709\
57706593027288832979935788930720226430974041942519348104259993173662307893807\
56536360443`197.30561750309357*GaugeXi*u^2 + 0.004125354655308013663132322463\
36604659994337039673968881458703202875494555220151963954347604267497046242980\
89899686890640913903318395341472565862725950648250021299960445148442929548742\
6211611383942808731415099397`197.7240260500703*GaugeXi^2*u^2 + 
  0.0007544811740622863649110629744460022190449223998447470864089062870835688\
35819119982835403621079760498210943285236604241147209063420930197488408870123\
57451547629190457354832591871213686962457684949657558638814257`197.4735163214\
0752*GaugeXi^3*u^2 + 0.006794842840579904607348279981433663302514565414683830\
75118800527283550902810615916656348693465059307979802396093289482014781785721\
62773669371862493335625847932846998489576029419115346695488981366670590279575\
8922`195.70504340377786*u^3 - 0.002653742494279022678409252646236581603277974\
67261802835432525899512986129360040065797619452527584756858050739926350408935\
69859021976757629443266452629769067421436580139808397827014199977245541026312\
6918845453482`196.51426357901823*GaugeXi*u^3 - 0.0015545692815639954456225591\
78877984466685543201086770395137655990415018149266160120152174652441676512523\
39700334377031196953655605348861758113790913497839166595666798516171856901504\
1912627962053523970895283002`197.13016678393905*GaugeXi^2*u^3 - 
  0.0000740271086459045450296456751846659269850258667184176378636979043054770\
54726960005721532126306746500596352238254465252950930312193023267503863709958\
80849484123603180881722469376262104345847438350114147120395247`196.3278627610\
5054*GaugeXi^3*u^3 + 0.003163554460144976151837069995358415825628641353670957\
68779700131820887725702653979164087173366264826994950599023322370503695446430\
40693417342965623333906461983211749622394007354778836673872245341667647569893\
973`195.1927016320578*u^4 + 0.00194073104309691099706435350510752126584717299\
85121595780853519178842013432665665021726180353477047745215398168507906443274\
20191117247725930585005350922439981130752163171456720991311667235528141008849\
36955303297`196.1923750549481*GaugeXi*u^4 + 0.0000996389296090011385943602052\
80503883328614199728307401215586002396245462683459969961956336889580871869150\
74916405742200761586098662784560471552271625540208351083300370957035774623952\
18430094866190072761792495`195.77238687982603*GaugeXi^2*u^4 - 
  0.0000185067771614761362574114187961664817462564666796044094659244760763692\
63681740001430383031576686625149088059563616313237732578048255816875965927489\
70212371030900795220430617344065526086461859587528536780098813`195.5759977689\
7024*GaugeXi^3*u^4 - 0.001111538239915449214077030445372761279318716173710252\
90688504418080266899303913648611627009771191479045454324639779970343705355158\
36305760975851319777663152047802094519965642973488677109669995376110914930465\
6499`194.55736545299666*u^5 - 0.000075720978880617800587129298978495746830565\
40029756808438292961642315973134668669956547639293045904509569203662984187113\
45159617765504548138829989298155120037738495673657086558017376665528943717982\
301260893934`194.5937625793019*GaugeXi*u^5 + 0.000093169973421800227718872041\
05610077666572283994566148024311720047924909253669199399239126737791617437383\
01498328114844015231721973255691209431045432510804167021666007419140715492479\
0436860189732380145523584991`195.5811126919508*GaugeXi^2*u^5 + 
  4.4366654010381060818510495741000369840820399974124514401484381180594805969\
85333047256727017996008303515721420610070685786817723682169958140147835392908\
59127153174289247209864520228116040961415827625977313573`194.80025109362546*^\
-6*GaugeXi^3*u^5 - 0.00028291262331924153567950507422879354655311936228504215\
11475073634671114988398560810193783496186524650757572077329666172395089252639\
38429349597521996294385867463368241999427382891477951827833256268515248841094\
16`193.7816214544769*u^6 - 0.000186231274257880744542299327607527068916205344\
49403912517493271384830439966889222770535717659952095196039311721608475630019\
71047405361869134249442660803631117400860390053958870780673888699268397441494\
6545934334`194.79417282282583*GaugeXi*u^6 - 0.0000170237544296999620468546598\
23983203889046193342389753292813799920125151243884667667934788770347304271028\
30836119808593307947130044573847984281590945815326388297223320968098807512534\
927189968377936642412735837`194.68210556256832*GaugeXi^2*u^6 + 
  7.3944423350635101364184159568333949734700666623540857335807301967658009949\
75555078761211696660013839192869034350117809644696206136949930233579725654847\
6521192195714874534977420038019340160235971270996218927`193.8644912717727*^-7*
   GaugeXi^3*u^6 + 0.00013681192021365332559075853436943160975167077893282466\
62381867787639576165678512476850623521708803356770082295831211710821865556501\
25197923602470402645775563907349510402198204560476694712425936935185652281960\
06`193.28436807470774*u^7 + 0.00002687395486792179839871914367511518063101828\
41198991725940572313550041333806344436611394509619731973389914594453212252904\
48032656113878059986912723893281460227606756332562492322180849209058070512740\
55255342714`193.76301053308646*GaugeXi*u^7 - 5.919688132814280292407808546283\
31484129231333462710761325911427430359303484066680970496982433532918157547262\
30282979904399244714922483542632594156368790376975674618870972840107321927531\
2852625419520344676546`194.06328023321657*^-6*GaugeXi^2*u^7 - 
  2.8188991108639429963846707363253880196630063498224321967900544163350443023\
05079433192842773493013895988320296680141900209487843567737311553933055065180\
4941416987913748082304813010441681564410734262873556025`193.28720023492573*^-7\
*GaugeXi^3*u^7 + 0.0000245129018570638085559876739390360940761017045094602261\
36916204488351844928124263103489936878502899102483171555033003528130462313408\
50688330745165747357908834556154594313191842720244398191038497404106367810219`\
192.35557888318078*u^8 + 0.00001653508761245847876809386121335765154713125376\
89556505425111221733437706408332737116106853385006179213421863989191214152742\
58050268203011466618058740628436496704812795538565508526574405100512782346537\
32314666`193.36075652796708*GaugeXi*u^8 + 1.730509593517262582496642979333633\
26388607988079065916739022976333109848969253569640592639100570289992211354116\
90817988140570601110880033361401920930091679068516863117318871177060949534779\
8183727321861677333`193.36947769472607*^-6*GaugeXi^2*u^8 - 
  3.5236238885799287454808384204067350245787579372780402459875680204188053778\
81349291491053466866267369985400370850177375261859804459671639442416318831475\
617677123489218510288101626305210195551341782859194504`192.22527263243686*^-8*
   GaugeXi^3*u^8 - 0.00001525812296546109064251518496503361447361362601276426\
64668564593484429754900555639467609652733468266135394947537323705662453513361\
35092415670130297905639948443673643631245189545713543849158693262731474994026\
3`191.96723031983396*u^9 - 3.826281549591253681852004838727456706403405665883\
23459580564250984011014043651456114378628514014298228473061176030926073672265\
04993001944931270940023640361564507879962629107106928144840893610136017074931\
9531`192.53232656422085*^-6*GaugeXi*u^9 + 3.981513945673942551980396961164354\
42019088240722771653519549338782820467108694442457801345032379687292933250606\
08845383648253048853358767226954515319149484679304451082735253688797880435469\
639461765921138757`192.57189100942344*^-7*GaugeXi^2*u^9 + 
  1.8959590217494964533239985529354068667575630510608173977121397084896212719\
46164011703815928725617558537777383838516446840393002326350417486997834062816\
642127585926242035012080418946687403316164845996244705`191.797103207034*^-8*
   GaugeXi^3*u^9 - 2.12647573900642652456897881396367890767882291873674410700\
31062523046150093230167121364139876521429788142669356906973740848525939309695\
590273304901080243123046848246805848364148888147023761867865906078168629`190.\
92838896745693*^-6*u^10 - 1.4504742748885786309717966038021989334269366865177\
76722367160370913464276830247576043831891300610418157926323962627046003125527\
83652613937876597218683252354509834158622241100052254423500505603081343353591\
57`191.9166202156163*^-6*GaugeXi*u^10 - 1.60406008030033061252682802875128942\
57057794841449532142053183860849044006161732824099235226924880375747916171187\
79271031242337236334137195455322571676230020931823214040372330836888920513028\
4731072085134808`192.01772434527118*^-7*GaugeXi^2*u^10 + 
  1.8959590217494964533239985529354068667575630510608173977121397084896212719\
46164011703815928725617558537777383838516446840393002326350417486997834062816\
64212758592624203501208041894668740331616484599624466`190.6380124402666*^-9*
   GaugeXi^3*u^10 + 1.6299262373226347326015801954704602735309883071577573766\
22720125318253961260304022909302538987959210787073483105666386974595999023217\
4004646737660374245441061264022884038903991381607712713433956501189729846`190\
.62909792995637*^-6*u^11 + 4.539763852885082437452286877736336707947614075267\
62962709286527127155003212642235751667038260791068286749362564244102119003980\
39388963908485484908931633143337008823482634166469516072130064666194144351212\
702`191.21610732226384*^-7*GaugeXi*u^11 - 2.823380624046476603018617111274620\
97863584570708704260454451743612336186491802188732792470316921711929598660719\
31182406200327163908953916784081576048427487924777036433556054378459451946943\
83749000781188298`191.10400335275222*^-8*GaugeXi^2*u^11 - 
  1.3444669638316555252469605291783909422075455748033536212116749695825532690\
08581851108535572937722437759993622472913447914301293519473996037337217907067\
97561546557316350266925611711675937827797571465770864`190.3296023839227*^-9*
   GaugeXi^3*u^11 + 1.8654302695431528014585077867496740855663478798224216714\
76124394956168825340777642948709306780490299513518426878579613003120523476538\
7909115186626550447439460625261975275325235723249332504100206656234346793`189\
.5029859101585*^-7*u^12 + 1.2799285968206437277856596822249149169936036153525\
22660255707881686182694008504305539942723215294999319177993468172527512723508\
32621047498426589890573271860802859819365772713413282526571964796517139425807\
4`190.4688469307729*^-7*GaugeXi*u^12 + 1.455246298354873141827973986919194443\
85987160393482597503414895984846603666969025558141913348209065291741397481343\
22261404101323802841302188788456124551837927063834425791124055923633133008808\
7966279364716`190.656940368116*^-8*GaugeXi^2*u^12 - 
  1.1203891365263796043724671076486591185062879790027946843430624746521277241\
73818209257112977448102031466661352060761206595251077932894996697781014922556\
6463462213109695855577134309306328152316464288814244`189.0912693817387*^-10*
   GaugeXi^3*u^12 - 1.7045881790548590864495306920875839449369617960392529340\
55013175216998879484227882636376107407668789396348055434311491777489774499425\
7430494933364429594731579472272815719082246345077207043364513538266393993`189\
.27832892077828*^-7*u^13 - 5.019185219538943472552242888218350250084593708889\
42121680605196555583657545774702412986732222175418276122480664261762261234364\
13672038168650033409214174756159551106999366998266441667983506068796914214196\
01`189.86382727786383*^-8*GaugeXi*u^13 + 2.0947248547107175276058600358178877\
59938088971983758168533686938071173600561026396327291367339795932739595091440\
82791214189982803071399220226037667084557187443540577094090157665539028688072\
347978649054381`189.6559237664381*^-9*GaugeXi^2*u^13 + 
  9.9748802605272263219326668372280369520861379618274198501604139908151123836\
23935220606149368284742536855214721146799581628094419193876153344097031765931\
294640168598909242388460263763270860587998983288305`188.88164581609647*^-11*
   GaugeXi^3*u^13 - 1.6580127314320118117192718925268152820674369667780074171\
51759380476397378172627028633095398117941962033075360994115320876748017469196\
928928179133143149593291360483742158475481851398341538781358079483283454`188.\
08038342255566*^-8*u^14 - 1.1415350013320927241758903109996693987615344172380\
79229717829054619013660097712034993349189628474451086065200420440887265907021\
94838752018871604810702182914711736499596367849549991662204086233262233957119\
2`189.0215168491591*^-8*GaugeXi*u^14 - 1.318542617401514105069700372322430517\
04596973402486834500342702216148152843004563228604454508870495111373713622434\
55240135725121822108040092610444222014054612485423436231676253756863067703232\
0372346486005`189.29569724025788*^-9*GaugeXi^2*u^14 + 
  7.1249144718051616585233334551628835372043842584481570358288671362965088454\
45668014718678120203387526325153372247713986877210299424197252388640736975665\
21045726328493517313461447411662204327714213092027`187.57634982749633*^-12*
   GaugeXi^3*u^14 + 1.7624354213340590215979246057746303246329146590256090500\
18827556313441253675637437970719586737484167278445790270607001556592480897135\
952554221940910406833131068051928673965852760192013583003662069854075652`187.\
92097600260053*^-8*u^15 + 5.3643929014262703097228021406657430028561822603163\
26925075795359205227781013016229431861237516317475846241039845482708869203635\
01732781073018809376871446190077769203322941947804646713965415406282199469746`\
188.49407598663652*^-9*GaugeXi*u^15 - 1.6131113222557206533291454356553792136\
94277391076052051380201297452841792712232751821598089532291345325774102670337\
44154471197235653334249421861289747945774792456389271301347639027891576349814\
76697503292`188.22408152522607*^-10*GaugeXi^2*u^15 - 
  7.6814824869320031110911687412160914937822732908383431018104823688230561557\
72536913436181378725196882503686203192083054974818915983492107115326728083235\
5130853550661557762546494775186464928483222369066`187.44984428088964*^-12*
   GaugeXi^3*u^15 + 1.4920073500477525552173457877282435481856431424386766801\
23267274672143235980202022136513622715284799382413928494915142234827038707924\
30803691687978764717982601712774549270920564614386998942926503611119613`186.6\
629973297907*^-9*u^16 + 1.029470488275080857413040305558897107083082912243407\
80857101508013031331841629773372582711579696041083307505979173958710335942833\
918625517602016336035427008053121960109280413545972439445069925335740121602`1\
87.5778285488277*^-9*GaugeXi*u^16 + 1.200797914738903014895738107335204116777\
67926488331682632707092549667222939858086436052972275208910702842348383572313\
07766446288850977917292052257560505642877533657236103718166290204394316212865\
788153763`187.93670583408868*^-10*GaugeXi^2*u^16 - 
  4.8009265543325019444319804632600571836139208067739644386315514805144100973\
57835570897613361703248051564803876995051909359261822489682566947079205052022\
1956783469163473601591559234491540580302013980617`186.08655174917695*^-13*
   GaugeXi^3*u^16 - 1.8102637542418644171103137927075210559070743902673492968\
23286353855234395156009457723654562260606206899043557656700158097578858674360\
06088730964611162503979545158608547103884532712793186696785521673123172`186.5\
6182528825764*^-9*u^17 - 5.62902964936325092829114166902522395019391772671780\
86916155822778207494281211583079186264660765107947743069472000300468282012962\
337448919395213120476236506791646683205785746244448195625809332385666343193`1\
87.1168682408591*^-10*GaugeXi*u^17 + 1.28059467295518657746608551772526653235\
46223330897025799887182679042813885181778958073908383899894671246392692795220\
86136197926031255079973838613266269315932648443499287690109297988290106912486\
579380336`186.80546904548905*^-11*GaugeXi^2*u^17 + 
  6.0980698712151741784099310367869834874029634909033456189938965138299113738\
96085218130432563761854605355425091807248029219990123958357523684945777458425\
3139649925880918461433776094680481281546979970425`186.0312456524799*^-13*
   GaugeXi^3*u^17 - 1.3573858459428688961061900925183854227953334683802881336\
68485773081307399315516815846676212973065896854478689406936952842460485957364\
2564464659187539773866522030376003250705314522882059325194211668756662`185.25\
223557687195*^-10*u^18 - 9.37939443192081442565140832304436101059687629575354\
15573665633661089983105554169444028183684712705150130651758596350336092477922\
17716058152366236525561348436710066055769214162093945078585131827683977`186.1\
4073946082934*^-11*GaugeXi*u^18 - 1.10113505234563703436452927461817538732201\
33015268116044080120178777601517710656924558164739615050433801461207359272119\
16229774570292496883544165273233660556545237574324921125940835537237703200530\
089136`186.5807210029507*^-11*GaugeXi^2*u^18 + 3.3878165951195412102277394648\
81657493001646383835192010552164729905506318831158454516906979867697002975236\
16211513779401110562442130973538052543192134739664721810449547007965422748224\
8960085943331768`184.61679923010428*^-14*GaugeXi^3*u^18 + 
  1.8518845082888360297733833754908192771487754522699154549747511664372521443\
65775574473235039176267041383971167421647650994408900077818385859318040939814\
2216977170517826805815429797171975570053556998521857`185.2032105659032*^-10*
   u^19 + 5.84316668931677101671857119314597558160415461909131938069713208633\
70139676875528023909061516428063361866582280406831327819121349262219089403304\
10000163185044256946532989402998035864361870305524621269453`185.73847815345889\
*^-11*GaugeXi*u^19 - 1.042286554198946096946849014291417385962262741167012937\
83169348725373262637945037234543163913976318616427141096904528479425106267507\
763046233977093732638287955150047414329774997397107136163260765006719`185.397\
69157269927*^-12*GaugeXi^2*u^19 - 4.96326930570926712831832863948293993315363\
21007952997039604451773987267922830970111687220911417294579251019569954537371\
15481250833703002201617956844411347045483335591158560714161767006483964798333\
721`184.62347299166976*^-14*GaugeXi^3*u^19 + 1.246639387118084851710450637079\
73532227022884166909666982000474730551944962289323517038297919433878188438783\
13655818411247140739775140806393348442217706353465829023976389226454980819771\
59300751671018324`183.8479632864699*^-11*u^20 + 
  8.6228657086346848296705558069609999453948082523747964429286400713799448049\
99428808906839024376163367069369072327150733102238270816086735975513182810988\
69470389516671180371259249745890770489629691475974`184.71197894867416*^-12*
   GaugeXi*u^20 + 1.016876115535608817898520713733181409688023914722112494217\
17920592695796014771230782861328339702937799979392163407445451865285999492907\
750913575729267876251510367999728827469252871270770124528235576838`185.227797\
08056012*^-12*GaugeXi^2*u^20 - 2.48163465285463356415916431974146996657681605\
03976498519802225886993633961415485055843610455708647289625509784977268685577\
4062541685150110080897842220567352274166779557928035708088350324198239916654`\
183.16326865643495*^-15*GaugeXi^3*u^20 - 1.8895340011183705526540746875810070\
92968262739193239538066307109429748236156967033640439494249310982126288355093\
67204252731705635589010741575096685317022638931653777574241038419394512073639\
0241656973864`183.84561132892296*^-11*u^21 - 6.024439582743793504020804510110\
72422772773879334824845005998722406181474046750661383737072394449076845660791\
44641575624769774143419612561436021043329262348255298189110045972449260342145\
2703580194450378`184.36196153387203*^-12*GaugeXi*u^21 + 
  8.6600902284275043331329432717571219948934604931307611907083434102104352559\
41552036490604440059726338003807337004616636130604380197339508492025317487321\
779806736291728737401797853672160253526032902463`183.99887639106905*^-14*
   GaugeXi^2*u^21 + 4.1238524897273830157775920341700580928064097586336958050\
99211147719254883781691445947906876218917303811336827145055541014573514379685\
48023429777023205799038416013891844638180850174864773977430138216`183.2246595\
0861056*^-15*GaugeXi^3*u^21 - 1.154273755920279458062544294084106901731050150\
34197812946861216365213688243963961211480795260012618543899069093284360795303\
74514570239163876389098382415985278578914838204561361292357507445914665164178\
5`182.44876196712696*^-12*u^22 - 7.989842330792586987351054651295000635553397\
16109051573398395096532064633827504937406456650256843823487010392038135561906\
01641729801844791525838639166738673204596024436897107904441450946978323112704\
919`183.29143110390035*^-13*GaugeXi*u^22 - 9.45284835183275366794127166043570\
79523540486375715161089774942480957818097335675288282755780422340428102991355\
69243106984447328923795304720887255128777652008342645658733044089345644157893\
187978206889`183.8777418116955*^-14*GaugeXi^2*u^22 + 
  1.8744784044215377344443600155318445876392771630153162750450959762360249471\
73496111794503125554053319914244012338661609552078870172584309197408077378208\
1774473455176902029008220462493853362610460764`181.72306235414226*^-16*
   GaugeXi^3*u^22 + 1.9245822349718223671771356347761578865981777583007612269\
20532789542532596328868355796347131745813887432913301287207953982711948895948\
39528098158739475959421174761823652005555771747807322791298049044817`182.4878\
6872166156*^-12*u^23 + 6.1836441752634838223820513144319402487566284784670603\
31478608951220587704957840133533069788835217985997056274185440597583162519367\
7700905604339917469641787730071558823611722903114315666236823994863217`182.98\
798760084426*^-13*GaugeXi*u^23 - 7.320745636697265700900961786177719321379465\
76909785456696965980453251830270155165785092021906464042295848561703891940901\
18414120299233965044106385488820343315463256256477321894900702410884956854829\
8`182.60755970930512*^-15*GaugeXi^2*u^23 - 3.48606935080822176233379132675129\
49149426027471894545556998380021583420489055007894528191519355430585516598176\
37580670958019720014249236430671732642324778253117297916975110566423842971946\
9027073627`181.83334343405278*^-16*GaugeXi^3*u^23 + 
  1.0762651875135272082009080693654132512482002240583941614412257590372551251\
61277345095150637865247679669151256920243413107102261505370529398324046456184\
4779328996594795005777326093730933615294171791083`181.05219147382553*^-13*
   u^24 + 7.45395703643862146306691939361207818807454171372708817914133915298\
54649071264872588388857389093448554472898573652390450991582994916884656964484\
15821110280616246052093808495865741002788609924118922364`181.877854911847*^-14\
*GaugeXi*u^24 + 8.84016636320209910281028953253195497824117197405682217829861\
18435178076270846196869230783121331475347801980343091594339902493677895986817\
428179470060625933919017435750609417218964880571735018614799`182.530290176030\
97*^-15*GaugeXi^2*u^24 - 1.45252889617009240097241305281303954789275114466227\
27315415991675659758537106253289386746466398096077298582573489919462325082166\
72603848512779888600968657605465540798739629402676601238311209461597`180.2939\
5767515246*^-17*GaugeXi^3*u^24 - 1.957902139296116300468748139645131972352801\
13021608336913814707410453770908884372739436983540451819548732966236337623794\
49509491307344338219831305525567544011349051809286431875197168465861926676798\
565`181.12837311893992*^-13*u^25 - 6.3276517757875458298402386724853840980109\
73815272437038570336959992086816168615816204066847639587437591595933954683752\
85085861880024442567293773347466586415190585437851493618046771709836746950741\
8066`181.61621294373964*^-14*GaugeXi*u^25 + 6.2796257747001851932284646950995\
89976286063703953498706896149038019121817743003176569291321231511279633119694\
22939809640582257510309311967627769588610484080347554957286325585769616751803\
50574992031`181.2225888925275*^-16*GaugeXi^2*u^25 + 
  2.9902979879524691396326022357617095125171731923588089080457852561995818179\
72858655509186343443576799825295092490189569717058369096711009369656045660049\
92419213121408231583612271246072287383690463`180.44837283657958*^-17*
   GaugeXi^3*u^25 - 1.0096368245139708763686718971557423236722484628674820674\
76041269442323685235535839828127755045414643247876980508646843569916531636681\
174229626134009659198055590384454125680354222185328744611057045865`179.656684\
16791596*^-14*u^26 - 6.995446268911161921492733116492997775782305301527826254\
48985764406877781834553227911275957533871227570377954354910438587824157560444\
696149844489149064694291928067493052711722125999381150746143544761`180.470010\
64058404*^-15*GaugeXi*u^26 - 8.3117272707193259296168384471089653752075215657\
37301412549638196557006500901544187551980176280324911772450357389966167277109\
8128118889720002049331397287951408931762958914867421138013537909090084111`181\
.1851718322624*^-16*GaugeXi^2*u^26 + 1.15011461075094966908946239836988827404\
50666124456957338637635600767622376818687136573793628629141537789596509577652\
19121945526575658080526790786792326893920050466954736860047197100278028398804\
84`178.87422495701406*^-18*GaugeXi^3*u^26 + 1.9900698476650647843069206230479\
01479709598176346350318537037915078300054042048891107669082924922773898681499\
42561779561269725793700347838922251809706074947406796690406762314829759556554\
1611959218985`179.76711731802345*^-14*u^27 + 6.460990298930162003344698912983\
69667854903084223156781113507729592820109813840845738478431267412816481328987\
72989129986772743036754090046736061155305755828516589556762320275423526093218\
1461694791189`180.246424340301*^-15*GaugeXi*u^27 - 
  5.4543206573896647961892805963644247443612076783335090926094109646988338625\
97258018747037984496843546230360840910477338795055034391285869882714141449746\
991588507780393770798983752850245527245766929`179.84304664940527*^-17*
   GaugeXi^2*u^27 - 2.5972955511379356172329907601735355925529560373016709964\
80671887951825648855837151784303802141354069633505162338322542283359540186326\
60470605435307130809123262275256846228523035850011691773607312`179.0688306733\
3916*^-18*GaugeXi^3*u^27 + 9.521563487129168729427035386029524310281643767851\
70112896454775493773628149189951461309645684628986493141355900857073113101186\
79167397671810812668229941100300322290222433649381499258895272412446788`178.2\
62692563022*^-16*u^28 + 6.599356400291581413465324437433004859286635323985090\
07586910193143001534314900602356756852431719427017690065203076739860052536292\
96851614880671784887141452047420538345940989437569394150989705588906`179.0672\
679628583*^-16*GaugeXi*u^28 + 7.852440080463493637429540991086572058764029233\
53720797970484789774011432366537141580662870283985544813599064969107829866191\
5475910830938236096359393194766185423022392609602826584823009398022882408`179\
.8421360594881*^-17*GaugeXi^2*u^28 - 9.27605553977834149011782414347691283054\
62715617916821302881138855422344601994183992296564362191216772625184369225805\
08154855500665452159664479832397528897259366973458793875822708928988991915941`\
177.46249810556174*^-20*GaugeXi^3*u^28 - 2.0214777376742360414591604872309326\
55317119609207325217729449313518017745186646875847614963204146713494314395612\
36410544685757612795435203684018388695848427894392632855978051909715515555091\
258146145`178.4055950204456*^-15*u^29 - 6.58673668308294976051256945161875499\
29473945621342253999318581947477802019817767708178155869500303964864008179817\
37881793014561330114175863908535901129367433518934491050616700631144783655060\
7863052`178.87880231275645*^-16*GaugeXi*u^29 + 4.7889200053664216358520870567\
79745682730398253720114813115697108531893192814669247396368040979378689880989\
06977273022953854864033773621152685661596494893826080183414449752016921762272\
345626305096`178.46819446243148*^-18*GaugeXi^2*u^29 + 
  2.2804380977935341123105176460855931822525705970095784824360462421580443775\
30794879712556209990180328514756699891776299780261257303683910250884102840451\
8753622865876878559619853417251064077445487`177.69397851567115*^-19*GaugeXi^3*
   u^29 - 9.02125481369052219933996128440930825402587875762119303423549888259\
20442524214289801536363943801227564029139315309777369121067890665271153037206\
82199122058629873718453583952506638998242133694728514`176.87149835030738*^-17*
   u^30 - 6.25423789544495728812835513923208763996405903525382442244365851682\
46409890444845129302404851900996932084138065683079791267053609885789922762718\
57287209838389058543837848903243289162732858028490534`177.66940606358494*^-17*
   GaugeXi*u^30 - 7.450354960186903927058573743572450931582809147976359423353\
92511037777612179264233840318723318835530396574240708456694375732016301100637\
688550501027648096105817537450091014080429879387687584839055`178.5009592995258\
*^-18*GaugeXi^2*u^30 + 7.6014603259784470410350588202853106075085686566985949\
41453487473860147925102649599041854033300601095049188999639254332600870857678\
94636750294700946817291787428862562618653995113908368802576501`176.0576827228\
6832*^-21*GaugeXi^3*u^30 + 2.052400657170191873345181675597030218331011546109\
60551556525571143934516039727884367678400079261913417867147311512646476515047\
96824858721627754009870422976807092065141874894500463993190510337879162`177.0\
452663430954*^-16*u^31 + 6.70703972564298770952707279603947046496310506448123\
53872145157560047997151544628547139171225986390402471525598869618867564473771\
84253686697679268016834740137704873107785526358010467584208919896355`177.5135\
96335774*^-17*GaugeXi*u^31 - 4.2444658646649169074996149121520267007542503113\
87623181031374635765937271921771233351769954549711693286152883594293679778636\
7746057111499476790914138598081639764358807113498102430096298771413619`177.09\
743083768836*^-19*GaugeXi^2*u^31 - 2.0211742212690080511902928153104889051210\
71576851249133824464112269493939010367253977033311690338901564834706473473180\
846969892669386261879847186387552289601893540895576833242972861728512916149`1\
76.32321490174473*^-20*GaugeXi^3*u^31 + 8.58233791649713824027055413305327464\
76131699240359950603927769510341384756604511017778487379278810486605697757133\
36234439173034895653696388004907600570696952817092328953673962942606210468186\
32539`175.4839070145417*^-18*u^32 + 5.951213670423946790012741620873543791996\
54160810545774606249680092693964328613358038769685272486804114785103670434853\
54746392025040976697673923792838182193163231230188367893096295748328363463892\
4`176.27622882521598*^-18*GaugeXi*u^32 + 7.0959799845301834668635083567037665\
50030625819247396189763945718586263958315627033250752973756809024092212463149\
56509600051022041985601282857429344686193666354514295245366842358860041051207\
37115`177.1614456331671*^-19*GaugeXi^2*u^32 - 6.31616944146565015996966504784\
52778285033486776601535432014503508421685594073976686782290990323090673901084\
57729603690146780914591832068374522457461100905005917315298677603884290192901\
6043428`174.6588903847744*^-22*GaugeXi^3*u^32 - 
  2.0830360705242872418576075701328140540029533715717839679659881956846661669\
95649277976549683542220937768038063376961394181518641735721257442591654038032\
78624665576831532122947411110317844964264469`175.68684234379788*^-17*u^33 - 
  6.8234370236700983863731325644551614459416257373803261932242157099280449562\
52066740838308807449446793575619677679575560446008404924530815048159635027245\
11568201917602086580485249685254590726795055`176.15088988675072*^-18*GaugeXi*
   u^33 + 3.79316504291845607788807934810156199647046149253214871224009934865\
20382066251557034759090340558105030220503087033273260971832379210816295536071\
94617279008610620362994772149091653824623211039071`175.73026045058225*^-20*
   GaugeXi^2*u^33 + 1.8062690680564076561371806419531247602240292821581660534\
47666356500970574583407477845670968598005001439071575573013012427230113295753\
15693028914029394238505267636333084388051983515458248166432`174.95604451865233\
*^-21*GaugeXi^3*u^33 - 8.1945643152174875545308776587082092157049773001606926\
37950170381697740659495779817810605236547184337182792218423554705497154789797\
2808830944292431004048095381278355756250428980555667962909653788`174.10006305\
78105*^-19*u^34 - 5.683315708397916658386298251391267506776237167113698704867\
61760928636960011552739477757368524367643928230011898835728607896449449599530\
01619517285562739176649478401650456817473502613751453696838`174.88743344651522\
*^-19*GaugeXi*u^34 - 6.781728446283364298521829370428160719091446333384853752\
94460231418244649620627836243753303707504220946122686236212964420806310864304\
8999224053598355421685985057202856931065332870863317839532205`175.82342456706\
192*^-20*GaugeXi^2*u^34 + 5.3125560825188460474622960057444845888942037710534\
29568963724577944031101715904346604914613523544121879622281097097095374206215\
575744579206732765570418779566695186267187883881868101713148146`173.265391062\
7623*^-23*GaugeXi^3*u^34 + 2.113529158386184050273730593317331550196631789847\
18689941213039485035470670457562509419852028267680868131629247889242202506858\
85616130502662925414329096298797662804911123132646449822983446611563`174.3304\
7270021385*^-18*u^35 + 6.9370531261625825940356232464911327618704098414996189\
74172682402158335853562321145606823839920540183548256165648968970141664456136\
0442427167086119837505609195729942084448859546338301376732988185`174.79060609\
969224*^-19*GaugeXi*u^35 - 3.414770725513016956474495017239930540195747083662\
16730953263791769197138806086075077848863429837705327907173144600175903321548\
2291615350218457096622777727500578729766667878143903838116628816`174.36627118\
1419*^-21*GaugeXi^2*u^35 - 1.626081297863341407844997627257109781045593849362\
93681406316091318665304193374321465642315918970335870431987211714369477772165\
82341025477230748079156084416669422522698418467351923038650568552`173.5920552\
5098503*^-22*GaugeXi^3*u^35 + 7.849817794244085377409751085221948857960269731\
29117380608645829324398556123068274062063825168170115461455996548093464313660\
7870124749038435496563673094952919148377258499953048786324462657133536`172.71\
976899902236*^-20*u^36 + 5.44500980685596027905325237026022842728037465186167\
52497590517325377110474140776591092103274976098385408133551209805139485376313\
13328850485437436609829739372114154302087381075882703473861395401`173.5026553\
769249*^-20*GaugeXi*u^36 + 6.501490142269885506707002891767131917115537705246\
75156342959886078152019605821832663792392981333773907488962870283374284269072\
441131256962806342777348351841319814011710802035635539809134759456`174.486748\
00094818*^-21*GaugeXi^2*u^36 - 4.51689249406483724401388229793641605845998291\
48970467057310025366295917831492867073789532199713982186231107558809547077158\
9349509472929923076335532113456018595070074956068537553417740353164`171.87657\
821130088*^-24*GaugeXi^3*u^36 - 2.1439889531061448908353802521315041690841889\
35679819644659517645513001966242583284313721525580580099875049471794044133063\
9027371592828948231966569739987376348018012210513577160553587906497329546`172\
.9760743348905*^-19*u^37 - 7.048726915246697972277642120623426342451257333752\
91399720587102121952883792022946572069857785472991166609549706992574193330802\
2963661582600694514783527286354894560765329732632552105553418385309`173.43259\
11428087*^-20*GaugeXi*u^37 + 3.0942564339875191414406685694013457859116042473\
22011816653259809816101733428779280339887943348078531168748876928401104492225\
4298020375630572960868783524396070339104707417882211585432308029787`173.00511\
68560646*^-22*GaugeXi^2*u^37 + 1.47345544475596149592412789019111704091028773\
68200056269777427665790960635375139430189942587371802529374994652040005259486\
78776096208363360617184227786876003349481176543708676742163443312286`172.2309\
0092619046*^-23*GaugeXi^3*u^37 - 7.541595742751337487542820881397485919209955\
20533826607655354944592266961780338852955397320353034385250115859302863871922\
537722468619855068924527913413425090613099034503837797129764269925252011`171.\
34273410951266*^-21*u^38 - 5.231851780687673054369632992208693389372993063730\
16550537385445090625022528990533035591853457440524728237972054747089228299033\
690375915069008475112769912312042476796778022630932772571843423141`172.121530\
51696305*^-21*GaugeXi*u^38 - 6.2503040336614105000576287464152319548935020140\
94345868253257583404948976512438763822531823955318670893724095842573481826876\
5958953196644696900073362914069360252050758859697225813140811210385`173.15128\
715758865*^-22*GaugeXi^2*u^38 + 3.8775143283051618313792839215555711602902308\
86368435860467744122576568588256615639523669101939948034046051224221054015654\
4178318321272720016241690204917789561828452014308123072162195790143`170.49194\
279063232*^-25*GaugeXi^3*u^38 + 2.1744989748152261409585569304162706625015419\
18662913454253206192181079948090263093555322934632044802400102102221055014379\
589711438487580209868319096775124011293767339101782405769439373601946693`171.\
6235056605482*^-20*u^39 + 7.1590955714580552785035718835237958267380220596679\
53352947143018719842310820904626045335935529609897707992694559200079868225812\
0808958830278899486116442750019838481885478713020913633511012965`172.07667276\
062958*^-21*GaugeXi*u^39 - 2.820282797327762736908993340510552863291846066955\
23285493476095920236965747738705974664832827624662964108781397589363947271567\
2735427030091277716282200694270924099665313585207270757717957182`171.64650413\
36856*^-23*GaugeXi^2*u^39 - 1.34299180825131558900428254310026326823421241283\
58251690165528377154141226082795522603087277505936331624227685599493521298646\
0606448906194822748394390509250996385698348265962250988462662751`170.87228820\
402188*^-24*GaugeXi^3*u^39 + 7.2646323443898044952061584200357581819000939184\
43301947479027129216978603955871927527125196385344047380673083788536099789764\
3390407969818126548250582361501883918412831665503040935984734371806`169.96867\
292897687*^-22*u^40 + 5.04023595037871674017658824909442722450004173142546533\
70741397969275672154478291674247879568694816591032965349480641334617943382550\
293597133885357152192290352202694878695798960472853392628518`170.743725273180\
13*^-22*GaugeXi*u^40 + 6.0241092879059364076098288131375079305718342542795135\
51446669805234203204330445968969059991143867305527032232103597871815815642996\
874428540998148147272783177084973959740808002051564459547902`171.8169297784376\
*^-23*GaugeXi^2*u^40 - 3.3574795206282889725107063577506581705855310320895629\
22541382094288535306520698880650771819376484082906056921399873380324661515161\
22265487056870985976273127490964245870664905627471168626`169.11105367374384*^\
-26*GaugeXi^3*u^40 - 2.205124402932156313418642225019736184656888423074552904\
62800188217719993392452142881099542939650373714633978968896366149157103248200\
579801261263573729452035093705244280087723282827278115769848`170.272624135716\
17*^-21*u^41 - 7.268651187078556920451464818451658018757919671041783053109278\
49023019864123870961611751953591436392765944867400501605217428002058620883419\
29899444768775256648304101723977352573397776634100076`170.7226851515498*^-22*
   GaugeXi*u^41 + 2.584163794215922991374205865396393108460349282620624227088\
21925052314635089170279343075722942852375828733580553496201985799775466056573\
335633127230195576428718988568250513261615282061679615`170.2901824347739*^-24*
   GaugeXi^2*u^41 + 1.2305541877218680911305742216173300516477853726764877271\
84866309772926833757953711157503442585011313470159907397600961837141787933602\
7301696815582390265544224713741345262536267394383989673`169.51596650518934*^-\
25*GaugeXi^3*u^41 - 7.0146211780924130678852150247940506717300712427726448066\
70370699434782039610973471669187315661113714326646419106042089928871821671102\
64959253087643983590069828217681568500636968989096255236`168.5973283886391*^-\
23*u^42 - 4.86720897836963387034303907484305126359735229793040512554899778480\
78611482826025193509998606406221959860135206279626210089243757791812137126180\
60293167910099420835521626235135097751093525495`169.36894355385874*^-23*
   GaugeXi*u^42 - 5.819555559396900048563694188869650144002860722556317789621\
34249074475463221755810245849977375300358409515634062673912872207253457044140\
965223284563913246547206263621221674638565891147479256`170.48357767711755*^-24\
*GaugeXi^2*u^42 + 2.929890923147304978882319575279357265828060411134494588535\
39597564982579466179455037500819663097931778609501761333562342176616174667316\
707067037675958703433921755746315774673033199530939`167.73354267583838*^-27*
   GaugeXi^3*u^42 + 2.2359170116555603671111922494433744714657099629416416500\
63963199638991191164468111744030661242140586686961163015710884517855279635993\
9985760925985894398036064197488299907547151105063628050773`168.92329721049956\
*^-22*u^43 + 7.37777972667556028863856861423204487286764653165686312536245570\
61479226046461389787776840051995004036426434061100874236016998700795914388807\
47731954895785669738802616998201993272602064948798`169.37047632009111*^-23*
   GaugeXi*u^43 - 2.379155351391661660093921247402915727660883306034633586420\
18182451623380526666277755134441468946376660968711456376825844942319826646106\
26215745437912663512481284395119590792292804240270545`168.93593612042346*^-25*
   GaugeXi^2*u^43 - 1.1329311197103150762352005940013884417432777647783969459\
14372297388682764412696560738735435566411317433184340268461075452106284888790\
982200749782757745881546727828339028132966324011764716`168.16172019086892*^-26\
*GaugeXi^3*u^43 + 6.788008391363147771253986176585443013255732523641544380632\
32739016762114413597277288703299834341899364024346259047029374028292936403236\
081699089610600786320722954344906681464443293868788285`167.22846818956307*^-24\
*u^44 + 4.7103304653322218928342672840596888018812826863286320331955514565882\
13166734162528818216498268426942301594554011266514365514452428918216648183659\
06935977433811740579719108117398613787726925`167.99692467645286*^-24*GaugeXi*
   u^44 + 5.63385768553067929742636291296978566048355831471616648981060838303\
94955366633327272243168544310256001130068119727631814584919673437943711781717\
580744686147804307952201724734147889787644341`169.15114465269104*^-25*
   GaugeXi^2*u^44 - 2.5748434538870797187163649863667919130529040108599930588\
96300675883369919119764910769853262650934812348146227882866080572968829292706\
7777289767789948770035152905189523366658325545918298`166.35909297542847*^-28*
   GaugeXi^3*u^44 - 2.2669186303110609557345147854802210996025464183061736081\
12883905658079747985948909666676699518600353856478295473111669738883728223023\
732639253489324920953801925040427401040312445801019476881`167.5753948195372*^\
-23*u^45 - 7.4867883417073191017712818672733181118635247153089178697682606792\
86290052384657362559088899028887174582754075516171039710727202827551487771950\
23058197761021070451934412147974441697577254779`168.01990900522787*^-24*
   GaugeXi*u^45 + 2.199956607572757839125759521384978195217068953094296943965\
81809021428450341932634888603992980912156077605449423144237962697448931400006\
2513562657977664308593582159401955806880609657412185`167.583578356258*^-26*
   GaugeXi^2*u^45 + 1.0475983845584561138694092958976086643890804538544271161\
74199090578230715913964928040971395147200743226692616300686847441416423482857\
17262550602760841157552075340923902657470505222579792`166.8093624267147*^-27*
   GaugeXi^3*u^45 - 6.5818366215309024156981329980660335009334202501225897976\
64594050279040014037880962163166870577569304047523191548231896642462472556155\
9541340039819578596694380090360175260736869470089478939`165.8618683547028*^-25\
*u^46 - 4.5675673809244091012995594151276462014266672927008476482600735098749\
08111760824384820594440647174607055699669127959898358946528741479333138398233\
220988346720429933734368258238350759961277`166.62743901452347*^-25*GaugeXi*
   u^46 - 5.46468366500315856499455880482608243653025862239807831870240509564\
95348185595532889979850808525663863989435446114541708533919252526522179336786\
55085228269665060649727935406977593992597392`167.81955472945458*^-26*
   GaugeXi^2*u^46 + 2.2773877925183828562378462954295840530197401170748415569\
00432805604849382421662887045589989450436398318896991958014885742209616267080\
810055447886105242555479898715737014292837077149897`164.98743005607852*^-29*
   GaugeXi^3*u^46 + 2.2981636108477803415305270183278285279136647696384473078\
54322630499714126952443059342643376699366561842408965253010245675943498445943\
63885427234010011050446688224571450878017869013703364018`166.228772988734*^-24\
*u^47 + 7.5959248467823721636833363523841723326354143444704715692889699114261\
90763583107946893151790659175833648015689076457169781013534152833495644184824\
441976210305421136553772332977496466307773`166.67085971813293*^-25*GaugeXi*
   u^47 - 2.04235431308248766355877106119120430058787521192352464090433845405\
85026192026296694079663688991139466961008150411454326476331214145421072643214\
788521929876941839450631372207070155479629`166.23294625041143*^-27*GaugeXi^2*
   u^47 - 9.72549672896422696932748124376763952660892958058821257573494501932\
62029485839508067046017566624473652195276906721211078458720067359147964967689\
46915204703305637833633986765271502727945`165.45873032087232*^-29*GaugeXi^3*
   u^47 + 6.39362586825901337273664011874287197215168015229827272759440585086\
36632014617195780409767662196790826608603979269352123501408430603610217388793\
89235959606054637172663677288034375277813334`164.49729674824476*^-26*u^48 + 
  4.4372132538816833762601774388531841201106805938562504709759138349354349637\
06415407888019478928363105472240400972108785378911546367135317445833937437078\
771366753837389651895584443152413814`165.26028364513743*^-26*GaugeXi*u^48 + 
  5.3100676595645737110582217047581694848429033182566182463074941843935326520\
24822563255566472079042055518859189630522360792925047630458508740255571504121\
71858514614811713129455340853417536`166.48874067939087*^-27*GaugeXi^2*u^48 - 
  2.0261451518675472852765585924515915680435269959558776199447802123596256142\
88323084730125365971343201087401602223358564134556668069982249270160197274000\
97985534121534041390943158865318`163.618314544542*^-30*GaugeXi^3*u^48 - 
  2.3296806147674250352701981753731453318469379584382181107271209113380962103\
99923657258849705267542186893036227450184975011705179622620703689566227289674\
2160878384283087811235772184849712929`164.8832686934861*^-25*u^49 - 
  7.7053918229657371504716701269469553424044706995822370084584600232552894838\
16696702433715830010799638125908169527407617243356997788354597470658308011287\
570992199544797316394127325454756972`165.32321735801276*^-26*GaugeXi*u^49 + 
  1.9029653449754934416520395471750835031983196647215075517453561451088461723\
40506239649334857275994337260230644303761638525048592015388696065602504742709\
9026442300782339982213351055268543`164.8838969650404*^-28*GaugeXi^2*u^49 + 
  9.0617397379785401983430454627384928723729507843881311987874102148040293920\
97648760234927891790449225048717353827436373928802819120898552693345260679570\
96497252418206665819683375193661`164.10968103550306*^-30*GaugeXi^3*u^49 - 
  6.2212815955253481430909193806999802657812278435969763249031448708212995851\
65011247152982910688362334628866138719654577132118005286890393544458810281168\
95959355357119577883983277754873621`163.13452066763998*^-27*u^50 - 
  4.3178256819095884479619305230848392499695197874196298078230752013534706334\
12519665171691610719098524679037071806431971641929436965046894899156293961049\
56294133184598740388803112729604351`163.89527854046247*^-27*GaugeXi*u^50 - 
  5.1683419130688170396687026422354636702272066957740368604614363709148469577\
70402983991291636698739982730774333178206857591857848298522179963109135577880\
8933400377803627086778339121472491`165.15864278349827*^-28*GaugeXi^2*u^50 + 
  1.8123479475957080396686090925476985744745901568776262397574820429608058784\
19529752046985578358089845009743470765487274785760563824179710538669052135914\
1929945048364133316393631235645`162.2515364922122*^-31*GaugeXi^3*u^50, 
 -2.3657222059089799206532726146617770203744009221188955505735647314131275198\
60233605958366759190020373114822897169229149803616865189545639031025381003913\
61976577445259856023115534668659661689916531270081421522726643`197.7449129460\
2828 - 0.51102043458480644497656187881656378155447103865544729097244917948366\
53555822894491747392175562335399591920670019623672645499534514402814678037976\
622266516802881718391645280233887761811874238560812589641386727947`197.760972\
52022404*GaugeXi + 0.09948233937743080594795629383422888300644385959947156845\
46860547620714811890220965388224379688985780222080106740879575332897297690979\
66359037573105900993699459887748059692650909484659794729201343490277985843758\
59`198.20874543305501*GaugeXi^2 + 0.00860586584452993172874651380055802115061\
55815364494274860945955427051458137930598882094889245104545227389325522206197\
60402259949143171881231607643042502717341468809159775141736572072819473120994\
47151606468108934`197.77711510442796*GaugeXi^3 - 
  0.3266424769783002178103705373400447045225714751077948822196218370185419119\
32750079538830033732925833750754038496802991779677432656496519573437037272337\
82694524333580894721123073019389158815097778877114410626821994`196.8069215942\
9913*u + 0.156383223681719494667840669341760700118989801631303522594779788858\
24659111381094701382866630039708882514821892971195535875025140284045935732803\
924235509696342691620562425881358978384626106530753742869891774663026`197.413\
66452337914*GaugeXi*u + 0.039528077220136721852324338780341522486604926192454\
88014033883113973971634417793651253325972809324293769962704252876861347522667\
40783465487346987919740551711507188813840459359977366648363489128946019153992\
8497615`198.00774857055805*GaugeXi^2*u - 0.0039747081801645605111829165900757\
71582038021344171758101674597831387301608575586007084328651125112693108257590\
75810511836845572937074385019242551288072138934991788776744465019693629203155\
129447037065569067128042`197.55581039506467*GaugeXi^3*u - 
  0.0535279380727447707345468513598156861197316337685771639642914152643417681\
56830886757960079651552831718296396360848099754500614832618059126821955005652\
37009649270989209870402397584165124748682705812204592585576784`195.7903159280\
7956*u^2 - 0.0357100529990010793119520951631275484493219445449430479920352430\
38940652531677240794393886285490411155738863436845466657072130577374144972853\
32065476965970617780255177459713209376559752437659170311700933978324268`196.5\
890892403778*GaugeXi*u^2 - 0.006396704043185780319341018827593226037010840720\
60342274264762282817143158314174683817323448676937067159634228314241596847201\
40333845240410401176862136375263815309425358956479883960679195514250817554720\
2414669432`196.96875880551437*GaugeXi^2*u^2 + 0.00033936363014997059236877611\
20504925969971333368582506917777378933278561085786682069577417228560718874089\
92425501665178452634074693123158710466615659263087408581650381307751399216210\
8210594390974835437110722903`196.33284888188274*GaugeXi^3*u^2 + 
  0.0221932268756756724381573074228202149339593322087002972954603644773504984\
33731832175597569087579376396742458001452089446452651364546409936642886852277\
44792246699404018641948752835076415440144715214798417933996876`195.1982897955\
5078*u^3 - 0.0080008826991126665934890233414345212987223115909931672853666339\
63775356113882787416534383586151411187072457424529532203800758991892721143999\
88575834064837091863850069773864831077615571643011269252290554966531211`195.7\
3315803996002*GaugeXi*u^3 + 3.04336364937063750461494361797176921271314056157\
61123051347756968833389183956934511469469971720246246843557130934730814417681\
39212731982831175976860702465123823483448553089975031834937917944222001190511\
46269`193.3799162639186*^-6*GaugeXi^2*u^3 + 0.0004938189740838615027237962224\
04880728279186987560498660426913062145191426667443908962527801710133275889829\
14739391531960669293502155156460172079592045626141836693763482069978796605699\
470814920573929989727300284`196.2859364275093*GaugeXi^3*u^3 + 
  0.0127679133759325285480259356733379982427937781523577119625964450334053667\
85208629940250617721275185854100152887960253732118258224618878720469752406763\
92298361746823839959141130877341210443401623282950552017703991`194.7522847753\
7024*u^4 + 0.0035481977899783551595261630913245886459485822869660314533896911\
74491098821994691496134591732327306583004612800918024946464777776816796008961\
03853657296238252025251939015096196222212278123347833772930476153702839`195.1\
5209651254773*GaugeXi*u^4 - 0.00080419763806744545546851783656530255844237231\
27955610631562732776245771583329909496490486909290880803222522109434560968432\
77860499443118916012756914041919361998381570669001587708130540179910162988816\
60209853668`195.5274265847484*GaugeXi^2*u^4 - 0.00021062688453436921349710351\
50058256618432245799938662172504836492249572323180931434920991447922280085369\
62988763309131625331872675857133513878821739210572288932978936608391148558323\
34098901986656922871439556381`195.66013978486384*GaugeXi^3*u^4 - 
  0.0031207778708558158928456500789052327590592731173186497718573373604799618\
62712946176427960495251712567263332838330214927493713908024891512840138077282\
40921746638850868935901333761288309675065237839320617160241705`193.9365380495\
5724*u^5 + 0.0014427011071414764239695968362344666641290987437234121508047946\
31091710846306037776385610209934082464019040381915595356243753913014965322400\
77761015515598073639983172141072221559948251962380599759854581188824732`194.5\
252752714343*GaugeXi*u^5 + 0.000506310713924245711489732155942438990838194628\
55317174033644751980120545159888287231685444733445913684488699714301204749526\
88104090693805290973250476416529651198936869555305752908519991853528681916142\
036848171`195.05652599022946*GaugeXi^2*u^5 + 0.000019870616737780195518838140\
96338246298976789786371646859598432612291907178711856474189751320918662462162\
34707869430911446443103462075258835242297678936015820952884984444803842327390\
5119368816481898175826872174`194.36121787775718*GaugeXi^3*u^5 - 
  0.0019013132061197652871807788324525556748475315056451129193501686332212343\
76615616662759444444872878299919430058795381570325881173214326539995562446467\
03858297150636440863984563052315150941013249997849910530991351`193.5196871117\
1028*u^6 - 0.0008165111065230420957163484065266975212715575951115054231268686\
40721167516315158699816527689027248154902420945608808192922920658015617120426\
21869972104035331538731138334069843042974371479656272891836024685527917`194.0\
4122189078598*GaugeXi*u^6 - 0.00004188821300008242628180592091634204238703653\
24850914508999051580462534073962249370690473399316806402311381280019956100983\
59481921695162977819510307681980598447715880292952051331527049294351927236020\
57456808389`193.71306172365806*GaugeXi^2*u^6 + 8.8774176082661836497841765309\
66725128538658240678307699105949808552366363506635157134256501928721073889985\
05207258965661501895507839183788493644373854138795627560811620908289004274709\
321516969212066268139138`193.73817874375848*^-6*GaugeXi^3*u^6 + 
  0.0004920756239413041861964960698447538556294435378276965029202328430129507\
23693150412015603969072046420815373314116961915505723909569362000197239738642\
51550546290727152342500881164363731085866019801925110312830714`192.7333184560\
9917*u^7 - 0.0000736829788420630812627917248493421796073292427778722731051876\
49493523831690414553181767382718411032075949200668696853760236527716635623472\
79509644670502555518023507380176281327618787353605992249080421570609635`192.7\
61866961494*GaugeXi*u^7 - 0.0000413958238653602224261853251656589270418362506\
04177504203877044432119117506951550351449590008353012843613761975941518340512\
13552911786212495157164806177615254443351227290443205811762303687692511258245\
231319279`193.45596223506053*GaugeXi^2*u^7 - 2.300336684470629982240523683172\
12620775400497974993163387307850566200037314374088724227031918109279221633913\
65265576110860095378150814737047017635617307255484004372007504868416172241927\
8640352619629937856039`192.88697099250925*^-6*GaugeXi^3*u^7 + 
  0.0002204303247842891565704891365294731042348409778288442145563524266613550\
60697764776306605159336668818963257728867636791526586712890020988869025842738\
27855338669324996554292412248703527358777470254374045000951127`192.1872641004\
8714*u^8 + 0.0001063755410876896639386175888836280051192418173400157487014799\
64953148663268362280098771984127499033450518657302522554919516012358003606719\
50089079086026438742307309395265982718970678286855152791295232855012328`192.6\
89657908085*GaugeXi*u^8 + 8.8938794453621174337897115079297371568406376680654\
97009302459779226262579729148009624691974250401781825219037360243388649079396\
08512960843829108354575982072530515434787952744870339783396157950704106261540\
283`192.54444569211347*^-6*GaugeXi^2*u^8 - 3.35466199621045901800389776418457\
05374303868531197964490429583267697098293484693063935416809963064763077434076\
42755668808329405233243720791131300038731723602434579098361385875690336452949\
9218188495662889868`191.79622740242723*^-7*GaugeXi^3*u^8 - 
  0.0000661878295703441148387893096019941440719115973284815726292670842001976\
23926897301686383769795558440378690398080328618103907544271749318383085885307\
77892348821517490733348718679744322525439319860595328149080428`191.4692272115\
8043*u^9 - 9.4535670427882894389215221535195178576395361074056436890235874575\
89397913527559220000796242632856440456283442439980387705195895965338162633731\
1466095649981848830089389480357669907635448842086821321901790796`190.41008414\
04143*^-7*GaugeXi*u^9 + 2.811059634761155968451280188147084233253418428157822\
70901314966260227070018428827407055939214893284994388333708793789670931110988\
69644381862230274746875944222940532208582864197245912307561378401545239621424\
8`191.80779013885532*^-6*GaugeXi^2*u^9 + 1.8677676445341969494425198349527207\
83800863269513403959197125645395649898428447667385391800264431231080606869861\
45030567392745195279039796700213934630115923334543431393048359734752469267983\
20230034689860846`191.2966812082002*^-7*GaugeXi^3*u^9 - 
  0.0000232267969374888455510466414615812310795055557948416644483648084620626\
01769056699972401176506161160874520159645322451407927570805274956647383508060\
57890371915009951142922149125221615954185761865518605624653077`190.8204145010\
0655*u^10 - 0.000011875150391860894386431964398372951278650202407603161772125\
42822811721720571137499432609653496242652900279095884181465952175593989305360\
337231976506720228093084824379955141927717529842290994654873652264301591`191.\
2841145531013*GaugeXi*u^10 - 1.0197502992896411795508846755215103740010750920\
65260093738491757315973055510878749811982279442288012364364129970032148463052\
34927844039148472484574670385659101619224162082267859635281920710459122379242\
946814`191.1371764312597*^-6*GaugeXi^2*u^10 + 7.76652948251013131049275001670\
09561287542203673793493800578664874684639970390708385564598264991274074801622\
19105249222416011299562755924913653910447717682969988578019276713462567930581\
17198367307967514661`189.67842054644933*^-9*GaugeXi^3*u^10 + 
  7.9908687878505869498719648313200920662490294921574063062087326097111756544\
19045858923780612138697745208978757348056284260079050861953090177434254136532\
48932315972800776863710785200232350992054518038115322648`190.16435372432156*^\
-6*u^11 + 8.42400931938543504935781571050005717743911336434933129633891718978\
60424966244650083580039988448489893798814755575001716890745867816392265370058\
758317121798253601496964949215534564843421311810477247325746549`189.913089791\
96887*^-7*GaugeXi*u^11 - 1.73256161120863549074320419620613597065151344322653\
36857260444821884708703533169399927143172555848339513607476580252792880116471\
43489301540930083778171429607446547786348509822711489523617282154007418995240\
4`190.14246091234958*^-7*GaugeXi^2*u^11 - 1.396421946966147700174189110839469\
78340598949084572151871646174586110962882945197084630904668331527511242656731\
97705979080867142617595765678647614484706929521477640004512481507915340998493\
29093379125516586`189.70282745638661*^-8*GaugeXi^3*u^11 + 
  2.3685196194063366714573580756458837298433234799841197520941140371927179908\
57912531499290584413642822538669779269179235897842816862849437032557689111562\
93844579740600958171840102302421377553595501667523403415`189.44480466056464*^\
-6*u^12 + 1.24601814926343810879068331155419501154027073502931564775951608188\
32541767139677068188953450373397698792160041390385431308888050552503891903862\
3652583356134559365636091550070824264824606895486398419090870242`189.86406181\
686544*^-6*GaugeXi*u^12 + 1.0021665387596707678472453541024180767448304862128\
18008743019800516023196907610621149259342526372508824226492106564162850539263\
45789613305761017021124127158636101421084823063991216056432005349448037458527\
88`189.68440788564664*^-7*GaugeXi^2*u^12 + 4.02187415279458856279069308975616\
39813838598760162615633537544349086945403178912879554071485932165593210055568\
97556862020671699431171830841188092834162476313938454382545897391054642924990\
5218511244033524`187.9375722763249*^-10*GaugeXi^3*u^12 - 
  9.0979132394485460100343830035745368251603881001683505139082791202949324751\
59072226080224186313022739481402519304008360241680403650872111648627636157345\
5924294884926190288134000221302627920394478845647619359`188.83896631779288*^-7\
*u^13 - 1.4766348194169004552010950256232333618304139338702890751058338633381\
67175879780997275796441059628031532050366066632119676040869199645254581514151\
1622228317748413137928446355011256045320050899946987755931135`188.72145597085\
463*^-7*GaugeXi*u^13 + 9.5828782616117733323804719437839763491121901313708890\
41743498183706515427218015268316466165514294390746028995518521194519016786987\
47686160733771171406107294318654809207870483619076584692356294330793923952`18\
8.44867195845404*^-9*GaugeXi^2*u^13 + 1.0180705557309138352977285966249915521\
72451942700947877178037480516760087604170548018605660913158177666793787248231\
06294916324898187142223840927745167860630428373251470109162851774054182539412\
412890665509`188.12111147240503*^-9*GaugeXi^3*u^13 - 
  2.3925489646100195001320147100523922006356558709775665353983232437602573584\
34856085025974719308595254076972032864101394593442904244570064196499058089617\
4048665657632099058373201397528527472997753777842700787`188.06961777547198*^-7\
*u^14 - 1.2715492586263475394456170516760339285289695766117708840875293218237\
23898760537373353078262880749586145628704098458322367551901364412627172540241\
2269363130418288989012863927920452771705597851595291363513016`188.44269790235\
85*^-7*GaugeXi*u^14 - 9.27100989218655549385219278247924050832509410633904023\
52170841373877138182006621230994550540020757473329725160809811383186347544408\
7100327474562518918178228524310203521017750478948216426474237431991338627`188\
.2215327417576*^-9*GaugeXi^2*u^14 - 9.082253846231650080288165886721406346352\
83632928214069816165329122465700665545657253000596563523131071076666652778019\
83618115316057360066161053463372768189841235773083527732013654649265542991704\
81955855`186.85588611023508*^-11*GaugeXi^3*u^14 + 
  1.0037311480904936900378040823376173207648215366524760981455724756208024193\
58161255203916617392935952772932237458952067344403789004927572968788797614021\
7669536429445285718979834214660502687833210404562937411`187.5040542899775*^-7*
   u^15 + 2.01245618893506742955445287518547951177687735979653417713069478627\
76048529341966548598848604008310319556374792430413039357718613816972368597773\
08587759645433093430318262314846882261428493896512077265038486`187.4306900410\
2887*^-8*GaugeXi*u^15 - 4.258692683563170720963994597656730450354825805780722\
48980449524360449743492012921418403444790206935925168941625863810929194672288\
327732966021512851965662454880450743443789221675824408192855412802883958`186.\
6740256029063*^-10*GaugeXi^2*u^15 - 7.380647140467402651677049249444886722806\
68571061711338145233468176742725067296967562782693119001026604512730141693457\
45879890702470514814953747424284198323995785038892128571921424562109374031856\
22251034`186.55376118663116*^-11*GaugeXi^3*u^15 + 
  2.4091881772740097288997017487802422413966428702079565372789162794688738316\
45155807267251595045415784854020820273403008026154335595583374784171639038380\
27382878329943356595919507740834363090737362285655514`186.6968548316148*^-8*
   u^16 + 1.28068787183391864694965114712946839241279666419532352950514487980\
80362402053070914395082822328329139113478147344128926805408144323821120201746\
90507983484261908790128562159118419599290984912669181252798607`187.0253071921\
145*^-8*GaugeXi*u^16 + 8.3546367240286704969593555760998282170369344254839415\
74791176519271871790965800350323218059025299118490933634421178515305762365193\
5858760119497907527953874753871365879094444292737973931572091143169881892`186\
.75979259792766*^-10*GaugeXi^2*u^16 + 1.0905498262788040312822801693769769939\
16398152401649872607174433326435794832938093524369784544194520101157164856611\
52385249894403104873359742145789836908668742567623772608462741608024275890218\
7089586615`185.51445168956465*^-11*GaugeXi^3*u^16 - 
  1.0868110358326938611483603746173123069663515390920777591732410648385937311\
54575992977708034899338325872865982668515437389755374646644825115432147584091\
430970735991256269258466592527962464478653587123600583`186.16448658967707*^-8*
   u^17 - 2.47164835067978859237267274684229718037533435914289838990701788029\
35340080111487420560341820191789723061543549020994243778168120171533271811985\
4382330831711331464702053325788997213364852417436519575577413`186.10393514362\
83*^-9*GaugeXi*u^17 + 6.58129179919266193581365988914272776839691084440979818\
22070422458159509961202683519905867414786331594358248685987434936635497376655\
6491190219784962419564211699897131159037615739469186349534331730111094`184.45\
177520496077*^-12*GaugeXi^2*u^17 + 5.3597363882485863526063681670655169655563\
16854868973479024721805145837426952683578677837786135640716774327001852366292\
67823185576647432039642740978138347789147665308740252035707848931632135360713\
265144`184.9998840063151*^-12*GaugeXi^3*u^17 - 2.4216474388084742372308185776\
85187412366659041738833314502981706354673267502616823059211839511554080077324\
85203181163769275804842526428168294658622337421128941959469853762702912062223\
571643826153227527649`185.32654336447058*^-9*u^18 - 
  1.2817021572976691385494768430811835010148344045793292008511211404777253887\
62821050481609120023636721544966478470705919751650007460343574137763583425482\
05263686583219948735255677797269142290051601731252027`185.61388684539043*^-9*
   GaugeXi*u^18 - 7.447801721670621242225353618184927812143154357521538889143\
42052732025072769608762129366873928999862633955780611218023444129306295199349\
5976395294179189642328910976103443006591765304010884997971559391391`185.30332\
844373643*^-11*GaugeXi^2*u^18 - 1.1190135917691496098454772838942279511553472\
59458460083091000967045493504694023581054145163759433934121889546125226493595\
10421050391085743848039200258646461720686644471679787613836688689638524928910\
479`184.11599751703307*^-12*GaugeXi^3*u^18 + 1.161862873874969879186521623180\
12034403965124931001418882438444798098775297515796728058613545973910081185455\
30429021995284029919361689919633938369140747918588631804964709380172265426412\
7695959864741563331`184.8224007637547*^-9*u^19 + 
  2.8724432181187422272875250933123128152315699887531544812089348796324227562\
06287683943958115726693214383499238536158395777996786821989681126420146853263\
3936874459438048449673838714559122243524434723599159`184.76145219420744*^-10*
   GaugeXi*u^19 + 1.760100451719255064238274056131375395206586181636080409879\
95227093350908093289303002538449531256914931397729420934876249489359411277481\
516421011863142031543444056546961072441651231249004118397114611242`183.476700\
07640218*^-12*GaugeXi^2*u^19 - 3.90718285214599749671010524828257810156116355\
68354292124016855818095293132713096621267097079084782457878917354962675233014\
08345938926612287314759441096097671075472004301414769344343945380800530386273\
2`183.4576760431806*^-13*GaugeXi^3*u^19 + 2.432123660662445464773110757900592\
80042784079336251429261612408852301295175276996565188274467311785319715006607\
27413809018374273706380733826416993623599638008214598257032214021515630139780\
067440179536837`183.95872558452788*^-10*u^20 + 1.2787821578888558197655323419\
20662258834114539503758348326333788531616900761636625961777672628524137563025\
32668051486790712523473123097365832554530769781143761883833182849322388623561\
65263340343565271737`184.20893187501304*^-10*GaugeXi*u^20 + 
  6.6181412046762225979671556068882138384322015438030972644093541547986162809\
83919056384483772775017518904834386611241636288087318972948141796652792459840\
86692582251001589044667669945933114716667374200419`183.85360428087247*^-12*
   GaugeXi^2*u^20 + 1.0770617023209415758970258605113705249073269798261685081\
05407510883520097049131481970006860368172569451088807554188761801448266716518\
5255358099307190757900024021948479054542456733486069117158436042357`182.69871\
220183356*^-13*GaugeXi^3*u^20 - 1.2306306779834916012542731453371292034413986\
45658514422409831955757952636893561466695835790294188649782059037428144198052\
29467827261949900937173892251428690286693964582002689400923271697997964685612\
74489`183.47900958618484*^-10*u^21 - 3.22841987243158210113637626210943705882\
89153381393293368357575484229204153811492904307716662811452308149617914227301\
74462064375276059893730093212865111638400025611287551561780082420782915988691\
194808705`183.41177836800466*^-11*GaugeXi*u^21 - 
  3.3771896872423851278447324360172040400605105731557807191681056017317206611\
80326427931010380868778591955968548848069046087347304883056696846548933586643\
2682654898302430739545002789591710870468774546188`182.36481368850224*^-13*
   GaugeXi^2*u^21 + 2.8580215419532332663774561869895605571279357313526389495\
02532236040173660394780079848031361596168803461470914008721301309466325685416\
842783782785239916500238326914654569862435203063914431857979996179`181.925017\
76138286*^-14*GaugeXi^3*u^21 - 2.44272510420494052243828061846523204099147098\
76768966473101802125738113201703710284009190568339474223984197123889680189561\
13720090244639103776478619717318904202095125547462870008528263770762931006625\
494`182.59351261023*^-11*u^22 - 1.2741536006464454622364582051839970668828728\
14046565657610881449110892128271349045361455149190790412440675026418180941499\
17367453838172281838024052010706383309810531937408416358010028083319973163431\
6988`182.81026882020453*^-11*GaugeXi*u^22 - 5.8850942799861290378361913333985\
24906545254496394235088568862898369731166527625601676658477491812019686144648\
37161659467597434079196833706483344822380705676933538752365901256208614519150\
99098951125969`182.4109467529503*^-13*GaugeXi^2*u^22 - 
  1.0058584088548733955033276748318789956915180814855247896901413950099658614\
49020648910793852904345444305367286940522527130421057407577760867943059766154\
244154076382226073509013663381958764422597074252`181.27562899899849*^-14*
   GaugeXi^3*u^22 + 1.2945882211280270943898200910921519804456437623436010909\
41943963786029757653380335428792932420567198785135970878866596007998895962255\
994026856556808302714834334192908190375545495497060292970965863093859`182.135\
10695161455*^-11*u^23 + 3.549557727177952763603640958505649957780775907205282\
64472896671871796741287017740413647660489078848080594176309370196665725627323\
677247805766836584830081456401752674506246921761442071333386135547723816`182.\
05897633757846*^-12*GaugeXi*u^23 + 4.4520244338125959070734197965029670372288\
78286930468453676122072668041349896446083164876316855888992639341497296034715\
10740735420607489946858194070706918509219326075555244313418299147914887034778\
4629`181.09610844368862*^-14*GaugeXi^2*u^23 - 2.09346786374850148183844100369\
56967541176688772685060490333159527169362954288811521541076830517189582330750\
80106726268690955175912435986672535971953509541399436701061869583364353147001\
1277003340944`180.39961664710458*^-15*GaugeXi^3*u^23 + 
  2.4545719227971606741184238592890814689932935862266741881648085476114609549\
96322525199864114384579571031123920102668117717789455528141997087325908944132\
24280831796330123955791000430993273047733591169982`181.23083873158387*^-12*
   u^24 + 1.26904527229196706665075172215477639473103281247222674974258707745\
26896290295213090070966151529393231399221054879058741286847770947224276299577\
6571091674964395922904230806031390298967407890333139218253`181.41742615177122\
*^-12*GaugeXi*u^24 + 5.247527821310340449668981230331446655553689316342053413\
01298975878551614811969561465132870626787226267339604876272858006911860889540\
3727938196422089127227784878621717232977423770598420955846462378195`180.97517\
715014965*^-14*GaugeXi^2*u^24 + 9.2558452577557495780940537007646312418332701\
08428674908009290408271773360706396400566972685499134078692461979239068229573\
2348217870159291359609510671670653123653158532144227740456293498125085027536`\
179.8522196107645*^-16*GaugeXi^3*u^24 - 1.35493533683521285752910236040054567\
20275848117799969386487649555703045437767507379856122305600812519857697513342\
92805443334017776166303011587239133970871500957725748239149224713995714297216\
18046689425`180.7911922580634*^-12*u^25 - 3.843305874952372926198086476934100\
27899997921305563541040746072327210526057337086618599937299460231550412464552\
30876391109565727975852915594605268133548013860600671488419398291328975833311\
618412093936`180.70509397896936*^-13*GaugeXi*u^25 - 
  5.1584128827651064807751586419527772219509082545286887834001903768999151838\
79245102752666603876809705728050195555279338211269789658357837350124149638094\
61843370093560479070417141090276281666013184474`179.77662734598778*^-15*
   GaugeXi^2*u^25 + 1.5304648893542513911202454413423466763991330501640723631\
92896496528461728056140959711733145905298408266873597928240746812502452715183\
9184992142040213802362461803713387381695725460854811605900935512`178.87896644\
06737*^-16*GaugeXi^3*u^25 - 2.46785210403519600279236418648115003122918335711\
92208389737932102018728968101169964563798177989027184032087157084309676803061\
214434372563847612566812613133924923304469363026930691490368025537100776067`1\
79.8705024425777*^-13*u^26 - 1.2641356243578325102070983630261249050533664919\
12790270535933391531512427644346713660406556444340956400468659581993208301130\
2919770380094759230160754743656769952004287304157182137698880653926821098705`\
180.02982363706985*^-13*GaugeXi*u^26 - 4.696417208652975021688359911945796144\
23910981883842663427198412168749010009433271374879771854730245955468366878970\
84623690810698114920079889026169675297648835712271620302263857373475596929342\
8023173`179.54589782668958*^-15*GaugeXi^2*u^26 - 
  8.4589101457945596156898524405875492640555102129255911800458628826080491306\
74666548332737066558326459922418923142864133896776052784631530583882597767169\
047500035609818714847121184321157490519016109`178.43098722338866*^-17*
   GaugeXi^3*u^26 + 1.4125172523390037251085183201957180977794438131329171167\
97281075248261330377942670478268107008583911971612250938784397240049996535255\
0454380658970191194512462685027476183362776493123618323195647555969`179.44756\
337635883*^-13*u^27 + 4.11530127466920116982673079918294658954298252104702561\
32661526985794538972390415608390470894955743748123255976144470880675091490250\
82798256019361649497621957064381575376339731129839755014154204549039`179.3511\
8936528997*^-14*GaugeXi*u^27 + 5.61301715480027981212060088585643505180910627\
62902656650806898217989827160740921184502433283493934722401679798001687664398\
87086752371654471137635573084900031977418747206637886569656095386597580653`17\
8.4344010897066*^-16*GaugeXi^2*u^27 - 1.1113886984281568397246771655114892438\
59853476153842705520937551269198873151551658065697553784649707507718100400258\
09466416122243585398196781471919923830990613632754817331872473458320997184278\
9335`177.36017313740118*^-17*GaugeXi^3*u^27 + 2.48243030441255508207186765530\
17202867499060967621361766208698674197285903011817530808008988291137834002562\
83016918707795458750471700451333925159336876253989360523716523086157118498905\
119676593487196`178.51228727591743*^-14*u^28 + 1.2597859852576799514262412842\
56505541453365486152528191845586981913177882382704397103364368920196949158779\
67333947077733127806230990614478388770128789218475291130178764276252684908313\
827829980318988`178.64688398876498*^-14*GaugeXi*u^28 + 
  4.2205318936647784191838538547008465808933112906117336899458155660969559753\
61815346368154931321043160821546211759752188013414076773141247187147855893414\
6436816130373382397855810967966021142003158177`178.12262940801423*^-16*
   GaugeXi^2*u^28 + 7.7111507137705821460068457694296146723509777846712371546\
13144429421476401872039901828793782556504839416636315102597885300867890339040\
98367304176894921920514435173735597825066903348982035053564445`177.0130887807\
1555*^-18*GaugeXi^3*u^28 - 1.467901792221042998207122871818712158702821104878\
51740153664816034165879352636154104559881610786141838563586833600166483467786\
3934500485557116024822380106851389392846646471015518786803057799421347965`178\
.10437720689626*^-14*u^29 - 4.36984578972479076055047776241896533096541317702\
93753805609611369996980017645559629775892827514132483991197752080685693509780\
1730919889041568188708753308808021123250923183357497180415562152930882609`177\
.9978286839768*^-15*GaugeXi*u^29 - 5.8945542081915278438216895995992219201983\
50796984961581626709332685125036464031084626047670863794674502461536038396881\
62191020957629348984628673418470709357944972747865748305357238208145229435382\
3`177.08069161522502*^-17*GaugeXi^2*u^29 + 7.96170140428254753858264462601866\
99142068219847850231598525902820542204723165491860118728340102005905455578774\
10710186637749209806999690109299205032145452796878966774883386817025525951324\
5656239`175.83959725939144*^-19*GaugeXi^3*u^29 - 
  2.4982227983610047679744527042371055034253785929493369724249760149768764429\
07659056698168058277453318449332227256411173614340541789424278012486117575474\
27346468061641247144023399020608208967432496853`177.15598173111837*^-15*
   u^30 - 1.25617735251172400444424672880508279061478061995902641346388739029\
79293660050156230149552247866561190166148020425029972289818686147323623591138\
0286393678277630015272908168327875108928762653514624999`177.2681074100227*^-15\
*GaugeXi*u^30 - 3.80886016287617658428095997161150596535716609868433570608759\
40418646319018791721116095942358471303340321980724668692726040057025146090749\
10438232467523031393778373439582517162702547060905068188327`176.70487789233013\
*^-17*GaugeXi^2*u^30 - 7.0292058421422936187280651029842041035118235182478951\
10305634180988671635102178782753474455783013290123909467583399646715649711290\
2599118044180876749593111330292558401636159246510512795344947025`175.59901681\
903932*^-19*GaugeXi^3*u^30 + 1.5215079028871255234672232523677055989319209621\
82440020574414300377651016741694941186878033954063032920407982052001436623726\
02309147584721217676251841342134013016777754487151914275533698078858960225`17\
6.7616624948664*^-15*u^31 + 4.61025497269707642195736827399031744216536789547\
94421603722787882865144494577878350115823287630458855012633277488055814645632\
214853381488157767143449758911412380842265688041416417228505836979364566`176.\
64534345904667*^-16*GaugeXi*u^31 + 6.0565563193225875680800009212338390628429\
08281351457082185118229525191995816515222173534071366383778294940447987321738\
31903365740000362165205002307421214835321934834973085623611602258455519156405`\
175.72096264879858*^-18*GaugeXi^2*u^31 - 5.5674374223182033611289374428344297\
66780170060984719728044822969944118964939219168933402187813261915215480029516\
38854044328166626527356974977252105825912309242389589805127006935610792201282\
1225`174.3121264234664*^-20*GaugeXi^3*u^31 + 2.515219442259699443910368818850\
11330067725018592113048250965730453661530330799144575542595817025074246795877\
03211398757603311993142707095223625486999106779352916937008014764689327231200\
277334496106`175.80133454237102*^-16*u^32 + 1.2533908215894357197173271873165\
26769926741919381504714547948588179441109583592714607450681647881488452842415\
18747168348447432729180582642897689469137821166834358869810349227617842054013\
89304567257`175.89309023547975*^-16*GaugeXi*u^32 + 
  3.4515299982835275508513884473283181562281478808965501774487730314144874006\
20271654583427385082483911931811106311859623854910267854401647617558118357281\
42123595385162994459540240560061636034045935`175.29216695759888*^-18*
   GaugeXi^2*u^32 + 6.4164954318896304099918543028436835387202941129865743201\
17414649662513271463521142715731768122736665207120784105023371858060783029316\
693319000140613656410252751062947727452152504179321333425832`174.188919925240\
36*^-20*GaugeXi^3*u^32 - 1.57367927474474083666380339074863074023431257341112\
47252372266403992738716785062139332646544829040657271240800898461073984264041\
957113052180773433284247735538178225385652366592303088860911352042864`175.419\
3450817286*^-16*u^33 - 4.8391205067058178556900347932086711747081118395015977\
68125156922559441960360877819149497867772603858934972290122183238584288611315\
15074568660096581876553276153325021579371983649367698147215684357`175.2939372\
8602645*^-17*GaugeXi*u^33 - 6.13575333240180704975811343700609047922436032906\
10738919495707991736512032243162417603785923476981877844571789612041101524118\
86655195151221209427798896909840517926978191510240100258462103900766`174.3581\
6262649192*^-19*GaugeXi^2*u^33 + 3.732590863132252360482009635632239223295023\
78792075261938363378756524846185397317949273072029115251532975746523337819521\
676451418512602678464107340542144949541726585916383004341546898725061451`172.\
76952745248147*^-21*GaugeXi^3*u^33 - 2.53339843012998119750080166204033691484\
35298998595098649470874896217536997873958324974528848848663290199293141201912\
79823518114234200853131194202309780625197317741597487933212261756011104299475\
768`174.44807483871307*^-17*u^34 - 1.2514520081260036014911771700995054948225\
55025136687582341167147683569685607785243972636642653962074735867972716543664\
31583947126230589870289783135441251129104743167857525194083267355926534154459\
4`174.5214955995829*^-17*GaugeXi*u^34 - 3.14005354132903583201940319487984363\
05402655311750329165412502996207708539310799246994882959626874333303181473875\
86233988035174034893796714649138875245337724961167313588626510723656664414909\
3654`173.88405244404544*^-19*GaugeXi^2*u^34 - 5.87017877836067079458112146997\
61546742297269240323854644426253397230498688438852995308598693513487675303020\
91327794328717989973638140584696199374053688458720797054614824847284126799766\
67364984`172.7827651358074*^-21*GaugeXi^3*u^34 + 
  1.6247017414589154087884178052293753613474125707608776361885123783873866766\
00832879889268864506146161488727649132056560017399096780490470963547303147257\
971745856543675663887208502442475843600844584`174.07733977962894*^-17*u^35 + 
  5.0584999604436010300226033414218599756951227872888210167460464038848045395\
87519252094496686754887637108214717614527175547663703312526164069330082810986\
88319330700897070634718438564030743248485476`173.94372080169194*^-18*GaugeXi*
   u^35 + 6.15757408861443115266988083173869605841790722877138057695687484382\
92472544662904710461479760433668685768201597427603506246191360978720924988499\
22734379197626355331170742024990954320389260716655`172.99399034022676*^-20*
   GaugeXi^2*u^35 - 2.3152257750143472648172946852147129455888730041876157637\
43546944195978126521849565448621293741218352799626977087693934117604077629351\
1176728839463727398642359299748477630526736417565041389388`171.1959668151649*^\
-22*GaugeXi^3*u^35 + 2.552698860532725027958935079050491257182496584266309455\
86781022549701264425511739739221106336504480784003759834858656604782041418695\
193396769783947311782914643403302681576230913827336284483428875`173.096000979\
96855*^-18*u^36 + 1.250354927172924785613219385542800972139483034333538649841\
50524624772961708236244437979520550617336748402545652009574271262761337064922\
334901245189877816913893426851511162235259205624625855787307`173.153022674465\
06*^-18*GaugeXi*u^36 + 2.8672836827591096467136349448117562210516711975484568\
90187547000614825421056761798448578761957061683927092916171409840127220880687\
535956753586632336975767243146169673119843518709905673277031102`172.480127599\
29742*^-20*GaugeXi^2*u^36 + 5.38473298139962425748542940426489742787317332563\
90619055612115870023999604520192628748138597289089929179442635404143858756097\
490330881762999561509996606293316857230582179238157348222520802575`171.380424\
57447636*^-22*GaugeXi^3*u^36 - 1.67480571958891430166183091457157348047652469\
98474824887320859293590634644152052761254220139954229411338246565761191958370\
7902047866523449018522063629796574909427388899041762843638366034508022209`172\
.73563708149587*^-18*u^37 - 5.27004926177423134227507620288213561549913890343\
42457574738958637124266419179497034912240177684387890412572411693064100730853\
776116335054395166338694744640337164698614686080845562944197367639595`172.594\
73439543723*^-19*GaugeXi*u^37 - 6.1397743782709982475856350267437810623006988\
00147680997218409211016654932095869585932939924472212855228033056062125169407\
6129508668395664120624941087779885193077214450345406610781396037029218`171.62\
946539716884*^-21*GaugeXi^2*u^37 + 1.2127063701625730029497286334922772554831\
65282057588372759974930488301894948783998263642117959922112813329017839252448\
084528348087604146017534550033590324938116108660162136192001945120926326`169.\
55149746137135*^-23*GaugeXi^3*u^37 - 2.57304701720173445511030545270443244139\
68708830224098300498071893697542296727978263853296282702100406197874706977173\
20031026837750725589561242449279552506226820874320270012458155985819757892559`\
171.74502881838555*^-19*u^38 - 1.25007565631652008125592859947735549296329644\
20940219662778295613958394369408394569507139961105364706733562973769242684701\
595036460809496635920966972126169667597843561705847067970772859971925848`171.\
7873956025827*^-19*GaugeXi*u^38 - 2.62726301161362179372774960461092124691933\
92249044075537208796812626330400919229817499305605474989183007850770503868867\
504962044973087909978555480229641887749766875245560406526229256259048196`171.\
08002358230948*^-21*GaugeXi^2*u^38 - 4.95377047843358345919188448042869680203\
97388579522517359253569219995938771095010332726680543673776245087991614845664\
22786752170496038412737216338841314580905732700233795228305106538547804229`16\
9.98172326752132*^-23*GaugeXi^3*u^38 + 1.724175599066442048476179881356522615\
06923425438753839170785891934540121375153648394540709199211956026408288713622\
05521542271465566996141857650433012119338722964487344918841257105815873075418\
593`171.3943131055908*^-19*u^39 + 5.47511615187996920043269294535114360435320\
05425532006774342440557184436076747162637629150217159498700544682315990729151\
29639510853223897910864988209236148490796124620043127547488596354158874414`17\
1.2469724391504*^-20*GaugeXi*u^39 + 6.094848126293390310714931614801790358649\
36705646531698571497579066488583662336662611904222709152941814027934208172224\
44416880985855766618188651811091351160733650933347293289935338257654857244`17\
0.26521424707894*^-22*GaugeXi^2*u^39 - 3.499817170503968985427562381710786657\
84910511622179857012838265176321641729602621484501818500267215524020216758337\
6729455392146477135044803032260015359516730509732122300881316856987238298`167\
.65041450742137*^-25*GaugeXi^3*u^39 + 2.5943809561862096897831425967480428942\
56269347459616351058866732578335593949710297814895451583772652603653543540997\
01873264147912761676366471165596987963107818924905670437923940090165918295269\
3`170.39516444031793*^-20*u^40 + 1.250580859400033251230168739397707087450753\
62105306165750953917164906388180283161876324189159807827159202851830940378546\
0599141117444175901766974477046200795666025127348517698534004686176479978`170\
.42436364131584*^-20*GaugeXi*u^40 + 2.415046379637504737271904270694181292875\
03434888994926599210746749619764484095618593845879474389771179753435683455580\
46431942753440051366139725114786112036067977528076064022043743968797132849`16\
9.68340762787642*^-22*GaugeXi^2*u^40 + 4.570933665671904632126178488545004497\
34050340565287489094151048657264542181659723595608104271442070067592242913340\
225581581375997427214342392111338025546627627506903055560883380172174531104`1\
68.58646605642264*^-24*GaugeXi^3*u^40 - 1.77296320897258382876600102391068992\
90286019384207948715144457421462574365064643128526480293655351505909815680917\
89803431908358400393645800552663769244323759211499432371111349197704055423618\
525`170.05348448629724*^-20*u^41 - 5.6748088088305891603150591206504821751435\
24381324820079930931760328459870118597834604399604321156339826818123187153494\
13024433528691497381524682565220861446013589291701079529296012330447848232`16\
9.90040327570082*^-21*GaugeXi*u^41 - 6.03164495270038151576587703434298077977\
58047859887701365825675091227765419993139346962078240163144963286401205038695\
78859562016942756932854454795697647781248089284967730976420485044074107491`16\
8.90162508471028*^-23*GaugeXi^2*u^41 - 3.284263590030946063033096755427370486\
17043009239113837860339173703496555104866614896106279907051738343510539032725\
8418523636843784622159718621986622767787886750659239822592755784820567557`166\
.2634772558016*^-26*GaugeXi^3*u^41 - 2.61665287900790754873718137180988776427\
03565471982722636863060038087096164131048086486297130568540362594007358224868\
0432975428864817596470105078760937703817997845285253800296417863738252272147`\
169.04644503801114*^-21*u^42 - 1.25183314302895793830997673423140936451632877\
09608985136019737597799356031751609646229911319974524336485963513114597343917\
166793118725556679882615726188826461098499503526731063247258433996835`169.063\
70214564743*^-21*GaugeXi*u^42 - 2.2265315099047355847697057587668589977773487\
04656467287049083704051054456619835167405013155275152327993894088472181843591\
93215705597950447290117153396246441375103300613586350835365923843831`168.2899\
8016427627*^-23*GaugeXi^2*u^42 - 4.230305849959328292875595512427874518232889\
79072703492077773808817459890712802037969673213687047828142207916785534086045\
85444388751079491410031092486912635565781321211532579761440159613105`167.1944\
5283551508*^-25*GaugeXi^3*u^42 + 1.821297625091237648730049250272025850811645\
70557499274994655811060988134535451702942774998569241362244441342717797197645\
426569659841672123694784449778674595860125070626947387584780501869283197`168.\
71325718100564*^-21*u^43 + 5.870047710242608851641957805874678276532057474366\
47897617448316367877747949044708782588904172370208564555483187396236093487479\
46437400312911646661451119415714663456561748693843894553199093833`168.5549820\
4998568*^-22*GaugeXi*u^43 + 5.95646628610551894664572426813201581955383643258\
03665401944715257476219792653004215261562451976236698789723287807741478592321\
8717617766617136943735287883730848546976392718206810677830985951`167.53893674\
760775*^-24*GaugeXi^2*u^43 + 8.6395544361316417215664800591901915362743748383\
52529273625464324590574342020647215485080306822842778563479311128834572185486\
19154019844158348603994234130435967368057900276166213732069302`165.3260570423\
1736*^-27*GaugeXi^3*u^43 + 2.639821514778672246355143453130927949377281686465\
71346271990624530298205031798377263458200079274536563482854551547174210105930\
93508069572722650401985964361685450931605540770193892870971042237`167.6988921\
6881745*^-22*u^44 + 1.2537942044340610301162122430030779188435287651796187175\
19138087864813915577487597877126614932017155636294174279668470026977431138120\
8144511582025418128917523328466027188053255794158392596464`167.70521144498363\
*^-22*GaugeXi*u^44 + 2.058310243196334895209779474160819125468267121058636460\
87622825065467266409745034816462631845390807675671959231400113379419573658983\
380707002996344884714033228869471417628004814650590614153`166.89947157537816*^\
-24*GaugeXi^2*u^44 + 3.926571022887126083443268625799945795172584269192087959\
85307186085901432942152190344562129717203616117559361370364713029772339042592\
9453584725758976736752536367710586649023041541550712119`165.80548709216356*^-\
26*GaugeXi^3*u^44 - 1.8692899100663896569647355377609164616392082151883497185\
51930396507587079999135050852627617548832569917141573890435053295656980661271\
9332002491396003328277060919739212296791189398076077924073`167.3736983129331*^\
-22*u^45 - 6.0616050141369658830805252605512451771727540619666366696956290977\
70285570689195799247932039603914726304915622332989384058282929998188886465627\
80650847617739511892844946372155228135063300091`167.21065793389482*^-23*
   GaugeXi*u^45 - 5.873815762540308702430650899502393309547965517260156302734\
87087111406393349127350926162130111582882087543145859154968091404147111648639\
29115582700419048003420823809640762068798356108039008`166.17729207546734*^-25*
   GaugeXi^2*u^45 - 1.2878619670176672074702449992332061903594783196913744463\
42274431485610621738750597871526091922621536400008827801162046555473428884127\
77470425027697055579440926018294161400991679990511234`164.143655964807*^-27*
   GaugeXi^3*u^45 - 2.6638479211867068359316854533921991704269796318252754325\
36775258104355149071000772011167814360267468081119837073523225689466018913320\
834786240657939716428487673711142004652909188187267992757`166.35249463158965*^\
-23*u^46 - 1.2564265537636369077261733394946523360308959548200374975333047503\
80729571477934896044673728889168836230616944461957058757954099537415530829837\
024999212340253862644227804418243827036324190799`166.3487143707121*^-23*
   GaugeXi*u^46 - 1.907543162861301216699439220315855447542258242217852258695\
75954425418313992597195046220122427808844452606640539077348059186172996501854\
82458211279708574779112369574936632749994634205704067`165.511638968104*^-25*
   GaugeXi^2*u^46 - 3.6550462371321800003329755579156993739238250735403569865\
66643673510463315435099111509162793642339635855185104821626941589966148423137\
0817595582114544215768431026313311938262959601755718`164.41938053407367*^-27*
   GaugeXi^3*u^46 + 1.9170356326025708275138629833509822662346361090071839929\
64849339781044098165010462026166103969113182751703792684538247719972181207183\
629426520420538445236604317936593411499190611768563286303`166.03483364507156*^\
-23*u^47 + 6.2501344085236478708570978695666071150161206405832956768192297054\
41474145986756505788758980461647072643629944193271054877610686341421848762322\
81966711831933685165250043588262404041879323184`165.86737805828466*^-24*
   GaugeXi*u^47 + 5.786918151423711285027969822194276014518248104057134171785\
00461262309835206529525323007370855440411478096504202978779080581961300429254\
1356277316387095181680061628955552009621399528325782`164.81677109301864*^-26*
   GaugeXi^2*u^47 + 1.6239422926258055948627534639013707135584662779008667078\
31116775070365064618043577042353075236497000266826120488103236974190610966736\
8469790561765163122983984835112734603719669321758803`162.89013125185915*^-28*
   GaugeXi^3*u^47 + 2.6886962764101777960531752366403477455070729386557789330\
50893783745209375495877439302361332170292718591574181893613487447636074736309\
40508635929502937708148513888711102419109412637889742985`165.00721197791395*^\
-24*u^48 + 1.2596944337003801146452619405695048184171878785260594051368487001\
88937045496579998980433838372380154623210239338044995859718606299634525982283\
20463985460262903804456248208559059103149669477`164.99405347710228*^-24*
   GaugeXi*u^48 + 1.771856194754388688110680631864095788801249785066744744904\
10508175656750546807895948423123290280079841631487812555708314192668747281646\
8594749742374443942738990348022857130393465886518497`164.12626312349198*^-26*
   GaugeXi^2*u^48 + 3.4116525284479374225454296227618252784717340930026773637\
72248404186666799757753122718826663203072990533562332643083802377936786524494\
8679179983158335338519725064598724160830368283354664`163.0359554067324*^-28*
   GaugeXi^3*u^48 - 1.9646173373663582663369352373040248940563155688862961245\
98113632170446065461599687663840170868350036290644345157606060346165092436187\
87809436562290988678824696366826330415955286474458414611`164.69665610411627*^\
-24*u^49 - 6.4361939181619150514705080235664105017965794648243847552982493655\
38345662881069537591834914147942467823970674674607441133565395832942101955631\
9551238911569984704220490221265164788541046512`164.52508969151438*^-25*
   GaugeXi*u^49 - 5.698081716747966059356867102999872103836441025478363052917\
40213539860446392826732957639646165855579847274724337553078432385275855550020\
348186508210505749428721338529415118344362545157638`163.45741223879295*^-27*
   GaugeXi^2*u^49 - 1.8904715273942710299098061885570831922964711907318935785\
80382709059719301891963178874032863650782853328639876832541525849074104997071\
386510901723369738652151081239565234809752125135713`161.6033335270901*^-29*
   GaugeXi^3*u^49 - 2.7143354384048357850455968108104522581457334464235532102\
35286680226432445716592796662605424538556225524541147544139264762571249338986\
9791884620984888149178331367712481556597616165161190692`163.6629822493982*^-25\
*u^50 - 1.2635643065727044968652684461202615714156485002681069441464562310205\
86445292336601624224308161273470557374131038225581273745544925037324059703913\
4073599593734575061870508616173386702927948`163.64108845725534*^-25*GaugeXi*
   u^50 - 1.64925630713235414220387812891688003795380877379945424533914043329\
09332601506375999388169152729007592239980281113237355046772778758194411921885\
4922627859254818492610269857063960726792533`162.74314570897633*^-27*GaugeXi^2*
   u^50 - 3.19285927771794861179881879989956601057451964336191477868600155371\
94682936620507828891327519943992735169935996420512308540456384462032751438831\
80730284381466753114511559133257468087416`161.65504544449206*^-29*GaugeXi^3*
   u^50, 5.544241886972622423997889356016816585460118471356126996994110788912\
02977278739380499481137159331418023385583117971259666796969033351484042624862\
990017322602454867341587128196315733347140789755463979361099533442658`197.281\
72840250915 + 0.6663644551749180052397182194324167380611398152111699583013502\
23996558057174478242566764008842398289157674289670844234252040322932779458874\
69448283767942576841591323438139382572104395484501087005733889415606686108`19\
7.2009651069968*GaugeXi - 0.1044300042115727133261237439990208516488365625382\
20922998859821602160125303151880080968660060604907830951450772432573457811483\
40943896506601047331531838629129414443385005792973265174429234396589093582132\
006559359`197.65183056125605*GaugeXi^2 + 0.0072090093147927264956386292123799\
61252200872872612628216176455209444780843454937897473335789581737009125551562\
57131352446649965531433628067726355198803608162267969335501712621444586049348\
792740795003794236826366`197.13446091305428*GaugeXi^3 - 
  0.5661350856487082124880114035979186348839529344638934680944082941749705239\
63558921190868979353169867979012946163016562073483287980116155961623116014288\
71971227580415654999664303407451487660211350416115152608748552`196.1690894117\
5143*u - 0.223568037283116117692891137686659517519115588878239739669705203489\
69153130604464925041298494752105285088456988804330327660818891930407164947719\
580139449508612843517766311710620473009609199098574328737060297590695`196.736\
27613794525*GaugeXi*u + 0.105070990722376794227432382744164971193087363247572\
62165070728723360965811849659419176816012908958245319400890153175404983472938\
72676159532392459823575851970222610111504281907007298076819559194121466765994\
8924108`197.73112218081383*GaugeXi^2*u + 0.0092195868233898560493695899035625\
78865383793172646341682796317750890976509689402974075073203507477466957479382\
47044420299423424188196413296426556885072722879924771952000776269427060656264\
322912365387582174278866`197.1424949978532*GaugeXi^3*u - 
  0.1474952160847046495491450434818937802112095142100819410473423432698261870\
91063091181513054609999445953576096135782382232688465213687137984141705455919\
11335555522058271764920970406190603700919456870361597232360079`195.3518751253\
6862*u^2 + 0.0590485954732789081987987464975150085974720105092928711846827055\
34276476113343159519196411402283161947675639202017811832215020099687353867027\
45705451961188011372770785441241570308963399305145688657823785739497178`195.9\
1706758127458*GaugeXi*u^2 - 0.00950387230367318782148779873818572544126220248\
56077629074253432068134465406208390126439248016985756368028528260723489370358\
93655194651829656069982676984789287938989020404307320956930422705247492028550\
82867216353`196.39351296503423*GaugeXi^2*u^2 - 0.0045052343382856503788749076\
62054988814548872414794762286994474128194725224990710825107258369559447258715\
74557245104627040955285204019928923856330052085992692178664056860217420054062\
363146112718633933527135481983`196.61886319040917*GaugeXi^3*u^2 + 
  0.0073659757524006561219759247436065683935536325061543942424479177430176726\
77510719028990759745972282319671652936009956130862575861040840057768192487708\
00049613286406734353784376787897640490873363728750345608434496`193.8206189464\
5483*u^3 - 0.0215193277701597296113374460755143385924641920739311175745424234\
76049890134502910935610534726296408731442227357357039650800219955701544928286\
65522064652565928088362706467131030717123227352469548193380329664911929`195.2\
394884445533*GaugeXi*u^3 - 0.007119437535799282937018039732275058954968754817\
05112786702480048879044016921524594322739093733259074672507002990430745556880\
34087063043169659283227789519458894118659190965878212055328349597804978826515\
5191634755`195.96718994823408*GaugeXi^2*u^3 + 0.00115128132303183115312774856\
81912671807624468762562086808302034966563580682185055898768877771340346319661\
20840185499010121906393633277363217487778733840685690942923624613863636417059\
31706063269576542980098096688`195.79602918871223*GaugeXi^3*u^3 + 
  0.0438168770885904114938056251894596751046925741726097556324943597169902859\
50680386608771569790541696688747891785633052108937988549981266197770717195491\
09802419977821889296685519738595752530497514623565458098676897`194.3718897176\
1898*u^4 + 0.0057976088349417024831993249448855336278230669590135069318774258\
69584406111509654272552825056975817616376028333141015398363732887479974990322\
24551524690653431067837270556100753672780785478996176873834421713110192`194.4\
2485078617736*GaugeXi*u^4 + 0.00136177487972392830503545090108971554971316349\
42144073103020097908250260830924562938314365589274097345433711672499339750087\
85610260748682890473975177322132991825109795325923164344696440793834963575626\
95083391736`194.94686833095358*GaugeXi^2*u^4 - 7.5351644351160855888122104966\
76892915715647189556289537144052987291277839011002118999016581883334479874881\
02837344943063486397705757433488923326870382022083254608720386249914739507171\
19607475423658446938665`192.34806804654556*^-7*GaugeXi^3*u^4 - 
  0.0027004533614403682608130840609467271217987330914126776089210683900263269\
07343785130870965613021459602293709715441067357012958459794024844748041018024\
60126616552554225854049852011131747005162814443549967705814524`192.9454400438\
7174*u^5 + 0.0013424682246699242044597357386640186563864135443133097233109679\
97115032143008243925276406931256060356379914069357948256094524856481431906631\
534783488560578149767089038576045099966749404636178554316826186133062`193.543\
00804078*GaugeXi*u^5 + 0.0002670339683447378922004469503235870509429954722296\
94058214312626132669172695517532288642068888680939967835579368542745134820340\
69767680911216179810957468818578932777000768190099307263016101307375237297096\
581868`193.9451239738239*GaugeXi^2*u^5 - 0.0001206902989780735610553688581324\
21686008318127845251805168238139848165402791496045523304963739040441905089949\
74210280057620061922949434104550185744636107107230760249619750297743920623096\
786734088285178638550954`194.2707086417585*GaugeXi^3*u^5 - 
  0.0065451528550915250044588545903542539813536298082592819939356505679417140\
54920000070494197151534640616074508750567180601316298968979614494209877924704\
23304495407441377236932864113737125372124634564815564602179083`193.1185580699\
0934*u^6 - 0.0005778541733214588954787952935780239542416993219393418045227023\
57875726327714222903915045315723171529297671197087709672249996310536573598355\
70775367083518337529181500767635791211587869928694012165369011594230644`192.9\
3234139269276*GaugeXi*u^6 + 0.00010159408459929720914455513213640455434207315\
11946176742453791653592074758988331791915301788240281073326662875365056032616\
57492887860022629961994446102866781354468008341577904843135623915411778820691\
57674068847`193.24204685707*GaugeXi^2*u^6 + 0.0000415834095307690646618094189\
39115778807767933725754661362218816195292577333921790932603681635031407893655\
21372166195065967994820613908390507865469889657729263011238586017102998009454\
737571437742593523437924675`193.52429621667613*GaugeXi^3*u^6 + 
  0.0004878410265622017327245840990921941680843078356060309429122551889545647\
26136651903056707572838067510296989980216145794245861044872061723105048006474\
60382060334050859316990666533181626583865359340043317192511202`191.7831497104\
7138*u^7 - 0.0004030392848190205063285801593999543871614265815644659687901520\
53018531682847168859909459318291205251475747992901609839567981299968269840406\
7292209101715121944988553205824767618271473612639803285603936976550381`192.53\
484426635137*GaugeXi*u^7 - 0.000124602098439049855432559161491285802096587516\
77276279938860335799748197899483325640717870102618812801948066462016480932712\
38426444626293662799684606255667854562828689862681943366447433063981864139316\
3047506168`193.0582133042221*GaugeXi^2*u^7 - 1.759852425256487700042438830379\
92805400636511938495745627390574090643015709317103748005768244182773295726064\
72640491290769084473368530383990460668555725473386001929826001220478324173105\
1208529580848088761224`191.87398366862985*^-6*GaugeXi^3*u^7 + 
  0.0008909789636747034910606929277859036287353089852271850097917482295628064\
72339761498512842732689522570384129111174191197657593445700483477826655760199\
1080408523642600857952303504398650725668609977987460129070321`191.83989290571\
145*u^8 + 0.00017064910153344499502183128306457488064789434551072466932781983\
39396066161617504946991610561791201096821769243616587455357671891148766742681\
1754915130839561969566890679413046426949585346021277189665854374484071`191.92\
469501484592*GaugeXi*u^8 + 0.000012782457574097764240220711178490798928814682\
03494154354877198390739852161965730892345746550040462666009057226848442377286\
01155441366228700074187399651784324376729236779765825671254288308703148638650\
9476489349`191.8066989315076*GaugeXi^2*u^8 - 2.776027649948603443488212031750\
77917581918436518892493389443633643690582391356169256102336107340549907229374\
09839671300329314095162850574446265823991690799138736261505260285221919231593\
8125722221214834968631`191.80452324558118*^-6*GaugeXi^3*u^8 - 
  0.0000944130446336369673536330870262485421880651001142678703320110723172909\
60461417223996144717666716802484518147448928840810516509411787185799366846002\
2831155205147706972345489441954318425561849872535957671134266`190.66271000628\
19*u^9 + 0.000044024796851071831037270300897299123744182213715031240214667143\
90059355242594356677938872923208586792547073371519336624112083602360314069060\
884537018966811545305078397068028610903807108407075482068936363566697`191.103\
55169574666*GaugeXi*u^9 + 0.0000128703235548740661081135015413186408944670372\
02660463650054386764172231034175912886316566417161445691491097354117671952407\
17400919975880083146716684799619387089656185030969379061194527799820592087146\
217517875`191.5557185819811*GaugeXi^2*u^9 + 6.0327334256087254578264838528871\
13750111965837892545595225151880413579872344275984497572030449669828726366445\
62252932213474988921731786005835230408372390799539614894953915173602341116489\
24247510563766528935`190.88365201434968*^-7*GaugeXi^3*u^9 - 
  0.0001074243637244584523398930501598905417781283471366662756632765545783833\
00405136668370403543907906880784038165568988116036514367977154076257754777349\
67162899671619375564301902310805164202393122520014369957549193`190.5186144813\
5222*u^10 - 0.000028249735619054616560914688671731986176224355025022391158897\
16162339575018399585026768927385626633582949125852407979624370552148718582542\
111325275036334683904914342765326552266079627653680063788202961336237696`190.\
68212197080499*GaugeXi*u^10 - 3.114646398673437496971416966796772084022714291\
87226753751842330959204294931232577727968605039159028690900177445416478338539\
20444207745943160161898301084983314325334963159186462568357001679828697866051\
8583755`190.69305676976987*^-6*GaugeXi^2*u^10 + 
  1.3815577201231953049313119052536628742085915636000207839938514883838197928\
67507231816046828982024314454484270187676667793183720838070703618444463874697\
8755671832132777589997351637911966447605884748013325853`189.9940665689262*^-7*
   GaugeXi^3*u^10 + 0.0000147993707401109759367441862747181386644531475281959\
46739284083165299527354714200864831227128592010823378818235127305545550664172\
58466815188900677025451489238799743253759504272896286488745023424578397239994\
402`189.45951314663282*u^11 - 3.539870815375638697140208858171915909803159260\
62807273447919470370337408261417824293954338327193170152186999163162311729588\
33021272215881105428476978471080654581105927211241025461695892530664440757167\
2812593`189.55505543094134*^-6*GaugeXi*u^11 - 9.98548151707069879856454065869\
01724576258569707193364882166100054967475741062963425685549998894811602854025\
69889122023259015541947704685084314201410300722760895211643621348269730623673\
9955112217707179047911`189.95899065218416*^-7*GaugeXi^2*u^11 - 
  6.7299054820722870184946849236438084033336456672948228557712748643319021257\
69917053089356167846479605827886061072661193625717912800207503093892057220352\
819371606088277578305439032404503614531371653726181315`189.43968721586762*^-8*
   GaugeXi^3*u^11 + 0.0000120447838860546980252523156577885787198758430433427\
78946758531955224957986820607801744339717418569869425577076722801877420852992\
67094710812339076989185208138212591702784097634328089331375645088859445504602\
447`189.1735467925721*u^12 + 3.7626690119731368462725582795077649029044756156\
07814979983055963253759997130782504468714953686846929455928770909916463894559\
00999656444934617925030056414406604197102640957448368911750747711814469769752\
275021`189.35991161697757*^-6*GaugeXi*u^12 + 4.179669419855182108228823666252\
96793301341898056865952264825596997280846098998814039919288973787829096586188\
94838431122115966744969011346771484368455820689413398102223402777746115130774\
071089730188530671589`189.3463340562427*^-7*GaugeXi^2*u^12 - 
  4.1723218409217920700068036214816222534836079239687520838396507738900941507\
32843717527131595811684198285393186028554443946734193226857195457348969891613\
29047199417794638782292092833459265161443925003065663`187.99643619660253*^-9*
   GaugeXi^3*u^12 - 1.9966630053881782140921772875688425908850352726655197200\
80985373247021324175849690785928508545373271892656219702188874754375142681581\
66851992300590481530511851443628996596700575233239038511605464707162628334`18\
8.19808556644665*^-6*u^13 + 2.10381808624460164032395533501410943276208905128\
16308048336653911151543573856540173080697325979377519239144115916263887386825\
77204018341636628493635645493581265381276811518108396222721352494191519887047\
2358`187.88884955116586*^-7*GaugeXi*u^13 + 6.29766342704199887009698389664791\
66474402634522160053748537748156109620970085206184356673232888475606913481707\
87707794369156175125200527462802479573922414946044568993846530539717615967986\
39071857221487198`188.29482466942318*^-8*GaugeXi^2*u^13 + 
  6.1312194889739514786800375088718370864144066845196430227408189231560588353\
23355532104786510707870591812918607165648865183287505427355376975989089052785\
05852604249756035754135707041342784996459012105707454`187.93350735241864*^-9*
   GaugeXi^3*u^13 - 1.3013079236388616875503587585193161827131101615264433995\
56850550949832952352511487618559783653315763021956457005039070249389215504776\
68588695533112853839028107500286809594552623780621938766776012034463568668`18\
7.8186087913835*^-6*u^14 - 4.519101366523095796934037182730069134786861978174\
31498200980119803733866353597060542475973237064400373913313055332641269855738\
06864367636780859532435291737533834726723942449772853896974393192822744436361\
204`188.00513058874498*^-7*GaugeXi*u^14 - 4.655687597414296423891848005001337\
60627406703110151884170902041237281385656292382944972642671779053306637945660\
49465397681216984419151738053565364146196628335974474100679972381976173426413\
36515234311792884`187.9383704409986*^-8*GaugeXi^2*u^14 - 
  1.7720922532031905689606277964020679690215294710075317389940316722152878977\
86399323194181311480013721252046476226572562160342556386832422533538518270308\
6547616130579633776190803311440453809693474592322116`186.16913769111895*^-10*
   GaugeXi^3*u^14 + 2.4695209125753037982849490918197463211448096146507910178\
60361698018684259198148896832829241821074525365721120426928937534905083146858\
2546095569807588753996684447434517686753596750043114282467830011857663826`186\
.90457832392232*^-7*u^15 - 4.461337927383983320932835819837016185250611786694\
54938035398494121009789246899439074834072576164229146843747717012731770248531\
80321754466945289658346928098088317735385567386258210168424220530505471277881\
4`185.7863762137658*^-9*GaugeXi*u^15 - 2.793830637184361788715283929502552016\
90168024999113474654444308239873207216806085076043311905450794720055726365317\
11750740700605443463047373876412480785549536559306294122537018592856936866420\
4850481524779`186.49511981053706*^-9*GaugeXi^2*u^15 - 
  5.1683826398978783959126466700594856716002534860460826945131104903678461314\
63815756732203181977211385953114292284797607641531078679810734549956546056256\
200186830415945998400858613734032419376696928822389`186.41287775085868*^-10*
   GaugeXi^3*u^15 + 1.3796533851148232272583422440139612649914075742092590607\
32213397780242957277436992240729825729261045577862860028053108489689200102296\
9692446823349087075074800549534364620050636169026076890887835743343999442`186\
.46064816849955*^-7*u^16 + 5.132058969508609473593265261730409907671800830857\
37456714898113071821196678422807534051599993972891935740728177198265634782060\
62470168063225480012170111870172139400049631823086258945519993999816226270934\
29`186.6364563156898*^-8*GaugeXi*u^16 + 4.75343566471145695377912465743017399\
81502543720327357207519405888702566789304132028399685843258523012981634539198\
96941850879701332026494897628016163178036207882629257904088220996317389262535\
11589554894362`186.50783480987292*^-9*GaugeXi^2*u^16 + 
  5.1923409039223052949060561871644782060601653332871212446713563033597316335\
46335200563667010620413308627448192453804386512037976967143449901921694577048\
551095206430717335040217102812239878026883735842467`185.19743419854652*^-11*
   GaugeXi^3*u^16 - 2.9035462483676037073249323505674898554291674317569179964\
24030863684714677034863460717567853690613205937626374247007414566751212493439\
997549495010117724516549816250819977404927057924466042824330967162434699`185.\
59379617214051*^-8*u^17 - 1.2668563004040474700195204356623126564879589854106\
75852774575282869160434817001353893186000339293026767463185675716944140535697\
02486988309094942513373625977868446277393862578326079402189901169273278588094`\
184.82041711032244*^-9*GaugeXi*u^17 - 2.0456936347556011676910497322190591474\
21983328051849111404722456240434542655449721215253697817228883295096880181192\
82160358643961698709321249565509632372124041824729073868633436771307156650365\
6373501953`183.92659623115418*^-11*GaugeXi^2*u^17 + 
  4.2029860312080698516648445557434536415540514872292088209651958012868832107\
09523590506768147262868574982598124402990525347454346010317572088391397146897\
735672564409977149883220705939211739161976785058533`184.89143190931625*^-11*
   GaugeXi^3*u^17 - 1.4470133902532642758429368209093667901118312714443602500\
74194219531794720044417787257116829175734958717890244839223234793726652621458\
418192666292120710538107315707609014999152245749675764512478238081806095`185.\
10232156530748*^-8*u^18 - 5.6387085673746774081282038767119716517387476036336\
53528530365210238070653513072084623130526399465670474568124384414367119090122\
22687436109657816695463196400683248500964945814728843993564073792525556870738`\
185.26252775406027*^-9*GaugeXi*u^18 - 4.6290449144346905985148129149184143910\
06851670675119498153763849313610235768771304679595541273550383576106375577809\
28514169216904417066919049324809086392471626410108718300667104736418109632802\
01656791273`185.06889522586786*^-10*GaugeXi^2*u^18 - 
  7.0231535390963601797095527622832937781594136737668407201987995622948165003\
41683906310708048313319806079794516108803984356022007401997236611757717082692\
95026495528969636808918830795447413479395660774208`183.90311029347208*^-12*
   GaugeXi^3*u^18 + 3.3070020207953788222691624454845025350901703063500207538\
67567783883872728106948965018412410338919622937003842057316575666811223070730\
77789905400017938382337262273056530893490476366676524802267369286705521`184.2\
7318548262744*^-9*u^19 + 2.96335008271392686483075057852526833006897060949616\
22276633090347326420038400090604297491397738837158471131511563046625424510434\
059072057264238964944273209837917834334717101065119363569058803787942828136`1\
83.77878900276303*^-10*GaugeXi*u^19 + 2.6519486216157277342743660473660546621\
95134606544823445656446281691553236292633479260922433304221711849540789904261\
20955574895598820046102648550193212356397465137064310579501631364522855140478\
7409761662`183.61707823522747*^-11*GaugeXi^2*u^19 - 
  3.3568351443698090390800849741806388665702826859335398531810312548358581007\
55788245689326952239799662118832416220030174435876839384017213882935035983883\
92531184467764371623724302340559268733928721085266`183.3738139532267*^-12*
   GaugeXi^3*u^19 + 1.5070920955244001003387951449975503589058369804553797220\
27656392455787261817763006279469955384206105679497683104926740200521028248177\
54893031802333484488937473057740320130301846440227302984089110029899937`183.7\
44650363111*^-9*u^20 + 6.0671369395542087243109473437332736714695948330491665\
08365591503894144717544110079090560073956140841847844573530556345334105073878\
7027317078940811102214174407178294356523698332949789346650603741202883683`183\
.88751714059603*^-10*GaugeXi*u^20 + 4.384202528443050124527515463084737117497\
61794640881090722659052628637793294388605181608984122685235553858054458380926\
70070710305650424572184790273571391817745064292351964726419264639193124590999\
80626439`183.62775058734175*^-11*GaugeXi^2*u^20 + 
  7.8910331320089476670092246561806665824311574877683468974145316137818277362\
24369029653224298963411748428797238021830446665433158468915185760420381134435\
6835932421802506266042085778142284673699415682965`182.53866972898004*^-13*
   GaugeXi^3*u^20 - 3.6856251039201080094551943354936260401497723307844611043\
39704338752368571634623635159180307644714238578941101113353961304295080065236\
8707892435292714158499041402345071063503195270397143784574731338107641`182.94\
658214471812*^-10*u^21 - 4.61452559097345240764736671125145478022002159194375\
41466411620711961742079419422418742127966400234776981682027732575955038088122\
20172324008243969488688124283885718025030606216556421454117379705124802105`18\
2.5679318014451*^-11*GaugeXi*u^21 - 4.604019986145009442655249030614825782563\
54249905455876941817614454430097154195193712047283881422032190077077283727741\
05136953296664493582797388893630881145153497903685076044264495580370651154926\
2398894`182.44338713522689*^-12*GaugeXi^2*u^21 + 
  2.6550919855068277026850099245149107601400790332593933438326552826989273570\
63476617315190936734946941610306089541645979133240775396820013049674975131527\
559693853132482183603646148731489432590972801312`181.86139390626647*^-13*
   GaugeXi^3*u^21 - 1.5622558824270113952438781591476333422956661239652978155\
09933442132021220499107209325170401861326720845442924013232395699176406890359\
7202840667481336624336169194286113530145580427990844449447404001389344`182.38\
81323197532*^-10*u^22 - 6.437286502769569236716447158614928204328470975062612\
74363375302287996497725932903597740312952171835401441017704439818190188822785\
0100185594097311121962737902322283361048556844549001422782435393165696083`182\
.51340439157684*^-11*GaugeXi*u^22 - 4.081282618432639770802655037130076253944\
93031660819227730097343567206141628384913031143806277009629354237931764224126\
11488450183396384114416410557355245059799478909836440279749299900464052742642\
1699537`182.18730953759865*^-12*GaugeXi^2*u^22 - 
  8.1900124876590236510148805144340836709442724113167013645267777245188195353\
39494682506416284732502743512741450709610809181418863967532253708980870807512\
094326478143607540889855250390254299797771315627`181.14831395432256*^-14*
   GaugeXi^3*u^22 + 4.0439617296932793352203959564955931663097050348690793548\
14246466069715251169076341407876561580756554199668247684119666122150665884194\
275509016937670348049614198782927285830890926004665200377330280989145`181.616\
1969005571*^-11*u^23 + 6.2102467222397049507138173137638906278251108958458103\
67382597161363728073494297719645443378496326596577605493465547366671103047024\
43173744601849771249797576161050006337376029300197152494290988996838796`181.3\
0022136035436*^-12*GaugeXi*u^23 + 6.14369100220652053485472962527469741361559\
75148925484025984836121127292021449502114387852956664170094303800698139080458\
92011756753707415471843680597055389984630885519251496535678259969206323778757\
3346`181.16292846907746*^-13*GaugeXi^2*u^23 - 2.08729389958013564126575972659\
68602102922083280339094484974471864557043570705183052982985110600342401751585\
75307633174310779224178345581302755026811448354844460159452156761873863192236\
655308320844195`180.35409920809363*^-14*GaugeXi^3*u^23 + 
  1.6141648035105943245077347822988048538663417380030519204748823437414249225\
18541369681519557617166857562499725330291422908983939384524869274060387331376\
802791645167049834211827730464704665883054106390162`181.0330035221431*^-11*
   u^24 + 6.76343738009026391004662805402356122147985347876773680637863574624\
63173620775521569947202168258235368007441726784876726409527560664494534663103\
3443230316899951865816525633899226637976172062029298440903`181.1411014394935*^\
-12*GaugeXi*u^24 + 3.75710763629044993130289201841813577758017894738549989382\
90629285632432351099379923435762978201567031275173696122487027247991606339547\
069456034085955110164706025122051576304986979614056910523686653691`180.748929\
9277612*^-13*GaugeXi^2*u^24 + 8.161074130254288193583638768569211191700269551\
43120816026334388606143660551407958604139388193981430417093186470872995041517\
740960515364100289756493289371487334479559486646624626150381571948590758579`1\
79.74737537507193*^-15*GaugeXi^3*u^24 - 4.38617352907350016132026857063031413\
46437733745722482725902477997156803767002400453668362526178765757421720821841\
39756200710813908794178261130507916129910358495022877023861969184442910594577\
8616482013`180.28342238561382*^-12*u^25 - 7.748921317927964158098692631431307\
18224170159225792994970094977537609725182443558686803326457561819629811348023\
76209095223104360150510665426494408931822388335313420133923069309587968741511\
528942018998`180.00531124363096*^-13*GaugeXi*u^25 - 
  7.3520372781318390649111803597707307884506360898072786306294779325727769774\
97919415183732210031670324216512683576454629434339606314367029658648851387761\
633613943823060871161885503716330270197239948065`179.84153453033375*^-14*
   GaugeXi^2*u^25 + 1.6325543408422102968051853549710732543020916435432504668\
81030340126755127974213059198742169038895210324008041839304718613309832393725\
79340551174801417912670903533373709109516410044952503283401250417`178.8511067\
0720766*^-15*GaugeXi^3*u^25 - 1.663860399175678972314429030495266707291226068\
45818727487144648587218041744209483469827321146601835075874154367633924184484\
92797486931141136385721985324030426012363726005489522610194185250906140028499\
5`179.67931196455626*^-12*u^26 - 7.056044357666245658425449670731773127046924\
03037885207668172234458371131031733024043308415802107025960812900398297416236\
20674953076084020087907052895567250460938216688688786386789227996736100553967\
819`179.77099379884126*^-13*GaugeXi*u^26 - 3.43266070232685334284392819163826\
89776275455513650671006008614907025452895797178496861144483358878699310094071\
77476368577619576238461074889152121298747012222650475873572734000602207046349\
755388321249`179.3131766514877*^-14*GaugeXi^2*u^26 - 
  7.9496154994244628213018101383968311345291511264740297926820355765944485371\
69557028036060447172019901889322386811442782181323114390117462023207784952803\
1180520261562066842176210954939054431251786044`178.34258169498287*^-16*
   GaugeXi^3*u^26 + 4.7157358218297124189758914295568129321443302600490588702\
82795771434438412654317454631467076859822679564134110457045821111687847102049\
1465851227480296216598229947187932940781563094238046563368572969236`178.94914\
642329957*^-13*u^27 + 9.23316161689117833983346553538911258550782136110048238\
82016358193718759010026169308928846044611995436531246174957983870959119559394\
5030499536746183128584179664506265850972825447688601457014879820638`178.69529\
182075897*^-14*GaugeXi*u^27 + 8.298711892548602199832463714542133387170720618\
81486323604146602073663254140190815000574575165183500398505689705817433330784\
909060812304410382359953251290690826462755065396216698855308490046476337143`1\
78.50024975837536*^-15*GaugeXi^2*u^27 - 1.26936359405684432962037861296606431\
15987822952884604712197878578221025122305557069708592863483734528265076628564\
69382554365897959981649563322506994646309905774965785571285300948802339075085\
4541685`177.35110302197953*^-16*GaugeXi^3*u^27 + 
  1.7119504238118081813824990229719093129300326028974303791294977662035271515\
53138696842705006253882442936206848993719221826790678625178727316023527084612\
2824061891734726270969493358176745515800091940279`178.32700280012966*^-13*
   u^28 + 7.32285549584306271169865092436857131070931448044952631721454980791\
16929192566936759802307242331879178315761962813942208792258925163296076832560\
95389874805969764965527557378296720783270409562556473971`178.40320489272318*^\
-14*GaugeXi*u^28 + 3.11935401665732836875942213554919475698022304092813140959\
10038652779475057094138604190896887231967292312466742757836914454162761628039\
2283790628046817581923309038903439987813232217113180617923781113`177.88018678\
03693*^-15*GaugeXi^2*u^28 + 7.64265499581973608966436272765024094420053106825\
58102552502123991734726484098318281884962146391828766240810898844700229385834\
63868277355942349177413796211223488215274348996467242245151578750581449`176.9\
3723764104072*^-17*GaugeXi^3*u^28 - 5.035232163438146186730197228587865895254\
11630021315975027239252129075144940843139840321576966107348571620388820350143\
59333189739587683499733022519012043502559542667871716361676920184456107500717\
8885`177.61393190761484*^-14*u^29 - 1.066754089591931608914761545356583885683\
02874034981884072713010476404288959280034512858057251584024934571359736631839\
55104728083726430658713828502291453385741614631103980762670129026559667995335\
07816`177.37618106176186*^-14*GaugeXi*u^29 - 9.040278083432652730674255797228\
65721109070730245502182773267796064889718919942070890913221630421846457723156\
92462715646547359210518961899124670712601782689213585731969781591784541438560\
66365803422`177.14830030422536*^-16*GaugeXi^2*u^29 + 
  9.7891770807134787625714057733103949764503680859972448502473980913478336712\
61898113359782330198120381989021303608932609692187292587532483969115261784918\
38804728213632674045864553042421359168349982`175.85233027050432*^-18*
   GaugeXi^3*u^29 - 1.7588340456381873246021264455075434923675959045613388472\
03898089944633915189197072655887626869873970449664313478329998299393200394605\
859516212131464892372549732752768670665912541536380163909812277508`176.976001\
5846097*^-14*u^30 - 7.5696457022926927383677722205098575153218161817977609576\
36246404269053367211543158035355391476414817703449304187107264341412624665479\
28519801559421558743388466561673314740890871040702396751011134099`177.0377354\
5475698*^-15*GaugeXi*u^30 - 2.82291602108105950323200022926634064020091128945\
29102459977727406867879823420937790953935289311027173070539487511429077685874\
882483403503449913240366787156237129490276984401620244403724190698105529`176.\
4498570264188*^-16*GaugeXi^2*u^30 - 7.291866162101987454510490741142796788359\
38932541813283541686755900316892264705595040353175647457442704546791885452643\
64109487245954695734917308642777436373391416915989356580085722384638301879485\
1`175.53305507412662*^-18*GaugeXi^3*u^30 + 5.34656884485501684494649332077597\
75512457767502235826627512797577410764074912743712475129808608753330700776180\
41583377071330131668835932558886843699578840416344622748574239014448648071712\
37115025265`176.27816086206556*^-15*u^31 + 1.20572909511178710807649127839180\
19207751428763874747862961965919060428441470886405620530909534877552269380579\
47423653429659330248396616860540586026056769280179599659234003574687525665359\
1975331207`176.05135063687175*^-15*GaugeXi*u^31 + 
  9.6214454437344529597696903955036856630123714757397748543711888025955515875\
82956164476735180782904783939781935881424043195778958672375739506879200373885\
022001907987319722663447262987120923991165155`175.7904212058488*^-17*
   GaugeXi^2*u^31 - 7.4583979054509135421490244119420880746699932441644323631\
47219145613671577085500673047016911718944594611058757085043890316145143197764\
5113690109401345511785505540158378860018224320912291008349809`174.35247010277\
19*^-19*GaugeXi^3*u^31 + 1.80482258640343043428490059501241314286733142946863\
66848159337511554699214566605159879553113295629311952598885585494861115123649\
8680095535841542217480539179747683847330994946912213107982524969024314`175.62\
625808694906*^-15*u^32 + 7.80075825365497972824951518285540007754992948999326\
72321003603883218234555898483373042103365011796064586665431202934882818605815\
935340811659483216509742400698612728303153559749354253880925905979212`175.674\
52801083147*^-16*GaugeXi*u^32 + 2.5457549966451495603616330368153983692197259\
12971335478278656232678859882114264487226664998646447396020736684181510512499\
76506882465766512054527229083596530722270923338332167343003164707245452505`17\
5.0219432432532*^-17*GaugeXi^2*u^32 + 6.9275758633441070687830527358688080139\
60826950291537033694976079183118129418847430272068883876638555633526728024962\
28419812664432943559319046830331222177528129183182919501943580772759032065262\
57`174.13093024967728*^-19*GaugeXi^3*u^32 - 5.6512716597082965423068115260766\
27198292266325636957036564043222367849904887446160094927583342099563640991955\
58000492671813939021736862101615953343698691345943813909531129688541455178454\
34869910218`174.94212296954768*^-16*u^33 - 1.34076138533407230094170301436354\
75529877993712167380544843788292336628482300103220826496157259703543075191992\
46834424630194289468043491858548954397755066158878640313217717933832063642349\
6126166199`174.72283744463422*^-16*GaugeXi*u^33 - 
  1.0077107189598455050919037466177533157969315592284527195565811242365078256\
71284702544725083803641961174195421372265144389539055036536803685069529708875\
183182117299880979725874100280449050419895266`174.4292798103273*^-17*
   GaugeXi^2*u^33 + 5.5793909831215240530599222916155308276400383151724622271\
61889449906556549114432891403863394064287542932181436718621726901788773724128\
752345695872107130149686196893384478492517674339499570553588`172.8483221311039\
*^-20*GaugeXi^3*u^33 - 1.8501640038243635929054146042407054671732629591692254\
33280667405523859177789533274181743146146230049781173222166151245202166715937\
0252526365151855784842590442933720015906316517127641165552510624049`174.27774\
340383206*^-16*u^34 - 8.01950799203812967701633463427805596163223263416810690\
62673933808953006258847719098210549823005372435724740709104698773757412186242\
37204726572163762251306107655030984763442584692673614230933797528`174.3134912\
1419427*^-17*GaugeXi*u^34 - 2.28838123863249039162540762612382788601175475713\
40411653719922691009614265798360267096094555617353214652895594251092304436401\
8635278231201973130027756697333896322279017963071369758584740289556986`173.59\
611312239767*^-18*GaugeXi^2*u^34 - 6.5672188919449187269336041715136546438272\
36946774894474256817571740644713678850397351813612841724660134736364602984595\
013129406612943011400032586253952039443025846223532705668940631578274823111`1\
72.73131564015304*^-20*GaugeXi^3*u^34 + 5.95062937060116759483226077856509874\
69612326013976254478076641171399683001445399653226477591753115063695860607593\
38401486675466935148544732090532973885459327149373902396338162741930495254681\
874364`173.6060441865505*^-17*u^35 + 1.47233920070441071243866358479214876936\
22283923242473075954073862137911718685048677355726173563766692011588950672220\
55797943918860246933978890214085321307451546028282230549085021761362177305674\
525`173.39193278878042*^-17*GaugeXi*u^35 + 1.04343591476264990832675475872709\
35625050668156787684390821822313613716599663493110367596955531884219027596703\
54330842098035815776067288323449859765771002509745165147550227417475508937666\
32861321`173.06647073399498*^-18*GaugeXi^2*u^35 - 
  4.0568777405137362247601297619290406207296556169542229488291832675974613905\
04919300717835129123449769358658470551091700509696194345181214864559276423754\
64328666339668610602479995402888469326272`171.33509198383132*^-21*GaugeXi^3*
   u^35 + 1.89504454023041747152090888935760686470828197482192944211053304405\
66529792510782339446537241890803773564559197834346042016910476994453464453418\
27873787619770514858760279515731306023071247813302313`172.93042931940332*^-17*
   u^36 + 8.22846539973191624872040329245093948847636560797158320753731064049\
60772288012637641215424977053787094475603486954201090391002561834372717985904\
4889400001495668318628649861407824316424910758257438`172.95451272708803*^-18*
   GaugeXi*u^36 + 2.050256870344588289641870993946576871636240002981029779363\
35594794831410763772159204977244037414837314688072057608621444464019372894261\
20950231428796496892069248101936107263304152781509955311152`172.17197220389494\
*^-19*GaugeXi^2*u^36 + 6.2204448077195243494003122648467267803843588618733943\
59146206993927595127436648913933840157593010073066212844593048354546009634507\
06253639244771830311910162008142986585145339163365488970017115`171.3344129214\
8746*^-21*GaugeXi^3*u^36 - 6.245721384725216008816043071754577911627401471767\
73299707692121571672355263444692803568608917061894967666263300745018034710935\
149166674949840691128239729183251247871426960612043456114792251788723`172.270\
0903588723*^-18*u^37 - 1.6009098621937202963762268698463275795455183920021563\
87564043777521384634325135836952148562348052925078173410504719760603118770514\
46898611292089143729715617470945860673072452642740259735789660266`172.0594832\
9980822*^-18*GaugeXi*u^37 - 1.07142290437754516768834068124826389333647919853\
59227237075344298587538626474753296502157400395376988149157774775207792714487\
357493588524982959081765585210621089772443359561320950661538840454543`171.702\
98509252436*^-19*GaugeXi^2*u^37 + 2.81679606073306017283155559567665078588784\
96910409502491301540612485427467906281755761248486351557407372042910908830502\
431866800898900476652970194978158391527518493530037302914198954750238111`169.\
80472553225644*^-22*GaugeXi^3*u^37 - 1.93960279727410743181621876872911600860\
16900606397377124195972487413866087079196959517838371556558138743738128506242\
71909879777126966316806748981050091790237467039525798265915146632377750318133\
33`171.58427614117764*^-18*u^38 - 8.42965029099137682782721641001109691979493\
99459298475125343867838380161580433338489446545055366192951897356261743373952\
202507633911509420481969633755225970984156743943167420091125973318197182887`1\
71.5974703464182*^-19*GaugeXi*u^38 - 1.83030015026943882894830085956548457966\
59489316359346333465681729313227565957156515548883979111994024174607937597443\
24294465430458911724426994689541548488356929864072019370077730436047048735336`\
170.74907329557652*^-20*GaugeXi^2*u^38 - 5.8922121944004685385076441901761548\
45528903415238333939026902520424551078044134421548170608188054408821096521603\
15004287839330869851338165244197073901300921649556647295991268329475790185615\
15`169.94027909739734*^-22*GaugeXi^3*u^38 + 6.5374357542600916207453203939308\
17078921187830995044048257019898724157227841036236427831031472765013044549566\
71903313195125677204425446981873134639326001203838427465452240172928052429401\
58046592`170.93437220807573*^-19*u^39 + 1.72687836301805088354444543141453670\
07471995164160639323342348377245626976139327676968237339322549681594993714216\
45221934274537590337312650912703269627580880238393963058553062914147740463773\
5663`170.7260590681765*^-19*GaugeXi*u^39 + 1.09330670390002048984298298135337\
75391199680944226688773460349730209787570381434526410937608731670178964547349\
37308432100654527605150622816311677931904243522615574048239250868604362773846\
376711`170.33945423266687*^-20*GaugeXi^2*u^39 - 
  1.8016027528726091057870742279656168156339464893298845929429286759366451677\
64779053031956137031389932081993085774072949283123468250949814264923934054033\
135424574951619527851332440011175393181`168.24130968395636*^-23*GaugeXi^3*
   u^39 + 1.98394885114340836463688389479454779575136290975546495549172260146\
36697709857678274090246672766716630329900040623507086532735310462384675301889\
555779678426605190046851218850314777800096276436535`170.23923023367328*^-19*
   u^40 + 8.62466685094772953079228645742757481050720941371729282069553585757\
71398804305759761798461784841643622821291179010208088272011694743854937275839\
33404137420834293407746608574980023935716405622979`170.24224061474652*^-20*
   GaugeXi*u^40 + 1.627181793634741974142169980991595862481914340893947395838\
46042385878324828283977502685922365762379005876463456683389167553603368126960\
783408442207495740568478802168670422404582470353201392068`169.32691411468159*^\
-21*GaugeXi^2*u^40 + 5.584671281296540650581031227090587929139127116226416911\
21778831534177907788376871392341908182549418181358176621224765942559054940299\
2673853866982714268644527446206731149739985643678855207379`168.54888733407398\
*^-23*GaugeXi^3*u^40 - 6.8265107173649496514405269839724612100287973843193138\
74373404317679454210251662034120179464618435226159840000475682206021371159670\
177603385785743116903854230047277462743126409863818858284857755`169.598954501\
83745*^-20*u^41 - 1.850608612861704898278772930433158325417118701560710654528\
03334902849455601381497504215932660212160443056880986425255801667418211364553\
2768650925827768490367313504077494121039632238550954507866`169.39205233444366\
*^-20*GaugeXi*u^41 - 1.110362973843322508683185257378350686038156032102072504\
87180571174695762487901309656526697026319433344646172862380527861668037947246\
35057182146290252343626282692098326684093289825301021600999`168.97628563196227\
*^-21*GaugeXi^2*u^41 + 9.6648034401398279852372058266445580625365506189130531\
71709895830746676471725666331696905933898810792796028023821099586179859910664\
4242042695503268825349070260728078058205221745197900023438`166.6038829455388*^\
-25*GaugeXi^3*u^41 - 2.028175707698740521803819160904706184662472832962415151\
69366406809964311049406119850228826067573125704449869313314819572695137077377\
5513126513374816772787757189980681318079356187164343351023428`168.89522567757\
675*^-20*u^42 - 8.81480221860594595154695972074253954373520939896312082793710\
60286857335175227489472928483198066595361362781439570404224101554007694787179\
9781059194860936609174591881140438840521766799075135919`168.8887040316801*^-21\
*GaugeXi*u^42 - 1.43949624246428828566942318113594252886867478453778661540911\
47291638774423239885825411450235966800937923862022397199425233524280449602358\
686031009557631169497643758034923545306760308050390931`167.90492474589956*^-22\
*GaugeXi^2*u^42 - 5.298313791356911416580411265049904123120611314960724385681\
08948562705881397838747893159161967184615011954798539605676190820444957306332\
499317632243790179168678248984882591813629141986403859`167.160162884745*^-24*
   GaugeXi^3*u^42 + 7.1135776043286113545083320147374287672626987539607276698\
27501944215722028675189635738178966613750778196863022985089419761847905609542\
91274231324065196917039632376897316367687298789936912310888`168.26386884228432\
*^-21*u^43 + 1.97242616364060538745179574457237399447320191403336509579268622\
07815731690472754935722767211025294307197398008498702477397330100049074095163\
9644581275842572186321144689321361905047233219380578`168.05773742595562*^-21*
   GaugeXi*u^43 + 1.123591227499286543751224785827328672625174844626558642559\
03945588796495875592438055123219302289004179503687392235829214298737415782196\
24070466992635327635008957008344972436031627717478007713`167.61374287266236*^\
-22*GaugeXi^2*u^43 - 2.763783928301123728576190742168131734969429236778403945\
89878257493809924191296722380917438718784562726758410955969361069054389522198\
8979001504638121437868560554647754674402756488407366877`164.69537542495576*^-\
26*GaugeXi^3*u^43 + 2.0723627315365552161183038690015107059463324247430738593\
97853679324925104212083832046009784949426558217942086859664816585756699860495\
8478362309264730823671702828939214218947567081830733390062`167.55219225274226\
*^-21*u^44 + 9.00110018629173836633270752958307647884408703916690591588234770\
30881813227569642490597238743586707249751847247688077372117460215983524677794\
035342970189284443452800083293739521167113259614733`167.5367476874063*^-22*
   GaugeXi*u^44 + 1.265857865593514842618115064047273139590334272794631232282\
36336740551709601090315622634669505397642325474003047405601062082808250916965\
1794410483698377084593814683019547709564405204045435233`166.48244399110928*^-\
23*GaugeXi^2*u^44 + 5.0326769462270361656507080294475496527063634135595057830\
82401906966469730189060154902430408971815065520321162287376677159264836656021\
3514508416641680812007606347103746904528910158000033855`165.77400474049975*^-\
25*GaugeXi^3*u^44 - 7.3991868504860503813884981657789925142721312700217809634\
92278419239548118566893503664882936885796710391732627610867322747636249588580\
2579310299528416489660219750894051457754093779261728391324`166.92913114224854\
*^-22*u^45 - 2.09262190117944788383883535164805809414712802890620804922034062\
98770102963503981695687278181817252917455439847236868655617931732548736732786\
494994705699456190603341201115815707335703664164785`166.72330851265693*^-22*
   GaugeXi*u^45 - 1.133778255033568982679900084800101412415006741091172201909\
20747206750668753897086818972071790430074405374032195111083231322671270394067\
3987617514136354607091683725059491200030767827891202554`166.25199473180066*^-\
23*GaugeXi^2*u^45 - 2.9625515104026414560543039248608509757566699730902095460\
25091674542121171906783604224683634520786616553713679055088906752618198747248\
7305378239306135575552487657771347025701056441767564`163.36267303391065*^-27*
   GaugeXi^3*u^45 - 2.1165768826184676328913845097872108535255791701939928539\
90094889230305394142247665679599021462854310515672146316905481196967436974645\
259343376607223108612345000766572742599757688983787305232`166.2100679643561*^\
-22*u^46 - 9.1844161607460285298514504594341300793831463981981391080315352111\
42017378082382038936642031365786267489589343478259996114076461810953206916300\
361299584907177722148382849696577349459091631564`166.1862664437177*^-23*
   GaugeXi*u^46 - 1.104952255752498102400710614660188769796224959060256322462\
71139821910164930143776491876032188841588671858481006159359472055772422564167\
452232288605604268268346264155139018430446807401156121`165.05868090693758*^-24\
*GaugeXi^2*u^46 - 4.786774469211571770524587255573730612242166077703711822182\
77547101677492560267612900040776583367452358884013384656733196078478795764242\
9984763682610575161100496849802087415334389655910503`164.390298838847*^-26*
   GaugeXi^3*u^46 + 7.6838205826218660689311339647846644510642617859163805200\
10813254577351076469735828256751835059913088513082468456794697489217121308414\
501705256561761682597991181190095626279648089528554045706`165.59475619157212*^\
-23*u^47 + 2.2114560431935765634845496128787361209034214694196863983921850101\
13462079008679981160531763111206606029109318448710926923111505467395119263718\
810904212464064725503073316684571966791991320767`165.38890422709804*^-23*
   GaugeXi*u^47 + 1.141546366398245043867740025953147108588010659288072710721\
44052677373778651787118560228073592306762552637944350449824487638882401989054\
973750422812592408992880752042565209181494912104088396`164.89114634556609*^-24\
*GaugeXi^2*u^47 + 7.732000725257998790133452948357277472830675248874945712244\
16553011356946891765929993981559736253318490164331917590184652382608794610719\
45092806078236923516593990284109817732460223642039`162.41822528953196*^-28*
   GaugeXi^3*u^47 + 2.1608749544745039657805606338882744024593801295744500105\
00787845194278986923745621530045186468970557896248823493879461801920724006077\
207253586444643871885444638375657802226869267104884713744`164.86880485479406*^\
-23*u^48 + 9.3654579976941449002214109140554148904556037058096174665899614849\
54847088274778909048449841602986125546178525159192519946813370101116667089277\
67518155720331576599518787618698280188383431153`164.8371632938979*^-24*
   GaugeXi*u^48 + 9.555608700567064125497979216061776845489166950085928821639\
80124645290983442223284145800675903266596120405540880728968389757611399008610\
5273099685982214175525575073172931934931448070463341`163.63265365186308*^-26*
   GaugeXi^2*u^48 + 4.5593594234437033373396426001358477341940390251881643969\
92161416193546145650912686840555541927652902544647190599111009473684277213927\
42480608213599179858176186389197051772348643748640002`163.00892615506157*^-27*
   GaugeXi^3*u^48 - 7.9679019661661670252798626460468671935738842201444396687\
71867724262472300979860799441075949276099499055936092634118535228972230384766\
96721524403877907653685603130978823002475951275333314218`164.2607598084848*^-\
24*u^49 - 2.32916191711056275636723398551190124800922334407970989547746999450\
27172419912043105119432049226782295637278654029760222310936757747164264166801\
3108012781720609217322818457282546247081692615`164.0546240666065*^-24*GaugeXi*
   u^49 - 1.14739011963093475215970089780739811504218829082516013629500985366\
32091606127043819899808009128429751521670916875910825857934325964818891379447\
145339440163699286295734660283920434985090642`163.5312595409363*^-25*
   GaugeXi^2*u^49 - 1.1717741630707201392791941466079056132512320270530984938\
75657205701391320967197171589655869914508422200660687791421780424386247556407\
4837807611257854372345992624217068720964447254604466`161.2393502143721*^-28*
   GaugeXi^3*u^49 - 2.2053062574793877565133494766547736180887970030441014011\
04944923571947152855348184101029546460804425120451963769322460284050407896831\
64365226327926779939431006637598931688662048333757225427`163.52836283303046*^\
-24*u^50 - 9.5448166694592193516729331798884496476120873976202104001442903837\
07044131199595682261879612779575487809771998606395757394467155565241608266397\
7313570504966519485491380129387408641331920436`163.4893491672971*^-25*GaugeXi*
   u^50 - 8.16570067509509337468998078606531263311376385112833315671432954805\
25375898068673379937738372399858984322516661206942151530936766281860615261593\
307899648170777746060918284329248300770702`162.20309014008288*^-27*GaugeXi^2*
   u^50 - 4.34908295732697912350257831647185665725838748413369854313678928730\
60432712404200344500843770389096198145874050312598362773518384233286704305211\
855364999102211289858658045954156560521823`161.62976763314475*^-28*GaugeXi^3*
   u^50}


==> AncillaryFiles/Expansions/3LBareScalarxm3Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777779`196.6324414369\
9714 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999`197.95050\
734599772*GaugeXi - 0.0234375`199.13251068774926*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`198.8860566476\
9318*GaugeXi^3, 0.39780531067088300901028168790352281615183922580584845172895\
95444867139764993669180333047866939489237887465325601237557030541466664861255\
9915295227963956192382989964470096739937387519929050758635812688816923278887`\
197.93331001846346 + 0.366685150466621091181026767881813806729583445300212711\
76723334124449468497474559633821943916368223961833456751714223811140460019646\
51087975272256263625633016089396423569761959919225321865763945592694584294704\
1503`198.24483327940504*GaugeXi + 0.04828679513998632735430803036454414201887\
50335900638135301700023733484054924236789014658317491046718855003702551426714\
33421380058939532639258167687908768990482681892707092858797576759655972918367\
78083752884112449`198.4040797511933*GaugeXi^2 - 
  0.0011844337383344727204743308029546548317604138674946822058191664688876328\
75631360091544514020907944009541635812071444047214884995088372280061819359340\
93591745977650894107559510020193669533559013601826353926323963`197.4814980295\
1045*GaugeXi^3 + 0.0489355531304353011751509688393786576955943966613791042253\
90236283116912963838646666391520714623803768350286118043275075949736508132295\
20072138555377838911500431475515277583006731964800768595058666771296344246017`\
197.324275574709*u + 0.033287936681922606190908659610035782391258734206351924\
38846597601298703655039893157873014793259773981711864693529732242838137092747\
28646321484622792987282486876169119627177605794628800060678557263166154974545\
7383`198.14474589407425*GaugeXi*u - 0.011958018084170654521660157810341291911\
16144853623138772036708264110671506470976032040579907317780403339572534225005\
41652520974828093029802163677576932757111092177812937645828507067784336745654\
7606392238742133869`198.71196384911724*GaugeXi^2*u - 
  0.0028015722897224121200790551338257758052934023112491137009698610781479388\
12605226681924085670151324001590272635345240674535814165848062046676969893223\
48931957662941815684593251670032278255593168933637725654387328`198.4349208377\
1875*GaugeXi^3*u - 0.01897081058937189424858594963788133482851204500088126040\
68794050639249589504713366667125243253404771497193967581038985984528216930890\
61910990880185481379591943725318585648472766557836443163452679999825617204034\
43`196.8744707217905*u^2 - 0.001613468886346232301515223398327369601456877632\
27467926858900399783549390826684473687830867790037669714689217745044626193643\
81787545225613085896201168786252187305146728803732367561866656553573789472307\
5042423768`196.83609925007536*GaugeXi*u^2 + 0.0058194969859715575797233070316\
09784681473091910628102046605486226482214155881706613265700154470365994434045\
77629165763912465041953178283663060537371778738148179703645103923619154887026\
105423908732267960209644355`198.3406776446851*GaugeXi^2*u^2 + 
  0.0008351546183795979799868241443623706991177662814584810498383564869753435\
31232462219679319054974779333068287894109126554244030972358656325553838351129\
41844673722843030719234458054994620290734471844393712390935445`197.9083353082\
2178*GaugeXi^3*u^2 - 0.000150644155394553768989868639224740242347836851558098\
38289205016387686553502807296294767707673835946861205293248388565236757795415\
54978815215584566913919878706100789899690275963325730374640342918519099794505\
0709`194.75173404204372*u^3 - 0.004127975648995700343939369978335321243958818\
56701955135491477644516594647502216286548500821847765221206214705196096235713\
22983848596035906749145710721515693715342728868176533655257155558926586514620\
341943030319`197.26154848302704*GaugeXi*u^3 - 0.00128879066199051919324110234\
38699282271576973035427006822018287421607380519605688710885667181567886648113\
48592097219213041550139843927612210201791239262460493932345483679745397182956\
75368474636244089320069881455`197.6499514979847*GaugeXi^2*u^3 - 
  0.0000613709839043104377733858258985680108170332049306047943905632734362256\
21521931851004217462769370888800540409147486629192454768563996552962390561487\
58392669018725454684189263796109317874689268392575681908089592`196.7859257522\
4937*GaugeXi^3*u^3 + 0.002134497226918935929587554733656358232355067978517459\
00712831243171797269373830293210513455135901688807831127813171431151350918576\
85425493660173097119200050539124670875129051681947612343899857117283708418956\
2204`195.87099873555806*u^4 + 0.001128317437918458190025262509026949481683825\
59707518693545217648118085563540743213938124657563431157830743872834959901786\
15423396418318372187855953866035127618607196304926444310309518517113922285574\
8575237373679`196.69393718129658*GaugeXi*u^4 - 0.0000487148591627163305171259\
76612470094649040543142791950917428642566974188316903696286902799231995277004\
72858004050800543397922493496983842091741301635935853913847728486656058215956\
531403531098435037216695783935`196.18956811734836*GaugeXi^2*u^4 - 
  0.0000255712432934626824055774274577366711737638353877519976627346972650940\
08967471604585090609487237870333558503811452762163522820234998563734329400619\
82663612091135606118412193248378882447787195163573200795037332`196.3979929421\
5314*GaugeXi^3*u^4 - 0.000267820242722310563304714985017803311563016221204839\
38387518570350355399462545148353968910133671811943051892916883654561780406721\
49405144840381587829890770149083734713777476922413875917529418763045244884534\
6791`194.93115649673297*u^5 + 0.000189467571535017976338382906564892122450250\
35168038996009853760249719421476938040773182439368153832676537979276144483240\
69967890408364359336540851713244128829670735752280939271778519012476774660753\
7540385252536`195.8983501882259*GaugeXi*u^5 + 0.00008809706741074241307048731\
33727194310561326729155494709745155621951398131317999005423331501505417814093\
30223026002969396060283216152740474841180770415762352541813435476434543223781\
65153218458076159029113828722`196.40733690164365*GaugeXi^2*u^5 + 
  4.1950984481305910985946339701294967169586987102642605225959791521495149110\
38090502015864292882941971872867763142998542669537296007273355944818131924560\
11202580063978459212110589436435867545622674239481610895`195.59146367680347*^\
-6*GaugeXi^3*u^5 - 0.00020455282175627590410241439610101744373709917165255952\
81012969010010599073099403110432175318064180529158523309438895501343516586643\
44180478291432160400836764306682630187619221195199103958679102602192150109292\
67`194.7728656628546*u^6 - 0.000124368273023960509086701423822440671956189404\
52102652803318761190142156425053767246101968885302010025520505659312917700665\
18942671723062255517154482696664513532289770487052331073209300258577710602101\
7698686888`195.68579155431144*GaugeXi*u^6 - 5.7270324652449625288759121762717\
74878956326042970061640842955216781329124011227145055769268812366133559184247\
44098014904078069226624722379640021229272169981232876972193747735003251765689\
576688925577144977602`195.1805149961305*^-6*GaugeXi^2*u^6 + 
  1.2773833746708748002122581503362646883036670138268224615471608626929525813\
96290770870360193548617485703530908852016818299645363860337433787473005763838\
64921528593160054265980872861027030655078305131247064554`195.0464626139752*^-6\
*GaugeXi^3*u^6 + 0.0000450154638490750644121505356697540716029782391641838767\
81498667098614858221675439953586331401157150041779096848886995180184865197590\
4981848215921215059473751434499690290771416982688484169622984382390802478833`\
194.07266199403136*u^7 - 5.02920382215878373476837409530693595253597659970445\
81800198492830484202009329233449130466381842048542345476005027481660194673252\
10508951832577648435154327894268821443209775350990758768563598977330049428362\
5`194.25762322902165*^-6*GaugeXi*u^7 - 6.331929339263777899392485704360397000\
02830877038081410243840726038275499321383817602759982088581132120804782270050\
18390122505550384407651172533097142455729198230021765861328901809211664333528\
5672983511300542`195.18451635916546*^-6*GaugeXi^2*u^7 - 
  3.0152044472684656663773741449335223809658613192289590963992415525632166634\
35161036203618962326576819622879915571667542386785978589733697674882528435355\
0347237252391317076823286575815078254061222523024347637`194.38718313149027*^-7\
*GaugeXi^3*u^7 + 0.0000187915310514259525881807614550784675821403815492907172\
12311177245230478305085114451392574930437325264799040758486376379917926849383\
97138363620504398088965677856736138361573152784108949354841849400927856156014`\
193.64957972930415*u^8 + 0.00001201821592379701353035156188391742010453020932\
67165645494018901393005864647497353020601364321330596284336620858559947193169\
93210248832880147212837562189411575393614459078417956399189282709486613900391\
17850748`194.59758305645386*GaugeXi*u^8 + 9.056895460225602347350057104793301\
30889367417425260855605065652766690944494672160748869634190757472521426492696\
68474998707826323798563152998793431259856335600355444159568626036109419199788\
140651348758166549`194.30062403810092*^-7*GaugeXi^2*u^8 - 
  7.4513384004594637348219682720938928007535791913989845878216828326302698788\
23556604143704689794578929036291077861591893485568360998254362328855641595335\
639347828879076301720755650118360100791488257768885501`193.74573706352422*^-8*
   GaugeXi^3*u^8 - 5.72465668724454628788785746613209085110905209388028915293\
22226309475338157159115786438348463677650904453787925658455488449758447193335\
6845651651484762249157371227743452510585372196536674402942175721743046158`193\
.0891263658232*^-6*u^9 - 4.09663304675101288265685301165268048703470533598056\
18172176306286167038918257012683243436074982289930733747616936010330701935944\
84295924740251516549734791454954905393702798928715599595431142886888642203692\
1`193.089177342988*^-7*GaugeXi*u^9 + 4.73623757044836576345686452250980037483\
13436632847090014935920881076743617825531017262792832684393432938475072849366\
22946602329123157555772070012919903501850254611478831083094176571668080689849\
6406247570059`193.98000020117792*^-7*GaugeXi^2*u^9 + 
  2.2553512240230313159318402488141906546815922206117661911874248038607973151\
34549096060132992032590163473260717754731725212667775772932169415271434723763\
572309645053085157658616274557937181280880781249884296`193.19110560700668*^-8*
   GaugeXi^3*u^9 - 1.70977540058913120581569183860919950493392893395862592579\
19949970538882647861393776142491084110540792003299773557472062923956978314770\
6156103511915814290754495629934091748987510145215199927611842502603187067`192\
.5197774807699*^-6*u^10 - 1.1215003235065033793244647811539257207335993301139\
99210884704116768153689037975996157912249794487602673239251592929545114343767\
75797943085274331091061036189268108473911661110069041590576012655594586896882\
553`193.48329388662458*^-6*GaugeXi*u^10 - 1.003325038646106239953439483045747\
03730925039853805514975909392199346767508245996261824417733348115712449348496\
54186172343365144842053651044574193716183696121698759280210855572303937105875\
050842186123474899`193.2671513360501*^-7*GaugeXi^2*u^10 + 
  4.7566020772458029893877535324856087162648444110936653236465419184488437744\
87656010711812811387555084491578013140233845873277872574582665539368801682139\
78693121424665165066338330701911562009420717264465416`192.4788011530992*^-9*
   GaugeXi^3*u^10 + 6.5867064931467566402030714186608919141640194658758534246\
81687859201014116759870780426394154192665295351986693124341702559601478762260\
8307927570975299655120905182311213690756176743686158696290008042167847876`192\
.06084237048404*^-7*u^11 + 1.035994010548001463880225366217055627533605403492\
02524110018571401188894537243538866350476439832579518370940039701769561077370\
48480064810580018249277733347141290356578287796039891442061186901696179717080\
523`192.4035275247017*^-7*GaugeXi*u^11 - 3.6648769410480500277496806883045598\
15860899750672006608478448748853125061546514560358870087673149470191539882805\
97295636820506598242821772544067279328874583164315754710054211972469845891896\
6304228578672757`192.7910932621186*^-8*GaugeXi^2*u^11 - 
  1.7451794957371666798808003277640761027909046431771460040373565470729166959\
74530743028033375082452128662638039431415693508669079039251532250209844187280\
355157925313117666924818916523075675698240108846987`192.0064594512529*^-9*
   GaugeXi^3*u^11 + 1.5579379664381777131896512609475854910271737199428574670\
20497791709428043562826187474915045333832588112171513655624381996128206839412\
0875569310773380090433717936287825747758298040049065738076320976676106821`191\
.39003192440543*^-7*u^12 + 1.037171515421979184415509793433792342357413489131\
81407779073951070191365576275315648168409575740733242337779881847102934930852\
15074262354938020157607045339441321002344844981653683620867644355531440607126\
036`192.35682304561158*^-7*GaugeXi*u^12 + 1.011950758409485714804222016083231\
48148074180822744508531551106500762692335136207034459903116768708728160492371\
39773164506958086242433450623795807389254552760258219519149551582833435952087\
5386639548891192`192.19366308875817*^-8*GaugeXi^2*u^12 - 
  3.2313202791234625901998574449627684631688108157046084449080048310370758828\
32523853241970607516690439256228262058165538451033572009279687919206085748888\
6869018430323537005922244262626237301221857969992109`191.23678635170322*^-10*
   GaugeXi^3*u^12 - 7.2262410280986047505631271047804411448707375952599264979\
77404004571483632864326420145239623844688638548502146917682285549729006189787\
658519844202440370789418427824851145192817906058546203480916812479797842`191.\
01171969257268*^-8*u^13 - 1.4858821883149790928409690580637972988732931294949\
69946062766610530409789394547464930743466484307111038582300489302095513235084\
12517475838437866011247723014641836201572018019863802019602935501356414223442\
9`191.4641342372671*^-8*GaugeXi*u^13 + 2.916746675228780112684512635904851214\
71244259242184029375775188792234144941276076249564516950972140873350469002233\
92631710952590350935309716156854930629303626736211480105867890551149057068762\
5745089205339`191.6149882336096*^-9*GaugeXi^2*u^13 + 
  1.3889269882041810060402441123356434355773536154389715684560723275820673568\
63219410712211985480819718444526042867780601510045361445282633796007469282410\
9192203207719752431365662167213836699410749766152635`190.83265191356753*^-10*
   GaugeXi^3*u^13 - 1.4268992606599969796797050649623397345565153722561554514\
19718552618837823901532215506145764659197197481796267445417103931365702853489\
242940359950743423354605508575581817767294128249055281446470732931892409`190.\
2625579750693*^-8*u^14 - 9.59076998091028383092021762922451861252912105773459\
25677148103262620348567316349831417842637157068959821328446094229494060519462\
0197241777279851475659009131971121711484172031507956659206124263664535843639`\
191.2238568300372*^-9*GaugeXi*u^14 - 9.85358437570005308307853458442294144204\
13768700251882918835672113113251426347873921973271653261982144026842012439157\
28108474361916024695188123375301475602161988806937040688650425420268112362951\
9182327081`191.10536150866636*^-10*GaugeXi^2*u^14 + 
  2.2990827797115104361468424592312234624910672211893372074641738613932176186\
71075816073352709906458417744271128176933071081649963231030841860048392231156\
260307867574445513021843986193947723789183411385305`190.01394183249116*^-11*
   GaugeXi^3*u^14 + 7.7236080128332517926306355805241177421395568772643057755\
58472866374517177906282422600405830147873288655951878600849700539613829021718\
90210966403298807501212028339442859929944202537843568933538079653062017`189.9\
5137056510043*^-9*u^15 + 1.82279979768389043220956887426784475325044658973942\
17721150043255031225032918464563581473791216738318155333572236476908214318895\
1080006800079483249175789921218605768916429145867409017596469577123778176806`\
190.4515941356162*^-9*GaugeXi*u^15 - 2.37588867970300286368096194542469497308\
45765519548586777666885127341877773568028824771858301892920229463070875682962\
80413796724261322374260177437078703725961115199761700748815354444785804358331\
5424862231`190.44934386710636*^-10*GaugeXi^2*u^15 - 
  1.1313755617633346969909342597260452252783697866451707989365183393972322749\
31810896417707538185377153783955755984902990673236535362534463933417827180335\
10760053104750557178515016878323133540872930594582`189.6683032928847*^-11*
   GaugeXi^3*u^15 + 1.3149171939108877148731260470585320816360229721741831612\
85125106459314337108972373583910276046059929499413037220951860942722035469200\
46674093727469734876612580420581462107593408238878098688558719849721908`189.1\
3785014716328*^-9*u^16 + 8.89662470272292825562340510293335422964961725192491\
87264616599996229050351795853750008763158441446092544277720703173345169758367\
703585415287836986801341715931049176093098839475149669260658582348560066931`1\
90.08823504414477*^-10*GaugeXi*u^16 + 9.4549631664685530455967761163287408490\
98057928772964215947378225811523065407440712526576211465704158927471417245174\
84977957782110736189860859341987428137214219862711140969159683561157803240240\
725962206`190.01098571568613*^-11*GaugeXi^2*u^16 - 
  1.6958145511096678627101527877656725367798371854679697997314080190777263566\
77863524270104677148985239135891540610008266167768309745928265591593081308166\
15801323232502744745713914215101839809371467720271`188.80630970609263*^-12*
   GaugeXi^3*u^16 - 8.1267938686921867198422805864344731610932013023692984834\
11383938536210520458522392983874795900432692288111532158380768571808781385611\
5976339840539535234158855897920697024194160062206152112890408853924286`188.88\
4274097579*^-10*u^17 - 2.0846267437470449122698168525890866184320872983846032\
92619595483063036723017270025826893747194098811434174850343341321901401559706\
7234669151047271254419965830022249305634124617255000096139795914952132177`189\
.4057519281836*^-10*GaugeXi*u^17 + 1.9731364407929142965061587258534187000870\
76633019661908859759896803801373555566486232461436823454586172106685804121715\
39563642880807350173889969853450564960877485599523022521642595981507138907664\
1879962`189.2923366949304*^-11*GaugeXi^2*u^17 + 
  9.3958878132995918881245653612067557147003649191412471850464756990657208264\
55078505868863984873593267486222313352960549503030613371778579709046183497645\
9505179755047391915486496474276908161384601994284`188.5120508771778*^-13*
   GaugeXi^3*u^17 - 1.2191635720663476330693715687479796821401196944987077686\
69116876473242125279580920538966877764491602127540000330994486427950096333686\
2915474299495474705257896958660047743835233233486544049439410995163361`188.01\
581211088518*^-10*u^18 - 8.28816595394827813851863050380431568963466229142527\
55178978615507821671997453967182893236168246313461161807884179839829683762951\
88679493159977005947875604785337658722474316729497053882314799090310154484`18\
8.95265049508265*^-11*GaugeXi*u^18 - 9.01867243324565190627239411974341024363\
69596160599780589633603420938229675358373812204786713907528210332375433353875\
91905054142432510371892817840373084378028163631917232442034666206231361641789\
22695384`188.91421205798252*^-12*GaugeXi^2*u^18 + 
  1.2876759881837248054860590066969008110064376856254896701584354428399689891\
09220389898207873331673325425249170508601649523607516380423638748825787172731\
0384920021646524121361676809144825223848877017106`187.61106302213014*^-13*
   GaugeXi^3*u^18 + 8.4655600391381440180831754767496748968531457747020480397\
42387168048411361775487903488460915768061167086804053066202753677524572189297\
715701783554634006696444714803172463625490896257344844114725189905082`187.812\
7910514677*^-11*u^19 + 2.2948497902062517208984371223326550364146577148239260\
83665906571480731173275310636291994433626713136646182968723997749579492966252\
747101632159954948714951434862323997332110269542409568087064299171749944`188.\
3423063286512*^-11*GaugeXi*u^19 - 1.66561324609902170383671302532370763577554\
97609449330550320075180132395324886626699094663835775764331160547534169765687\
48492933547768459544049037736376188207826979337281598076637939872186021323469\
95416`188.14256219480427*^-12*GaugeXi^2*u^19 - 7.9314916480905795420795858348\
74798265597856004499681214438131038158283488041250809092697064655125871981213\
11150941223213568063594175456925737637017321994384679513970134094322208542796\
2790577730809303`187.36272676263437*^-14*GaugeXi^3*u^19 + 
  1.1369043792784405359817393646602033076214143342297637347827103613099790693\
70730360829310791484444647239358385722591782925754591803390544301865046199309\
326092027131837796976289943874478655290549921125873`186.8962390637211*^-11*
   u^20 + 7.75653669937433496865441418259627351395679898311690485052894755036\
25207503770903272667954371927886198717681856719660631104528852309009227849621\
4579155730585213908334463045189075371549846271049362314054`187.8185617622466*^\
-12*GaugeXi*u^20 + 8.58676905148936234582529634501361800468909178596758377344\
19187600203704582537223726825749791136964155501462928834507999841378958372123\
336129600270652172629000039520850011404264507260688310700523295253`187.816759\
23337048*^-13*GaugeXi^2*u^20 - 1.00149303855533280077777871403043085008203749\
13509750655455809727981311697205361389410827021078471226332993471151506607616\
74397833151074623603538728682644614670761011882502558963517401839142416692003`\
186.42611481901463*^-14*GaugeXi^3*u^20 - 8.7590605832217304914549292952957627\
30811681137664475147214925113876520529517123261932494311920356943313029602318\
85910347807546136306515676652922095334411411752380421861313254133346608454317\
455609326477`186.73835615751761*^-12*u^21 - 2.4685807737112739058403147740480\
41534366791061172764322569511691026522645548717591442603920398931199503241715\
27194632663966516473699216993057030481448389281087631630279262542801333853952\
237843871338493`187.2687221104526*^-12*GaugeXi*u^21 + 
  1.4257366306277299792281112593403545492610769416590213596806450262576590861\
34968908346070245745560045528564895646994444552207992150193725073805239299719\
4556546551151261675776623660096882356266240308702`186.99892837245713*^-13*
   GaugeXi^2*u^21 + 6.7892220506082379963243393301921645202908425793286731413\
36404886941233743499851944505096408312190692993166169747592593105752343572351\
07178002494904628312216502435774365513172555242708683631725728986`186.2193667\
6013794*^-15*GaugeXi^3*u^21 - 1.065801303848189809227479202742203444750546880\
34229874546531412855731423366435413099744992148405468466253232638097649866912\
86430367098264597586463862885142934366862198409887953595017962958000840346255\
5`185.77897342682945*^-12*u^22 - 7.291375603907668707074224982806289133075739\
76635620480764212437246678332162805873366437152007313691295069577918240475629\
24630538724416639324765208749389917855553503596412844159462454543126371864795\
759`186.68653966372693*^-13*GaugeXi*u^22 - 8.17738737230377246047923487449979\
99913078916558827744173967674263626406488999324463583543056595098897400755733\
79854574973862676640091033449386889574305270596778359244383743753306001336320\
222967718865`186.71947776206005*^-14*GaugeXi^2*u^22 + 
  7.9481021164643053890254875676075967830971675520093243301914141749652685701\
90806028317937755947977858343880022764321285792958166761652267633124103828076\
6603595564053775805214698540723452075230007866`185.24987879517354*^-16*
   GaugeXi^3*u^22 + 9.0200418454097051409885103777118918427847218973569717029\
31783159012081650603960410087724830315342635094094989604469533055927030802976\
0048327072923051803230244149604966258505951872674816585902380124616`185.66193\
017145403*^-13*u^23 + 2.61587261701378925732484055497736676368923511227550298\
28412406950572033279733558281660000298804562545218400974888490591671343804653\
855940390059606087839462015116326627797225714187766639847559383863408`186.188\
89852545712*^-13*GaugeXi*u^23 - 1.2351624020937333486267774064402486247185960\
42030420627553642937323573829449586192510914024455858760974919831432928234112\
62550221788647209177981371515375448917130331140570270064630538212997178327376\
3`185.86057297559643*^-14*GaugeXi^2*u^23 - 5.88172572425587308869894003066785\
05938980763906210506073982997015408277592837437738614953545517083855948563401\
56801114822026201037554629008475303405494068996053825292408108098315739914904\
6275393991`185.0811803172971*^-16*GaugeXi^3*u^23 + 
  1.0039370788758385463910217907417940407427277346120311846780043296301126297\
77180947068056319693545454035238461853666522961397317082885832240900040622248\
4349649974973301892110521089731833289084639700809`184.66388545292813*^-13*
   u^24 + 6.88294565245686886983097508868876863145239048125580152048432786819\
22346804099367480986674375538009688637677910501583334225403172089145407694167\
90816352046659123719336087179967053635077826074487228433`185.55671658975675*^\
-14*GaugeXi*u^24 + 7.79744992288759436733595645397634622267028711476142914944\
66781930258219956891796238322448922665021766711577392990120474503382697080115\
1448476019699737364442672183158270027790690216441139429818621864`185.62279650\
572086*^-15*GaugeXi^2*u^24 - 6.4178452786201149508501896173635574315636314270\
21287154646045122289716955593673248418833788861930360630050138349693786898751\
540870637978313054888642344605058703216952838028521697190027735988867439`184.\
0811186524318*^-17*GaugeXi^3*u^24 - 9.257239675521206005622520874370617961381\
09681625300962798775633508781859175470820377084342496023039816216510206967489\
11254933928371444539183635476551240655582608030613266363622958659869370351698\
90494`184.5841498619615*^-14*u^25 - 2.743611923978476470140208948988711601334\
76940645668650530913239938956712885574703978544993534950905094752174875586321\
96365387677028634903168224679681279006700999881024285894781527651970832651463\
11397`185.10503833420339*^-14*GaugeXi*u^25 + 1.081328527189028854476911768001\
37857716952644822116817825756899039973886165234826618918224065948669657416038\
32028657128695695092458010188457768738511144298247747966806785063453807179753\
8956694063781`184.72680400522603*^-15*GaugeXi^2*u^25 + 
  5.1491834628048993070329131809589456055691735629579437059884237638082802935\
82610791377058288854698555115049443823170061283664329741909613551318446910068\
7134513085556222786016446700855970931759078`183.94751685235929*^-17*GaugeXi^3*
   u^25 - 9.49762341159318623432912751557891728309455116070969486708297363112\
15197522653077141557735181985569029067889022008505033811694209480587572595511\
3390371030984586092006312741549333910438825911794421508`183.55079272662854*^-\
15*u^26 - 6.52275297926917045094726617756259833870762098471325324842872154146\
21590551165448969084142867158784365680051465341428603640342897475367101536736\
760752140449902994187635828634984578236279387830624903`184.42903015488696*^-15\
*GaugeXi*u^26 - 7.44854822006873280949033360210562727272331542198895070582930\
27048405722376138280983092626927081935533506014584930799032946443342905745999\
793183658593730684879708824258193712483011427577089745880773`184.526926376133\
05*^-16*GaugeXi^2*u^26 + 5.26049104242044071731091404124292685730319110648546\
10039605992349169253961948024719560340465397301462639544076096045714194001862\
0096461395958396431783035417206139014555645763678118883079951509594`182.91885\
02182101*^-18*GaugeXi^3*u^26 + 9.47679819942624829103516568674389599633391498\
04012996689144400745535448799070850330232708862685195058439947575023262211891\
4022605394547164884292752272676873522755503790952275811486305374925943803325`\
183.5053449534764*^-15*u^27 + 2.856639066123705503909635697153207758579192341\
11805870259063114730255681988249942144364910763488432163079277578701221759573\
236476054245999685332384746386092442504666777765088956595089199246609513058`1\
84.0184378542934*^-15*GaugeXi*u^27 - 9.55409750275473279202245677306173601966\
04166043426060789264946248645632903601950547853485772447478394568286118563951\
18615788846430775882018700037919919183211204372437846808634326363511643353280\
566`183.5970576010021*^-17*GaugeXi^2*u^27 - 4.5495702394070156152487889395532\
07628409722192544098132822140297554553947790569073707308846307022780693727910\
40780719934085183163370280096128573234281865867200208211326038506396493500554\
445394311`182.8178369865592*^-18*GaugeXi^3*u^27 + 
  9.0202866879533385257620801910456402003821461263431767633410403677619356254\
60575854319225234743621235857902199040583510363692149718882257592629962884158\
3878821280686878827281112169094228645862597984`182.43937243558943*^-16*u^28 + 
  6.2036115588369786210982545466562542462080845543730971556400171520806990357\
55855765440828085815087457750444315213935382205272953826113443391921412221212\
2592985019272548357014488098211519442427471172`183.3032921144771*^-16*GaugeXi*
   u^28 + 7.12977558737247984267228292966815789575102348033269916885173656153\
70149797300535531404070325316603993572442955038198339401502071130043225822649\
60122104365834897573855659485661898780963637215577264`183.43196083572857*^-17*
   GaugeXi^2*u^28 - 4.3688650448874236478558684211020444402594164571530196932\
81722513330886988569074519285925978422840971434567816012536454252463020532386\
2428894546464354214628236769284742132788426806169263316072123`181.76227580484\
98*^-19*GaugeXi^3*u^28 - 9.68313846649658127843623092527548151787162044007202\
90485689120129312936827731105843763681487768455530475649638101686257125512191\
731519025591999269997247231208935223953532911831909663555229947696`182.425564\
37167408*^-16*u^29 - 2.958433955851002041682938796167918213278451802674009773\
58829655422220980375921170525492884565089308159266855563430165022145202161246\
24634911640107649849219216335915238577203932407228479605028215343`182.9298316\
4322075*^-16*GaugeXi*u^29 + 8.51065313268314960926540398271217279536533394969\
06325838885297770357607197683870439012778503214845185589022918323765097050660\
0721624820424742430876262664104139516938096123582249736824973472194044`182.47\
086801232138*^-18*GaugeXi^2*u^29 + 4.0526919679443569567930495155772251406501\
59023662205992327871322397981295127803354238703738248325961218524900872560242\
7166980986744039067844877660774412576387596044671243980107130324998736771146`\
181.69168971003253*^-19*GaugeXi^3*u^29 - 8.5972765156965735444969314427759926\
44428387914222727077751568795963761183625608007071960603667523482695164628418\
64388140356465904805534634786057483686458506440107189464320823533725996566899\
776125`181.32920076136818*^-17*u^30 - 5.9195181865023662448312263168899963692\
29197843097140772587924237907575408416204797339443808311731845544401198848044\
40898838262676346970099532966726437499083736961234394831566068252725143853265\
9027`182.1792061384207*^-17*GaugeXi*u^30 - 6.83912766559608550016816458973037\
12198061061014293718888347581662683520180366532925417324319322053212749367755\
95389989591687343991241584111610576321739065529004282207700372175191024736892\
42115718`182.33792848090533*^-18*GaugeXi^2*u^30 + 
  3.6707521973160276892959304241336725454018237539888477537604294336213676675\
38784225911113028359345741365898097531434738810719557290584126149792005493207\
270497767397292188980800388999511580806023`180.61073887027257*^-20*GaugeXi^3*
   u^30 + 9.87950684346268626239299653541498551938985518294740091682294325812\
81446971900508898144049890572407729322035475373379980250121850591634249341378\
15082110338495057805494926723563442584892775936900932`181.34474021032776*^-17*
   u^31 + 3.05154898725180456186913231178013083332481367887170190860462474715\
87831958959077469073414442683814427858232657027222651144814148921800518648350\
10440179620141098573072831665531539908763831382763963`181.839586512233*^-17*
   GaugeXi*u^31 - 7.636483703605045541386751639581832813239312912865317229694\
20535937509897970679630314715407088329030237595757141100096470548164617144915\
85947935413008366418931457249858191971631839618529686759898`181.34784586626537\
*^-19*GaugeXi^2*u^31 - 3.6364208112404978768508341140865870539234823394596748\
71282954933035761418907998239593882890896804905893313129243333792716896021986\
404361235615972048017448520545583326580570077706648501413655235`180.568694660\
25432*^-20*GaugeXi^3*u^31 + 8.22040649407917689858852882508856131401372983225\
72709698369537045168153276672437147498031916529810763618376477346015061271663\
8451821033824842696416734858417299419165906871783958494615846752527663`180.21\
99274700062*^-18*u^32 + 5.665478336936082572895353219848770107575931009332780\
83246579423788694768434412774852345036882363122091200988303692638154410763641\
664238702562031867864286712172609617419077131750510637073055009752`181.056416\
11163085*^-18*GaugeXi*u^32 + 6.5742024190306053312578425809193972132625542910\
53812260587358429556713424595442470716042003154550482791980791235142032301278\
664955807235647947052341759119612541876540491374698839571044927577228`181.244\
8218060453*^-19*GaugeXi^2*u^32 - 3.116272017954079947452517818043429386507818\
33535451025516103688760588606413209482655692276991398586531154261679402257710\
625692700227262198329625100850445741013109539635487336342439722151504014`179.\
4636918608492*^-21*GaugeXi^3*u^32 - 1.006833085112634040046894377572443631987\
91955660701601793454221920722190448840388304545912248506359695879817868065580\
42779900400741936066678273680835866746027538103663244914430900669609050935487\
07`180.26288825906525*^-17*u^33 - 3.13788995802313144938201832832786970970588\
81646464054699138035499499868543674484550811355672559323026413294203569596790\
69562511985946812365118299602335306362793215973568771158099863417797883933`18\
0.74787448863805*^-18*GaugeXi*u^33 + 6.89693002585076944754882839743680819698\
60296896738223219151717658866696241215197839974289221101774054902327962120029\
0150274422765853255246218783742779800955969610564881803683375719053618877462`\
180.2276621693761*^-20*GaugeXi^2*u^33 + 3.28425239326227116549944209401752771\
28504903284161058675786532218507950591054856114273471057667511454715394267676\
20429287021060789777405934375160679903814076045764594675255635122471683899416\
52`179.44852842058597*^-21*GaugeXi^3*u^33 - 7.8829894168757514894474833330985\
56718671096379322455636488643988968861817304972243967389885942756256187651931\
76916394247390905812354061105093918460381151621768889595919234339388141837301\
85503409`179.11139841146144*^-19*u^34 - 5.43733552549654608068888167854154185\
12231732822414063352927283518688336720701529943750352505559700595492946295243\
64578429033653700937190653933261322121317675127624678388287401949617883088223\
9773`179.9346108725397*^-19*GaugeXi*u^34 - 6.33254724272433976533524258522431\
38698206340218789285563295871484634678449929859790937671998192305595139994468\
19186438934276355886855929687672049493056068612342026750861040876052296941039\
552893`180.15261346997804*^-20*GaugeXi^2*u^34 + 
  2.6702137204377157151585476253546715506551932890383200836345399135990633540\
44411307726043067332409888127140397361820210841167063253731931903442556854021\
0083029322619889570000873228405370321647`178.32067286167594*^-22*GaugeXi^3*
   u^34 + 1.02514557801601862449543340126808448463610642710477516330234042545\
73330491843462212860433600335430222256588108919696377879878462479558736000455\
2872406037154780220973051597591456300149509479491072`179.1801672156822*^-18*
   u^35 + 3.21890286957808023932229665963571408781249859586440196284640879080\
67128938763585365319179717408328645504491195549325911928339541244643460970326\
586834980957854633614591683846792156809576952381464`179.65484982327268*^-19*
   GaugeXi*u^35 - 6.265731070206449531807520757147702796686423822347221053930\
30210295168629490072842904261206724325963246323867325394850685396752620208009\
292466732524697223606401618970606022103727880282697672005`179.11003632794137*^\
-21*GaugeXi^2*u^35 - 2.983681462003071205622628931975096569850678010641533835\
20490576331032680709558496621076765106821887260154222535902309850188929819146\
67109165082501176058266971505665266953433510851442033222477`178.33091388529112\
*^-22*GaugeXi^3*u^35 + 7.5795260807360525656045954022519984620000339712259698\
42235715586946672482382833779572767752075632301259233789647275737367971113851\
549946107977944500447677642055888559066844408293688873741465444`178.003612150\
27667*^-20*u^36 + 5.231621611981197532891287357389214956785451683389145804613\
72854335562177463946005828194414359808179641818742683124979886803492899238219\
8647922737263002943100725347434113874254441149061563195994`178.81363447120083\
*^-20*GaugeXi*u^36 + 6.111824742933362231106892868263542101429156632383871707\
07726955879683543707848183817074220269246044476400749878245591530438144191219\
259670738441157493023826544466670602596442154908133843202313`179.061265715297\
45*^-21*GaugeXi^2*u^36 - 2.30723877005659456059238834171549787101924149559865\
63674889540726376485067898643301054273559060793185807974085422756019063954566\
48139467640595460287129075769802086318203953941393021325608498`177.1812882856\
123*^-23*GaugeXi^3*u^36 - 1.0430305517858019920668522317438851668784263945129\
77512935420325968264600329756901435071936761048207134171985857564207826676450\
7026745090170955356638512387827221672107249221816254628854323081776`178.09678\
060109414*^-19*u^37 - 3.29570089367121382810589031566539540019667019324278087\
18055263254394771863953667797935953992228240915960523534866113548723783440320\
91803975325208787962616587878332489500997818363817172249009667`178.5607593578\
7692*^-20*GaugeXi*u^37 + 5.72270547177187984784341744780734523348460903349335\
25715836671993219916352880479135628410880178289603468990436949673678807118596\
353828978986158875085862705695586124148850145072374870012192798`177.994727031\
3414*^-22*GaugeXi^2*u^37 + 2.725097843700895165639722594193973920706956682615\
88217694460342824856744537526091122040051810372807635566621128331779422891040\
9350182332332674232146945843128361244007088102146303565238675848`177.21561194\
4726*^-23*GaugeXi^3*u^37 - 7.305463456176266652736375281270584850892608988135\
43508885210266299592303796723889933548275712593259205458611239491608844093905\
003077894894950171570498322414983791310225469024347149843632747785`176.896570\
90679398*^-21*u^38 - 5.045431554444196079522439097371666230175088155412141041\
39902804333250292541926088544658397162355425219298039373137407850580230428105\
946510607667473626410199703549646031942020841234866901419407`177.693503352162\
48*^-21*GaugeXi*u^38 - 5.9098844900863655894671007645389214902712408771657794\
55777487621748540863705174994857660013349416853773951412091440169712011492845\
1724125336752591432361509715752310187836281469967125125735324`177.97073590350\
803*^-22*GaugeXi^2*u^38 + 2.0087968784259681383309187820427498047064570740109\
69359740917086811981205526917606642232674984003456355903616475121173540989892\
94581868880023264639278849201204673241110661254302924847560417`176.0451998001\
9322*^-24*GaugeXi^3*u^38 + 1.060599403740755707363740396345203206579702639186\
54540785056543345886446094727550592824477968954081419765052089325781910058053\
6112004405844355069218209450003991644422872354726926548786463704781`177.01282\
955276042*^-20*u^39 + 3.36915238835910108833964329284401271859741902868993994\
53469583833203776309536940957904309601873187356771500560906288181771577512464\
5280261463636643599493748792424583102233189348117457299509167`177.46592254044\
864*^-21*GaugeXi*u^39 - 5.252144307158192298154492867886223466605429141325243\
69151857669423632744925340880107069560685743677283251965913437782573293022825\
8059529728665610546640521287132696378990426437422030297000178`176.88152520982\
788*^-23*GaugeXi^2*u^39 - 2.5010210986467582372164251751839159364787757815834\
49376913607949636346404406385143366997908027350844205961742444941821777585822\
9800283474898407669269716768033965220852335363987723953795239`176.10241492860\
612*^-24*GaugeXi^3*u^39 + 7.0570066487173699750980627266985440392317949762568\
49483139875401054394237458375743312084568362032779898707003544798375910223400\
0083277086184153646823642670953627640850686253604398941976826725`175.79014762\
765306*^-22*u^40 + 4.87632092747942632956493375435452132239348993496247654943\
79673799571058734761216535708085136931832900385864715977448777674199127030799\
335074100143658466897512499453841080602036890977504902945`176.57431515582698*^\
-22*GaugeXi*u^40 + 5.72478620261158000562332930100376671802943532160796880880\
67027829403172755125452914965757905610615881045182033769279266347840832933146\
06773559109161462059267226121248524119868180091508164616`176.88097978476216*^\
-23*GaugeXi^2*u^40 - 1.761095977274049859091544503078595400593786115930597923\
87302879178069128692778739983881147042719944363591059083841564841833072153307\
37977129570566326940060315807390611882274478725804503299`174.91211429133475*^\
-25*GaugeXi^3*u^40 - 1.077940407341064222709845997054737874537480276377190225\
20469546397890272056592047512240651122641832802541805887608012231458054029260\
866370025287977071575610205400447895017979089400926885023362`175.928235332122\
03*^-21*u^41 - 3.439943008341800033914086760895853605766086663204421312533806\
53109117369117456344529751342475849611740010457935723138057762704227946571731\
18625662021374148844058229089599821640373063395417432`176.37063577201934*^-22*
   GaugeXi*u^41 + 4.841676931148871889204110423941225663682641266219768195663\
66353352456293052465019496422488182069907481498521628992410184184438018803303\
665840957246604597510724453042561482261875835137161446`175.7702485199812*^-24*
   GaugeXi^2*u^41 + 2.3055604434042247091448144875910598398488767934379848550\
77935015964077585964119140459154705628904321340469150614249572305640181041920\
4936468617011743076071939259668693403917232182625579118`174.99114138922027*^-\
25*GaugeXi^3*u^41 - 6.8309721734165323706064054134605271376071335458817261979\
31767513062532137525393456685429434872324569046960328540582245289605860470142\
994516258163492724750558894502359301223412874536105912868`174.68406921418597*^\
-23*u^42 - 4.7222229220465701619650314869481642629739804319638904344395742166\
19242804530828823311191007386314976028366607023652217346345985357370959705034\
339545448581042009513582375880169190892679854683`175.4561455032961*^-23*
   GaugeXi*u^42 - 5.554798413067827189786462941409421708081920793400073571073\
69945318292983058388439664667491128861648678119241143625926116432069119148355\
450794952949112325588896370049706392427400290834399839`175.7919534173549*^-24*
   GaugeXi^2*u^42 + 1.5537374081674583968274283740052139928729961799527076424\
13744538335576872959863768427143021874465061845104402668380550712423489407799\
960251273305047431130020107163913710165680918928775385`173.78177604439523*^-26\
*GaugeXi^3*u^42 + 1.095124354566476908010145231578137085161314549834206788362\
43245431529280257867283009849916664486504436137349514543733140232313581971472\
36568083453006033869798155548512821477756102107628798697`174.84280035010045*^\
-22*u^43 + 3.5086202481169648110657246244037844056058724897498996942374188096\
19728725979165075387398602787603499331002600193848099775024903474409332877968\
966023896460018598457384447288507596493169710889`175.27511158947735*^-23*
   GaugeXi*u^43 - 4.481457605815067350329354829751021905036499303147029173488\
34301011801612282636851401942124739262818964980108779067356621803826250115585\
11460071840909202096603162392386648111536280219964674`174.6607369725815*^-25*
   GaugeXi^2*u^43 - 2.1340274313405082620615975379766770976364282395938234159\
46830004818102915631604054294962498758394376023714803709844555341922982143407\
548164765325757581052219198209161268957692203819998319`173.8816319139355*^-26*
   GaugeXi^3*u^43 + 6.6246728858353535487956663591264418417065884533091503448\
76872435208786512706678614948540232606022196137006630596862224235129997931988\
38011431467198082430641358054971426052516805651109724787`173.5780358644795*^-\
24*u^44 + 4.58138138202080540141980427027626682434248473606621568917808701846\
28174050794566146562485253178505232200917919110496173877621381404624424092287\
4528632012423786820021708085264000475328379427`174.3390166622231*^-24*GaugeXi*
   u^44 + 5.39838544644026657397386523562614552758662292728044968769176027863\
65989284243045361459405559995382261380887246593236304556399151648751312635584\
372532657754669322458999711865266490494988497`174.70361426940877*^-25*
   GaugeXi^2*u^44 - 1.3787807220097209406930540097968703003383160555417936016\
93668659983082745431158353354967699748366690639186467137998755689925702828886\
1059377230151433107447015221438961921755743979783569`172.65396057191427*^-27*
   GaugeXi^3*u^44 - 1.1122086624925476940219602960966526264320680069254460104\
96080406705002530571544720028536263486094528547521686026650527840687855566437\
686606200030867938869985554763319529747633911495731841084`173.75636909283872*^\
-23*u^45 - 3.5756258603564270468438217496093596609117212874362421436181181334\
00744946549462353873212189462820047443607603206201516996779323426348009306290\
53270266032945739628419176516732764476982444414`174.17949275292176*^-24*
   GaugeXi*u^45 + 4.163573538953233341196099642930130224061458367488498573362\
26237649010022779678741403691340932551237760816474762838558983980884268828909\
7494499793645265187868161066732462271645381407063544`173.55284942705336*^-26*
   GaugeXi^2*u^45 + 1.9826540661682063529505236394905382019340277940421421777\
91553512614333441807994006684244480631196370289602260775421709447528020327756\
71309261894935488818469912431749164870078351495574453`172.77374573521544*^-27*
   GaugeXi^3*u^45 - 6.4358272087380487004433779702230438551412245749502069941\
35959742069577234379764222656793626168101935221632957953040181669480072205478\
3289506573360529094771206366465422646585193884717225021`172.4718816995863*^-25\
*u^46 - 4.4522967918774193260984370247252859547486180754594928033690464244463\
84864662311169420826089797595105351049484710703281275013054780418050098914039\
0855013527856622578328460883692256194686926`173.2229278993757*^-25*GaugeXi*
   u^46 - 5.25418954587387288854033530930872894259642961700082164542313824399\
74488890753117652244950488663777311121910339364638266131655814976707445572292\
57098686802479832719820807966347017679608196`173.61592181998918*^-26*
   GaugeXi^2*u^46 + 1.2300917274865319830248488939113083764154454659801349808\
29409240808513173881411640006892484593561045959282607171945984956251169983762\
7161314943028321502897633609663695463846674036632531`171.528469683099*^-28*
   GaugeXi^3*u^46 + 1.1292404026544430112219228442762319203184575202711362290\
61350022116000974440283485095959239039047433827033428689446371026292116062151\
4596028050751402512254140396134442124274191815093626738`172.66896015088884*^-\
24*u^47 + 3.64131976994818219071003134813143608496211613632928243044071158886\
68630999288852004831881376140417555542363660877647547982991368594139071036890\
313541142092100670729107654085664043432483666`173.083896135564*^-25*GaugeXi*
   u^47 - 3.88160821941348880027014499952921233156994782685308444069498723030\
82755870935272105571509340377912226221382748768687440945645907568881450117007\
3786466328932145145313029549415283110777596`172.44646075194973*^-27*GaugeXi^2*
   u^47 - 1.84838486638737561917625952358533920550949896516813544794999391919\
44169462350129574081671114465672488676848927985089257593164717889943547674765\
418403158520578340253001407115013481465601`171.6673579640416*^-28*GaugeXi^3*
   u^47 + 6.26248707639531185399597970074131407227227578989151411402930268243\
50144372711692269315745153711102741796620001269817167179655632323463082576404\
10046325770963948997523728360159727033083451`171.3656474392429*^-26*u^48 + 
  4.3336826287261295456754455299045857781006245182719673550034639651233438340\
82296709643754544047914046144978507972145499353510009660807912065908427550525\
743663578962279165899893914958613955`172.10788623988887*^-26*GaugeXi*u^48 + 
  5.1210117353674754117295808275476855559549748324070577736621509438671053718\
41649288200821808384308990660380950239285055876974415384121507611695944754764\
01582282681095885251981420747507562`172.52883785243523*^-27*GaugeXi^2*u^48 - 
  1.1028808208872228205688028935807969134135359655458757269723029761237115146\
82038380162272839905387009911017490656799213156077725122888706491585670914817\
730187054774668702223034589934177`170.40512750280405*^-29*GaugeXi^3*u^48 - 
  1.1462585636194005378401672023625830186972460511149022585975423789501264359\
03132859539014062241893319416547241534830389899663821638721786781763904684483\
7909320229104937456292444603218706716`171.58077494426877*^-25*u^49 - 
  3.7059979343961950505390043898630330878373174963368543192343504585835263000\
91277542608351675069522655668447199051108301204398750163214942974651188529170\
229349550006656724519083533042603281`171.98843156110644*^-26*GaugeXi*u^49 + 
  3.6303152975487415196377103351695732739150510693516649801270003455339772410\
90676581371303114423580152355893235164494432969371881529615627140833665420002\
4983460672831001358390003775462185`171.34145950357123*^-28*GaugeXi^2*u^49 + 
  1.7287215702613054855417668262712253685309766996912690381557144502542748767\
09845991129191959249323882074234873887854491890177086442674108162301745438096\
427783841563381017066190655974375`170.56235731488943*^-29*GaugeXi^3*u^49 - 
  6.1029803718494800386091571165958110340572506780191658470149111236552093819\
90198089323886632545669681521335598256723350966239931758735170476380804058796\
68092502776881098824242571457227973`170.25952755493398*^-27*u^50 - 
  4.2244299790075873128447497882657582775558536040687267989639432956960309993\
27140856359247180606446430120460329335696793089920431548082245108568394311808\
29030828515989414815323619618011704`170.99390271578017*^-27*GaugeXi*u^50 - 
  4.9977932382042932277155899960440984162544249696549965834143259344969137129\
18841680942480068666940505710764629535994792409928360145804123823774710131440\
3085318655709750242925562132126265`171.4423265589202*^-28*GaugeXi^2*u^50 + 
  9.9337134173349371802930208159460440017499104482604965753341694914338175380\
17687040085631675110445893581634120394633235830021904429801431459355978156894\
4219550862358268737954475282661`169.28377722577642*^-31*GaugeXi^3*u^50, 
 -2.0810520262729547576403855958476813581791845655993015267611677496520052306\
95571791434173021912165897439622362053256204223520654473415153799184478501802\
40335788594029534255792525329189450510176585913449631279282341`197.5804357718\
3943 - 0.71355061833022247021767281272565021481242851373381566994899549307448\
70470253149140536902542746276719528527212437888241600803635520794976041509502\
754280174619994513005234308319732632775711860632311146139964057308`197.718796\
35108172*GaugeXi + 0.04636674865109792547496663023661753103759048017184312253\
41344626464707355958565980517489794168103676395809773268870876202025982004657\
75102991275420043845897593217300250797166416183741181213333404593356717308887\
58`197.68484156491024*GaugeXi^2 + 0.01240767008366874827764820468393643721910\
58167471044523405286034087311213437278917489566046765378430578227053906892288\
02611787157037489378571860341839389748069808494901355965643465634604187377232\
53102335259298973`197.77370386546008*GaugeXi^3 - 
  0.1325424026108776601448022824520932159221359250464610915493387419070381470\
69415329205959609505482713050213074644706728341785236058972901249333446182407\
12207316120498981558811575904362490369641049890583874004958677`196.2096494474\
252*u + 0.1353971191279936489854352274667584628884894908750329321035177762713\
48340045482427449785273627502351165931597877870681240707659970899086943742930\
61689947036298672589687888975154559339307016697740589064589496981997`197.0666\
4349953633*GaugeXi*u + 0.0409150000953393797922651770061158626415947662888220\
72847045099024313184683468292719132960538750505861109592030246685268208798426\
53722038908195391107041867350911340991921749225900615599974843772958381594321\
944885`198.13813680212317*GaugeXi^2*u - 0.00118386996169721901991500479868191\
59723713565101887881409234506780179952547203883278238557671737034705716696119\
41504111442244548703543881297827520257740043810965625418698453484401513429787\
56013345108831640535753`196.97529978038872*GaugeXi^3*u + 
  0.0051164929899973629747394928824464521741200851108804732957624908578559952\
00788355210285911582943928428087113818980816355261036483385377584626665413137\
96855191686364971819249406437175679353266771373629709426870771`194.5359653075\
843*u^2 - 0.02873225193535978480696569270149365139113446032963895452098123354\
38561310805642211604550663359181093367743928092037625282190799684615132407344\
7866050109271808304615166550036855300532042111183869661223978866202137`196.14\
593915268233*GaugeXi*u^2 - 0.014947240691440924207323287431199450162282876498\
27225771375786510849680135093908515229922468878329895145871746203736743619446\
91957593769421069121006927685207534317148926727816040597970797714478832177357\
5126697489`197.6716709418603*GaugeXi^2*u^2 - 0.001061706751445163759995861762\
48064422090982123147887048099746833447390045679240567963156419145633203294686\
84966110475296697926331633664819605594811222229310958493793763812734872971088\
4603845078211736336197255364`196.91481257987036*GaugeXi^3*u^2 + 
  0.0024897917213169199855455457518660670927399780306936816732079119626825923\
84073182218325034288855726606402216306792961633008471272457944303970933406628\
5781292500720098510557249735326818588599185243732309939446325`193.97567046499\
526*u^3 + 0.00087416223810411682900688920769888421048284451974517721983782607\
43781018027228975765712175149203558340513389470363619288102524932545438762659\
5387067648424833694112781457844652299128900737304733902427559590985019`194.38\
77843525947*GaugeXi*u^3 + 0.0044420959027658777735866599335736321750232084590\
72674634553583020496852230940269154028389192382587214661657002085191498903213\
81420620116644103659626005365609374061545631661138537979282427416611590611024\
123275763`197.1377508909603*GaugeXi^2*u^3 + 0.0008439703457162780594956301241\
99221214895994811788779314176116560859742938312023733538123727146533122996097\
48723199574079940519223270580828447925464834046135901958866304940973324299198\
020686536768822087952053629`196.82768252318783*GaugeXi^3*u^3 + 
  0.0019592439589388150331368523992428302242178106933546829500146695866105904\
27533011513988589731517985654909080980545864520608621773342974867906988520435\
68023805380054067907330071780717912436329815900240329940086222`193.6219859832\
081*u^4 - 0.00163750345873023805369451037410026715460407021025340623786872769\
94969212315863111997597712937345430159263055051316481455461802175690494956780\
7468000828725369539975544202870203053467238199757904147996334681794464`194.41\
29454559533*GaugeXi*u^4 - 0.0014304170948079435719487551214644514592134858372\
79183513203225295965971318229589653139455878379605246972826652851368314301021\
29085558310094220502067005537851971101168193397068574857065793368098944618971\
344400481`196.62998509250815*GaugeXi^2*u^4 - 0.000217452944568443760297652611\
39845943262127931938073828998684759816139421614004871584964372063881733387738\
88514374059552446311921069780440690606865221526213733809544674421728529557366\
6600593851973009176603518404`196.2447687220589*GaugeXi^3*u^4 + 
  0.0002469985716063664117638263596351398881790214662118052207754224864494099\
75248022808908927711527029392045368238269488629299473849832981146480197509146\
29399075904665946179546741625804197905308258751568207815123834`192.4707972643\
0195*u^5 + 0.0013395742791821299449120762770204298980456062642387366697498129\
81396820465521362804139598456516786788986298517515362440767101625758828635572\
48042166967906828067970890072010071684500481530899593007956051109773423`194.0\
7433405702986*GaugeXi*u^5 + 0.00027571425056608819067627188125949183484563264\
45887161476331151644695947949907816993728113005112345702569670967246517235590\
29863732529885314164918418280214735401722519714450228176220130700049900479877\
90990622332`195.88738308187084*GaugeXi^2*u^5 - 1.7322934032214097151493485364\
79184705434487303219860069455042177357622459057761650862367193627935260095799\
69255908049075658394907275480589946985439118891090263407774140409187638325215\
005492378654744592628486`194.14480110001668*^-6*GaugeXi^3*u^5 - 
  0.0006289572806790044794202994954427419847218687924403662639549129868579715\
00657400353360392916724167426801033916916896899677825547686472604234164390024\
84873041898550020124721454171651084650206123930471159349459081`192.6234502244\
477*u^6 - 0.00013218690675808885119123157517948712274944478144598692742031532\
06584557984329134719820247905641316111144468126501144708159204308047808376747\
9269484776321801590878055319355419795700648473560780121674822289091789`192.81\
498504460114*GaugeXi*u^6 + 0.000048146817406415047048200430577282486009124127\
70468226271826789745485362838808648353752779002735513585140041288553662805751\
91889277376616742179070394074405843520075491888238238728477202292323607810472\
1194387863`195.09144985341428*GaugeXi^2*u^6 + 0.00001279190576082323628956524\
56874649079569689590389258035518439513062975248208314348782248074482623139073\
87096580926533694211279493995941886811074568817370968570714714839405574609533\
91188783280182609789497047954`195.00603661395868*GaugeXi^3*u^6 + 
  0.0000206816537724951478227999174963086757741407661095703963550841565063367\
94222546156800460552477225499434488514863926905939360264400543141036070226675\
16453854840533797559349737207773649629242847267102456254732829`190.8861388096\
67*u^7 - 0.000139378120453170751666839516944665607610797035906046359512042174\
52836432287569681258795572035252908186115639046608096401194057215228636821790\
428828456464724494746647779722342394723158218557525526700862489307915`192.583\
2156821987*GaugeXi*u^7 - 0.00003471983116132256788299574178307589694993928137\
78074780331923372863260347678760835271876331692768910350240231742736690025621\
15969895690056398558218947210458753810603335740826118970255117000577370224589\
37323515`194.9030871418313*GaugeXi^2*u^7 - 1.19433057837490574282136470080529\
12553862653133136091593253924112151755199040120111835158960889831537002061244\
02566544881295694680762695863117873329744103974787262289519013630886871214722\
70493500713881423317`193.96316177777973*^-6*GaugeXi^3*u^7 + 
  0.0000931751934546874840745470817943310096875653504312376405369319704162736\
89389666222541054870072248095377094019297599566300560578785235363010924006123\
28272423478164939685074284085865405878793552284477271086311837`191.2849087198\
1558*u^8 + 0.0000334206030434788758299521865594164870217637826588643627320318\
20890786204115246529642696468320634951819532492621762543750108817298701140949\
30327501147984071905794747792917185439730269891366047248185091870194737`191.7\
0759572163985*GaugeXi*u^8 + 4.76798088649973287446047710286864978187682953472\
09274243915943458128416208975325689629291965316608123930458061775061188092048\
03250454622178432099133671183058250546647653132943131635400640307352196257407\
1183`192.98715387614632*^-7*GaugeXi^2*u^8 - 7.7523854240675872734373904136367\
53018393183149429132656018762461476887149228144278609936647334596223262821194\
96843926259188735723186732009903854899347065365212996355825772049931549263522\
0691541306509481052`193.75544810796012*^-7*GaugeXi^3*u^8 - 
  9.5789572043498291705822752588009926369622188981596421821854756667016904186\
22436765226470284346232482331303317527588076007660961727577996974845854226815\
27561789199594214838797855656359058264186108586989275867`190.04153682919483*^\
-6*u^9 + 0.000011663242952018626296465160123356082250171909067889750884906686\
24293869796686550375312878122031014335139445532358318063753142011623400878870\
211141527131959622802241806352103160098267369203951363077045385262077`190.994\
59773543467*GaugeXi*u^9 + 3.1770361571274598512058722221260098223496636573265\
52197241715151591928716350967770428164667677370915384152578482495820272392713\
04013477425826418400076582398993097883101024382200124868281648968145885256467\
007`193.74987882231147*^-6*GaugeXi^2*u^9 + 1.45924073220822813068742007009208\
56537292299972336370721435038122540641221467301044407147982015826305807166576\
75130926305278328520877877524339494747081060362434716385733234629483870233922\
1952700816200955756`193.00157832816066*^-7*GaugeXi^3*u^9 - 
  0.0000110504326794228381835261540678964138255977907927241931151481086533093\
60335028438439085975711399005717994761418576197758440812099190627445502559379\
93032391643493257471312259519227455206724079121184735969454237`189.8479132285\
5438*u^10 - 4.667623970313949099038580780456613748345984775080429516776850802\
34789412510772127611260397769716308586050544176173544358585178231767670412424\
6171258323768129056677100238829153733726945263629255985856646743`190.34087269\
88568*^-6*GaugeXi*u^10 - 3.41324172821328850299321318606044248597763535317176\
81795371087327350184504636611610960983066545502365138979709683012899828174955\
38588896132311517368522275778527102797790508920317139331159257160869004023508\
3`192.71304582498763*^-7*GaugeXi^2*u^10 + 4.705371046424317840318296816833887\
31079288898039287173122732765699099354001580028000821441216885287397264277147\
46239009823874006675377750348039717695785845910439871140508593425843001571651\
21853363146737911`192.4714753406403*^-8*GaugeXi^3*u^10 + 
  1.7090247074870249886048291800946395706183686747726013203204565363871242266\
13283803467994042156985586632228529775249953542672970804748613523741270908856\
42474778015615389830131827392086984694769338438000897999`188.78140267682153*^\
-6*u^11 - 8.67782130977710832427861570396941913590950978291825663458874022151\
61063513873904403507333506391283980019463545978494521728100582307203033833934\
036334088658670552585907100682476913164278608844112747971345959`189.354077152\
80635*^-7*GaugeXi*u^11 - 2.66381007947549555222253561995047681906696011586945\
76594630082881388343849442799207578585863715682252477594933582928431115993848\
80252236111050221065143023356946757892513456906890591488344302914294011619672\
5`192.5314965099152*^-7*GaugeXi^2*u^11 - 1.4035914108054554474104613697644794\
97012473222299794260175927474781666691510158967215482108704482268524502092851\
05659795196899716738019763984898827510982419812299422457758640508967788542366\
4972114950937349`191.89710302881127*^-8*GaugeXi^3*u^11 + 
  1.1934808068799554034057404551621107872179610750766355254972236092056464533\
38189151964328946844170159103147834711807025174782331552535715994247236780152\
09957593664572084161188168153409860585886845473866305104`188.36946176542793*^\
-6*u^12 + 5.53085138367307617265393580617715962292662260970348749743820744928\
37869126921618822163934159393086492659262868065618914779663167367088979666903\
732196721000904915601914373960007577921623481467612147126978962`188.902288057\
42882*^-7*GaugeXi*u^12 + 4.98337831534732127840315629273800876230880423640995\
32676823103773705696128267171887750623888550621361857116865199616538096875763\
30105543889733420722412347739284918372884269536090069665510211231893150611086`\
191.72544122030826*^-8*GaugeXi^2*u^12 - 2.80621475965722610078588473959692279\
05079759900535052671766578511905016187244744570638399398168468185930438214314\
75342328029733135088577361705857474363148231641781423458090159516100644282099\
73914117460379`191.13938924554776*^-9*GaugeXi^3*u^12 - 
  2.3546426166619455414236631006352470731013731877359689858958355635204913747\
18970592524711831202545281504408520732844776767417029070609779129024554736448\
3960284225440544505447950018088964328541245966415377742`187.40847915379393*^-7\
*u^13 + 5.6739005157583282768643146770802772640151757300592423751999854287120\
89252256663323800635351026902387726551340561113432055420461291427667615709773\
980290630391247000153020706258495030274441277061032047495472`187.6571740820087\
*^-8*GaugeXi*u^13 + 2.1508464186551820942640593399855616107477265796407810496\
23014852045317558450428188259690957557453529359568375135144617763491685708008\
65569322657345725694943866651446215488445858143306870190302365460792023`191.2\
800356794748*^-8*GaugeXi^2*u^13 + 1.25342870080709872309809797072539978466854\
43524635998146364061741897144079481427226440572364481877041870302191784711830\
27482641717544950406587620712652783309204778783134432401041575316503897270133\
98961665`190.72295674104066*^-9*GaugeXi^3*u^13 - 
  1.2390667031367961733839358256488889983520072981905431160599972216544703888\
74564926471667769715901116524952665206244734857634911406716050859631482679588\
5085922180193100110373768729573258922505109349916825728`186.8735017695149*^-7*
   u^14 - 6.09724390701965006719628959645406504725924792064941364047393182149\
03672450119362841663171693892152718779455466573171283850874818607722635568199\
26275232070599230933654906360938830083290106513521612909962058`187.4322035902\
5642*^-8*GaugeXi*u^14 - 5.758132849432182632653805582481670343960007798691308\
26258096394651810157425567570025059911174846754457507234592661032513555351945\
904920771529875112038035140633577977336931584574282271790282866792756353743`1\
90.62625720482922*^-9*GaugeXi^2*u^14 + 1.596545672882809796247408082095044386\
98705753832540396817866957279086971971303622182542818074077989657837612321138\
16842819848560638256318869866858029776890404950100880011938944478766836223319\
181859427987`189.75583598958613*^-10*GaugeXi^3*u^14 + 
  2.8904664666861171390266971299749439640912025691933374026440437019311377489\
35408686062660207932066153737536505386939055581396297024758915393197478826508\
460385424236517513658123334993303597444819310287622044`185.98519230607886*^-8*
   u^15 - 2.87829049049643125777537284925572470490866742359104287408435274268\
63148894861438698404038491550442403801184631928321702802610453818957482531427\
4789022893437406359195339166919026503572292288429108279587846`185.84997180830\
564*^-9*GaugeXi*u^15 - 1.6996810394724430642551768943872974263161305101142589\
32897354901180097012380095183439404103463336625664286746624213344970569682638\
8429241282166252936453234936671576666572858946344428421215665700493536436`190\
.0149598135292*^-9*GaugeXi^2*u^15 - 1.086314066788459540039834681949360693994\
20897222269251313741222650957691856634733989682311381929809223954632818237954\
19539766085280764566717416767127721381346027605668036687387103887673201829577\
317827743`189.51249917524277*^-10*GaugeXi^3*u^15 + 
  1.2676142567711335094526833942322212236381702876745216464874464347961043428\
78302105876201066545777455548622213624209822229215782070513807578880638205209\
330862815408816949005599126372125107344514863915693258`185.37100573513777*^-8*
   u^16 + 6.47520445743240450544724752670611933189682991111548736609896189354\
91394322951003834515075291919131192617742666771439818232512154260382358066055\
8746765297235744525694197636290350015625408631677387849770139`185.94585189427\
642*^-9*GaugeXi*u^16 + 6.0682679567336310619169492076367000456802360848308498\
72048035149614971375788213065876559458775023261122733831652949210000075762538\
1630124458662631477843426348419631757462788188647798224133935396703746656`189\
.48699320870787*^-10*GaugeXi^2*u^16 - 8.1360078683766475118990451359194549702\
02769209204735048873955887208865358637099022796822483581265978752378655726332\
50368502547869350714920175969447657710474255398402455947265684631362508436281\
40561446`188.30850159458197*^-12*GaugeXi^3*u^16 - 
  3.3477383592064702852427109523774666952341973262603140831152636127871161228\
16165879104280842623284258220378471208412060680268886025111265196517281123766\
13416643755192736627642457618489394235240185278946475`184.53654954602897*^-9*
   u^17 + 3.42693397757416815091303176750855805761197960427076360910057397165\
32759768383696384976212039116711235691284392063680171775963380754072106406126\
50343516209771051632945183321792012973046372546641423495586`183.41326198620357\
*^-11*GaugeXi*u^17 + 1.321223622370297369132606727552055923818889327540394324\
45292565572328978530282669756854127549044490649628176257952615287323599517951\
45809486135491444320137063772418408066324494887599523332691418881760366`188.7\
453372897325*^-10*GaugeXi^2*u^17 + 9.2941147354029980968902813257153592709985\
96173370308174509637701062124541308839295231450273856299976592964810206453666\
71431496821159297943795098838509202512721974690719639870742174746111050111998\
21812`188.28671409166353*^-12*GaugeXi^3*u^17 - 1.2900868293435895709740827193\
41124153828288266497203747488150734297440535297793566255770615273587025201959\
87597382458260781449846551414561221151744041281798475410965332061664793348525\
131674853968417979355`183.86618688256385*^-9*u^18 - 
  6.7332694899948498582945509909118085201062054936670422665392806124828727432\
76077581625527243952521322883601469451049939258114075793122097718707475040802\
3320304311739756763449751856699368748903874162519145`184.450338149601*^-10*
   GaugeXi*u^18 - 6.107472977933789364951453105893323730422821051625622471828\
90350778772348951543638025983586434802244993345924439827295466610077703425859\
1301258169368635798446426624578916767024908284609724358378454980591`188.33194\
6950047*^-11*GaugeXi^2*u^18 + 3.014971088132429227737232859831658806815753363\
00257171785132890387729849031359168290183349732490587710844164519955804873537\
65982466751180170854739636049149652362953790962703716394774695861678070254161`\
186.7179597827823*^-13*GaugeXi^3*u^18 + 3.75639364111406077302703090341021436\
51619442133040041604068427280890327492027721223996206061233984310127959988238\
75641215156277235110780920364612997046052054282002216956258342050997058503365\
2434861323932`183.07410285946224*^-10*u^19 + 1.945866695687732889721494378938\
93721248089189834206099208978835571259883795601956961946144178862724509312634\
93667705150230204757736279885381934509408084980537702419690375984382703378322\
49073243778887211`182.6549800275217*^-11*GaugeXi*u^19 - 
  1.0100243423489073630955251242732531924768722951579945123105978686454228837\
89216166107794341382305784505491013194478178470436013534201462857522838038938\
383500293293717619027806073476850431674261221166667`187.47351543537434*^-11*
   GaugeXi^2*u^19 - 7.9107988211013443146428875040758560760912181754609316443\
03199220958687716111340617381277496183966123972763069616195166646194865715797\
5518836686928989349742485422005842989003959575124087577180814775836`187.05743\
774781632*^-13*GaugeXi^3*u^19 + 1.3090628304700708577068060106521521928973986\
03793126805105665211233753191564465956348884157310752968937146759499673443050\
45213230722871599731547165273022233631111685753621003775618786222782642654009\
84694`182.36005219992165*^-10*u^20 + 6.91385938949245453465962645844629377148\
46174268734990515039916920191496686691143934488124006276384283491959437753586\
18833004976627989772167136837701922683370630984239009876951319262353238746959\
117302703`182.94934163122664*^-11*GaugeXi*u^20 + 
  5.9907757612571145559213942373375435670936225246038118863976958810593250033\
43174007085229965762312198778443194519117390564643606242703528243012643155172\
40830833331278181211554988056554626066521730776735`187.1711519472678*^-12*
   GaugeXi^2*u^20 + 3.5024320528795946936688754386306902747388734286166678272\
27802289365139566166682859549141476516079133140594027276556906307683495755218\
20332396855770692255834893365466269591055376847085407470474108864`184.6249090\
0008294*^-15*GaugeXi^3*u^20 - 4.133189852459549227655009110038885808317750742\
33756606386201791661353317414525009308485571018866400040961309062450933004643\
78680687573578573580987812770823512749390690258910690418834729848924591108762\
82`181.60313454460737*^-11*u^21 - 4.01942920445533360147234066626805163137095\
53852639482802298446816712810361685199104507013220668260895510593965213331055\
51111099270663096606869787800154552601450608929863821270946146031010561093059\
95438`181.45753924466362*^-12*GaugeXi*u^21 + 7.562280588751004118886776507084\
96100581211255979436167786481441511990760040939154010086454670463172631080327\
72801508607908392146436128549885550140332110060226716308822298853712178985277\
110668062311082`186.19816749069028*^-13*GaugeXi^2*u^21 + 
  6.7245562999427766721794034257203037698870502142423194757124436447489832684\
49200587222362659047282578277098541171968907064204677849696094136006064099074\
661632379421808656639439256516725053274344601946`185.83057008186418*^-14*
   GaugeXi^3*u^21 - 1.3245237997686546483857587146918514745630201822861407527\
35044757540653679334689501494306678808573897485645771585334704301658348434709\
679782138128041148098919442467894253303426460080575528604871784199311`180.852\
6648765924*^-11*u^22 - 7.0431031914081098445304937122467663978130415275533031\
90589029355225690625658116567732007094659034054796485450985062504437851017928\
41868503761420627888626965225407715907681639181320384860646190833807415`181.4\
448924681937*^-12*GaugeXi*u^22 - 5.787334420876889824029198156585999715066791\
72024852388278172227887524090639830624769051180655209127209220277043807205328\
95676827806499139517983397756948523488995576291568566451673936934914060419862\
986`186.0091509073759*^-13*GaugeXi^2*u^22 - 2.5571410000965434101772080780125\
59496085408392797489240377221491502574585668629690435398130857853668323052031\
53638643812545085193945070461839131564486212316362035516023791968958359062608\
653960534005`184.33423401010327*^-15*GaugeXi^3*u^22 + 
  4.4842779632428543149606416368914464956665594995722261671193575804891537710\
68653777780035897752410822996591739829565251904855133118204512253553807836689\
96889321611919749859870988192526000060073858681486`180.1260525675574*^-12*
   u^23 + 5.91104721412445174131602953996236821718970530891036421163517025581\
45255358160034081846037556591348179392855890524279262661332396328635047935769\
829575682995439639176119143418160849628354412662030309254`180.1125462746788*^\
-13*GaugeXi*u^23 - 5.49785718230977007070432072915974195685437494003152324430\
11937373673223621279916049511542907458508124057259188544119723797908024910961\
87745974311864009627338971887104806622594797409264054537739743817`184.9152751\
6208726*^-14*GaugeXi^2*u^23 - 5.720089598543068072431896850825558173702481922\
92885822732829300947382008338047901202846012176006920348064250845806690886436\
159107271126449281431228823944017498472381235268647066210336019356255854825`1\
84.60874637844077*^-15*GaugeXi^3*u^23 + 1.33678190434589713876292100575464774\
06375601980135235531833903198687597441823769770653046358256075110635788645540\
47764147658735128586634137986702329858079424415818555336600624970956969457087\
36825288462`179.34417490938162*^-12*u^24 + 7.13742899050939228300806483643885\
86464152060206685627121448669128215722466706684066283180446255944106971933374\
57122084386356167493524438851320282808188830873860801137692469792494777217834\
2097539724522`179.93817700332366*^-13*GaugeXi*u^24 + 
  5.5390621545341637457299481737659286140207039123063448525918719910631812606\
42338933434914765352237406076033883683617558229290614923512992016760041055192\
267095597821553409541765955349278571551314664476`184.8481142780863*^-14*
   GaugeXi^2*u^24 + 3.9890849590238947946180144919136161336214396893466782821\
18862898781547504457329019521140283284142920347057744071709447669421514463133\
4610352474692555164007110047217351217075378977552163037007147978`183.37840298\
817036*^-16*GaugeXi^3*u^24 - 4.8117320144324104217128210649849953879427840564\
63787917716271063694426987342409757332755458462094227002524177735814204710238\
9474400844629212826894033182022165250382547474721603583240826985036611075597`\
178.64416969913248*^-13*u^25 - 7.64922513401046843552106711328194466371612814\
05014276007932631246027120859148219289704633245643242309567485419608549266716\
54868011741806550050932889349242577160045554827786529298024543432702434668464`\
178.71200595994773*^-14*GaugeXi*u^25 + 3.818185996390653732408667248446356546\
42739836332317585744915640341428987915212944153034702145464158540296658361284\
31656935467909439434117151488403435212142687154283073011932518388211442948762\
2351261`183.61725277891844*^-15*GaugeXi^2*u^25 + 
  4.8739685700403745362845203070214298739535250534043384515323591537450457924\
74766329791065173403934670159833850997148371833705680054572543899563386980969\
619130452703940364450591461172156630487973541`183.39291120877013*^-16*
   GaugeXi^3*u^25 - 1.3469402114169202173637499441598431418428505385485849140\
46270421199455485042872495324954503124953514435990366152706819600276853651840\
4749480032909484157882031794600231876036054899606185884015585850612`177.83497\
025508828*^-13*u^26 - 7.20762968739917811728571458357462006044600196562453961\
63557796592136466791514918443064629161977613431206577319260223385051196106043\
73773217684050314253102290259697690433419534582298380385009776526057`178.4299\
3427101925*^-14*GaugeXi*u^26 - 5.27141187636725263768157763660997981349350663\
18069910767497475312008916663554846640956795361035298367293966489749247293260\
0622536545654870937497162054572617474018209250809038506636508663932839724886`\
183.6890974793323*^-15*GaugeXi^2*u^26 - 4.89688335863299532122088681404162882\
70374900368909575650314559300675931022682123499373333547330009065154634512189\
98418610569537813098216227545735009967373154558512417385136963590439692729500\
873458`182.3237228421967*^-17*GaugeXi^3*u^26 + 5.1179507614351168512818144998\
31213946243184863734848748917230205485051388247752199147505761722256030576981\
15742319236296484205510309286351054493079087021833293995584099437868167657497\
1757517164847323`177.15847155399106*^-14*u^27 + 
  9.2574830677919127670759678294691833043090332468246857012654621466582304575\
49435656916558142325929945281879487695828898766701262603356761796519039587478\
81054605979549362156504463724142555592693905108`177.28238800666125*^-15*
   GaugeXi*u^27 - 2.449177636255948859323882468081641920044860718628576727844\
47684748964396700675638830473117194572499868978380966638649178832265350573388\
68927550533481937300535037758914244843881993650580032228342876`182.2889614058\
0053*^-16*GaugeXi^2*u^27 - 4.162119142770743193233024420393373538879779353977\
24928505340439377509361113796200572237125205728063843481064473931718927243751\
2468336880437151763855886710562677223073305480840016593131645705777817`182.18\
311400562166*^-17*GaugeXi^3*u^27 + 1.3562646139652574469293111558017703506584\
25636149465125978100829970144516964561187314419172714994675290053322107780710\
84867666780517589605937877783527948588751906258527716083463717926762175221136\
0685`176.32547329834188*^-14*u^28 + 7.261145492496396078331242869330496458580\
79752972802593789898496422022780533269378238256760021843687260783922045101088\
79150580681827058277281786458653697093761043587033939910207059361266532157034\
8065`176.9206534855045*^-15*GaugeXi*u^28 + 4.99974950004761947337695323938214\
13156364615459847687628071737264450386756133069311705614327732520015451603738\
76844809942401833830029669762412103503795616981564947196250042523008615305503\
1594975632`182.5325977072472*^-16*GaugeXi^2*u^28 + 
  5.4473890217439784764970567183186415856662346970200354858121887729859268378\
22827346817128855493859835584152252904882403595642897702810694537829615722617\
26168272709635530156949823605963187517444716`181.23114298609923*^-18*
   GaugeXi^3*u^28 - 5.4066487840703252122366642888428722065281424393193252971\
04915255106888804263471809200823650038594848813891261022069800990322817064245\
7456933940448106432403179725480823707383460010755679947077027164`175.66981038\
228099*^-15*u^29 - 1.07553684151486684205981611518670142481951482522465573943\
94926484862330620718784896809649548787763695540527021968565893240724600040054\
9629985895857990746596177401200034052694786651378733694914192726`175.83502689\
95448*^-15*GaugeXi*u^29 + 1.3306056674154486897780246571556684122516042686490\
84327550851844511826904440787728770996304561687898556609144737236511827702416\
242203183369980959232494890684657459099254028825864929794974285244522`180.892\
29057118774*^-17*GaugeXi^2*u^29 + 3.56264672581529495630721023687557000266957\
28830924187552472001830502707650395702582600349149663019046727152723588584679\
6762146214301210435467470537877195263471947766061869900441775596454477775936`\
180.97897464147624*^-18*GaugeXi^3*u^29 - 1.3655972171064199975346119720476087\
38487017991796711733857530373050143871667144633117208902223520404284944739862\
80032779642197058451270313764930360434692022629244287172134044285627033866764\
204304764`174.8159581646297*^-15*u^30 - 7.30326169934799731718769801517827908\
56508135543885305047883006389007259735595272236593502539806373522461555623765\
42105096228428979066097956735036969690046622448847749906363742038380789905782\
2431302`175.41067173009517*^-16*GaugeXi*u^30 - 4.7331921914795063566094793522\
04043979990332342089181123259755843756469912177967857129650030672016137030375\
08644221944641617580825364752797806237512438941413518834637793619719730094545\
1276423043038`181.37881983097586*^-17*GaugeXi^2*u^30 - 
  5.7531984075739010610400552111926935567499046936177681308492306552470528660\
44773626363322062531092333021826243318628827418210379166056135805467364480624\
3283494776816274948894841077297553527074973`180.1203846247697*^-19*GaugeXi^3*
   u^30 + 5.68187942445335671099351028070769566473667502229816342348024681769\
16306530160712665356664590994943916751560892560014893380135350266553629367017\
070106602063800808633150851176690212576760548058815537`174.17888084908728*^-16\
*u^31 + 1.2159397768440200368976878178127219152745989784361569417463864250005\
66802869994309021994180825313462341152823361894038915157120455644381273070462\
5723840547566725867312443615091398054017589236873022`174.375820189905*^-16*
   GaugeXi*u^31 - 4.141065095781836997654341113480076923867656785597167399233\
37314047195698440066104957913457800061485619931937360867465137467033846636704\
54322577898976089332990256147155401957749796249418093758954`179.25698793300162\
*^-19*GaugeXi^2*u^31 - 3.0566705397317353051377905021177443288496742818557280\
19248820234041102447454833631721651143196363399360740942280676944561239796081\
3017799349395876121467431337813007959116664277012029390937196358`179.77995992\
459103*^-19*GaugeXi^3*u^31 + 1.3752341203272671325541320798617306547951516102\
93609411326243379927823920524096515326006720860247197412773295076238979944023\
8649602175712809305680856794363309162595090266419055233254139713847198978`173\
.3065187541259*^-16*u^32 + 7.337754692220055600721973355856791868339026000509\
37996938827252330911082903029164525252808979331406739295802486501826378439786\
2886207870948044290241000054475474451756172731649127987485349445773767`173.90\
022456928926*^-17*GaugeXi*u^32 + 4.476958680546995802016207774762249801669191\
69554765392205434112473328650611780988135715839209376803989907128115198212418\
092472307200514809020024971910709968726694651074551335180083014130141856028`1\
80.2278112063654*^-18*GaugeXi^2*u^32 + 5.891218883623037021754277631415416709\
54267578536618684955672905588821027938458657969363789123553389924994092417322\
10811800548925057449240067596200945260853936648920888455268228237506992897654\
12`179.00005535572092*^-20*GaugeXi^3*u^32 - 5.9469043819035027766400714184647\
11902261782009021722446851264246532394860080094370445316096007246178751008909\
44227966410753667607859517640099115586085954022777614658798918382805665779392\
1303134177`172.686186341117*^-17*u^33 - 1.34836053735592160367029857901537751\
90228241367544040200383256156128594698450115967824225246995097461960929821802\
12490193414070720870953371779965181046098155446783303455231027694849610995630\
679276`172.90822066971634*^-17*GaugeXi*u^33 - 3.38961628689385765609018762963\
64216383108722987777659251946533977044433916712722161997819123652061166500826\
07935012928913105876913846607863530206682142854150142975514293988345108331232\
843010524`178.04463253491323*^-20*GaugeXi^2*u^33 + 
  2.6283313122841770961185910991635161001939963487858715995070515740257684656\
74379267301116325336206250934785285796152986609356696272623545024089691494547\
673618517790547782250156378864644995618242`178.5855165139693*^-20*GaugeXi^3*
   u^33 - 1.38514522626233621887527597485653154167540838972206465735318225313\
81297581932114324027710795706049027288541773463079369552557579802886121929185\
6577633250133014731462660598963227088870229323095979`171.79714395949176*^-17*
   u^34 - 7.36730204180230916762110652991373232245411571110686489672811715240\
45928880687822850114395961826345146792892885453055097199893391227907313638505\
6745707137535934009792151882179745134465751211998774`172.38947636693794*^-18*
   GaugeXi*u^34 - 4.233828910650261280589408059637797220242323785145384280296\
76432603534904467381714595234693898861925137940942581609482848312480428703254\
10671350218272968875083771577375161656224991837911798642507`179.079533357598*^\
-19*GaugeXi^2*u^34 - 5.914513812712236951026206604590987736120889035824911815\
18774896876726593147236399676915536734458277899081089030303309227467140787862\
532874590340390407825412452941858141196833750148762957928228`177.8745375996241\
*^-21*GaugeXi^3*u^34 + 6.2038191360513897943539303693829112406334489825959566\
82218319682093240767039893411691317660829105334187957955074328179411835047655\
44399852522702431190113022118194981100359624801378707356053793018`171.1920610\
3881274*^-18*u^35 + 1.4739849228475004219287483633493357347807827810343740706\
59607027396396339054632836267719487969884963035376992338420939321406677984486\
83753346640673153297684825771536534887934820128098814314396303`171.4344141881\
6874*^-18*GaugeXi*u^35 + 9.59438798583136684396623626607366422114786604348338\
73117902851836877789028249234435037013464996969613067303760655009308685780550\
6923275771455592232068899149330344837671227314059088762190753267`177.37376485\
848526*^-21*GaugeXi^2*u^35 - 2.2644854593375642475547285986852992617415673843\
16076208753724110596239092868707419431318466398945577007053920599303558117362\
58249001590481270912327348443753703469469418638255471558912816619123`177.3951\
1884297812*^-21*GaugeXi^3*u^35 + 1.395246103965550060718816037176181168665856\
20464215544997036154059203990740879190159371102876425005391655808939548460197\
560600834218319842170367542037159902194908695622724776566719309800993135103`1\
70.28780598789245*^-18*u^36 + 7.393792102287715939992923123879469731911523967\
62822699245830225422497057555571822891668800836521305107813927788700725256001\
53295328772370957915490560937913954650080607434302371246804745509203528`170.8\
785416370899*^-19*GaugeXi*u^36 + 4.005061073000396314377461559431516357057808\
32562031612838386216795782315582205866704671694475686549673632522614197316167\
9983861225835121601455433102348972156828346920847447567845073660671919185`177\
.93390154043007*^-20*GaugeXi^2*u^36 + 5.8599965322734645014769539364220117502\
62475465070265426716623003893101627463704594935149487954156681642396824046202\
4721336836627029162457385470043411665756103039595431160090936155515434634949`\
176.74628249746627*^-22*GaugeXi^3*u^36 - 6.4538679658884207414821529892890391\
96055028427858868939551171453044756345619928595536753717442849822596748660074\
17541211635505978747292201082354560967820945837361527710945594810586212674421\
90121`169.6967285029884*^-19*u^37 - 1.593806974739948312084212915206684545010\
42883818866494465880886372390607781876255226370279133174868429685188997202550\
55364325454722745850330261314746284819783137966310415587477725911162327667438`\
169.95586338025802*^-19*GaugeXi*u^37 - 1.471967025282830469416195595348186755\
81878138640290194202427895833802040967276509656846596358859423980768718964187\
15947066199775627858401869270249425314907869500622755914449289262214475317200\
6`176.4393027105268*^-21*GaugeXi^2*u^37 + 1.954310992146575047040460299265285\
96209458497152127910896117434599550067230049360487900057592288561781817100370\
59739601772947202851529597048506867315038470818607169611053873309636867820120\
029`176.2082796684341*^-22*GaugeXi^3*u^37 - 1.4055374430573453349474898526536\
96799246181906787637439047192381851065508619223375972157636575851145601224229\
44867410271455259767701651625498081748523366208448051707465979897911805586576\
31872031`168.77850410266367*^-19*u^38 - 7.41856653840946904284950979968261208\
51670729851187845231007489463012225134168230231318904515509799429381414381425\
10581621777040672244041945902661574261518793558775434071805910024752971241354\
471`169.3675009086021*^-20*GaugeXi*u^38 - 3.790972892023999979662846142457699\
41874311939329695045543294269732770420451400929706656898571729639395228475268\
51864715515879055150636642226214593941413835330229278570980194388298274287807\
3374`176.79080720258332*^-21*GaugeXi^2*u^38 - 5.75350903186387523675352212778\
57354982827070691353430770144554325922182636995161773022269881870495042292661\
40030741212204886068936856874135966298863513854267743957208621427915860748242\
084069`175.61674780840409*^-23*GaugeXi^3*u^38 + 
  6.6979573781806911737817951549383235335359020868110077609726810451440156039\
63357279608895667032853040699542309842968947648689057527167423925356134504314\
468360846371791150975532095859570348644944`168.20035731860975*^-20*u^39 + 
  1.7086581624308255568728595275605182342232489435297869261474059927801356539\
71095335769814451812125918910163320638762910889711337357569715089011751023099\
524783667143390277345999169034298168604236`168.47358935293855*^-20*GaugeXi*
   u^39 + 1.89628501969225164667175681994354988790396944852411156244429632161\
55965222434440513444869453678781736975261691799579830464024043467641205928411\
910620134125325234926518202750887115153205254915`175.4311258777633*^-22*
   GaugeXi^2*u^39 - 1.6889202269663934681474837787750266326687692309641946154\
89122083715461772807209101098440933833135450088673684647865343777583438704696\
599709658622767673134324998267414965864566460411350425818`175.02454735965262*^\
-23*GaugeXi^3*u^39 + 1.416098742258464659242230834378949808364808268897885912\
96478160185530828939819384768099295902943232395822503638407068176137594336036\
1824595373896254755079194372252423616072315571885243876553232`167.269261731601\
*^-20*u^40 + 7.44259678795372399292514691446281750887696815999994977714443218\
97260023431691793489529716901041789761037182315088320485535351203625585438011\
3165149963998367393069659398010677526126783251923315`167.85641191356797*^-21*
   GaugeXi*u^40 + 3.591312343525867450683273055124131807396686710388284348989\
37694596765430838311002628902807933012584778720215349879011206802291189825334\
69387720514142317268505655397065476088121227358155439576`175.65013098317934*^\
-22*GaugeXi^2*u^40 + 5.613222967156131250926252098280503209089493070915561298\
55758733630568857878594538881337272783240182583633876803013554249160254983265\
259098074927279767531131808816080922566501677167121878368`174.48683659874746*^\
-24*GaugeXi^3*u^40 - 6.936980301271445075610820435613204977043326889491711570\
76104082241454891990547434256836951772018282900471719813489282484368102084962\
52010113016204917035737649808881031992358323539802585221645`166.70309191114427\
*^-21*u^41 - 1.81923796266304497612996574861844262518413142603906376625976364\
37277919338218682440253404970873960291607419299767302435535346098410924650385\
0904986173089127071102437772550405199943780082124757`166.98833018742985*^-21*
   GaugeXi*u^41 - 2.248255589107565534240076472153550173495929121600577357682\
47172982555105519601025673220114922157948094117293012883738612514423043336989\
4978486636760157001813834267077616088651420125417325611`174.38884640764059*^-\
23*GaugeXi^2*u^41 + 1.4610152406131626672795090662291634670696388991708322729\
07679217345598250814251632228137871287330471793569497579374883499385300004900\
58727199040462321493287927534456608595909845499733580133`173.8434990627715*^-\
24*GaugeXi^3*u^41 - 1.4270192329287740090441580718793449413359349862766698341\
32448906270546099257038603230741754073378251618699066184290852235813322455387\
36019216047110569967845387567964478316674916140709896315111`165.7601045315618\
*^-21*u^42 - 7.46659961444068960032863673358638393765926387165261094763108285\
38057721035381423633869507193181368761092218435006508721435441377176138422468\
48542842210308430844800698319366696718809438903547`166.34531679598732*^-22*
   GaugeXi*u^42 - 3.405494788678170902633074949043851635572316995075443152841\
39929596615094105435854487198949815013171036252007027568085186748446471110761\
6140122658257103277137620457155511488388886259483354959`174.51175031014495*^-\
23*GaugeXi^2*u^42 - 5.4519468505842390110935254314399088568540393155388446729\
79828608239182708621054571172214238574015243795552677442920228540039866937935\
0403635431331796299858280967071586384892934229136322325`173.35712309542504*^-\
25*GaugeXi^3*u^42 + 7.1718653785938334277283675151742467538650584171589099739\
01675057374616732022429007465283930749910684675530954263673528333596226200679\
1758360746390448842256029162499821446194084988961475031575`165.20506008919136\
*^-22*u^43 + 1.92614092544090270548631800549668443445837559739435414850585536\
53124442267115072911029072709589164502023461931128667947844910262961609708594\
828225685265193068189866567343186228002571332282576`165.50063524642633*^-22*
   GaugeXi*u^43 + 2.540674049586814754813663447723014122381934192535078458496\
85065661670698307578909761423422112718241795513287474614636064205035267980655\
694581222597981773583252175084845447011106274082220201`173.32751527491502*^-24\
*GaugeXi^2*u^43 - 1.264595565759452361572531953312036981585477623870126421507\
33788866430034157218164122986488349802772275403381818501940904546492067502865\
06081656897180005695498889344066765040292573880327144`172.66473264759617*^-25*
   GaugeXi^3*u^43 + 1.4383465391964014906673418564422682496244948562979663685\
98923320991940769556453300259447238639388899172408626825232474464903934867463\
5021486427668638101732812714942585031699388821967866644724`164.2510447480907*^\
-22*u^44 + 7.4911076612648110107029475531427641572274574525497942258257846836\
69365632164968012478124151411222578337740800038299128842839621677350038604428\
499794187548595372960249698413716212990382517285`164.83424648123128*^-23*
   GaugeXi*u^44 + 3.232754551586996066972213748354263804217073875210960575281\
87072647209302242204993585889339803762375383820082318277125494831133818583857\
199528869954496739453855827948439613523444220980679362`173.37554383228795*^-24\
*GaugeXi^2*u^44 + 5.278709507594310457405310602057366294666142028600780209754\
95708767141309702340639628916117404821940425392528664072758939174348665115157\
5328386858063726923680768621221853360174138047143463`172.22797758766114*^-26*
   GaugeXi^3*u^44 - 7.4034776237293897056029258925752263584613773381664430629\
32326975843256133555632665332520605175609894867285378744665036126851432601074\
0124169302800559191396593578948700669207463364089182171`163.70637023854002*^-\
23*u^45 - 2.02987740293323931908511491546054636774266527900721147464670239770\
72376489641170664880134813543221165606639635826146922942590167897156116205813\
52056815275401599625304540397420564042061548901`164.01092350643825*^-23*
   GaugeXi*u^45 - 2.783902073738058265107074559089629824955779133116510671521\
04437935639598088836637458807618219454769697668109434525309589516821162931198\
43947138433813593943275468523960418924157507150081681`172.25442119979056*^-25*
   GaugeXi^2*u^45 + 1.0947163636431417046220699170945892266421961247815472590\
90187429424600706250928677114018492896027242075610989169332596205550913815836\
803721140992002197118289707442125141622324578717627825`171.4878581847584*^-26*
   GaugeXi^3*u^45 - 1.4500815384111863114804563136858415603293512403828019014\
89047455550529019182508944839836629530577886812348536695841554781101783806739\
624481931318138453545542656374309516372014933451932644566`162.74208014887338*^\
-23*u^46 - 7.5165139371013266263345335673430876964089548411125545740002587583\
56966859032251857553259124226000430490944027915709672142534459507915955493821\
43409819421415085079427036463419191990918927872`163.32322341959457*^-24*
   GaugeXi*u^46 - 3.072241287072440022508919367415950092279609388934451240591\
05514667060599237560702423818816477844834705604654744996999679941696418257312\
28611297472610590708625333641812037729237909189148936`172.2413939584097*^-25*
   GaugeXi^2*u^46 - 5.0998582310285752908521990359025966358636258834606967357\
87474843455092276647792200012171202287902915044888790834174142485663199299554\
4278077413846683663142057227304392113807376091829773`171.09963942144194*^-27*
   GaugeXi^3*u^46 + 7.6325270809129902568349305478346318595268227760664498425\
61172044377589777556975020808781676506145366567765799337294706608490288021843\
37181142881480063586903503253925219966906700852890367779`162.20710933440208*^\
-24*u^47 + 2.1308882768816672422628081644749757730569065067943571607639402041\
95263201209965497710118750288288882681007876193354303707266322317796180897180\
81360515911986552424287063055803477639446518815`162.51952088766615*^-24*
   GaugeXi*u^47 + 2.986364374715475752693631214076028019305721958771998733478\
06287940051381292540658579513622528817119773818846278698744810503826114242799\
1055484412651003735958191678072174885257711439878238`171.17361292432145*^-26*
   GaugeXi^2*u^47 - 9.4729109685392536591376887798447332663093480171068640542\
05297957916887483564156568191651662950149246352457856187598142647067941781893\
1410627410071802022770086551340353165435292040873748`170.31248892984723*^-28*
   GaugeXi^3*u^47 + 1.4622030026265882685995548859384658164154572612684322056\
26782188253554451257625838828274861625513667380669726822839965760623634537634\
72663420125861300794599798775163348447053642802388141521`161.23320190693144*^\
-24*u^48 + 7.5431040894639255995202815713139376064251604512589355472948081048\
40562963834301772141374287698080579002157169674502571862397602145221167738043\
947412239383047464573040588777606291516419912`161.81226356327616*^-25*GaugeXi*
   u^48 + 2.92308052799353989849676033601827714410343541476714181933999882737\
86340098338858028477384119870974044836847026618603742285254123329245257872279\
7100972144357413661711804732127599903629233`171.10918824734273*^-26*GaugeXi^2*
   u^48 + 4.91982753573010771887481808299329660764274082512342448309270290958\
01953034466319133116111176899846718203085911405441814089592126645938576065077\
597561133483897248715811009636611508736146`169.97226157167262*^-28*GaugeXi^3*
   u^48 - 7.85955800702605606706667131549889174966305916632036468002327153077\
84301429752989873867499549473937475637599527509270970773038795284764937575788\
937483510528533567288510637909697536461117051`160.7073456141482*^-25*u^49 - 
  2.2295557196357640472455060509948668442765333502611183297801738843209133451\
84386545497170238331872176674379795932217926305236712756622567034815802336944\
830506077695594840481260662684811935`161.0266850480144*^-25*GaugeXi*u^49 - 
  3.1549383862122294870090773706254063262775322419696454661029963243698707776\
75330853562944667192325144431582456206254445018083748975851198273502484916994\
99949433240583219872548138255197659`170.08754811440159*^-27*GaugeXi^2*u^49 + 
  8.1893169859034007122397244139402377197761017984479848967697633174413677824\
85135960172880727765207515025749872132281956591205460191208238390422918780770\
028454809918722360033696002231194`169.1382314279349*^-29*GaugeXi^3*u^49 - 
  1.4746930580733307898673184188421846474213793173523971755222508871560878146\
05861550585551653344398932550318867836628567191431215733939703860574432279370\
2672696763009705270152208014051887437`159.7244023814558*^-25*u^50 - 
  7.5710828091212907456321741948162330815647515439347255673233051641170698603\
41659350538747073452062226491429672084020574306374195004950688236931300696594\
760977448514078180778885692396341611`160.3013779689291*^-26*GaugeXi*u^50 - 
  2.7844109200008339190029735094443158067906976401134861547216343109670927086\
56984401830023030184047270661669259579922826221444220291408472936565327501079\
79002458541178917815393087919658189`169.97882009411808*^-27*GaugeXi^2*u^50 - 
  4.7416818413716892420375391940721857459035516505263031010775680642037915096\
70667447424317511869589397564081263727086634455762271714179096969358478423249\
731258078006320512952629818079038`168.84593884590578*^-29*GaugeXi^3*u^50, 
 6.03595242173659594961728400784031938954008554632451230597952101929284293114\
00710241163295413610967994752187811223887586297227752213786836719462918480907\
7227072179564402778026630129952897562630893093124569841795405`197.07241613897\
955 + 1.018047796784014448516822240731227017096288929170757515026403333452721\
91695392222481006963894209778360197916747661144441441927645524344832658887360\
26612128194281741367204080389401367596284140471630714495007630992`197.1256384\
7064675*GaugeXi - 0.219924255890349723191768700941717292061462514563634405085\
28201796855841013679062979096757770481463582191701364037013503564995829909583\
52594527706310335863972453673853870265188307928536672876716153670551285831530\
5`197.76391095606203*GaugeXi^2 - 0.009622116330099139064049979576021044436336\
73291420306084334858359047746703814101447348459507804468240780911541851187434\
58382513071849365908629706046223389623267320250724199045533368284310359152528\
6519624930520166`197.06163831263785*GaugeXi^3 - 
  0.2744471951301478630188066872819213661873078065608590040576530251477537095\
34751816895791989367428384220361790030290883627178833376623603876614061352013\
69382138403129660448361996799422970091280575366132023743483519`195.4382244999\
6364*u - 0.301966874827128586549639301955120613831417957470813723206616534844\
38313486668740270339765878518706059215549290870206780175206717453914646220943\
22451781548041131207593301684245094880044292679513006242532587521763`196.4993\
1807820622*GaugeXi*u + 0.0616472913978338951521543698918544078584984508077546\
69751334174027400388797559845075017791491809527096302362453368164108474228930\
52066793932366289348442445998357627067405222821629125353190977104230942163538\
090733`197.5176472596786*GaugeXi^2*u + 0.014693906311972476277942580503127651\
05467594397718090813877898471425700277828802883768434608227023123944939610822\
95789385964305306402941922215095704360466750518816163646726825014992200518596\
4506969454643950595189`197.29538157422948*GaugeXi^3*u + 
  0.0734253839768374414479111615088924162221173330378990944047156854446116412\
48806393181674349662407206515418528825752185894552690339270211873387151101466\
19282859435761180417740039139085493559692457880607365730086238`194.6021779437\
3713*u^2 + 0.1208414210637377290452918100231910343702725690128429934775929086\
45551714783806313268986326967688678152559359331218339720506788189091257321793\
20695532679875773568459068271020421968628558273760159050015444796878322`195.8\
1700759287256*GaugeXi*u^2 + 0.00141453500697513712464218275565958807685132743\
60318125551348945939724545490662681110346207802031773786640157424106323943583\
22928258485632806114155024020607515663129506993278570908474774867481667766782\
84064951964`195.81108936256473*GaugeXi^2*u^2 - 0.0050693129704564427442925649\
00810396774556893938150733752280845588265248046200864628544219757256666145777\
46823179945894914824102405314149780198735108732123888995594862446393097356505\
62062522818927323318903249723`196.76701832392231*GaugeXi^3*u^2 - 
  0.0306012342294476883013229500281383797924434409205428858854263751774172830\
59569241077303488235456795440332734967657344296701506780117728894009653081768\
46661335596955287119163746198524190253872118145930066861196986`193.9743275931\
8392*u^3 - 0.0300324944898467570266964015996622120665823317612497812659069337\
92739542922474430766214826121858798629966285319251187167568128905685184993330\
26405350429602153734044309153937366508120347100316077768695523948879518`194.9\
5366248373583*GaugeXi*u^3 - 0.01035129661932782169757912324142741024588210264\
54003732651720357250590886282713398539879742850705207523249236139147738544889\
07475144169421208329367817151307039376355480693449741458505995809443350969310\
89961671626`196.64281992131305*GaugeXi^2*u^3 + 0.0002439496963379817474406218\
58982696775082891304922723948377528417742793947940832007776994355444049813643\
12483087766922578650692584790635996771381126231213344269973339618705507568037\
440553594206268785205330691515`195.42233316447937*GaugeXi^3*u^3 + 
  0.0098906964113401138863792235420911697300881750859623070125493030017293943\
47666949264893107760860242859438797445628029976247469318363416594268907010995\
16038530616074408366013792191313792052841033379421046959880039`193.2349351538\
5596*u^4 + 0.0059287491013985544995936228162553111498723625308808384041568591\
02555531183138318318002358933142661637590344347108701716863013040381318382736\
69432343403154487572406312677180825643346263397466849761647267469753487`193.9\
9346240545162*GaugeXi*u^4 + 0.00401093848812268896069853786515393540228088764\
17431661171449620158466202453071176979322195058904809235502847688471463816022\
43061226995796093159688393810654084422391166434684839062317369309900405968279\
86265986084`196.2019540012772*GaugeXi^2*u^4 + 0.00050263800271189993673350646\
20704216253204241901911971946293395061652912664282048635223654364467295422925\
79615198730599926710446662598399815881752130239662565681012213604170172970565\
89068128045746704344366181631`195.71795049710113*GaugeXi^3*u^4 + 
  0.0013928185919275535288167574552203913004812799052419523470625692918291067\
40343323797117392474117233531332255269616961526092921412337563486524187489804\
74057390850662484510722475780268255611304758574805649277320006`192.1326865570\
1162*u^5 - 0.0016206847946791431071452615750245244411895947168313226010637666\
34836501305040379116595685517696245316011615956076837778496898190147361926054\
9264257610330278054070898556404421289045771720382756335436382941676445`193.17\
469966620496*GaugeXi*u^5 - 0.000922959909020196735254764765424365882136754180\
20940691466910700458913801597399906152347359062893700382008619336215837704911\
40119498225748710325055882066018792555107658002505181244281167405408691766589\
6739290917`195.52916502950714*GaugeXi^2*u^5 - 0.00021014125662329135693347553\
77279368176534401507046399980089992838626650573822317955906949033378581647325\
49621323047895624937507008152400833463968898932018731793382663447142483963611\
98191304002121849497166954134`195.32237366770133*GaugeXi^3*u^5 - 
  0.0011881471213860987712898389207802471250969124816367825700721192900923586\
56247241725088136423927579739087005737695092172535663596097047956604269379774\
48787798546762583654483857657216510880329288227684081697693736`191.8111447058\
49*u^6 + 0.000600100685785060650306600006507773259625833030787018101884833780\
51053198069838094543208990849911122252839391298426593902816715623085073511871\
086419650633213951651140268985082091383340685381676093867920087168957`192.487\
49763633907*GaugeXi*u^6 + 0.0002088265313385069591992860485591193404343540876\
61701346176120140990180367641210414243533680287008404622927931813595098398630\
95411120659275983823845504376576636831057080441200678313321911259223089921948\
401519096`194.83897350315317*GaugeXi^2*u^6 + 0.000024956092374422619812036424\
16166869853993817089489069056437088007439842631016491670846649888067500086992\
94812269526839886978060528421279701605683269472121818529689546808916601157994\
557098541544823603130196753`194.37842925498333*GaugeXi^3*u^6 - 
  0.0002861460141969910878692421887184908671286254378795462065772435334913461\
50225771950025950688477416712203632122047827005431007935847867529105559435536\
54004044040541851637243773541114109381391232782405476216991048`190.9391552519\
2784*u^7 - 0.0001012894949332866966555433077878630447171223483093143951609150\
74278846139268164538138969010273681426327679025983357498705184563698318479751\
38081592050654895409742337306818898184226246162945050339543718216596712`191.4\
5889023320848*GaugeXi*u^7 - 0.00002188623483608357936244589777455666807071514\
35901076010830044556426195061905530588147244948844255801626444031240825402374\
87904660238986210523969000981923009722186789102231756000459784028928680416384\
60832031149`193.80285343187424*GaugeXi^2*u^7 + 8.2150425631744563080647197120\
17095659714014648658659363971302306876907660809966616685198483642555002964741\
28585572309947433002031810069167263882758029946732951746556838512509497077325\
863968911854798940322577`193.87263458956016*^-6*GaugeXi^3*u^7 + 
  0.0002135446424526647690257159733198307362299605025147047735309683036984191\
28338644216668360676442183477605110399443488542008985054680712062409129021666\
39058990231758799154554211812866316482517025955486198885903217`190.5575090902\
7623*u^8 - 0.0000477697159926775401303517182174181182327536734202871022696649\
02562015486086370454753424145367572539001519106066994615064527426567576347772\
09955034264367943371039580895132832669301701924289022237523714227838027`190.8\
7638061900455*GaugeXi*u^8 - 0.00001846716889979928484004273912844147162039994\
33873765548171157712894265191378167632464524106002161561678114244123492016077\
92366838118844762824870025903471136262081192915764532992244673534201231261563\
51316238982`193.6614273015903*GaugeXi^2*u^8 - 3.03041204901841017037278632503\
83859832157199939488378056023955697220787744554128097517113720233625554669108\
70258125333066167430790986738533317807221606256167575779648016329896674127051\
86632229797141151571455`193.409094556584*^-6*GaugeXi^3*u^8 + 
  0.0000308889906349000508492042513142056511685489031435163644368650796398460\
43824239160821514824805668412138796798412252959198736782474778091252510877694\
25126783360903018291897554669089910992309738186024256526964328`189.4627028126\
415*u^9 + 0.00002646166350955905203888414680025443973690492661013850300137666\
72342857187660210149257495789575630251246394608113987015202230866101701844665\
3028413235014254314175233553033387040509759616951164885200424069687654`190.36\
366175793117*GaugeXi*u^9 + 7.395331843903582796881138487975223189370989328863\
58154035059180838466379692639233668940221367182401479003846858276236280761774\
83078825844111781590611449260854556188710056317414719008054867322150329503718\
6628`193.1869998836813*^-6*GaugeXi^2*u^9 - 1.79513676871315633788868928874236\
97841984116119591513010576765046422959556684089300733003844717000087357222061\
50533620193405091191996903125144855009905527910586209552221228827671225682522\
2439529057184364682`192.14211996059186*^-7*GaugeXi^3*u^9 - 
  0.0000321597948415551460641496318794332991033836024529489898411483774104358\
01226355040538242547339513117207262502857218191856309916165803991248224546094\
35340721036549397103626489461246579994236807250847189011644956`189.2247057996\
6622*u^10 + 8.894735611003366893246296012137845613551069470451679101701266478\
62271538025271200500581476461777081410867141434772114685067823084694478214516\
13804126670297696024968384770232487934824582736614785963533059381`188.6339516\
538092*^-7*GaugeXi*u^10 + 8.1885807175397336913735662201819294128800770532899\
53515201126490761393903563768013116147120618450002401338065159211030178007194\
02227105624754804129944248788616084463857858891516608687400993622484954796435\
84`192.14724997024783*^-7*GaugeXi^2*u^10 + 2.57744295846769893730847559469162\
53825081740563648926719094006638951656493496441684774224002663827987810216839\
52549119092626044131389806828964817780943281885974104015859583730228113840619\
6023233947284242866`192.24955393567868*^-7*GaugeXi^3*u^10 - 
  2.0713009266725167783367080227052187446499270792206795984202796721979525824\
20648572560180764924651348121595860709331987714676529228139029040449773452497\
31434188699165578007468296826274241383244462068830530689`187.77787351464426*^\
-6*u^11 - 3.49889527797741992483989893777602875756191365551040786374506352302\
17878907080199486394894322751827694374713886351063403231137540745290909061134\
5386751999822516936141710378085162311733363921162395823713232155`188.97250498\
872384*^-6*GaugeXi*u^11 - 9.3542712299468440920302689270864569040078591685008\
41925217793954593038045223807319262200258903365846552902620477741573229008597\
69084394736873050454183398928486125100877552357308173823100320674293239367775\
3`192.1163446492186*^-7*GaugeXi^2*u^11 - 1.5080916130326453886402921310220617\
96757528940905080436014676622138633529258565536421543083161714194871175756739\
20457588698412427574548546873867570365992251836790226044268653462769008826655\
9516542210408124`190.95713041199082*^-8*GaugeXi^3*u^11 + 
  4.1441559936616964561874245954033223602847435165194996816191924120738855927\
18540780434183520706598683248423311656694956132248814241630001927664881834961\
6949064232878550505100740734409173072849291982898001206`187.82313577216206*^-6\
*u^12 + 3.5348163146729776710031719388786458852064304328786604167381061113011\
31078170811755674026453601012757510179514711521740380138049693845586563745296\
7900920445702423433764385583112875019463439103198166306879155`187.72068981412\
716*^-7*GaugeXi*u^12 + 2.0546048853303108870930784256401357646248136472077023\
78480740401883772982664590116594007253666032231068692579861990570142819185409\
314061871994321213445334350254185914987737025930234187309018418265526140706`1\
90.36666501789355*^-8*GaugeXi^2*u^12 - 1.964718031155278773097013337505504192\
83208502646073744428932437458593896909018258108668800735477548059511236932683\
58933790481360122985620947443209061003417618434450332479890732549646780792586\
37458062406519`191.00328187427806*^-8*GaugeXi^3*u^12 + 
  4.0267684149935119509094377953053970207321876447177052978816216502820655364\
24445337981750182459502312577312623004399000597454762996012812814808049379960\
457741908136663186639301895431761074211790136815915739`185.55461529055964*^-8*
   u^13 + 3.81854199367175401863953830008117002142582238868351873860086966261\
89927240526318694806712688911969705427073117772566218959706579593414392019202\
547217293153642258553264235248073742305733208923736670440134187`187.497968262\
36965*^-7*GaugeXi*u^13 + 9.57881665331116764561923161407411773086033294355042\
72664689684998703386317641863877557785945708740129189062139262035581051012885\
27936511749194786700519685910617342943335704201946641973966173339720169889054`\
190.94274514268378*^-8*GaugeXi^2*u^13 + 3.13309398286389465869721261912130922\
91425071318251245786744966357612376879866063381313047965592961838377498575059\
79823870278761574918312198895357200998346767226776024037057053731329078933292\
84791378416222`190.12972921338357*^-9*GaugeXi^3*u^13 - 
  4.8634485725987830322828169762416104915078077623666676493746989666667378402\
05513310624806608025595461355496288919849921085384974482744029479499076753626\
5686647696394850638017127946160283478231174992866764675`186.3804898198719*^-7*
   u^14 - 7.76619317459970670666928327667646555622794213959047210031631790004\
53771033726106897700662174662811605437441292953797860042122015054248098227826\
33511046078598439860306586030240124113838043345028910705689201`186.5500273864\
8938*^-8*GaugeXi*u^14 - 1.044284132942992684582217926870768455631164901667380\
85754592233745708905209174680540927344190527817198985753884152536915752277171\
298857871604926338130406628975659009871855374940402791013610624891158329075`1\
89.8877904768209*^-8*GaugeXi^2*u^14 + 1.4037813654470303504349554369872980025\
65742236077557257772046977281947801126399077529598994380275482883800532286220\
06191154727886300464308014591404141221611419639810885295399077774453288101409\
479616288222`189.69919257169428*^-9*GaugeXi^3*u^14 + 
  1.4417679479615089547297478783304596202307905924708265871451991393431867820\
73175342500103902041629219450754087790432056058179241930334930838885465762932\
357347718613096269766731974314408364779086825077433016`184.5962807545775*^-8*
   u^15 - 3.79816625639151252331160073639257254953149819426487385382244672311\
69030330018347237519393616452533591580505623310931935904853304080138552771366\
89494275257623693570035642930069664681169186932524815235122413`185.9831429218\
2246*^-8*GaugeXi*u^15 - 8.911742642765689164725035624354585500189913677583408\
39107037911757523008922590188713788849022516902948850787221224202183952649864\
765612293739240073535947603161179578857317660989500776765651363735262740045`1\
89.72728545194533*^-9*GaugeXi^2*u^15 - 3.838437444372902270671304629792108024\
59838300932501378948024160229483108632672358222138045407096750605253489311020\
85853322720398287384518173185145704595078906963458659247021612076065564692903\
799805214506`189.0504325646098*^-10*GaugeXi^3*u^15 + 
  5.4198659968150779600494637001253426450939033952886715441471233911929846229\
22735343258948818243212302962284093944073115154839499292546021876481681592752\
435067390100263488693234343509917443733470090861812672`184.91518332075674*^-8*
   u^16 + 1.15791424657959710869592156059754666393781123422559257248509172422\
12365472140449055841734053056048632322463342031173528515644978864162961285651\
85420057290898448130276544132505657282898258670892209443762831`185.2109962389\
6188*^-8*GaugeXi*u^16 + 1.678700078103293874812909700574633676234777857796727\
81387524652601644281642336704877787744079882992425217762065029489460172358541\
475404571945070184670414501717289473579638864224698783994988601800992774718`1\
88.91194008697795*^-9*GaugeXi^2*u^16 - 9.427142614882263648035315613336241396\
93904978454832948567796133912754694463349829448265078961741230929607170796630\
37780402982934025138784190615360377422283801882252682315093824438119813897643\
07025736329`188.35295475207556*^-11*GaugeXi^3*u^16 - 
  3.2408179143940229493067665448852396714172267156194997103041379691319248459\
93489678962954561400710673225953977848842918690829921033450324963223257839967\
53905126638873732503124243421857467520317648479520225`183.43563899709338*^-9*
   u^17 + 3.56989641649810341844170983129132986711697468799022812257330562359\
04411301981115307777447896659600848651493779236866582969921227847625294016220\
9386283465795395013633930265340275582175604390373881258116673`184.44372721468\
602*^-9*GaugeXi*u^17 + 7.8212371625059589159387617180420014878615803033407748\
92814670490058310805635962444306392286665851702604363204964065899289979614879\
4954698368976007663158461051768586325811856180667099872987401270923961385`188\
.4914532962992*^-10*GaugeXi^2*u^17 + 4.04029656825274824849107392938170947874\
64676344176245643914319293130938341679113120296200924614724639005607234294511\
84852014027188152170360500801381013722508694287936758667996902768184998777761\
228752748`187.89651155011256*^-11*GaugeXi^3*u^17 - 
  5.8739991531378702939412398515133909421049019071536603730003159579487157178\
47142384640382130641018238532967469935800162834208365457343906052870451272376\
42951375553698391370431063459768361802044072355772889`183.43769502487692*^-9*
   u^18 - 1.49490923756655786675893329698153917594978445920187770936635771925\
80660897761123379308354619976049990147555487047992194958696771394316680027593\
2407825671898704522186476114737742329450355788652540163755039`183.80943878473\
616*^-9*GaugeXi*u^18 - 2.1354500550468817483841255183977683694734866003236978\
13235311094772063117873020992742742476726357356935118630802845612887079982726\
7360583954962262943480057965843421949572145142359126384195085401844347736`187\
.84057808637638*^-10*GaugeXi^2*u^18 + 5.8017117385471687016506564564094993740\
67238653792467891972763479210964570938101534792470936219264500910016896540494\
29043066211900798335496865104632554919970015708793319207816833752944981445741\
557846554`186.96535386014472*^-12*GaugeXi^3*u^18 + 
  4.9467661956842775781847226784997750177367156288129968384421546073577957995\
11279261451938296664761404965190100651036132713056793959693835156911339514847\
5544269429006666987545736682679767579380175726710503`182.10685101862634*^-10*
   u^19 - 3.21774137460139553097449714809091683002209515512510198913384337595\
31619415068689954093856429853760748604918298182676613318728228988225661164037\
492129287364253120179782663822698457959149948224783235441258`182.886127844094\
55*^-10*GaugeXi*u^19 - 6.5650640956227411939827276576054455302057526548046529\
01510396310524739710584363125223130615752761961213870045679706255494325925983\
836368996527967228911411537665465804757134390609639742577998273348831737`187.\
24298042816753*^-11*GaugeXi^2*u^19 - 3.97119829726399406476943285932384996537\
99544214817462560912736318405865521766972666317912400038286340168011696028444\
09466389813233625412332798978578862737582918367396288573034438363862378837374\
66368728`186.71322897173832*^-12*GaugeXi^3*u^19 + 
  6.2657443922788519060331257117517952696941062457464282463748859629288023697\
06069107517812438960752849045332510104972569967378666510941063437690287725661\
4723669481459772568342188628676591326388549982505166`181.95326543840312*^-10*
   u^20 + 1.79236757509479931611568898335179736814842884233143258605405891777\
09565464369644556294580759729129641639995929169460885050322096487441387793982\
573662927897001039854165540141259380459314204744105842279993`182.375756779102\
23*^-10*GaugeXi*u^20 + 2.4499634663248721931671368943906111563781000721208182\
65552462135015270692828937693467081570168453591819832599915754776643336842949\
123652438862991044141065743430826642984626092311789048283342442461993117`186.\
73128064236298*^-11*GaugeXi^2*u^20 - 3.01234223389816795561273406890464090853\
88645008785879120230458901378004165324754537980992066153591363325865807848057\
09222968609572250488475762738839984088653606672565211955021451891212426267517\
247582`185.50692968612722*^-13*GaugeXi^3*u^20 - 
  6.5761688178562813694640122878037572430634036147670277262372142432216027096\
36954723362713828484712764451470937960047995745818085262019698463340986378989\
913662907954824864548109966809630421508263912945465`180.71802538439934*^-11*
   u^21 + 2.79241438368703314605155127056985358234101719531573218555011681918\
59059105460552511158957183019240729413631622998898438862286774040121094298484\
0095953656988689629724513657736629516482738531763531190397`181.31206269943152\
*^-11*GaugeXi*u^21 + 5.282771851556875341800018525666294271251049763131719886\
34032697756327408238851067338685302388916952699028723025516890561994617968145\
471030733312921066909289032466675397048495781650335284373984945308321`185.983\
0397693683*^-12*GaugeXi^2*u^21 + 3.762529373421232482170200514342248467635636\
68343774552887869556228504517981901856277634062666823250747960508479364731567\
02380389810306325740207965980045188919427110584221819648622866145725342354229\
726`185.5186650237424*^-13*GaugeXi^3*u^21 - 6.6136147274865976553262566824965\
96368866164844996061217462376382691273846132812539367613636720619739720215516\
92401547502198700865458039448473449343558818106034518342749292288512638649931\
5111404341990647`180.46424875022595*^-11*u^22 - 
  2.0566254366005037304235893999816552955513312592629697679724674328303361612\
19406574049565006469356255502110237249980423681646331710218400092098991873101\
212438812643393319179848377637043120944559102535631`180.9229912471284*^-11*
   GaugeXi*u^22 - 2.654816087621271110714598515488882085506754084953993731515\
22760469052612099188922978826690862736586948974503673494172304639649188271577\
546964839997994694296268905040969260058647351378213795721242432978`185.603877\
7367779*^-12*GaugeXi^2*u^22 + 8.924826886654925586517359129001802286833956943\
24799160966946286298886603903633591446065794218805651113511423616210010715229\
141053515536760958716420185381849802950093621584231664372248975015253107351`1\
83.81050936272896*^-15*GaugeXi^3*u^22 + 8.14627893419029078058369974496617285\
65005800037916635502146700009971036290884857067115266032267957647377096217662\
11629976400821420930397353326907993962011141958555441812548486233643617933794\
94834309886`179.29852511408401*^-12*u^23 - 2.32375623318518347940725580712532\
34795902422823689729416835169041010279340718286926994375319373741777269608987\
05721956391588894906292448553414092018324231421855687231184108684467939295757\
87773022526501`179.71977986359326*^-12*GaugeXi*u^23 - 
  4.0473009134327958744244256118914174242469812568353212347845686551668239045\
26272127717178359685355918846772961004824837462127498998746352749113837956883\
373155022084652366243343882427342748024768558432`184.70820419528016*^-13*
   GaugeXi^2*u^23 - 3.4888585216864193399451247403935773718835420148706522690\
74654077380296289738147428013772684268462055760060998263318697244225523410820\
928926811262283163325848617577439001101883838818055870148903819503`184.320930\
79038955*^-14*GaugeXi^3*u^23 + 6.92578297570089981153180704077676504660974192\
28403258834919726832828464540557673770899475572416966790295765151314119014391\
69133776126215008875674431374532009877611864715302685390084404418330746243582\
4`178.97178975651863*^-12*u^24 + 2.293434398658479419422395533796125686219294\
69345454574834594096644198887501153226834357905714082163643840290792098494153\
96064603946953533616059426114205639828301232083012970645872877654804725036140\
629`179.45782888812684*^-12*GaugeXi*u^24 + 2.77682634804293810109920889460909\
72416393778395981948357966682728046226474854071772706229449098866437930475810\
63894297289632353833089763026293605258689712747763653869949409559674920718237\
4317099672069`184.46723078088917*^-13*GaugeXi^2*u^24 + 
  7.0513913867999695107527380747525740205435018055234588030670448322413035619\
48877063073587556902451384853435252687547335141011177577110439785916939745741\
155429311659434153989181829290075359125972243`182.54647207094578*^-16*
   GaugeXi^3*u^24 - 9.6601870437570366043575154006061891909315370625333766873\
70197113326036672149958523010081689704041949365774580866244516983441712904246\
8840870382377462061245429405162948428104106436246347978650179618838`177.86006\
084454525*^-13*u^25 + 1.82956097385853951454835371109020244123318049318264154\
74029146583529577624750554702992109966416427293229884835036763636786502086230\
597331166894949292089673979667821532207743654149203292972497321925696`178.103\
44273048852*^-13*GaugeXi*u^25 + 2.8940278878510635089703920328673081647087157\
34115822294911109022157597493747270901131968852336091676248439455259554249363\
76576643545330119567350430584547314933275079187760361660275787820149786757173\
1`183.40919418817427*^-14*GaugeXi^2*u^25 + 3.19231737103675225811886397596286\
65668972453394235499744032415405610675865969278999212386745242217630250527692\
83194749786268726678493996967796951229228897159544205203747606710426435494733\
76231207826`183.1238297596146*^-15*GaugeXi^3*u^25 - 
  7.2086793030820216340974702050697365060775644730245176281221612570805498636\
64692643088006273610439966981621004657119866063170578392838046017867764157798\
2555011810235309582838887876299626175179107734929`177.4766850485871*^-13*
   u^26 - 2.50746653307930152014898101363960285124989752492442266716787542826\
86915555625534624878748532695401886375602948974952351235271751924841795260452\
973978020153661731582548644756922009739882322664434483219`177.9840842649422*^\
-13*GaugeXi*u^26 - 2.83705733074975616351999876344551099860636988005205857017\
45244905822795069005195138659761570362559853436666410294593396230358744600367\
31235773083913762521097508893929098002970096737114289776846490838`183.3258555\
7994042*^-14*GaugeXi^2*u^26 - 1.900469970989671995359416699587158762354958297\
31438788990691669411068292799631977194461038727126632929873893493385594668697\
65316121509294658714317693934438588282979327544946448680310072107078697263`18\
1.82163055099628*^-16*GaugeXi^3*u^26 + 1.111547315040068569376107815675445549\
34215280010677484294050840180834653484388184650286118260721478683353385861468\
79436979810926241757454851719030672445719764772216366024067710190719834099514\
792919898`176.4085110722468*^-13*u^27 - 1.32097215326828705949242122114643693\
17204874932907972286056585334703668571448780154891196902824221073749401247366\
53339843252789981105342806278022895041052739178507228766947165124939923425586\
313189444`176.44949605694373*^-14*GaugeXi*u^27 - 
  1.8372591566937639777106158991111849008635003994607513742874694678973774455\
96961710552170697199783511282820574487479359476313637328340266937655727876582\
91555131064371145383507159247507426917695406795`182.06366465152306*^-15*
   GaugeXi^2*u^27 - 2.8962966101480687598476133112811006991518650778309317228\
89860182364291453286028244276284285535857225927041760138590980185572503624327\
2956673569672171858240033034527595233826696194426757980370162219`181.92910756\
246457*^-16*GaugeXi^3*u^27 + 7.4694983822642181367598125374762502060704439104\
16993214319929868834389818328787696411312007586985411539226326993285366778704\
71809975538675824357169319189590839691306769576904296347889077425084424577`17\
5.97962816047954*^-14*u^28 + 2.7024586553813696039696006315253407089659084119\
18047217012304987627993938612436259261406021627490226079522802459613438171155\
719573664763941306825469248688716688081889606699893085329744037629377886849`1\
76.5041147242223*^-14*GaugeXi*u^28 + 2.85167766462113941701318995239507527263\
99091554269563707524315871614756666722506268679959728694215939812474851335340\
55349954779928114419166194748846865901461888481028875970552629662880223714738\
85422`182.18224071920292*^-15*GaugeXi^2*u^28 + 2.7877103841043802649985091021\
17960684483594055990383004244050564814673332910324764163292755106631392374502\
85846472894468632152007078512186066315035417479233637351690182277943485923416\
5526359225573`180.83837962750528*^-17*GaugeXi^3*u^28 - 
  1.2513806498431329489702994535167253037548847367444574854764456628138056366\
80887411044069059349884426864271996057672020684308718151487088839004330071143\
235035586323305111384692771386594423219895134857`174.9474796503736*^-14*
   u^29 + 8.05340766837817415054633268664941069181691369729421066916885941917\
33813492991803639134997163209104625069154295494078206508298849260936524922136\
60313085175153570795057942816304102244476255801151556`174.72208861778435*^-16*
   GaugeXi*u^29 + 8.796743650091299355285020849600067052977762321085667021250\
67407337259983621313869575098886193442748664750401529997819964246449975733854\
8897748600374023770345404428071830852637928083017753764105221`180.60018065743\
58*^-17*GaugeXi^2*u^29 + 2.61328176671405901430264628927806255456168126217417\
00343015780437636033493919673820504954032322004151956935880756580005078546599\
02801004777077367581797280166960639633514965852183734203983012258374`180.7374\
7961957363*^-17*GaugeXi^3*u^29 - 7.715032855703092597750942659401870899555225\
04703530939019669566379538610445423099343618877530738908711669263338138238595\
82991913909197660225642654931257331767397772655206280033145224661806139570318\
9`174.48118141268984*^-15*u^30 - 2.881471307601963301932172255121863491614956\
29205176195805348403217199287526191076541517179651490356538161646316624337978\
12837854190041347884626713833319547787652644151960301959250492056933340180470\
4`175.0194764985325*^-15*GaugeXi*u^30 - 2.83295330196448308107710922476888902\
27205760222688057542094754958934424694872105069984780406696515324183333580129\
49909192170336301953163818134808555909980139020075192987643344328128572741806\
0930996`181.03782662335377*^-16*GaugeXi^2*u^30 - 
  3.4395735071671727400391708956020023652161658572423465164830162368823667493\
90512330174551282145978987402893312669885506630077679556225241844921000784970\
74821286524973670403392822304704332225275024`179.78517607129373*^-18*
   GaugeXi^3*u^30 + 1.3862859322942367000265965370522772984937266232959613283\
93533150433156336240322993538253528404033434300235620983923733749143661536501\
29683118632302016773762873029047784999260261322156119886400462097`173.4794498\
1650843*^-15*u^31 - 2.8759437568341383962758277969359694125054208433410151041\
95374485808495155576932444514439646734065010268907830329079546441336643449307\
565960972005063828134108252115058370738419391862425004822397357`172.762395850\
48157*^-17*GaugeXi*u^31 - 1.7760262887674480998660710243993339480930921920889\
96034940493830357063287361529061983945467272236765506440862705071348173825640\
1220877993929236285977257257452676367903793521269792485086478948933`177.76571\
723998245*^-19*GaugeXi^2*u^31 - 2.3494047306724810563920287486212225890063372\
59489494156360428425494597059532390932355529300687680421001341092561126452595\
62835983056369095710317572139241208981989959884147267468127618333132227567`17\
9.54914991513292*^-18*GaugeXi^3*u^31 + 7.950178493541144418988884453588000820\
14439587783801880803848824824702153752250028382727203324380043782834195154230\
42901195508383424259536230146926132321223665139395981442077537498309231430081\
728207`172.98172721355647*^-16*u^32 + 3.0470700004012668700363032291236078655\
08365731460324098349822079084587811614724718098919471005211797891988020751940\
01901363648208222930920353342749363907463436996470389814936660665203279585080\
80688`173.5312511542717*^-16*GaugeXi*u^32 + 2.7901313624383054037727625258559\
91160076624224296419311227686190802174502305104759779499316778382278712728688\
01954561770615381555382297344864955155119235314353447621891590560872083068459\
6720441604`179.89347162076496*^-17*GaugeXi^2*u^32 + 
  3.9117399317073381497508542611622151282901872861051048308429956895175516702\
67036263818261219205752672597208222443442123629091823925396454191573128858354\
0933680870685060147479884628319504542170199`178.70115506726796*^-19*GaugeXi^3*
   u^32 - 1.51726894781633276653645590887592962287189420295222396962949791779\
12273436089571212831546288303628686065964007503753966939817175100266424712223\
631773465703443706380208866938489589813593344008175458`172.006166214809*^-16*
   u^33 - 2.29070133137601070532274255833551883188022317677696879483295009799\
40985998880548188665467303201010716709100915398128638950603556506841423272293\
3545359895049202590393474685682534866440868578902906`171.1510904506183*^-18*
   GaugeXi*u^33 - 7.550627251428539694700131457738705974564290291288733886740\
86692857602557203255395890105329771363594534826573709233318568450767853034128\
94223281854153065014703113686797584551836458747266892817978`178.2582578715524\
*^-19*GaugeXi^2*u^33 + 2.1071190468734317316650359347755998131550554727812641\
67103025631952263744897145473618307273913763152108199939504448008364856600187\
3401519648886398213462760940536931655138904150681992699261085265`178.36407405\
529835*^-19*GaugeXi^3*u^33 - 8.1777036264338256514266906619911637967505393169\
59599573671911812935147072965978486641672383546334179032379537617561863399421\
419983858923382068198928312260016330245094002404694842647346356269918506`171.\
481488307112*^-17*u^34 - 3.20141630785866477814169934013781824831696590333036\
21722909244212510091757742058075184490409709130445890132440803655553578278527\
91237059399109717280148813857992883600964914800066555961997327724403`172.0402\
173936696*^-17*GaugeXi*u^34 - 2.730158899669316682743199671611974082429937574\
68487973359226395176325983674288499463476944840508563376561861242479769543462\
295126845761069085478180018289083253590432997572081514272850776667075724`178.\
74969333033084*^-18*GaugeXi^2*u^34 - 4.24671734602092232324375394013496813514\
87559855918563326351545634708916959892500441136135237176714779340471012729122\
77246453956585861955106033533911686732839304558699653694928389701382328016833`\
177.60098418782894*^-20*GaugeXi^3*u^34 + 1.6451767294061187301841924888034959\
76396530672937267994239932455795068001857526504866025926421151163861514164334\
59701869181509088533558717612200755772092185675781450906848585317105721198164\
4872165`170.52882278213497*^-17*u^35 + 7.427241791785276521376903405497855064\
45812858556513770802128950338403529992914882865630253935316829542576627546077\
86090817250363928935173279631180056471699874338389886789376574588543153053444\
518`170.1494560608629*^-19*GaugeXi*u^35 + 1.446654412078730822753709563712682\
68841903579982874163573694411793069276738458450276275738682998633560195357824\
51300679894137522289041338882518553975713792212877396052030567355572172924721\
084651`177.40786079783888*^-19*GaugeXi^2*u^35 - 
  1.8867853668409161157730734785669542939736309224685635278978398044534199089\
31649861121379099993822623632327485324450803316934039246162338461056684319640\
645198485257974305487198622593282316964123`177.1820887546661*^-20*GaugeXi^3*
   u^35 + 8.39905341764549873638267820964841157550873139796235412374852685502\
73819709760544825315405349134343346307403514057001297042209754086943018556309\
5944977724472664096037184316263538268143349326991157`169.9805938439495*^-18*
   u^36 + 3.34631584532209920113190707758496202614420204921843342742627267472\
72563395053171070835041743782138321203202334092600211284118062755031497038093\
4187491252392811676147868666132507727015221522270812`170.54694868525326*^-18*
   GaugeXi*u^36 + 2.658243516736138647250852935360518349500846837033153369685\
34193903799789406340853170927990460950351102693154140999569408468452350709883\
26705537935457422145443777803424308253354083169204665057794`177.6068018465082\
*^-19*GaugeXi^2*u^36 + 4.4769463973458192992707881335546779700029549781336897\
63799506959807598227649570242258069044318351907376539862906824285720180899649\
26287438905577196123276649554200512618733778495808031225224302`176.4916210596\
6136*^-21*GaugeXi^3*u^36 - 1.770556593609757405564190958824193212159434616930\
46347442583988075912966538656979701251244616255211887143779874290811308736975\
376495416087114926308005229831382597435039670214993686901600792408481`169.048\
22658443544*^-18*u^37 - 1.252322373872255788464552123271205894407920448124584\
89721008358127040938678370088703579238069325131216937623162331389402014031709\
40995784652866156409963322418104294044344840549497227369318554196`168.8638511\
5165055*^-19*GaugeXi*u^37 - 2.06515271093063127952906233458816375051924925157\
02142917581913058831856521605880003429513727786481986509688755774402089171300\
8902280799548994733956772797006209624765036472411200488920850873153`176.43255\
41384206*^-20*GaugeXi^2*u^37 + 1.68761490495147541738043174952460839970802823\
88932729169750255062193163739699650564205955960279049899764054019300144164634\
8716298104314415344732664178964826995833767982441412732859981318438443`176.00\
297484304238*^-21*GaugeXi^3*u^37 - 8.6152818714663188223688322108174695912597\
59226211563677136023566966883788864609226446383784670224824376871987896103512\
2489704197230876069815494748882915156066209632430944393650001772518926422738`\
168.47913952945305*^-19*u^38 - 3.48326197480162277934662490229617026803198523\
51592878865025652197388016245953932903929820235170439175143257009804845867970\
198680055930778944547576767729262070247805600532889035908817394934594069`169.\
05187440697603*^-19*GaugeXi*u^38 - 2.5782816229172463928721292993033067751924\
20135399284159360250400210783739097026451641327658087654605870790114435820885\
702931535374820899149340009269560336225896344733900506337551256550437120618`1\
76.46497694507704*^-20*GaugeXi^2*u^38 - 4.62721449864715338284717917511082608\
75324523999563648500434291402617158676704941906507496608419535585898913350301\
94845301398834761889552111769332762622915415516877377756016769669531241621808\
2`175.37682851019838*^-22*GaugeXi^3*u^38 + 1.89374694203190344458629552776043\
47976632222791825206908276785785359055179998279372127447543042582270643743424\
46804079356566045634323442970859862841758635049936359413937376341671856355341\
6160023`167.56494524696538*^-19*u^39 + 1.757387592285026031049007365803162352\
91331287840458346561671148713116284684752226241600665410955307132133410460648\
15511902169275051553727292165214396106514138918189154796017709817588820926671\
5`167.49850907997774*^-20*GaugeXi*u^39 + 2.6184312405670838549372683264126950\
19061969492096103894950322577688603764500476002430831476439575130515678987697\
91987728300596748735854357314662510349385990990858909577303016623383649179178\
094`175.40835047351112*^-21*GaugeXi^2*u^39 - 1.508230387995160921207243541411\
81814490503151073753214585835636997218699295094470432025591345238706446149144\
08927825901739303189623117882937902204002423128579730879422013074723340897365\
745173`174.826488075952*^-22*GaugeXi^3*u^39 + 8.82751281705795915973555874607\
28209565445856747583612305479677450879563901561558505014827630390041520602386\
71253625651560730215358956017362972935855678070237640919381215437254655268111\
938053996`166.97721492115483*^-20*u^40 + 3.6134871929937448987363756855408344\
97943640328342146870765822878509655394634471625194274929999664236756674194938\
65355821796896579463650239840982680215341233438285259651941365897894317727144\
7154`167.55532129979068*^-20*GaugeXi*u^40 + 2.4931821848315191229568633471685\
03132734406783151042968155965196475348629887177977058211675395310948878598011\
99606385032377603267457425249851936455609344161780315598025155310070479396830\
340537`175.3243146428723*^-21*GaugeXi^2*u^40 + 4.7164994654949766338600788193\
74699016950080175826975877222665943649865569019937842745922438235605248081701\
35888757619027790014852518279651938934042483558634629543708922165101481845642\
4324748`174.25881800114647*^-23*GaugeXi^3*u^40 - 
  2.0150296559568903473666510720187119753401888945778183350266105289991639412\
44917896839654793574681250235325917296371880374869688186100433425516153345389\
607192388727285343033373083608219297328803`166.07941126693112*^-20*u^41 - 
  2.2577874132642393385406894172577204363048909247527996560195087327333557893\
78416251976153362326091558163240395390051512680192869384346640877194775670368\
99495314834027257287212467558446299203524`166.09483108324858*^-21*GaugeXi*
   u^41 - 3.11382594868227638894277583880499997070187294168804992286344859796\
80204096029043985000166248998945576799480984513082397423282655496362865540857\
010886810650152878245358174593093143670060521317`174.35866746077033*^-22*
   GaugeXi^2*u^41 + 1.3469971353057346478458965150334091169331853129850554119\
37241199909123551301731898331226383442308494410043855984734074002978601414033\
667755811250499016307008897478510881647851367731020173809`173.65237405907072*^\
-23*GaugeXi^3*u^41 - 9.036912350611951683991655456615368847906255994370570831\
32821558938021950976842979586393135413968045030108418506644170636529406907986\
008044460366027327894408630903602068065309125153486374235568`165.474903154004\
58*^-21*u^42 - 3.738016131489248265185436246433932146701427025313598564525244\
24258843705925152981011490477959749797490294672908499640423061205223474033700\
64383023337869142666294019325207475433530921215688536`166.05754246247525*^-21*
   GaugeXi*u^42 - 2.405110302930528749751748325270365615529230428817847664167\
65951618956064163397413706527272487947128880357518219099696934525395244185828\
48621380454058467547865185567829425920308115308679862538`174.18485619003204*^\
-22*GaugeXi^2*u^42 - 4.759365859745394725275990865320140145413781324447836072\
87133228070188849965696502794833516491403215911173030743253005683148021543576\
199486601889957560298651417190185767401540998638937529386`173.13896464996245*^\
-24*GaugeXi^3*u^42 + 2.134713776005956517569607141996015133928449638163905792\
25778845334861241363048140284150520587764165929454752671549409770616754800337\
079763208005936843527485504255521031026804949836735629005255`164.591975995015\
13*^-21*u^43 + 2.753599391121282954141662436355519793416115516596803687761974\
74079468630670232404710131127700825940169642156745864637981216171195948992468\
00749292396039739243317646518954101830489535615378687`164.66855530366672*^-22*
   GaugeXi*u^43 + 3.558017731006546157187270971627992195785843537595954887383\
58525402108763289232275749206276313453150322632203270947037517972089585403369\
6497044163619628832088421398636364784139319862998260665`173.29378901091087*^-\
23*GaugeXi^2*u^43 - 1.2022152237237115024293304145841525113704388343335737491\
37616486651530995627366526277424058874398925629599805553023598245868165493979\
99319518600368238629036898902570853333918700557573847616`172.48037496537492*^\
-24*GaugeXi^3*u^43 + 9.244478079677207665838561495500176768927540762229413142\
78173782342445198886757987795286965562197020373113507124393727468198144753739\
88824053612564411978516999809959292328315323024719846750996`163.97227199692924\
*^-22*u^44 + 3.85771077200559397924352054154996143310682958881748186861354298\
12643957026354531255033591211002463265662672299789969130564696082851221396709\
113827423354018532626649141302327685559870342155164`164.55873746588077*^-22*
   GaugeXi*u^44 + 2.315670181693684078240390867941930219966265426446209832100\
82018467757870475547248849343495737605705129560854704886894210886212552168275\
6897291946113603299756088174533868816087886973422940663`173.04660659865726*^-\
23*GaugeXi^2*u^44 + 4.7670189647439465295587849211732352094198319972702396412\
77913941322779409227036348357549703725802027618832350036807569924342706374951\
8188733332504093036735047930208717210292583854280504921`172.01815799117117*^-\
25*GaugeXi^3*u^44 - 2.2531291504391671697081027632215812633504295276134682624\
57210760009366360052588185589675766640858097978265788023184752660749187540881\
1168464476084365306875509704365934502979090800057291293054`163.10292894347728\
*^-22*u^45 - 3.24503867203798412834824008478751691577312182939352125915926831\
89109366761815852365962744094772060583828917344136076163396654866873632728729\
20570212597501904654813034879497803674484429449299`163.22738093430186*^-23*
   GaugeXi*u^45 - 3.957003783744544630985514637505389275574689194341411293784\
12751976361526262535171066790882147942505885170054936947884030215110727116500\
575658175988655352246937220210142941819881691082071281`172.21911369083134*^-24\
*GaugeXi^2*u^45 + 1.072227525260324223411366468087755553562644064428600436865\
82137335925785176980405324830166860144318294303431690439753144436544084023316\
17674567964517579187443449286288940811032173531052711`171.31023176278325*^-25*
   GaugeXi^3*u^45 - 9.4509180585573272803527507660927171641301612777707280882\
34854789214497121409158867152671244740163048541287891304434239921593667955167\
428623834488180699226922886338729028791187141698034662595`162.4693701115712*^\
-23*u^46 - 3.9733036721582446715907374323126701713107472606052339971101374803\
79221450986937626773002931140853514523447072070514417279112862868301669516008\
041324557228033101087029484335163921667638981848`163.05906607150143*^-23*
   GaugeXi*u^46 - 2.226042619547947745141232337106803867564614561413753034606\
62692724199372990071545777750099814503007479874846032588933123976202768879810\
906303517223300337288953826450426949334807887997849082`171.9095467338719*^-24*
   GaugeXi^2*u^46 - 4.7480999778051187170712095700812186620715771350644006315\
41667492353073383641187104134113850886957052672655630491272226695989673900510\
893672702009578842149094132310796269994863971633474799`170.89698963615848*^-26\
*GaugeXi^3*u^46 + 2.370580520360385545927048624138036284401699755091380587089\
02602375026320188169032103356760866106572664217215605789967089001199173957797\
0350246692354056141289431177909723861034373609728699976`161.61250408161754*^-\
23*u^47 + 3.73241698635280454873552452536468258556867506077992809991401040803\
69253392030117343510335695185544691121422543521436476501236532655490055034611\
5039021726758533352256347547931801850749393101`161.77565772541683*^-24*
   GaugeXi*u^47 + 4.316117631347538314928857321794952628241502258734976369866\
61384386139000478468259002371818963781746626173641889293364152459813965032878\
75696255477131441193588006823049570955566074172064598`171.13780283930058*^-25*
   GaugeXi^2*u^47 - 9.5547690655341312724504898488743021651664887451400614895\
19085567049611446803093445939522347758739392596486254495490671030291926313370\
32223638619467870348023915594615795180589171931666178`170.14168379757277*^-27*
   GaugeXi^3*u^47 + 9.6566928400775472778752527105609180683275722539516670594\
10315174629696976544619893812868275080690446416804584136697776199315443010254\
73407967258950062694284056234524519425142016173935267196`160.96623104401849*^\
-24*u^48 + 4.0854208498472391667232086615318455246610240260814883666877594152\
17856452580598566848412669205348745914837490404886650995184379928978531713511\
04457718590520955849243823386942407321525810776`161.55865762442195*^-24*
   GaugeXi*u^48 + 2.137088472743545480573019254872837419878624290545206365766\
07972536294547760860904943150281123638632506303353361691537769218636504374831\
15829424580233065854131526073877949660989931336233142`170.7736413327322*^-25*
   GaugeXi^2*u^48 + 4.7092867632128446579488547832762068871141515720307081989\
26083200321039796157087917926352683905459060580990490511103908464699307313650\
65454275065607690740760498865720741158931631179262836`169.77586049270755*^-27*
   GaugeXi^3*u^48 - 2.4873161519525263747870505896687933404140315033857144457\
88951051582591043300366145262607782582192239265217202466594050217801785552609\
50092525109980294478027401667970054825908838843570761572`160.12088687247825*^\
-24*u^49 - 4.2161125647056549495572004509448670445426548319817465062795092108\
00241989816165802013581695927252538342726804177636049665609592173050073198582\
6622548758412151889259283661168115510955556669`160.31608627614858*^-25*
   GaugeXi*u^49 - 4.640074068557008673292790104437450333116083333806412699500\
28987980756654246995869631827427674281209059769513997493705679739927501696465\
3995822781558307807877876680321587828023126230179375`170.0518496706908*^-26*
   GaugeXi^2*u^49 + 8.5053294531169328816392871753793306169364659795988327167\
86909292735737836059049749321869685749149601691132868740721837694648450654033\
5645778244621158491929488534853663414368893746312297`168.97446663333452*^-28*
   GaugeXi^3*u^49 - 9.8621396689507196872360904199175956919359665889219207839\
98393006274868381252214321550477499820334911879605597003087369511566777512229\
4908514607168070833565715404370381414572234114508002868`159.46288028702554*^-\
25*u^50 - 4.19459845058008940030829832205136175789991177027200317848615185033\
15674859901626347671741862228382580042415488739323482884582847605367683339228\
202627472895870934405789824544267531648220359`160.05761772601292*^-25*GaugeXi*
   u^50 - 2.04942667467449235562750697646263286547511010074904013305091597916\
67778229677888878514676750255126753346643828995591151488005912640527025176629\
902205962941829338986831617736766552615284`169.63884438452567*^-26*GaugeXi^2*
   u^50 - 4.65574881705446509711343615254744526276764497851275715244986196718\
26461214300782703803138468899265145030836823474681355174429979585195032083966\
497953608641435253438210420051674874761524`168.65504526422188*^-28*GaugeXi^3*
   u^50}


==> AncillaryFiles/Expansions/3LBareScalarxmInfBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-0.0043402777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777779`192.2377061137\
1782 - 0.03906249999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999`192.23771\
602078253*GaugeXi - 0.0234375`192.23771660687515*GaugeXi^2 - 
  0.0026041666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`192.2377165651\
6627*GaugeXi^3, 0.06481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
1481481481481481481481481481481481481481481481481481481481481481481481481482`\
192.23565138928186 - 0.140624999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9994`192.23565138928186*GaugeXi - 0.125`192.23565138928186*GaugeXi^2 - 
  0.015625`192.23565138928186*GaugeXi^3 + 0.098813657407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
0740740740740740740740744`193.38941928453787*u + 
  0.0768229166666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`193.3894549367\
0667*GaugeXi*u + 0.02734375`193.3894592437885*GaugeXi^2*u + 
  0.0030381944444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444445`193.3894407184\
5938*GaugeXi^3*u - 0.08553160365226337448559670781893004115226337448559670781\
89300411522633744855967078189300411522633744855967078189300411522633744855967\
07818930041152263374485596707818930041152263374485596707818930041152263374485\
6`192.0750998462912*u^2 - 0.0500699266975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197530864197530864197530864\
19753086419753086419753086419753086419753086419753086419753086419753086419753\
086419755`192.07480313916*GaugeXi*u^2 - 0.00654658564814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814816`192.0750998462912*GaugeXi^2*u^2 - 
  0.0002772955246913580246913580246913580246913580246913580246913580246913580\
24691358024691358024691358024691358024691358024691358024691358024691358024691\
35802469135802469135802469135802469135802469135802469135802469`192.0750998462\
912*GaugeXi^3*u^2 + 0.0298102363873647309861301630848955951836610272824264593\
81191891479957323578722755677488187776253619875019051973784484072549916171315\
34827008078036884621246761164456637707666514250876390794086267337296143880506\
022`192.4396304494066*u^3 + 0.01926199202674897119341563786008230452674897119\
34156378600823045267489711934156378600823045267489711934156378600823045267489\
71193415637860082304526748971193415637860082304526748971193415637860082304526\
74897119346`192.43962832771703*GaugeXi*u^3 + 0.002503697273662551440329218106\
99588477366255144032921810699588477366255144032921810699588477366255144032921\
81069958847736625514403292181069958847736625514403292181069958847736625514403\
2921810699588477366255144033`192.43962710558753*GaugeXi^2*u^3 + 
  0.0000620677583447645176040237768632830361225422953818015546410608139003200\
73159579332418838591678097850937357110196616369455875628715134887974394147233\
65340649291266575217192501143118427069044352994970278920896204`192.4395878459\
621*GaugeXi^3*u^3 - 0.0054999199056345154024623617673457636877847211637792341\
95329302782434926925096106623312841877085132686412979051296380971735338447729\
85147927992006638554420904672390726345916103574997036359633524699825568595573\
169`192.44641242803127*u^4 - 0.0043823198774799319209470101102474216328811664\
88848244678148656200782401056749479246049890768683635624650713813951125336584\
87019255194838185235990448610476045318294975359447238733932835441751765482904\
028857389626`192.4464129451209*GaugeXi*u^4 - 0.000735506657474089315653101661\
33211400701112635269013869836915104404816338972717573540618808108520042676421\
27724432251181222374638012498094802621551592745008382868465172991921963115378\
7532388355433622923334857492`192.44641136097036*GaugeXi^2*u^4 - 
  0.0000259893233532743992277599959355789259767311893512167860590357161001879\
79474673576182492506223644769598130366305949296347101559721587156429406086470\
55834984504394655286287659401513996850073667631966671747193009`192.4463717631\
9165*GaugeXi^3*u^4 + 0.000203421027760489875640005193426927918621258051222995\
59123214053864869289347265265570401982534279440238897638684256577870356257797\
19667846477783987309974202216238491196576854250989291379475802582036387858671\
0474`191.8898901469673*u^5 + 0.0004556518507140256397229419634540805094074412\
77583024267980829480600856915443106572507578451794272553303188877034327422987\
68819116327118156107639418110382902335348608782536537451946688343579061457433\
656793510475`191.8898901469673*GaugeXi*u^5 + 0.000126686943126682924350962759\
74190926179952243052380226591474876797236193669664177208758827414520144286948\
12782604277803180409490423207844332672864908804552151602906061067926637199613\
8799979677894629883655946757`191.8898901469673*GaugeXi^2*u^5 + 
  6.5619330714745380954800250639299564768243323341631526359464173821741265728\
46280207962878287523920811529407779979339192873715050212535351995800098223509\
28889566292401226100357330352757879049602872190892309777`191.8898901469673*^-6\
*GaugeXi^3*u^5 + 0.0001553880734412866404587969164281492460914071215120626061\
82179192165248942953335350609930478627097819068329435425688819762668035571330\
57491516850128624530674805305479265523748354391831278258934386331406884958456`\
192.6451867367927*u^6 + 0.000045133185713507842692926267584602188067107032711\
86937294746063734530939733398708148492226122668636513070796462555848828266650\
75306034509407978899418212531051021118592118947755791732827753759522290742125\
1169664`192.64520091332938*GaugeXi*u^6 - 6.0628051434432178602274624222498022\
22367380117723053251173964479862970946647215508669555308787133204142806337593\
71756628272403306696859508930839520688629056255942401347065270247711948672168\
150906148162663938`192.64519884630607*^-6*GaugeXi^2*u^6 - 
  7.9856946466966587967790359024757575114058712426169961437281798337870413604\
12628342652559828125883435880218213534611780136683183305480042088621404105154\
8884026995426003029857455842654575910007839422393436856`192.6451321769087*^-7*
   GaugeXi^3*u^6 - 0.00002609002653470887646537750061314608774565132216624417\
38925613272279537521900581330822254399220923570130098543726146163042576128255\
75528239919332564925710103945630874615779180287125038596352752894432340818048\
11`191.9548725662873*u^7 - 0.000019036803706554903947935347469820722731205738\
72679939016559638604230572106592210423115453024699770810816063252363801248813\
88427106578321859039756228719820162708460750952767940542688821425313340690588\
5882856046`191.9548725662873*GaugeXi*u^7 - 2.52120088664462387274515055397599\
27358927059740508458240059678413136275815293806002087824529073886951807548825\
84436570673989315004968671132930194613429441002021965854263324725709073171914\
76674843596101082822`191.9548725662873*^-6*GaugeXi^2*u^7 - 
  2.3826610064582918107580299620432015185148646812312205083933272010593858174\
30454558564734482663283790784303541128851934755130029864196027514250985906353\
106098703446292360207545524448059254368891751028244073`191.9548725662873*^-8*
   GaugeXi^3*u^7 - 7.27150817504328342854776436093814483680694396256215703508\
79698274590443032262329021308642543904574664130078350827011334741993251383548\
4981649633772614289527528981934812288301930404983968575955059664236955581`191\
.37229001105786*^-6*u^8 - 8.7943991244116225774780848000013752499290247914585\
64288787524606113436607633831157546239120048191359337218739610852125066622379\
90206036831469695450206300266168937699110694168784656094943909897341541995730\
64`191.37229001105786*^-7*GaugeXi*u^8 + 4.99132894161836090920175512820792353\
23339560686697998271625447549021379418356693350530860245014779572707922233081\
18769703404686403739920499071561936489557805940998054515829772161142905966884\
5458801446389908`191.37229001105786*^-7*GaugeXi^2*u^8 + 
  2.5188314747295102171827277091392330274288321685241882717551073335942524933\
71429747559302235487675953629214041313722495013864454059445914923130016934722\
75656688727314942956315501276591344287789738303843664`191.37229001105786*^-8*
   GaugeXi^3*u^8 + 3.96975977978353029093662322020050926846044746998095905773\
32084157759554602079365915488170756915719962834386356782974273176243366828718\
1367642117357396354940545227290748382690425022625991997025959042356166876`190\
.52003067444568*^-6*u^9 + 1.6391922000622126690073160374580080856895762263351\
12104831940170850189106864220399581199768512525737402401062799261305484346259\
04312852129388492285912509859416291615854504744462239714897867420100182033431\
258`190.52003067444568*^-6*GaugeXi*u^9 + 5.6934383882011005037474928178101597\
51256728190232602798660966018242778068456776946559478427585176064345941187431\
62290520984810382602144720332537704272011282294365180051176900971801726263372\
7149108007036767`190.52003067444568*^-8*GaugeXi^2*u^9 - 
  2.8190474652076649402463913012424554879399078410969080489142965756070232328\
32718608263122637012656030209848846425911920246165433698610344825356959111196\
35805502897059843600169710800374941630516784158180755`190.52003067444568*^-9*
   GaugeXi^3*u^9 - 5.64231710155597901380137569366178915645579099314104135814\
64799265632830851020548892837842543970359126889076043222210345664790647550566\
694761581275300079791198082168089292427118670594514342273497170553852665`190.\
03206148008064*^-7*u^10 - 3.5298115769027423524613167096599785330573305668413\
93633692341122516986722936518913020988693777044076882417819173661910380635307\
61423842310090085867031589348992821855266842441144073566685749870172691616878\
76`190.03206148008064*^-7*GaugeXi*u^10 - 4.1288936434953452350347336198226495\
35788945924789308126734041758375951501189128980156831551650270182216488236457\
14935581641624645973855806173167168496457856783866800337560612709612379580789\
5375484326620053`190.03206148008064*^-8*GaugeXi^2*u^10 - 
  5.7073860731905080809399900966239541241098958575967559523580657678876905136\
42974992190486744949161795336047794509449764514673244027170031498281330898383\
4948626311704341030422095449780825157723891302916512`190.03206148008064*^-10*
   GaugeXi^3*u^10 - 1.2255168097702410658952159135955558761684536823910002492\
71808058674387780693771650279890090614195089733036823904287034250715650126614\
1657411722635351011908040103830750308407301917523830438715020361397871391`190\
.79305279231232*^-7*u^11 - 1.938627491248280055561107966504453764923185613358\
07693506997668821008353609411612137258723630497409692999251333976716385010576\
52746693470952464217359232587333580550109512090491194911594663176550559211245\
84`190.79305279231232*^-8*GaugeXi*u^11 + 6.3543109935073821931640840129182881\
75217087926193509920136211189186448840307777024983016636183952278068301962949\
41408099323709718801652104126460354945730689500400141594443530291843156886285\
774598132285544`190.79305279231232*^-9*GaugeXi^2*u^11 + 
  2.4723782818127054644947610593007834762903633306096713239849647382290809417\
34943882982057597030012699024979890693216453847559756880933748272842463082876\
5164572066101220900258903641321549528773953602966712`190.79305279231232*^-10*
   GaugeXi^3*u^11 + 7.2682758869224376247404293374815972817322694619145533412\
74466183517567693732606233043024475403621495267931440257901491847143553903628\
08638880880977333241175203626753267401956678631371144225197598314455678`190.8\
3918960907113*^-8*u^12 + 2.85496548434703173010428619968753882610323052083043\
11447187825041457802225843595939030345967906266051992605456262364646998828293\
18570951379425430774481437262252296321029628163308076446228304428858866539782`\
190.83918960907113*^-8*GaugeXi*u^12 + 8.4279730610423748506085311510785331388\
86853148112810256006981702259765014706360857166763726579316229412128350225203\
15665328463939655484577491029114723052103708309398056357222342907599750970278\
92706530448`190.83918960907113*^-10*GaugeXi^2*u^12 - 
  2.7282905183232873528505006145811297084452197917023723022756611894932604811\
12836704539366930040007382438101960518527039197890465120352549304015538927220\
800451128767596492314942427182093661537755496880092`190.83918960907113*^-11*
   GaugeXi^3*u^12 - 1.1639638841562275778535645616418925215581061607728642481\
15981971547855544210758437970812726682689199802125442864029831165546347457562\
455698320655958330238244525574618581753091619606955925228750201736804693`190.\
0305456552102*^-8*u^13 - 6.24152802892804684274018432461029367508610638623170\
00234852264844012800884616681638601071796410356605266383613837015100929650243\
4402008254698938295546704262052689884170473616333463015357350244306550683201`\
190.0305456552102*^-9*GaugeXi*u^13 - 5.78876352654346474916414750649577065653\
63525812297721281563225696051891935705588183796529392443927984449880874371575\
72591273352855137041048679577082292964807085640788769766713472153717177110347\
0929224467`190.0305456552102*^-10*GaugeXi^2*u^13 - 
  5.9789231577100374329658515977268693731221828683110340810953792230062596610\
53932380380378492146999833753265042861972295184032944641300398717491324758580\
66288986039845390071249374632032844375960237529499`190.0305456552102*^-12*
   GaugeXi^3*u^13 - 1.7796333211036171223093689857549419367938510884733323628\
13926766119309294729160982227880815191578885629004650055994520501949800245072\
046717724017235786137136233788833948218524843501903465222765000448717`188.834\
25393670103*^-9*u^14 - 2.4262244092302762370062978455799725338837895256961391\
34132642422361467415686149062084538601258113824994561603183578444003086176901\
5228126076913830795411013376493583804931828415643948711313656169873280727`188\
.83425393670103*^-10*GaugeXi*u^14 + 9.687840309182512021428619093136232662709\
50056622453098740419515508396413885470096451791539914654548452963031165108097\
21237713220862983516264909380961596335240234073484488518197949141511415199100\
52294587`188.83425393670103*^-11*GaugeXi^2*u^14 + 
  2.8188222876813435960847174211777385003192874594302951012001538110866009234\
54228893006467426356192418889806851769948494231669566017243205104441895573442\
70076720445659047177010225097824691291187876761993`188.83425393670103*^-12*
   GaugeXi^3*u^14 + 1.3039963436714588300729704481258128922367316093897286681\
11583935371505786118544903256995634950918467058008077583940530957424079017087\
1265104278279959588739487719329606553078349892724675526473134650803314`188.89\
002773191731*^-9*u^15 + 4.852062556342712173225673249069434107650616152806329\
56678609618186085342978023190669921560325466305169851272548243665748647989800\
07354929383068891028931612749632536541403447074768136755266320716099441404`18\
8.89002773191731*^-10*GaugeXi*u^15 + 9.54361664775776153484266506856789232451\
98009973161434219974076670140010563891962009779194589013019050770727299257151\
47172464730825070261247397000408792476229294696100602869502890559797381345114\
76690842`188.89002773191731*^-12*GaugeXi^2*u^15 - 
  3.7405529607018898563498028104481547293704737765240277065536587577694428618\
73092960188609917614957966363411027840203987594278128833611942287069375058113\
8791044631791328902634003883743537626454560090183`188.89002773191731*^-13*
   GaugeXi^3*u^15 - 2.4419246015280486353616908418314761851132927298788111712\
21376816114455861074901956021171310872421073207284032781288928373913623781980\
857935519223441127743328219734850336524327924442314270798458480594012`188.188\
0513793991*^-10*u^16 - 1.1594689768344497007213998173242702348012745261160651\
83589148987520807008779969268175517616049033118911063757456287266197011865829\
1012031636037847521788212804951274011123610267999582403968853771815700381`188\
.1880513793991*^-10*GaugeXi*u^16 - 8.2959599003915434496639941919938469141269\
73831952804755919481747922994628898148790759387588164725175515517947018271621\
69180036644005264613274372322587420174662747935119609051532392221317310867371\
435127`188.1880513793991*^-12*GaugeXi^2*u^16 - 5.7003336754208391385263305182\
62295865969558780698674939836535852763457442319478863349165047973211215987795\
50110440370173919555636435644008568595528799896567365497230609950423303314218\
9047030025169624`188.1880513793991*^-14*GaugeXi^3*u^16 - 
  2.1342847762610945993123738285470343636140981966998406450244897558921698981\
58798820768479592464486662086669744255430169791846284603452053970057158417874\
020407034103420696675559761728748975057360895948645`187.33980991424627*^-11*
   u^17 - 1.04223041951276146061125409073490824514284283592975208803871670229\
46860194212078080735724386576853442124657159327417305021302661499395651991551\
6229779216728648187829046750399821403887540464263880681238`187.33980991424627\
*^-12*GaugeXi*u^17 + 1.595524337091275309102343802827171272867511361882273423\
52051700875472500432970338857294866740100987733631366934937151720358266215676\
752397115499400752696780622392508757765967251418294216741314116824277`187.339\
80991424627*^-12*GaugeXi^2*u^17 + 3.42849757210034037154818111785648096818804\
64867788293931737199028603404519843157483949150238117436431802408236910677157\
02944652199017150482229173953602098556582298827527600189650507761954378021694\
262`187.33980991424627*^-14*GaugeXi^3*u^17 + 2.303666277856370071281439198317\
93448743870708508106386490128140958122317524468272247787322453811525477438493\
89202796991439270880957896097666700931282154538923298979499719618873568221732\
817441323574296`186.27079693282337*^-11*u^18 + 8.1888968041242002193969440463\
40457320422414593373243053392516234138496938287944299426348520171253695458208\
65142432777942255185760169952503488783818166131613830530539736598571221803583\
82311342630916418`186.27079693282337*^-12*GaugeXi*u^18 + 
  8.6462687484198877714993805859364280105535475476673996447130172017029277826\
69870063434845702513185332440419952442355181309845207699256607877656357203416\
160217283906300954986096395630258871447987907791`186.27079693282337*^-14*
   GaugeXi^2*u^18 - 5.5114845680676181232785612624926440566725576666831930862\
26819507446313809998948849598869327681825050862289202525070225223142282981435\
99656833380307310373751181034669575823625187041422926705738379118`186.2707969\
3282337*^-15*GaugeXi^3*u^18 - 5.086744619045022824040104692799773887486053508\
86975655476219191927986829280918188591860218026006478209485062501259735907560\
29615474616497932082730070002433696254620091745072384523877526465815961312167\
3`185.84135389030243*^-12*u^19 - 2.211025622492507466342835516169027180210127\
86100509328116696493230176727178664328911499805825601276384909052787176032436\
93354779410443258171375789076146287346954224159264298132011059599747896224046\
2209`185.84135389030243*^-12*GaugeXi*u^19 - 1.2177200240561296211002668963382\
72938424317431981307307244295859962719344665321088933393769092486650068053580\
49548810049413675638148315749489108979417437520503739957329342213506564419261\
12557633458217`185.84135389030243*^-13*GaugeXi^2*u^19 - 
  4.9824139602446514627074809320064027340202607371279923998482000442671889838\
23905093260620630623412077291678195672070128050811450713589649568409911753354\
5156680290778294117521856661524593002562805772`185.84135389030243*^-16*
   GaugeXi^3*u^19 - 1.4914557900192315096285705540799773321117421743346940506\
84565734830042064203546098499223603539042350766418229676276323060841868046213\
5561924558275369517158834985363993375637631593363080544397048048504`183.72954\
51046142*^-13*u^20 + 5.804940084916278444887800688075517911687186024372787212\
63163534159122290880885524100421463978167633203857002884873400552876253344510\
0612739043909981945689395207526492726588166933434900922574561052232`183.72954\
51046142*^-14*GaugeXi*u^20 + 2.7346515750271291640032759704987241762686651066\
78737437130027468206274025856491143452315709814137649685344929183435444046699\
596868678282413112123740856332979541363588422729092493237429204657548040966`1\
83.7295451046142*^-14*GaugeXi^2*u^20 + 4.372523511870853440398389155824100319\
43031661134608760807664305014589090634256763376727276857240308886369913494438\
30661706630929801542143376935791616897308327101129112308724932376725742286344\
705802`183.7295451046142*^-16*GaugeXi^3*u^20 + 3.9734070097762214899118417808\
70025615108505695485160347887377970559479693299616080723321582923625321683602\
26372512193189668632929438879029377912683411261240453849444496028948993753293\
82977451905000146`183.5492615262073*^-13*u^21 + 
  1.3558620746873923103127155953154444371745997461970678374148989938283240590\
79884784911476554367173447923321213338530497290661503184995840789269822962541\
1641310062668929054924001716663641609681482840664`183.5492615262073*^-13*
   GaugeXi*u^21 + 2.433960037636041859941050139002158083145060857448588581458\
85661178574163048620450236027999419577950973631558106767195418893287595558540\
14173980415146722408335073095422898749956078824725682600564508`183.5492615262\
073*^-16*GaugeXi^2*u^21 - 8.4892851307719769475662470501284580996933599944631\
01284844417417051290870187911603677525826246591193636552995917170756222903104\
956034641032239934002734053073942698150192669995642128783950933070361`183.549\
2615262073*^-17*GaugeXi^3*u^21 - 1.037651810820431514028125612077263271492691\
98025752180134235538901493914975691144506341957748636406738275099224308074387\
74506572396933649095494017387262997836006551641320350846546506562014491994471\
526`183.65402476195663*^-13*u^22 - 4.2282672499743863188689208510033157861955\
60547934105543160368515906664102070297669389025897407466757670478277309830730\
11691216275690844430999921154940739436446695527259469333521572348318912252140\
6622`183.65402476195663*^-14*GaugeXi*u^22 - 1.7924057731497854042786933645152\
83143905310206668497687498028441505915071477538243667856353778224589085755860\
69928292640963661971699776809908402023960118273526353655924146212892614459019\
613965323268`183.65402476195663*^-15*GaugeXi^2*u^22 - 
  2.9652303225172682221893585926543135860372978427984223108441605955324141555\
23234285339096274153714926817788607744305804022310826919287062575422043057332\
89119207466297061153056606209226725420535577`183.65402476195663*^-18*
   GaugeXi^3*u^22 + 2.1271768865365209882632361732104471586875704341381530566\
43800540797170007875126583885726694657525028315115932861929194984175316083835\
73227192616778965545324645928317287730381574025996156062227967168`182.6891895\
4952463*^-15*u^23 + 2.6243509839215817405773923776452083369267143652689027662\
74242709155509226446848647554935511917970080716597160527675792085992271126845\
87436301914514338550454881339213472027218627002530105754939646978`182.6891895\
4952463*^-15*GaugeXi*u^23 + 4.74296243549811430062363249476980646014030334371\
15230234372440006924637613557958683830771125603904941233686689188770941675118\
997258951180289552844310629941870980978389119330067186851532864890916138`182.\
68918954952463*^-16*GaugeXi^2*u^23 + 5.70101946949309082364408982093534677949\
98418799514663568708997406902065832187593228812724692143316089462043557480820\
06479148945886358768604216318369423059410587791302742083696802824764620948995\
84`182.68918954952463*^-18*GaugeXi^3*u^23 + 6.6363304665618261810442569874877\
94655920740803152666563446400641944770167800881849510050804228245433934345188\
31480090632437195385744303715702772640762615642756032795213776944128813154495\
09093127486`182.40833449363095*^-15*u^24 + 2.17636483757330020185437176899592\
89440983369544427005133463506025068910419088464215378692148134003511663626614\
78693154748862583430588666525568132914146255764402784342530998772453874794505\
77908038346`182.40833449363095*^-15*GaugeXi*u^24 - 
  1.5796147878641772367930226374146054631469749688281846973130491072395472485\
41885265627853391712816410848729683379925173737444612562602841637981521529953\
20014396637793266646398685459948071735756747`182.40833449363095*^-17*
   GaugeXi^2*u^24 - 1.3318638268834950040988859144419577364259294948836966594\
11957685751729867458404972423227798207535108258972691773785029521496779196307\
67193594031855710217490086408425387150037598991996913598749556`182.4083344936\
3095*^-18*GaugeXi^3*u^24 - 2.064514890182711309165334787995912760976135208370\
15839156246698390612664861916329737565250679511563095184068079016807647726274\
464326049019018989783561321385826020566652753871658306777582989640092424`181.\
27672585120413*^-15*u^25 - 8.014585351857222414039131850422025644780723950064\
26773394294622157083161138240265875319832111200500530733111079073909039475047\
76200665495690097783663396940514289553019692708774679166308209071898384`181.2\
7672585120413*^-16*GaugeXi*u^25 - 2.60456288644773131965410741579906287659865\
83947212830017456983282598576482863186907479675205719939389417039909844372937\
57900531037033749752487135194031241894231341745018146050470780379209401663866`\
181.27672585120413*^-17*GaugeXi^2*u^25 + 1.7206427188918689928110449006562332\
58266586428083898271687013427160190748872493827698477643610848748330950614131\
40604430135240897523151043851778153570078405213551657586003632955533590835322\
1345`181.27672585120413*^-20*GaugeXi^3*u^25 + 1.32515622797958792058430856827\
49031309172995415206895362326986408217720715917645365523131253865044919988774\
06656462178304125443132260406354233621423594393073482164818276731382849885002\
3106549112325`180.93104064751236*^-16*u^26 + 7.793558753899471370535090027387\
45709481313546436549321491386360445369478705844615964995681815585630644839007\
45403653871772803883425206514626048690504909603322442307496371374839415872852\
2873757848`180.93104064751236*^-17*GaugeXi*u^26 + 
  8.2141932553513639623890884464454371378402239684315807837635212404533358359\
20440450051080200857315081852133409634284411713883482866549653420889720335522\
46295179844146136045432452405965447277664109`180.93104064751236*^-18*
   GaugeXi^2*u^26 + 7.4570667428177137376963427280415606867766540416941728933\
66152137275650788763069750764684079348220910199691522191339684218938380383122\
062466220500280320157132492260184947855184009489387804696973`180.931040647512\
36*^-20*GaugeXi^3*u^26 + 1.06137047793419634123486309761770971802107949698174\
97813988122124809284308481286510148247632985279035022897709611756353520922836\
80890655694252491481721791354484528709658966169995886583369945967351`179.3149\
933809563*^-16*u^27 + 3.33198420263876985084943595079796868584186392282847777\
58359080666158629394252631879231497510765676410234132014862032502830658394463\
36219125290562430455231704534424312838001836982591473934007919947`179.3149933\
809563*^-17*GaugeXi*u^27 - 5.942004025683381260328628551215962178462203637026\
44193359839103732163991793999842562972979769341833476864699671859706167289998\
58107498755795094047808684529527503908926494817234057260393800168749`179.3149\
933809563*^-19*GaugeXi^2*u^27 - 2.1001133743871362539692116001115469753151575\
31421352464534745383123769671403206094385518017347080609510398250048927810123\
325968581442320253615318040642721076229004406815969706312031310705424617`179.\
3149933809563*^-20*GaugeXi^3*u^27 - 4.001592410279418826881412978605184968193\
89724252897924429535233563389098405931138162945757099558735111593942452256966\
85774515512707791304236612499474462874919001413317885023071567354982408187713\
67`178.96051917563665*^-17*u^28 - 1.49590535616330069014342944074143255106979\
75576338727673506873384012898337949974290340630984154024283799025247633232802\
4532514279927701935588236868260281754213889004419108254899023226533778265082`\
178.96051917563665*^-17*GaugeXi*u^28 - 3.673946063885993855220069694802453754\
10511211803400154959600674046492755998205823813068775950030647065906685112763\
06775358899301218348317341188248297325930163088222687676881015839544133180517\
198`178.96051917563665*^-19*GaugeXi^2*u^28 + 1.155294557281091724470536193863\
39778033903009432835153518943031351193681375746622385642292066698092824743788\
97024684269943239200742171292149876297507142138999613446848342832499611616345\
4965487`178.96051917563665*^-21*GaugeXi^3*u^28 + 
  4.1645601740021540732386062259618637490967645012775422405339866067756051283\
57400361200300193496395932076459309541599240937697107695212983868022367886343\
86756635849551715320298302425903482673123198`178.98060854290895*^-18*u^29 + 
  1.9756904229682804462234304758293498909817379270634260735601062107491523824\
99925424778124788834808710198212510234112411980547672178569271731966664696160\
27042362775722402032967972084037229087068932`178.98060854290895*^-18*GaugeXi*
   u^29 + 1.41020950958101959856752187916506153694219905452170488370777442561\
14504753254924822818166118383175563055947141633635321182158548430028882463953\
799659263801014739782078540385106717281670251245192`178.98060854290895*^-19*
   GaugeXi^2*u^29 + 9.6056019302223818153067748491032679877478947011964301367\
11501514438950060737237171803722495264609684945010034158542545212855536933338\
0170728101022942104652567505224392485078373282174325947112`178.98060854290895\
*^-22*GaugeXi^3*u^29 + 1.5958354572318250034995948816251398238098798707705280\
24739817018230706815833065271661853383894431189887615106468304533167089228560\
08676844255812852909157808508486241976012988937483835227977690319`178.3608476\
2069487*^-18*u^30 + 4.7326373665005912037621281356732603657008894316362425576\
96572759423197581999621076367021182275025880244917214319399670066767535679190\
9019368699727811334216707628257847433121228331285968175944598`178.36084762069\
487*^-19*GaugeXi*u^30 - 1.541420164303832889615578235507798620745084352124164\
88979684383638420242659237511328555753108085812861950143040488514709603487956\
1677776668216605490205012174331282453299669400346960182650536804`178.36084762\
069487*^-20*GaugeXi^2*u^30 - 3.3041231779887737482898728089844488593549218773\
51064919829571265999833605044771399372233008405628629827408657938973345080393\
6407269610550277405455622307690688305929310163940525165226936748261`178.36084\
762069487*^-22*GaugeXi^3*u^30 - 7.5511581799374952343008130575162022218835316\
51915636534116052444874265009394300776424859394641263494675086737246953833924\
7283698045742047499418354218006417519776238133360471128576983246162444034`176\
.87387182000614*^-19*u^31 - 2.73752040863588246377327479432556253498005293900\
44820182812051206131695440510973992769556239341320406024338773764478301467582\
515270903295314274147427097230286809312656335017291871558051820661454`176.873\
87182000614*^-19*GaugeXi*u^31 - 4.9125553579752334155208083961503386652912696\
56639784618156183136032610810834887683946083095848629291436442740256761727349\
7350482159367076564184284546933440789599865407268824667014117081284756`176.87\
387182000614*^-21*GaugeXi^2*u^31 + 3.0910655339418750680506199946979217061668\
02226421382855284041983846726337165975904029412855313685870426788051901895741\
187442783976245952353757435369012570651634171937099097832477679032568173`176.\
87387182000614*^-23*GaugeXi^3*u^31 + 1.07427334959400330408520689154843662805\
70889808291006663711221899692417509949266275803220623306579175455775116982368\
95651668971738153889596404764531040912290206402370708443643917564709671158276\
8`176.95181252280145*^-19*u^32 + 4.586724330341794560662934225763250471777426\
12000628502078331490044961704258613969816556785335660186243961696035257440259\
2646998319811285797450284489629369634918405751135191557124544039996975576`176\
.95181252280145*^-20*GaugeXi*u^32 + 2.388587745766481260588016389072996323937\
15640307151928412364933519285985117525410069880143498669185576727076180240489\
031070116672455141897140251515820261599332728404756239706019537385647996796`1\
76.95181252280145*^-21*GaugeXi^2*u^32 + 1.19083132684717191349802095913362108\
17680738316533032224708778383839482631494684916057773129340226330458311258068\
61169357378812181292532595294953129200200750691525549909202887638022490650874`\
176.95181252280145*^-23*GaugeXi^3*u^32 + 2.1740190617692463697030482641705018\
50126284850593901569761829548537471304400039716014320258719075846312951064363\
10188190497720358031845291815512639217243563476653810323077856962186721764039\
6499`176.34827625589386*^-20*u^33 + 5.865871149908230061052445051663588116816\
54817857420088570703808391569767731998969999195912278795561266733824341589352\
065592544999774511615426742967594561387650704320742081103823926622030598019`1\
76.34827625589386*^-21*GaugeXi*u^33 - 3.4790608348791791336230905285819328019\
89432594427165638094132075270612873051877364232042200081617027412463639476886\
8794923536363333963244983250693794129248237407319582061396322527646396772049`\
176.34827625589386*^-22*GaugeXi^2*u^33 - 5.1611120005677741154326271553247759\
06421607274283741479979961052816878591769400633497687438179328196950771284207\
43917997372001932306843161638391809071431067038959460121215756236724682481008`\
176.34827625589386*^-24*GaugeXi^3*u^33 - 1.3857119032174011427357371352497996\
00037953827128675199350333180930384046550982306130684543577409984898234712999\
69377914146188102960384188802210251946649430405848147105427147921730562451564\
9091`174.9678071410194*^-20*u^34 - 4.8935847194981425723105395433765674656251\
02654647006756150646045958871816614711609902747456790356706785222026175637990\
27748461800597034292517369794697874101303408846362079751384105037014880545`17\
4.9678071410194*^-21*GaugeXi*u^34 - 5.953929398085852900770309089368747814300\
30691382215050232709757689747213005927295813239530981597739216655484635287210\
9532883406417414488636676634496728000958073364635267841311319023273990943`174\
.9678071410194*^-23*GaugeXi^2*u^34 + 6.73633093700299716843082751318133673801\
76190756636257438122593089733403746524367209301643874515670214932332810999283\
047819277222998271093934985739859692136608027073848224043726635981453986`174.\
9678071410194*^-25*GaugeXi^3*u^34 + 2.505309418649861843580487758141828279549\
98697195621040288817776412936262983923488489951574871015507229914609522628975\
175102799169902744626149913013458610027269549482869120976213407523409052155`1\
74.87245763505098*^-21*u^35 + 1.004019934502419225413777726077292762868317638\
77128146387663714103262771551141620158771568951038729186304176298651448901784\
419870570617058365707830763714606558468388483557545949866945165363368`174.872\
45763505098*^-21*GaugeXi*u^35 + 3.9755441669132360574568853137380060179350366\
22788531110302653288831330834383726640301363135449722992281593210048656574941\
573085573926902418926920002250594177673700647799461420978145170808516`174.872\
45763505098*^-23*GaugeXi^2*u^35 + 1.36701676579070427265380145193087420044192\
08060916365064630681329709264852765714989428806951299347113069579510956976615\
248728560886106549758002007195347491908177726332687830360034956562979`174.872\
45763505098*^-25*GaugeXi^3*u^35 + 2.43489635212320378034833196976082997476828\
25526427122410732387593261260542330134868299977885800968169674927916231939118\
817838062536879423640259377101747515595638281608308364448138493755927487`174.\
29824665776377*^-22*u^36 + 5.158268821238640223330308273272142419118122052845\
63778736278146677612960621766593201315430352340811477688625379577473194491875\
9714828431268871901489940630920224167588064091733379686119822796`174.29824665\
776377*^-23*GaugeXi*u^36 - 7.277861064650197525317548147655422141941674925381\
33150965690729300001708351416672782431488010932775203099395812748269491714450\
680149036946396678891160209889001443287058624376929490857525098`174.298246657\
76377*^-24*GaugeXi^2*u^36 - 7.96917185333673732244910924199334336012286925482\
60893290941577552101875777096788313723217499282658682718053039065056164145621\
10174796612708323343255526322018818785805149696634623697982359`174.2982466577\
6377*^-26*GaugeXi^3*u^36 - 2.467508399907712818871975404248171830510471294586\
04207376144080323734308947146532606721155215671248329742016277919504334537677\
52195034228534306466161138548766137425099579397217782949417936392`173.0683645\
0089975*^-22*u^37 - 8.5090333539503351657138211346196560792343728867541236501\
65313016171722927723949382748967763836405431154657378082472349993828822335963\
050832893676213341454930962426975061197765713128186545823`173.06836450089975*^\
-23*GaugeXi*u^37 - 5.79612557626750557466385297572374433275964708940399307979\
16062281855487377963601878800728882875080638999802717557050356272236945352231\
211247475214605141441916388596237096385896621911824578`173.06836450089975*^-25\
*GaugeXi^2*u^37 + 1.337372007137125570797400106785020398275813476643861255773\
15212413054143724436284819518046784681554999239463068631169994813983515759165\
0020235991253651275319051639020659860579642764090247`173.06836450089975*^-26*
   GaugeXi^3*u^37 + 5.4762563727513621299821479091727014206949930221017080263\
30180386017443456816555715079379260752382729173779918112477005491759265584305\
976231137945976117848085170200299453592448827774428038285`172.75250663456956*^\
-23*u^38 + 2.1026985638986903680031870489702831580325299162982013192037380613\
30568759479845755876208804355372136205049937458264633245844760121315551428138\
217780452814238848440858542405899583915336024237`172.75250663456956*^-23*
   GaugeXi*u^38 + 6.473868352601722529506816413334648035782020278434807462398\
88045075605548268658177153292963842541413736810598822706042588366632322848120\
63564008185779851567605987471797014385688544675119808`172.75250663456956*^-25*
   GaugeXi^2*u^38 + 1.3253710715178671685709813568356820700089469778681953164\
00994654844939971892408744348466155869252273730844010027279789923295100460888\
52122923969003133154943475767292138847475481120314793`172.75250663456956*^-27*
   GaugeXi^3*u^38 + 1.3746146092833549263322630833446041735618218819394488125\
15889670544300054201824861520979773616545877552792859778636704749196829275110\
99129498130936224129853316704860636468670707929257274584`172.22784445199807*^\
-24*u^39 - 1.3949596073438990161835340755623287919065172869238591438675736291\
48142839475637689203271464319475716757285202081657640130897596746088911716683\
8969739635038799700218974271234606027933650667`172.22784445199807*^-25*
   GaugeXi*u^39 - 1.447917341585420341408221457593717073782728363985520286714\
64773434280931937454333185468419507238119927429641106525120695423051574465435\
67660902294905635175129534479945690313319637271848508`172.22784445199807*^-25*
   GaugeXi^2*u^39 - 1.2107246955817440630320984912922540920873729207860156161\
02447448283835418222490902205360733235841173890591592511663876724437495508321\
25320268081289550529053866190792778620343383775689647`172.22784445199807*^-27*
   GaugeXi^3*u^39 - 4.2467783676634905159752064662935718678096745269021359164\
18044099810114994646326784120183793343835897851323737615952630294131478885814\
85335562669714820253767083428542222484224158203635659916`171.12532978144722*^\
-24*u^40 - 1.4308150411325840682323546181012723465914383542608946202244495753\
78796829391057438676689311122132568799606350150694130809087231793399868074655\
33865999018446081604391126084240077705002740642`171.12532978144722*^-24*
   GaugeXi*u^40 - 2.088696423178509971351705925999005621473803859004200710069\
06439085554026980453199557883086778311448491566204238253611647996981091697925\
809610552925560056839654739274751397353480126908791`171.12532978144722*^-27*
   GaugeXi^2*u^40 + 2.5131722488155283838396213989490631971241292823746608630\
41645598889611314848861896021629693400179218587109450473772753695557776352581\
9701027077309654128944514113401592764667144837865353`171.12532978144722*^-28*
   GaugeXi^3*u^40 + 1.1412917595845162119140823472969283840674497213064826907\
06226854304720294169232607082525652618142853937981923295419030900272319233924\
87242903439512052742895095521155312846842708486753602188`170.59402886951926*^\
-24*u^41 + 4.2469751617914351107910676400859656724863057433549965641670749489\
63082651546175914581773325756301061557175357590010035037799348780219876774029\
9636720620200411556787704515687349976453251569`170.59402886951926*^-25*
   GaugeXi*u^41 + 1.025612629495647071505462911548316428543307678789430474300\
53832476216303978650389896351584999352758668406654958991321754120660742869192\
3536369983427473906548451324719868216937416850640422`170.59402886951926*^-26*
   GaugeXi^2*u^41 + 7.1789983916714656896683317523052221563981431123486395725\
02513595611229108036283799783466838160023616623992738978352976778826682201712\
07991181716489272565484859912546424445859408853027`170.59402886951926*^-30*
   GaugeXi^3*u^41 - 3.4393252491310439952554307808339521183518455282290478604\
79915917170987497712979187109458629275646381496278572748497299396867824122082\
00435241105145563818587655451320958061111257919781486`170.13757070210434*^-26*
   u^42 - 2.30434904914715215858798853757283858966301796672789262957067818094\
69388657012879959535594474328868151412371490113070142689518015185972915057077\
38408038918996125949612875550708037013880461`170.13757070210434*^-26*GaugeXi*
   u^42 - 2.77405662847984056017844169842088938459625142364318573159540393276\
42056243879164389334634549908379479653510699045614447464323910414757146997182\
4270001546047608496064905710019725376672292`170.13757070210434*^-27*GaugeXi^2*
   u^42 - 1.79934459791918888312361143976369976476812414635535868111185276366\
92969997295009483567797981684425578396857455724814673354008314960437865826454\
98753957386974033211059658677532552754479`170.13757070210434*^-29*GaugeXi^3*
   u^42 - 7.01615274942338649371354332598666530619761598627888736094936523157\
68981410608593952995151605350457578842143268868796654952144399118276368644892\
20564045285331889106818402198019826987292232`169.13935973586192*^-26*u^43 - 
  2.3055064660461863534465898156409824129792763487878648920544561515246750775\
88690106726585590791329002482482260389417027484708879160570749922274336590640\
722468739040311591486114434704277689`169.13935973586192*^-26*GaugeXi*u^43 + 
  1.0240319754450424966390308353049828823588804776239857621701133680614253192\
11147634050367475982210173853523328716746223081376060308751005871721829612881\
0146862642606512600607565562862143`169.13935973586192*^-28*GaugeXi^2*u^43 + 
  4.5462631931712340980950402071397792914299803858586603116902209292007760003\
61101896849237608592113868442147558535985424365305711767725384478410912789784\
70364828524900942102558770716045`169.13935973586192*^-30*GaugeXi^3*u^43 + 
  2.2882228508104097136661590711174517235083284058553821896030563903550170318\
74690516545396716126428910164106605461467163959868014167117687484621229241333\
583086443070461506318567849760703983`168.39216748340058*^-26*u^44 + 
  8.3094734942557316342580669450890231762474318733284013826064918721490095554\
17600354147518137243907318483677730467183270373437136698987600039251463035393\
14748170455092503375626819122610788`168.39216748340058*^-27*GaugeXi*u^44 + 
  1.5674775204129687882736712481610902797045495805435401634901949068831242306\
91487812052064122687962433981882931104504058073019415846014927665140161566957\
4139045031490005095911831966068943`168.39216748340058*^-28*GaugeXi^2*u^44 - 
  1.1499363972269241660865386628689950284747203698796433373291856039090743357\
86661717769758955621948819029772807831162356566429116647038819935731220244204\
5481668128225396761884054953377`168.39216748340058*^-31*GaugeXi^3*u^44 - 
  1.7449033625768193618432150762081620394365011014722299920515104549225386019\
89120441501073285531033832102299196780599029516806898412539930321299164775402\
57991452980131391733977083394008512`168.02820778033274*^-27*u^45 - 
  7.9849414311358187241623027171545758436610596180730431154986882886949175088\
11363386754878925684635770990806914326220503619780123690910826459086572416261\
6057103788056786667022654832293241`168.02820778033274*^-28*GaugeXi*u^45 - 
  5.1514707368839192714059576346212569671651369757080115649495930576729898735\
32766073675673127998736941465149356639095211885246926396686554813508874042059\
576286460300665003883037095751322`168.02820778033274*^-29*GaugeXi^2*u^45 - 
  2.5944066557895814313075231080388269777806818405916598432603256757762940594\
98327835173816443277679166813557309386686331577596615860081607601268779546404\
0432564704113259503012685184108`168.02820778033274*^-31*GaugeXi^3*u^45 - 
  1.0991655385378881846233154684861957939774144014804710709105884542951317128\
90429315500798781154233711249792865717206998125859829664672925548109761429659\
83155013981388096712377139710937356`166.16041194315096*^-27*u^46 - 
  3.5034511778562618732083273463563709862954492165584485836275027320387400249\
04646048884815453973321624333204015906319977559703714668349002993695240835492\
5564609122889454586461613723105571`166.16041194315096*^-28*GaugeXi*u^46 + 
  4.1546414967000291433470906129260643797846126289717097143085240773619079853\
31476684561606574222508880197167641546899994422127099544412101050675071518611\
05936425531654883850954724306404`166.16041194315096*^-30*GaugeXi^2*u^46 + 
  7.9821098770462753882736380842819079390321190004919418058911922925725317515\
02754837936751813559354967508848499726735388514394158247691398630208258909338\
226066776359011815431396484561`166.16041194315096*^-32*GaugeXi^3*u^46 + 
  4.4345718011960104730533088806329199932151942063906591500246614855474866682\
66144024138928506455314652633071775612391749778952744438194721440524706718367\
8031985084478544564844140889098865`166.12990215028685*^-28*u^47 + 
  1.5783241593667729503567088167153507314257850875397313328481809868834893585\
35259266420671667127583264608768165124729905414692406521704720611951111901308\
0220066389169318673814786761506934`166.12990215028685*^-28*GaugeXi*u^47 + 
  2.2790162473652355106739468946925710474379472866541468312026399196325353642\
07377739799743824565592417369766313994456556591965014192655439960671967285824\
11573066241495270589290942504674`166.12990215028685*^-30*GaugeXi^2*u^47 - 
  5.6043865341553325283318640766035722559654872807634757423596636435544932027\
25794953556286516617366880311899016993593811994149251412986244942904848505603\
31641021130854374743490627074`166.12990215028685*^-33*GaugeXi^3*u^47 - 
  5.2175576520690865508914168902018691166819806624876301724527475707324863428\
87088108274754013996107743682195907988048959921939102186425599127193580834720\
087760159124855279611105862597718`165.90029036937366*^-29*u^48 - 
  2.1334702821023114449908793139312382464479517944773434195314998243731795216\
67386515446704875481812986919019779723821744175660083701556530042613952549018\
29174770179526837306414612150444`165.90029036937366*^-29*GaugeXi*u^48 - 
  9.3018431295919989457449761050794109732089846583468667400861300999268826492\
32928292311840438793732652250015005538062347334505599887407195323766164273396\
9122948052168553135048723737561`165.90029036937366*^-31*GaugeXi^2*u^48 - 
  3.5818659650378387600397070681191588943837037973790846248115399009197994052\
32023520612485691473397427733735683692103965852205303228815980738641340706806\
93873915166172187886437647141`165.90029036937366*^-33*GaugeXi^3*u^48 - 
  1.5945467123649249471279435716899184347955803173383480146095076516007816609\
59393712847761897591539945961610596591748737338954365654960578215881433813083\
820473815458385970253641724892822`164.26115965990743*^-29*u^49 - 
  4.8628695150617499930468417235362716782210973840301275100990475245716723862\
80095820362689269358500034169465297980034501103106415177163047605983382069473\
10991569889113439105358918210219`164.26115965990743*^-30*GaugeXi*u^49 + 
  1.1211193051102738341786794335213618522828180204933220572549967447017996781\
92649225010893334556532853890518801361376165533716450476642366169863287384618\
0067460513189112082200284126335`164.26115965990743*^-31*GaugeXi^2*u^49 + 
  1.3655635951948845107697653930416438191197159097043582619940519342019022293\
68248757347649326926606601130738051480612829596474768346404117827485271641419\
01057206521440780059349186157`164.26115965990743*^-33*GaugeXi^3*u^49 + 
  8.3246399871495117790788081612644379484564235830792327064766465969384136037\
74184773495352006616745778533311344831320085797077342634866528872237150089978\
09825390401097225975137891355034`163.7506601125966*^-30*u^50 + 
  2.9116130158051323550306131683898327921909308982979162982265618639166974312\
94549324872500801955980685381290862657537714461614097458990091253643555239613\
05405857247981553127099668096494`163.7506601125966*^-30*GaugeXi*u^50 + 
  3.0698567219326408299092092895560735754975383764980236193858697603366851957\
15578661427471322463189117050863588456729192936098324995506638218709153710143\
396492027417786689570661150082`163.7506601125966*^-32*GaugeXi^2*u^50 - 
  1.5091882010826214649096112573897099504555370411456720836483157422501739366\
20539611300334026830093990128820358631438349240565722989305238044523843422048\
2865859544111399661663140046`163.7506601125966*^-34*GaugeXi^3*u^50 + 
  0.0130208333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333335`192.2356441041\
6247*Log[-9/u] + 0.1171875`192.23565138928186*GaugeXi*Log[-9/u] + 
  0.0703125`192.23565138928186*GaugeXi^2*Log[-9/u] + 
  0.0078125`192.23565138928186*GaugeXi^3*Log[-9/u] - 
  0.1264467592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925926`193.3894598856\
34*u*Log[-9/u] - 0.0998263888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888889`\
193.38945594557754*GaugeXi*u*Log[-9/u] - 0.0182291666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666667`193.3894593459435*GaugeXi^2*u*Log[-9/u] - 
  0.0008680555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555`193.3894415499\
3592*GaugeXi^3*u*Log[-9/u] + 0.0632233796296296296296296296296296296296296296\
29629629629629629629629629629629629629629629629629629629629629629629629629629\
62962962962962962962962962962962962962962962962962962962962962962962962962962\
962962962962`192.0750998462912*u^2*Log[-9/u] + 0.0499131944444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444445`192.07480313916*GaugeXi*u^2*Log[-9/u] + 
  0.0091145833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`192.0750998462\
912*GaugeXi^2*u^2*Log[-9/u] + 0.000434027777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
7777777777778`192.0750998462912*GaugeXi^3*u^2*Log[-9/u] - 
  0.0210744598765432098765432098765432098765432098765432098765432098765432098\
76543209876543209876543209876543209876543209876543209876543209876543209876543\
20987654320987654320987654320987654320987654320987654320987655`192.4396325931\
3676*u^3*Log[-9/u] - 0.016637731481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
8151`192.4396284936569*GaugeXi*u^3*Log[-9/u] - 0.0030381944444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444445`192.43962721772033*GaugeXi^2*u^3*Log[-9/u] - 
  0.0001446759259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592593`192.4395900647\
3483*GaugeXi^3*u^3*Log[-9/u] + 0.00526861496913580246913580246913580246913580\
24691358024691358024691358024691358024691358024691358024691358024691358024691\
35802469135802469135802469135802469135802469135802469135802469135802469135802\
46913580246914`192.44641699134579*u^4*Log[-9/u] + 
  0.0041594328703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037038`192.4464132278\
8206*GaugeXi*u^4*Log[-9/u] + 0.0007595486111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111`192.44641153129763*GaugeXi^2*u^4*Log[-9/u] + 
  0.0000361689814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148`192.4463737933\
9676*GaugeXi^3*u^4*Log[-9/u] - 0.00105372299382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938271604938271604938\
27160493827160493827160493827160493827160493827160493827160493827160493827160\
49382716049383`191.8898901469673*u^5*Log[-9/u] - 
  0.0008318865740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407`191.8898901469\
673*GaugeXi*u^5*Log[-9/u] - 0.00015190972222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222`191.8898901469673*GaugeXi^2*u^5*Log[-9/u] - 
  7.2337962962962962962962962962962962962962962962962962962962962962962962962\
96296296296296296296296296296296296296296296296296296296296296296296296296296\
2962962962962962962962962962962962962962962962962962963`191.8898901469673*^-6*
   GaugeXi^3*u^5*Log[-9/u] + 0.0001756204989711934156378600823045267489711934\
15637860082304526748971193415637860082304526748971193415637860082304526748971\
19341563786008230452674897119341563786008230452674897119341563786008230452674\
897119341564`192.64521128924778*u^6*Log[-9/u] + 
  0.0001386477623456790123456790123456790123456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901235`192.6452041856\
45*GaugeXi*u^6*Log[-9/u] + 0.000025318287037037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
3703703704`192.64520265967718*GaugeXi^2*u^6*Log[-9/u] + 
  1.2056327160493827160493827160493827160493827160493827160493827160493827160\
49382716049382716049382716049382716049382716049382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938272`192.64514301689206*^\
-6*GaugeXi^3*u^6*Log[-9/u] - 0.0000250886427101704879482657260435038212815990\
59376837154614932392710170487948265726043503821281599059376837154614932392710\
17048794826572604350382128159905937683715461493239271017048794826572604350382\
128159905938`191.9548725662873*u^7*Log[-9/u] - 0.0000198068231922398589065255\
73192239858906525573192239858906525573192239858906525573192239858906525573192\
23985890652557319223985890652557319223985890652557319223985890652557319223985\
890652557319223985890652557319`191.9548725662873*GaugeXi*u^7*Log[-9/u] - 
  3.6168981481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814815`191.9548725662873*^-6\
*GaugeXi^2*u^7*Log[-9/u] - 1.722332451499118165784832451499118165784832451499\
11816578483245149911816578483245149911816578483245149911816578483245149911816\
57848324514991181657848324514991181657848324514991181657848324514991181657848\
325`191.9548725662873*^-7*GaugeXi^3*u^7*Log[-9/u] + 
  3.1360803387713109935332157554379776601998824221046443268665490887713109935\
33215755437977660199882422104644326866549088771310993533215755437977660199882\
42210464432686654908877131099353321575543797766019988243`191.37229001105786*^\
-6*u^8*Log[-9/u] + 2.47585289902998236331569664902998236331569664902998236331\
56966490299823633156966490299823633156966490299823633156966490299823633156966\
4902998236331569664902998236331569664902998236331569664902998236331569665`191\
.37229001105786*^-6*GaugeXi*u^8*Log[-9/u] + 4.5211226851851851851851851851851\
85185185185185185185185185185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851`191.37229001105786*^-7*GaugeXi^2*u^8*Log[-9/u] + 
  2.1529155643738977072310405643738977072310405643738977072310405643738977072\
31040564373897707231040564373897707231040564373897707231040564373897707231040\
56437389770723104056437389770723104056437389770723104`191.37229001105786*^-8*
   GaugeXi^3*u^8*Log[-9/u] - 3.4845337097459011039257952838199751779998693578\
94049252073943431968123326148017506042197400222091580116271474296165654190345\
54837023972826441962244431380233849369651838787641256777059246195048664184466\
6536`190.52003067444568*^-7*u^9*Log[-9/u] - 2.7509476655888692925729962766999\
80403684107387811091514795218498922202625906329610033313737017440721144424848\
12855183225553595923966294336664707035077405447775818146188516558886929257299\
62766999804036841073`190.52003067444568*^-7*GaugeXi*u^9*Log[-9/u] - 
  5.0234696502057613168724279835390946502057613168724279835390946502057613168\
72427983539094650205761316872427983539094650205761316872427983539094650205761\
316872427983539094650205761316872427983539094650205761`190.52003067444568*^-8*
   GaugeXi^2*u^9*Log[-9/u] - 2.3921284048598863413678228493043307858122672937\
48775230256711738193219674701156182637664119145600627082108563590045071526553\
00803448951597099745247893396041544189692337840485988634136782284930433078581\
227`190.52003067444568*^-9*GaugeXi^3*u^9*Log[-9/u] + 
  3.4845337097459011039257952838199751779998693578940492520739434319681233261\
48017506042197400222091580116271474296165654190345548370239728264419622444313\
802338493696518387876412567770592461950486641844666536`190.03206148008064*^-8*
   u^10*Log[-9/u] + 2.7509476655888692925729962766999804036841073878110915147\
95218498922202625906329610033313737017440721144424848128551832255535959239662\
943366647070350774054477758181461885165588869292572996276699980403684108`190.\
03206148008064*^-8*GaugeXi*u^10*Log[-9/u] + 5.0234696502057613168724279835390\
94650205761316872427983539094650205761316872427983539094650205761316872427983\
53909465020576131687242798353909465020576131687242798353909465020576131687242\
798353909465020577`190.03206148008064*^-9*GaugeXi^2*u^10*Log[-9/u] + 
  2.3921284048598863413678228493043307858122672937487752302567117381932196747\
01156182637664119145600627082108563590045071526553008034489515970997452478933\
9604154418969233784048598863413678228493043307858122`190.03206148008064*^-10*
   GaugeXi^3*u^10*Log[-9/u] - 3.167757917950819185387086621654522889090790325\
35822659279449402906193029649819773276563400020190143646933770390560514017304\
14076093088438767451113130125475804488150167162512841525187204199549878562224\
2412`190.79305279231232*^-9*u^11*Log[-9/u] - 2.500861514171699356884542069727\
25491244009762528281046799565318083836602355120873639392157910676429194947713\
46623198475050326902178754030605882457734309586161438013289865141716993568845\
420697272549124401`190.79305279231232*^-9*GaugeXi*u^11*Log[-9/u] - 
  4.5667905910961466517022072577628133183688739244294799850355405910961466517\
02207257762813318368873924429479985035540591096146651702207257762813318368873\
9244294799850355405910961466517022072577628133183689`190.79305279231232*^-10*
   GaugeXi^2*u^11*Log[-9/u] - 2.174662186236260310334384408458482532556606630\
68070475477882885290292697700105107512514919922327329734737142144549551956959\
36436677177417918158658899399640140380881121621862362603103343844084584825325\
57`190.79305279231232*^-11*GaugeXi^3*u^11*Log[-9/u] + 
  2.6397982649590159878225721847121024075756586044651888273287450242182752470\
81831443971361666834917863724448086588004283477534506341090703230620926094177\
1229837073458472635427367937656003499624898801853534`190.83918960907113*^-10*
   u^12*Log[-9/u] + 2.0840512618097494640704517247727124270334146877356753899\
96377650698638352959340613661601315922303576624564278885266539587527241848229\
5025504902048111924655134531677741554284764161307371183914393790937`190.83918\
960907113*^-10*GaugeXi*u^12*Log[-9/u] + 3.80565882591345554308517271480234443\
19740616036912333208629504925801222097518393814690110986407282703578999875296\
17159246788876418506048135677765307394937024566654196283825913455543085172714\
802344431974`190.83918960907113*^-11*GaugeXi^2*u^12*Log[-9/u] + 
  1.8122184885302169252786536737154021104638388589005872956490240440857724808\
34209229270957666019394414456142851204579599641328036389764784826513221574949\
970011698406760135155196883591945320340382068777130505525561741653033`190.839\
18960907113*^-12*GaugeXi^3*u^12*Log[-9/u] - 2.0306140499684738367865939882400\
78775058198926511683713329803864783288651601408803054893589873013741326498528\
14461867959810346641622361786970840468782855614131334295943349441291828123103\
8432684523219503`190.0305456552102*^-11*u^13*Log[-9/u] - 
  1.6031163552382688185157320959790095592564728367197502999972135774604910407\
37954318201231781478695058941972522219435799682713262960176540423454003700917\
281164194744441658021904935485182398762645676225923`190.0305456552102*^-11*
   GaugeXi*u^13*Log[-9/u] - 2.92742986608727349468090208830949571690312431053\
17179391253465327539401613475687549761623835697909771983846057920131994206068\
280142354216428290502364576438650512724586798660872734946809020883094957169`1\
90.0305456552102*^-12*GaugeXi^2*u^13*Log[-9/u] - 
  1.3940142219463207117528105182426170080491068145389133043454031108352096006\
41699407131505896937995703427802193234291999724098489530588296020394785826884\
59231669108212318088861298737841947718490928367471577348120133971351`190.0305\
456552102*^-13*GaugeXi^3*u^13*Log[-9/u] + 1.450438607120338454847567134457199\
12504157066179405979523557418913092046542957771646778113562358124380464180581\
75847711415024760115882984783631462055918258152238163995953531520844865935988\
8048894515679`188.83425393670103*^-12*u^14*Log[-9/u] + 
  1.1450831108844777275112372114135782566117663119426787857122954124717793148\
12824513000879843913353613529980373013882714059080902114411814588181431214940\
91511728196031547001564638248941599911617548301852`188.83425393670103*^-12*
   GaugeXi*u^14*Log[-9/u] + 2.09102133291948106762921577736392551207366022180\
83699565181046662528144009625491106972588454069935551417032898514379995861477\
342958824440305921787403268884750366231847713329194810676292157773639255121`1\
88.83425393670103*^-13*GaugeXi^2*u^14*Log[-9/u] + 
  9.9572444424737193696629322731615500574936201038493807453243079345372114331\
54995765225042120985683595912872808816371426600703496647059257288534184477747\
08797636487230843491866419556013912274935202624796981058000956915`188.8342539\
3670103*^-15*GaugeXi^3*u^14*Log[-9/u] - 9.66959071413558969898378089638132750\
02771377452937319682371612608728031028638514431185409041572082920309453721172\
31807610016506743921989855754308037278838768158775997302354347229910623992536\
592967712`188.89002773191731*^-14*u^15*Log[-9/u] - 
  7.6338874058965181834082480760905217107451087462845252380819694164785287654\
18830086672532292755690756866535820092551427060539347429412097254542874766272\
767448546402103133437642549929439994107836553457`188.89002773191731*^-14*
   GaugeXi*u^15*Log[-9/u] - 1.39401422194632071175281051824261700804910681453\
89133043454031108352096006416994071315058969379957034278021932342919997240984\
89530588296020394785826884592316691082123180888612987378419477184909283674715\
7734812058828397`188.89002773191731*^-14*GaugeXi^2*u^15*Log[-9/u] - 
  6.6381629616491462464419548487743667049957467358995871635495386230248076221\
03330510150028080657122397275248539210914284400468997764706171525689456318498\
05865090991487228994577613037342608183290135083197987372000637912`188.8900277\
3191731*^-16*GaugeXi^3*u^15*Log[-9/u] + 6.04349419633474356186486306023832968\
76732110908085824801482257880455019392899071519490880650982551825193408575732\
69879756260316714951243659846442523299274230099234998313971467018694139995335\
370604819948343365940836578`188.1880513793991*^-15*u^16*Log[-9/u] + 
  4.7711796286853238646301550475565760692156929664278282738012308852990804783\
86768804170332682972306723041584887557844641912837092143382560784089296728920\
479655341501314458398526593705899996317397845910485534236269350464`188.188051\
3793991*^-15*GaugeXi*u^16*Log[-9/u] + 8.7125888871645044484550657390163563003\
06917590868208152158769442720060004010621294571911855862473146423763707714324\
99827561555956617685012746741141802870197931926326988055383117111512173240568\
302296697358425753676734`188.1880513793991*^-16*GaugeXi^2*u^16*Log[-9/u] + 
  4.1488518510307164040262217804839791906223417099372419772184616393905047638\
14581568843767550410701498297030337006821427750293123602941357203555910199061\
2866568186967951812161100814833913011455633442699874210750039841`188.18805137\
93991*^-17*GaugeXi^3*u^16*Log[-9/u] - 3.5549965860792609187440370942578409927\
48947700475636753028368110615001140758768912911228273587208930893729916219570\
51750368253924408896685873320148429369072358778529312586556883452596470313845\
329695291079021525930963`187.33980991424627*^-16*u^17*Log[-9/u] - 
  2.8065762521678375674295029691509270995386429214281342787066064031171061637\
56922825982548637042533366495049933857555671713433583613754447520052527487600\
28215020088312615199913329041523529195141049759440325543309961216`187.3398099\
1424627*^-16*GaugeXi*u^17*Log[-9/u] - 5.1250522865673555579147445523625625295\
92304465216593030681629083952976472947424290924654032860278321425743357479014\
70486800915268598638242792200671648747175254074309992973754774771477748965040\
17782158668142691392626`187.33980991424627*^-17*GaugeXi^2*u^17*Log[-9/u] - 
  2.4405010888415978847213069296964583474249068881983776336579186114061792728\
32106805202216206123942057821782551180483192794290072707612563060915241293565\
462739305115761871303594165578465471262096084864698482985296284`187.339809914\
24627*^-18*GaugeXi^3*u^17*Log[-9/u] + 1.9749981033773671770800206079210227737\
49415389153131529460204505897222855977093840506237929770671628274294397899761\
39861315696624671609269929622304682982817977099182951436976046362553594618802\
96094182837723418107224`186.27079693282337*^-17*u^18*Log[-9/u] + 
  1.5592090289821319819052794273060706108548016230156301548370035572872812020\
87179347768082576134740759163916629920864262063018657563196915288918070826444\
601194556046181195555074050230686273306339165330224030796166446`186.270796932\
82337*^-17*GaugeXi*u^18*Log[-9/u] + 2.847251270315197532174858084645868071995\
72470289810723926757171330720915163745793940258557381126573412541297637723039\
15933384181588813235710677815091597065291893017221831875265265082097164724454\
32342148230149521761`186.27079693282337*^-18*GaugeXi^2*u^18*Log[-9/u] + 
  1.3558339382453321581785038498313657485693927156657653520321770063367662626\
84503780667897892291078921012101417322490662663494484837562535033841800718647\
47929961395320103961310786976581415070116449159149915721405298`186.2707969328\
2337*^-19*GaugeXi^3*u^18*Log[-9/u] - 1.03947268598808798793685295153738040723\
65344153437534365580023715248541347247862318453883840898271727759444199472428\
41375345771708797943525945380550963067463037364120797036716033487124182204226\
110220149353864110511`185.84135389030243*^-18*u^19*Log[-9/u] - 
  8.2063633104322735889751548805582663729200085421875271307210713541435852741\
43049198779381979656530311389034894320338221384308724016825869941674056981287\
3747081897167431345003897380562435437175745543696001620850866`185.84135389030\
243*^-19*GaugeXi*u^19*Log[-9/u] - 1.49855330016589343798676741297150951157669\
72120516353890881956385827416587565568102118871441111924916449541980932791534\
70178114820463854511088306057452477120625948274833256592908688531429722339701\
2327095948155378`185.84135389030243*^-19*GaugeXi^2*u^19*Log[-9/u] - 
  7.1359680960280639904131781570071881503652248192935018528009316122987698036\
02651477199462591005678531642639038539424540334181499145065973862325266940249\
891050599753689682174251946135863951058760482060521880073966`185.841353890302\
43*^-21*GaugeXi^3*u^19*Log[-9/u] + 5.1973634299404399396842647576869020361826\
72076718767182790011857624270673623931159226941920449135863879722099736214206\
87672885854398971762972690275481533731518682060398518358016743562091102113055\
11007467693205545`183.7295451046142*^-20*u^20*Log[-9/u] + 
  4.1031816552161367944875774402791331864600042710937635653605356770717926370\
71524599389690989828265155694517447160169110692154362008412934970837028490643\
6873540948583715672501948690281217718587872771848000810425433`183.72954510461\
42*^-20*GaugeXi*u^20*Log[-9/u] + 7.492766500829467189933837064857547557883486\
06025817694544097819291370829378278405105943572055596245822477099046639576735\
08905741023192725554415302872623856031297413741662829645434426571486116985061\
63547974077689`183.7295451046142*^-21*GaugeXi^2*u^20*Log[-9/u] + 
  3.5679840480140319952065890785035940751826124096467509264004658061493849018\
01325738599731295502839265821319519269712270167090749572532986931162633470124\
94552529987684484108712597306793197552938024103026094003698`183.7295451046142\
*^-22*GaugeXi^3*u^20*Log[-9/u] - 2.474934966638304733182983217946143826753653\
36986607961085238659886870032077330055201282948592815993518082004749343533660\
79661231161855798236794775022930177691365812399929445619844931528147719669290\
95593699676454`183.5492615262073*^-21*u^21*Log[-9/u] - 
  1.9538960262933984735655130667995872316476210814732207454097788938437107795\
57868856852233804680126264616436879600080528901025886670672826176589061186020\
803501949932557889166759461441962748504184417707047657639307`183.5492615262073\
*^-21*GaugeXi*u^21*Log[-9/u] - 3.56798404801403199520658907850359407518261240\
96467509264004658061493849018013257385997312955028392658213195192697122701670\
90749572532986931162633470124945525299876844841087125973067931975529380241030\
260940037`183.5492615262073*^-22*GaugeXi^2*u^21*Log[-9/u] - 
  1.6990400228638247596221852754779019405631487664984528220954599076901832865\
72059875523681569287066317057771199652243938174805118844063327110077444509583\
3073929999413546862319647490799676073949429719191718762081`183.5492615262073*^\
-23*GaugeXi^3*u^21*Log[-9/u] + 1.12497043938104760599226509906642901216075153\
17573089140238120903948637821696820690967406754218908796276454761333796984581\
66419598266172647127035228315008076880264199996792982720224160370350894058679\
81531803475`183.65402476195663*^-22*u^22*Log[-9/u] + 
  8.8813455740609021525705139399981237802164594612419124791353586083805035434\
44858440237426384909664839165622180000366040459208575775785573529950278118276\
3795543178752631325761793701907397659281109895774893529059`183.65402476195663\
*^-23*GaugeXi*u^22*Log[-9/u] + 1.62181093091546908873026776295617912508300564\
07485231483638480937042658644551480629998778615921996662824179633044146682577\
68522532969539514164833395511338875136307656745948693624121787261604263745922\
845881835`183.65402476195663*^-23*GaugeXi^2*u^22*Log[-9/u] + 
  7.7229091948355670891917512521722815480143125749929673731611813985917422116\
91181252380370769486665077535323634782926991703659631109378759591261111407196\
85178636336979402832711249581803457906792259963259943731`183.65402476195663*^\
-25*GaugeXi^3*u^22*Log[-9/u] - 4.89117582339585915648810912637577831374239796\
41622126696687482191081034007377481265075681540082212157723716353625204280789\
84433035939881074465370557891339464696800869551273837914018088566743017646433\
97964363`182.68918954952463*^-24*u^23*Log[-9/u] - 
  3.8614545974177835445958756260861407740071562874964836865805906992958711058\
45590626190185384743332538767661817391463495851829815554689379795630555703598\
425893181684897014163556247909017289533961299816299718655`182.68918954952463*^\
-24*GaugeXi*u^23*Log[-9/u] - 7.0513518735455177770881207085051266307956766989\
06622384190643885670721149804991578260338528661737679488773753497455079381602\
27188247625875723840606744060380494046807280847258097444255331132288585183846\
03558`182.68918954952463*^-25*GaugeXi^2*u^23*Log[-9/u] - 
  3.3577866064502465605181527183357745860931793804317249448526875646051053094\
30948370600161204124636990232749406427359561610286796134512504170113526698781\
2399071145086060992726576068774063387251837389706954075`182.68918954952463*^-\
26*GaugeXi^3*u^23*Log[-9/u] + 2.037989926414941315203378802656574297392665818\
40092194569531175796170975030739505271148673083675883990515484806771684503291\
01804316416171143605710657880581102903336956463640991308408702361429240193474\
9151818`182.40833449363095*^-25*u^24*Log[-9/u] + 
  1.6089394155907431435816148442025586558363151197902015360752461247066129607\
68996094245910576976388557819859090579776456604929089814453908248179398209832\
67745549236870708923481510329542387063915054159012488277`182.40833449363095*^\
-25*GaugeXi*u^24*Log[-9/u] + 2.9380632806439657404533836285438027628315319578\
77759326746101619029467145752079824275141053609057366453655730623939616409000\
94661769844114884933586143358491872519503033686357540601773054638453577159935\
84816`182.40833449363095*^-26*GaugeXi^2*u^24*Log[-9/u] + 
  1.3990777526876027335492302993065727442054914085132187270219531519187938789\
29561821083400501718598745930312252678066484004286165056046876737547302791158\
84996129771191920803027400286558597446882655790445642`182.40833449363095*^-27*
   GaugeXi^3*u^24*Log[-9/u] - 8.151959705659765260813515210626297189570663273\
60368778278124703184683900122958021084594692334703535962061939227086738013164\
07217265664684574422842631522324411613347825854563965233634809445716960773899\
66072`181.27672585120413*^-27*u^25*Log[-9/u] - 6.4357576623629725743264593768\
10234623345260479160806144300984498826451843075984376983642307905554231279436\
36231910582641971635925781563299271759283933070982196947482835693926041318169\
5482556602166360499531`181.27672585120413*^-27*GaugeXi*u^25*Log[-9/u] - 
  1.1752253122575862961813534514175211051326127831511037306984406476117868583\
00831929710056421443622946581462292249575846563600378647079376459539734344573\
433967490078012134745430162407092218553814308639743393`181.27672585120413*^-27\
*GaugeXi^2*u^25*Log[-9/u] - 5.59631101075041093419692119722629097682196563405\
28749080878126076751755157182472843336020068743949837212490107122659360171446\
60224187506950189211164635399845190847676832121096011462343897875306231617825\
7`181.27672585120413*^-29*GaugeXi^3*u^25*Log[-9/u] + 
  3.1353691175614481772359673887024219959887166436937260703004796276333996158\
57530850325364201287321292161776689334948992358323354510217872483631647793520\
08940044666722407132938327821672344021988310668844849`180.93104064751236*^-28*
   u^26*Log[-9/u] + 2.4752914086011432978178689910808594705174078766003100555\
00378653394789170413840144993708579963674704338244754738117625546044753560698\
32038181445878435796531614210570321420740785122372903175253929475403828`180.9\
3104064751236*^-28*GaugeXi*u^26*Log[-9/u] + 4.5200973548368703699282825054520\
04250510049165965783579609387106199180224233968960423293928629319025313316508\
65221479447538607171953606330592205517143628449034645389282594396216310420084\
05915934947682438`180.93104064751236*^-29*GaugeXi^2*u^26*Log[-9/u] + 
  2.1524273118270811285372773835485734526238329361741826569568510029519905829\
68556647820616156490151916815865004120102283083517177009302887288534311986398\
230709688787568012354267696716286114567425473699163`180.93104064751236*^-30*
   GaugeXi^3*u^26*Log[-9/u] - 1.161247821319054880457765699519415554069895053\
21989854455573319541977763550278920382420896343974862672658395901294407124382\
34646334140268457894991827852182964617286015078997715845247123852666233728475\
735`179.3149933809563*^-29*u^27*Log[-9/u] - 9.1677459577820122141402555225217\
01742657066209630777983334735753314033964495704240717439185050647053104610202\
73376898350386945763221600141412762512725172339311891001190447188093045825567\
3157552943533475`179.3149933809563*^-30*GaugeXi*u^27*Log[-9/u] - 
  1.6741101314210630999734379649822237964852033948021420665219952245182148978\
64432948304923677270118157523450558760079553509402248785013356779971131544976\
401663091279219565164430430779333644663553146210461`179.3149933809563*^-30*
   GaugeXi^2*u^27*Log[-9/u] - 7.971953006766967142730656976105827602310492356\
20067650724759630722959475173539499192820798700056265487357408933371215956858\
21370714921751427196740236971507766251391407864972877656158744983978721248117`\
179.3149933809563*^-32*GaugeXi^3*u^27*Log[-9/u] + 
  4.1473136475680531444920203554264841216781966186424948019847614122134915553\
67104299372174869427673666880656996474800254442226659405050095877819639938518\
63677307760214824249918423044540137595222633159848`178.96051917563665*^-31*
   u^28*Log[-9/u] + 3.2741949849221472193358055437577506223775236462967064226\
19548483326440701605608657399085423232373947537360786690631779822810520582934\
28621933129468830418692611389643282302567176087794845469912605126195`178.9605\
1917563665*^-31*GaugeXi*u^28*Log[-9/u] + 5.9789647550752253570479927320793707\
01732869267150507380435697230422196063801546243946155990250421991155180567000\
28411967643660280361913135703975551777286308246885435558987296582421190587379\
84040936088`178.96051917563665*^-32*GaugeXi^2*u^28*Log[-9/u] + 
  2.8471260738453454081180917771806527151108901272145273240169986811534266970\
48355354260074281071629519597705031904897199845922191811247205408114169294177\
553848794692550280891888487719955177999240044575`178.96051917563665*^-33*
   GaugeXi^3*u^28*Log[-9/u] - 1.430108154333811429135179432905684179889033316\
77327406964991772834947984667831182736971547221643919547608861947406905325594\
02273810517571992481517029374609562336559131870686842173949659917076642522753`\
178.98060854290895*^-32*u^29*Log[-9/u] - 1.1290327534214300756330363943992243\
52543973671136795318144671890802220931588140916344512214907715154323227857479\
52819993890017951135665042045906713389799549176341256304242264543478549946713\
7629672849`178.98060854290895*^-32*GaugeXi*u^29*Log[-9/u] - 
  2.0617119845086983989820664593377140350802997472932784070467921484214469185\
52257325498674479396697238329372609310442799888426414759868665985186122592335\
470028437535984686163091663521346853033932446072`178.98060854290895*^-33*
   GaugeXi^2*u^29*Log[-9/u] - 9.817676116708087614200316473036733500382379749\
01561146212758165914974723120122535951749752093665351585415528243067999946869\
72131422317427866005837730260477544644570699341099603024826040620663449813`17\
8.98060854290895*^-35*GaugeXi^3*u^29*Log[-9/u] + 
  4.7670271811127047637839314430189472662967777225775802321663924278315994889\
27706091232384907388130651586962064913563510853134091270172523997493839009791\
53652077885304395689561405798321997235888084092`178.36084762069487*^-34*u^30*
   Log[-9/u] + 3.763442511404766918776787981330747841813245570455984393815572\
96934073643862713638781504071635905051441075952493176066646300059837118883473\
486355711299331830587804187680807548478261833155712543224283`178.360847620694\
87*^-34*GaugeXi*u^30*Log[-9/u] + 6.872373281695661329940221531125713450267665\
82431092802348930716140482306184085775166224826465565746109790869770147599962\
80880491995622199506204086411182334281251199489538769722117378228434464414869`\
178.36084762069487*^-35*GaugeXi^2*u^30*Log[-9/u] + 
  3.2725587055693625380667721576789111667941265830052038207091938863832490770\
67075119839165840312217838618051760810226666489565737714077247595533527924342\
015918154819023311369986767494201354022114994`178.36084762069487*^-36*
   GaugeXi^3*u^30*Log[-9/u] - 1.537750703584743472188364981619015247192508942\
76696136521496529930051596417022777136528545399617117793127808545598822930746\
26100871524270959657545192875924260576945303086760045348332967652770583358`17\
6.87387182000614*^-35*u^31*Log[-9/u] - 1.214013713356376425411867090751854142\
52040179692128528832760418365830207697649560897259377947066145626153533062314\
86020848389027003834950757624377783849413889929167344542178983169736553410082\
039493`176.87387182000614*^-35*GaugeXi*u^31*Log[-9/u] - 
  2.2168946069986004290129746874599075646024728465519122656417119875499429231\
74470242471692988598599180999325386355314838589705822322439425790522712464876\
849492943587080307702249100560588014014981125`176.87387182000614*^-36*
   GaugeXi^2*u^31*Log[-9/u] - 1.055664098570762109053797470219003602191653736\
45329155506748189883330615389260487736747285171361865761872637445491182789985\
991539163782180501081545946516642521123194300366773766693361334000713387`176.\
87387182000614*^-37*GaugeXi^3*u^31*Log[-9/u] + 4.8054709487023233505886405675\
59422647476590446146754266296766560314112388031961785516517043738034931035244\
01704996321658582065652235133467489298287277372633143029540721461251417135405\
23914908073`176.95181252280145*^-37*u^32*Log[-9/u] + 
  3.7937928542386763294120846585995441953762556153790165260237630739321939905\
51548778039355560845817050817297908197339381515121570938698422111757618057452\
94184060286479516943093224054267294065063734`176.95181252280145*^-37*GaugeXi*
   u^32*Log[-9/u] + 6.9277956468706263406655458983122111393827276454747258301\
30349961093571634920219507724040589370622440622891832360358870592830694757623\
205595383476452740154665448709625961569528439251837543796816`176.951812522801\
45*^-38*GaugeXi^2*u^32*Log[-9/u] + 3.2989503080336315907931170944343862568489\
17926416536109585880933854081730914390241773352661605058305058519920171599462\
187062235598868193140658798310828645078785099821886461680209167541687522294`1\
76.95181252280145*^-39*GaugeXi^3*u^32*Log[-9/u] - 
  1.4562033177885828335117092628967947416595728624687134140293232000951855721\
30897510762580922344859070010680005166655520177521411067379192325725146325082\
9473731606955779438219739913194098156032749`176.34827625589386*^-38*u^33*
   Log[-9/u] - 1.149634198254144342246086260181680059204925944054247432128413\
05270672545168228750849677441237752031842948421460525435803488532452687830973\
0835641835591800557758443877324069979466831113012318375`176.34827625589386*^-\
38*GaugeXi*u^33*Log[-9/u] - 2.09933201420322010323198360554915489072203868044\
68866151910151397253247378546119720375880573850371032190581310182905668463123\
31744734304725873780743254592322863245341200475614678561162892059641`176.3482\
7625589386*^-39*GaugeXi^2*u^33*Log[-9/u] - 9.99681911525342906300944574071026\
13843906603830804124532905482844063082754981522477980383685001766819955149096\
10907461172915865451115736789875146396450439632682120672383217212755053156628\
8554`176.34827625589386*^-41*GaugeXi^3*u^33*Log[-9/u] + 
  4.2829509346723024515050272438141021813516848896138629824391858826328987415\
61463266948767418661350205913764721078398588757415914904056448016838665662008\
66874459028111159947639409211591122236257`174.9678071410194*^-40*u^34*
   Log[-9/u] + 3.381277053688659830135547824063764880014488070747786565083567\
80207860426965378678969639533052211858361613004295663046480848624860846561685\
539894657527000164046601140389432346902009150885975993`174.9678071410194*^-40*
   GaugeXi*u^34*Log[-9/u] + 6.17450592412711795068230472220339673741776082484\
37841623265151168391904054547410942282001687795208918207592088773251966068009\
757198067786055111198331017421260683686505896341608192975379178224`174.967807\
1410194*^-41*GaugeXi^2*u^34*Log[-9/u] + 2.94024091625100854794395462962066511\
30560765832589448392031024365900906692641624258229524613235813770575043851796\
78665050857607485622275526433866587191305774318270785995063886104427399008487`\
174.9678071410194*^-42*GaugeXi^3*u^34*Log[-9/u] - 
  1.2237002670492292718585792125183149089576242541753894235540531093236853547\
31846647699647833903242915975361348879542453930690261401158985147668190189145\
3339270257946033141361125977474032063893`174.87245763505098*^-41*u^35*
   Log[-9/u] - 9.660791581967599514672993783039328228612823059279390185953050\
86308172648472510511341827237292033881033180012273322989945281785316704461958\
68541330722000046870457468682694956257716900253136`174.87245763505098*^-42*
   GaugeXi*u^35*Log[-9/u] - 1.76414454975060512876637277777239906783364594995\
53669035218614619540544015584974554937714767941488262345026311078071990305145\
64491373365315860319952314783464590962471597038331662656439405092`174.8724576\
3505098*^-42*GaugeXi^2*u^35*Log[-9/u] - 8.40068833214573870841129894177332889\
44459330950255566834374355331145447693261783594941498894959467915928696719419\
390430024503071017779300755253331062608736409093451028430396745840782828814`1\
74.87245763505098*^-44*GaugeXi^3*u^35*Log[-9/u] + 
  3.3991674084700813107182755903286525248822895949316372876501475258991259853\
66240688054577316397896988820448191332062372029695170558774958743522750525403\
70535284942945365037809054929834223997`174.29824665776377*^-43*u^36*
   Log[-9/u] + 2.683553217213222087409164939733146730170228627577608384986958\
57307825735686808475372729788136676078064772225631478608318133829254640128321\
857059252005555685751270746340819322938102500703155`174.29824665776377*^-43*
   GaugeXi*u^36*Log[-9/u] + 4.90040152708501424657325771603444185509346097209\
82413986718373943168177821069373763715874355393022950958406419661311084180960\
124760371258773897776453188429571971179766584398101740456650141`174.298246657\
76377*^-44*GaugeXi^2*u^36*Log[-9/u] + 2.3335245367071496412253608171592580262\
34981415284876856510398759198484658146160655415041635971096330998019353317205\
289722902863083827202798757036973961353789141484750789733242940021745245`174.\
29824665776377*^-45*GaugeXi^3*u^36*Log[-9/u] - 9.1869389418110305695088529468\
34196013195377283599019696351750069997637798287136994742100855129451321136346\
46305962803251268965015885123984735878520379379825094440392878480565013323876\
2811`173.06836450089975*^-45*u^37*Log[-9/u] - 7.25284653300870834434909443171\
12073788384557502097523918566447921033982618056344695332375172074615693181682\
60310232657246860250125408873563704304108258261777061371522724846565894662181\
166`173.06836450089975*^-45*GaugeXi*u^37*Log[-9/u] - 
  1.3244328451581119585333128962255248257009353978643895672086047011667075086\
77550642262591198794406025701578551882738137410296219588118142129024264228464\
552150593815669367145894641633963517`173.06836450089975*^-45*GaugeXi^2*u^37*
   Log[-9/u] - 6.306823072181485516825299505835832503337787608878045558136212\
86269860718417881258220281523235431440810275500896541970195379152184818162918\
58298296593550102409229317588911709268649236358`173.06836450089975*^-47*
   GaugeXi^3*u^37*Log[-9/u] + 2.417615511002902781449698143903735792946151916\
73658413061888159736779942060187815651107917240248718977272275343674421908228\
675004180295785456810136941942059235379050757494885529822072706`172.752506634\
56956*^-46*u^38*Log[-9/u] + 1.90864382447597588009186695571347562601011993426\
57243136464854716061574373172722288245361887388056761363600685026928045386474\
3424352865093781692213375217415185825566387495962260385846873`172.75250663456\
956*^-46*GaugeXi*u^38*Log[-9/u] + 3.48534959252134725929819183217243375184456\
68364852357031805386872808092333619753743752399968273842781620488207440477300\
270953147055740582342743795485909267120889886035977523543200893777`172.752506\
63456956*^-47*GaugeXi^2*u^38*Log[-9/u] + 1.6596902821530225044277103962725875\
00878365160231064620562161279657528206362845416369161903251135370553356581306\
689395250997768907416218206797323594567107958137613620760834454438137799`172.\
75250663456956*^-48*GaugeXi^3*u^38*Log[-9/u] - 6.1990141307766737985889695997\
53168699861927991632267001586875890686665181030456811566869672826890230186468\
59855575440790329935908154604578094384966517800151885587309634602270589287365\
9`172.22784445199807*^-48*u^39*Log[-9/u] - 4.89395852429737405151760757875250\
16051541536776044213170422704400157883008135185354475286890738607080419488935\
966482167657626519064837203533767234198773696201493734971152810835996371`172.\
22784445199807*^-48*GaugeXi*u^39*Log[-9/u] - 8.936793826977813485379979056852\
39423549888932432111718764240689046361341887685993429548717135226737990268928\
395909674365921875565531809803660097320151519669766407334255833937005151123`1\
72.22784445199807*^-49*GaugeXi^2*u^39*Log[-9/u] - 
  4.2556161080846730882761805032630448740470901544386272322106699478398159137\
50885682997851033977270180906042516170998449361532740788246713350762368191197\
71271317336825836111398573881486895873156623993696`172.22784445199807*^-50*
   GaugeXi^3*u^39*Log[-9/u] + 1.549753532694168449647242399938292174965481997\
90806675039671897267166629525761420289171741820672255754661714963893860197582\
483977038651144523596241629450037971396827408650567647321841`171.125329781447\
22*^-49*u^40*Log[-9/u] + 1.22348963107434351287940189468812540128853841940110\
53292605676100039470752033796338618821722684651770104872233991620541914406629\
7662093008834418085496934240503734337427882027089990927`171.12532978144722*^-\
49*GaugeXi*u^40*Log[-9/u] + 2.23419845674445337134499476421309855887472233108\
02792969106017226159033547192149835738717928380668449756723209897741859148046\
889138295245091502433003787991744160183356395848425128778`171.12532978144722*^\
-50*GaugeXi^2*u^40*Log[-9/u] + 1.06390402702116827206904512581576121851177253\
86096568080526674869599539784377214207494627584943175452265106290427496123403\
83185197061678337690592047799428178293342064590278496434703717239682891559984\
2`171.12532978144722*^-51*GaugeXi^3*u^40*Log[-9/u] - 
  3.7798866651077279259688839022885174999158097509952847570651682260284543786\
77107811931018093187128189138090608875460004819084975049723198646916981503157\
317999302361644113428479202972`170.59402886951926*^-51*u^41*Log[-9/u] - 
  2.9841210514008378362912241333856717104598498034173300713672380731803587200\
08243009419224810410890675635334691217468424857172348723465683142302880134071\
566841554496034826390904633925`170.59402886951926*^-51*GaugeXi*u^41*
   Log[-9/u] - 5.449264528645008222792670156617313558231030075805559260757565\
17711195940175418288676554095814162645116017639265798581930440168027763298660\
7683520244826339449795166672291670347592384893178863590916992`170.59402886951\
926*^-52*GaugeXi^2*u^41*Log[-9/u] - 2.594887870783337248948890550770149313443\
34765514550440988455484624379019131151566036454331340077450055246494888475515\
20497150858464918983846112001165839711665691269868055573083773261396089826623\
4142`170.59402886951926*^-53*GaugeXi^3*u^41*Log[-9/u] + 
  8.9997301550183998237354378625917083331328803595125827549170672048296532825\
64542409359566888540781402709739544941571440045440416785055234873611860721803\
13809357705153360340114095945653181845574161272`170.13757070210434*^-53*u^42*
   Log[-9/u] + 7.105050122382947229264819365203980262999642389088881122302947\
79328656838097200716528386859621640637056032069337492482108850559219872781700\
548304793826563533703451436863426405865220252511983348022057`170.137570702104\
34*^-53*GaugeXi*u^42*Log[-9/u] + 1.297443935391668624474445275385074656721673\
82757275220494227742312189509565575783018227165670038725027623247444237757602\
48575429232459491923056000582919855832845634934027786541886630698044913311707\
1`170.13757070210434*^-53*GaugeXi^2*u^42*Log[-9/u] + 
  6.1783044542460410689259298827860697939127325122512009759156067767709290269\
32180143725103127144701191791583211630369409642178775824980710439550476468057\
07420611696901620370787708887176097376824367`170.13757070210434*^-55*
   GaugeXi^3*u^42*Log[-9/u] - 2.092960501167069726450101828509699612356483804\
53780994300396911740224494943361451380455043919553055876970687091664452094080\
00969267570313659562466794891018822272212868845118932463852399577804050262`16\
9.13935973586192*^-54*u^43*Log[-9/u] - 1.652337237763476099829027759349762851\
86038195095090258658208088215966706534232724774043455725962938850240016124998\
25165322106028369134458152286157995966593807057010159614567578260936104929845\
302838`169.13935973586192*^-54*GaugeXi*u^43*Log[-9/u] - 
  3.0173114776550433127312680822908712947015670408668655928890172630741746410\
59901930656445713256714535526122033586924595406645448658711509749547907112306\
943216940845333494834079508518766987189142257`169.13935973586192*^-55*
   GaugeXi^2*u^43*Log[-9/u] - 1.436814989359544434633937182043272045095984305\
17469790137572250622579744812376282412211700631272120739339144456520218828887\
878507557690940454662243443187772235278349214039718071834226999389959155`169.\
13935973586192*^-56*GaugeXi^3*u^43*Log[-9/u] + 4.7567284117433402873865950647\
94771846264735919404113506827202539550556703258214804101250998171660360840242\
88844691936577454567483353870764990056063520250427778913928837389066646905736\
354041001142`168.39216748340058*^-56*u^44*Log[-9/u] + 
  3.7553119040079002268841539985221882996826862521611422422320020049083342394\
14380108500987630135521337505454911931778446664115006447530558670974126817265\
13495614932049082149263142294002384769211428`168.39216748340058*^-56*GaugeXi*
   u^44*Log[-9/u] + 6.8575260855796438925710638233883438515944705474246945292\
93221052441306002408868024219194802856169398923004621788464989560557837860707\
976703517970709788507311229193939760986544337542652243611687`168.392167483400\
58*^-57*GaugeXi^2*u^44*Log[-9/u] + 3.2654886121807828059862208682801637388545\
09784487949775853914786876812382099460963913902287074366380439526010375459518\
838360875171765703192151414623708813005347235209409993592541686977258862708`1\
68.39216748340058*^-58*GaugeXi^3*u^44*Log[-9/u] - 
  1.0570507581651867305303544588432826325032746487564696681838227865667903785\
01825512022500221815924524631165086321537636838787927740786379477755680141156\
1120617309198418608645925486794141200911136`168.02820778033274*^-57*u^45*
   Log[-9/u] - 8.345137564462000504187008885604862888183747227024760538293337\
78868518719869862246333552806696782519445656647095950765925358890321673457482\
4386948482811411013665156646269983625384311164105982476`168.02820778033274*^-\
58*GaugeXi*u^45*Log[-9/u] - 1.52389468568436530946023640519740974479877123276\
10432287318269005425124449797484498264877339680376442051121381752144421245684\
0841349066148967066015773077940249537643105799700985278725605413593`168.02820\
778033274*^-58*GaugeXi^2*u^45*Log[-9/u] - 7.256641360401739568858268596178141\
64189891063219544394634203285972624973799880214203089397127636973431005780083\
43544863074686114928126737603364769415751400118827449097999857612037488383530\
282`168.02820778033274*^-60*GaugeXi^3*u^45*Log[-9/u] + 
  2.2979364307938841968051183887897448532679883668618905830083104055799790836\
99620678309783090904183749198184970264212253997365060306057346690773217698165\
46100376286922143666215771452046547845894`166.16041194315096*^-59*u^46*
   Log[-9/u] + 1.814160340100434892214567149044535410474727658048860986585508\
21493156243449970053550772349281909243357751445020858862157686715287320316844\
008411923539378500297068622744999644030093720958825706`166.16041194315096*^-59\
*GaugeXi*u^46*Log[-9/u] + 3.3128145340964463249135574026030646626060244190457\
46149417015001179374880390757499622799421669647052619808996033074874183844366\
1162840467166753481689799552228160357196912978475060592522915999`166.16041194\
315096*^-60*GaugeXi^2*u^46*Log[-9/u] + 1.577530730522117297577884477430030791\
71715448525987911877000714341874994304321785696323781984268907267609952192051\
1844849449698150611450817464451509038073915626683676043475165479075834424571`\
166.16041194315096*^-61*GaugeXi^3*u^46*Log[-9/u] - 
  4.8892264484976259506491880612547762835489114188550863468261923522978278376\
58767400659112959370603721698265894179175008505032043204377333384623867442905\
236178218870683907791824924511628677572`166.12990215028685*^-61*u^47*
   Log[-9/u] - 3.859915617234967855775674785201139171222824804359278694862783\
43602460092446744794788877338897679241186705202172040132250397266568766631582\
9966211139135712772278055803085098809150930233166504`166.12990215028685*^-61*
   GaugeXi*u^47*Log[-9/u] - 7.04854156190733260619905830341077587788515833839\
52045732276914918710103838101223396229774929141426651485297787937763280507326\
9386443414195037308121059564941024688450998148478192778564317362`166.12990215\
028685*^-62*GaugeXi^2*u^47*Log[-9/u] - 3.356448362813015526761456334957512322\
80245635161676408248937690089095732562386778077284642519721079292787132323513\
1584786063187554492448547796705338378880671546135480943564181870374115797`166\
.12990215028685*^-63*GaugeXi^3*u^47*Log[-9/u] + 
  1.0185888434370054063852475127614117257393565455948096555887900733953807995\
12243208470648533202209108687138727953994793438548342334245277788463305717271\
92420379559805914745663019260658930783`165.90029036937366*^-62*u^48*
   Log[-9/u] + 8.041490869239516366199322469169039940047551675748497280964132\
15838458525930718322476827789370165085805635837858416942188327638684930482464\
57629398731994016089126162564272891857311046524302`165.90029036937366*^-63*
   GaugeXi*u^48*Log[-9/u] + 1.46844615873069429295813714654391164122607465383\
23342860891023941397938299604421540881203110237797219059437039153700683439026\
445550904462396610585855407602938014342729128093295682886756612`165.900290369\
37366*^-63*GaugeXi^2*u^48*Log[-9/u] + 6.9926007558604490140863673644948173391\
71784065868258505186201876856161095049724543276763385827522485266398590073190\
80163763164073852593447457646945495600139905444891863242537889661274124`165.9\
0029036937366*^-65*GaugeXi^3*u^48*Log[-9/u] - 2.07875274170817429874540308726\
81871953864419297853258277322246395824097949229453234094868024534879769125280\
16232642435588874168029071995486659807586269233068970608283974401286107360386\
342`164.26115965990743*^-64*u^49*Log[-9/u] - 1.641120585559084972693739279422\
25304898929626035683617978859839967032352230758841321801589667380629756252211\
80784019228333217116018989438052577428312651840018189012768218957521900213576\
39`164.26115965990743*^-64*GaugeXi*u^49*Log[-9/u] - 
  2.9968288953687638631798717276406360025021931710863965022226579472240690407\
35596232832898593926081065114170824317081772130413560316511114774818486909266\
85774245190667941389659095569117482`164.26115965990743*^-65*GaugeXi^2*u^49*
   Log[-9/u] - 1.427061378747030411038034156019350477381996748136379286772694\
26058289001939790296801566599710765765005436705919861036768114931443643386417\
84849937663175513059294793711494745671217577023`164.26115965990743*^-66*
   GaugeXi^3*u^49*Log[-9/u] + 4.157505483416348597490806174536374390772883859\
57065165546444927916481958984589064681897360490697595382505603246528487117774\
83360581439909733196151725384661379412165679488025722147207727`163.7506601125\
966*^-66*u^50*Log[-9/u] + 3.2822411711181699453874785588445060979785925207136\
72359577196799340647044615176826436031793347612595125044236156803845666643423\
2037978876105154856625303680036378025536437915043800427153`163.7506601125966*^\
-66*GaugeXi*u^50*Log[-9/u] + 5.9936577907375277263597434552812720050043863421\
72793004445315894448138081471192465665797187852162130228341648634163544260827\
12063302222954963697381853371548490381335882779318191138235`163.7506601125966\
*^-67*GaugeXi^2*u^50*Log[-9/u] + 2.854122757494060822076068312038700954763993\
49627275857354538852116578003879580593603133199421531530010873411839722073536\
22986288728677283569699875326351026118589587422989491342435154`163.7506601125\
966*^-68*GaugeXi^3*u^50*Log[-9/u], 
 -0.1790700489209659448081959486689703481417821518634547249144154589450814793\
83026841650904429871776505707720359586875888326983428742569035644412064704359\
46465815378929205162795760824863221106546816675018389564057607`192.2271898839\
3362 - 0.45449495838364739298833975294206579640683923826617184841391518662229\
69131470586020075820895103723876245993359582124953581982580754928412524344295\
3045333288845639533711147033222524869304259155499924143868678580497`192.22721\
457704532*GaugeXi - 0.3062155734247340786855333085952013538830425850713969848\
46718561997421349737274938558572967925173216033312196322960666280338605295444\
96038991081307408611096491026875168507919182924016357930265239709918727223427\
15`192.22721457704532*GaugeXi^2 - 0.03402395260274823096505925651057792820922\
69538968218872051909513330468166374749931731747742139081351148124662581067406\
97815400588382773376656757008231790107212252083520564354647693351508811405821\
89990969691491906`192.22721457704532*GaugeXi^3 - 
  0.2914662813619164583952718063677278752346204251932788601623403092603891260\
81623519769575532774891425134794570797023603505544975751432158241360824733404\
72348667008050999767181197451081648570634104594515557566760755`193.3700358245\
3394*u + 0.130193764441513625829929288159229430088073863146741498695656498519\
30991663607672338945983981085390858900236417729597726197820204602974419032710\
905996437567212626394672909953021943188923365457798308298021246151909`193.370\
14573870894*GaugeXi*u + 0.092410056073079205585138265191348499154862892425917\
73681211221977710923882077498407074113983245231526789575460224906162823593470\
62264712121990996858741769168285881948813168275112844868538932802510997892928\
014778`193.3701780835985*GaugeXi^2*u + 0.014197105844749803440562139612286436\
46769188376631354302279899459256075740416388813035275269043423723497916291756\
74156330906000653758637085174174453590877896902502315022849282941881501676457\
1175798887885521276878`193.3701780835985*GaugeXi^3*u + 
  0.0898895728654575433265796617572521406351428600589165219878916909813605438\
36422185124842636071945026696341043971900004770605135337993171027401948717868\
34253894546549505370559048656953718661174391117559562048126607`192.0805624618\
9776*u^2 - 0.0377651885479173067421251379067752088711974254005312431749887430\
86815452145198855521890413732587448121661675915808482458149594850175365922324\
04835714268166322362580052504359227020977177732111615203531726672458672`192.0\
8049717935737*GaugeXi*u^2 - 0.00382703806740380032343333012653844710829564374\
38230659369203074194188169412516895662347674470903551648120748319887283449821\
64883977433136963747373801285989278491628304855944619839774291144170989747425\
51059826976`192.0805843804176*GaugeXi^2*u^2 - 0.00057607992854774122645390931\
23160577400187813893296110175723368024532182082547835713492158513899581236624\
20964956547322718139538860771360431548228852383401017964621923981970319933581\
25666236205183394560044589056`192.08055789360935*GaugeXi^3*u^2 + 
  0.0394910523560170227218569750145134738247638924530533302462755990179999731\
69193417842600592629780454191195773535556778372202393285953706492364772365089\
96619427825031178949538285919917017317687081231402312320390253`192.4148980701\
9067*u^3 + 0.0216670337998087410219520921509095232131243361303096827958695901\
73885900600754442467059035944698788148464271487253947742108392613524390378314\
69193066164377342936589327057923125970869850281988736846536181410252566`192.4\
1455620113803*GaugeXi*u^3 - 0.00386589764751377666402245191483926477277205107\
94480955336008668912865489025274432127182691042849250502295370130225043605432\
10699396639800253053573159059219851842525361572938441763513736513900022164667\
03373290413`192.41496190956997*GaugeXi^2*u^3 - 0.0005800992478305273491457552\
71142323079192032480039039887908748576899072058915834221834974079105343938965\
14027581771544051446865241754199584456699032157255021699609386560759501757434\
19892820323415087884425887574`192.41489777909214*GaugeXi^3*u^3 - 
  0.0351090622088074770164168706679989194674979667400252873223043341677274258\
76536303734417132639259651756179553837354395810118908820678364922921277710261\
24100523549539080900853329065487335188821026292992861042834721`192.4050929972\
919*u^4 - 0.00704195775972828222580081410954908819883392997408362740864918724\
35510700628882329643066309907810409210091058572154412446601910084675512178407\
0959632525276963721073443976372600151797209898987082431756316686540003`192.40\
453460539453*GaugeXi*u^4 + 0.002646097537045148936619848613521582692202310133\
06885211080457581442352718143128162317651896026571381094939766584517036692287\
78158337659552454002626694325385401592291151226965827012046039196653728632213\
2328614479`192.4051149185305*GaugeXi^2*u^4 + 0.000223189792987687384374450469\
12599296983526531318830660274146765701922685399804016564689234532799647010090\
16585664459984374792945545370679970271986464569150949355719261556625776590091\
2854203596899927369111425908`192.40503279698106*GaugeXi^3*u^4 + 
  0.0118200278743586110755781349819347825104674223261983093964721343119673607\
92732337095904296201061185941226144866834684363353750660024398167624329604836\
26373616764867821147796422952648235608499244519777141419448294`191.8701578635\
261*u^5 + 0.00050677676320823074785792230979276231283491585307004052516833767\
73338994263865171918553819823354491535662473259926995886668347266134919536733\
0881455540263440297941254867519604621123045089079538114151903483627159`191.87\
001519618008*GaugeXi*u^5 - 0.001654765672259937508030501586072028100024908841\
97050804684549915245269134629319971063676020960466776684702868048736291891963\
96624741080996842813260524897016655925157750982408186825295285503643435187737\
503386122`191.8701578635261*GaugeXi^2*u^5 - 0.0000818555015094623189551962802\
12775013550788604306444873191013983909391612056868952027242954492956234865918\
61686629771803666349934512306500755799100026972304168013204852771670832084143\
687879111224047185282259095`191.87014286616088*GaugeXi^3*u^5 - 
  0.0013916791514718493813691480715712222808785316016096000098033574187210292\
63185488400867755143178968943771134375864984818519826124757315511188551579075\
46893731745708682816309796603093356825720175866409683828804458`192.5834558436\
569*u^6 + 0.00045329917569138551629274016836747689977559200402661873915171402\
33073386941663846579977962705119381152760316126921133907753215091643732417429\
7185486912160387609767935131788297630486430136521958057053459046580718`192.58\
298322039178*GaugeXi*u^6 + 0.000809521782615136689878339966862151915557233072\
73904890613514022680787999457888262792167554942790315113448791130011172941900\
75641176455182468492029617689163721193019245803431206694106538492396924940968\
8915769608`192.58350884669446*GaugeXi^2*u^6 + 0.00003562212229933338288721081\
87165710056049964180928153437588902702048307941568362416646664219673792312844\
19957696133997777076662482249929498427712281977712103430558242560127464744797\
96627191087760826801214078093`192.58350884669446*GaugeXi^3*u^6 - 
  0.0005502369813825690411251850302917081685312620522188881937579083069397126\
75361753612593613970883401856211579920159579585486412300536642817398618314260\
12922186221585517711788514560254034266772100790417367045513064`191.8507081635\
5972*u^7 - 0.0001813465811427514156672781475223986194445235966116157720779047\
75766832750885530244026569696892230814056472556667323696872935368773515212294\
35632984250327706053494144949373221191225547618438089398235854438717669`191.8\
5070816355972*GaugeXi*u^7 - 0.00030004275167742046728355442767076649482269978\
39703164821132426008091413973567922558011662138367612231604619008477715568037\
62019585049199576217875695123986220479600397502040132303764276785344975181654\
78783483426`191.85070816355972*GaugeXi^2*u^7 - 0.0000137489036942931467838111\
69638888677601978243881536945589485929228751030360872943838513249867906724754\
52715996765040329205167803624348642960370928083995218843819822159264947805325\
315794470626831530224030396243`191.85070816355972*GaugeXi^3*u^7 + 
  0.0002893078661370158548874612478931258621666451668162218222676524710363421\
00106083835694715466026092250099570681214401591697418804601994977151289628787\
80878529645733837652762756804913892938914939308881492051373741`191.2698507611\
3314*u^8 + 0.0000215117751836015066915040520060753959042616394442908545037155\
39349594955631995576745835638727905191693584902256641957380591589515910418928\
18839689537240440621651723596156575543067050025638351305053932668294032`191.2\
6934636866247*GaugeXi*u^8 + 0.00008927064420179046052328846794947269256181393\
22423885576198661214743034853646215164889334060984819852050124996252505930041\
07769736305891383838438279439418329011080299064747906070575760232436714928644\
23677541009`191.26985076113314*GaugeXi^2*u^8 + 4.2973986395865449972649040309\
96301449357378505320109847952744106321565021411550480291666590247937134236568\
91313800535910684653864240340376032249419858839739707472136887633024757663412\
68680750883416278167535`191.26985076113314*^-6*GaugeXi^3*u^8 - 
  0.0000270581964499087214124452100696180231375451061087125481478806830571781\
51712242463788512395479151901983672526103110359485909311813922503334151337766\
24255522722143721290953515159567496861693067187732298530735601`190.4437070494\
1318*u^9 + 5.8723081926003528588437486534763072953286630305899828868600332122\
14331951814454083137699808069348852828840395626615193534754890748235743272505\
60305439169676351486152555085109226531038694856212651077345642774`190.4437070\
4941318*^-6*GaugeXi*u^9 - 0.0000229402777456198632329854621116189131902262804\
01982001136325128553777726608045455411450876455529662292802174716318637476523\
23533603778827477649484271231885221022736234601351423087258825623075720620630\
197894618`190.44370704941318*GaugeXi^2*u^9 - 1.128747958134006823724868539063\
48361579038734257683792316103209678163415283562693467445562561881324400898790\
34553132143214927285102170784822333886125677707438087656162553690398356196540\
6443070890909013315223`190.44370704941318*^-6*GaugeXi^3*u^9 - 
  0.0000268597305395951560802485870518506117325831050112357852654757046630539\
81375070941023285237587422881998475584180506698990445704423033926644255660046\
35654846419751424510329412454481055989360532514166365999021352`190.0320614800\
8064*u^10 - 3.016570888707397663017092770280631071550695458857281673670694329\
36131958100698670413585902274865704119786721243309051924136384721961639246335\
146879273498751732765648907547927257069474592629098290963072943475`190.032061\
48008064*^-6*GaugeXi*u^10 + 5.45159993211204524096269043749900042737710425531\
83461115683933897379025478389364711871213532876264903711484581747872099872823\
40953739334945930258665291257235072711458580347710459202487535324078888252964\
3435`190.03206148008064*^-6*GaugeXi^2*u^10 + 2.652222980339002918914477287389\
29890678700692994190931526925006656702428262653078039680191595209069891050408\
76371550100957728435870221731358582378004510455937548498663577948466865383536\
657029458694109425859`190.03206148008064*^-7*GaugeXi^3*u^10 + 
  0.0000143133403984918689413193543969414406236301283581505318946725906947738\
03184942448270063062849268399232897358416736867966134717869417073593441715033\
18508265594375292570533557930778854823741573581047694107360099`190.7930527923\
1232*u^11 + 4.944531408200216226831482556455444357992181199559617200246640373\
20441068554164466509715257347023918270465149964342652727406296268416355860169\
24581573432890086911872486229398674549239174089294093723276677239`190.7930527\
9231232*^-7*GaugeXi*u^11 - 1.241958205931769450958134529193260149398017668269\
44621506269798444384090932621843600156956241725792527410341065769272327341573\
23072169632810923466227744594050337705658405748566784023620332789730515464386\
3374`190.79305279231232*^-6*GaugeXi^2*u^11 - 5.856552653145422597321853725464\
55034761398822278148950666408356390038763103809070457402945060979435766835425\
92911760381575556800773441031427736358762796250497942138997729777816115626844\
99416893969986150759`190.79305279231232*^-8*GaugeXi^3*u^11 - 
  2.8979217245818930630653774812111739319072933248415154425394239473557330037\
19376548460136702332708125647467858773916507018823714871492102456100386298584\
59075686189989082534444927893976028632599988545385603724`190.83918960907113*^\
-6*u^12 + 3.26183283312858855907305932424448315634499673738717164072600621497\
32508964324406705007206177430488794078863901646128505930846128691254957679165\
88807770814594862259324322401156098096830201297811313916254752`190.8391896090\
7113*^-8*GaugeXi*u^12 + 2.665258157835237918016562200248359115291230720310038\
56763596514680085972514010762859426075553283330439687879983805574234422878242\
32704926143997459496302997369664565841175785578907538108801030473333236130469`\
190.83918960907113*^-7*GaugeXi^2*u^12 + 1.22642672752428388186010545988368666\
13815151199780366739922667312042415038942561222286577771820646816251972349845\
27105909326245206587137898105405493962031909220544735313652446992968024338563\
131045458782404`190.83918960907113*^-8*GaugeXi^3*u^12 - 
  2.6869898826384624493772920316501043791256676844849554008708493953388182118\
07484620789936015092739519840458017449869311210726995244983104611765501332673\
7508528977169046551140216471806775184520537394525545718`190.0305456552102*^-7*
   u^13 - 3.39685430282585361002748602561858033576978443095182440852906146809\
54591600884208810191516436768897990881699571765462219955428927290295243334121\
77165770389731422040795303783535833470291768974580817443517259`190.0305456552\
102*^-8*GaugeXi*u^13 - 5.0946263384127821493206675889835253983723946208437983\
03281085430642498461159900937295813152425337829028057639233423161895264284484\
845208588538237943092516499639493589343947326310144627237351438055050576991`1\
90.0305456552102*^-8*GaugeXi^2*u^13 - 2.3550836790437003451295980998421104951\
30579207204500623284701949540710435064324665625959315757903243008636778793045\
29535792428658210305981530356129224404243683700655130549376313396695282683509\
829245128382`190.0305456552102*^-9*GaugeXi^3*u^13 + 
  3.5036629459329821530477753861021222107499610418009139061525399085979665035\
24763621579870311968385823262578437655504858433064180336145717622186230073208\
4903493365295865871505923173267384031600130860006055009`188.83425393670103*^-7\
*u^14 + 6.6236987803588315675687114857189642053282908214365689020555029365720\
24697427854950023768896582996703266681018232728628608701331200633193105857580\
95626862363971598851102590369401733133413603349423530315339`188.83425393670103\
*^-9*GaugeXi*u^14 + 8.1215833407774338885102354299288055674300276749717270471\
73620333025097933549421140075449215103313323825250480845323949935853600052281\
41823511387358270398435335042155421176317634973101188672832068013580626`188.8\
3425393670103*^-9*GaugeXi^2*u^14 + 3.9304018299213217368000397817693734085223\
90337849165447331657613784623089516716511357801607937020385781499032366577188\
00963422410887478094810824588414044962821018485415323536893437654417632291484\
44767503`188.83425393670103*^-10*GaugeXi^3*u^14 - 
  9.2918195191545137474319998122331866838250870445674277062530425211669754539\
31713715774857296804827168629497664726382969376079482323459666261434982235460\
944430462309041953123683978765624669634776049592985271`188.89002773191731*^-8*
   u^15 + 1.88415176653541327316114723799998354187499632842713877472141786095\
34717115146791009590988865797186314849561234296283245596054469458133311314561\
971973894711222414751749358817624278991847967816179190591809`188.890027731917\
31*^-10*GaugeXi*u^15 - 1.0246493611428627183393138893394438342971529640358387\
34637911800183017004618224204555993765053315967023740461077610879855899528136\
252418391265545713167084642153539662232120803777904593319103492203007671`188.\
89002773191731*^-9*GaugeXi^2*u^15 - 5.431961363551375385794034314961716631217\
19929750858923918253550526827156922103288570785154068239537527156705962761288\
76737298922867619289214235465726701199313945343836356475817602473579583976793\
35678296`188.89002773191731*^-11*GaugeXi^3*u^15 - 
  5.9440083565421616100415246739018185688463374270346846873153752222199998270\
21454496966453803952971568834037638507714394202917901791194687288108836853482\
4029116207875453924002455781776429689257961623468042`188.1880513793991*^-10*
   u^16 - 4.19615952387965449896316234459129531369016685125021190451818884083\
23265789074843218451272546874729626205199914988523153881599571366201377438044\
880151261791620626509852070361479021126234663783760596920378`188.1880513793991\
*^-10*GaugeXi*u^16 + 1.109719463204509522088120782972467474494093975057598566\
18216300190854548148274196444666949856046756798315359859665807492731549552509\
87078928990512936290457217137485489398010446268191923823932847531144099`188.1\
880513793991*^-10*GaugeXi^2*u^16 + 6.2994212463118971827558695017333432421396\
85423343935407209061209379876053274275009763848590076121936071279292459635733\
84990509073614578316128492127194925445193383555475009415080804707244607768213\
783281`188.1880513793991*^-12*GaugeXi^3*u^16 + 8.5354766839883051280543441830\
66462253759586144960627013916857758547305902315581217418455286425788278609537\
18557388937008305222000863374921149078443114966044071195816916965897649755295\
780024081507972028033`187.33980991424627*^-9*u^17 + 
  1.0677097043897582771786656417954742383089219930871168484272461502667633713\
27345604453306137352833760326907536291169963533828871149817543935278640906260\
8888779778494823141634695872815015756753296635168772`187.33980991424627*^-10*
   GaugeXi*u^17 - 1.837116844576694111691684541220134718714272629358722455246\
31426690196984085208514503941102761059890705513123300419891547763083984710832\
0247586233321151706040084238266783956688481710748549768589813571355`187.33980\
991424627*^-11*GaugeXi^2*u^17 - 8.0989371550168110416661145943220526291165854\
05822821095582948735010799532366925125050137311854325840120776475987608857116\
03715851671020882092930681011022391915603013869548805114719663819043428124474\
17`187.33980991424627*^-13*GaugeXi^3*u^17 - 2.7924874823628931337013339360819\
61637276053986280447011948932759364902515217607048749209562671738166847353760\
62161610363997967524619309697230375077585076661126421781650577683245536234185\
110106888508491721`186.27079693282337*^-9*u^18 - 
  8.7482829506599486233594400105746405839456153009285438644227895286423738660\
31476051434005690614162418550906792050152871693389072345907935244894092253713\
14557237539950725213832773823341145528118750957676`186.27079693282337*^-12*
   GaugeXi*u^18 + 5.100578070571242286346310341623021677527193383329802371690\
53059719857259754098725861391164994076164117834610002285958226406685525137961\
854137486894715683731338972330714640815883891102842420190935836893`186.270796\
93282337*^-12*GaugeXi^2*u^18 + 1.66972227085467365227769317511506652744616415\
31157035837071831518020730932622887569036787740382016003158098131406344593321\
14256294333887505256796814869591710196212746575764428701368163783242783187622\
7`186.27079693282337*^-13*GaugeXi^3*u^18 + 1.80202197950339061551253465344549\
45838570639110717305628676742294137007689134116745010926430095171311037888506\
74086560447827497277117861718821451128709973523813059641465299490221873357055\
6618423861187898`185.84135389030243*^-10*u^19 - 
  2.7658218835073550811485514034119438659120700638638548513184043745186900753\
79841907080793212283873427926158636955469790567143951877747016549229782074410\
21031009673524956847620992808763334041787733831774`185.84135389030243*^-12*
   GaugeXi*u^19 - 1.060638074043702466463356819550692997451755893997255094986\
21891639125401926868650492705824019990588231835193754783397655727533774440971\
111666697520480730196309730699616714588155400585490193976239810294`185.841353\
89030243*^-12*GaugeXi^2*u^19 - 3.49727113044280999434692411628132008453725021\
71552207201149656881292050391454955139276255313523714001150273619883867863046\
13484979157792399421651974970042528413777551332317309473704882619961170008208`\
185.84135389030243*^-14*GaugeXi^3*u^19 + 1.8094475839436787799278017850414935\
40661818547112855826951756794791127423014403126141184538348425262765141627442\
98599159844949694680659573787719354099405597925039280676577827824989230997165\
01690913979321`183.7295451046142*^-10*u^20 + 1.297938185136478296751928107547\
10347472649944998038494416112114984642542451066245258892914914508765316679357\
71759364835297916693001236511862202689477674823773820152055093640565041891147\
6864503262818066`183.7295451046142*^-12*GaugeXi*u^20 + 
  5.8826629307658142787669560204207551367121212319443890359163531494820153749\
73120928243211229637555058114466338356271738722656169441260386372799543002165\
946041761082508502388197170157493983751304037068`183.7295451046142*^-14*
   GaugeXi^2*u^20 + 3.3487001903024638534090240290107315302999553242066569719\
72932604008472598296012264234912260561294630815239764855383045174661305842417\
84658703205530382457947353773688785579228070755247922567195763484`183.7295451\
046142*^-15*GaugeXi^3*u^20 - 7.4221655428227198354697188488514217858721537797\
31111528192457754852182595945709348695396395788307318356224782230664786466191\
15893976984042857462879976667976668775351290326834103237121009251928410353255\
6`183.5492615262073*^-11*u^21 - 2.9836513951230016152251718197644601417964763\
58522318882639658899981311699837215439927409713645781981173137236971406788862\
40360002758323257220294695398022569634552751891913663467056234277609147765044\
76`183.5492615262073*^-13*GaugeXi*u^21 + 3.8921063855049658297358146084204464\
72320930048580527065024415793505793449305332249395227585232001306028464365116\
30613530904893783584908376412297000120211306158457498385793934757510216397635\
2688460548`183.5492615262073*^-14*GaugeXi^2*u^21 + 
  7.7418087014941493747113632544393540549484218138261241225166727799965770931\
63763294126566618090042887784542866250836594571376831569101599722861680636211\
3644187509827430104007887322207281199444752314`183.5492615262073*^-16*
   GaugeXi^3*u^21 + 8.7471954462743461932726081518423502088556892998201766617\
16261573589615501632773338751514376591066089192288734441915868113769240972332\
52303492813884729325382902813238911136923330426451232941208078806635`183.6540\
2476195663*^-12*u^22 + 3.5603377991155830586875740299042866537694973090049076\
56738375303432493589507132304207470734896307410307441253413726603838240032217\
083731739005647272377233202595902279045803412892263391287637191964875`183.654\
02476195663*^-14*GaugeXi*u^22 - 1.2454022349009153493415436108599389383546097\
61206364848196402496051964179859533792055278576121928917501274873489341942970\
75301864256736004102597624638439305444786910515378042307392142671236124666316\
3`183.65402476195663*^-14*GaugeXi^2*u^22 - 3.45604091150514737072382061780828\
49071590747921008909863410957147369025899114549156745491668564213284007517601\
10886722853085925467115365085887698114857936855996395047708188163811161011565\
8445653224`183.65402476195663*^-16*GaugeXi^3*u^22 + 
  3.3993250835287524374221394099173007843274843713145999776245324884246982190\
24755781442479109624201281807063952253348615515210632158024234058652763691289\
60573294752281321374425474707527356037671342813955`182.68918954952463*^-12*
   u^23 + 7.42682514806876147017572694203623287296737020069554652192862468235\
24107512852065293756740721766728381299020041163460425175436948284122233235641\
2544700159915602736108496001369544233386775565848586707`182.68918954952463*^-\
15*GaugeXi*u^23 + 7.362428236743449643976236821032588020106116907366895567852\
76784914172745132506093372627917742204113222120746830950456001077412215602881\
0092764938606503375591534247232310129039918972621444725788437`182.68918954952\
463*^-16*GaugeXi^2*u^23 + 3.6541377868321087365778577977760572356202001746389\
43084714330471635960289389007894229249973325854329581574424885875100585988134\
051790406224034563938525958798389163848788301410118405215035886146896`182.689\
18954952463*^-17*GaugeXi^3*u^23 - 1.81745325934629908387425945776664211707953\
39576559539839164373315096319892928046289099184926676774617954729847614821367\
16356029516659002570432642486728088815604346943798005041063354390183311014293\
52499`182.40833449363095*^-12*u^24 - 6.54420040370976059081016014416173723638\
92585400664196691827606604429753460577496633635089161943137811549292261520481\
67744367915781150205059981788632708642803049465619661501937379189761226612597\
22335`182.40833449363095*^-15*GaugeXi*u^24 + 5.690569498686090369215934319887\
23380755794747889954005714957080961888159610980565310493986520932820264943771\
33039148243233647688378814152573369999450643254039742741030385474311129066920\
461309572275`182.40833449363095*^-16*GaugeXi^2*u^24 + 
  1.1425016293329598816595291833371786679291598395193833144383263995952700310\
27841361528399422665883015133533293443693558469002755440304736072453307252970\
735215954994364506605786256672291984679297209`182.40833449363095*^-17*
   GaugeXi^3*u^24 + 2.9967783129141756470319581789216349061921634309201316236\
53724090951485206558278018851740286799201533036030964351822040312195884886448\
36567094081005587363766250722333557317046920385495514730824986235`181.2767258\
5120413*^-13*u^25 + 2.1349320192338105376558143501643574338403738881059261004\
96672840488867132590674090946417140082167714273373429727746745085151707787696\
89569827053535507751140015301822485723434979190750955225338085564`181.2767258\
5120413*^-15*GaugeXi*u^25 - 1.88855532150722330932491826071065649629953110000\
05451037709040968986665853958417140240374524744306779547331192204671646158332\
848786716158016274880627547909647614744740389255448234560464137082783879`181.\
27672585120413*^-16*GaugeXi^2*u^25 - 4.95001552924127226152633407430226944513\
41113241228465542183324819757764181442996871254420020659221277535094664114237\
05447701432657220907807126928514016596504785069201711484244377523368428992171\
57`181.27672585120413*^-18*GaugeXi^3*u^25 + 5.3844828878079285566121382871982\
46732291910879899868120728860979315196810385857177576164319427171285615481328\
75466945477089036096528254738650818085381896354273662460973939643611446752704\
3973769817954`180.93104064751236*^-14*u^26 - 2.441394777400539025266543854531\
63815830652218742941195252019052309249637835641147735120790824981959338097472\
26351106567288541052768841760000449582707739486969565227777696334805064506503\
028237811641`180.93104064751236*^-16*GaugeXi*u^26 + 
  1.3124791887477441319156845501401371722926082440569064165735257977808697906\
01862032632718990033400633423031349117335145225163397828363141436973358705316\
410054192118344692069735034968989257831676173`180.93104064751236*^-17*
   GaugeXi^2*u^26 + 5.3428186736841247753909859132583254654307687944934986256\
69548361916566747286937869630724543182960987782316949165809595201564388484626\
1570757616991608983717747010444691427108194206570572003604627`180.93104064751\
236*^-19*GaugeXi^3*u^26 - 4.1539702797396732711701559910197950649772547947511\
52827691576665004000036234947119418914716296102401404191453761742910555979740\
744701420998941971344868165881422500591223565614866714165434828557230518`179.\
3149933809563*^-14*u^27 - 1.0782451988840591020195305174701987349590698178735\
08889971178240865768462977078745543356653138624600579051454518804137002043877\
1375057308795883995910739740408752327773406280587147005175761909306026`179.31\
49933809563*^-16*GaugeXi*u^27 + 8.3606640275371071630346270425188386655530534\
27754826086022978839614875784339800976840250573664034530356185656884550225722\
96978909999829537399921314880049570264122553415752572207669999620999609619`17\
9.3149933809563*^-18*GaugeXi^2*u^27 + 1.6795576128260363654250098029662410175\
51762971523294354801297808318979317873858554869688403674570130539237790927482\
95578997263372290130901918238926645902727144367974096193303231229258154789028\
02`179.3149933809563*^-19*GaugeXi^3*u^27 + 8.76108034855141438942239781460211\
00182247584163018577170875900971842359335251679158578481468136083704930063146\
91640692855799725329306625249042469637757481249247299603806442383578571225915\
14734949351`178.96051917563665*^-15*u^28 + 6.25572631295632191534359703455470\
18807609482157054289748145165624046460276452897113832052985721767878092137685\
51716740145028152556382171005498974685851302422407977080549960607963572565195\
656104371`178.96051917563665*^-17*GaugeXi*u^28 - 
  2.9977803407148152726531471711734516091712917005220643008353365091119655769\
02109083802673431774917349277735678149856639607264147911799029949833373329961\
87867056771588815592492978989454204432224022`178.96051917563665*^-18*
   GaugeXi^2*u^28 - 7.5619259741443542503379201943103872662518615271703895525\
67005064929589003473867169963385882884202547779560123804092299321543516705445\
148162894590126796004920665581778770985171919425684793245537`178.960519175636\
65*^-20*GaugeXi^3*u^28 + 5.94530853811235343227151635627818243192102421832053\
85471925597587308353775385668090073018962230891814474615047682716689085690209\
742197039089032518253916056071265822894175981588952695938787034486072`178.980\
60854290895*^-16*u^29 - 1.263652416808379626409336571680038078715893689075760\
77667624826334128296936957191696137930050244954700175287705903201917425756539\
0790203022094882553401127701336846459951008341028720921151856793021`178.98060\
854290895*^-17*GaugeXi*u^29 + 2.611197332624903682738666812227079186958670356\
20478573012279855544668158037317768549348133614452814141244949722580733169189\
8483633512784182697535839963092478980189214473805786620629031650539462`178.98\
060854290895*^-19*GaugeXi^2*u^29 + 9.0925472475119298967820544328898111395858\
13648441336549952578109309802177370716467465848106785048013101258668497075870\
63438367138243777499679587849624979288796635151748643519631654343712744793`17\
8.98060854290895*^-21*GaugeXi^3*u^29 - 8.916233200301323789951675386098459008\
01614348686798438702085359018833251189075130195709969652196698196716981453286\
16495851220050502764840047443542159908409833402506191608260931328101627232841\
921373`178.36084762069487*^-16*u^30 - 1.1212134566461447086481307639077520910\
80227585943956696163741240300600260720910303603811564152192056700830041455355\
05271416111097775605131298328948162986711598183249558076487185449825203223290\
85`178.36084762069487*^-18*GaugeXi*u^30 + 1.198190934365338592046197543213292\
59824969494595478054304638173629176059286143777676989872527102575288283690296\
15919925700002909619616211356260838286232837596078811843518960177366295445889\
661966`178.36084762069487*^-19*GaugeXi^2*u^30 + 
  2.3183634764929639255788628526451165962468317080712008273484731876572230393\
58330821278691071505104980235678901870748622225427948580597019652740319274851\
50535087924129461065819020270884546134023`178.36084762069487*^-21*GaugeXi^3*
   u^30 + 2.32042857003953144498892227672561402704607115531557862042061643731\
78301711377038531834533987291790166208188543055593901809811072408236338902225\
342413185244365067454985180722126582273524344722127771`176.87387182000614*^-16\
*u^31 + 1.4709159517306524404355957080727734995909669313459548283506800198050\
43316970150107037585215658642201586292466821321043050742307042168182321920493\
1891340931106954387520949947670805850691094231204`176.87387182000614*^-18*
   GaugeXi*u^31 - 4.812604222916940484422449426528411477049395117091417721290\
78995237004306354076129940422267801121837894672180989892836311347759671240671\
1220013759727383511915758718585171397357738437283397872084`176.87387182000614\
*^-20*GaugeXi^2*u^31 - 1.1658664190728759385603255854089989522534096207540056\
56238025159232536453036827996917233977316822558302704144367358066181548617645\
27161151181152397193984154127002611174521121798502000577807688`176.8738718200\
0614*^-21*GaugeXi^3*u^31 - 1.489779445705737166579263617134504581140127595213\
91800908169519944650538878855493751766059095231637787025617242302117026487119\
380064831408678112321798362399836509837955782881712422438940824973314`176.951\
81252280145*^-18*u^32 - 3.952177628097560353438152169585874574808730660114693\
40040494135852498056628077227357885825809510248356083979145849861150082661553\
1130622891907752944916718837553868751627535517488092143614308655`176.95181252\
280145*^-19*GaugeXi*u^32 + 5.168419154354143824229518013533668221197521599987\
64105254872333836611712965628308836333903160450553809705092650171239241662446\
69606637318834334684781720396060147780867046834101052077931292545`176.9518125\
2280145*^-21*GaugeXi^2*u^32 + 1.602537466212151474444138408324585750325266478\
17227535873164015185481471811411069084014701423419698200808849812501456477335\
43538513391858530979279227335912210709188550604709936658541962107626`176.9518\
1252280145*^-22*GaugeXi^3*u^32 - 1.797499186191458465052617301591326008321012\
78375464289013196909330380754680688809379473571574618052533366936636503764422\
9525631451314373574558896470337881416035221656618172839334918598102529857091`\
176.34827625589386*^-17*u^33 + 6.96317916725388698016695233121433415762903298\
27833403022658515447496734018398074419639540463918032658495919837257885346804\
0189781266972344531753392912038127574303583570615174599775776646064217`176.34\
827625589386*^-21*GaugeXi*u^33 + 1.685939131985799319427602899901887360964600\
35290052110717311388770278496551966202492641920765699747807425445916662288262\
257572833221463701932030838405571951595812231409202114688689876836661773`176.\
34827625589386*^-21*GaugeXi^2*u^33 + 3.07931211343640822847170908895022288466\
71923928155046811631780513797970546275579187262019936612486548152020703438933\
50478746988981977360408757275229963253086912555798610555666543639268680902`17\
6.34827625589386*^-23*GaugeXi^3*u^33 + 5.719651335302781852473564538833353089\
88313346266773402238895218605654459846629565076681457377806985318365745529368\
20097321348061273967493853245901918185908503636082924902275456855689240341292\
8596`174.9678071410194*^-18*u^34 + 3.0327584416016217282851608566972537787625\
13520245126416975044949088266833407350444166904567511914036875262174253088567\
402242591845020382397787216696924789150430906893856200773691742021894419751`1\
74.9678071410194*^-20*GaugeXi*u^34 - 7.80643112007642377363542020519281603949\
33534025921142060777767432366127683703511618797469881326753221081051469387614\
385861367203332582019040404954474318778353823432823907456515770832507603616`1\
74.9678071410194*^-22*GaugeXi^2*u^34 - 1.818648669256478502115868629801962480\
80215643423946010082613698299982637841351395547931034311147282290824756145486\
8590716291239779458331018691390158242859924466956328947751644985914205697761`\
174.9678071410194*^-23*GaugeXi^3*u^34 - 3.60463154258917405358371244950434084\
16265580961502941818841410244617976373169652527457865344308981093764469121790\
51410866578999234012932146645013746328574889662384681502581340400946986984983\
4462`174.87245763505098*^-19*u^35 - 1.031618488019558406757735291898247490543\
53312816346074798088757659619774019509745150440889229562107401049213402261061\
3242584512123302361697467522523844172178295115475800331135653405832394043193`\
174.87245763505098*^-20*GaugeXi*u^35 + 1.013464349528849866952165608201858814\
38813722897942711385898946703738999421936689585407651819946553289577917245545\
13669943574055973469933618889305069396588602746683582354800288153791736557579`\
174.87245763505098*^-22*GaugeXi^2*u^35 + 2.8837917985635647794584313883616624\
92615989982960527992857624942345711310882511347200938657282880253370699149608\
19863835935350988136238951239189277123996287501799529763388711978432870762412`\
174.87245763505098*^-24*GaugeXi^3*u^35 - 3.3806616551306743774748919101053029\
14453261999472658875783977776928283575770892490577129845425055929012218511040\
99388882520317399770242117729845650457086577661064695751254213395550144519900\
11785`174.29824665776377*^-19*u^36 + 8.40326993807632286940873066879608726352\
00219930052301956397938673522130680957771723825364781941640555355112052435171\
288146480213618068710615973212802213870147016638533687371910787409934550367`1\
74.29824665776377*^-22*GaugeXi*u^36 + 2.2911112124810901556221963675853470727\
79258002880179573234816067128794247257670265073663891484864360902682490624931\
838080687531520138987896135429524448014249916486720319243883800515665372577`1\
74.29824665776377*^-23*GaugeXi^2*u^36 + 3.81256504933283005821966721409316267\
31782793454163712957730491301970094910885210066414893256941179131676384293915\
640762182767717952180367023415302493414955781149321827467840900135086719852`1\
74.29824665776377*^-25*GaugeXi^3*u^36 + 1.33070470795490222809387508384328527\
04253845448184664327646538371486634783548538898094453572686827016904501408482\
38122076294629186744104159039742623328560338102377523704093499967145299351552\
3253`173.06836450089975*^-19*u^37 + 5.596339642437116734991121585430069646735\
45280748333782678687182023191873000755521093951765626336164133263782502418605\
94619144043673716887256048396874950796034757995370594753396209172519075365`17\
3.06836450089975*^-22*GaugeXi*u^37 - 1.27182283481332087491502284904093629722\
75256347680271760915428262930814726704830149968648799523252977442776430963622\
28189042703570640677276853618554627486143542991955285708460008854629155314`17\
3.06836450089975*^-23*GaugeXi^2*u^37 - 2.847713583731908139466194785445851494\
08660827614165939772907438613153752734157028007883466969547863546640717581510\
41608921745898663420464157358438028845443916555294455482439228195550877438`17\
3.06836450089975*^-25*GaugeXi^3*u^37 - 1.474215855190925099812811195310976451\
83736708891938912099114581908615493334169782721197583293982335184456316661469\
20930301598747398393835696936696031704126699828492636791970321003046224083463\
17`172.75250663456956*^-20*u^38 - 2.42842620389245868348677365151616859196324\
28458130144110093730158821656743034378085247516278005110145326077456051961484\
525039723839789742238774420390042713916364583016230672214500318921683704`172.\
75250663456956*^-22*GaugeXi*u^38 + 1.9606254298137863098791282599719341040749\
47801350130410420679142377756188776450370452394708838132117091529962041882523\
04752366175250944352846182882395884123647904284166112927800592421640308`172.7\
5250663456956*^-24*GaugeXi^2*u^38 + 5.217830971908524042998642445491158267281\
00881785341716597074518302690185827570713291616886177628227907259241362497399\
2600843552324989122276640319843352988940182465432020437455196004025157`172.75\
250663456956*^-26*GaugeXi^3*u^38 - 5.8247944722953765021063835305818499248244\
62780153384368623538547926039055116093817376095768348134558994144174060504051\
56563443033547874551761646497232521617885267349698630492781895610908728543`17\
2.22784445199807*^-21*u^39 + 3.1875528081349439462356868593630021765843769214\
22901387862529259405269608808971421393059432660670702412372460078355216533786\
828105126111392448533737325568644362943166662045690352378428689929`172.227844\
45199807*^-23*GaugeXi*u^39 + 2.9271277122958272110116701902880753115694623056\
78739983566043791712669209973568078516029325726542405968445495917193285908613\
4038399761277277751087399674819059111386374211027754254240229942`172.22784445\
199807*^-25*GaugeXi^2*u^39 + 4.1105024539599747614953338036197878191431924997\
24434110700837988427087173060589207050571768314435090787216595796774267804604\
05253253556379035229040301520036132247894236484630156028889605`172.2278444519\
9807*^-27*GaugeXi^3*u^39 + 2.944666838837309826844403879491408592922448856356\
82450933904748087800627257200837900048654415627515469947904058963280642535362\
032607384385951110722976311648115817066892240149348988745921797847`171.125329\
78144722*^-21*u^40 + 9.105704251451299102686645070863547317389699020827564368\
06931147060758509412834554175849220009539277993302732140628906132615983651935\
658100290300993213949477772780771470130086027026746683829`171.12532978144722*^\
-24*GaugeXi*u^40 - 2.07124984798753618704405133816664441336212146807675743623\
63688901085256064696593513841053052315423926024639474047248774923298945695818\
326001363938862242903640344717554782226585139614428464`171.12532978144722*^-25\
*GaugeXi^2*u^40 - 4.447168086857702174922981597442025651342194734209735395505\
13774934104239707301846748797408105003073405257569195993752615492662841873918\
298526837545446975725900360330378030176718211467056`171.12532978144722*^-27*
   GaugeXi^3*u^40 - 4.5539802601835386877833386537250521199328138053395052465\
65632623687452422913341265638830748969028309716787294990197984664609847238499\
5192276512133495257369053420433341472388906698905198226434`170.59402886951926\
*^-22*u^41 - 5.31181477175726707752054323708457203633933797261530408248415418\
01225702105369855363155496765670024776636442927383395307281269411635494098327\
7456832494983902198276640691989087093351912332316`170.59402886951926*^-24*
   GaugeXi*u^41 + 3.740285893544028657109976948093291002279975981009955194803\
23793788728026282161224269472163545551105664696912889954066664956912190274737\
9210131753366244449355014743602507838852329660262739`170.59402886951926*^-26*
   GaugeXi^2*u^41 + 9.4139208031579916893203241837730550270771901467714243447\
30393687083105042708815463505556377170625945496084583511335853704156772015326\
5127073587550705637859450988923507154177460014397551`170.59402886951926*^-28*
   GaugeXi^3*u^41 - 8.7871657324070765435984320490612162624143132451844789441\
00310536775513286117773529394711736478737952637427045238869114791161698119350\
310297962816545272719410732803260332420410276597693876918`170.13757070210434*^\
-23*u^42 + 9.3657197383644424866443989818777843665216729689506420385203138938\
10981914520885551059696336294076312335313742148678194928724556728571840467961\
6750111093839258595908817185112662162749639666`170.13757070210434*^-25*
   GaugeXi*u^42 + 3.312477439617438291081447240945269052856763848305195464546\
82865405887863154396545875696680922921735906309325150522971931137438646494530\
219369791117774494446587430256537868863195198159902`170.13757070210434*^-27*
   GaugeXi^2*u^42 + 3.0058319091444190458660222779900768598238630004413674508\
12816111666459471398890593091730510616678662083462898007819979842313731620363\
488383485031079043693303907961751496514934767228717`170.13757070210434*^-29*
   GaugeXi^3*u^42 + 6.2205205625495529767121887973517899247260812076077369357\
97712592090072096741888193352136947112371366069928175124417983748604896564910\
30664787334822834412540967039429759900033312656223972233`169.13935973586192*^\
-23*u^43 + 1.2146304834563224415601248827645431038140241623404665505070610063\
68945278752803162472230601665967250600690196500146217057161160825327137520324\
2809189035642592103052188792313070336794107771`169.13935973586192*^-25*
   GaugeXi*u^43 - 3.357220138426772724034032307755684334336491893757485164224\
91893154989051517138319971322926759595261004998461796187848745388568408931736\
448903153094161735870580498912013788177972066603024`169.13935973586192*^-27*
   GaugeXi^2*u^43 - 6.8836834028358610062348121522740853193374600672708027709\
74432167020886965241901545109226795990085986507348668975359707305599069516114\
917161253640311817320896769331969670927729928906874`169.13935973586192*^-29*
   GaugeXi^3*u^43 - 1.2326340835383402670606185879208949224688886320635664402\
62455423057011434951176768979623222317334058966454824649872235972566465643118\
133000624957546285743781657532981727181700313360476883948`168.39216748340058*^\
-23*u^44 - 1.0938943563282634883540754252953734125490611840623381385336941273\
26455133025486304754563774378902707264573698175824294250979685494794854894030\
1619605990795829130131735672697999425281894858`168.39216748340058*^-25*
   GaugeXi*u^44 + 7.039367443928777069590588631596280335275202335464313806686\
78510513333124831573630398187045004159674375441843597978908181619108760821356\
02265708451563323175603272230446265869905588842554`168.39216748340058*^-28*
   GaugeXi^2*u^44 + 1.6857096060454243225842124813322133739430650979146839649\
63143511823012457987417742864230785228473427696711434794935015599476422159516\
478146340056630177598127159331767469223615859529679`168.39216748340058*^-29*
   GaugeXi^3*u^44 - 1.0060349035773762013819188482055337872799227619726902720\
63401157479285029398276863563763308849323265563295046453250154172520528939465\
28279022052888929408380566379256149837860075176005887827`168.02820778033274*^\
-24*u^45 + 2.4245504578599378512732802857423031734927417249818042247071757324\
52811612584268405393098183925123818424283921555713117679460539641340090297141\
696667461845528975812420045998637808934902703`168.02820778033274*^-26*GaugeXi*
   u^45 + 2.72949313701197652405876656653250251644091032862161781721073816052\
84599598237650014477740663897051195468869704104978388073084484736578213744453\
20638841405621014510947791829999608162809`168.02820778033274*^-29*GaugeXi^2*
   u^45 - 1.59789440923443677802592867800816265094323716615963394910774268755\
45453890878127319920923781600753209400516115725446774646545071995795191115891\
55666753745272842233035508576889479159`168.02820778033274*^-31*GaugeXi^3*
   u^45 + 1.25506473823455174423709544281522488784269105922103550097979433819\
99616291018626396917974909862273139570111635154926834385609048861169417102806\
8323268685993995251743919116714753847724785489`166.16041194315096*^-24*u^46 + 
  9.3344709197135550161946351817735991508703673253532119176965188288559105399\
90298264552764431184672723357104236258842314644151794553838946722799860887524\
5714093625637235306738838266364678`166.16041194315096*^-28*GaugeXi*u^46 - 
  5.3922394747711525653921891474135675867319416833839645144594477223062175942\
57308909156676777021698326922684630054917100987133659627161661222299380540123\
436605608523510644555147581494309`166.16041194315096*^-29*GaugeXi^2*u^46 - 
  1.0491428056830546640681586772595100652516703033139357265130512124730001842\
53224043206167710273869009790890667486493794091348289773255592891785633301787\
83984534962349348951579791329349`166.16041194315096*^-30*GaugeXi^3*u^46 - 
  3.0707729609407115510892863848565396478963406991412430143299515508854613561\
02498841355005345339120574519400517770159030857285119581392539246640405989198\
8304827480141186014853534986293045715`166.12990215028685*^-25*u^47 - 
  2.1307071352795346612707116001834416259795294833739215745666186284055252166\
09994475015900118704111604475570672183933157659550692597345699112943155757596\
25059013098676118306048051056878617`166.12990215028685*^-27*GaugeXi*u^47 + 
  1.3076893648249192910698229580718347730285292920345702650612291923715985141\
13171595911489113058300257629590506971586158356237788286959375278390208681577\
895115662798022659748378332643549`166.12990215028685*^-29*GaugeXi^2*u^47 + 
  2.9875535988003179537477920257786667419891541328007301948206258274850906538\
54048475510211029597207782874993728027041372437414041016657842831634329706025\
1341960749471415254976405972025`166.12990215028685*^-31*GaugeXi^3*u^47 - 
  2.1401323507767430775168482698016567046770223640916019851991321796400098480\
24479096535497693181339338562146174949105965630920921674917960747741375429923\
65161621600284645516814433172148286`165.90029036937366*^-27*u^48 + 
  5.7868556603281074452450339047851459869806358743682859724113794448743000473\
37565918660981277403708172347308752103749774445955151921413090377966420988510\
8853360421034795659235887039394364`165.90029036937366*^-28*GaugeXi*u^48 - 
  4.6343204692590066924223992951836332578820852661235657161952500219821026527\
41989903731431895042992407029833228996379677453782628288320007504779948837330\
488637553237422362242752263902`165.90029036937366*^-32*GaugeXi^2*u^48 - 
  1.3994726294265153165329891864501770578239012573315567540844770176106331907\
86700999328818886972046477372163785438198839007992735090312387682884528189068\
837696179637309735942409194822`165.90029036937366*^-32*GaugeXi^3*u^48 + 
  2.4116257965214229715414976107800790191562204325135268770505643996132887558\
34097432197289732727948325265248777474623824736792095812811762505777609224214\
790137890405383151742076291799429665`164.26115965990743*^-26*u^49 - 
  1.4831211175235725779796424158983242126929293739625592526235833034112320641\
49626618190183356244728806118099774273196866406965966976105478341986977251439\
449203347567318864223931737313498`164.26115965990743*^-29*GaugeXi*u^49 - 
  8.5402412750554161194381518924227779952821350788628287815418354064354791474\
71010587291384291352723366223257654391492684156704357328355578895213819519898\
0875094921267918453559274517868`164.26115965990743*^-31*GaugeXi^2*u^49 - 
  1.5617440432361225191216383063392082709408489202912970767498830747334256952\
76017066267167426092880025225260558452065981220140366668683261345604225184119\
184680280683307009263063616879`164.26115965990743*^-32*GaugeXi^3*u^49 - 
  7.1992475551116240029888624522791253142516307890619919533133312865952548677\
22395190493259414940012125363962500930169569416012736239796433859313908451263\
59910584786154951205020219525442573`163.7506601125966*^-27*u^50 - 
  3.9184376713772945156315711436320603532974588028133331714652260911870883943\
26289900678670606231750817584022528449559487307542618057180510758865150585794\
27468113920586452901959791150562`163.7506601125966*^-29*GaugeXi*u^50 + 
  2.3985173443692585538373301535638622866414271466695625252333514816609252351\
05070026251629920755898278638091579194132168957689210503340212218068815632380\
1378629652061394341203126350855`163.7506601125966*^-31*GaugeXi^2*u^50 + 
  5.2303654730076659980014548818227618137776482380233642489179130527247296298\
10477547062812807749032374247984804913600792890118924230546503083669114554326\
51268384579805041721635875234`163.7506601125966*^-33*GaugeXi^3*u^50 - 
  0.1944444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444434`192.2272145770\
4532*Log[-9/u] + 0.4218749999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999993`\
192.22721457704532*GaugeXi*Log[-9/u] + 0.375`192.22721457704532*GaugeXi^2*
   Log[-9/u] + 0.046875`192.22721457704532*GaugeXi^3*Log[-9/u] + 
  0.3293306327160493827160493827160493827160493827160493827160493827160493827\
16049382716049382716049382716049382716049382716049382716049382716049382716049\
38271604938271604938271604938271604938271604938271604938271603`193.3701780835\
985*u*Log[-9/u] - 0.206163194444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
5`193.37014889598706*GaugeXi*u*Log[-9/u] - 0.12456597222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222`193.3701780835985*GaugeXi^2*u*Log[-9/u] - 
  0.01171875`193.3701780835985*GaugeXi^3*u*Log[-9/u] - 
  0.0149619020061728395061728395061728395061728395061728395061728395061728395\
06172839506172839506172839506172839506172839506172839506172839506172839506172\
83950617283950617283950617283950617283950617283950617283950617`192.0804853171\
4684*u^2*Log[-9/u] + 0.133089795524691358024691358024691358024691358024691358\
02469135802469135802469135802469135802469135802469135802469135802469135802469\
13580246913580246913580246913580246913580246913580246913580246913580246913580\
2469`192.0804978746015*GaugeXi*u^2*Log[-9/u] + 0.0375795717592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
925925925925925925925925925926`192.0805872124452*GaugeXi^2*u^2*Log[-9/u] + 
  0.0022786458333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`192.0805670023\
2171*GaugeXi^3*u^2*Log[-9/u] - 0.05198732924668495656149977137631458619112940\
10059442158207590306355738454503886602652034750800182898948331047096479195244\
62734339277549154092363968907178783721993598536808413351623228166438042981252\
85779606767262`192.41495068379587*u^3*Log[-9/u] - 
  0.0520498435356652949245541838134430727023319615912208504801097393689986282\
57887517146776406035665294924554183813443072702331961591220850480109739368998\
62825788751714677640603566529492455418381344307270233196159118`192.4145562011\
3803*GaugeXi*u^3*Log[-9/u] - 0.0081728502229080932784636488340192043895747599\
45130315500685871056241426611796982167352537722908093278463648834019204389574\
75994513031550068587105624142661179698216735253772290809327846364883401920438\
957475994512`192.41496482468742*GaugeXi^2*u^3*Log[-9/u] - 
  0.0004228645118884316415180612711476909007773205304069501600365797896662094\
19295839048925468678555098308184727937814357567443987197073616826703246456332\
87608596250571559213534522176497485139460448102423411065386374`192.4149016193\
5627*GaugeXi^3*u^3*Log[-9/u] + 0.03822198670211921455062744500330234212264390\
59086521363613270334806685972666768277193517248386932886247015190773764161967\
17979982726210435401107554742671340750901793425798912767362698775593151450490\
27079205405683`192.40511989435853*u^4*Log[-9/u] + 
  0.0122852547348124015648021134989584920997815373672712493014276279022506731\
69740385103896763704719808972209520906365899507188944774678656708835035309658\
080577147792511304171112127216379616928313773306914596352182`192.404534605394\
53*GaugeXi*u^4*Log[-9/u] - 0.001019961556689147995732357872275567748818777625\
36198750190519737844840725499161713153482700807803688462124676116445663770766\
65142508763907940862673372961438805060204237158969669257735101356500533455265\
9655540313`192.40511495947487*GaugeXi^2*u^4*Log[-9/u] - 
  0.0000433395192710714830056393842402072854747751867093430879439109891784788\
90413046791647614692882182594116750495351318396585886297820454199055022100289\
59000152415790275872580399329370522786160646242950769699740892`192.4050262640\
8534*GaugeXi^3*u^4*Log[-9/u] - 0.01502456544189818342958108237791212947439132\
47190186681117941596527177993417895871790095231643776072978938395795582200093\
70748587331425313440250187697223210102344380655613699357031166206596781204310\
54435017245563`191.8701578635261*u^5*Log[-9/u] - 
  0.0014803533300997900049111754644447831462006130501786651763789395248014360\
95446154888313095903402259140713644600247252282003082185981134312181408660603\
90523124862402411556503920472827651611373604972141780555132176`191.8700395019\
0137*GaugeXi*u^5*Log[-9/u] + 0.0019669612478884062388863486257176243458822333\
99380175786211451506376060559874002946705278666869887720367830107199105827363\
71488086165726769293298785754204135548442818676014835136920184931158868058730\
884519636235`191.8701578635261*GaugeXi^2*u^5*Log[-9/u] + 
  0.0000948021750209571711629324798049077884468830970888584057308337143728090\
23014784331656759640298734948940710257582685566224660874866636183508611492150\
58680079256210943453741807651272671848803536046334400243865259`191.8701440247\
1263*GaugeXi^3*u^5*Log[-9/u] + 0.00321984422803794300201003861429007400055926\
60920345461056471309726139519098662258486208840058091433126479349860684759572\
87697443236816375132763969906757158775727158670890900809179602121810193825713\
89285210763075`192.58350884669446*u^6*Log[-9/u] - 
  0.0000657958123303569767170618441032278128023469463064827366791272474123439\
70569624969643033736696062335220774257280661566367787754545644885306296450713\
23451425852256800565267544668832864512159109301595485386348347`192.5827108793\
4537*GaugeXi*u^6*Log[-9/u] - 0.0011133201691744289179258442074069773099392567\
96951254097014397781557259279151267161224992856349864935954454828610191105745\
64519593224567059856395831602863051321111576153998548958666826877973552769061\
583774788062`192.58350884669446*GaugeXi^2*u^6*Log[-9/u] - 
  0.0000543115537999206514973081722730319658294729845475836093797447927069089\
15481456930084341217467942730013213848672535525826860142428568650858613432069\
37543844180705092828922190977433233864333459584860963377110986`192.5835088466\
9446*GaugeXi^3*u^6*Log[-9/u] - 0.00007563256264653815402833877103131797682997\
39657637709185667308391021274319135065103879513028785314322961396508033693908\
34922928362917505345864921565406228503862749752399346317146865598793978127281\
05511282057684`191.85041568405796*u^7*Log[-9/u] + 
  0.0000613838889367169795462422310486168490923039226165828670913453428844421\
94037193652346021990423676011495149416744619580825651633493851520831355801165\
1989920060890802524891548436786312495491698379516146502061975`191.85070816355\
972*GaugeXi*u^7*Log[-9/u] + 0.00045685988795481668544012247264348626494189218\
93194672299031955136772040247684768901611410939821807632157228819887515772853\
93833232633776814598392158271806247781003210110110029386110832593132603858159\
47016531844`191.85070816355972*GaugeXi^2*u^7*Log[-9/u] + 
  0.0000221553591495353095535429980834080254335748360484878743725915848503304\
11926148800044491193649802037186525775099106851831989711829618799536438559396\
89343585542787335648631634451320926395299655925012267484903205`191.8507081635\
5972*GaugeXi^3*u^7*Log[-9/u] - 0.00014310589849332008654376736762982030901840\
30414729320426955993005926784357235042931372076362502661672546677924240330710\
93207052392953152800973564305174560526115476308845442416780936552113946621118\
09318312822065`191.26985076113314*u^8*Log[-9/u] - 
  9.0329299495677594655507784062752445660336434575495830425262631194015773641\
64439860967030000083976151381743419420674459781520091310337255302162484888767\
00707947306929176618424925431365513725594730868711468272`191.2692414313834*^-6\
*GaugeXi*u^8*Log[-9/u] - 0.00015792165232392871441482317383875600121618023887\
51382148579579714926818368216378531728683485887013653971792316406299896470959\
67458905207404100037525008500149672923320421349365296106326625236532451068025\
10164313`191.26985076113314*GaugeXi^2*u^8*Log[-9/u] - 
  7.5699635348134466605813848499301823377308708700151964785291909093046001940\
87456078909504595516777489941020793928266253510259900433033480728333026142190\
28270635128216684777055542577961811705538666762960710925`191.26985076113314*^\
-6*GaugeXi^3*u^8*Log[-9/u] + 4.3631006831652302086499644179789534847457578072\
49818078295208119657755063490935043935850521384268831231456650996361406217302\
88042929747820260697797720565224418616323736954025756821822133887212810259846\
60481`190.43914631716711*^-7*u^9*Log[-9/u] - 1.229342753126620675290823423556\
05836958338610435207289617404647300682119252152525298725443476767073977678470\
44041254675419516549389928757990891785635039760809920728186840186035827072620\
1915893257769013412315`190.44370704941318*^-6*GaugeXi*u^9*Log[-9/u] + 
  0.0000484558319530875503418303919879870345412192374240888923342901661017923\
57831697041761380924403352987402397344678430385283643630545360876923181053151\
8353630983301429048040038456706894704762184610417417743206855`190.44370704941\
318*GaugeXi^2*u^9*Log[-9/u] + 2.302087959802700374397195199566341067842812114\
26699852326200652863365841357049251064376320180744091839821214113547940012136\
12748406923941610234363326211289884682491442636231984221269320746855090682734\
7596592`190.44370704941318*^-6*GaugeXi^3*u^9*Log[-9/u] + 
  0.0000325079488579790255107038008242291520149125667032083479774547559339917\
38271082000400457307469810983045772782564972820588445015681262446238369366792\
78799241287908643912017345279469844134166833847338261809650264`190.0320614800\
8064*u^10*Log[-9/u] + 1.13962584806526356251229441929400634910022587900327231\
68266231465960237653635100215156608087404777471927806346039442703044367634764\
1350003339830801573456732740923227436108415844761095861040278198488868792284`\
190.03206148008064*^-6*GaugeXi*u^10*Log[-9/u] - 
  0.0000134224346776661404905553272923177306319004330747844911857027385589428\
16121377475162767607638792549201353109501601875220246240370578709328779927136\
94898253340643825572463407103071707903694474234371518946987024`190.0320614800\
8064*GaugeXi^2*u^10*Log[-9/u] - 6.3594312492516116476512112040825649981204993\
68137306047192893678186302965370858189505682359370848726918895938789979551463\
38718277269002705725800667741128716593542874323290146883823675656954252604365\
47178276`190.03206148008064*^-7*GaugeXi^3*u^10*Log[-9/u] - 
  0.0000162737044462342932863893958062505580274388195457526738438233425602959\
71077951623572109257819526941026024603856164477040094624624008601356209765158\
35015529071558404424373568503003736712497885626076266342784339`190.7930527923\
1232*u^11*Log[-9/u] - 4.34320187022630802948220395728909484567438115245650615\
52164699471624746524244903699708484408508593401633539962473536307025591295280\
728311948359497324023108533238269879761814608923554736402603331043163824167`1\
90.79305279231232*^-7*GaugeXi*u^11*Log[-9/u] + 3.3676772306184840316723867221\
88953996059066333240707121072544905356184472607249101137631643306576776602932\
08589623031451894044651754995773481589806084714251535547349873783187432739921\
94758489078044283602862`190.79305279231232*^-6*GaugeXi^2*u^11*Log[-9/u] + 
  1.5999511024855733878049631850665331886300558404010320307911889342163155069\
31760322530267069777472388109741365469665373803897566898650715877532707037044\
3773444150122731001813006172357440431442578499906694028`190.79305279231232*^-7\
*GaugeXi^3*u^11*Log[-9/u] + 3.61589925532371455240734785492167711042130863346\
31766648841573912990403964683778699899785855226172986710512520655897624406332\
52570103027539502833537208823320053641860476581005630191980390629239986789828\
87203`190.83918960907113*^-6*u^12*Log[-9/u] + 1.16931598222330654263350245178\
92966602934813647553856465037070699951102517462894592235676607754401250031739\
51693832671671876258732666729975068638735435675401211641345398050221155582896\
7526892311675240095179`190.83918960907113*^-7*GaugeXi*u^12*Log[-9/u] - 
  7.6610942382988172676269443161449044631084563402443289929733081158972651906\
21946102196381229316626441717554142757546647762668178992310624935746487658727\
0230524161405609409243827064855788988642271808339111472`190.83918960907113*^-7\
*GaugeXi^2*u^12*Log[-9/u] - 3.65875411601320765257541592900625644508826123445\
78231863962720945117434444280719227841205223829915115088158565362816515648838\
58488770196948451201860963573689040553431592733210338748720603550135409412016\
592`190.83918960907113*^-8*GaugeXi^3*u^12*Log[-9/u] + 
  6.8976939198764624513621243821904739167157078978310244279058331657924916053\
10497282661060388673555664405709124930087420897676451642185970484797864934063\
783509600860815360143660047538781540816041813556580036`190.0305456552102*^-8*
   u^13*Log[-9/u] - 1.8186857309786829524514501559356732336927695702695085478\
46741006837358286417849402676199861305443219968166339818721998751007248416003\
745019495878501605487551116427613670336789364309336274379117992965269165`190.\
0305456552102*^-8*GaugeXi*u^13*Log[-9/u] + 1.58728950351659405336048222492253\
41347049380966206481328469384575055485324691145351682985413823469771732039286\
60196578081132640551112784250612194168419976416704848958081530047660555944241\
653479347684752545`190.0305456552102*^-7*GaugeXi^2*u^13*Log[-9/u] + 
  7.6086737748294095008406439451396960814525042343653883193397596821574102796\
59428868397839391723723517645208232264794726843695197588368081921204064616267\
66327633244081782894015422910303020055391134022516754`190.0305456552102*^-9*
   GaugeXi^3*u^13*Log[-9/u] - 3.144208892111647873228295903376144709307456077\
19775131760135829857356047516657429672876553516104714575824225930526757582572\
23855972225751722950423922273940453471199587520616590537106213535272975297286\
018533`188.83425393670103*^-7*u^14*Log[-9/u] - 1.4822171631974815552262499730\
92939521888904858060134910305581451575450071313950602792141842602841928566122\
04457161484429475237948171066471448706723371910799069655110329253643300560676\
924126716947918796718`188.83425393670103*^-9*GaugeXi*u^14*Log[-9/u] - 
  3.0271014855235934348309879766306519868872457517313513249317651509266572511\
85579455706233054984942639979032219685764669570326314753231986903918073036613\
180869539653229249841875436087513732602086133914392263`188.83425393670103*^-8*
   GaugeXi^2*u^14*Log[-9/u] - 1.448284908286624192162479948567937115303362518\
39370187192097171534423906152159746101427363423558766273918660549498881716154\
45484889643915754068643969909830484108303998322553216344254682906534872369339\
2973`188.83425393670103*^-9*GaugeXi^3*u^14*Log[-9/u] + 
  9.1033067925124280201511746983710147501635983533449058688148370511764074738\
93985049214884265752196764720345216319149143739344709168971421469308547069112\
781655866445667840644789994854198284537093996166299247`188.89002773191731*^-8*
   u^15*Log[-9/u] + 1.7936792902605579856740520034133308389108341432470910745\
12140271436615103616570446590268064809971328670015680254965766157889269367604\
26504940803526747578823362940589428200048616487835054574096816548169634`188.8\
9002773191731*^-9*GaugeXi*u^15*Log[-9/u] + 5.40065197246816833704829929590446\
69383821735794377185450509895470938837337358116843395533021164188734939842474\
65353403873217363897662711700998680498556072008726962551198464746649498086863\
83732852839197967`188.89002773191731*^-9*GaugeXi^2*u^15*Log[-9/u] + 
  2.5594506418104309715994888061948532280128657691848390416318847404670673281\
18300167588752521623184186196976175096274224006013530874241500969506913399732\
2775093377959230337026530493930382161139316716309056`188.89002773191731*^-10*
   GaugeXi^3*u^15*Log[-9/u] - 5.193097984459407197708885258053294536013392199\
15217568311315285513452651289920261538994176640775890729343310304979479751889\
22643428636871323186229761639203183126458495634265207151584782122862938859510\
28`188.1880513793991*^-10*u^16*Log[-9/u] - 4.34796794366246053768468392906706\
30986326503304795701706815753286315836291488329970002427941059014329370528811\
35586655914465528951549963286474772482037664997371391566553077278463053431639\
8492723498021866`188.1880513793991*^-10*GaugeXi*u^16*Log[-9/u] - 
  9.1480088181872371585036056501633921343015364453551089907753450461431063888\
30539978049982558753554479157264708596767824480191593700638102147726637512714\
0521358045085691759312429905290927906621153793494847`188.1880513793991*^-10*
   GaugeXi^2*u^16*Log[-9/u] - 4.282104253568188029970341913558412476161142540\
91358143515302019333506914655934944473709384341587672566351659018603484162793\
26016246273597485884938433832267863317130395290405173277991132322787252223178\
71`188.1880513793991*^-11*GaugeXi^3*u^16*Log[-9/u] - 
  8.1945781020529692658068055207730651234759292625251979316987708284551036237\
63497739743362466297099803574630780751335110066537151388332160970985194993522\
51306168362919614784366356725722081230976798214984171`187.33980991424627*^-9*
   u^17*Log[-9/u] - 1.9838941951627561979896601606600559618670206248554030653\
56590475083547333614055565453711136176724440654922175057560931529887612432350\
387067534274785212827353399767455723207053583747217942423836880557466`187.339\
80991424627*^-11*GaugeXi*u^17*Log[-9/u] + 1.468187902554090619296587490412718\
31758973155196214727831054244912136486794682223565524831869482702424959184757\
30464623727216786346559953437480257102565377645588529164377431001112105578579\
239366739832662`187.33980991424627*^-10*GaugeXi^2*u^17*Log[-9/u] + 
  6.8688059445346917663564856145516242433140773422867576494805914738738737620\
63047425211415889891587202513536802194591493443894002425213673380746722593216\
98462018107237952955808899565966387312360936823439`187.33980991424627*^-12*
   GaugeXi^3*u^17*Log[-9/u] + 2.793483422983953322797102786629707959907459035\
86766776930697970671790781080443611712206741087544314590219328887199451482615\
37365000569740238123832235506943127106227382744842468220138607789013540535431\
5716`186.27079693282337*^-9*u^18*Log[-9/u] + 4.662781062968945982768839469581\
53935372672893237799937785881670022139800351611385873630075443849937030009645\
08394684089752765957590893068008884031610738965065885152994887143384930622867\
01308007332770918`186.27079693282337*^-11*GaugeXi*u^18*Log[-9/u] - 
  2.1582009154083492203734851123564318883540128401652512408442648681060077862\
10425708871378875609628844863117787368842586725558634407685955505966979470618\
641386797737136321398882392287735239859065607270548`186.27079693282337*^-11*
   GaugeXi^2*u^18*Log[-9/u] - 1.040667146518673423037775533675891512635808772\
03360192208756485220219032598747598920917026248615562848764281110272643254488\
34773093004847260134950845936781889661123413944975356116961409992346438005966\
9`186.27079693282337*^-12*GaugeXi^3*u^18*Log[-9/u] - 
  2.1227935526232940980919446141132221386580469833648466496726148589103155035\
44694312531953113879951668737506551806659082662207387141064462185470582663852\
1728561331762084237160906471864600539937737032503502`185.84135389030243*^-10*
   u^19*Log[-9/u] - 1.4295678428110036146668998990861405470313666494987832811\
99729862135878479043890576582183289140738424902231711334753673907116842722698\
956113901120766672876354866017927717491536473212481622971820775686642`185.841\
35389030243*^-11*GaugeXi*u^19*Log[-9/u] + 2.716878557677082144416964691536675\
15374623398689442315833710624845620694288228384508022912330684350480621154441\
22299973685492569884424729412556115924998586044548992626292007754536675198715\
7478806037252`185.84135389030243*^-12*GaugeXi^2*u^19*Log[-9/u] + 
  1.4054544639767456231531201877222084146038096723803810752015616295188406391\
51143196646367265894474140574107112331988923382964302383546487744029579372064\
0800965512047382807262959716337270390830887370432`185.84135389030243*^-13*
   GaugeXi^3*u^19*Log[-9/u] - 1.692122329019669789916625189436955656815870047\
24745252149685979039713646629522414645858377496430172293305605257715238320973\
87796654627638758961531319128715332056286043025132539686762102939669381336902\
575`183.7295451046142*^-10*u^20*Log[-9/u] + 8.8085380211737480570891093944224\
27408396424491690882521548827028618980803715859100395287288171381869197558479\
52513797382737544301147175461067117916196975061167764493371630627736415230534\
78196965407954`183.7295451046142*^-13*GaugeXi*u^20*Log[-9/u] - 
  2.7340446137256172636652998721241261999399528001921964465244830627610033626\
70211255150001808900036722450162911264103244227178527424831152746704134532952\
9299273665894097276159703439829537208529717846671`183.7295451046142*^-13*
   GaugeXi^2*u^20*Log[-9/u] - 1.524904841954328696948846477280336938568322115\
40979263675913282379850703082620562422406217388731660438683310408732563851013\
2135133631061160073481422880910601484406145521643758898943849523018229652444`\
183.7295451046142*^-14*GaugeXi^3*u^20*Log[-9/u] + 
  7.2636291833024385512263730190770423986913772850817989906847771992758917097\
68147856927770503009093839444885342541818226807657822163916498372344542995666\
091031006716902695963503820993091915634416066579492`183.5492615262073*^-11*
   u^21*Log[-9/u] + 8.7906720021595862844096027388361141532156967749303631225\
67315110923593279973435851918251208924281392457465234524919193945210759084324\
4021897914310236821050955862488597436222458145765841699155374871461`183.54926\
15262073*^-13*GaugeXi*u^21*Log[-9/u] + 2.677672189148240610595531113700751592\
08611411584956385371219503152693616783070217665414468856827215793883438117276\
71982427426914019269197605111788928073704672878797306198252532236151707476694\
09280007`183.5492615262073*^-14*GaugeXi^2*u^21*Log[-9/u] + 
  1.1791361397240498530212677979554629738774167196140614866294192723259124136\
86489515393362326349005928844813852807557656141104008494913906077607664605794\
51995529501315193774737927952496555473652392723`183.5492615262073*^-15*
   GaugeXi^3*u^21*Log[-9/u] - 9.134216705045508392999615492011602586983604248\
92632293183771452140636739911139226707195167509979364384419222316250622341587\
22863696285495210871367502957996396637051618046234128964255669433309743037885`\
183.65402476195663*^-12*u^22*Log[-9/u] - 3.5283445541195375806543944615663729\
27391050474489010475465039408206123852826180990940289469188790604858386449915\
42925993065181499014456189701242301052166340526565557350330306119021499196617\
81699201717`183.65402476195663*^-13*GaugeXi*u^22*Log[-9/u] - 
  5.9107572459384875643157563907944270210040764641270277884861633737837144534\
92665945379533426086880741247412670205555054282350742763357342921682928290494\
50360183484545162298274661268650149977869361256`183.65402476195663*^-15*
   GaugeXi^2*u^22*Log[-9/u] - 1.132975921353167436323840150050444830222528818\
54731569480658525466070710155808921872509971760707272419140476506791478018250\
27835935621193381396023886871662306533666738047746338887677110206354640971`18\
3.65402476195663*^-16*GaugeXi^3*u^22*Log[-9/u] - 
  3.1393968685749786967152389547586238762021196783952779290689640572888915059\
42270968661647515532264821939377815482206127880465770705922474870853795990189\
70861908343503381435651497753392239762689417426907`182.68918954952463*^-12*
   u^23*Log[-9/u] + 4.1689049925688548615747967697941347901630391569246188716\
46565145606836469111629894960135582536978707061769771503302374065458000724617\
55106025983740711611154422409513132996253397132185971916879250257`182.6891895\
4952463*^-14*GaugeXi*u^23*Log[-9/u] + 1.7531146435882081395699953639808597506\
32341944041620940335888242269016493853978529453923778409883439930033648756937\
14498855473046335924044216955085045949652296644064855406492918299920492102781\
956823`182.68918954952463*^-15*GaugeXi^2*u^23*Log[-9/u] + 
  4.3197167032293998461424605957987061841388039908521056846052148825263748775\
89905674590380485122375118922913005846819388979505405230465570575462564820578\
517279377495732315370132016919070002000536025`182.68918954952463*^-17*
   GaugeXi^3*u^23*Log[-9/u] + 1.760424386104761309520707732271452857826749297\
37777148614081294231045906222633431474321985573664352210362176742605851337719\
34067873436507383406934262746543181008926917250749915411600433576147944627489\
5`182.40833449363095*^-12*u^24*Log[-9/u] + 1.49048304180200950443801899069672\
85652845551780393698929774992129793400046683894108236676250398771433043970932\
26351130139731052602518000166491501195766482114673212061124894495147331987097\
012280965249`182.40833449363095*^-14*GaugeXi*u^24*Log[-9/u] - 
  2.8911592858050318815349597771035724076631879761263666584627267667104377996\
11277472837760196829574612023781886763535745361923893739271973918311397415393\
0662265140566542841278010709018527032511582066`182.40833449363095*^-16*
   GaugeXi^2*u^24*Log[-9/u] - 1.340470557270155393836293908295654796623945660\
06927373429272466285402934374328314009926454341561294404391565177744030145913\
747886323123844932582381249985983180313781948604442563986541854565724776`182.\
40833449363095*^-17*GaugeXi^3*u^24*Log[-9/u] - 3.0160041144173682142437040641\
00556783653387936204345685902360546215466226421480154013289237602982697396253\
57428840592001775749511910167828741159267167792670122515109461208255915024830\
31175666159399753`181.27672585120413*^-13*u^25*Log[-9/u] - 
  7.9760494083458391646273532909835264244066313174051240696111090122626872505\
38090599963084898112944443953636679585138937706835533996239310872938339021938\
03459217094339635658399498986468009071079797856`181.27672585120413*^-15*
   GaugeXi*u^25*Log[-9/u] - 1.51057768755855387630491552810569483890805896991\
18903869368251141734600857642063317750381919711178350483592874991474074255392\
01510735251499100146629360480016378010018088456368699231872270960900283`181.2\
7672585120413*^-17*GaugeXi^2*u^25*Log[-9/u] + 1.77596174019051487957638435821\
74168472747784651077471568543338247681288198366618095072718509586688402172583\
31031409508153979073579649332246999794752023228824116710269955959540506967426\
95735837297`181.27672585120413*^-18*GaugeXi^3*u^25*Log[-9/u] - 
  4.8513956710496650154720578434468778331477833101741960332908992329505988978\
26054126737296663034344510509042788908709309205826896145174411118363909741614\
407475680729234294068857539972274150327059575477`180.93104064751236*^-14*u^26*
   Log[-9/u] + 1.324341248149043823041024543970656608252075509626498567618083\
60566295358856805269366067236733526308245618034917930666990337905527014219064\
431580970850123342708972417653756000564210185447597300877397`180.931040647512\
36*^-15*GaugeXi*u^26*Log[-9/u] + 2.048470437701250433125461103336997787965582\
34987608471383396502226309905737738839902264212012462522951654926159784878810\
5656221378840964517979997523518862667552877406273776357288747933850677027504`\
180.93104064751236*^-17*GaugeXi^2*u^26*Log[-9/u] + 
  2.5707752933253625316147892845256251350295579267726931797425068159453287373\
38357340830276111304322211596280027697198983694748864132385322949761833417286\
1434820888673412114464755922382021996625524`180.93104064751236*^-19*GaugeXi^3*
   u^26*Log[-9/u] + 3.9905103174188398759101530274842708492577694824543912776\
39525463747559953349877527867990220023636795933389014963231170702549843284628\
284778879531530394951447529136942378624113385671334690548899658037`179.314993\
3809563*^-14*u^27*Log[-9/u] + 2.096845965918703572046784605250487216022079584\
35792533086871021301814031612371051406253423114989529857859880393541088115371\
4641470379999143344758392147284395521151591917856544260181199044837948725`179\
.3149933809563*^-16*GaugeXi*u^27*Log[-9/u] - 4.284188066931450795378187711933\
56248180680361746357767697330627383282849920506340394251662479691955505087373\
57201634656396697700903828724792407089502581579085684862818207027137775918482\
2585060001`179.3149933809563*^-18*GaugeXi^2*u^27*Log[-9/u] - 
  1.6541941281822405901740149318757370272077847445912497264531038507138974215\
62881097600277200705945805738988522667228034679826205046565441399444693791842\
2660873592454873080111360103044032731024859`179.3149933809563*^-19*GaugeXi^3*
   u^27*Log[-9/u] - 8.6516387392939141016429780474523741085900093879956086719\
25940337642016921936646176220997153376576765276684944057535102036210232195325\
49054700521977249267511386263250861282621986636342286316552325567`178.9605191\
7563665*^-15*u^28*Log[-9/u] - 1.676946730517755720049333033047574122666810554\
09962919775995635796151537145321943757067104164757943671738996796711367813039\
14283161821175607712933340796519007949863297335577969298134902533139222146`17\
8.96051917563665*^-16*GaugeXi*u^28*Log[-9/u] - 1.8702664831475000501520264244\
81060952372331956110635965823678200446269018282849768515003548446436983375395\
88547491162346824119945671617023694796888783207110095098292982302358421892396\
83678129334`178.96051917563665*^-19*GaugeXi^2*u^28*Log[-9/u] + 
  2.7074141292599861063227654853636377382683705047653892017247227916366970150\
52506776418266552496410241273723672545704446732602997155906782736250498025030\
458337366748609277064995188779462086697971`178.96051917563665*^-20*GaugeXi^3*
   u^28*Log[-9/u] - 4.9724579577431829482954958086730712648858677114916067383\
31109405633489831002580964098253899404828682640140419228940131954638986064107\
5922642379209596569663449140558002638944502552156211345492210027`178.98060854\
290895*^-16*u^29*Log[-9/u] + 3.5623102701572938251557867099702813225149015482\
04962443151510722643015029150645172370146645769570134694959182854005981651050\
817350815216000901218021512755987828407479711021449919237393126234002607`178.\
98060854290895*^-17*GaugeXi*u^29*Log[-9/u] + 3.255076615287680899884472550556\
47417096467184590375329302880460338371284359250887262265269171124229812766935\
65854190282590402960965504923260237017794985491810957890167730466115105846288\
272391324`178.98060854290895*^-19*GaugeXi^2*u^29*Log[-9/u] + 
  2.8931353850936484491067023681093388645522691537884767109976695893615698795\
92591936168548169738862373047791283387050518943149207482588720354344936184646\
22797168401267750715501449804792193146457`178.98060854290895*^-21*GaugeXi^3*
   u^29*Log[-9/u] + 8.5059181422398292965938904226021008263307780451340906952\
45312155419392619248351082476883720958840654827872616878765651187096960934475\
7124705398163171862179783963680163018749051188570819837411564332`178.36084762\
069487*^-16*u^30*Log[-9/u] + 1.9142149103307592769975250803042145461265498161\
37305046725223535393995743319712915553153788492987087950754317992916456256882\
10599467270737912081824292448797495272624856992655668849832433658619534`178.3\
6084762069487*^-18*GaugeXi*u^30*Log[-9/u] - 7.4977287018540924366287125902572\
89126173358052247700817375094184879015195429612274259176813160442252534744146\
86835764530211142764896778039543491575926852906883339542434842162916612532986\
6548821`178.36084762069487*^-20*GaugeXi^2*u^30*Log[-9/u] - 
  2.3855373424185662214957221123524565416000656716404502548898355729902938156\
13782406591458757989858351104436894425475342599050539297568922963147095254748\
47078698737841854553293992165749187447219`178.36084762069487*^-21*GaugeXi^3*
   u^30*Log[-9/u] - 2.2648754794421757326587167083030106852765384004879175940\
30311532025038068908587667307282691835475403852402172348924120601834170330473\
6740469230489291442075998942726190341629493020271011664197739887`176.87387182\
000614*^-16*u^31*Log[-9/u] - 3.3147007054329079155423191678385653229455290872\
22203543492978485321132488432726944573352612829278899989635702779510048711978\
53373774399957827031423138324031161253769952999854476079994330114751211`176.8\
7387182000614*^-18*GaugeXi*u^31*Log[-9/u] - 9.3521096463714489770703295941052\
55768028645422314358463889785082806554303018988583359870136651534397620709972\
50402483673363521759960564295236125058689285393935964315510812372514141973519\
78785`176.87387182000614*^-22*GaugeXi^2*u^31*Log[-9/u] + 
  4.4982340702013627466879582321963893234495874541009081550060645324373324192\
94252193121434312247285146775195286936432840779938131711265953396709967533489\
3507167010335895175836359261610841278368`176.87387182000614*^-22*GaugeXi^3*
   u^31*Log[-9/u] + 3.0020399752197082026722948635484775615675018858574150141\
33520804811617577210505257779869895753599626063056740051511527519744424447329\
13571282151073755368604485213458930884972778137501593518011676`176.9518125228\
0145*^-18*u^32*Log[-9/u] + 8.697777007478194120201918092999793802683642025137\
79911616341992028225643543464284555636606773909448629544504757638284759919941\
44827066206891448346169280532944864436010540176025783882283282089073`176.9518\
1252280145*^-19*GaugeXi*u^32*Log[-9/u] + 5.1293666525391460458024693805341576\
82330155756648017557549729282775531380993689289524540948056002549096960187620\
08344035176654044255775136460368915801174670263451088032740618478618698525662\
166`176.95181252280145*^-21*GaugeXi^2*u^32*Log[-9/u] + 
  2.6978109282163429292059788453402095938210411101175571042621495774790602103\
86699627760156113887435448755412241477286619734914882396173399555399613464719\
304806773488415897297263459077357447135`176.95181252280145*^-23*GaugeXi^3*
   u^32*Log[-9/u] + 1.7035160485113376548288083153846435310410754411414987529\
25454289916017239835078367336789121383393234901348389486175254332780071050929\
47062981059070236038495337715454869998426481146031324050930237`176.3482762558\
9386*^-17*u^33*Log[-9/u] - 1.397670049799009690315988265470544399713727031941\
83295652771597247565813504215216263764803547685703595030498492982720413771024\
5184089672015837404159465736829732030577205296893232312889968476228`176.34827\
625589386*^-20*GaugeXi*u^33*Log[-9/u] - 1.33260839002277678291716790249439955\
45641901078705205881367548937979197761912109654221844283004220119445925363325\
79102388018122317671575811660522320296213312625458611026722106093715891177684\
02`176.34827625589386*^-21*GaugeXi^2*u^33*Log[-9/u] - 
  3.4747439955102899431954137153243074600943545569806538218648690162705251262\
32209911473078769341585807103072621347127436619338453735275720109756802718100\
113553199012928515315697979556467450078`176.34827625589386*^-23*GaugeXi^3*
   u^33*Log[-9/u] - 5.5376584601690774774129538303858368573089356376449454171\
24616789202184814492206127005612542174866011500138416984420979563207817831482\
52632632448967789809976879071803498560482556190776654088408879`174.9678071410\
194*^-18*u^34*Log[-9/u] - 6.1658761860995748180107691981402331529100851325544\
46569633461795589855111695249566044473188412132696461832312349944245682329905\
587027358491759089149411691617819070693466201093904986336882837712`174.967807\
1410194*^-20*GaugeXi*u^34*Log[-9/u] + 2.8311617470625676900766618994196999668\
71641233128760224302440738705319557792281153197240003800781401858238841952681\
76321111705582009190227180135106031596891066357448119933682065748901672821`17\
4.9678071410194*^-23*GaugeXi^2*u^34*Log[-9/u] + 
  7.5959815788676403057973323738254675588607039448700504701963427714421732996\
64037011068082118856940333017794608815845469918342650502946015408243018253885\
04356187189711072263282327579839396677`174.9678071410194*^-24*GaugeXi^3*u^34*
   Log[-9/u] + 3.773156405964728984551683430562224675115709039517175898921862\
99402541605234467816699429765838090927886471038954707837016737300690988386898\
4282694066342392197052074028721051077537781071893451093`174.87245763505098*^-\
19*u^35*Log[-9/u] + 1.9840916455462485773521527507202139438382344737106068057\
37646184736347874510194931841978318867567223387660158520786337372409385042262\
443601434374814414093630935814262877777947826852000535126015`174.872457635050\
98*^-20*GaugeXi*u^35*Log[-9/u] + 7.949179719187426579633292680903470461835750\
29735593918415701680795022652039624366215013932962020578563453322101400572790\
150869969422354310177662492288852958373355445004287395056863719251224`174.872\
45763505098*^-23*GaugeXi^2*u^35*Log[-9/u] + 1.1626400152537201618191498003915\
33493477482731401832239966062011013780314353318252788816994139637966740335855\
63251898337087035916686816716962251335306052640188052169890510131044276981567\
31`174.87245763505098*^-25*GaugeXi^3*u^35*Log[-9/u] + 
  3.1811212052671816678379602224259976424592757443875078564825193199331598950\
45434784298531781641005263407385660590480252331847832664475604192198126104356\
7731371659451728394239776793210405298066614`174.29824665776377*^-19*u^36*
   Log[-9/u] - 1.386195998106729351404383503090126052963177091750798880964598\
00314602911389326042718135233785901865309675662438509685996338578148218788031\
699967366984227986405412870824872581170327755846716935`174.29824665776377*^-21\
*GaugeXi*u^36*Log[-9/u] - 2.3671485109959115416153381418505355940289386856735\
23782123818517692127721939436360394657883237289853199051301504715851845802178\
516353415827991098381591087597018619940025542546433693182044769`174.298246657\
76377*^-23*GaugeXi^2*u^36*Log[-9/u] - 5.0239115248703275348037238081012509505\
71049125445629493118061680849890704120191296960381370564049744348517809035781\
1958251506592127320678999764115681739359766654550926372828891517073312114`174\
.29824665776377*^-25*GaugeXi^3*u^36*Log[-9/u] - 
  1.2804444987407946343067278369732591710227184404375914527001471522499837949\
66729759487043801663385772869637749792689589560072810611522138849683797254146\
4996282140021059612961947910489296222475221`173.06836450089975*^-19*u^37*
   Log[-9/u] - 1.071321086715057764685220046150363605059022872356911002827149\
61396012381963389094330597630098311614735180704852823133060218649464095750808\
742228454950687874348186348862945540573384444523981443`173.06836450089975*^-21\
*GaugeXi*u^37*Log[-9/u] + 1.2883691918844408907426662385381786693650831322451\
80633891959915968419350788240106994700978511181088004277890699336967252145609\
63016117356955120932833248588838406501949405940827149881361208`173.0683645008\
9975*^-24*GaugeXi^2*u^37*Log[-9/u] + 1.28015298496315457543826493046671958781\
92193056253134090667537415347522509877559162264960637912518278814236180595866\
807323991071274022319678919172289995924964581021573713429203774464911119`173.\
06836450089975*^-25*GaugeXi^3*u^37*Log[-9/u] + 1.4729011800978239766984528006\
07478737013852487494366088375037363065691201095640926850693884140880397102923\
85569323297307018740873222404789991835929312746943896318944867930373828718668\
4324419313`172.75250663456956*^-20*u^38*Log[-9/u] + 
  4.2895971795825891588410187120175863135513255263807914745535549961358999085\
79498391607576355134317390336119090860697219819010641383231509533268555348933\
302146435027090491294512693733166128095`172.75250663456956*^-22*GaugeXi*u^38*
   Log[-9/u] + 1.204019198663320611480603198713752629904824583640357231071466\
29925742973563095992136177900442089336711718214985133268137806459096132760750\
160813844383999294825109969684789389422719473961864`172.75250663456956*^-24*
   GaugeXi^2*u^38*Log[-9/u] - 3.185608840918591308132315842487950945353316524\
36924209795617753257756168260380093022600387649059281295472362149226476123203\
656860324564032651357880090661481207312345717852107954818992847`172.752506634\
56956*^-27*GaugeXi^3*u^38*Log[-9/u] + 5.4308661240558492746054581476793753453\
71461358392052874534655430977919135297937522448472714890221698509044598794602\
18477356724852756724263721567126096112416815643186900193692448481577868752221`\
172.22784445199807*^-21*u^39*Log[-9/u] - 4.9701437738091330998914670437295947\
57520614857323838214654898088975242501292998888194892847325812533687723061012\
54274096390181851445427866720647436701926290375057378855823807342458573362463\
4`172.22784445199807*^-23*GaugeXi*u^39*Log[-9/u] - 
  4.1817649629654120000820101246908022114975403465249155277301425014147974117\
31085796951304043620368646984789783164811531577103191879073815644374860899432\
687038287179739832549205642556900727`172.22784445199807*^-25*GaugeXi^2*u^39*
   Log[-9/u] - 7.161241547615644041006359883716838162985793031896431364288403\
18962823515848636491507150160887165432280000405911492316897449007756060643567\
661120413079461984080978809755229773732347519514`172.22784445199807*^-27*
   GaugeXi^3*u^39*Log[-9/u] - 2.819139579918639745167013586850361450129818773\
23836727515568133010433395575386587061563368156924376084987985347456912059119\
222188547083478165131667935982269101176555078441096455602307523033712`171.125\
32978144722*^-21*u^40*Log[-9/u] - 1.70275665079377994256848007715806438842236\
11458987075031736842169619004878353174810972356646418829448335011146758771538\
41464777190629646304030665277526577179650297812492585882030127568339364`171.1\
2532978144722*^-23*GaugeXi*u^40*Log[-9/u] + 3.6350393129601224272193230671899\
18179366817886504639755167487912834234987956797417916582795570357961098991299\
27185587324246345512181476501075068175288411857344153831516497132459850448917`\
171.12532978144722*^-26*GaugeXi^2*u^40*Log[-9/u] + 
  2.1453093265493122238979712077329791705229991674970816893248934796092877686\
70292711466466459777071191729800437959324375553889710481907344600188160398718\
83774590073954389150407100419879834`171.12532978144722*^-27*GaugeXi^3*u^40*
   Log[-9/u] + 4.468613312327436177432965921361935116847644376757632356492579\
86011723639759688512393996454197909791694185461839297198885069731959102159017\
97086859777450375626314557601174818443325161535267772`170.59402886951926*^-22*
   u^41*Log[-9/u] + 8.8548619965265803312096316019037747031908872593485698797\
96308158710659281740015193429234197746368594287213470305467142455251094920559\
5918738074579293442259626776427679748891204569888292895`170.59402886951926*^-\
24*GaugeXi*u^41*Log[-9/u] + 1.75993985646045973050425270283760850323010715574\
13965363889669407243243797704836941693485384978715813693086333981717407866675\
44475017478702331772852169608030236998176896895363462610686664`170.5940288695\
1926*^-26*GaugeXi^2*u^41*Log[-9/u] - 1.32553907345631321078700031436829427019\
79622255221178287539061360678717819379132164660300181767206696931273849120988\
767643084295246400531521598952963781441196019446455118853383541217865`170.594\
02886951926*^-28*GaugeXi^3*u^41*Log[-9/u] + 8.0697977441575484869873564122536\
09091699819673293946941341313165258278364957652930654274037070468236177711919\
52418085898054476803971203831586835444382439059208278106241180557516803678280\
331`170.13757070210434*^-23*u^42*Log[-9/u] - 1.405131967723198928120211270004\
71671552016666654984506864952436878472039158719921405537164156314481917280983\
25014008178281375734907242756329976046215146003592419272394199618906709704563\
9878`170.13757070210434*^-24*GaugeXi*u^42*Log[-9/u] - 
  7.3135826078658616957426854009736459639432450796680642036563308690893174398\
92717880196102095221967326427897178384261205725749180989167077707915967466710\
65948526157928002839038484375409207`170.13757070210434*^-27*GaugeXi^2*u^42*
   Log[-9/u] - 9.949292259619161995783238085086994083101985340855441827473204\
30960857274478535539144959232194952915054055845964117072797485789457648969552\
6051216993298124828364586925396022332281732343`170.13757070210434*^-29*
   GaugeXi^3*u^42*Log[-9/u] - 5.928796755395887666613455419319818431047822077\
20866198684391538929440386392774433298346486389573338121684605399453096964661\
7619566528585157343616164602127547155705794455310251199662003096545`169.13935\
973586192*^-23*u^43*Log[-9/u] - 2.3471060900398747610003553400370187041733858\
27273454229511801100543868412879099171446685016563899711882524542313651779901\
006234122690116624967575361443038601757435687887906272925708462887`169.139359\
73586192*^-25*GaugeXi*u^43*Log[-9/u] + 8.710859139097426453706084099848921050\
38021866167957974633706152013926455226858969037496372697673871648574736716651\
35249156149359171925648792700153005471385954566460607201238284501274236`169.1\
3935973586192*^-28*GaugeXi^2*u^43*Log[-9/u] + 3.56243931570388742765958555699\
29088260527866343242042279029871668970090787122038793969909801217396433193168\
96827693270965049761753972523993040540291656991926613652509475407750892845174`\
169.13935973586192*^-29*GaugeXi^3*u^43*Log[-9/u] + 
  1.1974337428601314546710221011921635515965614365398945611228845830150670604\
20138972880147325691955346596846376827371059265243711607802663579721656456345\
894211434406349086706442696482573921579`168.39216748340058*^-23*u^44*
   Log[-9/u] + 1.750833142140247469199070104460554775280383583409414393122943\
20052771991835180823512773189230531897221334913739613662290197149670872045151\
6359876236981225280991017440014197050862843092182`168.39216748340058*^-25*
   GaugeXi*u^44*Log[-9/u] + 2.43299121396901144188278837620983950629142907894\
94769093166938759190280299037651379659436982258282739173338487066603867425528\
338279931455414767065462760568678450745012116651942150366846`168.392167483400\
58*^-28*GaugeXi^2*u^44*Log[-9/u] - 3.4412508713189277587068813333022578812246\
40676707928644306343109731359402753517439985582825832070003976452977655797541\
36905012958217059874643913831779661111364841549603192168339748521`168.3921674\
8340058*^-30*GaugeXi^3*u^44*Log[-9/u] + 8.88583899145380252158069356561747194\
87990725268311146363174551237048686339366125137049790564874602491898643812429\
997948553199551011207507956879198833950084963903596160065418889431578778713`1\
68.02820778033274*^-25*u^45*Log[-9/u] - 3.53171428350585466749441645344560658\
39457064583546948479107374662101601536859974848096495602762724602169546974243\
55405850313631450333902916334605652170786693854204885714018579529626221997`16\
8.02820778033274*^-26*GaugeXi*u^45*Log[-9/u] - 1.2618726084311610330860831551\
85172474849648557437876964087755454939535538256166722746299335116449870011775\
19379928629864730123492449897378582138376186375827162984235257192183470704127\
09`168.02820778033274*^-28*GaugeXi^2*u^45*Log[-9/u] - 
  1.3251322898028078312782240200191595519875478701036938532636357828937766489\
59525768457610277459813960852521988424670540785560892329023424017899471420473\
67951631348016767131726282893272`168.02820778033274*^-30*GaugeXi^3*u^45*
   Log[-9/u] - 1.191129762013375714556001051185400865865764870449387445911920\
43254905156648459304992207344169968682937285430186076906702756411460872489668\
544298012578063298457119342485081608593858726428957`166.16041194315096*^-24*
   u^46*Log[-9/u] - 2.3394763075530002146828807833637449492847418766451632710\
74950754402179443961110803726468909981293084179277989911325886403629442863671\
0968866653934905298520142038151547914236659446010639`166.16041194315096*^-27*
   GaugeXi*u^46*Log[-9/u] + 1.91482475957544944940353601861417778736712452863\
87196878147221346004331661635902245055787124314463836005573807667197079406991\
08958179220830912290075414800198803462557771220584456005269`166.16041194315096\
*^-29*GaugeXi^2*u^46*Log[-9/u] + 5.845592563129947443385082810998670390093688\
47143333890661918792751061462849995079703720285407111473904223143597034283773\
17611285481428685788579668445211639961183186916377353332513058`166.1604119431\
5096*^-31*GaugeXi^3*u^46*Log[-9/u] + 2.96314791216146150817177020642689727589\
60775921636163417538704563946264347834513997364734962009563490464113730371350\
970703184459473872756986735938883631367499221012088211629242264813120065`166.\
12990215028685*^-25*u^47*Log[-9/u] + 3.31558424649599850971682025251377157727\
95742560162126232116316282595644730742107385739064047886457824901376525022931\
6027557503230474424242967581153127203217273798726319801712449978312081`166.12\
990215028685*^-27*GaugeXi*u^47*Log[-9/u] + 3.05592423184568152750554390943190\
62504584546781699566340828877802284439984216254485534107493429211231282931636\
9581732770201512542681414776794082553617016249794517629750232568704059011`166\
.12990215028685*^-30*GaugeXi^2*u^47*Log[-9/u] - 
  7.6332724785694546635824925396763157293373179992880516173595092349976473981\
06946530477501384740746259027094864322873673697405956411838435206020111493874\
453660177420608708868726690154`166.12990215028685*^-32*GaugeXi^3*u^47*
   Log[-9/u] + 5.316882778268417248565093665867522124203071616484444280913706\
40059399931550495520843519838907329938492853377940043486000029149068452864382\
93443350995135117742960405349492160356306614306`165.90029036937366*^-28*u^48*
   Log[-9/u] - 8.233862740270986324987810922384082198928157242176901588713825\
49733295396606329891080919586490717592599000696675225450185707928298212576068\
46119482697178468297420767528243926006759470333`165.90029036937366*^-28*
   GaugeXi*u^48*Log[-9/u] - 2.14084519587550775587533731258653931730150340441\
16546181499369068759958841787681818374628294840848576824672474346083105526651\
5856930011968985927461520433319413610970956805726426381444`165.90029036937366\
*^-30*GaugeXi^2*u^48*Log[-9/u] - 1.642619797070657181867123924197974950304226\
47790677016496702741422451052010211189103530642795796581147802121539364285672\
2092619115967950863740672197057161276833566223198683884773584`165.90029036937\
366*^-32*GaugeXi^3*u^48*Log[-9/u] - 2.278706697523154928142403104773126961956\
74821383076156209968485315413909992929496772759596921078717956159113920353030\
8007403739267371329146026348023706457861408399667328290124082527539592`164.26\
115965990743*^-26*u^49*Log[-9/u] + 2.5794687513463107593129213601426623783484\
22125276905971523883765792645288794476298061869149982947978017855007432246514\
92309866140125700301717619777949372682236901758025369449577714447`164.2611596\
5990743*^-30*GaugeXi*u^49*Log[-9/u] + 3.9814111026024370968325101573519123021\
07630590015726350540772147394252713536330355267871105019466816037975452120978\
0883282136621438968480849345387818812540893525782555290233126805251`164.26115\
965990743*^-31*GaugeXi^2*u^49*Log[-9/u] + 9.452256854842707811493852671698499\
04255736541486931976932010633525762277369810129320049716545679821283940460096\
85191906412646817983231853090873171541978683479564525807943302432808`164.2611\
5965990743*^-33*GaugeXi^3*u^49*Log[-9/u] + 6.91221202501512708622547379459610\
34589205477058385341230087630157645522671089439357573944290133924871823559486\
7391296395890807423472726533566756457630228816773218183883845004729028123737`\
163.7506601125966*^-27*u^50*Log[-9/u] + 5.99173903145897888370304786750646959\
48539344205517976233208798464537281953153096995025541333011563525077705603492\
77080154774069766735668160334809782399503008396451231613544060728157175`163.7\
506601125966*^-29*GaugeXi*u^50*Log[-9/u] + 3.13410423344970915798515191964158\
96736039965377283713890252978219624972911627085193979079576219901677154806399\
90075784817304411104888721535895112667592170083429270247851035770471814`163.7\
506601125966*^-32*GaugeXi^2*u^50*Log[-9/u] - 1.560601469748437128228908753315\
93824547501435009999996913875304687092786424565852880278451406694863647646282\
695776990097101191833506934711660251658843937603168889932283737237798784`163.\
7506601125966*^-33*GaugeXi^3*u^50*Log[-9/u] - 0.01953125000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000002`192.22721457704532*Log[-9/u]^2 - 
  0.17578125`192.22721457704532*GaugeXi*Log[-9/u]^2 - 
  0.10546875`192.22721457704532*GaugeXi^2*Log[-9/u]^2 - 
  0.01171875`192.22721457704532*GaugeXi^3*Log[-9/u]^2 + 
  0.1182002314814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148`193.3701780835\
985*u*Log[-9/u]^2 + 0.1384548611111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111`193.37014889598706*GaugeXi*u*Log[-9/u]^2 + 0.03515625`193.3701780835985*
   GaugeXi^2*u*Log[-9/u]^2 + 0.0021701388888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888888888889`193.3701780835985*GaugeXi^3*u*Log[-9/u]^2 - 
  0.0448254243827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938272`192.0805941348\
1763*u^2*Log[-9/u]^2 - 0.0680700231481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
814814`192.0804978746015*GaugeXi*u^2*Log[-9/u]^2 - 
  0.017578125`192.0805872124452*GaugeXi^2*u^2*Log[-9/u]^2 - 
  0.0010850694444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444445`192.0805670580\
5842*GaugeXi^3*u^2*Log[-9/u]^2 + 0.028085288542142966011278768480414570949550\
37341868617588782197835695778082609358329522938576436518823350099070263679317\
17725956409083981100442005791800030483158055174516079865874104557232129248590\
1539399481786314`192.4149765132823*u^3*Log[-9/u]^2 + 
  0.0231543995770461819844535893918609967992684042066758116140832190214906264\
28898033836305441243712848651120256058527663465935070873342478280749885688157\
29309556470050297210791037951531778692272519433013260173754`192.41455620113803\
*GaugeXi*u^3*Log[-9/u]^2 + 0.005409272119341563786008230452674897119341563786\
00823045267489711934156378600823045267489711934156378600823045267489711934156\
37860082304526748971193415637860082304526748971193415637860082304526748971193\
4156378601`192.4149649659726*GaugeXi^2*u^3*Log[-9/u]^2 + 
  0.0003402563443072702331961591220850480109739368998628257887517146776406035\
66529492455418381344307270233196159122085048010973936899862825788751714677640\
60356652949245541838134430727023319615912208504801097393689987`192.4149029131\
6398*GaugeXi^3*u^3*Log[-9/u]^2 - 0.018032238387292756862944334366373689647580\
82270656573354332842215786888855018713272028315466815695439380853189723788717\
84450202374299310741926196887330860810513302511473521990211519246727294281020\
8470930921776835`192.40513454242605*u^4*Log[-9/u]^2 - 
  0.0064318024675481379870954630899761215261901132957374383986180968348320886\
04379413707260072143474063913021389015902047452116039221663364324544022760758\
01453030533963318599806939998983894731494182797337804196514758`192.4045346053\
9453*GaugeXi*u^4*Log[-9/u]^2 - 0.00078968942901234567901234567901234567901234\
56790123456790123456790123456790123456790123456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567902`192.40511647499866*GaugeXi^2*u^4*Log[-9/u]^2 - 
  0.0000582722479423868312757201646090534979423868312757201646090534979423868\
31275720164609053497942386831275720164609053497942386831275720164609053497942\
38683127572016460905349794238683127572016460905349794238683128`192.4050379091\
4948*GaugeXi^3*u^4*Log[-9/u]^2 + 0.007477927825301867940185269860624227336618\
74036816880895527443309793561279615234804992463885925248522413588714457484462\
05693576521194262392250503818862300801029653338752561432031025080865044285254\
6190451997493606`191.8701578635261*u^5*Log[-9/u]^2 + 
  0.0016032186325128283290148859421836102220190011685210587816897830615251740\
08027231621195955901031346847533404460702128740537519687039577300208301580043\
69252654575013971447441954986536605192297922064725905603820555`191.8700395019\
0137*GaugeXi*u^5*Log[-9/u]^2 - 0.00026965985082304526748971193415637860082304\
52674897119341563786008230452674897119341563786008230452674897119341563786008\
23045267489711934156378600823045267489711934156378600823045267489711934156378\
60082304526749`191.8701578635261*GaugeXi^2*u^5*Log[-9/u]^2 - 
  8.7073473936899862825788751714677640603566529492455418381344307270233196159\
12208504801097393689986282578875171467764060356652949245541838134430727023319\
61591220850480109739368998628257887517146776406035665294`191.87014415558136*^\
-6*GaugeXi^3*u^5*Log[-9/u]^2 - 0.00175115687614416380285968819785367624168168\
34898992654980619778217253760164450156377764522412752413824969386169970995003\
31279588055034435723919598893490633119303093956912536961874517689744591696078\
31453643124179`192.58350884669446*u^6*Log[-9/u]^2 - 
  0.0003533542393954205013664106959505696148145639246250602920487253837522258\
66402228406665399671208406326697915039800592477183105305512120191454303801676\
32280284484386162653364468805881869608605031728200621831335303`192.5829832203\
9178*GaugeXi*u^6*Log[-9/u]^2 + 0.00028874903549382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938271604938271604938271604\
93827160493827160493827160493827160493827160493827160493827160493827160493827\
16049382716049`192.58350884669446*GaugeXi^2*u^6*Log[-9/u]^2 + 
  0.0000130610210905349794238683127572016460905349794238683127572016460905349\
79423868312757201646090534979423868312757201646090534979423868312757201646090\
53497942386831275720164609053497942386831275720164609053497943`192.5835088466\
9446*GaugeXi^3*u^6*Log[-9/u]^2 + 0.000112083782331309857491816856387272795992\
98631828426606523642067882475880102458907381122013915996063904611921544500451\
03319251656821898234711071256739857142661342312228613185194756181312857720336\
0042220172821061`191.85070816355972*u^7*Log[-9/u]^2 + 
  0.0000598869563700230168850391979582237767059788695304208785479519201606883\
96485032423923100404591294454891730976940812087140654187607659394743944110665\
91045177567482018963933230992039025292011042075489492982686018`191.8507081635\
5972*GaugeXi*u^7*Log[-9/u]^2 - 0.00015431141914070154810895551636292377033117\
77385851459925533999608073682147756221830295904369978444052518126592200666274\
74034881442288849696257103664511071918479325886733294140701548108955516362923\
77033117773859`191.85070816355972*GaugeXi^2*u^7*Log[-9/u]^2 - 
  7.2497438189953622052387484486249918348683780782546214644980077078842510941\
27637337513880723757266967143510353386896596773139983016526226402769612646155\
85603239924227578548566202887190541511529165850153504475`191.85070816355972*^\
-6*GaugeXi^3*u^7*Log[-9/u]^2 + 0.00004321719483245169201488905839906233176605\
61682005266523585584403248076167553588377348681879194203233936713288137058602\
64180002401178411309357171644800939492165799507536407775568848952347779122529\
2829421980165`191.26985076113314*u^8*Log[-9/u]^2 - 
  5.5480270224970358369456293779031392425917876532337968320513890012667863831\
02211199779885673522032026550872481088629259357524583579780675977619758773264\
05418893578444685717176925043837833780649634149834548372`191.2694583272451*^-6\
*GaugeXi*u^8*Log[-9/u]^2 + 0.000063830358291078777189888300999412110523221634\
33274544385655496766607877718988830099941211052322163433274544385655496766607\
87771898883009994121105232216343327454438565549676660787771898883009994121105\
2322163433`191.26985076113314*GaugeXi^2*u^8*Log[-9/u]^2 + 
  3.0272384963501861650009798157946306094454242602390750538898687046835194983\
34313149127963942778757593572408387223202038016852831667646482461297276112090\
92690574172055653537135018616500097981579463060944542426`191.26985076113314*^\
-6*GaugeXi^3*u^8*Log[-9/u]^2 + 9.53441653071966630943599505528092634904117969\
48573840618907445509897090613566349572144557344733476873973965752712642890668\
55518109984416747041271011659165291380648994324403215851907405234106032318075\
25419364`190.44370704941318*^-6*u^9*Log[-9/u]^2 + 
  8.2170398093883193775200261207251921674358945093999067873949850055145818168\
82132237936767934147602934299447916207095921001036638841742123205381076598104\
564841760302788178368604885489489390755954899907544598`190.44370704941318*^-8*
   GaugeXi*u^9*Log[-9/u]^2 - 0.0000224157050097845493936028915452783765540967\
18705772203714590545866266030875084373026759858035578200187253685196072027347\
74751235656585450824133951705968166873516667755350882922899383804733598972282\
099854116315`190.44370704941318*GaugeXi^2*u^9*Log[-9/u]^2 - 
  1.0660475937583919408336417938612725992698557856308199243727364440670339161\
42283769169914574578497760939461899681378419375675891450925744478556549887139\
73624810387499002039468431786675956771978719852519578171`190.44370704941318*^\
-6*GaugeXi^3*u^9*Log[-9/u]^2 - 0.00001915112561761067545164982610757165259079\
81551126147149020087185442938966054489479707418784690686252115773952160072897\
45312642932001646116760686472792971344442866871534522327996208746198943255580\
82770698567294`190.03206148008064*u^10*Log[-9/u]^2 - 
  3.3942014882917137089761441249125904509906843006646271482547776305349531340\
34017096623180594817589645363626792540498409747536286805784931545303157106751\
3835286932250491827916930662765735692574795982841773282`190.03206148008064*^-7\
*GaugeXi*u^10*Log[-9/u]^2 + 6.93386326313361421386112744137435495460186818211\
50956953426089228558364360833496635965771768240904043373179175648311450780586\
58305571885818799399046312626559540139787053367300280880527794108041021621268\
53484`190.03206148008064*^-6*GaugeXi^2*u^10*Log[-9/u]^2 + 
  3.3004727185941820715483266923596141703137587911250462690791908898904783678\
44622988655910466610055087421342565375487186186774664140919284952206762906351\
3837176388616717834824830709604372155812485030592026477`190.03206148008064*^-7\
*GaugeXi^3*u^10*Log[-9/u]^2 + 8.795634142357525334922985182806911314179578742\
40394474142646173658996811752450112896018768361805725302293268039424307145891\
46073421834353804864820122743435909020992754422018435752905824030821013391832\
2292189`190.79305279231232*^-6*u^11*Log[-9/u]^2 + 
  2.9249675422515137383352789826383259211055092891722686832292750252688952093\
49838566243621509899214002089504198875944915255018271622882158421834882604961\
6322825991231869820633187077994113827815780872097760215`190.79305279231232*^-7\
*GaugeXi*u^11*Log[-9/u]^2 - 1.92738738976763025116934581955158086845329643683\
55314857372470541194821030211976714034327203051482886873833375890989059713339\
54873049523255284572157000140539235189440950757823185806724901375107136424008\
852`190.79305279231232*^-6*GaugeXi^2*u^11*Log[-9/u]^2 - 
  9.1767925252632471425338366353455516692828078287611895293651123555101607227\
80750215592465249529721409008103109612025935757074303027663795839378829776634\
989255016689858939516003987883274577376086292410023549`190.79305279231232*^-8*
   GaugeXi^3*u^11*Log[-9/u]^2 - 1.9030201232869808246521265702627236194904919\
02147651813981274687875605848026970636701653023966357190001641690387936593974\
53320372115675012251166760540984350887145003680874879368247829274121404723331\
163420171`190.83918960907113*^-6*u^12*Log[-9/u]^2 - 
  1.1006718062491969226349644686142674724663782253223830961219592939456927558\
88521576058720560118011320947213499853021528900322518785639687836116916549628\
8432604320853459420015590505799015698666232165207617219`190.83918960907113*^-7\
*GaugeXi*u^12*Log[-9/u]^2 + 4.87761324515640680764137554261011051134507924631\
38142150487829500175179187524866537212216224561903574249253261598940611286290\
29863597764832332733567301468536036437271005172239740140974708875943443844678\
4126`190.83918960907113*^-7*GaugeXi^2*u^12*Log[-9/u]^2 + 
  2.3225694185418015150525438591282212681389636122146410212253833653010607743\
11803118387480527398222871473900280484642624560320033571062377646739786657482\
130733159539743901883819579292830321636905999045916741`190.83918960907113*^-8*
   GaugeXi^3*u^12*Log[-9/u]^2 - 2.8482408055787912687387592600832186578269544\
33298310870008121795131382390397167077891288985267205485869665318266601780693\
76750490761530495092060532664994408457105531610902656194403562785516231330577\
9548288`190.0305456552102*^-8*u^13*Log[-9/u]^2 + 
  2.0624687602672204734958108892822389421423624899654220213773506425075509672\
22575474263273767848843305184347027435134457604729701879622917877528686362547\
849863796254760936960273179350915181715856420731747465`190.0305456552102*^-8*
   GaugeXi*u^13*Log[-9/u]^2 - 1.134593673853763660005086616883599050951588674\
49676777523142406544326983284459278972310522379109484733627394807093023828277\
60056840989625626113966306010201757801209104364111222821785236051354021175694\
701072`190.0305456552102*^-7*GaugeXi^2*u^13*Log[-9/u]^2 - 
  5.4027473603957157340787884912256197121309146914999681346274853362187610015\
68500425381998312953959958989680068783863937041806269058212359538376913777005\
22647939200294024253786485153654792429369475551460005`190.0305456552102*^-9*
   GaugeXi^3*u^13*Log[-9/u]^2 + 1.5449707956973091843469261384130785251560007\
39639248650887308908010484136224715646856539180100121018902284278456758423969\
27610688903608655387061315892175328187931958887060023976883533129635018240357\
8514588`188.83425393670103*^-7*u^14*Log[-9/u]^2 + 
  5.3939038916816534473721371178285739325421942034163209757177228753730240156\
07887532074113320176652258031391774480000759878402964799452598652095559071875\
7183707839836155952709084053961527987371650729551284`188.83425393670103*^-10*
   GaugeXi*u^14*Log[-9/u]^2 + 2.444038341357760541329030453075132675367831158\
54250480940663186400987694344543256947724907748423327494462121152303398041199\
33455618346858793654796006353913467376136394360968141097476782368022814818817\
17037`188.83425393670103*^-8*GaugeXi^2*u^14*Log[-9/u]^2 + 
  1.1638220917449664632694223131220975626227438886658953286427321308763597613\
29387039753490860682708615297288626702696857507753059389351766384884158742673\
34192868192476266158413914635744931649301627745680264`188.83425393670103*^-9*
   GaugeXi^3*u^14*Log[-9/u]^2 - 4.2439782189963154485513862167102351693853109\
53483626516200819103341895707754824280227759244114633054611330915375751821985\
40161635439265017492431293369045113971650574264382294939253684679190760953808\
5129684`188.89002773191731*^-8*u^15*Log[-9/u]^2 - 
  1.4860906175093631335208690769389721768071641408995346033051620441664326614\
05275956997508169414986600510051682747674120774069667512913154492200050878601\
45663664651857529246041350192991310213992483122068156`188.89002773191731*^-9*
   GaugeXi*u^15*Log[-9/u]^2 - 4.905046556268047200668534524436281572606610166\
21562705565579691910608364981609478310765135508750375822033017147002384444412\
00989636550417790211375683973502250332872842507697821565481112153004503909200\
4929`188.89002773191731*^-9*GaugeXi^2*u^15*Log[-9/u]^2 - 
  2.3357326621297586769966851400430776396983638911045447505481907903141600095\
46165837671923416692289033177834971986560376831894675428979868634102527019547\
5085844585267582632966829626746451272329296149706801`188.89002773191731*^-10*
   GaugeXi^3*u^15*Log[-9/u]^2 - 1.2680268770253632006147267264509366159011897\
57357040446759291191545904395560160736781119486175015309688376960411661133092\
91704676043375779261592792419877968577812249592491206159038503622996175008211\
769141`188.1880513793991*^-9*u^16*Log[-9/u]^2 + 
  3.5774410226502347075464397518874975918397669335497296003002657973157899924\
93944326673461575748632673478086055393551927894413961028959604286226761994596\
1228891221185389899004351865485250119962316131228405`188.1880513793991*^-10*
   GaugeXi*u^16*Log[-9/u]^2 + 9.218142319997162009519936229714791345204827470\
16158734755638537727505001657460995105517935225950119150197535461105909861543\
80236292836723955673593141749128423633616657328199558260306839573937359553663\
688`188.1880513793991*^-10*GaugeXi^2*u^16*Log[-9/u]^2 + 
  4.3895892101785432250763101896422165544903803444531121061266727214862298799\
85187320741569876065924142219132094368883185918916534894064451840923197641467\
939985152082611093650351603189802941582940276519216`188.1880513793991*^-11*
   GaugeXi^3*u^16*Log[-9/u]^2 + 4.5050191734810923795668406368862211080728697\
89973806615450825683386230425990835100522127649815574842546488547149243574120\
78975015905818267272818763676436313971409112098447345361279439455903936755837\
16232`187.33980991424627*^-9*u^17*Log[-9/u]^2 + 
  1.9844085227170909296616405814900080214700864940696336010672236955993079315\
76090936539337839339148351795248610509753444383504395851675657189072577631907\
339641266376021440680840182325359856651254284544759`187.33980991424627*^-11*
   GaugeXi*u^17*Log[-9/u]^2 - 1.629220864649091112108589332675126114586946930\
85843235889536988851886278621032879389171151417888247050639030750691327130407\
56367826564904024145608296415395661129620008095952657590755902783045601764310\
098`187.33980991424627*^-10*GaugeXi^2*u^17*Log[-9/u]^2 - 
  7.7581931989950497672230626958014026238664059041409798813812088074696638927\
08647876375689951966370169682587470919081569743297626037370311851938064380059\
92542027349182950335162477449662099470811249990228`187.33980991424627*^-12*
   GaugeXi^3*u^17*Log[-9/u]^2 - 1.4280789981046094635932244646668581648119248\
51809388283988350086234905130897304931003425402266608159780346428551590704501\
62868235497044884121502126264086506899733695679533106567189114475024831902951\
945616`186.27079693282337*^-9*u^18*Log[-9/u]^2 - 
  3.7399371402211385104346918584640061578745048523814925909137745373664498034\
93790653786493030134271571786365159327572652170926767109768993445019201905219\
271504209186196151615539736722605446047195530172186`186.27079693282337*^-11*
   GaugeXi*u^18*Log[-9/u]^2 + 2.718133570596198965126268557929288064963734408\
46703402754629829822046626463866610954252595271142607772733073882340173218664\
53288569460140969403110473530411052745089240345779175302754281670951219429046\
78`186.27079693282337*^-11*GaugeXi^2*u^18*Log[-9/u]^2 + 
  1.2943492418552982741363855126232505167618307524475753084068838354091550020\
12721232096224891696990001332314389224396025470364671065527539804493384279208\
07374646523474779056847275081070656914163040893568`186.27079693282337*^-12*
   GaugeXi^3*u^18*Log[-9/u]^2 + 8.4409873523422588882330200961980261923229211\
77700229394482006281013979425742822078828501857197284362512052258711990979242\
26899791599466446837293378188322068486824934010472065569707726402122014986828\
6313`185.84135389030243*^-11*u^19*Log[-9/u]^2 + 
  1.0646201733973729691366674165610381424210738407993875386743949339001295578\
55509492915200815197253935771374584014950418976565543545516795489441520325882\
252054076453583085782137944259759088693664531206866`185.84135389030243*^-11*
   GaugeXi*u^19*Log[-9/u]^2 - 4.294700306021070933780466450014748079993318303\
14740489214662041045580607612272571311642222015692832877631214777864002214135\
82119290372637997957067257671125751540439335354508203744000229305138295744220\
5`185.84135389030243*^-12*GaugeXi^2*u^19*Log[-9/u]^2 - 
  2.0450953430425970387827136024079096170986002375070033622021896080212508231\
13089557087906901792084398432461794317605504603935108532790130504287628751363\
7663295977863458754316877087185712270873629341509`185.84135389030243*^-13*
   GaugeXi^3*u^19*Log[-9/u]^2 + 9.4314767809181628732631784072807488854315619\
56509413763226954312658791029556783024869894720656523188853793550121500562827\
66261657975070593157270844425321027445339796789705111544574750015342689600778\
9319`183.7295451046142*^-11*u^20*Log[-9/u]^2 - 4.6494731801828896596242682000\
18640427089991999636064115621959274387181324334095993723002798640300236349123\
10853202835865139498381230764680197502999774456369824881730913595825050257918\
8970836206209976`183.7295451046142*^-13*GaugeXi*u^20*Log[-9/u]^2 + 
  6.4449606388365764216851739917183455559506771751590743852052871124124393800\
37239097596087599270062542474724925256698623518939593291264987787555132785526\
3411629244849159532718803417673296046034692187447`183.7295451046142*^-13*
   GaugeXi^2*u^20*Log[-9/u]^2 + 3.0690288552479846883413285948758460066226420\
34746535937830607616955642717259342988561989874320612855447930350190887805848\
75826251722666329388537600551178072448816124397845225821367705615608965976780\
6`183.7295451046142*^-14*GaugeXi^3*u^20*Log[-9/u]^2 - 
  3.7604130530423626175465791109486217283064245857522831747111208843691069541\
99450368244553041675873133588544546291341878374463344015821161559326809844847\
384857948466374997641848009924935643007100651915536`183.5492615262073*^-11*
   u^21*Log[-9/u]^2 - 6.77023043214307127040507141027621836895610280526255056\
91748555319313150522594468643722629183926434238800591125449216502109544159024\
034086670685314615783430087983837041645215825293374102655469319902091`183.549\
2615262073*^-13*GaugeXi*u^21*Log[-9/u]^2 - 9.20985809438731249237692099667240\
25305260016928130749250744322523558983034731930674577354108203233538048607569\
19744680024725322163613908862427145767617314827770149300382348901146489624654\
109121771853`183.5492615262073*^-14*GaugeXi^2*u^21*Log[-9/u]^2 - 
  4.3856467019042058181004875624791329641862754314548998700442849462906568624\
71901727901436621207687867790507120107852516284665744793310706063651057355565\
70510131926694494431078329128859412626167165863`183.5492615262073*^-15*
   GaugeXi^3*u^21*Log[-9/u]^2 + 4.1214384909039986329141970846942516153076547\
01970525537333421915087722237864770306624061769972110075722062740497376543705\
38856065573993273066858813046064227058535222853427304535609393140395121058165\
555`183.65402476195663*^-12*u^22*Log[-9/u]^2 + 2.4519856872028968721016839903\
82388288769102273415475255609749851781670682996745302340948911528363437402805\
07001014650132469637180655774177541930564209869162256330572623506446323290159\
33924194136209753`183.65402476195663*^-13*GaugeXi*u^22*Log[-9/u]^2 + 
  1.2561416857173378694102530302860327924058469115181199241367867829981580881\
32484409432029637334116261407969865859329397749508185472829700809585772645205\
405882320274435280042379476396725406551477524728`183.65402476195663*^-14*
   GaugeXi^2*u^22*Log[-9/u]^2 + 5.9816270704313750763332618075382030578341577\
41697154357798241420089601525245120685852799462135579852712238364548050293216\
9378403256692622688586737821622500640792962900782762104428451043193014922631`\
183.65402476195663*^-16*GaugeXi^3*u^22*Log[-9/u]^2 + 
  1.8393600875634174232901273398563868772095891889790207702443214472542919249\
19652207822159916790905263092163678445193616896997271233344212267693229874922\
99053629468521856906808924672095050847939189102135`182.68918954952463*^-12*
   u^23*Log[-9/u]^2 - 2.33452120573288485170914085099321688899128068678477395\
21664873776549386717678922661127052757639413786124216450311051754449859963184\
50135225448846305795753996069640816245596383008903927058375634999355`182.6891\
8954952463*^-14*GaugeXi*u^23*Log[-9/u]^2 - 1.63866475751476187988637595447455\
17121725408226971132929863507800879240306824520329555943259428565165089903339\
25279490765162353009942609603053264697272130482168610334241625440019046357338\
73301027891`182.68918954952463*^-15*GaugeXi^2*u^23*Log[-9/u]^2 - 
  7.8031655100563213672016493676779685046297517731711036539740180319314358234\
75425694399431054623034152447780452844521723780377169603372352699579829508850\
034658642197835180401939462541135361465340564`182.68918954952463*^-17*
   GaugeXi^3*u^23*Log[-9/u]^2 - 9.3329723359174646336429202772698553682259282\
96353280923059970815162965871992500147101425351735933399408649727150141920843\
38694476028882067416524186960829019450773122295259291082400427361280864290496\
56`182.40833449363095*^-13*u^24*Log[-9/u]^2 - 1.17309879014898876113079340047\
56055010743424977908789021702412042105917300396694783085909869234401861499236\
47788725111967261821729419005600972484480781394253713022438604461255326646782\
818849729220843`182.40833449363095*^-14*GaugeXi*u^24*Log[-9/u]^2 + 
  2.0485135128805156232747367624282639923956229524072548061594226685052278343\
87107777729855711349778024326662733722625224152426395111787484624026490913684\
2430816164738137374944101068297454510749266331`182.40833449363095*^-16*
   GaugeXi^2*u^24*Log[-9/u]^2 + 9.7548262510125061569153544495350302689468296\
33821884938751602006012349791223107201230039489617952210097289924814227399195\
51627157749116579667078907227888926989243723038937609429460053605110026817`18\
2.40833449363095*^-18*GaugeXi^3*u^24*Log[-9/u]^2 + 
  1.4543292475429668468492933931735257040754135691035405199076320214719531872\
61849090374538825007350785029024464726327242278225814083583518842973804488538\
2623746535925144722761335968856194857304770640394`181.27672585120413*^-13*
   u^25*Log[-9/u]^2 + 5.41583167703149543177537289284794927500274261301566983\
80528884830185372115408709405678151992604965732997453165800870046486870431985\
7447164483832443242744093123291631990298165147283370309961439348142`181.27672\
585120413*^-15*GaugeXi*u^25*Log[-9/u]^2 - 2.458362267810378920159093340951749\
41047919064047826321828015396685924756720506374066872916938804897583111836867\
67936734831017237527414255542046679776427293447966244830690540222546890348629\
68498201`181.27672585120413*^-17*GaugeXi^2*u^25*Log[-9/u]^2 - 
  1.1706486989253443752524230522578030267202262613125712527007235561724732456\
72838873561957239036212262737440775653399373978359301200255090300721151378209\
74229086714270710798278577747789605277664289`181.27672585120413*^-18*
   GaugeXi^3*u^25*Log[-9/u]^2 + 3.0577297799741186832659785627785094820467794\
43000017629356306758580144530248760259001477968862379798019606714424800856338\
00085302784020476255320789152724175288398407443002867667330881674662059689940\
1`180.93104064751236*^-14*u^26*Log[-9/u]^2 - 7.684234149417883199255959603094\
91679636408236368141856805335628701404883241134783258790773860196052238304944\
53976739201255236978584600073468439531781861157769324993054729940398078571498\
440328152571`180.93104064751236*^-16*GaugeXi*u^26*Log[-9/u]^2 + 
  2.8366841952702948686277285559618025417334398749902967136791595537770796010\
03677021137155466281587332483994045233265594381960214244048550224063350978045\
32191993687402008114391118351141789685166242`180.93104064751236*^-18*
   GaugeXi^2*u^26*Log[-9/u]^2 + 1.3508019977354598766122874201996929586337414\
25504195580211937791377903518556311016257872755479876161241005820110226292539\
2947556414506400475960553955156715124286167864594659335082681746116624128`180\
.93104064751236*^-19*GaugeXi^3*u^26*Log[-9/u]^2 - 
  2.1588429909361092281094510509869734359831366276214875516499929830020046361\
43423099276988702928372922400992314233297521130375282382535374247966962133343\
741829253822198918055316436374952584508749915305`179.3149933809563*^-14*u^27*
   Log[-9/u]^2 - 1.7736228561474805333137215478396370855243842783211048057058\
39015443405352804009797104871769150882673677664592229471401193374255108238300\
9076676744155400775764086299141401564569309262641414488761023`179.31499338095\
63*^-16*GaugeXi*u^27*Log[-9/u]^2 - 3.1519545486062207015244881698522378514985\
84058456573342891140998273969421500102428623256142160069930340740115545372279\
4886444058682751660251852572216921912470273365459367859478515085647835914926`\
179.3149933809563*^-19*GaugeXi^2*u^27*Log[-9/u]^2 - 
  1.5009307374269782656744608615623624110129795549208575009827143745072725266\
34012816629130318176074324169685447790249519324497119655615651171761650767390\
917922951857126192778943277411794303939407`179.3149933809563*^-20*GaugeXi^3*
   u^27*Log[-9/u]^2 + 4.33189766389829484613170767005049974428459675199038955\
85806824507666748372675322304125438559783255845237185113649253461486042336707\
2844689244140672409232996048119971934733363873913213742916236344611`178.96051\
917563665*^-15*u^28*Log[-9/u]^2 + 1.12788155104664151986497966285678775287560\
60652893838672627243016718576977555622377872169508360336689328199910351957399\
32774015794490297875432139107575270118957922643986914332039791955141270922308\
6`178.96051917563665*^-16*GaugeXi*u^28*Log[-9/u]^2 + 
  3.3771536024331428686616282590241759297120026434848373270773208898265466446\
94217233063760550898302890308122414792452505781250030031970391223942775949910\
218990810773567305201078407877920533818025`178.96051917563665*^-20*GaugeXi^2*
   u^28*Log[-9/u]^2 + 1.60816838210939348446333992596877819979970755248890678\
99641254557322505934651586290606202497491384767480173616042548855918876920915\
0251647322346633496213427983702881080316545111787659536553941`178.96051917563\
665*^-21*GaugeXi^3*u^28*Log[-9/u]^2 + 3.8332335258668794889971401214260295237\
28823128384304894358351646381593980702589443599165244848120237067429249438884\
99536186666170034008778847393800970100417291889321552993604492698860322605116\
743`178.98060854290895*^-16*u^29*Log[-9/u]^2 - 2.1032129264512490740432505662\
26932069405623328285077153835442274453313014973297205353809240298150792416530\
01260136445606998891151738797208072221669900618546581721567729009282975195950\
9809887787183`178.98060854290895*^-17*GaugeXi*u^29*Log[-9/u]^2 - 
  3.4936481702419437556550141634964409429223286180557276571079796221701214007\
84469699347035393371759996723244643983200261253262351460805319116695050331688\
62365015900555186682365136346499766112153`178.98060854290895*^-21*GaugeXi^2*
   u^29*Log[-9/u]^2 - 1.66364198582893601643857580618225566902169724287413417\
69229036899022219480882722522282339268231513795336820216958560774377955570766\
043216433895154869305864667172582981601371031024156687932787`178.980608542908\
95*^-22*GaugeXi^3*u^29*Log[-9/u]^2 - 4.69618638774667561218820320469284936832\
24676813660567691429436249329095099132844784126965108341748706294889843029101\
31175862831518977486063889316752390201568041968634124811609175864669668425015\
0127`178.36084762069487*^-16*u^30*Log[-9/u]^2 - 
  2.1137905610845677912123905665184432301409310566971234275559080179845924815\
35142241721382193778889512154945418962593399117256101054740855456156534077545\
81092579119147749122670172715575661878175752`178.36084762069487*^-18*GaugeXi*
   u^30*Log[-9/u]^2 + 3.49367550044679899958460873098174922877822960603782848\
26628132091590514991230742013778028017391148440439552287572337121152835498109\
76933243803649270639907504143634806632683529005518313723719`178.36084762069487\
*^-22*GaugeXi^2*u^30*Log[-9/u]^2 + 1.6636550002125744250190192416558005791044\
32446046577708320405992714555426598432481661216548916540068639579886960285498\
049517296481427707312037123809965925467044149411772621405106057594916813`178.\
36084762069487*^-23*GaugeXi^3*u^30*Log[-9/u]^2 + 
  1.1648197302494279042343544946513371591104423454098431420708763133308001300\
07717333760683446836176030354974032699495492947465664825547113923035251221790\
2416618310816835341510189401940097939855372735`176.87387182000614*^-16*u^31*
   Log[-9/u]^2 + 2.2317015533818286404929882760271465917938854707529065210231\
66621833596447129155109810820100296463905623838886714648593101589335311611602\
96531505681116802083714853747617660798460811853222950895477`176.87387182000614\
*^-18*GaugeXi*u^31*Log[-9/u]^2 - 3.380993923144373718386777660209710761634160\
85947741781593319335965275845151520924364603042297413675585731157904405734049\
4113180152952487313594180276084441647055621105135543648722313313837273`176.87\
387182000614*^-23*GaugeXi^2*u^31*Log[-9/u]^2 - 1.6099971062591652565214043660\
74583002827492656688168960707056649841023977946356784241696814470882218626240\
92609768718729960885273028785910654627797022278111866689775484024680994721565\
414702`176.87387182000614*^-24*GaugeXi^3*u^31*Log[-9/u]^2 + 
  1.0901078540257758864738802892428171321059280642576710909496425623848310167\
49001827222860266534170882005612954586999912304048517711038245925275520288631\
03464945644389379838057850488638154073519542`176.95181252280145*^-18*u^32*
   Log[-9/u]^2 - 5.2000285422956644813972255268201287523820884571562988761723\
01782269720472452673102333105019946263034572609479569174864448193280877548574\
9797013989813636566268240056744442742514453611912344809185`176.95181252280145\
*^-19*GaugeXi*u^32*Log[-9/u]^2 + 3.169692823190972749785624674001437553999951\
97136847917150024298721088543441512249146717800755364923063598559897744921597\
06563312344536932040727532078133950997956230631346008417239169538039`176.9518\
1252280145*^-24*GaugeXi^2*u^32*Log[-9/u]^2 + 1.509377534852825315419965843058\
26096980705655177780808785005999465598590659234106785067001660511807162097444\
67989469113007687009718606897415455079949979558067694729139969787716790734839\
351`176.95181252280145*^-25*GaugeXi^3*u^32*Log[-9/u]^2 - 
  9.6134031156729304334029488671133810226064731005053043788736979654820010803\
99926935930936833142934237945986865174076081246870119101707785075172918653689\
04059852443341759095838748056433891698412666`176.34827625589386*^-18*u^33*
   Log[-9/u]^2 - 9.6581761705828337843490971702834221992424741803155198065677\
34089835344864717022468347123540260933574703449122332763570324252684289096310\
03191432891326058565917348228554564913271331796373078418`176.34827625589386*^\
-21*GaugeXi*u^33*Log[-9/u]^2 - 2.88154560910875941678149177569968602196424834\
01728648478845750332840648477046035157644065981369082324347284145368653560733\
109326345572336747211210636123308040108936300233841902495650956408`176.348276\
25589386*^-25*GaugeXi^2*u^33*Log[-9/u]^2 - 1.37216457576607020028502546265943\
35288711235656472397995676739698995813804984105848545123811210527975184220068\
21355695931152095021716107702705990345108658549445341852140869034145122969419`\
176.34827625589386*^-26*GaugeXi^3*u^33*Log[-9/u]^2 + 
  2.9089430126511932484493287601236867103548000202804430652310760803878918052\
59756035970546676117742033658908268760398970760571247583451038121807033502771\
15822285551262416631173751283613409822013747`174.9678071410194*^-18*u^34*
   Log[-9/u]^2 + 4.1927872590231550400625085727236003447420261261298030642950\
30115398782878915580866628752277419387998058325122831624215082185019658089956\
618247008997010303592039805494060111315415243268767232122`174.9678071410194*^\
-20*GaugeXi*u^34*Log[-9/u]^2 + 2.54254417211661648187227039730224401238473235\
84571846262465820275448900447928537912506773264792466918399501096065597315508\
73354311232487988205614954655537603377284291632044745929825299937`174.9678071\
410194*^-26*GaugeXi^2*u^34*Log[-9/u]^2 + 1.2107353200555299778967480457580887\
99828179435075737599502229579433849048128538039591368671183017002046188819670\
90822025981482795087353664717934867044043137273208555336434074476422957421`17\
4.9678071410194*^-27*GaugeXi^3*u^34*Log[-9/u]^2 - 
  1.4478423582048315267697187258572173832451828403792261452460185167681670307\
82165132512010618255072756274697411094652609844874777988386092365252340312022\
5608077932531601873513266541382864442319641`174.87245763505098*^-19*u^35*
   Log[-9/u]^2 - 1.1988665572161766217750431768302275250185178284005458229885\
76074752185743862352474102415887885987951442665101095566222563776834451398856\
709255897128013316259434451897280366423817324081980211701`174.87245763505098*^\
-20*GaugeXi*u^35*Log[-9/u]^2 - 2.17932582112015511151481639247509777541221490\
83593977613881152612522474267957357920435626725626435915737385669694444613793\
6198994154483494265499932226034005277659990123829924217672849358`174.87245763\
505098*^-27*GaugeXi^2*u^35*Log[-9/u]^2 - 1.0377742005334067159201031118983108\
40979210426457109727560068503897831149668319913475328739724400215369405632121\
82355725476255090898079745172292719471844332844601292853974396812157912019675\
818228996638479`174.87245763505098*^-28*GaugeXi^3*u^35*Log[-9/u]^2 - 
  1.8426101518173300271923617606924285362182964898426697252057297049724490872\
55734097388819317378621250769757691510422134068456635052003626962134284288786\
0128110881696473362902033594515114030996957`174.29824665776377*^-19*u^36*
   Log[-9/u]^2 + 4.9791169416897285983036261331261645881960327425072318555850\
78456493787027682625777005544112809761795958601882074181664513070598862544557\
017352379942613690131195184566725408881683768793688517`174.29824665776377*^-22\
*GaugeXi*u^36*Log[-9/u]^2 + 1.81610609816690417929094136829636254045351644004\
66733013257869286399618973900659396293529971865167030382626066655974024025127\
97068010027222105594740591623674743327782948562033966861316470067018905240171\
43`174.29824665776377*^-28*GaugeXi^2*u^36*Log[-9/u]^2 + 
  8.6481242769852566631809379211352647305248494330271912053715099735939957911\
53403980053304855463038348729839476828750869715192376206548859398866784196796\
608685232813845648130176136624865258740068309794626`174.29824665776377*^-30*
   GaugeXi^3*u^36*Log[-9/u]^2 + 6.8490255412694242035852105420021591184162522\
16975980405497394275178056659217263436735056451353248477498812227317327488473\
733740751409684229878899925267486204306370573082779321076866340938335991`173.\
06836450089975*^-20*u^37*Log[-9/u]^2 + 7.436359651673176464582819791630080059\
27318643096718393197937547162511744183982705577288772958197462000172975015145\
82561193758551532429452158829292643148768888308497336894144442819721786912243`\
173.06836450089975*^-22*GaugeXi*u^37*Log[-9/u]^2 - 
  1.4725191321534037548757691702429688498332038405498669138624312829738081033\
85033886525224960371393492602818938078826903642852230190035968267443139815736\
526885434581508859481712133625489`173.06836450089975*^-29*GaugeXi^2*u^37*
   Log[-9/u]^2 - 7.0119958673971603771137728765006792758552846215232232086141\
90363986959075002283495913994048693535743662076903938352411475200583833331165\
81878513160741417454988869331713980390980211610877211113161650425`173.0683645\
0089975*^-31*GaugeXi^3*u^37*Log[-9/u]^2 - 6.764552844722127500110276652987951\
22706107901126663984139380101601402936506845825863100756528158459794915826725\
09599936798777854945500910640517919580076917967642427847956013422193991373260\
0905`172.75250663456956*^-21*u^38*Log[-9/u]^2 - 
  2.6183372422411151505024311803187438922516514956606762655379398767172674751\
76774208588309078770792204773958771003681331852807836005501821242446561359815\
6767588838720896056755077539200636391717`172.75250663456956*^-22*GaugeXi*u^38*
   Log[-9/u]^2 + 1.1625154591633387319985595909620021441675298198406331514089\
03060862923523128254144026295562266310416428491419889340441209764015578942360\
431377512610237809615156384806992186607825430930000322569602987837`172.752506\
63456956*^-30*GaugeXi^2*u^38*Log[-9/u]^2 + 5.53578790077780339086798192917015\
28144524050693789673374691482766197527446777085149331289805341210476121360994\
08171402711833523326998178187639455815443767302802388915175671953209845147001\
4719825968298`172.75250663456956*^-32*GaugeXi^3*u^38*Log[-9/u]^2 - 
  3.2595920751444924811763974835882136198874966896745217964533607263075580498\
08545690873360467568106121120549051072037271308707917773772253747435621507194\
40223511600911801810395301111585883372355`172.22784445199807*^-21*u^39*
   Log[-9/u]^2 + 2.3763079556824729686218914900309387296989666813902924213704\
48667571769357017332603936595981394897700999817498997735350471178926203171422\
594255086076143069485828023202671716864713413861548926`172.22784445199807*^-23\
*GaugeXi*u^39*Log[-9/u]^2 - 8.94242842859852421557798629945724257513267642916\
00592819434713078020954130045293150705321021244723710111210274738463465380390\
575032231427287275671559132503457462745021284839253229681820655149819161626`1\
72.22784445199807*^-32*GaugeXi^2*u^39*Log[-9/u]^2 - 
  4.2582992517135829354812347630672216741992906619064384730373283116850326792\
74519019520352922435163892874718390355525797935966125452972262090635560808072\
709588856122003693300651067880515110546263357326`172.22784445199807*^-33*
   GaugeXi^3*u^39*Log[-9/u]^2 + 1.5330287836280908216394788882299510497708675\
16521400391867514115237307012602633247711083515443830116353531260700947968160\
34801007072441264169112715794990654503867444534847601940314091988959691`171.1\
2532978144722*^-21*u^40*Log[-9/u]^2 + 1.2274032478711182861195051153376597654\
92842587401607063483407796148116126981211809183302128421416665107357927482234\
335979522513245108170162391603044189654387437964465075213545106166881368111`1\
71.12532978144722*^-23*GaugeXi*u^40*Log[-9/u]^2 + 
  6.7068222312737754481501818984514042595945066433960834833542150173328066406\
85805460266424883871017859638471736402829401603444809254231668137132985650617\
297819407300437552288989485589260818192066448199`171.12532978144722*^-33*
   GaugeXi^2*u^40*Log[-9/u]^2 + 3.1937248720351311597063493210463738070314119\
68384261362482354549531869020977997912736655782199219433640437444986199456612\
05583844820777145358798251708436084148580755426626230950737356463564290915798`\
171.12532978144722*^-34*GaugeXi^3*u^40*Log[-9/u]^2 - 
  2.1916866551467724683015927430167609827508059049580207391060784776932745463\
46555783219348642184968470350580220253097390687870592486674916053228776363443\
8837688483534505325040497993214474755595`170.59402886951926*^-22*u^41*
   Log[-9/u]^2 - 5.4622129744866410407120937495333267632980492854668101194308\
91286720625217037054796414662037366212564670172958190606892811262715609044668\
38966606132068458297487735539892963273372509138656371`170.59402886951926*^-24*
   GaugeXi*u^41*Log[-9/u]^2 - 4.907431344749046545004299388775107268213036150\
74022607772222936475009724418374502979970724961172657804085909384048233577527\
203743033697530418832993313585386137259589169971052984711813011243806866053`1\
70.59402886951926*^-34*GaugeXi^2*u^41*Log[-9/u]^2 - 
  2.3368720689281174009002066399214774140354130903885937626620057993216628344\
39180578241504295256146564573051008456929969101101951794586091830728679484450\
2741903995979770471167285543646409265568088608`170.59402886951926*^-35*
   GaugeXi^3*u^41*Log[-9/u]^2 - 5.1400586976874912883770752856027499626723612\
81134901942736194436403924659645922614947754531560346401739085480352452977770\
273496244445641193553132577077020979795023593199512417349673269019881`170.137\
57070210434*^-23*u^42*Log[-9/u]^2 + 7.362473022120819224272678109800296701648\
52230451637148040801352455739064083975556313745358417842611720857006435442526\
71038979563944790468436816995696398685122041887580385568794748001321992`170.1\
3757070210434*^-25*GaugeXi*u^42*Log[-9/u]^2 + 3.50530831473361216032640787050\
45328574448391913236197513348248631762289360559269246659653177150979047792465\
82419019254485531812151252959179306702957736446254059521827870524160155753565\
9038406638208`170.13757070210434*^-35*GaugeXi^2*u^42*Log[-9/u]^2 + 
  1.6691944355874343617071482552357180615112988597091863695549033150981356280\
69549576882597064039636327396302003410311957843115155597908871439164404694637\
50523872069745319222631210557965902828367551`170.13757070210434*^-36*
   GaugeXi^3*u^42*Log[-9/u]^2 + 3.2759870881681702460647215746156239516718755\
56819228191828836337350335870928764644840889423750261951918544633573097374116\
782146046379504346768278687414714712218282618729694966848678204050779`169.139\
35973586192*^-23*u^43*Log[-9/u]^2 + 1.824511325060965964687942168576033192257\
34140452832690880783792686159749166302649132023091244472045387052617793516938\
93508539544948600879070782544052090855464771819220935838682926136390567`169.1\
3935973586192*^-25*GaugeXi*u^43*Log[-9/u]^2 - 2.44556403881016478829554128700\
37466249677213449686505348400568648831189774562609968684235336420759259106480\
05047460935629217605257335280298866553001007568332360553212398230090323595688\
167126014749`169.13935973586192*^-36*GaugeXi^2*u^43*Log[-9/u]^2 - 
  1.1645543041953165657729159468002863299103089919635513759183517848867405853\
76749664819679923746297327150473316328540186067624110433100484621048142281875\
39962086426596203162131601964841386203731098`169.13935973586192*^-37*
   GaugeXi^3*u^43*Log[-9/u]^2 - 6.0931488746415233379775741838933004346080683\
55049667253411155191838840270221363148574262655458205751407356297097669243525\
81263175276342445048757344112218642679869030511866816149175113487103`168.3921\
6748340058*^-24*u^44*Log[-9/u]^2 - 1.0927817039360078859148241408162861333740\
80779640911696189478113458573187377052635288387294412010845138131232504208026\
5873492193566309070226204805308629871577084299005085033604530426026787`168.39\
216748340058*^-25*GaugeXi*u^44*Log[-9/u]^2 + 1.667430071142540696701029479702\
34584059233025276972082842460773920886916108525983942279547876633675122221106\
76813031239580449286328272690894787575020206811980931643637125271766756232105\
8223805373`168.39216748340058*^-37*GaugeXi^2*u^44*Log[-9/u]^2 + 
  7.9401431959168604602944934112198878424785504873826612550397791514048274465\
47680295144160619910205807882115429697193939965574364325341689825802033333140\
441713273082801085816288625982800330086336`168.39216748340058*^-39*GaugeXi^3*
   u^44*Log[-9/u]^2 - 6.54553291663153212908598792330543598974096550935995934\
82646910757352646479038538790184963973006279373326130342105105243230779946060\
633622608773905365877204515643989856631063010106657989364`168.02820778033274*^\
-25*u^45*Log[-9/u]^2 + 1.9381576096695960142366735990114590608912589486460448\
01058382240223721596056031788997493219512063576825244287121380829971733702292\
250004521335673081235945828484899650418486787556741311284`168.02820778033274*^\
-26*GaugeXi*u^45*Log[-9/u]^2 - 1.11162006728661144426920614145595820539977855\
09201697986003726805858195107946102110335341967885241265192298480027101703472\
922062794704085503533099885852528190185457198664898612267464436271276409`168.\
02820778033274*^-38*GaugeXi^2*u^45*Log[-9/u]^2 - 
  5.2934288918410068774309436753498862757959458504988382315718761325104046574\
23808436199346176680597923565679882081802507933905413897472300794211179308542\
27433574353308350761758672612928445413171`168.02820778033274*^-40*GaugeXi^3*
   u^45*Log[-9/u]^2 + 6.69110182332162027306158233449375497851716126096911111\
27947705541416543841844640479499921248489791188266231268826172527804252403909\
373847277188243115593163967358045574486651309089115306867`166.16041194315096*^\
-25*u^46*Log[-9/u]^2 + 2.2346991797968582913783670369405425305117971690857450\
73693845216110608643527755212727148612978904722724337113091759512443419095769\
64233925452476417034746602082163915927237694469999483421`166.16041194315096*^\
-27*GaugeXi*u^46*Log[-9/u]^2 + 7.24969617733986150511913817626227227345533988\
63717157649334212851542385101680591594127253632014078861213634494105909806175\
0605969655867299565224874310194059133260821155490345900075628455480874`166.16\
041194315096*^-40*GaugeXi^2*u^46*Log[-9/u]^2 + 3.4522362749237435738572418130\
93336602802097748877407331158483538729104743210866225567476363754709177065621\
23598689462464066326925405358612259945350728314437215382609211735551048249337\
16391843`166.16041194315096*^-41*GaugeXi^3*u^46*Log[-9/u]^2 - 
  1.5462672619577832916496040920110423825329730778043285680960837897035725982\
76789255869337052338381791493978108600437714559779544321857643498575469287134\
8379534352244592065414353308398020985`166.12990215028685*^-25*u^47*
   Log[-9/u]^2 - 2.0984261321506217815206528898826361894476352865455943342332\
18237181152056801431892360086194282686980429554289713068101347995099640341542\
73624518878663562723551332249174975117609625221544`166.12990215028685*^-27*
   GaugeXi*u^47*Log[-9/u]^2 - 4.627465681851069748428427281870856769717367112\
22187580843892394982740173486130623396884357513902376300326066107854921274814\
78695029743149244922016616795328185313975780034757827237314583329566`166.1299\
0215028685*^-41*GaugeXi^2*u^47*Log[-9/u]^2 - 2.203555086595747499249714068493\
08626242154922124758418745312428676450553236300903889894020302298815317444440\
25563393141888735351976629319155947265888638770858447816817130576790085124265\
50392`166.12990215028685*^-42*GaugeXi^3*u^47*Log[-9/u]^2 - 
  3.9628510945824494402506765946866726507031352267802614813160889562329501232\
10294030283184707717123085116123595673109181798698727173012180746032648750559\
93246847700647152829660274252136913`165.90029036937366*^-27*u^48*
   Log[-9/u]^2 + 4.6519017676934920613344593811694289487556448273156752827070\
97516789425517078216725108807434584027445840294847428524173800655210920941665\
8976597003171504132570064965250391841218800151669`165.90029036937366*^-28*
   GaugeXi*u^48*Log[-9/u]^2 + 2.892166066465468530905600175115383667272619648\
10961204981005683951930364515284327653953261829666176274086275531043893076705\
0834374500691792382855500956155300258014006185651356605467192743076`165.90029\
036937366*^-42*GaugeXi^2*u^48*Log[-9/u]^2 + 1.3772219364121278718594100300117\
52577805204420964701272252074393062571168634390920149671370935836093236033116\
04959029908038993644937709947437444747812739628005764991897669363639884793279\
659`165.90029036937366*^-43*GaugeXi^3*u^48*Log[-9/u]^2 + 
  1.3036635074766478834429650920905697504481398251135528345289028090533615666\
51831622703679184852751596438902536406749734972723111984291667402513334136045\
31392522041713145913824709675924231`164.26115965990743*^-26*u^49*
   Log[-9/u]^2 + 1.4763117582221019444637865165582274150061849058981297587947\
23511479716575982040195289145022640489766023526293444725759737987304643435573\
946112002729534448059091645058993917077174046543`164.26115965990743*^-29*
   GaugeXi*u^49*Log[-9/u]^2 - 1.770713924492552136527963329429626862139654392\
68052904142782469697298544268859176954586657400815109797060706214288939475008\
858414575185986932452224597630787987450400169922827487067285896311`164.261159\
65990743*^-43*GaugeXi^2*u^49*Log[-9/u]^2 - 8.43197106901215303108472420030560\
58023349039456276510446216136064914717960675192677837934628848730934021199153\
48745123009914571898323936310489449182113980077014694297367953184352196768755`\
164.26115965990743*^-45*GaugeXi^3*u^49*Log[-9/u]^2 - 
  3.6780406500079220583200525879792916214868932260232472387786112724541756236\
76385728550276389959652373203055189508645344686426299804269577120239064429982\
48508167648386136105372203143796568`163.7506601125966*^-27*u^50*Log[-9/u]^2 - 
  3.8593141855082396026865064412246145787274001723884037625668663176665081274\
16135967502824480748749157681603190223299735831033006362739198844835011848110\
574918371608960251858180078968301`163.7506601125966*^-29*GaugeXi*u^50*
   Log[-9/u]^2 + 1.0624283571948863738569817984204236885328053839134353481884\
11256880721799466936929598966242591842554854711556936094142169397144189563876\
0856140732897259248730055718593640608606915227451534`163.7506601125966*^-44*
   GaugeXi^2*u^50*Log[-9/u]^2 + 5.0591826533089827326521311854634940942997165\
29017575637033114709327459649352639928270058348720842881826091337867445516122\
83733038163385446090345574371166885840613437863652018790562113166`163.7506601\
125966*^-46*GaugeXi^3*u^50*Log[-9/u]^2, 
 -1.7467633463882843175167595115039676832877877050229818606593677743794782545\
48681638731602601452446442170077066842006769584386039548774766151655026896590\
26620760204463784173762201557780713232075862067747739352306074`192.2375241790\
9574 - 2.04687875318925637387681405273486158671864050799602273365841998792002\
52275125477096320245162689776560678510021446617384046253979016908708077268387\
7023850260290899339706600813219262313866792020432774792366726859935`192.23768\
264369238*GaugeXi - 0.7647853942743390148352952177911374273113287168612941261\
85216580612841862183733376722349638569340846413410722475734938386106477492124\
36268210741080210240642646071409329009403559912929283336794712193845868497813\
404`192.2377122818572*GaugeXi^2 - 0.04168656776564760006951675076162277739629\
89378046917166018180320679025291120648150845998093169766285669206133360417091\
74777653446935666993560883650165905229970469621601497795942809933542915153561\
48199076294084983`192.23769069661043*GaugeXi^3 - 
  0.9503567097161711968888983651112230838296414434065429731995785370603140887\
70483658794322843489865309619385379934238553580845836741151991478331660098256\
79786037013126182100954632864867799263905175073203465849470611`193.3998987244\
8072*u + 0.048905723411536231295148601707423365362119683870540686504863818100\
49666420286032537084157208259585328247378313013905894184354850469635298219643\
25785373661150853511141010030737583663793075150821097458753136167059`193.3979\
0193737042*GaugeXi*u + 0.2566947915396943234612743057154413929051646006765480\
35559674110592072316014299562186994627519611784656492113313311587892461504943\
84661238984884694488171606064935219546508346473344481198314480615250567994608\
249418`193.4035650316367*GaugeXi^2*u + 0.025178586385856344461823632134850138\
79351917889561737359489895246142007672246064821559439677368860158617459777845\
48717381388578061783611928346653569859207519370618498448188934301469278301732\
3283481494213517965689`193.4032824885536*GaugeXi^3*u + 
  0.5304806705521537281004037617423074644162797264013153719985196623240090781\
37759268979074752086497255563048112076762329038367264705514742921342813112597\
20516519087097654287768874971300707831518298678058493809080082`192.0998804100\
378*u^2 + 0.06591873022751364613174153175036117097129204671499252003059228269\
78731877784905147506424417907459839712838666721159159729586589799689191066801\
0686159599183752073128430052543972226969835454148927387165954665576756`192.09\
89913283839*GaugeXi*u^2 - 0.0211120309812188820278494729346124018527273180318\
10982465892210725954480090195674593751769987741434226007255170759633931070635\
48797839469990946188314002789193284813610655969120449450901386473250669587242\
832107864`192.10010852146854*GaugeXi^2*u^2 - 0.000792724638890788594148545722\
29907452308612446732087738395917909195246962460984112564764909435862775435380\
74098174019381262591889692983543385412719422787990518042755310396730571029000\
2910361097125890134539271277`192.09974140049363*GaugeXi^3*u^2 - 
  0.1782833376787168342468656356815491080907189566651244431370890173086334432\
72486024844878511501159223657639344577247713949992513758067695408993558162519\
28864785240075283185128188023636751099352652862380987856323818`192.4686263512\
2537*u^3 - 0.0301033272313119809105431379351262763710946718241715153155131391\
12071902328698903090344815931734204105978073701491679508737580853275859667514\
83477388287686678759998401495695852847235115816215921243655037349068415`192.4\
6708864433214*GaugeXi*u^3 - 0.01988862908346631984012972249791239554383042305\
28401777840379745395198865071650668271429884554810398355822607373497106034348\
54227871630231626165930943490562389522604283953265815637757238343169112052685\
84493323789`192.46972556328265*GaugeXi^2*u^3 - 0.0036500944994801972742926843\
39333104692247558858552400005367426228011827922860996562199424707557822431276\
95697239379508615940288626063714951653329507795177350322130661419333530977258\
33626175117312400013551433466`192.46946990569046*GaugeXi^3*u^3 + 
  0.0102094248527728439686165393425429599240741309954930807732274837111848990\
48646862399123111768934882220847850493850961617527096845184331151218870287008\
60059367315138260064436100924351020734498923913024867457217636`192.4642411878\
1707*u^4 + 0.0018809459579093229554163264568273350542549653470161315426324746\
66409705168671557222496028712511937333892306491604295762340898734548042625656\
85677983245063431216377920298730017197160695471653375050422324497591013`192.4\
7052274900057*GaugeXi*u^4 + 0.01143331628164190640689119521524220941847315824\
57181361445842362853875624176109973805083840967799575842845623957469646327143\
95782162937494815499082933175301498569645830949079716172967162372084612278213\
59087311846`192.4770071407454*GaugeXi^2*u^4 + 0.00170788339403463647940780318\
46429318174116231015042134386639502192190847061932078881140661290855129525657\
48497141815760318495197215306416864390841500630759101661393686837559222900584\
07869764812368981707350494822`192.47674398818702*GaugeXi^3*u^4 + 
  0.0231205199392663488864431686148950640101755494997007625188585360927297525\
11825429021177101299927493248006101082350348745415273294513921478952935647193\
76707784178566058528928107545328207134952068785780186875191577`191.8898901469\
673*u^5 + 0.00085506492838267632465153873269316327225255775075062823451071987\
36855897008875468604740311268795888050922519683304840631807936425218518277738\
9998920024864269053414686154848745081609879953084056585269875949893172`191.88\
98901469673*GaugeXi*u^5 - 0.0049611050082479954860917123733229639783200935391\
24139616625536989742920286970750462381078670900609258388644081271181562505627\
73085297937292344743151224502641032757203222337493619079250846592561121513092\
858469319`191.8898901469673*GaugeXi^2*u^5 - 0.0005564922986354476010402662677\
41464378941049394545467323969109805063921771293899994773104913247496179706695\
38794581075483802448843123433483868937682576352830910415341753279507867312218\
048259608631156611898592515`191.8898901469673*GaugeXi^3*u^5 - 
  0.0124617068642647915662856751598119279615246492260138074032952577341163594\
32877523023176724619015720734214729682916871846132171568716708798316957127771\
06715411085861685059573975902900992447865459413694063487426159`192.6869425992\
1023*u^6 + 0.0002584706550715906036464978154806168888913783947155401467022528\
56898008506547456185218546341894808784983464767495804571143795238459643926191\
85825177594278017274341698237574114391738333286873201463989090972409411`192.6\
685606954345*GaugeXi*u^6 + 0.002023709436777659268625041409994223457607402554\
18443988346664671821860124414970491971349573873514016901913820168340947253384\
83683905809617508511096159939817528238426041653147277203239009442685491067058\
2711453595`192.69448330838213*GaugeXi^2*u^6 + 0.00018591133029148204296257665\
71255395702560180784353095105026563345241943515068935171404703660213148263066\
14602472311193008151463045298854284637516055902917940824597853323470442847067\
43909482533009911100311575553`192.69442138873134*GaugeXi^3*u^6 + 
  0.0024168061169869371878353800101625394116920432013956896586178494810381067\
45833787810985645575284876421400364763073615232684615396070423564332608554880\
7532658248657312235237226041256312970032337076123242868543902`191.95487256628\
73*u^7 - 0.000307665822720847259258249842616164485662148721621146932831522047\
93022166993330429736566163130197225201665609060301130902731549090185127525718\
467990952864975801845056715413567964162461537508695789726566448368893`191.954\
8725662873*GaugeXi*u^7 - 0.00068112703298676059469462417017095610756194227493\
60140435773560723793529968804250033053503606028975780477428761114572004347663\
78809631735887445164300807454083091764510400544897091139224480754336505999742\
77569418`191.9548725662873*GaugeXi^2*u^7 - 0.00006393666128050699022211525066\
96278687667210882369662761418494851950646521733376059651731787587704836344430\
54133154833045323077633655609427660506680885738469808262231715253459485374755\
11136565717578936823363492`191.9548725662873*GaugeXi^3*u^7 + 
  0.0004899214345589513070490218991979793577935379244808777186783248768067946\
89483114326584082772580358933468978574568154494623007883058398078864502175276\
01207155510043803559495191505657415537566043386773978008842839`191.3722900110\
5786*u^8 + 0.0000989985264335763955751091339421581882483266020685596342405251\
97321857102320425094227301805609199774096530239367192709923158699751278432191\
94457257826270217074952627535701551784649140766202313470712614743598361`191.3\
7229001105786*GaugeXi*u^8 + 0.00017084272675717239299483515499585496405363854\
38224654112781137665380412629864019305298224532913811708693016928871672822393\
10991188843532419662860902250279452918258630808746280203049619545346563081623\
38628173543`191.37229001105786*GaugeXi^2*u^8 + 0.0000195982788638258512042750\
62282352063923735686152316019374521714273324333387430584382001446965078782425\
96023439409181517768706078769900651769923926294636539228859033617866226731153\
533767269518060105008667980415`191.37229001105786*GaugeXi^3*u^8 - 
  0.0004434673472519512477516277763284461603941519451973984599449824434194191\
43765588439828555531403862084141846386980617681380491612711783066919216942062\
0421866938980077759487200635045298938536602089510634020781553`190.52003067444\
568*u^9 - 0.00001434164894525744107982488799392358012144887847673727969395920\
04550048607302076161735482292627590440118905795994255075573879377076218384428\
0660656580909998843493304271783434036400000538385047034264386427665729`190.52\
003067444568*GaugeXi*u^9 - 0.000029518247418866188308963320684337060475596858\
60125661538191782551491916185146328777209406664441045367603688120499393153032\
78454470108550871270380957781795634977289897568996254886475422479559603663618\
9935555584`190.52003067444568*GaugeXi^2*u^9 - 5.06759963471647241862333917623\
48289386382280954887935338995276883653502597443900057732851287110232407791422\
27006012745074979128025196717169502741087299854616829781473414863401964858794\
877945050338683148448`190.52003067444568*^-6*GaugeXi^3*u^9 + 
  0.0001088238719454947713951823560928028233024094051409456915240696550005079\
57262411260014630760985604459116837887742847006192919458247920307548424945782\
2173354509922284950669897701884310657379082597090583298196885`190.03206148008\
064*u^10 + 6.3775256296322594510936804555167438099524337553879187378068859552\
13410046356422329447522238988949070976071328111511701577799890226080029849378\
4939010767200104380337237425574636410154643631209688098665919285`190.01708300\
186252*^-7*GaugeXi*u^10 + 2.8628742012556333075680649664133044993892546243298\
93282498314502714798855502175070973663476625250004553686614280469521210290118\
05344811892016045448524681317749715916015929856145567430825491686155814444555\
31`190.03206148008064*^-6*GaugeXi^2*u^10 + 1.14474923086242067498050002568153\
01293319122112952190599395804033744225966573626233966165975148502321967259196\
69850152882758785776431525482895330985486026349385138582391207356388751619433\
84090047902555254409`190.03206148008064*^-6*GaugeXi^3*u^10 + 
  4.0715576429244734322804435172193688956732589025605353265258917803686102988\
70849051883139600885440711887458974115813099139446337027508315171863841439446\
0622323727468580517706800694440844336077264639920760366`190.79305279231232*^-6\
*u^11 - 3.6875327047830400168840965776010323259963499728426634879630959393131\
93763111476660058225816850736597640203425801497996682989492210924875464394154\
3645385872520013053385875375118616026214369792134757548710091`190.79305279231\
232*^-7*GaugeXi*u^11 + 2.9753205057874705864644821414596293289814945691686919\
65006484959333354718448225766561330497695553791377594497972105040126834486139\
908362049311038412344899144963821496671309376180350097905033397708890205656`1\
90.79305279231232*^-8*GaugeXi^2*u^11 - 2.471030138408078211933053500149085115\
24309526657043730652625301000949915499135301247736419211702598852755173347279\
26582201872565923025696121621389885349503995629572555413961589323129780352104\
142186908200424`190.79305279231232*^-7*GaugeXi^3*u^11 - 
  0.0000104244596528831777327801354122895799905152853974451574342725436672769\
93722889404491259924584133558658165038438189877653646285368362601105782646071\
32261470459863987458137487129022199337284775088462613330861079`190.8391896090\
7113*u^12 + 3.180473357504380702215335090494982629980096910649604082273765799\
22385067304658075763982291563386196482119422428344441552635799268553251825262\
78951094733271234218715812716580917489933632591188545414034367983`190.8391896\
0907113*^-7*GaugeXi*u^12 - 4.665025037252986144528358905595134061997890578989\
90135413363963018503242616746463195170640392965051549327144601722259111700271\
02230610892445517272210266047593272679428364145499406866330763776368035561602\
55`190.83918960907113*^-8*GaugeXi^2*u^12 + 5.54076387995560249674509113701206\
64109297365121756057702864272029848790976939901011673884778873688432702755156\
56808244714580439100152697344080884213886984291171517526235722650134255724607\
481424254558791012`190.83918960907113*^-8*GaugeXi^3*u^12 + 
  2.6620569416843317993311044997389091907161766122159144122515581672532885948\
38602375985240209963830805720461603157218078801939281890795099444518511097103\
90136067476600602611775331285532973138938772492752545215`190.0305456552102*^-6\
*u^13 - 9.5933101917566734324021630924081024696349998512794447591117308639391\
75787599546664498586401702784136550509146946593603766596002643089952742186458\
825238020739590969042187998609902384017761843112011703980623`190.0305456552102\
*^-8*GaugeXi*u^13 + 4.9589426560397144927203109139120540198353977132411561934\
53350921466222153697341768341512120273213642977219358648823849948266676548189\
00220922217183562386290736439024052171546211936245942725284075209741441`190.0\
305456552102*^-9*GaugeXi^2*u^13 - 1.28068983693510740350469676947678518880415\
15727381106445874880275075279563562753548816141175239402076396141944125512553\
24947650562901023593715206167751194174474240527442680037652867216054025886386\
395914097`190.0305456552102*^-8*GaugeXi^3*u^13 + 
  9.3086505977954494592851847669953116325494968561524245762465713349766809799\
37763856759052379050919846618846309532367043934163378684399707689957213968379\
63346039823500911339108485954293955736599598608605657`188.83425393670103*^-8*
   u^14 + 5.54417381806563077546678305532241047403373307138071108542605751058\
05967204246951713783251898749925057403452263722123538625979740769747051494670\
9004367381182244760606142306620878484967223417924710032064553`188.83425393670\
103*^-9*GaugeXi*u^14 - 1.1221535963067494388971084873010891392447915972075542\
12350741470161509498412743568724421483284910867882989802150326440250557863584\
03510874448153977198727443300229623870016548156193454210493634095851044677`18\
8.83425393670103*^-9*GaugeXi^2*u^14 + 2.8258739052775135212536459317299884962\
82641319994997533895313640399414857523439246713423070828656273518739864005328\
80559240524294577827452192915024497625650265273631249687750656183081617391337\
791849820387`188.83425393670103*^-9*GaugeXi^3*u^14 - 
  2.2217722812809728312215224858054436265092934066060305526021101877934359325\
03464891926274464781993973004554208925423605665900932741528993824645310238703\
7847929042586049357250320960708644814017356288753455467`188.89002773191731*^-7\
*u^15 + 5.6354064450610402529309612654141667123172601013125495528307222216160\
63825682188778670497088762368240799520893630359944372723830123483032186414553\
81653132103773001818510937740288124626752488886664776611362`188.89002773191731\
*^-9*GaugeXi*u^15 + 6.6171542032563279906177454980323311653418072953731591689\
28179677079116109676732267821535916972043231409941648867667409665387478359496\
1990648026552087192655931317419535778324749318846152408564784172023516`188.89\
002773191731*^-10*GaugeXi^2*u^15 - 5.6479560347318913247385882382652840758940\
61737938701204342651574079786947076821072400779640846717273011604357950058764\
39081144349589779981236573438987039001768485794511901256004945066798196553450\
61930439`188.89002773191731*^-10*GaugeXi^3*u^15 + 
  4.0947316866363329071270916214241552915219046532837638070834665722903072685\
48380306815317384748081965089352607775581747904030889277983740150857678766676\
908809773944925074326261878952250932370631882362824758`188.1880513793991*^-8*
   u^16 - 2.12512802231413720784743939312284984592419709025400870473820902380\
33653794407589561706117269899275418360933539308511247588462639781374153631226\
8413795410287826836868605125748869352219891051005905501471088`188.18805137939\
91*^-9*GaugeXi*u^16 - 1.20101119954566095921612290191062668441995199200411349\
21935007475767173407782392700120079322147880852123473466049305455061543300534\
204539323496947491656496803163267215641298365049896049062783029120001167`188.\
1880513793991*^-10*GaugeXi^2*u^16 + 1.039955909534598380095512952972379140886\
93008432007893958153708768514983500049284654430358943378211485860265652794930\
20367729921620336069337502230049476529534511747913823276048967181100842724664\
065517331`188.1880513793991*^-10*GaugeXi^3*u^16 + 
  1.1324010598024645669667069612096035371284982419788962478513189814159759997\
15227503934131467335854700289554890141283443261137007458767707749038369584134\
234859653134839243221549548868944251222787191871375556`187.33980991424627*^-8*
   u^17 + 2.79674925842851996531387160412698068196036186387302195444042841913\
12869983049483089076554246823482460475046772392073736888355121348514807590148\
752692855853852471504660221457737876020567381380279187059134`187.339809914246\
27*^-10*GaugeXi*u^17 - 4.2465370787132827910346660931347101739121888354511477\
62568672050802678538948097476506273255330028101813550456409871395331287225241\
246556993583193776528997338626526833359488104308045198211714011312318498`187.\
33980991424627*^-11*GaugeXi^2*u^17 - 1.91969370681167658430547835961438482889\
54367862433822893883251800695082784827502204999720072524152748268940658591739\
82332760935409352803993739103762595832953813753241795458718377647444662350199\
715359924`187.33980991424627*^-11*GaugeXi^3*u^17 - 
  7.5396138868442910950056852213483297683988672109735053169057159887183628353\
80915593664457516210793519063716744343021954430908963405789493958047513656976\
09283849551373869424589115688241247683736660263637322`186.27079693282337*^-9*
   u^18 + 3.19351920424756504964075569677616719265219037360562360002674352238\
14644503646772408872953873405046639266979777974135765043974545320434631006314\
50894622182623402895829620032667990370901034325649653602801`186.27079693282337\
*^-11*GaugeXi*u^18 + 3.025090333933393453602862579299858488364978608231658897\
59830826276584424762111648679560596804805565649717252021321018105261130768124\
3043722756744059864711282664019150139932529843894094539191319406976748`186.27\
079693282337*^-11*GaugeXi^2*u^18 + 3.7831684782091844922613699341444793130058\
73624861738291154280331770345078979295995859937126528771703808209357858863965\
12559846945377495745448531840820435972968320460342362508320543346861960343596\
947646`186.27079693282337*^-12*GaugeXi^3*u^18 + 
  1.4421995021447856139906870167850757169989503278196967822956886842187652424\
22713486277458757558818398791035566989407738764233280138245003014320971750535\
04132310284795047856812161817366046885811562175295285`185.84135389030243*^-9*
   u^19 - 1.59763488179328568371449687363980055633935039152028925500734998915\
66519170010927489668599352794155528144556166138711167006445632841918655608076\
4325476295698824944076409745413046923527702609512829376623`185.84135389030243\
*^-11*GaugeXi*u^19 - 7.846250326062225341465109392663482639229154883677314748\
96966219568112207233490074318891939484934344759568568445436844807137267690020\
917144319114102618991757472730165781006639771504550083626340797105438`185.841\
35389030243*^-12*GaugeXi^2*u^19 - 7.29312326599960700959322135674029854710330\
27982072098735215539628471424010217876380803448947364621198693709956578880424\
13643243786686054591747629548583506473022295506144411828742917718641505761584\
6118`185.84135389030243*^-13*GaugeXi^3*u^19 + 7.14870287430236843189781689058\
65938872602741428777766213638781863322137192747774724510133723559977486910212\
75926864573071359216839118517154252934838969852145748140154340718323012807324\
159701846829249635`183.7295451046142*^-11*u^20 - 
  1.6676891758145942501517728806711116668589807692972801075892528884234229969\
38451293426496915276653419817760383581649885139002300811609541032518836510266\
4100441568366849899189835472721815820767148152796`183.7295451046142*^-13*
   GaugeXi*u^20 + 6.671554394033104075344007969900398004697387691454518827212\
38504465897004348064591908744955433307793079444137227767291407938732652226202\
26776638173650621691700485438407996809652872310721601145749902569`183.7295451\
046142*^-13*GaugeXi^2*u^20 + 1.1123419891331426922851022084332917681366236537\
00436178305278055043579348886428158691671658929626256242965428786225736535471\
82390973135097928792320665997003346197048908076407387685147809878261416798`18\
3.7295451046142*^-13*GaugeXi^3*u^20 - 5.8347838324509508086272840180265063147\
47247595217075962667627044761455131786895770075641997324550941026970038633593\
22751294133428906029420869920109398038160764033347272184806424728490501997050\
3301271423`183.5492615262073*^-11*u^21 + 1.2676148542167001366504507789593959\
25827998124242834001440393689126342127626241647399841178474970429278257584372\
50714292043984781263485199704808173718494099749434481591855431136705811050084\
72045202883`183.5492615262073*^-12*GaugeXi*u^21 + 
  2.0181112235585013299169145521741741272850293083538254559102695224452557902\
64900837616781573848248102153433501780272071964497199439988188681682635057868\
3894651030234504541397894833097777393126557426992`183.5492615262073*^-13*
   GaugeXi^2*u^21 - 8.6455420385165565430592343903772851371039235106683865154\
80999529859981667905365412642336344595878752488726809663255515013970672857951\
15830338043671935091538721031916926268363054172546492192271316961`183.5492615\
262073*^-15*GaugeXi^3*u^21 - 2.1871804568544713057591488151392332559917920169\
07062443737789259236037470252123785632351943650839949260589374747259526262969\
29701425642281689543344820118113710512647108149474448584655392224137347720002`\
183.65402476195663*^-11*u^22 - 2.58284195666650718087386677611287054526477616\
57062284256832893978439177184253946839693296865614694179996623243122812714820\
38895108511857312102099488923948679754082106693620872539298329102677064980269\
8`183.65402476195663*^-13*GaugeXi*u^22 - 6.5140184420012598676514820061274563\
46240287374719177408688459918741745414514511319467187459053688288691576507505\
57056661689305060629131706558058825984488716328603814312431887043030446044438\
5017469632`183.65402476195663*^-14*GaugeXi^2*u^22 - 
  7.6705016976857654102574217181056530673122378551613367639791098637791964473\
41491681836742116681839759926049942714487390671034122465126180671398308088580\
2852514530526069409562298889147004067743695944`183.65402476195663*^-16*
   GaugeXi^3*u^22 + 2.0356697790289169032040605799161451013658003994851227109\
41926645330783825729877347344589834289079511910259258861484291789044626974203\
353872150918026789765232729573552256368759162823247361996680296340421`182.689\
18954952463*^-11*u^23 - 3.819574101348974201736312538270834533133082588691523\
21390804787357443286602993856802192632164448870063850045646785252424570343762\
4136536585932867724107589787581798725240603651790265968774156642968211`182.68\
918954952463*^-14*GaugeXi*u^23 - 2.202214846778519354269036898999800441240950\
26413988219392577144386553136360781442205674926207617178285173471640952161005\
97786593989498592419073578518116737931259235874429743372258034086520426802522\
2`182.68918954952463*^-15*GaugeXi^2*u^23 + 1.59464645471021038960393847638073\
38237932546221753643570616664184121149307408682589156823362094555096669309299\
69813108047373182690855563562225969240347118521579939957142774124366014424080\
9876730624`182.68918954952463*^-16*GaugeXi^3*u^23 - 
  6.0196586303186329035515289386508661448281673953081476477158223089267384610\
32817874109332280654148027126792727246246441915421280123298522996884596625041\
29995866716634740369853822775639965430023118851349`182.40833449363095*^-12*
   u^24 + 2.73575218700715510317257892448882250022833530803869611321998713636\
94960028185853723541599040133863657907197670411647425453147275996186822210515\
70061971354253371705514115739225377524827223896319969928`182.40833449363095*^\
-14*GaugeXi*u^24 + 5.64721383960975365223553008103784753868218736766315700306\
81911592246346936910541388210986292452504127551119940145584440593251233579173\
5802233840600099237753932722837703161955234690076619224713377491`182.40833449\
363095*^-15*GaugeXi^2*u^24 + 8.1115689430166949123156098288206406573178214418\
35130802497898457085679366972259466943311803163274532136261311518627095210249\
188521749046052246632511906661248335779211327171823086851368098058132499`182.\
40833449363095*^-17*GaugeXi^3*u^24 + 5.05246134001386631691320113195975095495\
35670521134006556221663157234806870949198671756234050728995672627848691354721\
47492444161263406808807568615880671798084733890228242051269931072554692620372\
4051944`181.27672585120413*^-13*u^25 - 2.769785157356078464919424936760349118\
73798449534721611174005217683687662471138928487545061360091491383971593789888\
26467718161155284780996686885729891727173321626587994251193786897135660822945\
4166674`181.27672585120413*^-15*GaugeXi*u^25 - 1.3638371632235115918615767621\
12236205369541329491673151950219475898955734598246488064928408940694240846220\
93593916944014291029358194277646053929328527465848773126342101487436894161875\
118306836904527`181.27672585120413*^-15*GaugeXi^2*u^25 - 
  3.8078002547308940109775322672118525722308824450877259644331520280314706105\
92101814145007118990212447623070680776672685436207854199647050758897631086674\
267976279620748250229134453930975551324729081`181.27672585120413*^-17*
   GaugeXi^3*u^25 + 1.5193708950843338941620011977695145810940096715559375542\
35087298589160425829934651830828262774660151394142462792805630849666143827639\
4874102730815620433261631571987575481706710026506285366155847708866`180.93104\
064751236*^-13*u^26 - 1.71675117200120929721876799109307944493729570655664443\
20592710314552523182300820065615983748278479166339602029358065071307914097436\
0135011708957778413810863637705335892891614539003939159207795517545`180.93104\
064751236*^-15*GaugeXi*u^26 - 2.956223198285404790336414634652874267564478437\
20606095970958324896035737983003169430947526966111558219590065825449033919069\
4040949820180968052493054458281979887514013913682173247533470035756998125`180\
.93104064751236*^-17*GaugeXi^2*u^26 + 5.0235452581882006110495231617756181838\
25398596729081239988763045952154424943887518803290314696784966422685241727768\
29481137730173820420765894605414798549990077516359747517427690192068595401052\
472`180.93104064751236*^-18*GaugeXi^3*u^26 + 2.287255467816543188269145392931\
78886942319099627873737179842540590917557730989718611842783370272415573452455\
83415026453317193002359941474200997784236083968441965384719797741540710372987\
93473268719872`179.3149933809563*^-14*u^27 + 6.878160343244117505728340017841\
94307628220333378776585121255042532730265954287355409674934701183933804639121\
13376120664952956731175855516770060885579053285832060714184418327091982430094\
718918664657`179.3149933809563*^-16*GaugeXi*u^27 + 
  1.0125952904583507271943170341302011844729283463521061110537123450385787030\
02254178955078171290753597844300266906077657713739705725487807608871103213971\
4137921391733048723310712502522451352057534268`179.3149933809563*^-16*
   GaugeXi^2*u^27 + 1.1506670383379384072534221428732122150385525793355335300\
38437750305552287833557025048549527556661773475801434449072745136018169784154\
67625179206587350457762483575410076260794519716177881356970537`179.3149933809\
563*^-18*GaugeXi^3*u^27 - 6.7836255695440018844820641437999176895683028804049\
77141008813798519039139118697407434008976496325079229290862847983580720292583\
343496308536010556485695755968705666630162873456113071439665672016404859`178.\
96051917563665*^-14*u^28 - 3.488801878928743707152018545683881811118073099368\
56011374443453548386209146967187442297190686830585052105800620053066242204195\
4503522077649954339350401694060346687821217511203748680332211204677633`178.96\
051917563665*^-17*GaugeXi*u^28 - 2.460481511284326611467151927283910583604866\
59379933467675039805400277172476229385694574585418975933288631632651595578638\
9134813044170718900123925950103623001746802306878611941568948343939123214832`\
178.96051917563665*^-17*GaugeXi^2*u^28 - 6.2555588208804327542958485541524465\
30492079311354552169919828974835642978704630964843743343862424667701093162833\
21674193469831444311295348201328327956067854849349709596831629494728609616499\
70819`178.96051917563665*^-19*GaugeXi^3*u^28 + 3.5465222263733331839270563799\
01550883095106823532481389514509664505331412501122644624738138883968865152876\
51341695827018328855395957530919474236837813891940619279464050826522534187788\
0108441759144576`178.98060854290895*^-14*u^29 - 
  5.0486575119407107755794418654795056054204000525644385828265482895480539393\
61976003638309528688333628253031567334503251658307874121838928889096858861685\
853204417572735243694247986300780086221248775`178.98060854290895*^-17*GaugeXi*
   u^29 - 4.62654916058449291974018916977324014029056257205092989828567774507\
90926683524678791677141589665335030289921316712317898971251074116242826804028\
937415925311872558365977366841522184850294463030365`178.98060854290895*^-19*
   GaugeXi^2*u^29 + 8.9260965906074925221146806583707076181196190797662896808\
52021953328208112746218663264223417642241177968675826292439595155103340878760\
211116212041408506055422075011890966615497588852740941079183`178.980608542908\
95*^-20*GaugeXi^3*u^29 - 1.03563867721329514028928288031122008274226540112196\
92521134274589199623253762852825288426722193654051176131792206336583209840340\
85722054368963866475551579148775550740794403192639841079796673974220283`178.3\
6084762069487*^-14*u^30 + 1.7482152238927440533769916079753363575994980496893\
35069772958330911064268491012525895277443343188013482537302473743053514284662\
045256864776267160382622898508849003586170362809961662591056846210527`178.360\
84762069487*^-17*GaugeXi*u^30 + 1.8235694195767554504855950137589896372720695\
13410436087887641395559087271746412238723350696987714152647773995829570701228\
93855231328317840197916456271325608319331247760903519054509344642172693974`17\
8.36084762069487*^-18*GaugeXi^2*u^30 + 1.703704138468177072974993540873667475\
54526400232717434809955261529216471091104919860370353752256384697076551287241\
83144709004173682313497430250818527088088027673802950973996957209360947493360\
85`178.36084762069487*^-20*GaugeXi^3*u^30 + 1.9075354464809374689297733474191\
39716984884926873145556595942610820823035348144961375478020961525982575126374\
81999577873994047461124366984219735250352578975059387718686199363318313033810\
724492558695`176.87387182000614*^-15*u^31 - 7.5737541908332756718791509238924\
60205006202478735146802678909166831277577130982153161949543853956078630575905\
58713261238015003854706705993144603459408316449015733988673189797175968613668\
85454035`176.87387182000614*^-19*GaugeXi*u^31 - 
  4.5818028583442996992708911118166866979629696674212887147478738297626932241\
28816415597847785692507236690370241202695583114071395267174472081179332373740\
9541644107230905840995625504019131433451371`176.87387182000614*^-19*GaugeXi^2*
   u^31 - 1.02734853664206015328454308191424808458333593170522921855111840980\
30031107626662200671084833647248889028150491346810678460294879362497097498950\
00426815593363887007869038446456545850082162443531`176.87387182000614*^-20*
   GaugeXi^3*u^31 - 3.6526515530508055718912202943068490360464579252852890460\
24285692464725886154205274501803274659387880236640914265206268465758293138525\
5780263248828288807265899356320886947394725802418005244775210362`176.95181252\
280145*^-16*u^32 - 1.25782234213432372293933796505945152134240222237374800687\
09861233099919144179702363018687141842357690812478055009228359325299209861642\
7690059421925729961896827743793549660742802397200366943655973`176.95181252280\
145*^-18*GaugeXi*u^32 - 2.340231105788822485459759145211331688417016966892175\
12207321903109979068718696832141896951905918617931543075388636365144902797446\
655326976273275827514463877295417425877046019299649882692538687`176.951812522\
80145*^-21*GaugeXi^2*u^32 + 1.61265772623413356930140630867824409497125967544\
02726420943305645107932763197129203713567848769887294162500448124447874337788\
8606803160325909434836630807938865715567370612550523028981319553153`176.95181\
252280145*^-21*GaugeXi^3*u^32 + 2.1790026390559434947280919694564240959650738\
90738739196946548079850514161257518350136405445455157548605733548275359898163\
3033479202568470314589714665496802297774588138335492961355469459820783474794`\
176.34827625589386*^-16*u^33 + 4.35528133387808421443094590851131320456845652\
39759754897920310088708798444254862492311953483931675406935833137037125665017\
391003756942560050081304431187007226826070796981710109193324526859218748`176.\
34827625589386*^-19*GaugeXi*u^33 + 3.2374029489766049009331588833035112037504\
70581659665898559203645174514194083320204594389587048395969143599672968638645\
697043431159763059986594392925211510560740998500497566342864177479792221207`1\
76.34827625589386*^-20*GaugeXi^2*u^33 + 2.40809577569986049793303361813213623\
49751872319237907209009553349454425698248196639842196769446794284272355335018\
84002988354331549402495896091065135470021075560705773577139654788791072431553\
1`176.34827625589386*^-22*GaugeXi^3*u^33 - 1.43182733357296684895425950014616\
93558436545056137608581537538833510423647466292267135672309403497947488958560\
88695504422004311893042939492240086418008551880681905184021238719211143740161\
1783191921`174.9678071410194*^-16*u^34 - 2.5235370902920896921482494360385567\
36508615983123815920046423073547145367144920012403566975875657531947327991518\
96220731181872902285869545330280082278559397966624921510989310352747992293101\
2751`174.9678071410194*^-20*GaugeXi*u^34 - 8.68265676112907838825755298508577\
25426689996278967374021268211733217777561600746254169951197765972821585468904\
35459265743953305069062149094800087491358328594645249092231620298726739037254\
75601`174.9678071410194*^-21*GaugeXi^2*u^34 - 1.70130648920586946911507406764\
96805512231620269838247440606569600835036625841494406414263218537253326481224\
78460475214129788161291429802859143825203277802597080842422352380092965710673\
8881947`174.9678071410194*^-22*GaugeXi^3*u^34 + 
  6.6751300748163019999547990558396778514637165718603896210619955048853329599\
82606391596179071579078059235913067389796098662183042365417553621185466508574\
563622248294001507956028234957768074824218833`174.87245763505098*^-17*u^35 - 
  2.8224046512676347132776281791680644591013425792886375903640594460141720703\
26568824030849874766373076421236807818577501866615308035668714924913818666030\
415695544684554445749802772725805652856557`174.87245763505098*^-20*GaugeXi*
   u^35 + 1.38473687833544381553855731057215279739527416062917552337530690698\
86918392223776384824867261107422586373794159354787110821926698218656461439902\
687143160469480515799771756246821526207047224417`174.87245763505098*^-22*
   GaugeXi^2*u^35 + 3.0089729191640312128323884634881848921258697748685992431\
37202373188319666221679430357193581614759506718085077505387159658166803287573\
583829831826121030685728521217313977145226648210019814858`174.87245763505098*^\
-23*GaugeXi^3*u^35 - 2.383526486564811367761896446139002960703032354547784723\
79742469691297204562703947344289605730932744915587257520956079488892659023706\
7972947749288789735601811190258473274924584128755245382521868974`174.29824665\
776377*^-17*u^36 + 1.04914095091285179870021176417167884642472968471696745808\
74664946671803697170135249579441981221531088087885831116644368139792427583642\
98522509584489702770788653185656545797089606900224776344322`174.29824665776377\
*^-20*GaugeXi*u^36 + 5.637389042606186801157265923009075522407413886439161125\
33425112797745592215326981593785273474706759356898049835713834226656511215607\
22134671464341764207707928961016923717769313965345665905838`174.29824665776377\
*^-22*GaugeXi^2*u^36 + 3.0133990028301177368790548804403819319596273547036174\
18667467167410486690670100446565232674710824295842987285472203382146471961069\
57871129535172741702527402758574264946262501353857718214768`174.29824665776377\
*^-24*GaugeXi^3*u^36 + 7.4772887500403958068522956210059411786867983930547816\
51652711070558588031712229955911941139937893158236446160363414097218075977160\
39634615239733854933164976187230669883430966833542433685526011344`173.0683645\
0089975*^-18*u^37 - 8.6261364430285062608048484825382285776612738265861260445\
06661165785297472928760093400434022096032075263269251568008623190293835432602\
1829296438050482122836875414288379944967638159407920240134`173.06836450089975\
*^-22*GaugeXi*u^37 - 1.653825999640234108253100347557785460144390218815636535\
71117534690722559014843334576963158493128264605539046006178835624829289450669\
64036785666014241822314687572045654037995901568177115893261`173.06836450089975\
*^-22*GaugeXi^2*u^37 - 2.7942193233487454950263504018519827694227155724119024\
44963649003896162359499926911916446958308387843828376125166245152998058314432\
57394858286880730746791489243740301483719918566387406146189`173.06836450089975\
*^-24*GaugeXi^3*u^37 - 2.5012788820975535912804074738937068356770749318783925\
54490699106869806515439187720936753335192602023044745815909302311430723947144\
13747193299650954892372873258653837330719317400568892690358193766`172.7525066\
3456956*^-18*u^38 - 5.8242113272793567426027420482870856804114696838600979056\
41840515215134829420968164907135140699841209436302936371589318518566291624690\
0996727467974740863881254974270068422637705931414167421922`172.75250663456956\
*^-22*GaugeXi*u^38 + 6.749831013673563807496586548618706259538444285814653687\
19336276416990987154909014729199554360397831409135901251715329715227753743956\
553911030837523775979847345176837670647963838331783346073`172.75250663456956*^\
-24*GaugeXi^2*u^38 + 5.633208664812171321976580738707181282468151612031568712\
46772775815607110409388554042044025899920250299032377985364916036179134728864\
53844265903161778082079330863095804871402667840978629265`172.75250663456956*^\
-25*GaugeXi^3*u^38 + 1.000108910176650064768390464627434337758643407080207250\
14869022150994414891545768550730369014628768771343367162242805336102671813515\
060559946446609866720822953957460505241536212143963329983891837`172.227844451\
99807*^-18*u^39 + 2.433574730725205957675026514393245870524916866035057358834\
09096114705136854576656584741686186378908055368221899087871558335360320507744\
32743667827304126613782189586140014006704731632461416796`172.22784445199807*^\
-22*GaugeXi*u^39 + 9.59508800676737051367174622141527067372190586231632557020\
59066573968704204483209998818928823033422682520949913046407409835269349155997\
4896857664397561150389470323432620005541365413000025993`172.22784445199807*^-\
24*GaugeXi^2*u^39 + 2.9978386636102455582134285251625353112330937893814913163\
55090252059341182401568139433561556173421255206423077488788277063359632008258\
264897732632450304143638884593353558227428742060655086`172.22784445199807*^-26\
*GaugeXi^3*u^39 - 4.343269204536351319246370494652646300286640853855274416675\
13340037233739471641739603476519980696365104715140700262962756632838663442234\
86132923420794356539413131929548615696798580295844683097929`171.12532978144722\
*^-19*u^40 - 2.69010789763370954395949491101322578998319842009655093819580793\
60681609546792627934787808373050705726129810705479017746000857363403592638150\
39291716774449861452952635050874796965205516778369`171.12532978144722*^-23*
   GaugeXi*u^40 - 3.142790164030624031063986865953375561409012915329094799671\
95728751920928538002162189839329024098360429808831306590249103861018524430545\
40828043649608318636722777387464923333057578934794476`171.12532978144722*^-24*
   GaugeXi^2*u^40 - 4.5352044423376995297185398269373294590872615487720099927\
17786421766070914934880642043370678553318931761425247952086788862780907588656\
136838708740473841468749339166329053647906065668916621`171.12532978144722*^-26\
*GaugeXi^3*u^40 + 1.815018726661675138863727365442085253200879822131872997884\
57189221993182667172119158784689910161901664378926215446013952592225899064180\
93322046816092536111930868470895438452374902278286345367275`170.59402886951926\
*^-19*u^41 - 1.10881461322209274859800513284269265470455724217651700218941021\
04053354418414837934240766666593754710420261108277298448342196044852932932918\
22526296149432386004945528024049868602073571698425`170.59402886951926*^-23*
   GaugeXi*u^41 + 2.123418867578787237298576289175837851974261950941664689037\
25675309342512211486881107682640500562540709660414150457593344703664769381826\
57278989371375622304474890687549525735566216797520523`170.59402886951926*^-25*
   GaugeXi^2*u^41 + 1.0485893207556996315170099807984969368408902814980339601\
98988695023490213786786414829271005423974015290482406385263256789954535270908\
004522975049971437093566863845376799718368690820336915`170.59402886951926*^-26\
*GaugeXi^3*u^41 - 7.090343571198118883361976393723072096519438997323050748790\
34131766986885773339876292428406139687623155835315621588450307471873096695502\
4829881874244545482443339374065226600057727469557163707086`170.13757070210434\
*^-20*u^42 + 5.43404748464449498332716391955574933841819051843693286427255389\
58975184481426043043433966761152307056518163919471357322866295248520366651894\
5668827921884175798677219021670768298027029227324`170.13757070210434*^-24*
   GaugeXi*u^42 + 1.586470351180321215280879770548568837014520540570322293190\
05634227268123167774765105572428946616419324469792955452778949966807432358688\
92011565823895550134733559525829802949567812974285846`170.13757070210434*^-25*
   GaugeXi^2*u^42 + 1.0803771824339070481137148470945400380546247518735440505\
92274695954700451691036892099939488620629557892101800230210679847076591372109\
4011027372677764716793630849880323182740774221598368`170.13757070210434*^-28*
   GaugeXi^3*u^42 + 2.6727638793219429391441362245613461945254143881037458485\
00178179207576569779149041635070870760902713604363810026184362776564443404359\
137860269608505781965345967120330069125270677872024517270436`169.139359735861\
92*^-20*u^43 - 7.655101929112322546972455939753067987298192360017259687838918\
96241140933479760375049927429085223949061511936979756821497590158239304455685\
68416499025570818651119552547032956673388174319225`169.13935973586192*^-25*
   GaugeXi*u^43 - 5.925650544030525684350214110866278095847065393352348215020\
48464116919780253712339126614030717278285097931740312046369997980280761384792\
9290814525113666530181730926267020034655238328635979`169.13935973586192*^-26*
   GaugeXi^2*u^43 - 7.2357181855588259698595574606740246116696082217478248217\
70012256187767341892305941983709873370798067796537244485674125001115521446674\
1102978915081832357759517378621379988010053222029926`169.13935973586192*^-28*
   GaugeXi^3*u^43 - 1.0177211968546939291693869761543473299863495401445744390\
30836373243226044067672067752835816210111882256684371412964709442499492557878\
125617185090200560764055368746411118846234259306372949777129`168.392167483400\
58*^-20*u^44 - 1.923524315483722754805510894461578714691213244213876061551644\
39514558838836438815846395478509996213006301137451841904532169214180568870169\
07745019400427150523395788977581724370618570405605`168.39216748340058*^-25*
   GaugeXi*u^44 + 5.645867066553088459947280396622579708676830708058545503045\
77821809196627514588063972079165635022544698876329757252148348126630223666599\
682427364671497921030574527122701848212475066644884`168.39216748340058*^-27*
   GaugeXi^2*u^44 + 1.9305550358567491177567394917479471460540226948118231642\
28898020792319630633634692198153733179261626059230657199397306513221100920630\
3684129561089171394041859040333369218212467905243118`168.39216748340058*^-28*
   GaugeXi^3*u^44 + 4.0022479563073805983335895185911864950514692563277293265\
91680121629517329846272829669309655232749927793611238745582436823295782064385\
29105784060696623565113934991603630022933391650374360046664`168.02820778033274\
*^-21*u^45 + 1.16886146724353507227574503562771068067119933592585963085853529\
48033639726886568356269524565894377108874263492529708267906015602130184779956\
049449380982869827725848763074876732798273953442`168.02820778033274*^-25*
   GaugeXi*u^45 + 2.524216221811103585978354711284829735496490075256408092544\
73514107319218080902174251376121986111802828321174606744050014746683937363323\
920453291062869185068815620710943060560688438209445`168.02820778033274*^-27*
   GaugeXi^2*u^45 - 5.5434802699862337137921276035229200561125431430365277556\
11106946848517139106121229132874523793685018031041865866045203045898833285386\
60160331368438343674017610895091253503403342613142`168.02820778033274*^-30*
   GaugeXi^3*u^45 - 1.6083249963374584312092968644438161432692696520286213884\
67224403029016870769810314857944843393106177987476165423174839036287427592438\
12981674910115770476726730267116903100114238537746962795558`166.16041194315096\
*^-21*u^46 - 2.02134274160251383213892380020116913343627829019688214453031018\
94619612470573076736391463318022563146690324135051036652439709108549105131532\
03292496065350414474936713714662895916941576042`166.16041194315096*^-26*
   GaugeXi*u^46 - 1.104124116966355026666669624890439003993317079848219053761\
63263558466986978265641597580228026727023668588867020232600890767904875439135\
070200689067497824078870904091056535902793877115368`166.16041194315096*^-27*
   GaugeXi^2*u^46 - 1.1275205100884245826472582497030396398817351626386813107\
27204946900469522848823764951988874183804042615195073868692178365945085541486\
301718914216559390574336202561620745511414153843481`166.16041194315096*^-29*
   GaugeXi^3*u^46 + 6.4678732123994828954901131819133042537647973365040055415\
51746496364180174136410100999964880695406878334565136344587748730991666909501\
4640818492442693526359557344576489388214357824735829461794`166.12990215028685\
*^-22*u^47 - 2.92087825206540146596504970173647425732788127885914611347465963\
10032800108355685283278998852817039848793853299122934084636286570075133216051\
3821458388473198043861945042881706992866383824`166.12990215028685*^-27*
   GaugeXi*u^47 + 1.366282189599749170204220580605811908109456863167929381954\
45130116790633928999203662180867797330260720359520784905433265728510771333088\
59119430749896010347950098590850140885555925916456`166.12990215028685*^-28*
   GaugeXi^2*u^47 + 3.5052553108635215850934415919257624057984116776883095934\
47125078919764089874479819045054270036055201993390954827199586567153837522430\
89107672422953772554643725505629372699077610112048`166.12990215028685*^-30*
   GaugeXi^3*u^47 - 2.5768177532982902409471376221709627229579996266907070601\
38526178703740918434038992697916751640603408058493863139500285257947347173808\
8087564600733982804016783270714686364333706462591274770242`165.90029036937366\
*^-22*u^48 + 2.42275012347347934865601054454873020068147758819492136169853147\
81185280825619851387618575008348954922162498297462816377659973195634486105730\
0160188295087002683511691483162646663417939389`165.90029036937366*^-27*
   GaugeXi*u^48 + 3.803856947032479499274056725091224570025979830809120213107\
42399867321889907901216963508397741080906984147058840156572562500225113416908\
709853998572202655788100418494596000671491466477`165.90029036937366*^-29*
   GaugeXi^2*u^48 - 2.2678761728757426325521160844678042391280745092521999219\
16400597795567823584887636469815375359301920540801406492968672318685704129883\
4765980076833216931523962006520308560747417912272`165.90029036937366*^-31*
   GaugeXi^3*u^48 + 1.0200504892491649162600220129090003488823416583346265900\
84010201816166873825741206716763954581282785740125682842093811305675576512747\
9020237758218420823537196743169786044767611983784552767658`164.26115965990743\
*^-22*u^49 - 5.02493219894666933894083915964582718380822894204244062751112623\
65804512599819904108034670281881108660823423274939023604446460779131394159991\
311668884734273658395529125760636851751507521`164.26115965990743*^-28*GaugeXi*
   u^49 - 2.02676924204347314791082369431288788521563227467451097152791510664\
19987144917109829337025154090579422061199481695971251993599814325555504751836\
04791154368423246421052955570518556125729`164.26115965990743*^-29*GaugeXi^2*
   u^49 - 1.70090383607629146391564972274802055644170887542878124931920276276\
16751199662146235429939092041977881422932087622932411712811148177073378900982\
00651453768147494253631859240971800234`164.26115965990743*^-31*GaugeXi^3*
   u^49 - 4.04311674384363532435334925416461533314004131005028431330648376010\
97315932495564977742967111540973023755687569644587438362327508005854688754049\
82150856016360353674172925169279719584538480831`163.7506601125966*^-23*u^50 - 
  3.4056172236332419047350629808490592395371813562448154624533449037029224150\
10434083724940908761776674053673692492739634939072488594080113829650630784146\
458338463019639760007105465535368`163.7506601125966*^-29*GaugeXi*u^50 + 
  3.1058980191898530420934156749299004216287616587507183623726488266374727587\
59977726491064257675327928822356920161155631552911568233574046045510653755079\
11902628301936305825544895311947`163.7506601125966*^-30*GaugeXi^2*u^50 + 
  6.2648518718401647296892272382430744400618576417066333746083615429743251237\
22153309145888376419386382417191108532348404348939870356766558161422872446675\
148987183551886668027620392626`163.7506601125966*^-32*GaugeXi^3*u^50 + 
  0.5372101467628978344245878460069110444253464555903641747432463768352444381\
49080524952713289615329517123161078760627664980950286227707106933236194113078\
39397446136787615488387282474589663319640450025055168692172869`192.2372102317\
5727*Log[-9/u] + 1.3634848751509421789650192588261973892205177147985155452417\
45559866890739441175806022746268531117162873798007874637486074594774226478523\
75730328859135999866536918601133441099667574607912777466499772431606035741533`\
192.23768773042843*GaugeXi*Log[-9/u] + 0.918646720274202236056599925785604061\
64912775521419095454015568599226404921182481567571890377551964809993658896888\
19988410158158863348811697324392222583328947308062550552375754877204907379079\
5719129756181670281451`192.23771267062293*GaugeXi^2*Log[-9/u] + 
  0.1020718578082446928951777695317337846276808616904656616155728539991404499\
12424979519524322641724405344437398774320222093446201765148320129970271024695\
37032163675625056169306394308005452643421746569972909074475717`192.2376919169\
4083*GaugeXi^3*Log[-9/u] + 0.396653125426866649890649424714714570420977108278\
14810760267925553440709882726751133684232010524799067440055684426608158490414\
26454786742808728178824557297340345356819005502316411872774031020200530869557\
6322067412`193.39915766726796*u*Log[-9/u] - 0.6038328110687899562629281924619\
72885779092580322225062087996043540947685659939614072523716726493940280843230\
93585129638823111521598399419512095111476861394233122541415144823834711417241\
3473213872979331838769022`193.39790964823595*GaugeXi*u*Log[-9/u] - 
  0.3999655734247340786855333085952013538830425850713969848467185619974213497\
37274938558572967925173216033312196322960666280338605295444960389910813074086\
11096491026875168507919182924016357930265239709918727223427151`193.4035699863\
4692*GaugeXi^2*u*Log[-9/u] - 0.0475480292237490172028106980614321823384594188\
31567715113994972962803787020819440651763763452171186174895814587837078165453\
00032687931854258708722679543894845125115751142464147094075083822855878994439\
427606384392`193.40330658429272*GaugeXi^3*u*Log[-9/u] - 
  0.0714760965701278832398525446001402077071075322931576989632326680216155536\
36492240234089071017374782601682839975038934678980893077767988611198498631946\
79785737761897762848658712769001861729056071807752679538574882`192.0984608663\
2538*u^2*Log[-9/u] + 0.152926251625350234800253123108510678152655999294564482\
16015543536726655559582083786560925036571040335743191353136727234949535661061\
10930518020948800481387089463446000243634873437878627144138858699184992602163\
0456`192.0990077698977*GaugeXi*u^2*Log[-9/u] + 0.0655909078543423479847419629\
39575985583496601177673801065334589640685983510612777921261792604561916658631\
40680345564178214461128969778883693071517901836412443044301781784823788992872\
376495996817385823561142577773`192.1001242624053*GaugeXi^2*u^2*Log[-9/u] + 
  0.0037966805069362369964670774257778195642914378108455859520592148764636219\
05471448720943610121147321482509635688980267477788228558501387666355272008459\
44786928735397381744071579719877048084267445670059219976031703`192.0998126395\
3597*GaugeXi^3*u^2*Log[-9/u] - 0.14467234440202191078783371243930443820985728\
85589828386038109952814631008912504728653603926472611316572851147642657057084\
48449073565235094181841819761634665961245909771767481630379118500622674422002\
43438640626019`192.46873641986923*u^3*Log[-9/u] - 
  0.0646065826218880235077658234608080094018277757999444028428914869973222170\
66946052999299676465446423493334929775842931339211634871719856588384462931021\
9360332268553815522656550824127917693218911907402753984600613`192.46710803875\
342*GaugeXi*u^3*Log[-9/u] + 0.00866624986228942959410975841687916983006683590\
46524529488245102367936514921842629972748954244075047118383383343958554168569\
08695968345143481943941732978354050157551466836237745523861433728695687414779\
82756889233`192.46972254044454*GaugeXi^2*u^3*Log[-9/u] + 
  0.0023883641489528099380382007169950791081278457320479029815932588497429880\
03609669471350497871780445173279176273966163342660950855622503431678198958968\
98825693159547847401272234702686322400766370565221789486558809`192.4694821855\
3638*GaugeXi^3*u^3*Log[-9/u] + 0.08894971130244105728696262177934395514447628\
26449700139602198080033589519786923010471460990663959078904353925549252771054\
23728397485122366890302921475262980967139946991226955737742177784877985599146\
42589068842107`192.47612427591983*u^4*Log[-9/u] + 
  0.0210447867881484656864622809609570554245354921528491338209641572113046778\
94248204811128429818427459117631032610757137440989026529262300338460138322856\
56763310274739329902844287930445474804470464016078659911763716`192.4718904931\
2766*GaugeXi*u^4*Log[-9/u] - 0.0167891896446360156206451550036755881427861503\
36600549107079436863125036109709257622811102299247207837284552415826399198333\
85632951030822982323232076511091752471917025662929240016751474254436898892102\
432694525333`192.4770194419941*GaugeXi^2*u^4*Log[-9/u] - 
  0.0018107766211159020821462417216421051582363326556950502143664993606073326\
45675019312580732455491603100488400629729381103622616115543164566746896292407\
55680687749847492639710874188746835661358791675784377458940996`192.4767682676\
4547*GaugeXi^3*u^4*Log[-9/u] - 0.02655374611250691094402833165608445309377846\
02013772924157439509312704325656594139048853354458111167864468912235116640344\
43648265010882810549809280291489219254462006494277750826335200866056912940147\
16775989542041`191.8898901469673*u^5*Log[-9/u] - 
  0.0029407218884761366245709611319556171331810910871482012264189004113774626\
13663695867194215471790598167192758571954483972218813052286140164933902453569\
62454488431913461500110599259936698230343959281363635772673691`191.8898901469\
673*GaugeXi*u^5*Log[-9/u] + 0.01112824727198953720788912892335994806359933382\
17999031204880693101099436879499272053149360954039709202846437114866798722251\
41201433375818127324002296066856488373782356296711086712029011315274667428003\
00420458777`191.8898901469673*GaugeXi^2*u^5*Log[-9/u] + 
  0.0009656464703110846229534102971803895036417127776366946248604253919492673\
41359000931030485353789321720680912307934483221466069740426525132444282640539\
35730279702980034367041411675900755969359855867682053233511871`191.8898901469\
673*GaugeXi^3*u^5*Log[-9/u] + 0.003332872751557622463016246844437605927128457\
85172765417016184837999851016034766532065543651653601297895953196849751518777\
24178387319871706776094758522311260866635272314891173858824554433996700189201\
8029577068151`192.67633947250383*u^6*Log[-9/u] - 
  0.0005584442917484899620486470188708864415132814986309128169396638401775052\
64573329825425784404390613473273976568217354676295019130013242594282728174800\
34446183642068477446343489183927995216963941335804306295106032`192.6736624776\
8643*GaugeXi*u^6*Log[-9/u] - 0.0051226263166267300962718090696926869309320409\
14855160953726598026057894982539257185018275690525900749630379054385948185263\
15387735573135838151576528006072914973450751853266945275174147043786176053264\
425038799931`192.69448330838213*GaugeXi^2*u^6*Log[-9/u] - 
  0.0004286577974829754898835527205201025089633908168925481330089401359972689\
49699935419758387065569755712432303504848599760422856128040082667873087974610\
62476411077278822181762708013780600956051056954842104677136397`192.6944710795\
3278*GaugeXi^3*u^6*Log[-9/u] + 0.00075958654888549113685754309324100369331483\
13957516518979271648898142913740451306053684222449883715791182572629879834037\
14110034029256460859149311726863620870933687864560463664126485333691223039384\
75702403397653`191.9548725662873*u^7*Log[-9/u] + 
  0.0003835738127792715230657344527434373585002002310366191532653763323874116\
27638976026034335695320149087510047652711359375292411671598749751163272271729\
27593527746604674923180172975503748876025421722402816120223024`191.9548725662\
873*GaugeXi*u^7*Log[-9/u] + 0.00184094522128958463355316441412159975348157200\
32460616349666266567755543240481932218482833484897421600439649361987815421230\
58068622296069805847310455006610786355004087990608903325462066288796155514748\
43406315387`191.9548725662873*GaugeXi^2*u^7*Log[-9/u] + 
  0.0001603301963011150964005955087881781413849814311020265878993766535119024\
90323494474499470912647386043389197890759727951014981433406211533300148944151\
19876764419214661659113037339123589366771617635266554619687375`191.9548725662\
873*GaugeXi^3*u^7*Log[-9/u] - 0.000393404723110952526651209679622381399029717\
99022397732846885100790499652747436721744364491512954909980885203725533584629\
56262229545361731013653969010370771417982163637491984908468911917421828938868\
9486906107753`191.37229001105786*u^8*Log[-9/u] - 
  0.0001040105768076410733528562495594065840333544564623274597020909534250681\
82282544106401429447256609007962568095868412338827175863949233178305220620903\
72598008272530675883673132619384586772311757087486612815095918`191.3722900110\
5786*GaugeXi*u^8*Log[-9/u] - 0.0005521759214034835180025217002669579015538605\
54276838799185050935673456054360408769199534061337513302177168001986231057066\
02280555769327825508233772318015266387290836493377425535247445708064512197725\
010661143701`191.37229001105786*GaugeXi^2*u^8*Log[-9/u] - 
  0.0000521557019914200911765671747519429398590696665786047484822173643448050\
00095359179524118285643317808315668458038924249678209647906366352519024219199\
03160172914484835363884028094521839880001806635154649102033763`191.3722900110\
5786*GaugeXi^3*u^8*Log[-9/u] - 0.00002070669889007338479412886437298683897206\
92516708085484701738847872438499004705885869348292557140266654278224003578119\
52997303215890338094486986218053756012352626113413980878852830268111253260994\
99920819032821`190.52003067444568*u^9*Log[-9/u] + 
  0.0000242727718748072110897927954183115218311195723585392107677749837132325\
22031535388154157277043732786563738165418933206515270806332697773990685688666\
03457831738025039498499086311472484002694627144018698976845252`190.5200306744\
4568*GaugeXi*u^9*Log[-9/u] + 0.0001450791979212590458826587666477013153377183\
30990242574866345030567187274347126912847902132827316773490817266384830913590\
29738556651872143609598881268352783391128295431917039366573745101414815832985\
018509010785`190.52003067444568*GaugeXi^2*u^9*Log[-9/u] + 
  0.0000153450405453249817997259804959672033174892361361642542382885951869159\
91345258735308601487512716199738649752073684210737991281866378216046138461338\
73764541041013100832581681942910789375856939294117683937235689`190.5200306744\
4568*GaugeXi^3*u^9*Log[-9/u] + 0.00007818022549649336351366225944702641660730\
15743309352873959366407863169571161112762980487906467238115183491932640339984\
12716431676167176587307074503403382188207738570925590613262030948658785156946\
71284201774797`190.03206148008064*u^10*Log[-9/u] - 
  7.7849301606906096129683725636341238946478100204668302193169002305538297584\
85039731976867666966510548866217460413976563111178122278341608008034218304708\
72789024298219317350513762704374609583757265937061819965`190.01989826049098*^\
-6*GaugeXi*u^10*Log[-9/u] - 0.00003440974880995283314268845762507429892594670\
91022845852758989544842640296102073512425926896508300370826959411649914270836\
06849938379081475398736454154013920188827007635474877548100093336676108440745\
4246859316`190.03206148008064*GaugeXi^2*u^10*Log[-9/u] - 
  4.2058620016574204618499304753022880375630066147513117784818228327984538967\
38108276226857441014624869449138075411936804138485939287419433837504465622142\
18300341430770565710208216350574909733128493195601564941`190.03206148008064*^\
-6*GaugeXi^3*u^10*Log[-9/u] - 0.000033896204571611416519943662254706137676834\
20217414139286637260465229077984463847938479017173142905582520394723698278091\
97529812491397133978241102912246393011729760165035976739328649436605005466627\
4283984778625`190.79305279231232*u^11*Log[-9/u] + 
  2.7205354566706536984428299977040632970141919274451209157552373425367612461\
19105816378736534089382411127796900661873145994994800335666971522305227959679\
269960820299726983255558233604102740832385809395622445`190.79305279231232*^-6*
   GaugeXi*u^11*Log[-9/u] + 7.44502128787649940012379700878500287336170990323\
42215981918197256693663703851820176222439359382694691536010577735381175540936\
17845304134931608076942410951390665366386789126943844857796737425979954111176\
73886`190.79305279231232*^-6*GaugeXi^2*u^11*Log[-9/u] + 
  1.0889771881654760860742686748891905675898507628452832333626585468508949810\
02659863509264450682341396425749828475065007594944211847748195820744045967122\
94254380062316554591575664715221137793873417159070391462`190.79305279231232*^\
-6*GaugeXi^3*u^11*Log[-9/u] + 5.341836592087894807177937986765423964085263303\
57998765879855469501730760105571217385730516824246981091780851091979945676747\
00360296556303754119844357550929225237221774624521769651275929910927819450418\
165419`190.83918960907113*^-6*u^12*Log[-9/u] - 7.0584166697073280415094657911\
37940841619506469148861633696170591959768364998352997509068041746989791914895\
13946394449922418721826206327587392244710553753580514308396212716584518750293\
39664568305198695101463`190.83918960907113*^-7*GaugeXi*u^12*Log[-9/u] - 
  1.4715178704301927195151315086588884754490350230742365560301941476730026416\
85948609910958716653659231667252895379765227955028247447617977885486404426290\
99657312013440209368466410603149940006897851377450397832`190.83918960907113*^\
-6*GaugeXi^2*u^12*Log[-9/u] - 2.672617363378782775301870627852996604162983839\
60168000007118804132124246330360105175436643473075440105759185686026794309217\
10160517207803808096087701493138497380792673415003454028620661607365505483946\
771072`190.83918960907113*^-7*GaugeXi^3*u^12*Log[-9/u] + 
  1.5877527867892915779363892973720420093844886776047807176537029649644449875\
07604653526086033451983880900996385822619315883836142798644340755196144650333\
31012893629308854995813704338857807336360435263389709916`190.0305456552102*^-6\
*u^13*Log[-9/u] + 1.019849058857356738015832870871609185987822096112339217749\
48526189970702050479989588650207340779855935056670513624514510026677661671210\
41148546633463709245989447418797111426496496942522469208440002070952813`190.0\
305456552102*^-7*GaugeXi*u^13*Log[-9/u] + 2.716395032974826493216781907279184\
44674836126602931869338341803705836854587331385917983639853235187827544255177\
27067450946307762989658605889355889370741471302181079552759133704347448727801\
209978839896790542`190.0305456552102*^-7*GaugeXi^2*u^13*Log[-9/u] + 
  6.2341108572442575723030811504718920180731400381252255186224879292766635180\
63983752088457276714933987372438334145052092994052100938507662357516388765902\
290824418886813937401230764799545603027166500725383535`190.0305456552102*^-8*
   GaugeXi^3*u^13*Log[-9/u] - 1.187501196209844937058933488939729837132275994\
67191035401515120917481984289332206677122314862377756121050398688926303419817\
27940804858124339206642950185564219141006186205837200770911759719206590431022\
1610667`188.83425393670103*^-6*u^14*Log[-9/u] + 
  4.5304823624499174299609431372922270822968784809092116230320086789403219801\
31746784408957368076733712619672291295827936793389793920591078296809595025280\
5807657202087268284166824957412537046728518252143408`188.83425393670103*^-9*
   GaugeXi*u^14*Log[-9/u] - 5.10592015302631616565157754706122266139923546008\
11027460959781297782051264877658807764147425171716983204512816001778244613202\
35378332741330378793031390865079023473903060055746553019922470175420885041713\
958`188.83425393670103*^-8*GaugeXi^2*u^14*Log[-9/u] - 
  1.3931385501274906014507658535951618202086267131059105019190965431810293275\
28200607818114562839869033374318581332090712662708274349628904107296710574510\
655880171929566684225328764849753173511184754909970195`188.83425393670103*^-8*
   GaugeXi^3*u^14*Log[-9/u] + 2.832502915097639370943360799763453282304432129\
57264892145270054179908936887695428574679457579188387695769041256411962313048\
96816193221778119644795985058096735525709484231663210910600977349557669933082\
054912`188.89002773191731*^-7*u^15*Log[-9/u] - 6.8582421382675853769962820941\
68671029419088108326407197770152485728747318282836915609738374051631037607548\
01193523435913834781109056166143241728145678924140599029198528308529053905044\
928336265904868864469`188.89002773191731*^-9*GaugeXi*u^15*Log[-9/u] + 
  1.1090335103671142879813252144629101864692735830682520460298114894034041832\
35898833801053347886453525537932068147873885180740841183705485702719176962218\
438693351564460680876504865497990809398750463619007892`188.89002773191731*^-8*
   GaugeXi^2*u^15*Log[-9/u] + 3.016010579522876021162554507742107424621558799\
50128024349668984625057246239017410892164698708717365759318274561404365796529\
34756305301560792491486227443840815700066012931823461345970775187500082523414\
3713`188.89002773191731*^-9*GaugeXi^3*u^15*Log[-9/u] + 
  1.8108043560208975326617826632520006693100790514882875982619093845358209071\
46203768936597552046251903012136451736794843142850869763047984120616925491257\
497266454781476561468311362168711472056435749071319304`188.1880513793991*^-8*
   u^16*Log[-9/u] + 2.1519178020388318686245023316416996183192530715229619153\
96711813218729618942874739853992308616872377971901408114801854147181009620290\
89519873752963091259070141112791694794688870004832626815904846401857341`188.1\
880513793991*^-9*GaugeXi*u^16*Log[-9/u] - 2.761334997576836307513125416280042\
54541932822264121789687335952994066925847236531273953239519743222801569888473\
25355032579437954119992347796493578246725563716228147955796366139420533084322\
5593008890146286`188.1880513793991*^-9*GaugeXi^2*u^16*Log[-9/u] - 
  6.3590588615347072404160119151968867410670994596359627138811967926858148655\
00792579601600514315314849088996218376099862786814301647259341352953155978886\
4388800872485147878341739515875941464398553297779598`188.1880513793991*^-10*
   GaugeXi^3*u^16*Log[-9/u] - 3.680191817689052985529090627073857346999371512\
11420484754639363944058460630823467277282434997688101075858799516151954557894\
17836372152167541704410682574191843305201062623300546864290465740363820929860\
83074`187.33980991424627*^-8*u^17*Log[-9/u] - 5.27347302421382728270758263969\
99800136537661152552300648903610085540514732349645624160273434675299277723632\
13957702746637587046187198313091901212014236995780179832715632994153342450125\
2478707576783363147`187.33980991424627*^-10*GaugeXi*u^17*Log[-9/u] + 
  6.7106454212880649424592594380226446395915305832198404294328546682597421466\
03937483159340430447002141487547201908840044352241307146720370486333940123607\
1826047459415863318829541508363004885780076891893755`187.33980991424627*^-10*
   GaugeXi^2*u^17*Log[-9/u] + 1.294045508498463990296231610044626887789910974\
07174337195476637723520007269393549618886543792357064476593622052305662178244\
26948864034183502229269262404342925712866357496261091580260810739837573077094\
113`187.33980991424627*^-10*GaugeXi^3*u^17*Log[-9/u] + 
  1.2485866347760090135159950027033974330196132170435052746318289346622899280\
74475581686581592143182076472831506206076212230648060113026538774307764063403\
928609089979394591398782398109068933492273989073141691`186.27079693282337*^-8*
   u^18*Log[-9/u] + 1.4507901352095021183112769835680360972341788660616410410\
49267496733328417916183631189901385714886353855732613426143906213926072137399\
786539677073454874480388034401581242042350984901877396987241950305797`186.270\
79693282337*^-10*GaugeXi*u^18*Log[-9/u] - 1.383772248352121097587950929856367\
93150400649766164454188905185394195929326124693309661932826189885899633036548\
44183970317698582679683566516937855679881976150043142431582083302424599987791\
530971452698297`186.27079693282337*^-10*GaugeXi^2*u^18*Log[-9/u] - 
  2.4845313971853488048109382971961341139762453863717824355718228635813383353\
95954214764944433943070745714870976309917428078945769246316722215099779248709\
745488945352079300055287022353631059676396526340434`186.27079693282337*^-11*
   GaugeXi^3*u^18*Log[-9/u] - 1.293709014176423688245200060678983979684974516\
41142360011792158396589239212857911074365176660575159657511817347661892110912\
12309129741008664995754615777465727483163355362796537475195586027825753346941\
1161`185.84135389030243*^-9*u^19*Log[-9/u] - 4.099308650467789245239155019902\
22923557623774878806016167089713334973095095276558637351990575822841134061781\
80281116973520979439633262154557094948416353137947091113716050904614986695188\
34447275733376773`185.84135389030243*^-11*GaugeXi*u^19*Log[-9/u] + 
  2.2489838642930089542525961794671248588030455510141272177366728996123535615\
63675271547342386381422058563422217685984189888571929799415134587937914019894\
062585806816326508231610373918039734032353427417322`185.84135389030243*^-11*
   GaugeXi^2*u^19*Log[-9/u] + 4.385645377448272695657751895042577034611705467\
80611744468131016524090715597422644148695185119186052112976753613746380216490\
13152904856969889753679745164171864898319078649625937116550305239158623084706\
8`185.84135389030243*^-12*GaugeXi^3*u^19*Log[-9/u] - 
  5.9693964635323502425320008894254659919624889698569274115332034200813937497\
21846207223555696654224054251645729185612786632624611870202025047900454042904\
6445671063210241431281691571087288232692920217395959`183.7295451046142*^-10*
   u^20*Log[-9/u] + 7.8742728884664978699838442991949387949151770604668012439\
36788101868154353848178154596882117061728111276333682389123641696350539265264\
93530661138519806823714160574417281151885374101044772778609070633728`183.7295\
451046142*^-12*GaugeXi*u^20*Log[-9/u] - 2.96727282718838367372372806832847392\
98156896527386150138444709574309554068473528783250723018595491367170005025377\
64219309722297496526157293458879221930761798563050868145328831434296727091115\
32380668497`183.7295451046142*^-12*GaugeXi^2*u^20*Log[-9/u] - 
  7.0293044403854230934259103745568142079624240669734679997572330052866913695\
07879627365089915689368356124070785172567196800887275093703630116133968259256\
0428244580089256014834074052083340121416819938443`183.7295451046142*^-13*
   GaugeXi^3*u^20*Log[-9/u] + 2.873041818697436059539447520921062515984560128\
49463304723834722188521316379002739377967488609613650055476375849776635582439\
00295844981795986767181385354831471643496193868744816051114178566541407273202\
682`183.5492615262073*^-10*u^21*Log[-9/u] - 4.8072631399168759118941601368969\
09276252329842631051438248141466945072734298846126730327992588972924421292827\
75127254241184173456071849280658859463665492222976467518414218815573978461706\
3246576165672`183.5492615262073*^-14*GaugeXi*u^21*Log[-9/u] + 
  4.8842393326195810554013346551920241959988019267186321055165166619819574738\
20517914061394687920508691913905785276820583682486058512701895639925382388308\
7999966329018870541545175893681586580796695438437`183.5492615262073*^-13*
   GaugeXi^2*u^21*Log[-9/u] + 1.051732240861563779121996336382229578477361344\
12320101479010303756014215957288697081121178511629887241068129882702477800475\
10936770880496346753074855162575570526656361685625794745648409604373094155048`\
183.5492615262073*^-13*GaugeXi^3*u^21*Log[-9/u] - 
  3.0367595736141409794254771749487144331699496619364781277679179469210559483\
02432948756312684431040302295994682034268913931105496378647435653342500861982\
227846566114793775930880300099785821268857990281796`183.65402476195663*^-11*
   u^22*Log[-9/u] - 4.9460048651871714610391300566945622296422258089065221469\
58231182827683829106571912649106876324959569050960172033828845248668328295649\
5049125580971563174871749279279377807295767605718940421110580333952`183.65402\
476195663*^-13*GaugeXi*u^22*Log[-9/u] - 1.48421777442539601779718850465712486\
50850502364302525142384378941367911477545947014789072867572887041068871473961\
50666759786159469001150985231185215231431535762470528643592401655862116081152\
0342238556`183.65402476195663*^-13*GaugeXi^2*u^22*Log[-9/u] - 
  1.6144331365596431288665869557842465049949713492029669781649516179530521805\
00582811599976024149145945207705996132855664397770321810130681545373292083895\
733842322122227914249591327600721109731901128006`183.65402476195663*^-14*
   GaugeXi^3*u^22*Log[-9/u] - 2.059729127538622630966749612828912977285901102\
82268284577796669870449686298978945683929096137346115586929621180688654275891\
96549737684873309116871894060979708615439735595675300645194711412931786906700\
05`182.68918954952463*^-11*u^23*Log[-9/u] + 1.2345812140856027900770733471596\
38104534851721543085280074539192491149483401222805334495131129539217493098062\
36317477631691562235523366065533705386141122166026417985973821861000815343196\
47387773229052`182.68918954952463*^-13*GaugeXi*u^23*Log[-9/u] + 
  4.3497040524685815451188249105316428976170972025220254254518977187791982686\
03354916563697584009127876249620213027725769211538037436060549468849169800706\
897653484313295464364663245862298605998903709757`182.68918954952463*^-14*
   GaugeXi^2*u^23*Log[-9/u] + 2.770813678576444891866620734886664396856826377\
86942963588936829258216913888630989619421157972754782374759616771627591130338\
51924606832419535531303442721683327417309698463172363587479436207425396987`18\
2.68918954952463*^-15*GaugeXi^3*u^23*Log[-9/u] + 
  1.1413567580182465118426846765091243487310588012190964311304411288339692505\
98125768501359722012719843310204205614052632334344242766968489915907561786596\
309274389891350950187628625447154775253781363041347`182.40833449363095*^-11*
   u^24*Log[-9/u] + 1.2297211426230241762858566353782781158272557799265351218\
27201470906815303138267042074992591518100189964859591796713892895185121302569\
677803025161889347018525965910909840112272244139067567299450456127`182.408334\
49363095*^-14*GaugeXi*u^24*Log[-9/u] - 7.501666214037532477297314040106954385\
51662446572558936384782923490154446485030622212940456954743112983783797391432\
15195914179919994344383526734784527351634517262882003789359328527006938715030\
2837166`182.40833449363095*^-15*GaugeXi^2*u^24*Log[-9/u] - 
  4.7694144759773483132658767312839622604311203353886924301076966778113008897\
73469006727659811607105961030501926758949664148914935537863671686735560962138\
6244337884333167391479692919647763988154896425`182.40833449363095*^-16*
   GaugeXi^3*u^24*Log[-9/u] - 2.579321708598980575195976020370620060769253557\
99436313178086813569652675424373836111082962369214272425944979427506325889197\
44954914556834028090394550151554444412882238510974013628648429671801558351238\
4`181.27672585120413*^-12*u^25*Log[-9/u] - 1.60572035840514609320422570510417\
02393122735741522915327606703557407959663501794962786590959373848328851537988\
12665242596968025163914391891774070390503494339247210425613981713641466061962\
751623067993`181.27672585120413*^-14*GaugeXi*u^25*Log[-9/u] - 
  4.0738400645482056581724429999882147298499570553677459134033370632473092223\
88364482512313056248441955734016248689202561371977213561831804380060509650247\
873981622914614515406330867205131559686938619`181.27672585120413*^-17*
   GaugeXi^2*u^25*Log[-9/u] + 5.878279457817858805215760643791994804559816942\
92187077551571957139996840136105161349329591726462231846359676672639038570985\
598277885421481089748970048696420253469100580867356137637000826819629`181.276\
72585120413*^-17*GaugeXi^3*u^25*Log[-9/u] + 4.5753306363696417271774490411365\
38321465656607378612199568313627222749777056507755912822304242890690565528847\
59572552767985314064552219891146413113676413867052820784156199833869191683837\
7756385222505`180.93104064751236*^-14*u^26*Log[-9/u] + 
  4.2092580498881290978850683494207157416505214268170269478310238744556750508\
85060641580799575775266113205709766974841009760481691364380226167527012007625\
48176268934936691405471325577739892919715092441`180.93104064751236*^-15*
   GaugeXi*u^26*Log[-9/u] + 3.98132250577970493536772601982952704968067015651\
91602755238141626139763759231817231166922693325465293767965891927010894569765\
700271750105558486331982562243405637553540184116193806908470817281572568`180.\
93104064751236*^-16*GaugeXi^2*u^26*Log[-9/u] + 2.3158961870381126584529716184\
60210925542065598560066313558491272133929299369805764786317437520143445523937\
89366277021047231214859935708848578666770907920528653247639630642809553828360\
51023763291`180.93104064751236*^-19*GaugeXi^3*u^26*Log[-9/u] + 
  1.4408319879046118193617297171274748686065350234209272518291509744852834275\
89056416297718117317434514042740973208089106018423395731531005923235551018440\
7007221752911901439688821207815066653273224857894`179.3149933809563*^-13*u^27*
   Log[-9/u] + 1.792799528132286577787377159473592672088015088256647455162403\
62941265875167615211685844127649602341767713660525204144337816875918056848920\
1310037538769724684659393578532931729442526357244397569599`179.3149933809563*^\
-17*GaugeXi*u^27*Log[-9/u] - 9.1361559719955352005212098252356787976706326643\
14023975592322893431920362006876535364874668091478412138532254162435563284838\
62341619714261690860041460141074082445312984811738675435087853723399917`179.3\
149933809563*^-17*GaugeXi^2*u^27*Log[-9/u] - 2.019750359700732459734194182164\
12473991790953080503657640362051972490110159791857518824344536729323862346556\
10491735917236969339328628161973500155002585320405815284234765183803148903400\
671873181`179.3149933809563*^-18*GaugeXi^3*u^27*Log[-9/u] - 
  2.6916827170751918580707975452871961792618438890308360309928956234413118822\
10609811552650778173958735474965197382892192899199130451572602030547288631588\
421518365842739138137242909294348508010322365891`178.96051917563665*^-14*u^28*
   Log[-9/u] - 3.572524233445920677799046901233522670956889803495407583749983\
00244139983388361167750603837038495762222762275963013081272365582345430504262\
41375517254687127183682984514541395188261936096163620234082`178.96051917563665\
*^-16*GaugeXi*u^28*Log[-9/u] - 3.32102725945144438683012854967589511096797984\
24793759216313300015064786473016494158440679738902232581006794058862096484373\
0278949712865876297083765232181587723202536575696776016640587837831925319`178\
.96051917563665*^-18*GaugeXi^2*u^28*Log[-9/u] + 
  3.3557498555609103279740304731960840173650500839920646500731225288656036373\
57387966079956609666366032575825227383124132859428876566060846774695581961408\
9069509842489739338943412682737553641406663`178.96051917563665*^-19*GaugeXi^3*
   u^28*Log[-9/u] - 1.2976157791750425216136954561398222989038471017271681587\
26012268144271932338769106792082552709390568871010535165218725962481259093829\
75454769923189993166891940009448873041136180900380024895159551969`178.9806085\
4290895*^-14*u^29*Log[-9/u] + 1.103452860148658194684592121209848781820120656\
57855489331432777607221116535828415206945254804925188880701154634866972814716\
94011851010959527792120264717989314255380049993000622869154959042570404129`17\
8.98060854290895*^-16*GaugeXi*u^29*Log[-9/u] + 7.2071852894358192380510645309\
76562891359039176449398028368171585181965040621657775181712173213575265854703\
24763060276010414276104672870636403596827258324024448073470175396773823453808\
509549667293`178.98060854290895*^-18*GaugeXi^2*u^29*Log[-9/u] + 
  5.4189585538109607358128988380008287182665926826630020361664742863294811711\
76683435445792239308708094962951258530707307361692135932103087868879373845124\
412944477265995529180992077792717588494786`178.98060854290895*^-20*GaugeXi^3*
   u^29*Log[-9/u] + 1.0078034502948542506208726152684110813218122467804452545\
32560586235739557872098891265510883429375312096651887085900690603184597780904\
514086674448385960073954665695375311643259738282270920769725949509`178.360847\
62069487*^-14*u^30*Log[-9/u] - 5.20445495168147122890148363716798250685060723\
87190940609791234433559059612056817063969810595725953240850074999370380017266\
6232367470562059669690798222177777191383598571978474126474619295537192894`178\
.36084762069487*^-18*GaugeXi*u^30*Log[-9/u] - 1.77860899539272509826333306267\
33611624506761464611345822489448027850655482015990711654394091202792145243145\
51352263836680398890523738377207620371492966700691586778708304643364848606821\
26324247211`178.36084762069487*^-18*GaugeXi^2*u^30*Log[-9/u] - 
  3.6841362889518344477395572340901509600820204173513811557361635760427060371\
10691325181638562221668739274477012687059679944400695235936134014605950312957\
500766009070929925272530758769966613996464`178.36084762069487*^-20*GaugeXi^3*
   u^30*Log[-9/u] - 3.4679577590205265053588176089494955511811635756840659006\
16367548755397106214591596896135484383529151036052043641114394338805125029774\
04368784548416802843744622741814639509342642748847256911781307951`176.8738718\
2000614*^-15*u^31*Log[-9/u] - 7.307527404462444835923938484048944171953289144\
89957060665160602064817554202243990409447359511443245101284017548514969005237\
205787227976220530741800945663809495387810776411009056153848767535920362`176.\
87387182000614*^-18*GaugeXi*u^31*Log[-9/u] + 8.660677864563185033585735448546\
86189245992619832748749034869386922137322425669320763373971394913859387300870\
89649287765389380725613895162524712640400147962462918599302752733567919748113\
1535675`176.87387182000614*^-21*GaugeXi^2*u^31*Log[-9/u] + 
  6.5772745339780355680000296652331101234226609577153530162873655230480409116\
33017599822086803542536117238289803707103345425586567706389095179470225620271\
84576173696680852844445480671711170965001`176.87387182000614*^-21*GaugeXi^3*
   u^31*Log[-9/u] + 7.4050517992258059720499000573705886834792354238377570915\
39224755856081058939362642438966429737792117151688335306299246305429982227267\
5545638390268481592229182875794881886446860269659394992862496445`176.95181252\
280145*^-16*u^32*Log[-9/u] + 2.6768474468892766188732170991852990803909545549\
44933972738498207354812170045690277024736521929358002143974310301262871574379\
81306556463150121179068240925544636493169829017440162683362539706963377`176.9\
5181252280145*^-18*GaugeXi*u^32*Log[-9/u] + 1.1717923898773438135197037464878\
87460714698304794289044403237903581902293869954938282874319653524081217514937\
66828344001764201921349290416746801572115680667482101859640476073383495431894\
57032038`176.95181252280145*^-19*GaugeXi^2*u^32*Log[-9/u] + 
  5.4042597535007981218185422313383334467052929538683295143660421024845718960\
12376385772598588144705345769859865952930581181832090812489797999681164615925\
5977667427416008917612208447106395978611`176.95181252280145*^-22*GaugeXi^3*
   u^32*Log[-9/u] - 1.2049124913553641140358471544531945394612436997825457409\
85836060512017987518735961854587487499720706414863993638288409101469457525479\
5348928322420636832663400530018199397646884248520823624361669537`176.34827625\
589386*^-16*u^33*Log[-9/u] - 2.4406872928155101577568685669381831438477849328\
37116873902433455980594503929413508757401643492473506021045662305434887824358\
0659723692765392817045188867051674226786172952838540427229653855230161`176.34\
827625589386*^-19*GaugeXi*u^33*Log[-9/u] - 3.31797377929902589225997896346764\
06843029034036788696522918016887907850519875237156721882470674051105779222379\
16070996579740429103933041566593533260994492996820904222005866169149022012499\
426553`176.34827625589386*^-20*GaugeXi^2*u^33*Log[-9/u] - 
  5.6155619710254881029944037479962841273390527977777869056493864260850057012\
37615197901337428676355940927943195996385703381606112290542046711273179850964\
6545780501471027953542836913282873845486`176.34827625589386*^-22*GaugeXi^3*
   u^33*Log[-9/u] + 4.2378315469999844102868079041794668787453135148538225956\
36426027866669509493483458712973085166817751478234044032594454275184535980695\
037539464413263148601176879034226051880464279931247288853492215`174.967807141\
0194*^-17*u^34*Log[-9/u] - 1.363427256165352855302357316659678544726146854711\
09518350930204944354592463252242686796643287354283510226806709972863322078249\
27545760872084385946550823348808077256308948464688653413556238316625`174.9678\
071410194*^-19*GaugeXi*u^34*Log[-9/u] + 1.35876836075657415399748912189654204\
63598504200399213676350083900618093779177814648684454997014854600108615909515\
11049132561337660741895873014555996595166435574752701855738048857866339986190\
49`174.9678071410194*^-21*GaugeXi^2*u^34*Log[-9/u] + 
  1.1866023107322068737182729913012475549718709921139100228018532622825140834\
80282454676560014369094932731209710850311363803720686842309514073585305419570\
8824109526200243390587422628110059135192`174.9678071410194*^-22*GaugeXi^3*
   u^34*Log[-9/u] - 2.8773923198459363297670813297529528565337041996554428098\
59166140053964644424394702000769581540044960223154884084254372588564147823872\
072725103724087626257342155946670016119184777527647167618877467`174.872457635\
05098*^-17*u^35*Log[-9/u] + 6.09464313785573407255819664707094803641343122852\
21833997790047246531208290537103901579487265725354122452223607926442292090051\
4188771827522021991847058402596321558428764294886053871064774689046`174.87245\
763505098*^-20*GaugeXi*u^35*Log[-9/u] + 1.85675060417595451759024642450722238\
66741247894733763366124947932682498364159599137202643974914544651033629948386\
50510275522370801736408995710550737680522351978299098556215031392904256666312\
55`174.87245763505098*^-21*GaugeXi^2*u^35*Log[-9/u] + 
  3.1668973378805604000866340975628957625331840282052293222388743103710490824\
59449801642875802392350120574212299482090212151636869839397170537907119475910\
49023035632520251903065408485458308733`174.87245763505098*^-24*GaugeXi^3*u^35*
   Log[-9/u] + 1.538641690069051034023346067442548970662673296395024978428381\
72475723865484964463559876806078750868067384314314776357300621887130559535533\
4672084877796538769514473621447373153787019439446331497173`174.29824665776377\
*^-17*u^36*Log[-9/u] - 7.9993994885053032240704092548230283467452446213002499\
97099693647316824067604154869188111708827331098833792723414176712664854937766\
51415187102851867895673811864817339289528436921037340654319743`174.2982466577\
6377*^-21*GaugeXi*u^36*Log[-9/u] - 6.1132567531621995792319123968069276177885\
08319897321601046947911497711431130995716952354723296334882471252521246067994\
7050032204034929247444233766581568052048586082208868478971791842278267775`174\
.29824665776377*^-22*GaugeXi^2*u^36*Log[-9/u] - 
  8.3837565081281505092386679310964035886801185037266315908979298478176901754\
85452573834770122973201339122546730169523864322928914552900205485051145360369\
96835947849883969082633789173792648035`174.29824665776377*^-24*GaugeXi^3*u^36*
   Log[-9/u] - 6.241690074501759123830548278242419472458354334539109510551782\
97836043083361999375324332783068298217249257852757577250987131483083217844006\
773091535574450708329603257297030972542425740694219571428`173.06836450089975*^\
-18*u^37*Log[-9/u] - 2.291417522809317492647854231059228071571633423996414281\
76445534793216849352946215931393427098091051311313243924929463617015205981193\
234263077018007047964755926999388784565795843059138570313878`173.068364500899\
75*^-21*GaugeXi*u^37*Log[-9/u] + 4.602018730642304624269543031267150480726628\
15509042219031354816169785321064436000595655088881735225386781793070674232293\
033996333839999072274894734111851465693036143091888547977938296714203`173.068\
36450089975*^-23*GaugeXi^2*u^37*Log[-9/u] + 2.0918031553496672496156157396028\
20680654575134452350333321708325246045764878024290948099509046960106113930235\
66951753609957006462549868423227929262290908966515558928749340339467428368132\
698`173.06836450089975*^-24*GaugeXi^3*u^37*Log[-9/u] + 
  2.1377919861714505123687000126414727126386279885735582965318354410570786301\
30505729871140204255627439107378701195468291843231022226768560852542474976071\
51369070238423508796576519347866289826200606`172.75250663456956*^-18*u^38*
   Log[-9/u] + 1.316550160282052244491382789171962680826016102215318636406335\
26346791015367065664983266033619339195838022426082100684190609965993265583529\
07407985161061077098689391939917572944200473483183535`172.75250663456956*^-21*
   GaugeXi*u^38*Log[-9/u] + 2.84004447135908824291336475742754623870334741826\
40461290288393476426741839656107744859124201732122885995427883187426782607583\
13972735590332549937170329479357433294687007907818369151446264836`172.7525066\
3456956*^-23*GaugeXi^2*u^38*Log[-9/u] - 3.89484184083855377845318730996405526\
98788858154069995081005417137160785457792061256098801719806154444027414789284\
61399163471949302759346136146538438318049143182883839334066656339121058773`17\
2.75250663456956*^-26*GaugeXi^3*u^38*Log[-9/u] - 
  7.1139180121885508305007009157890513583112740147386000901182787492610392742\
07632542048262327124008301814344893807597511510178143060616671694743969436909\
6957352467762039780898268344329415565444803`172.22784445199807*^-19*u^39*
   Log[-9/u] - 2.239892939538021286221433289365526901745375588105495050246773\
07289900885749135591094433591735874006763541647298131217322410699569499317776\
00081507160649006894219787966225903127192606747591624`172.22784445199807*^-22*
   GaugeXi*u^39*Log[-9/u] - 1.11059360368776863505523287083003522197432073206\
12901652711074508354351629561611988851539278223183711200281497155548397955697\
45769305317863796644946805724905363036073316298730600944996125945`172.2278444\
5199807*^-23*GaugeXi^2*u^39*Log[-9/u] - 1.23087947811604433516471276906704617\
31594775912758216769989352847500793809444849761024226086318925917013215247584\
115668981453375331945263318016747471556568092366927791160853632557723846701`1\
72.22784445199807*^-25*GaugeXi^3*u^39*Log[-9/u] + 
  2.6137651182870744393781903946115775573236314887691617227196191103711685521\
23633395878498516918517945556992032041928888352156256596484292727675968992706\
7098888938529923547925115331804196964709589`171.12532978144722*^-19*u^40*
   Log[-9/u] - 3.297842168251226951453824072566688276458156605849954032998119\
24595199388621303369542890937531414610448536845118605215391184582385972118159\
5534736476572544928427797221884857460950785444769822`171.12532978144722*^-23*
   GaugeXi*u^40*Log[-9/u] + 1.20669440404677288417106565127676183972540060957\
46136849046815459972194653223500206179785583676709113352389605085842589564295\
50198865038343790810770615486935811331122698862125433603652263`171.1253297814\
4722*^-24*GaugeXi^2*u^40*Log[-9/u] + 3.64200638272513050379358141375092006544\
34355500448145153173227583929978482656734541129467070448009178105390512388554\
6708465098578955162526459325217069710161027829693693824125053968642114`171.12\
532978144722*^-26*GaugeXi^3*u^40*Log[-9/u] - 1.067202245484877274155151572614\
42259719890097157003068995379859119861673176750718057682812949640838752680937\
58099404008359468603505574392468123407481883501447820220519813915650291852171\
867649874`170.59402886951926*^-19*u^41*Log[-9/u] + 
  2.7127472641260420580773726089173002478725059457149513911149189275448093725\
37618168984890458391179895590592376952349111419516532593908785592188943633948\
905943660797437681873566513512906612178`170.59402886951926*^-23*GaugeXi*u^41*
   Log[-9/u] + 4.121753968396239142025420150668709845248943625823024143263753\
95130310881998942398884696316328729643118377316937584322220946796549287942473\
95285082626100232875027510588452493508548737215257`170.59402886951926*^-25*
   GaugeXi^2*u^41*Log[-9/u] - 2.146969415334861593189349125408928382502273480\
50777496638103376249769615640521785895131269560152750505513040588232016811670\
872028370505021178866684329377563580663637543465196329808263975`170.594028869\
51926*^-27*GaugeXi^3*u^41*Log[-9/u] + 4.4483291665375374933515915241149147822\
04950409577420366637426456998348473022447523590217132354453494006967712656612\
00355996827813582845007314593430882564944225439491195097117031706186129661149\
9`170.13757070210434*^-20*u^42*Log[-9/u] - 5.70303272720851838374269603441542\
35651819306099777452977467466027306311750944250765447598499300331101570530677\
57386453685036417112277211908180163858429070820078607095375764354099707502235\
42`170.13757070210434*^-24*GaugeXi*u^42*Log[-9/u] - 
  1.9834483922284359292731916819837728816853962454606776959443556857208214604\
01583640960118040940904187936801915983575532437814841487735439662956914929459\
6836203094402127201691734272647351398`170.13757070210434*^-25*GaugeXi^2*u^42*
   Log[-9/u] - 1.751910812525000316457252132175425474254741875672689131566023\
07520893498148027080760959869316301909520446850728417980029348263654862422628\
540321435855522893474514049777286247106196332632`170.13757070210434*^-27*
   GaugeXi^3*u^42*Log[-9/u] - 1.789695321119302224561803961231300005655766160\
09827800032003253787623933370417408403917377277256593908247078497037464600759\
7294340288783932440390042310510853509633675666226553845279691211095807`169.13\
935973586192*^-20*u^43*Log[-9/u] - 3.3637950645182031836983756077198452812259\
37517470124180153102823521568554752089903933878331901604407874151600448714594\
8701722906698290095502235114935919990415507580365366843027386162101126`169.13\
935973586192*^-25*GaugeXi*u^43*Log[-9/u] + 2.81453798851282757513364744856356\
40009696242066777223354833890312364395378589550980045978587974671993761526657\
88576080338028194392443841806462641546620839751574414417601281823933783596948`\
169.13935973586192*^-26*GaugeXi^2*u^43*Log[-9/u] + 
  6.2418503364620468793612902586280510239771457144406036244316136340548236737\
67946131808345192047005069113157295112861142393688407039699983120086430794623\
9299555621390626390515101187887705`169.13935973586192*^-28*GaugeXi^3*u^43*
   Log[-9/u] + 6.942381238720459860492913876037430691860252334982827681900382\
39736031697169480025479173735575298334495029434833220756838072761064281331951\
856908024221865835416865311552052741749961471435963742`168.39216748340058*^-21\
*u^44*Log[-9/u] + 5.339571745422845698523750080428651785741126737462753058274\
48111142769658542744000866010484068803139567069604661415299123634263325086645\
47220843692902154898219595449223339300621958873948716`168.39216748340058*^-25*
   GaugeXi*u^44*Log[-9/u] + 5.50153636918787676049239969030093342677470878702\
99598809315299857403728511200038533504586087869130910521205747651289687201294\
1106919499041146668585593603654666728111001620959663590397608`168.39216748340\
058*^-27*GaugeXi^2*u^44*Log[-9/u] - 5.997878926604660483921484596424419312625\
97909906123194590771176070658342071301707099359968927402554986220990651298797\
5889490128442727858286342358984722852122110907679166619321829170751`168.39216\
748340058*^-29*GaugeXi^3*u^44*Log[-9/u] - 2.664969512869076308338063073305416\
32952283794346168702645328208322406589408902903087303917261666860289179422592\
08832958101721253754671741892338740408120905579146281589006565017422060131897\
1626`168.02820778033274*^-21*u^45*Log[-9/u] - 1.35773282823759344199097771850\
90169687414213256074145891930150431919249556842464739648099236704714843936056\
19074738365732969621900710393859683223610762687268275575004749733699013998229\
4271`168.02820778033274*^-25*GaugeXi*u^45*Log[-9/u] - 
  3.4739856716927696428175586044099050589724988794194027214519201721189071773\
04885288565685077055269588392972374179800955673220030943392213440089419652620\
09092479728023700010426128302674857`168.02820778033274*^-27*GaugeXi^2*u^45*
   Log[-9/u] - 2.377633546561180321059922662629959788069928993055201620540064\
75494543448305003532420006686383112626213835918760577480379262090261827866367\
9403983196356244648868999326493352269932249293`168.02820778033274*^-29*
   GaugeXi^3*u^45*Log[-9/u] + 1.036618133355587165667675565579685759553279174\
96025749601086344207432138780509510621010444092585932721272724283762678263196\
708996824857821453191359507097803566815114269870184921480798974774274`166.160\
41194315096*^-21*u^46*Log[-9/u] + 6.71340776975352474772578033984428663789247\
47351758664765308977144459335128563965223739195030404104764889055986132914882\
510438132627304413107768644059260296847905549301679720766921415158`166.160411\
94315096*^-28*GaugeXi*u^46*Log[-9/u] + 6.120379421304306111023632309850932143\
02035358986103957205605082588758721006566218442578203111119496081474618630103\
33154462960694480681523107487391305486075527027128770905815010634404693`166.1\
6041194315096*^-28*GaugeXi^2*u^46*Log[-9/u] + 1.05165547451632186094928620185\
23330052806479945495238685142057271189922850097642309965289711072974809075922\
9938136337318550705468642597314945113148482652575985302275419002647732019152`\
166.16041194315096*^-29*GaugeXi^3*u^46*Log[-9/u] - 
  4.1070371506426723357955769501538571152123718026097079831199243609932928793\
34717302629280621424799871660825818392599814500946597219857084487732607107974\
7801459141263318076551684827055735093643`166.12990215028685*^-22*u^47*
   Log[-9/u] + 1.001859818942748896621260742301177252134037883737529706423176\
68001435540508219090677219654673838097850423764662146996057857818919452393741\
5757599766875544776818852654270914282240934014312`166.12990215028685*^-26*
   GaugeXi*u^47*Log[-9/u] + 6.25815460386808837663129986883780148719317968021\
79231763955430311175570519724807331911343751555294686224881465404676362473321\
87084238487826580882259413294859096565921637114568600018135`166.12990215028685\
*^-29*GaugeXi^2*u^47*Log[-9/u] - 1.386294504959410017573247757825306532114877\
78165112939923970638330177273305968757507480788970228740567444741928324155564\
915341993979770630299532092243489384438377060604277647616286444`166.129902150\
28685*^-30*GaugeXi^3*u^47*Log[-9/u] + 1.6420421032312138812504362326214980432\
25421822007497162734111518668436112462023394259231834449971732132449481833498\
9576216608887558608400056865704539641589585639336778867959844184640848194058`\
165.90029036937366*^-22*u^48*Log[-9/u] - 3.0673111358491963795391569413795994\
36831354950336901864061854895330479297324103790463999728802427228675050877758\
99559511807304880899984293391436595533772319003305807554805066358544880445`16\
5.90029036937366*^-27*GaugeXi*u^48*Log[-9/u] - 5.9500918108214723446154158096\
80036729164869852915729061379305315021286276616093274624597701452780292584116\
55095115969246597296605406559069124213487268550769101373315320239204144616257\
1`165.90029036937366*^-29*GaugeXi^2*u^48*Log[-9/u] - 
  2.9817360571554402709357353330960024031648503337547398112712619335951999315\
28739500421849517022854161269081325484671427516140150301465609569363089304709\
8364937344582175786443236361655`165.90029036937366*^-31*GaugeXi^3*u^48*
   Log[-9/u] - 6.559232848417396476351305359059927103834655140641779316174419\
51195473058419606751967580623280946356405182873288032761791656870692991419039\
6522339094185116623061627649659244632583487311186571`164.26115965990743*^-23*
   u^49*Log[-9/u] + 1.7168868479368201330302331719924618700380195989768471996\
99551758164419688189304808552257728026934064292539251479717220636389326664454\
2355332514236872426183204007588404509218743154095951`164.26115965990743*^-28*
   GaugeXi*u^49*Log[-9/u] + 1.26747366319852520493469726234466811869833400844\
49416448359151986001613321236032736366739263480559552314475630382152609693857\
12621699455216300307363182153971461551329881325577735572714`164.26115965990743\
*^-29*GaugeXi^2*u^49*Log[-9/u] + 1.738647222810126842901527779885721277759585\
43820433894602245150177521389074049341972483110878798419135835942816787559073\
57712865264749388951024856292399689027066100775742210352881225`164.2611596599\
0743*^-31*GaugeXi^3*u^49*Log[-9/u] + 2.60993925103057963743521538210159934674\
01121294171270497700327306476547572672439146657061065040906654686683279871786\
98198046211954634137018388554707060943281723854609530562568537784199439717`16\
3.7506601125966*^-23*u^50*Log[-9/u] + 1.7797597402954263039714236814371208834\
45686744671231154434358413164136356386133578989551902988349093636640213177688\
6111304739697982000778553279837376844945350117693452119311483619275905`163.75\
06601125966*^-28*GaugeXi*u^50*Log[-9/u] + 4.471655298761064590698095118327412\
64244864173386032685970433555746285066355726561831709057678749447322245557670\
38125803306322574225306244954802958707856968691101429151995555155419746`163.7\
506601125966*^-31*GaugeXi^2*u^50*Log[-9/u] - 2.918044135359484832354182021052\
18029014120392281613495961455097311811367097813767142868275976882580497155685\
8581696464624982832236333127403669150017753831063641600150188302200803086`163\
.7506601125966*^-32*GaugeXi^3*u^50*Log[-9/u] + 0.2916666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666`192.23751411917118*Log[-9/u]^2 - 
  0.6328124999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999996`192.2376877304\
2843*GaugeXi*Log[-9/u]^2 - 0.5625`192.23771312464686*GaugeXi^2*Log[-9/u]^2 - 
  0.0703125`192.23769191694083*GaugeXi^3*Log[-9/u]^2 - 
  0.6458092206790123456790123456790123456790123456790123456790123456790123456\
79012345679012345679012345679012345679012345679012345679012345679012345679012\
34567901234567901234567901234567901234567901234567901234567902`193.4030645628\
9588*u*Log[-9/u]^2 + 0.258897569444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4445`193.39790964823595*GaugeXi*u*Log[-9/u]^2 + 
  0.205078125`193.40356998634692*GaugeXi^2*u*Log[-9/u]^2 + 
  0.0201822916666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`193.4033065842\
9272*GaugeXi^3*u*Log[-9/u]^2 + 0.04178120177469135802469135802469135802469135\
80246913580246913580246913580246913580246913580246913580246913580246913580246\
91358024691358024691358024691358024691358024691358024691358024691358024691358\
02469135802471`192.09969785847673*u^2*Log[-9/u]^2 - 
  0.1837685667438271604938271604938271604938271604938271604938271604938271604\
93827160493827160493827160493827160493827160493827160493827160493827160493827\
16049382716049382716049382716049382716049382716049382716049383`192.0990077698\
977*GaugeXi*u^2*Log[-9/u]^2 - 0.060420283564814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
1481481481481`192.10012473780034*GaugeXi^2*u^2*Log[-9/u]^2 - 
  0.0048647280092592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925926`192.0998126395\
3597*GaugeXi^3*u^2*Log[-9/u]^2 + 0.149980685069285677996240410506528476350149\
87552710460803739267388101407305796880556825687141187827058883300309912106894\
27424681196972006299852664736066656505613981608494640044708631814255956917136\
6153533506071225`192.469691266711*u^3*Log[-9/u]^2 + 
  0.0823873581818701417466849565614997713763145861911294010059442158207590306\
35573845450388660265203475080018289894833104709647919524462734339277549154092\
36396890717878372199359853680841335162322816643804298125285774`192.4671080387\
5342*GaugeXi*u^3*Log[-9/u]^2 + 0.00812529471021947873799725651577503429355281\
20713305898491083676268861454046639231824417009602194787379972565157750342935\
52812071330589849108367626886145404663923182441700960219478737997256515775034\
29355281207138`192.46974281883413*GaugeXi^2*u^3*Log[-9/u]^2 + 
  0.0007423571816415180612711476909007773205304069501600365797896662094192958\
39048925468678555098308184727937814357567443987197073616826703246456332876085\
96250571559213534522176497485139460448102423411065386374028351`192.4694987399\
1593*GaugeXi^3*u^3*Log[-9/u]^2 - 0.115979539743012688614540466392318244170096\
02194787379972565157750342935528120713305898491083676268861454046639231824417\
00960219478737997256515775034293552812071330589849108367626886145404663923182\
4417009602194794`192.4770276808242*u^4*Log[-9/u]^2 - 
  0.0251311338507664185676302731629663499805246490203051702823079137665328794\
72980067401649477552541109925654964520991041338549340378329861640332605124557\
57083100475875967416891056580128367965587901573269657403173653`192.4718904931\
2766*GaugeXi*u^4*Log[-9/u]^2 + 0.00653629497754248590153939948178631306203322\
66422801402225270538027739673830208809632677945435147081237616217040085352842\
55448864502362444749276024996189605243103185490016765736930345983843926230757\
5064776710867`192.47702271394886*GaugeXi^2*u^4*Log[-9/u]^2 + 
  0.0003827902478899939033683889650967840268251790885535741502819692120103642\
73738759335467154397195549458923944520652339582380734644109129705837524767565\
91982929431489102270995275110501447950007620789513793629019966`192.4767765994\
4586*GaugeXi^3*u^4*Log[-9/u]^2 + 0.043342957251009225389083642398685837186065\
80975122356009415908821487239411336347778963233924367897847550339548510559027\
24855628376433131805788413012921471997832308760520923300987315619231485715253\
4335890531592416`191.8898901469673*u^5*Log[-9/u]^2 + 
  0.0058181681744407540065595240111319977194081751313880562470716410664589295\
89549921816344617746843017381045120718950927760560438505873652954890571107611\
19296403551852416354778799528075553071742676985780171270188043`191.8898901469\
673*GaugeXi*u^5*Log[-9/u]^2 - 0.006286157198034153838337651780724483056444647\
66549814560788497688360514149265863943504547071076563531981913326220596453792\
61291469796270893664583650866229741401209165269521922471168013006147436874460\
1940761062845`191.8898901469673*GaugeXi^2*u^5*Log[-9/u]^2 - 
  0.0004232967783509246557943402936544225981811715693745872072346695117614184\
82954834120814916425341665396535081034395163338921912310115327947975410252502\
15922369557486155565716608240613727582177513590407966265305085`191.8898901469\
673*GaugeXi^3*u^5*Log[-9/u]^2 - 0.0068486198117056610939574899826367063558021\
72647316322719613019006554695370575214245537009493873943549448450274694392103\
47420289822174509279945254964118770260938441413790511808918367689708252442403\
552310390510235`192.69358512631723*u^6*Log[-9/u]^2 - 
  0.0010710938692046330913168906473901760302320289223821318635230245361943894\
80078766377715837768788143335835365618540044299441861918223358157424215556726\
97379867131542293978011207205040575066598651530939404852031082`192.6736624776\
8643*GaugeXi*u^6*Log[-9/u]^2 + 0.00338411677457545431733182584170746544368451\
59804058345947285641437955617704639703318766469708907345446490901960088567821\
12891445818337044268050720319175331114568019511371642652443343394925978881676\
6919698383398`192.69448330838213*GaugeXi^2*u^6*Log[-9/u]^2 + 
  0.0002403455800071496423784354147273079007740051957566225377703980220534268\
86700947226951054280898986143782838053697848105882111538430866446582208068431\
37449921646097703270559711820359756819307362076926337117026202`192.6944710795\
3278*GaugeXi^3*u^6*Log[-9/u]^2 - 0.001396511320811445944989835461487300010397\
18954192886469628196794067266263638902662479688313112988822804638214758274205\
08326823194924440602339729472705168899951099979951498405276161054111988789096\
8056993018663411`191.9548725662873*u^7*Log[-9/u]^2 + 
  0.0001120533659599718150496555230996477487038953298568553086346173801744957\
29409722908620470245597113149762680091764689338169026502480352708407410712312\
00449504573395582754593265189746759487825579380248218190269917`191.9548725662\
873*GaugeXi*u^7*Log[-9/u]^2 - 0.001425229985303423440694323068848180760886028\
26283961160645496253776382708851223700473193831816896277485505640653625095924\
42924647252126690107576038469590152655629350126011091198195693332500616846386\
1792001698407`191.9548725662873*GaugeXi^2*u^7*Log[-9/u]^2 - 
  0.0001056933017585766102005439956407232172557015766327806610735477721653044\
97209638137793850281219528229073973568658773601561229915082929810811174876047\
55241237936400710819696182135286382041901469269700173977412655`191.9548725662\
873*GaugeXi^3*u^7*Log[-9/u]^2 + 0.0009547401009292901212609752901773219484692\
62702890061273193737237033025213632844251545399869466510586847852821856144564\
84253313344463598891307134835635614392457949219715779622365107205437519363836\
107653884932657`191.37229001105786*u^8*Log[-9/u]^2 + 
  0.0000296641889859093136670808521404130234425511570015627761230664245208439\
11214799494204429268223923205558491686656610398089204006019033911302739065817\
36658470526970555778125780296876474645077010200908288954796126`191.3722900110\
5786*GaugeXi*u^8*Log[-9/u]^2 + 0.00051467444541460747897843866634381479867620\
37992560289485065706697082522432843540925152994978243688824919855269414298544\
53125145450351823213533168165949603588024409903038010391413685476431858438515\
80970094596256`191.37229001105786*GaugeXi^2*u^8*Log[-9/u]^2 + 
  0.0000400236227970359709932958656711622704084708333533697026540070264585309\
52915089630171831206376903829678455648224634810163589463643467756812417837818\
58785481012595593518028934189900317843024559292216473352290877`191.3722900110\
5786*GaugeXi^3*u^8*Log[-9/u]^2 - 0.000079917980284895724050099090245565763722\
33777828485002363062948814265029614233014455943636059324560368857237217652054\
19852057508315273450951560701327549967438039461786979676249799264807451042898\
5337900300996449`190.52003067444568*u^9*Log[-9/u]^2 - 
  0.0000226790048521924241328094772025928844903530423730525633610209869823085\
21279284682264420606845459120852625623392369583446003995652018305476146436422\
25114377382061323342424323563781501507070349071961876256724575`190.5200306744\
4568*GaugeXi*u^9*Log[-9/u]^2 - 0.00016528500359458230704713556014820053026354\
50051324073412770946782886972245413739714780669793247870913763282197105530594\
74107374596705712076845687696093700304799217536380490093038837460044362191450\
23562437841215`190.52003067444568*GaugeXi^2*u^9*Log[-9/u]^2 - 
  0.0000136266932940901183210906576169790217305396607129407327282251754818821\
34792275536019215512635386977654921052204823636953546840682417551714208866484\
56866097059101926224480499094508990098172527809077052088306457`190.5200306744\
4568*GaugeXi^3*u^9*Log[-9/u]^2 - 0.000112705655051014026086545472231600331868\
06188835224113412875549931364613473607516376407335083376569794632092725613399\
36675488100534262473802115311283163003741021039835050900795070305804312124814\
7241902773918068`190.03206148008064*u^10*Log[-9/u]^2 + 
  7.2112381941246142832243711041398041451437258362765675389065396788064314896\
20021145938875506768760248606439608906086519156082348345427036040538835851664\
448509678765332495001301864438529786559335308789710936`190.01989826049098*^-6*
   GaugeXi*u^10*Log[-9/u]^2 + 0.000048041188899887672086746311254478658087505\
42443602234252593996474243344717972609942463916810637538668006875897656810898\
59868644074866064328268532961486100575241521527405751768495784339510147207426\
7387630383258`190.03206148008064*GaugeXi^2*u^10*Log[-9/u]^2 + 
  4.2568962724453476786487774485624026307456708062082343151922825082547928285\
18613062754712423633263800805894843156770209884842652754935267179992574472162\
77292504882006479068373231642433442444592603457846127033`190.03206148008064*^\
-6*GaugeXi^3*u^10*Log[-9/u]^2 + 0.0000619341002785878245961770444695657097635\
39762318142367690901657243052803388139091255703181798686431865758176336344465\
43276419705171844014740224842828573864237041680809318023289598744708395278687\
719083780012483`190.79305279231232*u^11*Log[-9/u]^2 - 
  1.1755738692061625482295396706204070920231100226441505676575051380685721111\
98628851938389762842852915774468491608375022265178220026576829957751848833381\
98794964328166061416057988544972735505212044833653130298`190.79305279231232*^\
-6*GaugeXi*u^11*Log[-9/u]^2 - 0.000012803786781245449729738819489955496600720\
77728723657948118763870818739553366544145031340632397240428107892115455226037\
12404303978075906281799388294331570292382989617492359550485443770349515228692\
2306086160894`190.79305279231232*GaugeXi^2*u^11*Log[-9/u]^2 - 
  1.2349319176295446627228075517714117597253876089144401450929978387389138837\
54764898766552225825000631704259606603202065444125646574051413063425151407416\
07282461811195834862817534970426708684774845028955905369`190.79305279231232*^\
-6*GaugeXi^3*u^11*Log[-9/u]^2 - 0.0000146592737816452273009637484258452527437\
33407212126310939215720365723148364944527094608062015258709666827541295110725\
30774015519851162643744648338272368035952220224931169951216543714316419339286\
94914176379318`190.83918960907113*u^12*Log[-9/u]^2 - 
  2.5193610236924114163135743081471665386534835762832596748163616480474266306\
20031441937919572588396137479144087850844753639583281078694764286758908458671\
750679229548703426090995625811099086686900722580589847`190.83918960907113*^-8*
   GaugeXi*u^12*Log[-9/u]^2 + 3.176454551379323871549399348186405845116348530\
51276044074656318974578426522078976183352548694655921760184561579357800925647\
71162624523502184143539867458282926378755683703521701720217463104312634758738\
9868077`190.83918960907113*^-6*GaugeXi^2*u^12*Log[-9/u]^2 + 
  3.3586098117785218826775927702363228861972748042556131710779253336711291315\
70688365479361859296688770027578919653067946308748905996797265034243771606269\
2894843189394206667741363711895571094410709743246055785`190.83918960907113*^-7\
*GaugeXi^3*u^12*Log[-9/u]^2 + 6.282927195361297028903744982781895841341724296\
69578117638079909996157547784345740077890014813140163810506426578779924192421\
95810659346567081021598746331984387310464708271155634343152696342242525425409\
81139`190.0305456552102*^-8*u^13*Log[-9/u]^2 + 6.2969349602313506071010064540\
82144463302363820810692269230341140565313816236371042403477461395393876214628\
52002732293651737465410328334880811158986995795179442249802537350884658436977\
9460582000514722132651`190.0305456552102*^-8*GaugeXi*u^13*Log[-9/u]^2 - 
  7.4733326190455846637803749732726419466200259699116737056356775600557123720\
17036388259635888732162669841586606275069642186126289524434127158502235713418\
2046300245035106019971145542532120275655161031980443539`190.0305456552102*^-7*
   GaugeXi^2*u^13*Log[-9/u]^2 - 8.6346591938964410646172040792620158407023092\
14462611761469095515644769041182663453527267862891101638622393238965038718812\
52394571126935100079553206045424683583740232889429251058397305437874263515990\
3906107`190.0305456552102*^-8*GaugeXi^3*u^13*Log[-9/u]^2 + 
  1.2324145185924034628830580908269206016464143372510684261596304539593965407\
15649828732332522399095563532895876208862738851292365483425372625199717285922\
5456150313968505326095579095896360888388685231963910592`188.83425393670103*^-6\
*u^14*Log[-9/u]^2 - 1.3763095357957622231010002183805893304593921015800994919\
70298473343421962102821508594506103793210043671999974449703011442461387951885\
907963637563755671401808924474215015197164117001231478261807561013342735`188.\
83425393670103*^-8*GaugeXi*u^14*Log[-9/u]^2 + 1.69955380882788267150491966128\
17129766830968170292708467322794571219446682165104037760886205865310967403887\
88434011131476018625597629649188646271121008578712293717062497730245047828156\
8117409366232133285189`188.83425393670103*^-7*GaugeXi^2*u^14*Log[-9/u]^2 + 
  2.1121143461437376451770789150119969949053228600610034016472232683505656445\
22681049406405787240102704155737310240890494108792316918006684614422813908611\
862189776065460777325924044021874271552956286822015421`188.83425393670103*^-8*
   GaugeXi^3*u^14*Log[-9/u]^2 - 4.3575948103893977069643856024319080791414316\
75800916409220659424811934718140895523233940902351859037405154480306269384932\
14401111782030673754705910853760889596984340113719612973247714409868426822595\
37846073`188.89002773191731*^-7*u^15*Log[-9/u]^2 + 
  1.1500210304867278708508905785455710270335395025883124382934300605643273790\
17389283977630350884763573383984690675874074120914619273379637263546686589057\
65387212423381517971726370516106632573470721995514395`188.89002773191731*^-9*
   GaugeXi*u^15*Log[-9/u]^2 - 3.783016147521302042826812901754691785771929349\
55426669712815191833071406919657261357164248325694920255404280594359642334020\
68330835542856803674698859223527109493363712488923373186869298637871899215328\
98044`188.89002773191731*^-8*GaugeXi^2*u^15*Log[-9/u]^2 - 
  4.9338720849910403868487053779120104643078114659502624157690002136611848654\
65350493305110608203351402743527983250125870693474118362400946938489673586854\
40712576471446146730177910534424751207915735072482181`188.89002773191731*^-9*
   GaugeXi^3*u^15*Log[-9/u]^2 + 4.4843189041125015531507603739821523220215404\
10263626163060590554511334117783426282312104084173355776598360177516469547513\
67221123368558225904947863452200721185407778925746376518416897668970999483003\
0351457`188.1880513793991*^-8*u^16*Log[-9/u]^2 - 
  6.8307877845308157801847017686269862026165430351426934202049517943042850078\
61528633665632017550602934732581804587833320984785015003405836130871479878138\
3062939544943146119759900203007533817909861604678014`188.1880513793991*^-10*
   GaugeXi*u^16*Log[-9/u]^2 + 8.241662848590474057721395116753838515091785849\
18548757293420317630661042975929379905864160082171661209991709927897617289642\
73580198321859465615624146452054804388914459011129155986352653922194684682160\
4806`188.1880513793991*^-9*GaugeXi^2*u^16*Log[-9/u]^2 + 
  1.1013379892683214997640885679592643477570221668443680599679102492094495029\
74885777462875194162136840652246809601356778361724964224563984625849759885604\
39113364168881941433487911942118459210364966512302189`188.1880513793991*^-9*
   GaugeXi^3*u^16*Log[-9/u]^2 + 2.2719706398291921318252008872593854684876786\
90621813436933232086607683182400894212851398922156576119695131596634332878849\
61669866186832433144733684159640689598765034977770309977812332581202176607297\
3149015`187.33980991424627*^-8*u^17*Log[-9/u]^2 + 
  7.0043415947171193886372480621120686093869816177749671445421104964835103011\
51197477883324645642512057451550806497323810265825527325061449317708848688079\
2140925985371183939518244911081851772884787435275379`187.33980991424627*^-10*
   GaugeXi*u^17*Log[-9/u]^2 - 1.737862458237696979981652297357348038685156561\
55044892916935983065827968939080835350223115362564508238898355582709552244260\
91727868228500282469718030087514898135572148791785222539258496687263027571100\
5547`187.33980991424627*^-9*GaugeXi^2*u^17*Log[-9/u]^2 - 
  2.3449628158449157519981168198009619708466517372045448831495243625770059461\
61822017978147042126983920026753089053559605595643648642763356442802547192290\
6116432671846155878468825376380883164192801088040887`187.33980991424627*^-10*
   GaugeXi^3*u^17*Log[-9/u]^2 - 1.2234999532083969822103738486177894343538227\
17742223219041948832643226524659096483884230875909699519802872532239092212511\
09216227320171261498418544828465884307730196887431665362507025449593584594080\
2778847`186.27079693282337*^-8*u^18*Log[-9/u]^2 - 
  3.4255377576971319343239974351589033584168813249824045060741278319437727740\
74123962935844059568779056644176249145892979739919082586959035022779864076671\
9768274111333781429386311025446452939038889685929955`186.27079693282337*^-10*
   GaugeXi*u^18*Log[-9/u]^2 + 3.499047793065260359568739187052889484295770541\
91896514217102231640808590709366253060428693946273291570000212571574691345171\
34458165973236067786660743226218978254019176845054543070510723441292830431612\
524`186.27079693282337*^-10*GaugeXi^2*u^18*Log[-9/u]^2 + 
  4.7497462213919320050064180165141282464567487971681747832286573281555715346\
90323468153477370428827896682679836893326726291582882300693177255007402762848\
615708376059269337540491924661604275218399012738847`186.27079693282337*^-11*
   GaugeXi^3*u^18*Log[-9/u]^2 + 2.4634594084897731903937203467615591592396819\
67129261667699289035663719003042229856651287036615210028683201997857824298926\
75081994771268212833694604542191553189696240570559143029397657800980897612447\
912891`185.84135389030243*^-9*u^19*Log[-9/u]^2 + 
  9.6945454777307437416151502405182849160164288929966470225306162957633131576\
27131278170303314548816101576518403847165844059937927220625039038896684479687\
31576835933271667414030140399817773423654084945867`185.84135389030243*^-11*
   GaugeXi*u^19*Log[-9/u]^2 - 6.688161686799069451757033483722816520787781279\
27386245198123448787982005299038964298595033074874747683439207683814337637492\
09282628266545445888101312103541407887459816308625010202186427641544048680869\
47`185.84135389030243*^-11*GaugeXi^2*u^19*Log[-9/u]^2 - 
  9.1360564619910199373070978265290983781110710762319319972763819780831833804\
80983647815078734572308694423434629607915005525736172863752522125258034583476\
130931694256222890928293171174536477671428773692`185.84135389030243*^-12*
   GaugeXi^3*u^19*Log[-9/u]^2 + 1.7857111853507007529784494121137299011765080\
33724698205145094771105849062775503173644206593814683862738108532647076961782\
28881410213633361694000911193452535235968469293827958952246625983692588824912\
55833`183.7295451046142*^-10*u^20*Log[-9/u]^2 - 
  1.3408589173740964090490082717083440349126782991398483906935477917535334869\
33469087899371639672605149552244787094480144512547148468086526788875975830992\
833003423551870904826088485411307630773756789215187`183.7295451046142*^-11*
   GaugeXi*u^20*Log[-9/u]^2 + 1.223801611201507707613890906188983709510750382\
21777487287062233478932286237002595725931249713244042788626118092865277493280\
69727298086002290302012050417501488592461258688752866072364853348685351139145\
35`183.7295451046142*^-11*GaugeXi^2*u^20*Log[-9/u]^2 + 
  1.6698576793999817835599938013266984131635398938315400568576428184454986500\
74604102183187709415401965944429588366771371109110631251130969301980171105856\
4394713363048948334359021276243784327093891266309`183.7295451046142*^-12*
   GaugeXi^3*u^20*Log[-9/u]^2 - 2.8794253454550470577730077663353794056405848\
74611894612535890488603919047865115635904372683299049563579527664278358907596\
45220443519815660469249048542248207658961982218392842476329461626061405318726\
6815`183.5492615262073*^-10*u^21*Log[-9/u]^2 - 1.3245060245352441337117742134\
75609488178852893405471303810072309722498475006968766384595525667501322500935\
91840385391010955507640564862216765397416552657131704677918290738283138872939\
296682987830364679`183.5492615262073*^-12*GaugeXi*u^21*Log[-9/u]^2 - 
  2.1860621530878833344857327263995953341949166556409241271519160814287598581\
70519306884201268204151363411658092981670138256215456777768496647665671932498\
45027442302390547996908922722913503492973872763524`183.5492615262073*^-12*
   GaugeXi^2*u^21*Log[-9/u]^2 - 2.9104256711186481507570023651503456088383849\
61608926370474658674014635517901763317940323472267954235062025645677722101930\
17682039596912017379284577772854009575725279256669293426553911983635132791086\
87`183.5492615262073*^-13*GaugeXi^3*u^21*Log[-9/u]^2 + 
  9.3576837841157105086265088470557467785338346370960236809589226018059696377\
34048853513116248601214960995643092863677327039516262573395018648747243068069\
95278534128123708178040835231293647691259649259581`183.65402476195663*^-11*
   u^22*Log[-9/u]^2 + 1.03570421080902944815391757734520934419774168105590421\
49276883125745985397858040252455959111061799948875975853594188700861365432840\
3161941521488393336283800142508444801183010247281548729690512240811284`183.65\
402476195663*^-12*GaugeXi*u^22*Log[-9/u]^2 + 3.856580776871323868576338091536\
88302541453521720449793737079895178417290740647924030175694332261388388419723\
65642844605027461343167827165709183259506974974908674825409286900131843258398\
495535422313401`183.65402476195663*^-13*GaugeXi^2*u^22*Log[-9/u]^2 + 
  4.8605155291285734651944754134597405748225132674229701528036301104031090390\
58880391930244267606929486174919586724032520042423343354726074338596462409919\
176106998545290117227599653221506224741555660854`183.65402476195663*^-14*
   GaugeXi^3*u^22*Log[-9/u]^2 - 1.0271689720579936453920690406709649585268989\
22063528861847040234255266968020802413454305892278452973410778612808250004973\
78333159428633818298147347556697371235425581286852487972575566737765835358158\
7071`182.68918954952463*^-11*u^23*Log[-9/u]^2 - 
  1.3472743117999583824799929417574214676673137260330588907698929727216519433\
00953471094557278325344364470031046781330082143592462140877176242061392115163\
6291603060437408409186438344727123803330900225711`182.68918954952463*^-13*
   GaugeXi*u^23*Log[-9/u]^2 - 6.557137803949904691024818575157317227502518849\
76093454480944422154063631016230685226541482709836343264519332260091427051770\
4862016748577219353714163336699241877826914971952538815123703160689116109233`\
182.68918954952463*^-14*GaugeXi^2*u^23*Log[-9/u]^2 - 
  7.7915744735258065260325094799986526061270509739955843898098476724832853370\
30325405786560381042975007161955167696286161372193719623994144055555958756458\
22966652609335404910438132659538306638778691984`182.68918954952463*^-15*
   GaugeXi^3*u^23*Log[-9/u]^2 - 4.1919639471772557229523244612621294163228698\
12482914634936859859807005958133954009588551418030434898309922553153509192632\
74489091832616434852052129560033524135354251093027439947149823434910925093905\
623`182.40833449363095*^-12*u^24*Log[-9/u]^2 - 5.3955843202991929695984375681\
37716992795071053498675044650449281495438306515547912377728161252458886548277\
38590001671523754706662093215261790270929296795392358210125007896024288679377\
3483856345752148`182.40833449363095*^-14*GaugeXi*u^24*Log[-9/u]^2 + 
  1.0006883024804612142815584579264271834357963649705087358922271738723198070\
69918595191420876255817109875589034138275446787038573884271631516621473635411\
60995583375292527527508264227355638497931881419`182.40833449363095*^-14*
   GaugeXi^2*u^24*Log[-9/u]^2 + 1.1903864294824564696829516999634259383297837\
44913853583396548383669685024962009669331490561449431073029608029592925883930\
04898410707978592622149436845573902738921262669051592729987507178915994463827`\
182.40833449363095*^-15*GaugeXi^3*u^24*Log[-9/u]^2 + 
  2.3838399633283750625548947595720084047943067113435155961895441073949554104\
28876827624115486218766642022164430905780826510393168174549367487284495216417\
205952397719128145213592811266453139705964566039`181.27672585120413*^-12*u^25*
   Log[-9/u]^2 + 2.9500747208820767556604034175629808481343119603378587100006\
11728792105429491961022209309708770288159562297602585951278645894920198719680\
487690680066412964788471150048560989971206289864994950246534425`181.276725851\
20413*^-14*GaugeXi*u^25*Log[-9/u]^2 - 1.2288949469384174838012336507906337229\
77490700171930220892112264251927767264603384625907009905614293910849582346410\
25559951666198302109508807415140838631830477253265771616250057139959478282946\
700033`181.27672585120413*^-15*GaugeXi^2*u^25*Log[-9/u]^2 - 
  1.7013672956171039549803683043259428913647915757417044067209149444530278705\
81998435168923852124912648362672401795669341743136381570124014222542244953035\
6698472674909118395222600112041542018370653331`181.27672585120413*^-16*
   GaugeXi^3*u^25*Log[-9/u]^2 - 4.7532372991837118235881125386132301953337149\
60844865267949996335878177892308416177268649510378044847619187077727496641183\
23188946399946526521007034963491264836072452962776577158061865036129308929527\
67`180.93104064751236*^-13*u^26*Log[-9/u]^2 - 5.23832426237748038492485436466\
50833105736694654303958401084343426723103277558364560785257091257972006803942\
60216752691874983914221708002651592228280368523469592302972640930842780414985\
34723146420926`180.93104064751236*^-15*GaugeXi*u^26*Log[-9/u]^2 + 
  1.0896215807254566322139176601516505734741671741787964509102896843823802090\
27616398709910630432408137825996975171829960664369778269044793773888024874511\
0926464332481595461952656769995295597191396877`180.93104064751236*^-16*
   GaugeXi^2*u^26*Log[-9/u]^2 + 2.2262054985165258341150300757713587448204496\
45339677573468559969625486694935343221695257122317827449366710318330330884728\
371334714457743781635134847011395925688738086215050238953965513352521379323`1\
80.93104064751236*^-17*GaugeXi^3*u^26*Log[-9/u]^2 - 
  5.2792691895052125687853548351507912541964236087428642725913377809818831353\
03204316112053762009118587933146991994636124512503393935563524398422370259465\
810625559151630494971916102783217813606230867943`179.3149933809563*^-14*u^27*
   Log[-9/u]^2 - 6.2368512560719141582433887871468206227789240717836230573887\
07149092218283410665983949759256852535996015174406503254400413530253969681650\
5941338276283084130027011425049216952884191904895387118058024`179.31499338095\
63*^-16*GaugeXi*u^27*Log[-9/u]^2 - 1.1877948943101142791020027221532333288337\
52762078239690741193522568593401703967139026294581367976013211968245878997227\
60644735126400463229629834706358153573425901508236711227033106444870484994932\
3`179.3149933809563*^-17*GaugeXi^2*u^27*Log[-9/u]^2 - 
  2.6936320092338735906709772602619844592597910299511837117896098006886699073\
40187954254567722135294376254215360490160449382644753764544225575614125698265\
69917879725770902836701038131398546360017534`179.3149933809563*^-18*GaugeXi^3*
   u^27*Log[-9/u]^2 + 6.80624051670185689306139082687806540598093328148888736\
98553532951278797448884999201693585728608523888875135828317937303592315456717\
34159404617732243854406394579891065350136608069396942298360451659462`178.9605\
1917563665*^-14*u^28*Log[-9/u]^2 + 5.8748213778856921637774916064772320077647\
42451706028065537217422037217407005288079359629109311331548540715637570878155\
37860116997105193212342427085810797664863531896616158910258616914335095663805\
81`178.96051917563665*^-16*GaugeXi*u^28*Log[-9/u]^2 + 
  4.7523327495260559382436434084079018629048865555871459437124656384385325277\
03106151038356010113519933373070856128149389625475169859040060875698452420600\
22107124819347576934978106914209206359188153`178.96051917563665*^-18*
   GaugeXi^2*u^28*Log[-9/u]^2 + 3.4043800023655793694053764829800513010585930\
60036535487030838323150721182291785778774684781809413614087253018699146499157\
4631487245410747120449170502958967599356443444351154143095239495052631859`178\
.96051917563665*^-19*GaugeXi^3*u^28*Log[-9/u]^2 - 
  2.2275173339752701323874163151722037039438137020909668048013409613018937558\
59013794393468526775347898110641507510557114685995787806150844794227850985330\
113011809758001309165924474137693850072656848286`178.98060854290895*^-14*u^29*
   Log[-9/u]^2 - 1.3065171635467181697413290160367099886659091558541145241919\
63206429949904507584838178974891590863101505547764964400418421823935381696004\
4676416854608728075318752836659791751828088296684656825081455`178.98060854290\
895*^-16*GaugeXi*u^29*Log[-9/u]^2 - 1.652820378893448706054505709248128631686\
20936261312071073798312273455423910049553760745442276505911484958451477986115\
03926555701872994394757672918631409068089412806749316142528522137474223236319\
8`178.98060854290895*^-18*GaugeXi^2*u^29*Log[-9/u]^2 - 
  5.4610785953744202519085255857649998411543620917696972201424124748414223004\
49074694903563844865363855176780002854904858564778025873774035630097072080186\
032664985486314235136028659266724629736467`178.98060854290895*^-20*GaugeXi^3*
   u^29*Log[-9/u]^2 + 2.69562215654533762843960776382245709395275967833808007\
79298206477165042908717702900450148117434687337349942018079176262102441610236\
3059023669846599072437053225217453995961357382751371986827421636205`178.36084\
762069487*^-15*u^30*Log[-9/u]^2 - 5.23531822681017724121227282807580686001441\
71700661884832688450751498081160817009503892703877822887406903475364412076351\
9916254769753030578525703392365324081009431032144675475880950257615533327204`\
178.36084762069487*^-18*GaugeXi*u^30*Log[-9/u]^2 + 
  2.8345076077099795595730105964048157452453304539858445412606392825698544127\
14066354300930184191986506466408182192609152586551122384891612536293859124943\
7558042154020824935577106450582482906469212`178.36084762069487*^-19*GaugeXi^2*
   u^30*Log[-9/u]^2 + 9.76042539809331135262405281831074886745039256967615275\
08667710729559729156776868179849069904514254320540089523236740975879496791222\
6607523894557974207438430892908052391008367594675283377168717`178.36084762069\
487*^-21*GaugeXi^3*u^30*Log[-9/u]^2 + 7.7328805075264852601391596945309150480\
30063288833341643454302397334877607325290699283189935946896577109407207037779\
88739650141302292505767788958946825521174571489007110965926576119625277703609\
8004`176.87387182000614*^-16*u^31*Log[-9/u]^2 + 
  1.1577945354663369110885577627296793227709777758062381851048877227488994152\
86128645106449339899233986175586681019584749702356096118655370740504946833696\
126855002548604159652654839010358322828842403`176.87387182000614*^-17*GaugeXi*
   u^31*Log[-9/u]^2 + 1.31785526749613269817576365032969012455325246881302585\
87819378364496269672917006473875632790981295618043160833609713950221065751657\
79514830503570569216739926911083388513513699742951391083379808`176.8738718200\
0614*^-20*GaugeXi^2*u^31*Log[-9/u]^2 - 1.171141556012006157369179303773445117\
97071487430947627837774737927216662095586591521832541954518868618214748449368\
49244564472343867148030513450642432593257885218000566625947413193706171964188\
7`176.87387182000614*^-21*GaugeXi^3*u^31*Log[-9/u]^2 - 
  4.2065825074583993535728427509823834060769382859982182082919477166601193705\
61830970541162005151570572844499162381403785833831393929404079125201869075013\
4633155966036621515155801336323153690254526332`176.95181252280145*^-16*u^32*
   Log[-9/u]^2 - 3.1242653129730723841070521603279251886038219522834867711297\
07688391796253034087647141026929835234991010757930998194398336486342132778788\
29676671250300997343277435231347437973736997005595671748628`176.95181252280145\
*^-18*GaugeXi*u^32*Log[-9/u]^2 - 2.016338024984528656510180376780241722972554\
78918270827259205963062055062141902403361438059249378092277046129040276405515\
1178989489874144970857609244521299443661796236123562935524382194077908942`176\
.95181252280145*^-20*GaugeXi^2*u^32*Log[-9/u]^2 - 
  6.8564450434543383711532380464004143285650159725013035209535013352645348374\
86657559417140058499993316833863973748666726023018566416797571567398168473411\
733118953693267071262658234549446731358`176.95181252280145*^-23*GaugeXi^3*
   u^32*Log[-9/u]^2 + 4.11322693960620570416461421573581652971127936334140052\
92928447596847850442980745187227684323332160261733160737463309884292019628732\
32604311666952669047616888488501620221988012604849717466364341923`176.3482762\
5589386*^-17*u^33*Log[-9/u]^2 + 7.0531009132038923728839393006782007238712825\
61704931654365567965834897591270298426490147185101903161024627776019118793445\
894681548098938531738476707122952218953114847879170295286179083454971624`176.\
34827625589386*^-20*GaugeXi*u^33*Log[-9/u]^2 + 4.4689915643843902532513914747\
32854222921786922513254212611565067590497459054976911795554356368047807571041\
93128188966482654800430732624925705793116150140838239705670190974556210562479\
326773239`176.34827625589386*^-21*GaugeXi^2*u^33*Log[-9/u]^2 + 
  6.7400235845761506883304110930033544921645393869182846020147880769743367391\
48405994909143778814146146716732357726802071026815317436168097855424202027051\
176136012223412050650803063776188231641`176.34827625589386*^-23*GaugeXi^3*
   u^33*Log[-9/u]^2 + 3.85265938171422210846724753602629385762613691556833426\
48046656315411911207966250904086653964416112960385501842065724141101296906469\
02348754697473821582128840622718999538565844837409903365797846666`174.9678071\
410194*^-17*u^34*Log[-9/u]^2 + 2.15046923605260785594938208448840265437552473\
06373094196487393999940363665336409580654223678014307271486929642562620494655\
16691973841659688481650152895322431649410203670109212645546106234039692`174.9\
678071410194*^-19*GaugeXi*u^34*Log[-9/u]^2 + 1.106450905132287964691303177674\
90062659167455422543677619970357795024182122250945741602628267317697503888303\
84941835365258806342155370604362552316048723309663440965271681407192139063341\
073154`174.9678071410194*^-22*GaugeXi^2*u^34*Log[-9/u]^2 - 
  1.1728439665174650587457828911214106600642000711004351071645050538529103983\
26983236519223270947232319164427309642330918744011082192406720782964548853734\
492278807094086332196006912197049027168`174.9678071410194*^-23*GaugeXi^3*u^34*
   Log[-9/u]^2 - 2.3130725617177562037786776830889031224985717366541256298919\
88007656683893237656421201504464179100421985246188763820933770571837490527190\
624451076642674882671879904394898935436879124617602709823105`174.872457635050\
98*^-17*u^35*Log[-9/u]^2 - 7.047604822765913200454229127800166575777044718574\
74802120729318151660504980198082522662164650613743388786905422438304326534756\
9355654806496222329839535382197181092052504247437700310094894391162`174.87245\
763505098*^-20*GaugeXi*u^35*Log[-9/u]^2 - 3.257406950567928705333398430090849\
93313649413847363779046090734788588381268305853554040929660093010740181604969\
72333235135373452532772033454594923023037788265117800549623325855642099825592\
831`174.87245763505098*^-22*GaugeXi^2*u^35*Log[-9/u]^2 - 
  1.1740690830916215544288517907421791527650479693248925763499575027613756435\
08744636424088391347141049634240593001478142960699165376292408692709775692267\
51088209632533848130633710161104014771`174.87245763505098*^-24*GaugeXi^3*u^35*
   Log[-9/u]^2 + 6.9045950578134520729375964120025096358780347830425999945489\
74869249256547853230357798737803596809801199273137903709759188597893359956094\
84375049752037739345250843980390069459426615820572058677387`174.29824665776377\
*^-18*u^36*Log[-9/u]^2 + 5.12652631363594353004057900157107324739503865606267\
15879272360126357531463407757281675563113846643869008728958830844207600327438\
276896905400589178408076583371340377540754175855325611757687735`174.298246657\
76377*^-21*GaugeXi*u^36*Log[-9/u]^2 + 8.3012841068513928183564771652738721517\
04746471525485890545359082370954723193232915687972313876971254478227128914627\
845944258219732353476619240305481429380857506959016006215941966001514814651`1\
74.29824665776377*^-23*GaugeXi^2*u^36*Log[-9/u]^2 + 
  1.0557707500637854357227225087580185793245639623823167944351941839856700981\
32512712283295445936964867278391568061371119742789253011604628751472450366455\
29231559941474351171843360788357218672`174.29824665776377*^-24*GaugeXi^3*u^36*
   Log[-9/u]^2 - 1.2109720981445646306417958864894031360037001503952590335981\
10498317353122876196747692180189638285663783544935233908037154342436266801613\
7847289482194852206607812022291981546351860857082695450398`173.06836450089975\
*^-18*u^37*Log[-9/u]^2 + 3.74912497586847455166091072570356783313598815989002\
94283310540347813916383171842679092627660237921375466394287844762052801058774\
3226902553610613999472631395277276405476527644956806338590591201`173.06836450\
089975*^-21*GaugeXi*u^37*Log[-9/u]^2 - 1.560954982131231439898516193884859328\
55255452272066385010391730073841977183823374798318577406936462648686276510596\
733452941367177736091955760734341351863789272174366670853761274690788360691`1\
73.06836450089975*^-24*GaugeXi^2*u^37*Log[-9/u]^2 - 
  2.1417752490968126049037638269854015918662259506000844436823077243501944523\
84536191362466703015948396866752112715912239330849269711365417657917316167894\
2144670540355530992389710083371758777`173.06836450089975*^-25*GaugeXi^3*u^37*
   Log[-9/u]^2 + 1.4351548899726758275253030001162105809269641814666041399253\
30658364631230817787134691649394128983834532557150044889056697024543374482646\
7125848655525251929805419964434170864242171604505946539315`172.75250663456956\
*^-19*u^38*Log[-9/u]^2 - 1.51717245884851170710972550140470499635459350800670\
06009575347033453244875375891635161391239132273456352896297681462091528762592\
2837007234306860500275804230940260828962086014255854636168004478`172.75250663\
456956*^-21*GaugeXi*u^38*Log[-9/u]^2 - 5.051060555764092096810859482512342736\
39949391056563885047532118617540423430000695113385831621152590379749966264003\
84899913040369669638504507686151314437628100066534474760169371073660664434`17\
2.75250663456956*^-24*GaugeXi^2*u^38*Log[-9/u]^2 - 
  7.5290878623267000968003108735445648687993712180172813910755023089237318024\
95265896538723567262198144341900820427844586622885703920714113770444869986691\
68527778251208852707672642679435377`172.75250663456956*^-27*GaugeXi^3*u^38*
   Log[-9/u]^2 - 7.3556444595024314396786688966405013365199334675123563461377\
19763533106313564989890728256707979415644870368463860555069773190322061303126\
288693371180291109440393439682405026439443845724707537745`172.22784445199807*^\
-20*u^39*Log[-9/u]^2 + 1.7702108969923031245394949882924017134510756560220774\
62861094908100775365118433949752953858287377722176416560757577507495578160751\
611158222957682489071591304279545271375833753237590541739459`172.227844451998\
07*^-22*GaugeXi*u^39*Log[-9/u]^2 + 1.5114198268724217348601185450060589511364\
28579033618366212107143996920343495413752898679265440968636933130310822077476\
64656525231370771985720118416164193847115557335853920541076797687108794`172.2\
2784445199807*^-24*GaugeXi^2*u^39*Log[-9/u]^2 + 
  1.5463960473690762477635084291820848438251736396262328582265220571377988229\
49121238325970004742793227235189323733487925091852639684794701365965112657795\
711136614659959859500126578183912979`172.22784445199807*^-26*GaugeXi^3*u^39*
   Log[-9/u]^2 + 6.3643848843262817895001854876280446103144756009517483327314\
88129188269095018378847497691688013370850060046012610053010826383775486691015\
729737863871025989145374162221031660706534740157133503736`171.12532978144722*^\
-20*u^40*Log[-9/u]^2 + 6.0080206271902705392085817888102438418164433832889938\
51015205595278668433605911289983172140614430365029513071026993997452098469514\
995662757751585937225140165251783068565829497246644025034528`171.125329781447\
22*^-23*GaugeXi*u^40*Log[-9/u]^2 - 8.7240704350970424641018786199633242319213\
63682782045094404561024776325122617114458180681244746710731281790232525659392\
150994352084096723641818966479679840909850304773858174970719865760924`171.125\
32978144722*^-26*GaugeXi^2*u^40*Log[-9/u]^2 - 3.76158473688735820478588566122\
78140270659986248135283122444482421778711940367547829259411191024782963409408\
58187103623837494627439514355525824209014212370595851976358691291220965323172\
75`171.12532978144722*^-27*GaugeXi^3*u^40*Log[-9/u]^2 - 
  3.5182821982300260068139207906532807649404124678795289606991138132082955766\
90895385898613520258914315087948254672302940272609942164432828857557296969244\
968519200772968333367217825537366524511271`170.59402886951926*^-20*u^41*
   Log[-9/u]^2 - 3.1319929776946314840669452350361763799519038607265899560652\
80606838749119836883233789938021849712509708157688756376411726837142647756837\
682405088669691913701636198186587275982723865378398621`170.59402886951926*^-23\
*GaugeXi*u^41*Log[-9/u]^2 - 7.59655243515786877100687574213355196493649765091\
79439660140030716341720828714427470916505740011826319081743410055949854637639\
32019753716213711535822386778381127415487931261235902125824993`170.5940288695\
1926*^-26*GaugeXi^2*u^41*Log[-9/u]^2 + 5.846797223600639910676683872830819449\
63934359619144531001835499248732950947592029859869258665886824152205844987453\
1086835227132446325100128296147546001254999459471323617193860992760126`170.59\
402886951926*^-29*GaugeXi^3*u^41*Log[-9/u]^2 + 1.4195797383230774113611512861\
72882613883779768426949710811434879433702609851672208857318297109231341257350\
21058229825248011904357523163084581661047447182231086349251059582163927415574\
1415449947`170.13757070210434*^-20*u^42*Log[-9/u]^2 + 
  4.9511024832461288359740936641876467329107251284621356209647646621743456287\
39487475723243086881612339804594406736826154965849931815809537555158899349458\
51949860092565406892146042190606308596`170.13757070210434*^-24*GaugeXi*u^42*
   Log[-9/u]^2 + 2.7094114302644579602334518791790769278657361690985855838692\
79001499864046565918870317807502814588372852741266070926564991483412472382461\
626407031905735524891234881836645722082338913625064`170.13757070210434*^-26*
   GaugeXi^2*u^42*Log[-9/u]^2 + 2.2145375593002460123961268760664956910116221\
80225790437522006540641018630023543012299742952441307903792629436628754248344\
2630820890041787799030538581103321626395716324079420433532165355`170.13757070\
210434*^-28*GaugeXi^3*u^42*Log[-9/u]^2 - 4.8124673017032170324041593731519281\
36318074794055884308396242128733983596260655279924617561382278904298281671650\
22290722574178973604369167525813394532238375437103749232002118121014463274730\
577`169.13935973586192*^-21*u^43*Log[-9/u]^2 + 8.4187890587346600681214106288\
15669379043556629272027986390562672967221784350756986167354399191784501179729\
74139288926012002609151529860210894739489168093725344124032548466323057648470\
41419`169.13935973586192*^-25*GaugeXi*u^43*Log[-9/u]^2 - 
  2.5453373643826596953926256190780305612227366604443176463157278401794164483\
77016462045949501149098258324119229249412881313331260112569330949343235118736\
39563274651021579293860521973063567`169.13935973586192*^-27*GaugeXi^2*u^43*
   Log[-9/u]^2 - 6.4695410527152241027540024967353145111925398164097240350475\
09476298487118148876178977579596585441532449106788259275513771162152819343960\
498305727238538366141446151809153271503524540751`169.13935973586192*^-29*
   GaugeXi^3*u^43*Log[-9/u]^2 + 1.6034922096687498832267042382231294644234839\
75987053937608708246394322220949244450687093330790454284004621941345822207426\
48214204615090652305856962207446882066578284815868239011103182348998262`168.3\
9216748340058*^-21*u^44*Log[-9/u]^2 - 6.2121866980289166824503417738893646541\
77341807678042973373868957971811554747009082612522183994535001149391347312536\
6134216862535009522226819791924610332231888061522642953065221977688835865`168\
.39216748340058*^-25*GaugeXi*u^44*Log[-9/u]^2 - 
  1.0919141353322436807867875958931137224140556148582462586216749051679658831\
21481960702259534138889289155347996215712531414321447796760343850376066912122\
52612164616526427703778079830908776`168.39216748340058*^-27*GaugeXi^2*u^44*
   Log[-9/u]^2 + 3.7854173366451025243966653254044542026074092553302867914760\
74419904447956495554760767104383880358888035983306519994288914315281224677316\
80068899193672563417208303939604619926849063557`168.39216748340058*^-30*
   GaugeXi^3*u^44*Log[-9/u]^2 - 6.0180029354207636491056838454225896656559355\
43707993697084590949225466766008761405082532138064841472551903918484033923741\
9055512074732976434974742214205421143911837090757671244724632415471651`168.02\
820778033274*^-22*u^45*Log[-9/u]^2 + 1.24169128079159846231228151561636949371\
83341270740476811602972461739905849831472532911862161628352592480747063083031\
548990069613302034530252153098840312145661717403483721514754774993820905`168.\
02820778033274*^-25*GaugeXi*u^45*Log[-9/u]^2 + 4.7745801779530465452475018199\
69183225850778763337904249557111801096413200781894102340554964738402894216948\
98259011751517076328249347256631839080622073344174117376004331359154363232526\
29`168.02820778033274*^-28*GaugeXi^2*u^45*Log[-9/u]^2 + 
  3.0744439258406069562726791812837525678235494490224412771264580324145764925\
32085727627793788651717725376494368178467986877262403521833132584260056922965\
99653519098622555961587257198921`168.02820778033274*^-30*GaugeXi^3*u^45*
   Log[-9/u]^2 + 2.5283845459572138887875696067618675827093584953757742932494\
10272225114814714823967669346907109430383665534078932791627314394907631312525\
2184055238227008785210305273669334366135841640505959372`166.16041194315096*^-\
22*u^46*Log[-9/u]^2 + 8.77573064742006731244953828141400452829452554146034949\
88385398595490077939170080560526254262796438409373759362762899773400772354768\
1195237742029244800280361563213733893715927238205501921`166.16041194315096*^-\
27*GaugeXi*u^46*Log[-9/u]^2 - 6.156354652109948922714814998584861626997889847\
52958254935266051615380329671914740414859328070421600619603456461978173656963\
4933551692358882199210701157876839852111689312776335514008181`166.16041194315\
096*^-29*GaugeXi^2*u^46*Log[-9/u]^2 - 1.0932158756962909543374228340438104606\
99406218623812838338644206236419616728994832519780080525642162430631500636998\
72834199666501416518557931235426883296740215659276872598595569291767`166.1604\
1194315096*^-30*GaugeXi^3*u^46*Log[-9/u]^2 - 1.077822781685473889903635545393\
06146714925272808030479981423953485222100719992076900443408247002399538260616\
31239873699742108212840650881485499040980839516226075109156522792639352943147\
897482`166.12990215028685*^-22*u^47*Log[-9/u]^2 - 
  1.1830998504407418396506848834035718705035798489490031693482280769050995430\
43208058116178511353793470109582214383221963670029075596516595207927886882211\
227173067548078811884292267665539004`166.12990215028685*^-26*GaugeXi*u^47*
   Log[-9/u]^2 - 1.4599792593264298317260809960637394125194530221187109733481\
24534374935153710215024393103194970586352181326876307268593691502009626887955\
080705740054484245611057501036152876421977205402`166.12990215028685*^-29*
   GaugeXi^2*u^47*Log[-9/u]^2 + 1.0644422124504104578861985646758354541946294\
84151320799751822760660861908584569198002521962341147145470819718957178778501\
4429765172580989352725319620184562557450763421039814545147735`166.12990215028\
685*^-31*GaugeXi^3*u^47*Log[-9/u]^2 + 4.4043303717761468184242254348735389790\
33092717623814412877769230884947209213184510095305651061801653230603936824268\
082482053143769218285059694875401021958628385664790607304786229253743536894`1\
65.90029036937366*^-23*u^48*Log[-9/u]^2 + 2.899934870932369675851806084469241\
45756552516470426945492842613949050691140482253127758785443054404997218048792\
174478119482005674106191771630952474951571157141519034866712235470482785702`1\
65.90029036937366*^-27*GaugeXi*u^48*Log[-9/u]^2 + 
  8.2538169234506937389147617417770973822950155781137915160091695805659962409\
39507563882552794173183244499141933019580917513595453977677884262457144210116\
25864229088007806421940953131391`165.90029036937366*^-30*GaugeXi^2*u^48*
   Log[-9/u]^2 + 4.0571273470072408223351961735909074313866057198050134472945\
39309267633238615110155866105997404099299005356319228144253436389908681910775\
605384982608514045134106551574310395254305927`165.90029036937366*^-32*
   GaugeXi^3*u^48*Log[-9/u]^2 - 1.7293368663252578807629920477310926478132361\
02023668817710511069210198393390100220527509919114481119114797627037463060882\
240722913951632247297773191855885173676188590913163816892044258248323`164.261\
15965990743*^-23*u^49*Log[-9/u]^2 + 4.865349501745502907754386810391965449010\
15281302600847600421784582213666706153937199168810094352056418395898002683271\
607751409503936153461354631668671150648067063035194969339784190357`164.261159\
65990743*^-30*GaugeXi*u^49*Log[-9/u]^2 - 1.3549814592028424546871220585591158\
29937245221907703088119880237319352907505761111518376576588845355079860680634\
68273024878241569809004631407632127717759469967503516000331412899823863`164.2\
6115965990743*^-30*GaugeXi^2*u^49*Log[-9/u]^2 - 
  1.8132047991008113643151454316304966318784439890006315171161938537784977817\
36475963277180423440219501662693207720170134709875690441976019317241542161045\
077554551737910662585047955791`164.26115965990743*^-32*GaugeXi^3*u^49*
   Log[-9/u]^2 + 6.7155743059927270770477997812843056154954110072046052549883\
33840339770820722937913705392260957887492065677195687177527636211128663932831\
00328027477470222174048834401259546152238342534995527`163.7506601125966*^-24*
   u^50*Log[-9/u]^2 - 2.15560540294671044832565509594729695138095877789570121\
38912455740532864784336959629541149594911937119147566902588834928503705747529\
712822193204492353342348917521303910507786553368483529`163.7506601125966*^-28*
   GaugeXi*u^50*Log[-9/u]^2 - 1.709414597327155863848872069099704127259101732\
77947952407353924761552148506648566742953840067317412848273806286036723214259\
89245654494563037459416205252057947842213180566915299172713`163.7506601125966\
*^-31*GaugeXi^2*u^50*Log[-9/u]^2 + 2.4370263315448458315816943685056591506755\
51761953714407482207751846307257368655974409963926710666655480526565294134147\
23531580236268381676273455319494565909629235745954980275644389`163.7506601125\
966*^-33*GaugeXi^3*u^50*Log[-9/u]^2 + 0.0195312500000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000002`192.23715314106627*Log[-9/u]^3 + 
  0.17578125`192.23768773042843*GaugeXi*Log[-9/u]^3 + 
  0.10546875`192.23771312464686*GaugeXi^2*Log[-9/u]^3 + 
  0.01171875`192.23769191694083*GaugeXi^3*Log[-9/u]^3 - 
  0.1156925154320987654320987654320987654320987654320987654320987654320987654\
32098765432098765432098765432098765432098765432098765432098765432098765432098\
7654320987654320987654320987654320987654320987654320987654321`193.40342596189\
652*u*Log[-9/u]^3 - 0.1309317129629629629629629629629629629629629629629629629\
62962962962962962962962962962962962962962962962962962962962962962962962962962\
96296296296296296296296296296296296296296296296296296296296296296296296296296\
296`193.39790964823595*GaugeXi*u*Log[-9/u]^3 - 0.0368923611111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111`193.40356998634692*GaugeXi^2*u*Log[-9/u]^3 - 
  0.0027488425925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259`193.4033065842\
9272*GaugeXi^3*u*Log[-9/u]^3 + 0.03341210133744855967078189300411522633744855\
96707818930041152263374485596707818930041152263374485596707818930041152263374\
48559670781893004115226337448559670781893004115226337448559670781893004115226\
33744855967078`192.1001199876193*u^2*Log[-9/u]^3 + 
  0.0623794367283950617283950617283950617283950617283950617283950617283950617\
28395061728395061728395061728395061728395061728395061728395061728395061728395\
0617283950617283950617283950617283950617283950617283950617284`192.09900776989\
77*GaugeXi*u^2*Log[-9/u]^3 + 0.0184461805555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555555`192.10012473780034*GaugeXi^2*u^2*Log[-9/u]^3 + 
  0.0013744212962962962962962962962962962962962962962962962962962962962962962\
96296296296296296296296296296296296296296296296296296296296296296296296296296\
29629629629629629629629629629629629629629629629629629629629629`192.0998126395\
3597*GaugeXi^3*u^2*Log[-9/u]^3 - 0.028279380525072397500381039475689681450998\
32342630696540161560737692424935223289132754153330285017527815881725346745922\
87761012040847431793933851547020271300106691053193110806279530559365950312452\
3700655387898185`192.46976957237183*u^3*Log[-9/u]^3 - 
  0.0207740936023472031702484377381496723060509068739521414418533760097546105\
77655845145557079713458314281359548849260783417162017985063252552964487120865\
72168876695625666819082456942539247065996037189452827312909616`192.4671080387\
5342*GaugeXi*u^3*Log[-9/u]^3 - 0.00537712191358024691358024691358024691358024\
69135802469135802469135802469135802469135802469135802469135802469135802469135\
80246913580246913580246913580246913580246913580246913580246913580246913580246\
9135802469136`192.46974281883413*GaugeXi^2*u^3*Log[-9/u]^3 - 
  0.0004152734910836762688614540466392318244170096021947873799725651577503429\
35528120713305898491083676268861454046639231824417009602194787379972565157750\
34293552812071330589849108367626886145404663923182441700960221`192.4694987399\
1593*GaugeXi^3*u^3*Log[-9/u]^3 + 0.022732640366298893009760255606925321907794\
09191236656562064274303262262414830620896769349749078448971757918564807758528\
22796886201854956617950064071082208561251390088457608652700864253981156892298\
4865676528532805`192.47709109195955*u^4*Log[-9/u]^3 + 
  0.0059053263100348862808853663906247353892529932767701400531761757184711002\
72654913715727616047689207268539687378279056376907314264424461040830496706125\
42126030923470338193703534352825619400836593337736456163525214`192.4718904931\
2766*GaugeXi*u^4*Log[-9/u]^3 + 0.00035834083504801097393689986282578875171467\
76406035665294924554183813443072702331961591220850480109739368998628257887517\
14677640603566529492455418381344307270233196159122085048010973936899862825788\
75171467764061`192.47702271394886*GaugeXi^2*u^4*Log[-9/u]^3 + 
  0.0000478531997789971040999847584209724127419600670629477213839353757049230\
30025910684346898338667885992988873647309861301630848955951836610272824264593\
81191891479957323578722755677488187776253619875019051973784484`192.4767765994\
4586*GaugeXi^3*u^4*Log[-9/u]^3 - 0.010426531098054628829917149787088312719568\
11762735656451045365336885938420257375701159677179592842855556872729051766800\
07752506863414753472163419833998505948920011816927937438022282812203047939470\
2328198238374539`191.8898901469673*u^5*Log[-9/u]^3 - 
  0.0015980917992895730664363494724720147673965689512100120239123439855035648\
35983674575352673203610560720757337126793002421717556605530999678233331639824\
55249030466222967366085793154837507832478111399007603854425985`191.8898901469\
673*GaugeXi*u^5*Log[-9/u]^3 + 0.000699936771262002743484224965706447187928669\
41015089163237311385459533607681755829903978052126200274348422496570644718792\
86694101508916323731138545953360768175582990397805212620027434842249657064471\
8792866941014`191.8898901469673*GaugeXi^2*u^5*Log[-9/u]^3 + 
  0.0000354396481100442005791800030483158055174516079865874104557232129248590\
15393994817863130620332266422801402225270538027739673830208809632677945435147\
08123761621704008535284255448864502362444749276024996189605243`191.8898901469\
673*GaugeXi^3*u^5*Log[-9/u]^3 + 0.0027305531557919794866605519152085939368064\
75921824568240633241263602865361103810903506448261181147804498279903828214929\
54132325200797524159854126868339170363289691681742727860735315937304492948487\
295931320761804`192.69448330838213*u^6*Log[-9/u]^3 + 
  0.0003855855026155040937961337403608511784207675190869938734706413526828210\
67834644130037221650401664740039084510060592071577298535700315013540752616209\
72245481833564047770328429893649739314639087144407584494066343`192.6736624776\
8643*GaugeXi*u^6*Log[-9/u]^3 - 0.00057390349937128486511202560585276634659350\
70873342478280749885688157293095564700502972107910379515317786922725194330132\
60173754000914494741655235482395976223136716963877457704618198445358939186099\
67992684042067`192.69448330838213*GaugeXi^2*u^6*Log[-9/u]^3 - 
  0.0000334922783937915968094294568917339836407051770563430371386475638876187\
57303256617385561144134532337550170197632474724381445917797083777879388304628\
35949804399735812630188487527307829091093837321546512218665853`192.6944710795\
3278*GaugeXi^3*u^6*Log[-9/u]^3 - 0.000298298935872733208301047320821738881197\
04858817561169832919271993023643336003115641483119328544867129194741843466337\
15574698824702266975406166923880234229039392885172716546433224445205228330879\
8426739366173248`191.9548725662873*u^7*Log[-9/u]^3 - 
  0.0000640942328941828278694145899222913102785625480211207193757153834252389\
56395440997369213922572307291087613519140882165815005647335733522785958208391\
42926323503910354253728839681623402362549950585750106926179779`191.9548725662\
873*GaugeXi*u^7*Log[-9/u]^3 + 0.000304894307474361486707165719511398523744202\
75654843556078123979358547259781827683062250963485531386765954667189235090469\
65837089293879417336207459664249787706577830034620158076948200404990528447318\
5707753608988`191.9548725662873*GaugeXi^2*u^7*Log[-9/u]^3 + 
  0.0000187844097925330778554372518707223782669598856155783453451491860271009\
79090005153105290279501527786850146246579717087261668880324573054339858180736\
09568808471414781428498849623678155914095557442608197066358932`191.9548725662\
873*GaugeXi^3*u^7*Log[-9/u]^3 - 0.0000346125043551100832007957978631298242066\
53795071060514875785796354702338107140132761151773095961431633801595333790616\
61234087660846490763275498500411782092732558490117916902463063697637506074954\
439820272790128`191.37229001105786*u^8*Log[-9/u]^3 + 
  4.5921255399883461174993693812026107301280525275913914226226097785374042443\
65757183423365244740210791631990473128686652545995978913900815548097811478569\
3300210120202054082453474546544771336109101417636764615`191.37229001105786*^-7\
*GaugeXi*u^8*Log[-9/u]^3 - 0.000131704609650573192239858906525573192239858906\
52557319223985890652557319223985890652557319223985890652557319223985890652557\
31922398589065255731922398589065255731922398589065255731922398589065255731922\
3985890653`191.37229001105786*GaugeXi^2*u^8*Log[-9/u]^3 - 
  8.5052125434793258867332941407015481089555163629237703311777385851459925533\
99960807368214775622183029590436997844405251812659220066627474034881442288849\
69625710366451107191847932588673329414070154810895551637`191.37229001105786*^\
-6*GaugeXi^3*u^8*Log[-9/u]^3 - 4.06912344983249083522481302399187917373785188\
29641717285790054896311841669625083497988290925452104242341530824636141657023\
73724370911556003916653474021143011452589570625077706934374086206151218634001\
87271185`190.52003067444568*^-6*u^9*Log[-9/u]^3 + 
  3.5687222002295885077240118067605123923407595802630129273602174695952418172\
98973393265556527990487697765853619918426490904902081549994975141676662669270\
78091869120771053729999533198909161701878119104054720487`190.52003067444568*^\
-6*GaugeXi*u^9*Log[-9/u]^3 + 0.0000495057618186878089141463627060334879264920\
41718379166938837720730724845951183399743070524963529078755416203975874757767\
76188298822043678010756200056611579245324101291179480479892002525747381714459\
903760315282`190.52003067444568*GaugeXi^2*u^9*Log[-9/u]^3 + 
  3.3603054611651219447287119898002385428082730323242440297767229637371384056\
34061784038921670380289493229593824015406091309154866539411578277604797952305\
95413494361825408921888117132744476137251628792552432241`190.52003067444568*^\
-6*GaugeXi^3*u^9*Log[-9/u]^3 + 0.00001948074796660673651853314413691990065188\
35983507500315982618477981977629808421175265088536577729759248992906028357709\
38547058452769732949250575721263744322753797679614775622737985904052988491480\
14446641546904`190.03206148008064*u^10*Log[-9/u]^3 - 
  9.8063991340386854651555312638716401483206404449368332870001661596097778732\
28972108658762390582845632541147110474794007699660388451340742858694960488821\
8753206042392896822672619986105787719020300417293996422`190.01989826049098*^-7\
*GaugeXi*u^10*Log[-9/u]^3 - 0.00001672764450043229835753841240809690741103635\
47949281831312009638484261255180322395685907345715301819554220102916947910089\
19952678526066729084561732024009115915837452188618169413779839019893889578388\
89251783628`190.03206148008064*GaugeXi^2*u^10*Log[-9/u]^3 - 
  1.1977086676564116645659093456685287198928412158102754048494027155816517194\
35593844982657663651414604013293237496864992673558440971945010963453274076654\
65888297773681099393643213182917496284361091555116856138`190.03206148008064*^\
-6*GaugeXi^3*u^10*Log[-9/u]^3 - 0.0000111304947875033784803131611269357545179\
99854354788723839022163836019557230625417733951077817943816165707189184713737\
10070395904954259781469625849773327189937995676866406182754967159872422707381\
207506600261029`190.79305279231232*u^11*Log[-9/u]^3 - 
  3.5375603651885953320415456521588539356505733271682328708639524695054019994\
34916269684454136934713464630090237937793522862804581206991829684069954878714\
872361522841648125425314148603954327735297466669165553`190.79305279231232*^-8*
   GaugeXi*u^11*Log[-9/u]^3 + 5.182942058189882692626176851142557589745518414\
92856582019819331204790738398420154250058228110354310628659051155621800340593\
20753422262338586069724615677976446152029142426947639567667002509252166316638\
1959249`190.79305279231232*^-6*GaugeXi^2*u^11*Log[-9/u]^3 + 
  3.9227169537386277403043139973485957329883560641067118738205462790129761628\
00884642067388599929371153269949185206005812620657918630788620119514800203719\
5757665198299247986795616730077940259315049743338114013`190.79305279231232*^-7\
*GaugeXi^3*u^11*Log[-9/u]^3 + 3.559672975916510493563685781497544379897892053\
82652817261108658831696892392063417178580754166788544586108657370063893004753\
98029551915221584369865713108094470170723734625237708432260516264741224129168\
7365953`190.83918960907113*^-6*u^12*Log[-9/u]^3 + 
  1.2684998364798737304732970186728128378899741799898865783874536320706788066\
80244291866146135700606435368041804911308899255006215285052949205324130950562\
8148763485475053428915505912269951016084484798995598419`190.83918960907113*^-7\
*GaugeXi*u^12*Log[-9/u]^3 - 1.49290642984123368925609437726493053424923566670\
25162681312658450289908909021849122443544025619928683486068031106897133417480\
92548275447223778270874750069994697338090113581654505294194365982203202139187\
50727`190.83918960907113*^-6*GaugeXi^2*u^12*Log[-9/u]^3 - 
  1.1942086174784055331355031603977394761319975972213944067828130216993703250\
87949433831667231047406833618285124661185221059224005929284596154483874851704\
958904064731428446309307966575659508647366189407544892`190.83918960907113*^-7*
   GaugeXi^3*u^12*Log[-9/u]^3 - 6.4448826849875250121778945445441309567309915\
81889202668423252017520147729510863649496350655405968245054081699228813143512\
55791973438845588782317928021652788111373850196033290837611436351746183760281\
82561438`190.0305456552102*^-7*u^13*Log[-9/u]^3 - 
  5.8076627808336051008356398244117969475141321253999103267915652921900673122\
63277747887711870265288442693487622410495604093757583433517462359765874344174\
951355441410889616384653843567325084106962249815493323`190.0305456552102*^-8*
   GaugeXi*u^13*Log[-9/u]^3 + 4.037133983939905650582376691201565458538480943\
60211415538347408489155174111735611506987821574012703413709357925178684209319\
78316523355389381909729417731246720730031200995992948439221873149628065037301\
434192`190.0305456552102*^-7*GaugeXi^2*u^13*Log[-9/u]^3 + 
  3.4051069384753294250068115840609870991418519742454102053756577965285987437\
08229050910552714139565737391272116669667855970756951298535406649007218026168\
389426022916852566804301804047777730651276350610801659`190.0305456552102*^-8*
   GaugeXi^3*u^13*Log[-9/u]^3 - 3.0243893155015616278803387540696919608783452\
42096539043237931066921167434507889124117468589259593316842544152065494130447\
37142491067827252464812637905616440204689528907440342244332478718364868612070\
671568`188.83425393670103*^-9*u^14*Log[-9/u]^3 + 
  1.7768296331721036243891859928578354247664115270526127354542127566329218572\
32618896832136779260990076381084641659940824781327247475979608961158624028864\
419314318633641674405121422633753597559354107186415435`188.83425393670103*^-8*
   GaugeXi*u^14*Log[-9/u]^3 - 1.032154876193988833000198863416578486145407564\
18083480595728293161175779243582496570934744558103366647360376539290903390452\
67518714510680021164050166597687663727248285351361972957113070771702948853644\
522859`188.83425393670103*^-7*GaugeXi^2*u^14*Log[-9/u]^3 - 
  9.1407090326013078084299805727288471643643982355415717054840010835394814317\
88789116722576343278762335090856439953920738644321721814264327382972188859793\
10130680784109050706041582867850640620471003470110749`188.83425393670103*^-9*
   GaugeXi^3*u^14*Log[-9/u]^3 + 4.5349181269462878110386119122547883591635901\
48780492879892231483460455545134965791840990426881143831390757905104531367290\
27602218215096992910964162253915672161989852911618048178605885399539622725069\
8335286`188.89002773191731*^-8*u^15*Log[-9/u]^3 - 
  4.6733731434007855360940251763307899582190348289022343172951408084758328232\
80172968265959770950035922628494286540387050827936526910795829870215084317804\
24948760534988330806236217858884467862267420148067305`188.89002773191731*^-9*
   GaugeXi*u^15*Log[-9/u]^3 + 2.507034013689457127549099591688918228862052756\
49393488573056147685450709815462575277063486613424558424231818966942097126955\
70687601519138523515034064384119907014936082804656846070393656780749340681406\
78631`188.89002773191731*^-8*GaugeXi^2*u^15*Log[-9/u]^3 + 
  2.3184445296395360605048442994168457040696318971262541130665182602677612874\
95503388841367227356587282847071932649769942284875403375051367154777639532431\
55745677864112191051319087840814348823435707694059716`188.89002773191731*^-9*
   GaugeXi^3*u^15*Log[-9/u]^3 - 1.4831323332736654908493186171410419815128719\
72355004128046344946356333020287074007104153486613470295292042188425859020531\
84690183656064856730339997164237110917883899870250626227137404031796722653684\
5752522`188.1880513793991*^-8*u^16*Log[-9/u]^3 + 
  1.3001826347945352583184690560104226536333252023408527320481906333706705490\
88377964747570373789045957607953449585976774294035924557231318373823892030771\
82220126692701758528969834594837428584648529568104361`188.1880513793991*^-9*
   GaugeXi*u^16*Log[-9/u]^3 - 5.804065573295676921828885815211941455763172835\
91871524895671911588474830140952465511004061312158945359459218409291351133840\
30143234968283414731038133394046038024525624412401253910605708023349062389278\
3843`188.1880513793991*^-9*GaugeXi^2*u^16*Log[-9/u]^3 - 
  5.5710424770216281353256274810528783621348392011013610992321167647712430132\
84126838729190770957536089641871038919011184175950483835218788998095772372825\
5707749735711984981961732505469789033318595933663807`188.1880513793991*^-10*
   GaugeXi^3*u^16*Log[-9/u]^3 + 9.2122861706185723618510297386606562608913964\
14452184258957510825896978509212226499638889864293849836579559334783217718531\
46450317476936036251631207029116294349023186587767321101084214846715313079297\
74104`187.33980991424627*^-10*u^17*Log[-9/u]^3 - 
  4.0883304645847145559259066544953234889567073201038457518228813523387311292\
14889323197850165208465611524789360655734305138703498604592753061345488289411\
2629594856215040712951300824619657501252706002680162`187.33980991424627*^-10*
   GaugeXi*u^17*Log[-9/u]^3 + 1.283461537617000883179411060613838935958821864\
71600106281230674289223726373986569514254753874149872146693188781720582186539\
03109669869963379228081908422448845293794887715675052100248607749641999647443\
0685`187.33980991424627*^-9*GaugeXi^2*u^17*Log[-9/u]^3 + 
  1.2709044270883958147554016730321098534877975425214998786641537121803404000\
88391750636082398152668520633823912072670296683368863417024529765109409048476\
3179182612352415354650643929694471823633603673567634`187.33980991424627*^-10*
   GaugeXi^3*u^17*Log[-9/u]^3 + 1.3090111210288673861519837884377507439196841\
92464855088926359864235482016322674472312634044877764792862048938063429633101\
71735195493575337961721475471376838200069180063465097248798049419459339113351\
939035`186.27079693282337*^-9*u^18*Log[-9/u]^3 + 
  1.2623397227836911643729933246435946489241788918752834165866517798245063349\
58776675843320918767447562886255604664872019216275594292836469385828190079311\
9132602021471725216356970156235528434820960400051638`186.27079693282337*^-10*
   GaugeXi*u^18*Log[-9/u]^3 - 2.714687271091408653019485306472143070319403292\
26118510078804555788561807775874543667877533456483626197399020453965136710459\
60210165240854039261173287877502053138268097756948420924827928212526475954186\
112`186.27079693282337*^-10*GaugeXi^2*u^18*Log[-9/u]^3 - 
  2.7574492950295587534107100118514873694777061679660526218178672827938699788\
40779412979819614838381556345252292337906828358577597396000109194087469010482\
749614309140296823159205299256135195629906055637876`186.27079693282337*^-11*
   GaugeXi^3*u^18*Log[-9/u]^3 - 6.8863911913570894353017012209960845041873999\
36462087924336869139592255538651052234557959129463998334471931965052830261247\
43428746640356934613959729035066050872952155830336344830232820152940504027119\
62026`185.84135389030243*^-10*u^19*Log[-9/u]^3 - 
  3.2729146928512728171562177532570371173721872158918409226982729177300951804\
39318681232887275534836297614747065914138503091794637714891617541003885004966\
154973603096776993228600866466919696015960719026689`185.84135389030243*^-11*
   GaugeXi*u^19*Log[-9/u]^3 + 5.497634305663871887004140344005932438552911048\
75178444495522811031196712189736603849040203800677581367924605602855547509418\
54504725089443038476723190283781709778196073294629700856962589808261521516944\
31`185.84135389030243*^-11*GaugeXi^2*u^19*Log[-9/u]^3 + 
  5.6994634686607814692625039169907293563920885998536965554988647079836155284\
56470585607065795962073988715332761065783849770290062111826748292634866856193\
9696854172842313473875869815408168076991650836279`185.84135389030243*^-12*
   GaugeXi^3*u^19*Log[-9/u]^3 + 1.5611468057318351944723461456891621772418140\
93519154789704003277316413677295730381743722044310674132674721915868037954198\
58324448374841241159976830227017796576207150285523169668056075552935549738389\
74255`183.7295451046142*^-10*u^20*Log[-9/u]^3 + 
  6.3513100729791220000543950776229937610104249333359425515092287428243315795\
30412430750540967349332471804058654258256699515226642728429799111440267904168\
94865950252866458073585112229029216698573359180506`183.7295451046142*^-12*
   GaugeXi*u^20*Log[-9/u]^3 - 1.066855221181141169847733552399432741734833156\
75878050461684924623069181143495829140340195630680735110044035099710230767474\
81719764313964204430663036181467492897398610154998377587808839175733329090129\
02`183.7295451046142*^-11*GaugeXi^2*u^20*Log[-9/u]^3 - 
  1.1240141118673359895258219101973609991994571520297033452726728021570509362\
42200886723194621781244020107219369210063640217621910554803537904075448429842\
79813390024427308991763912244187539456962235642032`183.7295451046142*^-12*
   GaugeXi^3*u^20*Log[-9/u]^3 + 8.6255437500912285878949869489833348127046318\
48424226607701530197635309919401819013987804321999804921972170889644718899930\
47215677026604399996187403700048184800101837597557203976159530751209152616561\
72`183.5492615262073*^-12*u^21*Log[-9/u]^3 - 7.759111022484457439752552694040\
37653414272970206409052187578888587484577731658459068700050110424965940471564\
50507419557249329154102518084290318207719467200875974917028760913986603797303\
238612419579506`183.5492615262073*^-13*GaugeXi*u^21*Log[-9/u]^3 + 
  1.9853865385362980567871203201856211662320871500817314164592928014323493957\
04031391884533927495714686144167364775519154799485001661091856674016249917138\
67412070228601424784243366075701124289102465636879`183.5492615262073*^-12*
   GaugeXi^2*u^21*Log[-9/u]^3 + 2.1182721081947999388594731873090214860873162\
11934407890204416997277250000883978157716632785446261131161052975917409708460\
18377491180297458134544386734942625656412657489873668845420211941822613845357\
9`183.5492615262073*^-13*GaugeXi^3*u^21*Log[-9/u]^3 - 
  2.0465181933686793780444064426980708011827135885734883375470504591205465517\
76123916200807732159601756233679393629825250326552806137915286201999152678005\
031503068229356143597081574746131624555099825845534`183.65402476195663*^-11*
   u^22*Log[-9/u]^3 + 3.30256045848403968631809348719504882263466021295705783\
19144096518414488530589747352147470342274046393164666501141996917837346160459\
47833031434638382050362347926854800542258770481245285763412060442988`183.6540\
2476195663*^-14*GaugeXi*u^22*Log[-9/u]^3 - 3.54604567163888194925701797756956\
19282338705735543100879809736565651444023545363769288622569754737673252022139\
35289095728020482384309159522937977355213697272046202115976565184495483463983\
3841753185011`183.65402476195663*^-13*GaugeXi^2*u^22*Log[-9/u]^3 - 
  3.8204182045907855698256852058543666493061277846836862441286925804839277239\
37533551134539164259157595691439228855365730857605405017370738041897532977561\
869241410747085975435276769593457353629321539795`183.65402476195663*^-14*
   GaugeXi^3*u^22*Log[-9/u]^3 + 7.4743128824367710159750254762794842458469494\
07824889725783349266078760269793580645808915030246552376146738724366477674397\
64265105649052313798857067111243552148553731339069169165492567598149048210969\
353`182.68918954952463*^-12*u^23*Log[-9/u]^3 - 6.3856055014255345607800610326\
69284841018651725113423271035697479753220210161008833825875410614123386259669\
14364409144118157562359754446253005801041196396606260597414802386886633306583\
624524558651446`182.68918954952463*^-15*GaugeXi*u^23*Log[-9/u]^3 + 
  6.0838508695237014031434779067603165374387897182983955253020092798035216290\
23560007018803686341435648168168949315880590861733928319159683067671399708192\
504211954651348850040370173339393448290405640905`182.68918954952463*^-14*
   GaugeXi^2*u^23*Log[-9/u]^3 + 6.6037709891539958152598784164067226334300501\
93569363443041214979931469410775826755474727253188462262329161282741626631371\
59888095153343337656563905306631584492985927855138152052659577847330092212697`\
182.68918954952463*^-15*GaugeXi^3*u^23*Log[-9/u]^3 - 
  8.8836299648412231158354832746636447097860247907033115543920973078147441442\
45743501961402023661522209554209366916984924577936480732451581618068954833963\
8350567316293623586484681330562401006945415736281`182.40833449363095*^-13*
   u^24*Log[-9/u]^3 + 9.66521294692757101377744220661948970710144935107688638\
61167860791292410179811829869489129525781077601095450329499711066508986224071\
2525730782067057837840292889493530890614840581931038539838924003294`182.40833\
449363095*^-15*GaugeXi*u^24*Log[-9/u]^3 - 1.003574053930395601157021236280730\
08079852123219393717418552539386959047585246585164774871460487448011399491592\
34749697106895988951291182970730780031181610725391204161453281213919792364176\
85845071458`182.40833449363095*^-14*GaugeXi^2*u^24*Log[-9/u]^3 - 
  1.0955726296380399433791578108861826804295184037178008421437572580055557682\
85906664067614446531337360644991264384917102676484070562084830096628139183224\
06937022302399361178259719189340178153886808025`182.40833449363095*^-15*
   GaugeXi^3*u^24*Log[-9/u]^3 - 3.9114511880108719808017505674946935964045907\
09828686045192094756731419333531669757018227114416789944627319891650664549735\
50807672341228862379465543927830414628054774785275263229884563968298456786569\
17`181.27672585120413*^-13*u^25*Log[-9/u]^3 - 4.23351134802373847872213928894\
31115511210828212448912882259215088652870077668610210502932167317710076527141\
92837788356789195203465623280708115484871447474226154332672225751312034967739\
86105756858694`181.27672585120413*^-15*GaugeXi*u^25*Log[-9/u]^3 + 
  1.5932348124368602127923509285252419481471350354238603836719376477266682876\
72148554199413505179500254605286336468692000625635649589359105322884481389090\
84595382927025000335399521530365907209596215104`181.27672585120413*^-15*
   GaugeXi^2*u^25*Log[-9/u]^3 + 1.7468479287271879529160829846611116089944786\
80574910324196409147215618385935175722294917353576338908059868155624419138556\
3381996973213320586688917079205688190362496748037790469905456660037582547248`\
181.27672585120413*^-16*GaugeXi^3*u^25*Log[-9/u]^3 + 
  2.2539007834111585469454535616031535664395971625634717577709879215107687749\
88828568453811463095909957137329708509330928580415820524483868832700312296560\
7527828985655335113158478497146560967642954366399`180.93104064751236*^-13*
   u^26*Log[-9/u]^3 + 8.52728489266551332878399291295259210873808690947899848\
42537135847155760373609771382702970493511973790268259162023667365868912522189\
035886036977230285368104210124334536128730283093872708899691191644`180.931040\
64751236*^-16*GaugeXi*u^26*Log[-9/u]^3 - 2.4367244226455832965368193441645214\
26611346856536378908135525619639339351510037645408611622890040649104212772573\
91485238002174344316068149349804103912511001667917601824462558809882271982016\
59741679`180.93104064751236*^-16*GaugeXi^2*u^26*Log[-9/u]^3 - 
  2.6804555407618641847679241949456448859633771701188777772016630475232005159\
61232144483610734145087207992625245241908734403374673482065199608631586829940\
424769710752738409279641277322292060188965208`180.93104064751236*^-17*
   GaugeXi^3*u^26*Log[-9/u]^3 - 4.0483705042774679789082715474225260758938731\
38142350582172896879253473927294797979323790583896380616650651523058493753396\
75044798773652182493515360064104708067087169471678227039952838608617075495632\
2`179.3149933809563*^-14*u^27*Log[-9/u]^3 + 1.0884932368826696539000640263415\
65821699183804399855453263321904473350613244170560092917873986029171701157459\
41838228518435914469598401736262169528428648656607644376623403365115913997271\
2769902635`179.3149933809563*^-17*GaugeXi*u^27*Log[-9/u]^3 + 
  3.5939540291016367128359051300291401577977493998105588969509334196096629538\
71178406523060161170863719164834907302095911374988034254918450889513563900022\
716782853940955499917626467807922902472562999`179.3149933809563*^-17*
   GaugeXi^2*u^27*Log[-9/u]^3 + 3.9632636398085599705672833983773255378147294\
30184790929633558155440897081006935620429368909109938452091315057555078154700\
41971224907860346908070880975583994482896990617152469575050014354342324399`17\
9.3149933809563*^-18*GaugeXi^3*u^27*Log[-9/u]^3 - 
  8.9010680741642286746575973548379774405848855811751011577647651938005374886\
37915553578441064412456684781790522531132128134464020432459942492541746394818\
30721788796215137710171231192401507326356234957`178.96051917563665*^-15*u^28*
   Log[-9/u]^3 - 5.9029432424828006114392062236273191515807852303648154162476\
01058733501606694363282690822164644605183010662403187410553817809612679669792\
373661178254600546612694760258097846720586881901613037221845`178.960519175636\
65*^-17*GaugeXi*u^28*Log[-9/u]^3 - 5.1170675664579787405748943003175253300498\
77485959604000663336043681512219666618535810309993384673979347680800719888163\
10548146527484579604333806328071925407171497730570847775012461492511769862984`\
178.96051917563665*^-18*GaugeXi^2*u^28*Log[-9/u]^3 - 
  5.6534672617554682188291833066027062906759890553118169342778201501458746466\
94588804732900366525786027181670297439893384787598261115559474620970991359246\
9823504775458699385645961504827097250842235`178.96051917563665*^-19*GaugeXi^3*
   u^28*Log[-9/u]^3 + 7.73931560168385244668749546136073969536541582991245624\
84397027662396675753612071334404847972123864648601351480473840401290537948504\
0927166328065400979494837889863481213277815006864584120197365281458`178.98060\
854290895*^-15*u^29*Log[-9/u]^3 + 1.56708969888038165483411138855756291338794\
59506600388097196556103920810798996876684872709216188269289234683132629540202\
85745802786233408939428917695666358290308323095445076266149574504018385955544`\
178.98060854290895*^-17*GaugeXi*u^29*Log[-9/u]^3 + 
  7.0402796260885391553055560060459738679010136697107849886852627004409977636\
67763699747593742568866922354163856692640567933393117753927840812502014826931\
481237026389113711869260049288605091866439`178.98060854290895*^-19*GaugeXi^2*
   u^29*Log[-9/u]^3 + 7.78926007815954208023744427384787693875284078385022154\
23593649840302501923322571499900764534304841036447140851957955673979302917983\
89566735066958477515658020906424537329942169307253697014122761`178.9806085429\
0895*^-20*GaugeXi^3*u^29*Log[-9/u]^3 - 2.136067637908079201703143748532974015\
75614927561563513495044591243697928403814245993099332281803144499953596711005\
01027012799637880776209510949738399126100764904701364114129174250932403374489\
0311442`178.36084762069487*^-15*u^30*Log[-9/u]^3 - 
  1.2677305011825152312311144999916073073641244848707003178001873579377004564\
67161136267734724607974699634012036908075697472564377058964200212860146184933\
9435262010008304045575311208765659973179378`178.36084762069487*^-19*GaugeXi*
   u^30*Log[-9/u]^3 - 9.36929445545364451087144370241877266209700934409830383\
19795912251796595925181145525156733971890664056176207202885893957080455848449\
95996790519800646813346778490305278147918101152697940010149506`178.3608476206\
9487*^-20*GaugeXi^2*u^30*Log[-9/u]^3 - 1.037705407272200891809901565671677804\
96438230616053870793749073346432815514869944219707028793063302032977814604977\
82823091884179784071311561240243087518237740163272364985182928802018486727431`\
178.36084762069487*^-20*GaugeXi^3*u^30*Log[-9/u]^3 + 
  1.0505665118230035777546160998739444562396885856272660380865424391983782214\
37600517408986044427694582350982774789521052513865693175483209721326403095295\
5759117125697179538549195895670710502880887338`176.87387182000614*^-16*u^31*
   Log[-9/u]^3 - 1.1491753825108380059560652406217492297315359545318248017161\
72411742610831205395241486881607784316263906252480307560508494469618153363050\
34523375112117270843872963324970441311056213717244568053976`176.87387182000614\
*^-18*GaugeXi*u^31*Log[-9/u]^3 + 1.207223928994945067909937162872373311151544\
37964064948653519970209387853191833859682907179024701814837136277572406638109\
7485662268837201498989027688767883196844298982344282625823677228648475084`176\
.87387182000614*^-20*GaugeXi^2*u^31*Log[-9/u]^3 + 
  1.3381399268929758257692534200857613945213768055194378922147429995597584642\
65162795880587810303842862734723900928118535950189205901395593773359414422996\
35848608656236909330929564874434370445751`176.87387182000614*^-21*GaugeXi^3*
   u^31*Log[-9/u]^3 + 1.32834702003803179885405889098356467608988500493547464\
68116254041246345264718914092089925510097342502070031388198960258173709135053\
710698851060833220049891843064102633544389911808098635341356653452`176.951812\
52280145*^-16*u^32*Log[-9/u]^3 + 3.558417085754379794239852489797657336089870\
21133579446655630585242950851512720475245326020052624382289115121564402173460\
13069453172337229760044754386087293219730144525764075575439380996899234455`17\
6.95181252280145*^-19*GaugeXi*u^32*Log[-9/u]^3 - 
  1.5074199330292672209147363720677142977053505852080221956005412205640207141\
28916627283715380148533965846321510941656383554214633691921451187468491623586\
53083227479996794784338703839573190969439`176.95181252280145*^-21*GaugeXi^2*
   u^32*Log[-9/u]^3 - 1.67189228162948003675502320500847790374785328438760908\
74732837707344672692608238487611672397472747314927458302006786914441730274562\
097490522271179380906079459998525344607237587903099123981101`176.951812522801\
45*^-22*GaugeXi^3*u^32*Log[-9/u]^3 - 4.45001935110454974297395256106997923747\
40549191897689610287879519191832794289505051946623091215134939102397889696036\
12455149221057836028566835876875067707625723055092136498137933312330398420094\
789`176.34827625589386*^-17*u^33*Log[-9/u]^3 - 2.1558801280877705458037923995\
44410387499876169431651856940279904760596444244204726017485234229205304105477\
81261815441665979842998368518482135178497814105645056399721679048672537384851\
8424802505`176.34827625589386*^-20*GaugeXi*u^33*Log[-9/u]^3 + 
  1.8257120490270393351853140165176514628724477225790635289422735633037186546\
95294277656725576149295540196328361297652291779521344577578485656743715059903\
1671739639580992131443728636344120558221`176.34827625589386*^-22*GaugeXi^2*
   u^33*Log[-9/u]^3 + 2.02582461421184486426073523711026043021244211551009800\
63244495140095786700107749521604797775766729744298625103720290414897211677919\
18074474266290420914652822180002949869919941430665673692105`176.34827625589386\
*^-23*GaugeXi^3*u^33*Log[-9/u]^3 - 1.1891371495072733341324840484942783947472\
07086576485443155440608848846001179984325772105598847625723736294538168978310\
84023876923335267688704750510448847002787767428705243024760493402501430335674`\
174.9678071410194*^-18*u^34*Log[-9/u]^3 - 1.983767086334449530041272311326523\
15246778581022663764754993931840718128656044280347240812795085384148739376655\
09156856137487756998464222075214568882860538476435134590702897683414313759070\
93713`174.9678071410194*^-20*GaugeXi*u^34*Log[-9/u]^3 - 
  2.1466050859896799742379025378133875600353929447857518951814129505509075840\
30449382252927303954779490117968384006041490456016714744001396666636245404477\
595850094161348566899918427741525753599`174.9678071410194*^-23*GaugeXi^2*u^34*
   Log[-9/u]^3 - 2.3826952915706444568477128343921072239660476333095041300316\
35032450219615793556067058201961808607266070147348919479540868094948885206625\
15890304374604638771297584130475310689411169608437256`174.9678071410194*^-24*
   GaugeXi^3*u^34*Log[-9/u]^3 + 6.1180161555962198045267712625497173003187934\
20295744666996139135802280772079635714929802029765305970517097418331212246612\
18288567133710197939638617881133841561103478133176145565522085130059173109`17\
4.87245763505098*^-18*u^35*Log[-9/u]^3 + 7.5072480746306099542395878721198479\
45671763594607022995660435168135180066794680355178142317733155685781040966317\
22857150774605419352325336194026137390282584454985161550960096448417877000805\
722`174.87245763505098*^-21*GaugeXi*u^35*Log[-9/u]^3 + 
  2.4521560012584752465495590964277121295094047074147125968305322065884714292\
83631869299576522512266006572217511707444279299973244541544058079289394409909\
29114909945247975294233359014596327292`174.87245763505098*^-24*GaugeXi^2*u^35*
   Log[-9/u]^3 + 2.7225422307750167909518772531790179670979327296637309356029\
83137581703068165137642433124502544051994157073462028757212781250081831007543\
6812407754882307106974393293261563332952951445988614`174.87245763505098*^-25*
   GaugeXi^3*u^35*Log[-9/u]^3 - 2.6102510122650135587293161707380381353494379\
97525708917019651108756671118244861710017069121457615927404922600840015817667\
60891805505041118506862648744593915941745099863495665873237548265878100253`17\
4.29824665776377*^-18*u^36*Log[-9/u]^3 - 7.7465687119654662620715726317697943\
77710455773986942114567742592418484752490439439562648240132442596314768058032\
52095532576253375299520027361033806938839270238343847608428277599878746366047\
67`174.29824665776377*^-22*GaugeXi*u^36*Log[-9/u]^3 - 
  2.7236953153581683815777570548880443557526941640844425849437744425878420261\
19417702386396875396782276289973232322197819351368021236095821248991036417048\
4437346068225274890320336972979305464`174.29824665776377*^-25*GaugeXi^2*u^36*
   Log[-9/u]^3 - 3.0245985033203455940611020885366929103570420420745863359932\
92591171425868176429415909396707219432362453932171183698646206036985644494447\
377999280933229541641587554621187550772924147850362`174.29824665776377*^-26*
   GaugeXi^3*u^36*Log[-9/u]^3 + 5.7844224673851620964378284284640933222414093\
99960194379310045323868786869346939099532181916258292701875907007575994745808\
838740532297787923993857481540906771813550985093312504146467803746520244`173.\
06836450089975*^-19*u^37*Log[-9/u]^3 - 3.226453578839862622672163237197184483\
57606183211782523957844927418217886178985343854979071749739027835414406333905\
63339549367050222269069226043974587657944503545320134431280025325945336776266`\
173.06836450089975*^-22*GaugeXi*u^37*Log[-9/u]^3 + 
  2.9437875313352073463548568758911118060972643306787525190919192926218122445\
89643440446507606167210208826296992647452506223670308013530568871035151453931\
970718490632951235637081280537721956`173.06836450089975*^-26*GaugeXi^2*u^37*
   Log[-9/u]^3 + 3.2694726356434176192127387572619062586733623275177417014565\
52580534527977393244922970651405032113535937945051779733173487132629589458398\
33402248105883222851367880918555394066567573606282`173.06836450089975*^-27*
   GaugeXi^3*u^37*Log[-9/u]^3 - 5.5994796734377808631260312628218214257332817\
20339711179776700834551685490878139745489241246322574682743495057748947905885\
101322967864452260419385860609184383930098513039830984702666807697756357`172.\
75250663456956*^-20*u^38*Log[-9/u]^3 + 1.532855522748646050027251695777163662\
63462685849221263261083545384009174199932368830577752396413778321075538114019\
5083372380208764048830667027481899502296822555430389229095108433495107951336`\
172.75250663456956*^-22*GaugeXi*u^38*Log[-9/u]^3 - 
  3.0981332339407203671301372536190537398614943762780368906581626949062479002\
51379333113845763563775762030347749163510539716818605475986535487073058095302\
35900951064970328157212156792908826`172.75250663456956*^-27*GaugeXi^2*u^38*
   Log[-9/u]^3 - 3.4412631023539781805203673534722882385751488012012205155668\
76586943659268355455939901971584388923791482592828516479858196862690468089227\
2913537246190285292966504758242725112821267614377`172.75250663456956*^-28*
   GaugeXi^3*u^38*Log[-9/u]^3 + 3.7476307895481490457740555126102190993812014\
55738313939786630731562352784359943242953387607448984685155555818594978777540\
9637256378577468810597874694563321771792785022993817691451703267951851`172.22\
784445199807*^-21*u^39*Log[-9/u]^3 - 2.19473609674093878858496791469194593415\
93534587944650452943183127556862908155148670847387615700964611087895498415448\
5251060954743701130030533350784761825859982488939069963324729870351418864`172\
.22784445199807*^-23*GaugeXi*u^39*Log[-9/u]^3 + 
  3.1771183294490252343576514182044737545896534139995425138743474351940291463\
64149639918784810728814674638824656039526779621912872920073839149755791048771\
7179322258420737584836244097661717`172.22784445199807*^-28*GaugeXi^2*u^39*
   Log[-9/u]^3 + 3.5292798173152408771289693177911768534607126468003154620440\
60818465740106735585721841075242077942888356459853915481386019417408019291343\
277287472390425222259013871811561228800979707235`172.22784445199807*^-29*
   GaugeXi^3*u^39*Log[-9/u]^3 - 1.0341020862637807359023864119537448127416307\
54492339679982114238776194094840502614133531291146546535161232838451819572155\
029719417293094487571658637735197812838854148660640439847563977228004714`171.\
12532978144722*^-20*u^40*Log[-9/u]^3 - 4.731216939376169073058028947992480491\
42217960136165709227507846875706860558429395379115976993765871013991529004953\
204344643875622529680111190428355201805479311293773662723762807873110828016`1\
71.12532978144722*^-24*GaugeXi*u^40*Log[-9/u]^3 - 
  3.1767776656648581275336305434349464419693001226594347583539970317861929050\
67257793308318493073254277447498680533047669922764359043190221292237283072333\
975615798276977143384400250928285`171.12532978144722*^-29*GaugeXi^2*u^40*
   Log[-9/u]^3 - 3.5291142168754353376906503311926583033784671429056630350348\
48570108430258376131649416055597443668312827911185824019744033746673380263355\
66124494373485556580888885410715048693964723067`171.12532978144722*^-30*
   GaugeXi^3*u^40*Log[-9/u]^3 + 8.5613130521422684074090161475420854720540950\
69459422436197713268569968624357941346213209138924717050992561340795531344802\
47327942709450651986362024882216180114314046825761054722359480849075348`170.5\
9402886951926*^-21*u^41*Log[-9/u]^3 + 3.0220995738193037857530764694822531696\
16697576612098209939622886211998991465788405919956993919297363914307726896228\
33120949577106242738699089415258753205858999178904492349905709527040506445`17\
0.59402886951926*^-24*GaugeXi*u^41*Log[-9/u]^3 + 
  3.0990460173200783482391622588616620647818433989478916575016880402923531281\
16243015240660420566691820996896963767717736978522565523162383169986874985578\
04042066967249755569364748764934`170.59402886951926*^-30*GaugeXi^2*u^41*
   Log[-9/u]^3 + 3.4429170892751903190068842293628148492223809650232032937080\
46046083755691598866389704712638704710160845067562398934721654347892264094537\
3070243690518426965364624123309818712615720813`170.59402886951926*^-31*
   GaugeXi^3*u^41*Log[-9/u]^3 - 4.0641575132665451622678680812216971534215915\
58097808715955687976544546342710293507385826844421178465595652297086619349526\
68146683718280914624503360821513011378097213815644020376802564567940485`170.1\
3757070210434*^-21*u^42*Log[-9/u]^3 - 5.5283691247062629265407762038496160316\
82256137460914040105438055876146726636903440100342948940317839971774860524594\
9854254195906035975660925631517943694959346401198622735574968685709842856`170\
.13757070210434*^-25*GaugeXi*u^42*Log[-9/u]^3 - 
  2.9512943500881957688921075542580682558575885288955077239736856979094578029\
10309840938589771669225916827196612475698002720089403194792583282984434257663\
2432003270158112975384549806717`170.13757070210434*^-31*GaugeXi^2*u^42*
   Log[-9/u]^3 - 3.2788821056553222563408986001489379992593108791937707802928\
38356227622612518893264671856672664293205226455333242380734256369003763582686\
927140530136408482274844911134428282316604559`170.13757070210434*^-32*
   GaugeXi^3*u^42*Log[-9/u]^3 + 1.4340656779947398040094026378415760872120208\
39178229952488054885540869127098297658449584361806135330033579854930414571736\
80755737814901100224131406995723982137795872783142426303160186642686554`169.1\
3935973586192*^-21*u^43*Log[-9/u]^3 - 5.7049687513187414400481484582963644011\
40912695041220724546173262202392295524105675494329176758793266834931500691102\
447921426408810618094221533094350747544475523571202715408092142665249642`169.\
13935973586192*^-26*GaugeXi*u^43*Log[-9/u]^3 + 2.7452658740013616319779158274\
46605176963094597625239176339440488023680281874138694169753992375148588568329\
531076127321264999429978777366584962488535008375225221793421937881881523402`1\
69.13935973586192*^-32*GaugeXi^2*u^43*Log[-9/u]^3 + 
  3.0500625046962294166622579570127899772735967666156026618426413435432669477\
04253590924881611408869353779882955835547210748975625004575430255437494030066\
99418788721878752138755719681`169.13935973586192*^-33*GaugeXi^3*u^43*
   Log[-9/u]^3 - 4.4913675383514110601878475902905496992955382758793739179687\
09932175329190542750909358062391582295418381898221646968259730216555449605694\
7572765203703051069923995612310610077443863011309117269`168.39216748340058*^-\
22*u^44*Log[-9/u]^3 + 5.75044404852498940723905972350134263965540051283909008\
15514486854325897572150493678895546267264872900147396950691344220695966649623\
39259117662682387176483483044674531670492472819656231493`168.39216748340058*^\
-26*GaugeXi*u^44*Log[-9/u]^3 - 2.49561155424131961714006852209798804490617353\
71892700939609771233393242199710518628352146214744697536456999564187220292635\
4862926668349329434104939634007519247482812369268477858025`168.39216748340058\
*^-33*GaugeXi^2*u^44*Log[-9/u]^3 - 2.7727429240708812373908589980020981405536\
78184439783930611995509260296689369676508282291898294363179569077716937663943\
5964998737749927480215730956011411624342712150431299241517408`168.39216748340\
058*^-34*GaugeXi^3*u^44*Log[-9/u]^3 + 1.5320444888473342918339464801085449968\
66146995212774714528396845672216223044041624953479695936361603035255156226450\
3305718715410168764275758747717930927001744872109066557423443714718241011366`\
168.02820778033274*^-22*u^45*Log[-9/u]^3 - 1.29373440252248363041018036245500\
92977753578161222464538354474369457958508941819095958962815240154828876951668\
0197073712858443154384552757769229367209996266785278908524256699918698532077`\
168.02820778033274*^-26*GaugeXi*u^45*Log[-9/u]^3 + 
  2.2182649183107396336022074232145948181180548394422495339760394991010938720\
58147415265616995495033561061231580100072005900965290136253853558865030940032\
3597913187886020654113760705`168.02820778033274*^-34*GaugeXi^2*u^45*
   Log[-9/u]^3 + 2.4646329295452072171982349074106853284731379626151952662932\
91351853791893540767134092865435696038367411048186983403819756894270800983822\
6750666442483724925093909772379578403896228311861513193209217`168.02820778033\
274*^-35*GaugeXi^3*u^45*Log[-9/u]^3 - 6.2572699981366547705113398090801168733\
55630530483832820669660670643034251602327566092864510390595024806003471442757\
165998888425247247497271198869838780601223772018513579794376369449524064464`1\
66.16041194315096*^-23*u^46*Log[-9/u]^3 - 3.588174588218464602796072951101609\
75923798044436673094233318240663698282607592328989333211610837171885751157396\
26424657192530406862332188076261982366600599516583664441848064712086446458`16\
6.16041194315096*^-28*GaugeXi*u^46*Log[-9/u]^3 - 
  1.9288891920707017750830022836822339157891528729415766219930657092528804157\
31042857420611937026159541730980652425861752133194118869102637797286191145351\
482904083357943782361192355`166.16041194315096*^-35*GaugeXi^2*u^46*
   Log[-9/u]^3 - 2.1431411686863923863318581825500797487488224289310098059461\
77138034769845870153603473708069599032903964730902933210929773708952599338077\
19340453447309102790881656195659192808684`166.16041194315096*^-36*GaugeXi^3*
   u^46*Log[-9/u]^3 + 2.74652419981021574803141875522451297290989998465701757\
24664229867507960272479475363327803875475215974395367899848199988459902998184\
39038483996720157820838920625565928993261921675292320085894`166.12990215028685\
*^-23*u^47*Log[-9/u]^3 + 1.05294661687675431799037574417814567009431618511426\
82034855223787773824554450322062084618878203104973644921447856169409972000629\
930248736236141825338136805254859079669631342294567211626`166.12990215028685*^\
-27*GaugeXi*u^47*Log[-9/u]^3 + 1.64158431845212122908692342175899440094093651\
77686736483828975941948355687779500764427202068622105244619127792411085285817\
5877535936252842063261569463908471998977064598698823693`166.12990215028685*^-\
36*GaugeXi^2*u^47*Log[-9/u]^3 + 1.8239385049561805618132631365065136424274795\
55863938675760712701201696563954089983454817887020976684816949372537359259289\
52088319079772244308778513511296775659591162024316879127101510615512305243`16\
6.12990215028685*^-37*GaugeXi^3*u^47*Log[-9/u]^3 - 
  1.1592760134596291157616653509797340886991010542290177958971944936218358452\
68882488619097170544236040413403246137471239546181873761038920275839795189971\
788099971047746871506131691976431034601`165.90029036937366*^-23*u^48*
   Log[-9/u]^3 - 2.8696323052768635914485214245725593629808983667442320376093\
65421132388687185049816749261687610449176832335740034020819139054899754140251\
7331180928927349560769144983502559540170647824715`165.90029036937366*^-28*
   GaugeXi*u^48*Log[-9/u]^3 - 1.367972241676452818207094914247951360376644687\
00306213546975194302267705571124345362791613978780644725429936018091213695756\
243491262303428748259734749703487104058868611563644939445121168626525519`165.\
90029036937366*^-37*GaugeXi^2*u^48*Log[-9/u]^3 - 
  1.5199416129795526665615571368781653396253913885063843787921307269456348058\
20674076126808474943366897278305586029840831407621426186590351414222859478649\
2692094190564191444883983837685503940925209`165.90029036937366*^-38*GaugeXi^3*
   u^48*Log[-9/u]^3 + 4.60514246302017378042131142809113141883661619658506171\
69398669353969556204528507273400653008630539555062013527817736153464744563814\
830296603115643525669698293637676570359619538269710788516`164.26115965990743*^\
-24*u^49*Log[-9/u]^3 + 8.4281732378705513671953862013609236539245962046725612\
85948025615274173853391112179088139583316105858260469338448274959931131730725\
02566857507839069532424044941605267223893410041285837`164.26115965990743*^-30*
   GaugeXi*u^49*Log[-9/u]^3 + 1.116703039919259377409344404381742279975732606\
21521362773652854345174675503865764022562294753711133708503302266644765200768\
88673821747331266249739393072519089434843723557294599950963093594824638`164.2\
6115965990743*^-38*GaugeXi^2*u^49*Log[-9/u]^3 + 
  1.2407642915237057283709871638381016175216601435224506825607352718478501679\
62943255217320809891021204644406331113372703591920815963786036253163861385262\
054834260407547336126135438814539653000022`164.26115965990743*^-39*GaugeXi^3*
   u^49*Log[-9/u]^3 - 1.77422405204179187503491695861017870154333444004739128\
87817664342231320437856829306763943596586990849784547590110383594653143190178\
4012732338522033596817896236197624599072471821600113921221`163.7506601125966*^\
-24*u^50*Log[-9/u]^3 + 1.8441094831271794225884332350420572083584670585082524\
17823670093775757546205538295616591712948121032716590954678430480131540355840\
172943268950215916267043387345381113649536696040242086`163.7506601125966*^-29*
   GaugeXi*u^50*Log[-9/u]^3 - 8.933570354739661802368260301681879831834484369\
69837094587312448393961424203229682682650545073389835653296600884696575588371\
93571525513819983689467838308571346872204583908054829830848779061699`163.7506\
601125966*^-40*GaugeXi^2*u^50*Log[-9/u]^3 - 9.9260880993910024896434139494141\
78823010220473738929846879649920118296121458952112574546860077448067882327486\
11750551088550190638169860617511596766500191202084201249040558741605653831107\
00311`163.7506601125966*^-41*GaugeXi^3*u^50*Log[-9/u]^3}


==> AncillaryFiles/Expansions/3LBareVectorx0Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`198.88605664769\
315*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111111111111111107`1\
97.24243952637204 + 0.0351562499999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
996`197.56162885367934*GaugeXi - 0.09375`199.82390874094435*GaugeXi^2 + 
  0.00390625`198.4089353929735*GaugeXi^3 + 0.22916666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666667`199.37643747880463*GaugeXi*u - 
  0.0625`199.82390874094435*GaugeXi^2*u + 0.005208333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333`198.58502665202917*GaugeXi^3*u + 
  0.1979166666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666`199.1682200046\
768*GaugeXi*u^2 - 0.015625`199.1249387366083*GaugeXi^2*u^2 - 
  0.0006510416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666`197.6556077263\
1488*GaugeXi^3*u^2 + 0.088194444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4445`198.68427477048243*GaugeXi*u^3 - 0.0010416666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666668`197.86486734862325*GaugeXi^2*u^3 - 
  0.0000434027777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`196.4530873568\
187*GaugeXi^3*u^3 + 0.0248263888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888`197.99554583934906*GaugeXi*u^4 + 0.00026041666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666667`197.16973219906637*GaugeXi^2*u^4 + 
  0.0000108506944444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444446`195.7957985947\
6183*GaugeXi^3*u^4 + 0.004885912698412698412698412698412698412698412698412698\
41269841269841269841269841269841269841269841269841269841269841269841269841269\
84126984126984126984126984126984126984126984126984126984126984126984126984126\
9841`197.14685981711037*GaugeXi*u^5 + 0.0000372023809523809523809523809523809\
52380952380952380952380952380952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
095238095238095238095`196.2230447046345*GaugeXi^2*u^5 + 
  1.5500992063492063492063492063492063492063492063492063492063492063492063492\
06349206349206349206349206349206349206349206349206349206349206349206349206349\
20634920634920634920634920634920634920634920634920634919`194.87368348047067*^\
-6*GaugeXi^3*u^5 + 0.00074818121693121693121693121693121693121693121693121693\
12169312169312169312169312169312169312169312169312169312169312169312169312169\
31216931216931216931216931216931216931216931216931216931216931216931216931216\
94`196.18605229384266*GaugeXi*u^6 - 6.200396825396825396825396825396825396825\
39682539682539682539682539682539682539682539682539682539682539682539682539682\
53968253968253968253968253968253968253968253968253968253968253968253968253968\
2539682539681`195.33675621929746*^-6*GaugeXi^2*u^6 - 
  2.5834986772486772486772486772486772486772486772486772486772486772486772486\
77248677248677248677248677248677248677248677248677248677248677248677248677248\
6772486772486772486772486772486772486772486772486772485`194.00441525668165*^-7\
*GaugeXi^3*u^6 + 0.0001049933862433862433862433862433862433862433862433862433\
86243386243386243386243386243386243386243386243386243386243386243386243386243\
38624338624338624338624338624338624338624338624338624338624338624338624338624`\
195.18501730990417*GaugeXi*u^7 - 1.240079365079365079365079365079365079365079\
36507936507936507936507936507936507936507936507936507936507936507936507936507\
93650793650793650793650793650793650793650793650793650793650793650793650793650\
7936507938`194.52442105458*^-6*GaugeXi^2*u^7 - 5.1669973544973544973544973544\
97354497354497354497354497354497354497354497354497354497354497354497354497354\
49735449735449735449735449735449735449735449735449735449735449735449735449735\
4497354497354497354497`193.2045702840819*^-8*GaugeXi^3*u^7 + 
  0.0000147776124338624338624338624338624338624338624338624338624338624338624\
33862433862433862433862433862433862433862433862433862433862433862433862433862\
43386243386243386243386243386243386243386243386243386243386244`194.1835016842\
3535*GaugeXi*u^8 + 1.55009920634920634920634920634920634920634920634920634920\
63492063492063492063492063492063492063492063492063492063492063492063492063492\
063492063492063492063492063492063492063492063492063492063492063492063492`193.\
50368536920945*^-7*GaugeXi^2*u^8 + 6.4587466931216931216931216931216931216931\
21693121693121693121693121693121693121693121693121693121693121693121693121693\
12169312169312169312169312169312169312169312169312169312169312169312169312169\
312169312`192.1933902668273*^-9*GaugeXi^3*u^8 + 
  1.7588667762278873389984501095612206723317834428945540056651167762278873389\
98450109561220672331783442894554005665116776227887338998450109561220672331783\
44289455400566511677622788733899845010956122067233178351`193.1077966411404*^-6\
*GaugeXi*u^9 + 3.914391935225268558601891935225268558601891935225268558601891\
93522526855860189193522526855860189193522526855860189193522526855860189193522\
5268558601891935225268558601891935225268558601891935225268558601896`192.78478\
08427538*^-8*GaugeXi^2*u^9 + 1.6309966396771952327507883063438618994174549730\
10528566084121639677195232750788306343861899417454973010528566084121639677195\
23275078830634386189941745497301052856608412163967719523275078830634386189941\
746`191.4820302067877*^-9*GaugeXi^3*u^9 + 1.341331636470525359414248303137192\
02608091496980385869274758163647052535941424830313719202608091496980385869274\
75816364705253594142483031371920260809149698038586927475816364705253594142483\
031371920260809138`191.837675417584*^-7*GaugeXi*u^10 - 
  3.9143919352252685586018919352252685586018919352252685586018919352252685586\
01891935225268558601891935225268558601891935225268558601891935225268558601891\
93522526855860189193522526855860189193522526855860196`191.66056204230551*^-9*
   GaugeXi^2*u^10 - 1.6309966396771952327507883063438618994174549730105285660\
84121639677195232750788306343861899417454973010528566084121639677195232750788\
3063438618994174549730105285660841216396771952327507883063438618994175`190.36\
391791723304*^-10*GaugeXi^3*u^10 + 7.7507828003859749891495923241954987986734\
01848005022608197211371814546417721020895624070227244830419433594036768639943\
24311784629244946705264165581625899086216546534006851467168927486387803848121\
308438783`190.4461814698728*^-9*GaugeXi*u^11 - 1.1889427812046859665907284954\
90400252305014209776114538019299924061828823733585638347543109447871352633257\
39516215706691897168087644278120468596659072849549040025230501420977611453801\
92999240618288237335`191.01626654910083*^-9*GaugeXi^2*u^11 - 
  4.9539282550195248607947020645433343846042258740671439084137496835909534322\
23273493114762956032797302638572479842321112162382003651844921686191527461368\
731210001051270892540733810575080416350257620098889`189.72466559833268*^-11*
   GaugeXi^3*u^11 + 1.7027365944363298860653358007855362352716850071347425844\
78034213483948933684383419833155282890732626182361632097081832531567981303431\
03888077433050978024522998067971612945157918702892247865792839337812872`189.6\
3396169230955*^-9*GaugeXi*u^12 + 9.907856510039049721589404129086668769208451\
74813428781682749936718190686444654698622952591206559460527714495968464222432\
47640073036898433723830549227374624200021025417850814676211501608327005152401\
97772`189.80806870331875*^-11*GaugeXi^2*u^12 + 4.1282735458496040506622517204\
52778653836854895055953257011458069659127860186061244262302463360664418865477\
06653526759346865166970987076807182627288447394267500087605907711727817547923\
368029188135008245`188.52070264546612*^-12*GaugeXi^3*u^12 + 
  2.7768763301170708578115985523392930800338207745615153022560429967837375244\
78265219005959746700487441228181968922709663450404191144931885672626413367154\
1078948486355893763301170708578115985523392930800339`188.6917545972965*^-10*
   GaugeXi*u^13 + 3.512915839304728193617082505971394860283749172638061526950\
41583930472819361708250597139486028374917263806152695041583930472819361708250\
5971394860283749172638061526950415839304728193617082505971394860287`189.22679\
885496981*^-11*GaugeXi^2*u^13 + 1.4637149330436367473404510441547478584515621\
55265858969562673266376970080673784377488081191784895488599192302896006599710\
30341400711771082141452511822882193252563622933993304363674734045104415474785\
826`187.9430390295977*^-12*GaugeXi^3*u^13 - 6.9302421319617086812854008621204\
38840015559592279168998745718322437899157475877052596629316206035782755359474\
93619451291408963366635324307281979239651197323154995112667070339028010985682\
943354901026848`186.93383283787452*^-12*GaugeXi*u^14 - 
  2.5092255995033772811550589328367106144883922661700439478217255995033772811\
55058932836710614488392266170043947821725599503377281155058932836710614488392\
2661700439478217255995033772811550589328367106144`187.94800447281384*^-12*
   GaugeXi^2*u^14 - 1.0455106664597405338146078886819627560368301109041849782\
59052333126407200481274555348629422703496777570851644925718999793073867147941\
2220152960893701634442375183115923856664597405338146078886819627522`186.66735\
234880593*^-13*GaugeXi^3*u^14 - 4.9933355142012679101588739517985290368317653\
30572260751739950826993051290177548088119724181556321819834632367052742610373\
06996431386928326444873804558419144994515883612262904720628550901400782093800\
068`186.63594113642264*^-12*GaugeXi*u^15 - 1.01690408889677486004905861737483\
27498716543223234788749883676743309485295168457322207711252217943783458878385\
73801848000416316631691670596121265277816787309473272747471315787531162570067\
02073617728792`187.42156358607406*^-12*GaugeXi^2*u^15 - 
  4.2371003704032285835377442390618031244652263430144953124515319763789522063\
20190550919879688424143243107865994057507700001734652632048627483838605324236\
613789471969781130482448046510708612586400738757`186.14361720238577*^-14*
   GaugeXi^3*u^15 + 3.6585258962693732898110945626248043511245088172155295300\
84981895335666473751337326396979888005928051575940361084048188519606716515109\
5019338613072402884624069394273772321287623704886906463833530956717`185.34496\
40261114*^-13*GaugeXi*u^16 + 6.3556505556048428753066163585927046866978395145\
21742968677297964568428309480285826379819532636214864661798991086261550002601\
978948072941225757907986354920684207954671695723672069766062918879601108084`1\
86.0819103168156*^-14*GaugeXi^2*u^16 + 2.648187731502017864711090149413626952\
79076646438405957028220748523684512895011909432492480526508952694241624628594\
23125010841578950303921773991283276478836184199811132065515300290691928828665\
0046245`184.80634087730863*^-15*GaugeXi^3*u^16 + 
  1.5613056171857055758374570499810459342030254995831089816442242012860123652\
19876684501520790812335890406104846656895936646823356282968587929558672631730\
314842546089820828176209315019614968054382806634`184.81894524256438*^-13*
   GaugeXi*u^17 + 2.897795943993772540395868089518649157709460193026719052333\
97666628268810662235868575714455586872389850891192948483701042034316864716860\
9726732391002777519957491361257546094053796549999709626133294972`185.60407069\
232278*^-14*GaugeXi^2*u^17 + 1.2074149766640718918316117039661038157122750804\
27799605139156944284453377759316119065476898278634957712046637285348754341809\
65360298692071947182958449063331562140052397753918908189583321234422220542`18\
4.33060584068994*^-15*GaugeXi^3*u^17 - 8.498204017079547040285938400956554633\
44665947951143337506676431156771267691095877947833371544983111853741413774220\
48581567186496704329395127178394698094802524705306697462450818590762114197045\
8911828`183.39831720002772*^-15*GaugeXi*u^18 - 1.6098866355520958557754822719\
54805087616366773903732806852209259045937837012421492087302531038179943616062\
18304713167245574620480398256095929577277932084442082853403197005225210919444\
428312562960794`184.21095465130318*^-15*GaugeXi^2*u^18 - 
  6.7078609814670660657311761331450211984015282245988866952175385793580743208\
85089550363760545992416431733592429363048635232275853349927337330399053247170\
185086785558466541884383788310184513023456622`182.93936626319845*^-17*
   GaugeXi^3*u^18 - 4.3451132897898975606172451082860951417821465346254299778\
49008745278490304111949387304099649982733166584610956637830671355318341724300\
72514563356994802568089673311189724083272626402639547559239893259`182.9502914\
718269*^-15*GaugeXi*u^19 - 8.155757619592732023905686589497192124444218500578\
12281321804452930611232552128232273998419076569658676209135012775790960772792\
12545251148063056688518805552990010635080595252034611640465914362843953`183.7\
7678569027478*^-16*GaugeXi^2*u^19 - 3.398232341496971676627369412290496718518\
42437524088450550751855387754680230053430114166007948570691115087139588656579\
56698866338560521311692940286882835647079171097950248021681088183527464317852\
38`182.5068807945277*^-17*GaugeXi^3*u^19 + 2.17718075222117496577441029358878\
82288125099329956171781251193763240147548887092118092750767503382629808099084\
15888882779795720473596365323879571746990122377767344589011330412047274293777\
6364855453`181.4932814326071*^-16*GaugeXi*u^20 + 
  4.0778788097963660119528432947485960622221092502890614066090222646530561627\
60641161369992095382848293381045675063878954803863960627262557403152834425940\
277649500531754029762601730582023295718142225`182.33601149935419*^-17*
   GaugeXi^2*u^20 + 1.6991161707484858383136847061452483592592121876204422527\
53759276938773401150267150570830039742853455575435697943282897834943316928026\
0655846470143441417823539585548975124010840544091763732158934`181.06762541330\
96*^-18*GaugeXi^3*u^20 + 1.21209072003273206918900709156434704117529668702321\
40734059738925985914779014990663467452393166036660681868666026943413792846462\
047838800038237443632814891029294807712817978326120856078129391852011`181.081\
83905178362*^-16*GaugeXi*u^21 + 2.2724636666985946750210942011721801371179028\
65593396825618316450243574663795992244125271196407963495320327855679294142447\
670472812030221312925646271644877696144526953278776558963943501433196673715`1\
81.94150074544123*^-17*GaugeXi^2*u^21 + 9.46859861124414447925455917155075057\
13245952733058201067429852093482277658166343505219633183665145638346993986637\
25593531960303383459255470523526131853657067268862305328235662349764589304986\
1277`180.67449180694157*^-19*GaugeXi^3*u^21 - 5.50850238384440417045527298342\
11141140172713770139812450919560045207037733979969426676244099328366466977099\
06614633684385896324824462224530137628756695668664960672631282865895224791486\
58698757766`179.58209532339905*^-18*GaugeXi*u^22 - 
  1.0329380303175430341004973641691727895990467570879076480083256592016248471\
79996474602395998367256134236512661672406428385304760369104646051329839214384\
03531642933043330853479952906522792418030549`180.45774312699623*^-18*
   GaugeXi^2*u^22 - 4.3039084596564293087520723507048866233293614878662818667\
01356913340103529916651977509983326530233892652136090301693451605436501537936\
025213874330059933480485122210138785561664704438449684084359`179.191988597409\
65*^-20*GaugeXi^3*u^22 - 3.34904976613779580417213254574563712752091491678425\
36595038755968276315163066192625290407015827812810788356179629791168540714353\
4125734420622787604132805666837034013626396158430591567867740823837`179.20859\
959648786*^-18*GaugeXi*u^23 - 6.279509108615635503318458818828597393762936501\
09994785702784670420571904510442070326465410742634501636224811158587393652005\
75062494305547136029344568394964452592591967744920767363818210806274792`180.0\
9955778264234*^-19*GaugeXi^2*u^23 - 2.616462128589848126382691174511915580734\
55687545831160709493612675238293546017529302693921142764375681760337982744747\
3550023960937262731130667889357016456852191357998656038365306825758783595254`\
178.83495062200834*^-20*GaugeXi^3*u^23 + 1.3954555346050897497364820254186944\
82983146118495426689441317036524361999363095619841634866529994473489262097664\
70267309749579360755635312011746696359753036384980680845645692953314927658691\
42646`177.67088358183625*^-19*GaugeXi*u^24 + 2.616462128589848126382691174511\
91558073455687545831160709493612675238293546017529302693921142764375681760337\
98274474735500239609372627311306678893570164568521913579986560383653068257587\
83594884`178.5766609136598*^-20*GaugeXi^2*u^24 + 
  1.0901925535791033859927879893799648253060653647742965029562233861468262231\
08406372094558004761518232007334741594769780645843317057192804637778287232090\
19035507973249944001598554451073282650606`177.31310721437634*^-21*GaugeXi^3*
   u^24 + 9.19024192944615039266868330189481376092049884889252380098113454230\
62881854848614818803524387283548594305733382052208130643677637108557622190758\
68697945128889582563652422416912204984124159750188`177.33187044276372*^-20*
   GaugeXi*u^25 + 1.723169681819365392450449614179352117178239850298523675259\
66139401319720224458636808552103572892270090424197878172410090925772961270923\
8177294630932875555163595649494141210435935721357887278129`178.25198723715212\
*^-20*GaugeXi^2*u^25 + 7.1798736742473558018768733924139671549093327095771819\
80248589141721655009352443200356337648870511253767674911590517087121907206719\
6218257387276288869814798483152062255883768163988389911968636`176.98940416123\
085*^-22*GaugeXi^3*u^25 - 3.5347056448565694077446586856480546752489972644711\
77718636636023269672553252843504243027670146213057774874782871731896141428725\
18899081218156417740489517673927090934041685682222155526665561452`175.7591702\
613317*^-21*GaugeXi*u^26 - 6.627575699305251509424806208382123527608614808840\
47567407562074620460462401763987725200398357277961886246914916047731118945280\
62027278391434408882033675198599832672851585016766758513764895431`176.6931672\
34911*^-22*GaugeXi^2*u^26 - 2.76148987471052146226033592015921813650358950368\
35315308648419775852519266740166155216683264886581745260288121501988796622720\
02584469932976433703418069799941659694702149375698614938073535482`175.4314813\
4075406*^-23*GaugeXi^3*u^26 - 2.506984827912257634262784084176910289289836125\
00779903642403167538557080710161339829245997433215493827874042078216617765815\
723469184074510656856541787284254262293183807846393012274647168816465`175.452\
14963002445*^-21*GaugeXi*u^27 - 4.7005966491947120964613709420091890521042481\
02462105321133278954406240396155101355383411603800517551329474545680486768513\
6475538054743624934459881425556191553383791323925604295360916807675556`176.39\
959744958782*^-22*GaugeXi^2*u^27 - 1.9585819371644633735255712258371621050434\
36709359210550472199564335933498397958898076421501583548979720614394033536153\
547353147418947651038935828392731507981390991305163566845640038200322189`175.\
13874332326586*^-23*GaugeXi^3*u^27 + 8.95351761153131643558099376416508821293\
34351819706427599457114618372105314184335027970681061490373207358300997988799\
12225238652502375862689668411669713635320492878225500954266841969004034431`17\
3.84708854225073*^-23*GaugeXi*u^28 + 1.67878451756954003445048962214613894718\
00886080221804718333139122879429986268219126369327156430419826176694806001738\
45897731269216240843747659281479484149698335135404425914439120032743130661`17\
4.80758415774176*^-23*GaugeXi^2*u^28 + 6.994935489873083476877040092275578946\
58370253342575196597214130119976249427842463598721964851267492757362283583405\
76912405469550676701822819136728311839570763963975184413101630001364299996`17\
3.54750328463564*^-25*GaugeXi^3*u^28 + 6.803857363374903304559692990606303264\
18886629748029586055622620806216260437345530933294859379137105293678619601262\
9839571337397274231023152694274812672852768501107535371981140042117728561177`\
173.56987055431924*^-23*GaugeXi*u^29 + 1.275723254439946721424909790613343410\
56144931048109633434889562136315431673332858190897898015450612363184400957608\
8228104298142053471605444349019778804188965671292860714814929760902713928731`\
174.54303420633656*^-23*GaugeXi^2*u^29 + 5.3155135601664446726037907942222642\
10672705460337901393120398422346476319722202424620745750643775515132683373233\
7009504345755918894650226847875824116841206902970535863117288740037613076964`\
173.28367403422607*^-25*GaugeXi^3*u^29 - 2.2679524502170650191020038142008977\
05044419893661577235277331251048272258038460965898720175952231421934294413155\
21486451372537265426647830678731205374616539955311654852868159246917040671326`\
171.9347000672212*^-24*GaugeXi*u^30 - 4.2524108481331557380830326353778113685\
38164368270321114496318737877181055777761939696596600515020412106146698586960\
7603476604735115720181478300659293472965522376428690493830992030090465908`172\
.92017339552166*^-25*GaugeXi^2*u^30 - 1.7718378533888148908679302647407547368\
90901820112633797706799474115492106574067474873581916881258505044227791077900\
316811525197296488340894929194137228040230099017862103909624667920432027`171.\
6614865514346*^-26*GaugeXi^3*u^30 - 1.838333013970697748897056851367559811809\
73710795049129284246768116372333615843363415756138441171299190589735691424861\
858931740371728500785049324108549972918171502865703932693040591320965371`171.\
6853772708163*^-24*GaugeXi*u^31 - 3.44687440132332146715832919256421103977486\
60150734571030587018261226803060053097617433790883721098113067622111148914143\
51241919059742369439758822384620806294040696452611902675586032898027`172.6828\
2159509178*^-25*GaugeXi^2*u^31 - 1.436197667218050611315970496901754599906194\
17294727379294112576088445012750221240072640795348837908804448425463120475597\
9684132941559320599899509326925335955850290188588292781494180379232`171.42476\
52266044*^-26*GaugeXi^3*u^31 + 5.74479066908597442522446131469041238734412492\
12329050533962945834389655945225940990688843016204296046499447966926111147458\
56176915958915266404696223216033953942856955458445594434964210403`170.0220557\
234548*^-26*GaugeXi*u^32 + 1.077148250413537958486977872676315949929645629710\
45534470584432066333759562665930054480596511628431603336319097340356698476309\
9706169490449924631995194001966887717641441219586120635275515`171.03115046542\
598*^-26*GaugeXi^2*u^32 + 4.4881177100564081603624078028179831247068567904602\
30602941018002763906648444413752270024854651184650139013295722514862436512915\
4423728768746859666466416748620321568393384149421693143207`169.77368568342058\
*^-28*GaugeXi^3*u^32 + 4.9475864170970186051319847707553498622910026991958461\
42309589674482756813029150536599431464476012844435421234858769760321440931026\
077716660948874217405329898210306689890749832255213567958`169.7989495134129*^\
-26*GaugeXi*u^33 + 9.27672453204476374939743852885472451522066709341017686446\
50379385244210082641035915692037409114494666986871006915687499875244931085706\
2596275603353743529525627263775939144715886157992588`170.8193907849004*^-27*
   GaugeXi^2*u^33 + 3.8653018883519848955822660536894685480086112889209070268\
60432474385175420110043163153834892046437277791119625288153645828135205461904\
4274844816806405980396901135990664131029828589906705`169.56248218959385*^-28*
   GaugeXi^3*u^33 - 1.4551724756129596257525342137322616531208947648357870136\
62681605865674194838988223845407605636137231385248531140853992058407410281293\
4169703894788889781328554354432118019981776070014219`168.10919560272833*^-27*
   GaugeXi*u^34 - 2.728448391777871690999246626133742504476666792179463783666\
18762897777088478355987987329521791513219608784914726222610293750720385546194\
88125753039815986162518448934586445432820181135156`169.14069493822979*^-28*
   GaugeXi^2*u^34 - 1.1368534965741132045830194275557260435319444967414432431\
94244845407404535326483283280539674131305081703270478025927542890628001606442\
478671906376658999423438268705607768559700840865638`167.88431021397733*^-29*
   GaugeXi^3*u^34 - 1.3269581786394572276850493883802872295835246631457098942\
59389911112357811442308722739117485033264849935798669923722985885619283447386\
18326018064383052564603110235404006035715733470579157`167.91081755822523*^-27*
   GaugeXi*u^35 - 2.488046584949084370272703173938345752751251289344273569823\
46064384937466129605619685479259750443944755077988186049845190205025102322157\
33840699937840860039411141548947279067185455696195`168.95310077222985*^-28*
   GaugeXi^2*u^35 - 1.0366860770621184876136263224743107303130213705601139874\
26441934937239442206690082022830248960183103146158284108541021625854271259675\
655576695830743369168308797564539469961132727345623`167.69721033947062*^-29*
   GaugeXi^3*u^35 + 3.6859949406654613905717611032054117778272501263560608709\
78615117574931001685605242331466534180010816995462603872616748546021252714954\
152822668563534720624553942808836063175951242346086`166.196151846392*^-29*
   GaugeXi*u^36 + 6.911240513747456584090842149828738202086809137067426582842\
94623291492961471126721348553499306788735430772189405694014417236180839783770\
384463887162246112205865043026313307421818163317`167.24895800054333*^-30*
   GaugeXi^2*u^36 + 2.8796835473947735767045175624286409175361704737780944095\
17894263714554006129694672285639580444953064294884122523725060071817420165765\
7099352661965093588008577710126096387809242466544`165.99353471548415*^-31*
   GaugeXi^3*u^36 + 3.5479590176961210621937217316611517550626814921940433047\
13363920225766849304354471782075783095098712381864396079093869491769906598567\
094466750336264588795770738386612895860304921379662`166.02117317447775*^-29*
   GaugeXi*u^37 + 6.652423158180219328823195546359756598003628207327339640925\
61256359795970694703645578366331604602270929548843215629516044973268188737542\
826845783495542453128689143878284229535036629204`167.08425364180073*^-30*
   GaugeXi^2*u^37 + 2.7718429825750913870096648109832319158348450863863915170\
52338568165816544561265189909859715019176128873120180065122983520721950786406\
4284451907645647602213695380994928509563959784745`165.82927253619386*^-31*
   GaugeXi^3*u^37 - 9.3367342570950339172395268011997946038803208656713657340\
54270563891377644138116879966223914089453098771903328651634127161258651091140\
42724457373952946676561915565286526996860210879`164.28295051558825*^-31*
   GaugeXi*u^38 - 1.750637673205320876006104091147304367895691633507194642348\
84541147314729130185169889043771474895334455144432425165662117098228470720406\
00706467986724801398123398523112742882501073872`165.35606813066252*^-31*
   GaugeXi^2*u^38 - 7.2943236383555036500254337131137681995653818062799776764\
53522547804780380424382078710157144787305602297684684381902588212426186280016\
91696102832780200058255141605129697620104083857`164.10150618542116*^-33*
   GaugeXi^3*u^38 - 9.4600896628025194624746169815925368399821283899537833422\
50678567317631078042491841638047076193436166443817515843389657818669907021439\
869673456529089817013772280527390549655566985391`164.13017770990137*^-31*
   GaugeXi*u^39 - 1.773766811775472450919726397277378680052242187762329596344\
14760780137669849260708656089717885953032963210584704446825884941717904415113\
53063958997815382572940653724087802698838524691`165.21310599535167*^-31*
   GaugeXi^2*u^39 - 7.3906950490644685454988599886557445002176757823430399847\
67281699172402910385862860670404911914709706800441029351951078539238246017296\
39710998291575640940539193905170325112451814354`163.95894194285958*^-33*
   GaugeXi^3*u^39 + 2.3650224157006300035006161473415422701437804032110997546\
88390645640930093136329270419547374577055170741327879824401275810445000695709\
726732024933811647766007770861242443305798466312`162.3696129639484*^-32*
   GaugeXi*u^40 + 4.434417029438681127299315993193446700130605469405823990860\
36901950344174623151771640224294714882582408026461761117064712354294761037783\
826598974945384564323516343102195067470782172`163.46213542489244*^-33*
   GaugeXi^2*u^40 + 1.8476737622661171363747149971639361250544189455857599961\
91820424793100727596465715167601227978677426700110257337987769634809561504324\
0992774957289391023513479847629258127811622948`162.20834957575101*^-34*
   GaugeXi^3*u^40 + 2.5160821402424964096386505469318588244276164728652163709\
57279094027787295420519379593693645233673451724090106797584393095792668785355\
684215806360213250118455067432252454748417455027`162.23796816888355*^-32*
   GaugeXi*u^41 + 4.717654012954680764919681012495480538328878867436549279711\
23090030031332090373969855197050236964619463974882446352971888336634107756439\
8164233096096356315565948827331703128316606`163.33987764804567*^-33*GaugeXi^2*
   u^41 + 1.96568917206445031871653375520645022430369952809856219987967954179\
17972170432248743966543759873525810998953435264707162014026421156518325684304\
567068151314858120113882096367455093`162.0864517387221*^-34*GaugeXi^3*u^41 - 
  5.9906717624821343006563711104682232137853674263502449065111917451409847147\
86038806813670374509402752122957077690906286618566892930269064665180021324277\
6622585983735746712423863444`160.45615685431173*^-34*GaugeXi*u^42 - 
  1.1232509554654001821237335744036858424592568731991783999312454524524555525\
96128499655231071992772903485654482015126123543658652637515332896245975261037\
2179918925779361197924631559`161.56725494143237*^-34*GaugeXi^2*u^42 - 
  4.6802123144391674255155565600153576769135703049965766663801893852185648024\
83868748563462799969887097856893675063025514765244385989647220401024896920988\
40829955240806716579347216`160.31417199985518*^-36*GaugeXi^3*u^42 - 
  6.6768014916604771514344721864942648194156117960835437941616842890080189709\
88196369861558580717472009967107519435038044731773684504873781652680559375791\
8004064667512006752085604566`160.34466185085066*^-34*GaugeXi*u^43 - 
  1.2519002796863394659114208370883931185212295485274902167532320134968761365\
62001847799685672879229720181916381520769196057037271896131040647587482121629\
222025477757312704948942743`161.46475834080422*^-34*GaugeXi^2*u^43 - 
  5.2162511653597477746309201545349713271717897855312092364718000562369839023\
41674365832023636996790500757984923003204983570988632900546002698281175506788\
42510615732213627063246297`160.21200256742688*^-36*GaugeXi^3*u^43 + 
  1.5174548844682902617319735020716504041236750124718981480013917852178772315\
92384092424641347725979925448484973512083343911353912663755451194299829527633\
310878476362151858539969831`158.54259692293175*^-35*GaugeXi*u^44 + 
  2.8452279083780442407077746297463479966391580648352050380755273034019912194\
59095108635649256543703909504355412547202718311448345218479637835426095730975\
50460335853934705670257567`159.67150931763857*^-36*GaugeXi^2*u^44 + 
  1.1855116284908517669615727623943116652663158603480020991981363764174963414\
41289628598187190226543295626814755228001132629770143841033182431427539887906\
4602513993913946071384556`158.4190659798853*^-37*GaugeXi^3*u^44 + 
  1.7681287377089265868260150642156608014388941775965601518924116770182228218\
66935826277297248760715997782296394830910879322747177351018244385131742649230\
259472222224316790583368345`158.45035993836376*^-35*GaugeXi*u^45 + 
  3.3152413832042373502978965634790751913403103033591146405887811767673560445\
61024117277475602083175641381548986690447819807432285510357834152035660031010\
35977055478971203393807601`159.5879129881681*^-36*GaugeXi^2*u^45 + 
  1.3813505763350988959574569014496146630584626263996311002453254903197316852\
33760048865614834201323183908978744454353258253096785629315764230014858346254\
3165710644957133472392773`158.33576832649374*^-37*GaugeXi^3*u^45 - 
  3.8437581254541882322284230510768537738929785782315118798600469091310658528\
94543258301471145205807289184106936896159699576479551869630678355883249385175\
632499354097194304179017`156.62894556139534*^-37*GaugeXi*u^46 - 
  7.2070464852266029354302099206066851985658919638241622621495242973203392273\
06574167994512178441686176916410840631408303929200620674690943808773173980457\
303849032151547899151469`157.77497084208107*^-38*GaugeXi^2*u^46 - 
  3.0029360355110845564292541335861188327357883182600676092289684572168080113\
77739236664380074350702573715171183596420126637166925281121226586988822491857\
2099370967298115934035`156.52311198614404*^-39*GaugeXi^3*u^46 - 
  4.6734494748704116969284364642548269785178389439427454859313972120710191856\
83136999120725544214976756988560507943405835937774005184321316839007705322940\
8985710910487624333526239`156.55515030708742*^-37*GaugeXi*u^47 - 
  8.7627177653820219317408591513254087628595981715871175198960918224778331168\
39484119280706220534587749347087342477952088494460333357179775921894598148242\
971904045572159533712482`157.70948582914022*^-38*GaugeXi^2*u^47 - 
  3.6511324022425091382253579797189203178581659048279656332900382593657637986\
83118383033627591889411562227953059365813370206025138898824906634122749228434\
57162668565506651525536`156.45790072281278*^-39*GaugeXi^3*u^47 + 
  9.7363530726466910352676665913033521566647203592017636151897931914694502894\
70095961344502272962326754822915258402242482895104896659730091967388609795524\
17665255047543271849169`154.71521326502688*^-39*GaugeXi*u^48 + 
  1.8255662011212545691126789898594601589290829524139828166450191296828818993\
41559191516813795944705781113976529682906685103012569449412453317061374614217\
285813342827533251475`155.8777031121302*^-39*GaugeXi^2*u^48 + 
  7.6065258380052273713028291244144173288711789683915950693542463736786745805\
89829964653390816436274087974902207012111187929219039372551888821089060892572\
024222261781393499734`154.62638044624774*^-41*GaugeXi^3*u^48 + 
  1.2331235221003404785532002326179987857696593044669244099505944788166776437\
34586232575124207158145420303715034689582508198353245272521493597034517206213\
406199612686302898394709`154.65910975111393*^-38*GaugeXi*u^49 + 
  2.3121066039381383972872502627707902055539162547543333123062816458686656834\
32265843196005227600385306224255076139548554291507853280380107863280046502008\
43259755928913188756157`155.82960374520027*^-39*GaugeXi^2*u^49 + 
  9.6337775164089099886968760948782925231413177281430554679428401911194403476\
34441013316688448334938775934396150581452309547949388668250449430333527091701\
802489830371376989209`154.5785328971135*^-41*GaugeXi^3*u^49 - 
  2.4662470442006809571064000953416882003090360678753955796855452202197981705\
19661333667896071231197812670980759718538566091843596453101242914261731458524\
510475567777557248249`152.80140898219761*^-40*GaugeXi*u^50 - 
  4.6242132078762767945745005255415804111078325095086666246125632917373313668\
64531686392010455200770612448510152279097108583015706560760215726560093004016\
865195118578261520194`153.97976237266118*^-41*GaugeXi^2*u^50 - 
  1.9267555032817819977393752189756585046282635456286110935885680382238880695\
26888202663337689666987755186879230116290461909589877733650089886066705418340\
36049796607420830219`152.72893335178006*^-42*GaugeXi^3*u^50, 
 0.11539799510236984857433948241470590289059262548221482134157182307441355954\
20666351568580981898748964360631990708463745973663798361679663560544181990135\
8038241216450527865471131907508925617837788021715762289758671`196.57521380152\
397 + 0.943925833758360780003348576041509915541436805571097415057743565453621\
75914910268036475237837910485345125353825591823846881179475333916442076548308\
485632684976924942462731193539621824344769337922309489881982988745`198.258394\
6163063*GaugeXi - 0.064537431232978771580711078126935138510723446761862646462\
29141599656179964969991807809729056689762137774959509728088837378480706059328\
05198810840987814812865470250022467722557723202181057368698627989163629790286\
9`197.9968502320615*GaugeXi^2 - 0.0159364697945035380698814869788441435815460\
92206356225589618097333906366725050013653650451572183729770375067483786518604\
36919882323445324668648598353641978557549583295887129070461329698237718835620\
018060617016189`198.12315545118577*GaugeXi^3 - 0.1746036087480831716651904693\
98681998071077734044483169754987965796967743167704333096172126700974755529009\
67004934973664486130943839268189279386716612486397699022039731718588165743370\
685099577292208177260931798367`196.58517286212447*u + 
  1.2137229591290523317733339430502752732817055505094061777067721157116159361\
77470158092293365046693668373005389279198473886372886131780352184211258177287\
91165546468355011779495215705431660246532422605217034381019465`198.7230873353\
3623*GaugeXi*u - 0.1979166666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666667`\
198.78669199644023*GaugeXi^2*u + 0.003038194444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444444444445`197.45222529461216*GaugeXi^3*u - 
  0.2166977829378792355213902083043122624458364069641032652771736471887311087\
86986072666035523016228667082305694166261597436618752268967920916477438281417\
53390796560151339951594600148787375755826915351053430368693864`196.3805461831\
3677*u^2 + 1.1192694108582563143571653692857175099753015994867901206268564320\
74380932088064497869967668062262593113658629320388855419172986198454356913696\
41141726755699854149462955112509953868377006730904546675393593017909484`198.5\
3026850936354*GaugeXi*u^2 - 0.09635416666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666`198.3145608845595*GaugeXi^2*u^2 + 0.00385199652777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777778`197.41827303251367*GaugeXi^3*u^2 - 
  0.0672243280675807585274521573784896503182456276796287865179376322231202749\
77423083704569209040622938774395442286478116319341600970077875618661469997572\
5283886188966146937313087200021554404452451616985987858243866`195.58827966348\
466*u^3 + 0.62232867888704195566875818750760254163199711403835605298031790970\
68594494910375394323715989756563026578700719497495025707003552027797383142974\
9773515592667508621557244253527270358331104729042861346771077762013703`198.12\
05720378537*GaugeXi*u^3 - 0.0149652777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
777777778`197.37942739803393*GaugeXi^2*u^3 - 0.001184172453703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
037037037037037037037037037`196.79326295054656*GaugeXi^3*u^3 - 
  0.0087103104765149868526265110604579208485645221251776042565604829935083768\
50260238419503873425142318163205510480321285507932125119026156067619465700570\
07877605295018025602206994534240180896392007130076034248805672`194.4182375920\
957*u^4 + 0.22577231409539041463345704932027802214771038594606590216760035444\
76683824722428211617950070490282390114195864883017930916652168905076534530579\
6492830096360645164622241340831479546915746803118837285449368551170501`197.51\
571518761395*GaugeXi*u^4 + 0.001006944444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444446`196.0871973828499*GaugeXi^2*u^4 + 0.000035626446759259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
5925925925925925925925925926`195.15905269460336*GaugeXi^3*u^4 + 
  0.0007666603704420790968648171547790208003012792844410131030255240531026028\
27713651118201997624870674552833592367405826154606816992142488086418775053954\
20589000776424081129771424973833841840267520196576928326469349`193.0836707312\
4884*u^5 + 0.0568226515222945845301505133716477967347827589827232068225359120\
94540326111310538058989839041830990596464235507847752686312076554012256620144\
62777878342041373652988787986330151551461310458257488761697105506870923`196.7\
4606263975713*GaugeXi*u^5 + 0.00045050311791383219954648526077097505668934240\
36281179138321995464852607709750566893424036281179138321995464852607709750566\
89342403628117913832199546485260770975056689342403628117913832199546485260770\
97505668934`195.6169472111735*GaugeXi^2*u^5 + 0.00002732234386810279667422524\
56538170823885109599395313681027966742252456538170823885109599395313681027966\
74225245653817082388510959939531368102796674225245653817082388510959939531368\
10279667422524565381708238851`194.92746711253352*GaugeXi^3*u^5 + 
  0.0003548058458344762301167240854415810177484781175620953372065550961749782\
87689786662837849059747622676082623762192602152562080053916093111569899226438\
90420898120275831999080220343679592999971867215140370617512578`192.4757439444\
6923*u^6 + 0.0107039490762530462759271459649522065829717658093900943977496912\
65016784828342221425789789294157729011918463677568659356152123913921282614211\
62566693491538430987431550187044390295678626242613719643299435547954282`195.8\
4733954172307*GaugeXi*u^6 - 0.00002858087679516250944822373393801965230536659\
10808767951625094482237339380196523053665910808767951625094482237339380196523\
05366591080876795162509448223733938019652305366591080876795162509448223733938\
01965230536`194.29575775938943*GaugeXi^2*u^6 - 9.1099084309649785840262030738\
22121441169060216679264298311917359536407155454774502393550012597631645250692\
86974048878810783572688334593096497858402620307382212144116906021667926429831\
19173595364071554547741`193.330033793978*^-7*GaugeXi^3*u^6 - 
  7.2933308396993113111913058650674597515209934450310505710184828310787689824\
28927035933212883262145852559223165408827716440243370159706790808249825881532\
21145836724178419039058601847299893893772190614174365235`190.52213319009934*^\
-6*u^7 + 0.001681447013180036287220520473937088801058916182474899946798257171\
69054033125654990470643875048604384234924536585442162850005216672193706687909\
728505570887640502165470375182758124958124818156502673713132595892489`194.867\
95072427836*GaugeXi*u^7 - 0.0000159852135298563869992441421012849584278155706\
72713529856386999244142101284958427815570672713529856386999244142101284958427\
81557067271352985638699924414210128495842781557067271352985638699924414210128\
495842783`193.91697926581955*GaugeXi^2*u^7 - 8.721153391912320483749055177626\
60619803476946334089191232048374905517762660619803476946334089191232048374905\
51776266061980347694633408919123204837490551776266061980347694633408919123204\
837490551776266061985`193.18698256627536*^-7*GaugeXi^3*u^7 - 
  0.0000131609279901279541363327367282545138014543740288001433139151786409914\
20650715181739768702699329472547337044898174423671898853375313642670688428854\
60025077322408632105496378667249765117130976779350431315726384`190.5187188181\
7868*u^8 + 0.0002455647738252421924846147122254539776606782236802615522216378\
70278255053327902412104777785901256175969386463693571180034603046291807811395\
10026020919371317498407815471874617544832925734284810501695293320679516`193.8\
5596495811467*GaugeXi*u^8 + 8.35577286470143613000755857898715041572184429327\
28647014361300075585789871504157218442932728647014361300075585789871504157218\
44293272864701436130007558578987150415721844293272864701436130007558578987150\
416`192.5062032021909*^-7*GaugeXi^2*u^8 + 2.458937133881330309901738473167044\
59561602418745275888133030990173847316704459561602418745275888133030990173847\
31670445956160241874527588813303099017384731670445956160241874527588813303099\
01738473167044599`191.50990433159302*^-8*GaugeXi^3*u^8 - 
  1.2934440166361398091387913096160050506869966822660346795106623256507423756\
48895509149270008910657738217961547502826784668867853333340292857716351003021\
921754562126346058871672299151905208722044413379729037`187.25776649414323*^-8*
   u^9 + 0.000032673042529393873268347904201245141569588886358554277437198864\
26551598259352690865902528002144480033640098390524736639367801343700738998129\
576364381494193827789017473948781968755667035602692842595372387249788`192.803\
0941100225*GaugeXi*u^9 + 5.55189561604153956246308338660431012523364615716708\
06880042089277298512507747716982926218135453344688553923763158972394181629390\
86460009980933501857022780543704064627585551106474627398148321669245190168711`\
192.19730692350194*^-7*GaugeXi^2*u^9 + 2.854237058843577903221962866022510082\
15414179820144226108632073038037444001849966255930661895067859473823879788285\
75269171709768150364590961031557472153912750353346793943234539675136115732556\
32899692543746`191.44473963841244*^-8*GaugeXi^3*u^9 + 
  4.3354180626249132600195415992035150618725164807892790966863326878274014326\
69594961223900139015866969152451328761212213494494193576141114997586931643482\
1412324012703070262664809010755615876180854285113076934`188.5354565202138*^-7*
   u^10 + 3.38926102727195577358590711414811697206449603095981654073476742912\
03375984669170175667186332055778936266489089308837643178156299635826213195362\
5132998063624078419129146500242892592242978862512532419740991187`191.64201330\
147827*^-6*GaugeXi*u^10 - 2.4282108517317752526987736222945458154693363928573\
16378239899163420086941010461933982857503781024704545628066551587475108398629\
3221502456711691920927130162339397548632757867967103176338385573594808804044`\
190.70479192599248*^-8*GaugeXi^2*u^10 - 6.71963554955490681801408112134422860\
73358704431335503966576597649228721859794490867121939753012384085015157646230\
27730290837553944817052080159343266606373869481132588395695658802921910185017\
4481247112313`189.68443072724267*^-10*GaugeXi^3*u^10 + 
  1.7238815304007802211807875899572213281928917507809880434027214919570419336\
97332162849947238679005201194656196595375290900133007937125567337260168821741\
76562885358149079238163159905728719323163101281790749`185.89260754850187*^-9*
   u^11 + 2.62191039571892264826817354461164688760887914151832730989047837050\
48888192543297660745920699989709764975051867434518574574639496210216288052712\
258722910169115520614564967999530039448903455490479710526128211`190.353634213\
41236*^-7*GaugeXi*u^11 - 1.86521491775637431568801785886288685077198151425511\
36715702308839330547780827659678967101703095867661460798482506932786811638119\
06085505501962061275763446608474596359727102000701417157976471678642523670512`\
190.4551222661777*^-8*GaugeXi^2*u^11 - 9.227541325757366495728662662258167282\
24373489161611092590166426383119742670245077890342678464609443683279899973259\
52376193140719619531812629720013341682677637727878492404971217164315071698693\
368029323088`189.6880704551737*^-10*GaugeXi^3*u^11 - 
  1.1868330083875402056608410323302951819380379199501979098375932287189680306\
36185390407744830984898311943355779449312486679520180281102121344972016595020\
625671070272032469015246739716230898751988389245305001`186.49291605819548*^-8*
   u^12 + 2.91091028293115528924917469904556409206175993067529873997809202918\
05568246052020326300439856916547255683988283251604910615340860555591925203986\
95638214962298160662752176898803442319555258546437382065171237`189.2223890343\
5348*^-8*GaugeXi*u^12 + 6.976961451265255926203444293819527051903141422088083\
89188855283607092644615967853576805471471651852117946869755907279230516839468\
73413491451538061013241916994249318010213199679817717864327339508243260576`18\
8.89141228117467*^-10*GaugeXi^2*u^12 + 1.840596605349375589497020094641168452\
71845474464724703022560368036761132201846690180226132809704440895119704846133\
62018144184831113422803919256320470626446837184952684972946897970727756462304\
10161364575`187.8521663938376*^-11*GaugeXi^3*u^12 - 
  2.5265386472545601240280851324010700729352083107888106808683325143199774900\
88020636696732062935761200384979595796637886168205096002028482336386877100847\
4905519165628055295253064408330404504485133861695306`184.5877651470042*^-10*
   u^13 + 4.80780279550878407359949765600754220279303971751422182124112121210\
44134396759723935598634711359734909450517183186268922557864527227947260350891\
9923760902991167074410889854377470570734307247908675487645745`188.26396916161\
676*^-9*GaugeXi*u^13 + 6.0812582257427921023584619248214911810575406239001902\
59756619322978889338455698022057588417154776721136287495853855420214986574552\
934119293685653252012818372384731951091517451083810650170216529782889349`188.\
69373846132635*^-10*GaugeXi^2*u^13 + 2.92865084707537682803158068633334108599\
58386505913053439600966148492696019243545791072338598886125433651981178528705\
07623162375817128471881126633781386436139090891745644400397055149709902364655\
019407665`187.91663445665102*^-11*GaugeXi^3*u^13 + 
  2.6377136145442607185018937393207053096986460088672897724685697939213466288\
01868812037299554125241987451107612931097836800724161950643606717707169032522\
9281963481332717949325117601491663050595078427801014`184.37705344163402*^-10*
   u^14 + 2.22162519438277859665654418316930246698828397435473026043618990158\
24564182133598486524168387297549535861378066143125792976066345952704769242756\
405703596206453625740659062241943085492934266211020577570775`186.752724444962\
84*^-10*GaugeXi*u^14 - 1.9825233777121836152752326525643156102643704988450190\
33824936916554293885956931905692140166660355466258557875935207598253547013781\
488301677107580199197576529239575188335422809942998748901840519217850871`187.\
0677616385597*^-11*GaugeXi^2*u^14 - 5.036856185549898417718428395581929878321\
31756989967562463849245850313565666995306139230997441569937856719857787573141\
00278014670500491557741186419386526158061501025415417901238958488587166787273\
558801`186.01359579000325*^-13*GaugeXi^3*u^14 + 
  3.4505390471972945186447680394586650521278931950163358684216827897631446184\
10246302440602856900416549206038319771005287422250928030973660743818138319375\
338855835315129226070968274721996678724035283261886`183.26780977392528*^-11*
   u^15 - 6.00940526631964976626358159378912870993921281274078233146380004199\
27530076452527514432606106330604761733484896486413835313851596807916950803427\
5788130187449224127189168043022372640669321923317712125737`186.00931381738354\
*^-11*GaugeXi*u^15 - 1.933153599556028349810743856772768512670531036876310455\
06566176616423203166741632145314223901558709028629367226588341522423996463629\
8375851756202632022283587527507360321574417713048371369258722935663056`186.91\
653628735335*^-11*GaugeXi^2*u^15 - 9.1269187931448987416361695374355229548176\
40916303507523906181005008368019836045858913426241915193955527332709174767163\
36219814825836409833497757646702282272940801802219662374272130683392010345104\
20114`186.13208535501585*^-13*GaugeXi^3*u^15 - 7.7889313638584069477833524029\
10812190486704015460467304508453222249319020371485171075146143078292422767666\
83034510973827425888341300199097702943823390056418533167825032197442603204358\
635614922397072567`182.39868874184492*^-12*u^16 + 
  2.1173892557075657585170845728214117666629407808150866496542188657785841691\
66883384745926560315063452105856264163608916232082833428236955945251334590783\
5130175790062576660711742075740924484428687035322`183.38112328570634*^-13*
   GaugeXi*u^16 + 5.577991497336013198180238465584896919135140834229232938656\
52862057005931902813884882882934744720335291557762598984670030435259756264328\
54588220822347972606281210281031944389610383625034749588658785876`185.2355123\
981789*^-13*GaugeXi^2*u^16 + 1.3752291867684490977202920571204907248896173645\
24559045089095909694321878387931844878914172883010983227124855909973463147258\
425738715478410941179947091700298449935144098668602172234582331539031450646`1\
84.16943878471*^-14*GaugeXi^3*u^16 - 2.31245169707034077368016157763118552627\
51549278351329505538658613016581967262351053207114291785155219754302768618877\
86546133102641531714716822202241758227833397371106042941553580314646773873105\
73838882`181.65148169381757*^-12*u^17 + 2.33938594885365175256208315178858191\
26679327575388252704101904041416173232332423337959254020305479575963251075098\
80659913320865013962304945705572648556271257323988700985918884898399491671398\
51481818199`184.24968043600882*^-12*GaugeXi*u^17 + 
  6.0163422071597935883489135878919198493368740544054174824030775828495697302\
56372418404801704117717532895137131125026915445637800699951579402818789461374\
3720232297761043027080374688822303183966398020431`185.12626364705173*^-13*
   GaugeXi^2*u^17 + 2.7976161380515922676394067398853663867750389017806651157\
54608638705975849536099143938609512489258316638229970160304644199795205742515\
437547674967135050360547415472825304371182210000124201839199957709`184.336235\
4704972*^-14*GaugeXi^3*u^17 + 5.140769060602790286762191815575844088647811729\
88349585628753412470564107932687702974370515709506328377787699174327214680939\
35594417418862072165440879730894579030622164047154772926434877690562788973334`\
180.78129791014015*^-13*u^18 + 1.35973245144632747585131810688022858066711714\
87936693615800782177457732754861359509642654909363410481870121504780105488422\
25304341017217365917843589399146999136231989755617567470874756274639762763108`\
181.83970116911073*^-14*GaugeXi*u^18 - 1.555979852992099391215397044690908587\
38473438091811737868624223241025567119999968962703676200954605064063069560326\
49041806469628363218458971102794773772811286266761739843487778160244041460147\
36917483`183.39604451808395*^-14*GaugeXi^2*u^18 - 
  3.7442061533680288198905907651779021247557692287809436773121810484715182823\
05253807047450952092871834711410989690358908032849705033454028494713217746477\
5124588403810177635171175198750252655768256714`182.3203603486564*^-16*
   GaugeXi^3*u^18 + 6.1908376160064282142201467708335116128451970716539031101\
77048187181508165950357025158483185904026567068081769747103279092520890472496\
556700679733817501053923521612589441706855051426650125869306753577`179.647323\
99467462*^-14*u^19 - 6.722253095208424997685036389863813980557780828145917858\
60553766048801052194865955891812241559598362380625693823747611726685445725245\
2526384974405275267013273125998951206347680718939030257221670066536`182.35983\
786627503*^-14*GaugeXi*u^19 - 1.839258225787664287566147958650326329170617458\
37962807478503318258802627181423942193296036662501818333484558413086427648226\
3239210670434939227172694886485695356761746142186536119134392119198361168384`\
183.32507572982433*^-14*GaugeXi^2*u^19 - 8.4506013194568815455818614885238445\
04402623567562683914338591087066479360164850552225542260566523070306308601702\
77819148178876419645328599419728091952067218263449789274159572184089954518180\
0556452`182.53068732181714*^-16*GaugeXi^3*u^19 - 
  2.8823760375791131090854609091010899540852929294517223432336458959637333041\
75071477972034904199513295810323806859102671537117034014078810883708086568950\
019985376965931351958037405682826996967312565176`179.10288016258465*^-14*
   u^20 - 3.41823600670210018699313542543806707793190957774180362690803179854\
11340450347357226880113237329237968771976058543865914539796136499381640667594\
912845404302781730675445038153959989438480972589852739`179.8925965666799*^-16*
   GaugeXi*u^20 + 4.308152779274294860738741601039474705504675423104239624942\
18910706028512078138645913598489544441280805106213232227161401312928816236772\
13128438024110679119571260902932856807556647331238999204420365`181.5504608547\
2674*^-16*GaugeXi^2*u^20 + 1.016302079771233516080703510116542295966475840300\
73047788043912601151432479837191396169660488636416954920119357694184433112151\
6475641270487388369430213313069904866627509183151335367929120576233436`180.46\
693366258708*^-17*GaugeXi^3*u^20 + 2.2908635489651943366744430338854983199422\
83683799383712122526713836071999614339326723476901273837646503947753518644135\
69500946170729337323400745745716040606729621680613617681172155492536253218036\
094`177.79276151961662*^-15*u^21 + 1.9346656980867590993181505050925076355920\
48664733921180575775160986373263182529999793322080086088443185908339178520182\
47134599927667737625082374779292560279673024019013541753560186596899722139541\
242`180.4722564076166*^-15*GaugeXi*u^21 + 5.538092605069671160326618275657557\
58973865157797831434211956256073111640604590049146018818761503148218356051752\
90795939122718598782288820320704203163632730703112752007242069144138646747659\
294904667`181.51466467880104*^-16*GaugeXi^2*u^21 + 
  2.5199630106452524362599401332711635358417513276005279072150002257906104912\
72089602361649718089820554712462781620165064786054839002149097688806483171267\
767734651894493762979224508593319262407091225`180.71678595867428*^-17*
   GaugeXi^3*u^21 + 5.4839792586299920639311353201571626727741278288852881096\
91012857729483836410469937603651068835938988300145878386205985997199173539828\
6354653896488116659624077558178329594717031551179418241661495727`176.96341491\
614052*^-16*u^22 + 3.74989310874035856828320797016773201209142029936906866848\
21515445718337408321977154517985679088329234579181471962469326472587530079192\
64622038569604901816030768271288126506339693138689753642227548`178.5868968944\
8775*^-17*GaugeXi*u^22 - 1.18511012024615420441075594068795982822093758034172\
04913850598669118972733421262456551650668892422150591430940730603069249427702\
14740676630182728667769275432937643758676448597077546987218776170207`179.6996\
432190443*^-17*GaugeXi^2*u^22 - 2.7501387007002909530958463079248485840614811\
61758475431864559681185019344551227934995612921052307000648260379401057107621\
1646542796353398087085850019057950573030588406025419749316895681554910041`178\
.60964789159635*^-19*GaugeXi^3*u^22 - 2.3489691928408825703977530335146506947\
12905932443301896768765253396452094123223451825079586103461539976102682628130\
99916536974669294462556250468697049437262928189547122699746095923636226107540\
75567`176.38853958815199*^-16*u^23 - 5.95237059673672924340624328812252394991\
08402570959305588959496434076893190897562211851653162838060245668554169435135\
01755250656000816608449918794197315547369410395322144356185507557052238914198\
946`178.6151536581886*^-17*GaugeXi*u^23 - 1.645966440603479004839283967473552\
07343055434154756355165189608767206943096472197066388268141416112857875935389\
16031429359523180092540659550817692265942537728201013983078017553244523489451\
90608858`179.6963728586339*^-17*GaugeXi^2*u^23 - 
  7.4299372036526985665395774857727011405141034565044096759650339413027114541\
69830441837105588017282411395857233453010620248599874917160524998969073161331\
7758484220373340564643837324739155915438731`178.8956453179541*^-19*GaugeXi^3*
   u^23 + 4.62134852009797137674458896184862953031929627811272615439251310578\
96846818065220053058124211283339709891581932008247471693213309325025237638520\
98239261310141888761188103741985152078346217408636984`175.47743677625027*^-17*
   u^24 - 2.09251691710127187459509619939972552336815070462941760464733144542\
03347362561803753507554141324307338725378730496678090113283358409694851112334\
2742358402628347183617829342301103532802439637752518`176.98906291868303*^-18*
   GaugeXi*u^24 + 3.241597312364871823761914386739065719839251077292395615991\
08222152185296975894773128899103137655612391600610959091337403783168407655358\
97489453991103579894546455465877570460223844560450354167905`177.8443030196099\
*^-19*GaugeXi^2*u^24 + 7.4197470440369720272149103373746368913713478687284929\
25123928683687940961640346636176180437483840387609073149391341116551673496749\
64679805967705924732139324516127099378093584064504859603296297`176.7489213180\
8102*^-21*GaugeXi^3*u^24 + 4.094309785387450822906536525789085954674540613759\
14653965269660076837653636466983840222825856726444026237919937485761894018913\
78197903150768135834175714561746402330728693614761602044124113504861`173.2214\
0567849857*^-19*u^25 + 2.1173071243757251809913451151393115306742200532458509\
11259007513097082798715421748692250996412520738519996394591709481050830010131\
04856761864605429519338123701412436260695197202627976192825606`176.8224390688\
7848*^-18*GaugeXi*u^25 + 4.83709097608156443055942644674740333147263863095365\
53256491067165834965902649163052299495227589717921883278451952127308180605065\
133840394356345596687721359552633937866256965181474009552823356917`177.871278\
41296584*^-19*GaugeXi^2*u^25 + 2.16891510376572664773015200368909641694657633\
43649792769495805425757027756826164447200158934450204995001585610139517858262\
44807321343357137597653914299543879839139222336486991719944213938543973`177.0\
6818745317318*^-20*GaugeXi^3*u^25 - 3.351835262716264855478116230066165817562\
00827748015933120781485211636850929344438675529145558121999259431092294284966\
50770701404111474310354904153954682207837941329499337060370446240746365546139\
8`173.93251490889804*^-18*u^26 + 2.307223280361409891576374714146483326074438\
46800248661785596091842149274127501181605087737847820722655712057678461927704\
7566381216435871286209458817487166340559083976192083586071291321252714953`174\
.68832384077427*^-20*GaugeXi*u^26 - 8.822424288865232595421778569887363801486\
05767985694846127243830241308215519033317407258889295037624262118809965164083\
025999418080279988242649493036498283032161506382651999995989249910115756251`1\
75.98502043292007*^-21*GaugeXi^2*u^26 - 1.99610377991161302521737005268954388\
42461737518662468442540704229744226426026120480878971401153897115888275141301\
46027480448773762280741783709051406083717669496628983909129766631120630747101\
1`174.88511310370274*^-22*GaugeXi^3*u^26 + 9.11407545990825803190732068680735\
52230737567920971199983446957025480716111933268596902762866069390637069047578\
99457299540632755659205427757743928112960378516829773557761755210811595507924\
2861153`173.1663110647054*^-19*u^27 - 7.2393354247060851367846161136875288972\
62746937708671564311039696388599117190494135637369451577631502145788419551331\
39038072063718072202796282827316873356279994230987190995874284234552289824299\
3`175.01381673197133*^-20*GaugeXi*u^27 - 1.4075763685000923061528333086675324\
33568393000982020440639347745018295705054523659727199941012625176616540104250\
26967544237831770215040451788913079904994032823441213672495215374555127094825\
4205`176.04025796851252*^-20*GaugeXi^2*u^27 - 6.27571071556061666034902203242\
57771559909310793752837245190745920584370518863255729058987589036831767439814\
91530746861257482381741087875283085046221493246584981484236446903816781926436\
8068571`175.23517895562017*^-22*GaugeXi^3*u^27 - 
  3.0119460724305369550117033597770532062464532263147252681120596474407016733\
34827775212363491580168838644663584656473784104910901191289167364164475300482\
810668694029421564230339346680454085839378`171.48608765849713*^-20*u^28 + 
  4.1965996680040155839427501525699278153214214009762116047413095998652198769\
37790073092798929475407870595055181872129421036992422337915097465245710117621\
99573623476834768659110757201978043835909`173.6061917145557*^-21*GaugeXi*
   u^28 + 2.39053211651556869334465584401515520755254539845893665749634927902\
26307946827509179765292161595844493671663451871224057477997164296986105291251\
004880348566272633533230009842176134223641094355`174.1222737160584*^-22*
   GaugeXi^2*u^28 + 5.3555512879817562666586812893150572249680016590736160286\
36462305971118002444832606210618798727424211710558071355588710549138739704194\
67386909475075294913087163634381286357171608083670088302`173.01853301461563*^\
-24*GaugeXi^3*u^28 - 4.812981502271485317148227945236982847588043824452380052\
74351249112758572623165601327457502881978214982692404037684597166081003606202\
0524602113305257015730377145447397721019439683718971984285639`171.49149671383\
722*^-20*u^29 + 1.43736309383043242377303693271934478124161252669064465951452\
50610427939402331031530874765723813596456586265197148344509807388341079168758\
9436134048571260440693685297842416947835187653833805912`172.97031712024457*^-\
21*GaugeXi*u^29 + 4.060677518855994748786682627822757886233514232568274043269\
52868849757264510189714173001160446302509615022666879128472093141683515992767\
09533143523838718352971364758846513496844783673335295059`174.20403257027627*^\
-22*GaugeXi^2*u^29 + 1.801646267665090101511183504993328689136994663943840815\
85761700875867053681941438356735226618336449886064578884229169719361653400565\
9376756317121925637721761548069343302922722384296615518026`173.3972612286326*^\
-23*GaugeXi^3*u^29 + 1.457972927659478195224590006114864570820224640428472112\
27925982468594132676575082519225202877801278585053219346728412342559178611710\
0871282492666062418003342554404914721595345984664722091252736`170.77580478320\
485*^-20*u^30 - 2.26069277297526327523586815952236793701785888853208620841567\
52238799739040464911382179357191709901523321934430654507926598113847663111933\
751165707721410264881236324641067271138363419456125551`171.99671745338918*^-22\
*GaugeXi*u^30 - 6.45193695291200997594767493911367160658730301799136961573209\
99956737619613241010501459953347788773306946425981317828788988441480452035335\
1657652221270308489048550179095450024968307118031783`172.25646110896696*^-24*
   GaugeXi^2*u^30 - 1.4332552508962602756134139537726618974469874682499550665\
12725370698927241728410976192044198366974113383106397208063475133021380267155\
564164665371741423090208048821427240772453228169349916`171.14944939375084*^-25\
*GaugeXi^3*u^30 - 1.006588640709027775136263680186421419888041821203973068839\
99996020454989476513450556592157719252989097020301394739958212445788932358042\
807923091008163744159867785407144982098583793425657251065`169.41894740172512*^\
-21*u^31 + 2.3744701893596961162265141624656184739088917518329019957210082382\
79122602513342166949618514908899899683974195201946275449116827359906726398824\
631537737095526678266538885124247529311649065457`170.84802574047015*^-23*
   GaugeXi*u^31 - 1.162500913497504119944443832715690920369082809210549076457\
64947670836607172532688438773180765079607771319258078210447464071831581366917\
234173252371556295886397782548043085544416758438174497`172.3632016321822*^-23*
   GaugeXi^2*u^31 - 5.1359894394120063685594412297200324982412672129094953731\
88849355471734627587005345744941812506439229355369495914949795915219718934287\
4075021852026675139470832861467328754126014683034720754`171.55497472244448*^-\
25*GaugeXi^3*u^31 - 6.1434533052975207168144472239982459460022379277693918575\
13153595818292801657778462863006821687159546696519628319673577495798300294960\
1478610410712075903060074807106476309714345530479410985593`169.00955691456855\
*^-22*u^32 - 4.57898310986793666568448986515336966900546807137827124678040227\
13666666065790127092146732474370118165620580392393328977095241067756624272193\
1943175190594811892678220089363683278877085799775`169.96345853581215*^-24*
   GaugeXi*u^32 + 1.735219409474605286990977208759018708639577390020968010516\
21428930663910757979817247773243632800721165785084812386915749771527251860971\
70194824174391583915975928714660674533556935741992036`170.38791732962179*^-25*
   GaugeXi^2*u^32 + 3.8265916093514125075209124526922740830955393923216918365\
87287553348367073178811956519116303256215022218960117926547718892791341283741\
05595120654795612336155292924550544942431757816291925`169.27809571493583*^-27*
   GaugeXi^3*u^32 + 2.3094168253021124972369238829842436696131123317505125464\
26401012741215653630604250835556563849481385131370944544696133513483064982143\
258847171132389574520113443717780960310449854856399550712`168.39065087672114*^\
-22*u^33 - 1.5307167639072657016692071580552519012022647183199943040444750311\
48138863965077476350346895597039538347758268538260179934542728245961783620712\
27808244560940387740088589460105280781582241945`169.31805220462837*^-24*
   GaugeXi*u^33 + 3.305354586217022520795367988775899243628171082063128734447\
86573180878470466838996659240395064999890917565960027346631515790645293619692\
26701637750548599406540122595974605964151256975283125`170.51826832653882*^-25*
   GaugeXi^2*u^33 + 1.4549131235093379136103603313931083532106365795255876196\
12670937228852032378006549128075482890652000222393608909139137506492366670678\
378100802991306203050579432702552831694024406433171079`169.7087780870511*^-26*
   GaugeXi^3*u^33 - 2.5625051090676666243591694528451817668680450869428512585\
43225948701232227943990208570270767277774851761667672637803057189680609245941\
78794736909402522942919746325828974992850464117928491712`167.2427231648663*^-\
23*u^34 + 1.00226033343148188682851340618376143106723120190690332498502748082\
89702649062865345626581416223128876660302274128814789891710129888796357972557\
8745321336172486327537476713167627478209294014`168.9648336994399*^-24*GaugeXi*
   u^34 - 4.65201987625967102346905929396539127468226095224639450473196084365\
06530688221128090667852324415405569653757723538640053262173211510168690422689\
9240694672767511411446675904396242523938259`168.51692612933485*^-27*GaugeXi^2*
   u^34 - 1.01938503871078808607416733521136781259595359523666442205630243481\
67867792869730164593909435945036243587629354098185717159995825143826918411544\
257035366025853636773282033492261641390683`167.4046759897951*^-28*GaugeXi^3*
   u^34 - 7.37126112014025001494126256544670265185013744619249179292668632960\
01112891038129515954398388936037642537777393806377106348900109332716258672629\
7147886453491060507144228202772460845317423287`166.50936996345837*^-24*u^35 - 
  1.3853445679888298121083549335733921811205940838878216184639632259106216084\
13981353195660279785668833698635089212607284963294484209345532310319271761687\
7756336310175196131127288463005730439`167.93632566634096*^-25*GaugeXi*u^35 - 
  9.3407096256261183874171337809135251964360419261587799143582437592952212797\
18273851070417292107547666397754228431125248210531018418688203115235642549273\
68628601464883863752909619698802092`168.6696588073135*^-27*GaugeXi^2*u^35 - 
  4.0980369235399538198745795076000097400801470245878909905329352498113846683\
08766604912551860804401693678067373197056425543351075312397556959998557216820\
0709284740431988095670367755426777`167.8590632728353*^-28*GaugeXi^3*u^35 + 
  3.6561759490356127909607430453710544397820052851831728989433218016031456010\
96023242901409037646419613064237030741136038274826876953074440439988587513335\
84272705614660110560526981517370535636`166.0134424350152*^-24*u^36 - 
  3.1326448968031733065096143558580103521145933299916357706805375937784769413\
90626293083977561085225943722269620230707559275146306983505372184172570399495\
950937696765823810216190418926750396`167.12180408984167*^-26*GaugeXi*u^36 + 
  1.2436107485094345831525098386455503169402308713321352618084330984812557997\
26830300847957387764821140624133332092518579013822272578276143401353858100119\
5411070293082960339664352387481062`166.64372995557483*^-28*GaugeXi^2*u^36 + 
  2.7099830739421301097974134199385428663657489738910325560322786673169069769\
33804993154648475804836705747446678552630069329282850100535029811204256746631\
78387636866541020157318685322915`165.52936924107618*^-30*GaugeXi^3*u^36 - 
  5.4831895155869235887500110684626457683900346608973146194526379341471697766\
59466754888177271822402816253299400685476205047648734582441718617399611293310\
8538262162588239602051797959321044675`164.99881384393504*^-25*u^37 + 
  1.5515666223711495689318848811275517151771033861936693207262860267894625329\
74089851906675929889578347869336902547475339322248632756461166456085561853861\
212880778363537479051343059319657542`166.64799064751995*^-26*GaugeXi*u^37 + 
  2.6250737134026888353517553132185740097861387121218129514258381557180411979\
21698081899431032626594488937865965075439697926056780215067662983851669831560\
956442971809412355177877733521298`166.81773694223017*^-28*GaugeXi^2*u^37 + 
  1.1483447451051629926078718022573086819171963407499289077212735311091361232\
27871201990937337805936651486726786913274458382582187494641358081809603536295\
21493961912451306134912635872357`166.00616746660614*^-29*GaugeXi^3*u^37 - 
  7.9216350196901782668419461895667759304347319233050784466547852537963790598\
92649470837455449229582312430068392904907769346147031488966248858802668074612\
207644938057804480490077922902116544`163.96870210675857*^-26*u^38 - 
  2.0557266999480491498803138141111696179635837222668145539785474974765251394\
53736367670893698714555278161405137672696387913203049679564787670984158203267\
22211117868320423713115688373935967`165.60170741540847*^-27*GaugeXi*u^38 - 
  3.3158759978892307543859526136775763136183658551868628692802655574575647591\
01932775461238669610659237650604392562884118724337986304219444239307653900957\
22256657965659071329851728877724`164.76853746937158*^-30*GaugeXi^2*u^38 - 
  7.1904726863655456611683669342448951921379692559076155658891568418171776507\
05906176260101716862610901457121380698455643725121157063232318090847826833837\
89820987898919988536120879434`163.65233321353273*^-32*GaugeXi^3*u^38 + 
  5.6759633232224321539649350308076904690001585605159961332026506311818032851\
57008094975159060943275370249070519975920451358273354216550585702677383841452\
557428298739746371377146553105854075`163.63474090765254*^-26*u^39 - 
  3.4127978018474714765252728781445805299982289081250057350574750911772729511\
82397463872215489244182162098817195547065607385934936898237969275293033975348\
6166171359083571226135460943882963`164.65356161540814*^-28*GaugeXi*u^39 - 
  7.3405623701121932772852183756543677706669976058679563572543216731864008424\
13033446580600029448941366407393637425932397927029130105810171779291772991629\
01562327782950465995447415813857`164.9628157341815*^-30*GaugeXi^2*u^39 - 
  3.2027872232187189607971004843521797210495206617200965201046790148812593172\
75906342313471957694318728046126225749823941244580158207363073145976817775214\
4277671810107391986490707140083`164.15038257327146*^-31*GaugeXi^3*u^39 - 
  1.0747981193168980194193877036242180566334545351429166760628103577709521415\
85148394490384606004933417595723801970016110376258270817232865134142524976343\
654064751542640498194992528301270379`162.72351783303887*^-26*u^40 + 
  2.0898159933105369450176921161804717193365557870633508640161566910062018370\
24698235348079495686236442378150021323724176751558933415977679666178627274546\
7316455877215080968526770542383812`164.27244836630354*^-28*GaugeXi*u^40 + 
  8.8203004543085877163837193420362683104062610747292611820354235655746310275\
33664949645485170266200017380997856049915558211759849694331461580820108791936\
67078780888707664418326357151`162.8915294540427*^-32*GaugeXi^2*u^40 + 
  1.9044378337902159594674478535663396761587906249508388294975985785627080641\
92414085316667644131350806654476776738559870021540774264327513851074971763333\
85945310163847803116111244655`161.7737074610383*^-33*GaugeXi^3*u^40 - 
  6.2258220710101809522836501650194631937748211170884242568154744875902866510\
68934507922908308143699071157084686982704659318079130799680076968528908113441\
1127051377706427888344170058438241`161.29852309869034*^-28*u^41 - 
  3.7083022432018199507120748025632503857461450248703821355646182465877067971\
92778688446544924260018871196683020059965389113991135139756173022823568602348\
044131132202838075875900183485586`163.35357833711745*^-29*GaugeXi*u^41 + 
  2.0433354682069029316571470692521256229401685250753954138017813898687257445\
55312406641244554478580005287448715169548425887018665172623490951690420444909\
3326074179604007651662679528642`163.10516627281592*^-31*GaugeXi^2*u^41 + 
  8.8944642723198946903552657344589389121616181805719551110367687797711338788\
51717560770203603305998524808806583120346543391776616005228814067864530772488\
4467094511969769425635762921`162.29196279439165*^-33*GaugeXi^3*u^41 + 
  8.5992757457497503561346657007069591720837251701103107851568029243397706526\
81258462856810412244832500786571591753651094259903568630737001470781670207347\
0540958511608848145758132781387501`161.25154178384392*^-28*u^42 - 
  2.3860247344113963766806801553047846713409966154364171097812503660600679540\
51075897643509768556252857199498783036261721863631205887307750197120708066883\
13841310132836549335598970284161`161.9943084055061*^-30*GaugeXi*u^42 - 
  2.3411416671659041850912396822313158833503860640293463150262113016789038219\
65076391375713879098842174634053930236942939278715131898827224200545691801051\
70230174619341114458254213852`161.01286350469954*^-33*GaugeXi^2*u^42 - 
  5.0355428627984402838186458112816638564054252092507281740091894602333797490\
16583975930649506275539570636190253632044852939691627038885820264573611442385\
447888560461078710243373574`159.8936159227693*^-35*GaugeXi^3*u^42 - 
  2.0027322965372765107249842577458316091598046258537541556139673447281059517\
96760224498010177871295049447475662825714888999693922813709260938865247929176\
4025131940075231199632452987298892`160.43204833825632*^-28*u^43 + 
  2.9367998717694976735589781897919252388726735651670478495069554662249554925\
34918184699804961951581780304700125434706663872424545561665231716374835423443\
47423302281120657135104846724101`161.91689945356373*^-30*GaugeXi*u^43 - 
  5.6642678865261477868254679831844529373165108963765617642176090271809209192\
18033137614471833289819726282854811031594272067763227847009726093158326991056\
72086445264081405666420569771`161.24502482219643*^-33*GaugeXi^2*u^43 - 
  2.4603823017973666301255996082497688192282755488854150124806633715577661811\
07881417041967321223719716068182341883649183837179274181117380130278614362227\
5744224236681884745036921813`160.431130726272*^-34*GaugeXi^3*u^43 + 
  8.1931343520581541490396807180558701934687371841348075337116249607289493743\
48600503915349341233191161133075396346536909404184385229069184541136263823108\
2202621200663611277403671973536`157.8577886223731*^-31*u^44 - 
  6.6208895045991240270586921543759878335307496195665578225846620494423396598\
81051546268936008867390319930013704596159349834306647246458814726169278097131\
7628855645272472718716054990865`161.10248878724983*^-31*GaugeXi*u^44 + 
  6.2016697624415841048250304071840101649880002070531257856559389170806432443\
08232869755530072881710737932191839620610943089533113304619468088397316700585\
566605134477495521116843806`159.13267778411952*^-35*GaugeXi^2*u^44 + 
  1.3293625941978419236427648294593577230048158007371668557052802170750843904\
36398838798389420710954486266700983892286694254132061645164660296904735577209\
648986075009730508108371`158.0121690802926*^-36*GaugeXi^3*u^44 + 
  1.2648624457772606793414970706924497235560158505976326419623333863457790412\
41985983692659372351370438443671430112339294611601284201472883589036311277739\
139400144102815201483515835746673`158.86083958026018*^-29*u^45 + 
  2.5369396609916954545244280963454327774261508685674005491529804408252997377\
79156869222441813817267111804172494244306268141107434338480157573590693536198\
0040855216693289181718397575`157.51858023942665*^-34*GaugeXi*u^45 + 
  1.5641986390738297924236512944722137204215260123664804208257811090755210203\
79871371138500051753638197558519317023542407214352339010857710478153377750272\
38884674838956879448934429`159.38259848625034*^-34*GaugeXi^2*u^45 + 
  6.7813089216707147511553677721436651094486477719701336629589227335331219287\
95927260698301325063465080521420029738612271859827697558955694532865330647334\
68933041868857838212709346`158.5680823005416*^-36*GaugeXi^3*u^45 - 
  3.5967605151293410722672436552804047949924050572454105179662143341706554840\
93443646847531072497489177155377259735809470981901132303569725913314387569619\
63144624841271670898263722198699`158.1296885758582*^-30*u^46 + 
  4.0829257441514187430235362000593146057350098598971074462991155571239866417\
04909282232181825416032715077341110941458978166357796414854222824468651973622\
55451163594706708604899052619`159.55808440381517*^-32*GaugeXi*u^46 - 
  1.6398142773107013198882983610619650750362081505132975693349912829007513338\
86804581410277523849907661042229963380649819280459453831042243679321062748206\
57604086618987211107931228`157.25109405662064*^-36*GaugeXi^2*u^46 - 
  3.5043053827698034494921531730335727730353685744004982720003569720045016785\
84691435239801766969253235141643452266675273312387715442766655863258483189052\
325823326915592543149059`156.12946577024195*^-38*GaugeXi^3*u^46 + 
  1.9214262103670774821687111975365845141388017112877305425291749785044633999\
32745913361402072613724538473740084648968127369785944182265456017876912979691\
8949282384285580052489241335542`156.67288423889508*^-31*u^47 - 
  1.1199206959399063816324279297124772432331396140045774479243037721417492648\
54528123662746939076209017649539132472944452609505996245995308295600518740004\
414892664042194536691517015336`158.82928328384688*^-32*GaugeXi*u^47 - 
  4.3044384893096843029622470019269752401623124031188419535144468820289089819\
25124676471695950177735681692426343195966989937519027310187332116577338771108\
58666817506156277604396053`157.51806977772168*^-36*GaugeXi^2*u^47 - 
  1.8628339678463085488300867456287215627128724781282699353324387176627775092\
16518115527767751726499948537003673033704248788309757331099219716364788442765\
701780340369548365050431`156.70299081426356*^-37*GaugeXi^3*u^47 + 
  1.7870415437291734172367456054156326532310005165950565816482982659312269392\
86411001694399641206225112649443219005083513071256319920257049393563611958780\
110433651536730607497269379996`156.45736218138714*^-31*u^48 + 
  5.4631302111174275578627270633560767669240921926007821483960861427673310716\
15835144989629614785446235033595638578733676221130470811228332079319557709753\
1235542328130459907347883864`157.35065626116605*^-34*GaugeXi*u^48 + 
  4.3285912823709287611455857593595617155303820841727953379784923019226020970\
39001616274055904483083986398067611194420679779704043473997777952207965341969\
91077691355784406392458`155.3682201583853*^-38*GaugeXi^2*u^48 + 
  9.2249045808561481330141635948848070754341430456663829529083825418330440151\
45953692085055239640832458087686656854390706397421460535118136916438360057645\
366846353260909663256`154.24559471327862*^-40*GaugeXi^3*u^48 - 
  6.2662490895323041116981050617271774487892765365315594009029042194138195931\
26968650227954699972535987148506528211721636338578450372081394664952076806765\
083539600220382828554744936104`155.81866762443585*^-32*u^49 + 
  5.4410766128795628142905248218256761669396923984672455583699628494138979388\
47944558306266033508774427250687478587072623711719566018737920157487365223623\
0560649363007715990588339239`157.18214940317253*^-34*GaugeXi*u^49 + 
  1.1806875044993128879208125903198942075326816145122138330209595776120670787\
98683871703245353984950838829094097291079573006351065086424487113242340053950\
0501040451057783011084683`155.6516003334394*^-37*GaugeXi^2*u^49 + 
  5.1014390702667219701664454082803262989362114193683196706660294311889535229\
95860930348865236231176543164279267483695867277573511710295167429278569129505\
17731169656247549790936`154.83601023925056*^-39*GaugeXi^3*u^49 + 
  6.0230577049758605412109512979751905869537627253727313332116834239013497847\
27020256894426251066132904579489196911633596254757044119231108721242626683470\
90229275222610259160946089983`154.6183577631732*^-33*u^50 - 
  1.8379880795866971670097920076013168916131159252277812965441493686191166416\
50917155881500694318387595020941233374025997953154963972925901025296605704998\
2412394741033237072524529745`156.5441840198704*^-34*GaugeXi*u^50 - 
  1.1408239129395812635611282541003829065880359470280345154762025080755991832\
19173913029399851658254260610435789692764830930087920772557193604408442180713\
54239922595293185755371`153.48415202401992*^-39*GaugeXi^2*u^50 - 
  2.4252700707827686842362893358226747510243313283155720763979907374611318460\
68234726070966340228449215026003387329335820734611900957494448072704573372478\
491061732464203854612`152.36063580867926*^-41*GaugeXi^3*u^50, 
 -1.5703059984937418868550101761204675452575244155826026703446785910954092728\
96728087894408538178139596662704518385272232519561971669075200084417973212527\
94572730250730346662560231634593098859800822082037405463825664`196.7667617549\
0886 - 0.04953642401487656373247767614522271555189216945182507387443443588404\
41475418221412906728530983259162252478511419817250604013246887101650976978049\
232534546343742280088253321426876309027253597681902826238113683505`196.223271\
58159052*GaugeXi + 0.19950446465709198981691866144994773312019839736526186533\
00705306815655348513003549949117408767769740297517545784494837135991694040957\
84413848635571946914424962891656930653558319945721541806897261204695760424209\
06`197.85636184666345*GaugeXi^2 - 0.01959711665446575353503192754372741333708\
48347035942400417590649834541427657713064690878863498936401860511472788294616\
59582485755691923186624643575110838531689004469318779019042757489351054102876\
77963776389240896`197.5066936727699*GaugeXi^3 - 
  1.2364085998962197746954378371749986326893250164376944335677198487244382483\
29279310371357109697313893788672600143083923547400605910335578223513213595203\
74458963180371462649707846023615189284413877515507759053169412`196.5417337585\
914*u + 2.4868722486520773097859685203126652356893667267109873601423828032639\
63708775122101792517403677163612873101600180828486111805040943309184982770222\
65110595562180661141718244823799095907867742773239105187895630492024`198.1187\
9180603586*GaugeXi*u + 0.0770321278231677202292149027726174084158485864128107\
20545000668453612978711911329569518336266050787437112190851695408781018292282\
86236305809488684769382768031904443845305176238492386282914612481031400080983\
370131`197.4421189514125*GaugeXi^2*u - 0.044532083107525594658281492476206805\
68161070293123096969775471318633125196861854582581942166288597805926865348609\
15557272569161649874250118914904855913580896695101844362610999277451124832728\
9523091887973085884229`197.84749394052028*GaugeXi^3*u - 
  1.0849027790595314460390783913102180565044066428793183678114401833501790257\
86707700137155955132943934877036529079333172493834424276935153408488326221095\
81558252110460189774800727081405047578525051296438127494525197`196.2008675963\
6956*u^2 + 3.0954831771661263161949886950199768501616205384034478051368104937\
86212999748733760715604550491121240291552941665113992669254573132353848722185\
70357993782125761993821893899004102509845354366004272424895075489596727`198.0\
1166084303003*GaugeXi*u^2 - 0.11448887742771868415234073524337807864067613001\
58659966326041248883158554971722085685717706500384924518471547384357036178530\
23398987768975535736238685802436646726389263350931517608925239845033866022041\
61605206034`197.45518622323746*GaugeXi^2*u^2 + 0.0002632334787184771100629643\
37303628487979115644181648989997116926069184273855096006005205485638525035186\
35946353922224368489229840120590426421408847669753898646655083231041526874591\
683818688968164263774413513306`195.44859782432698*GaugeXi^3*u^2 - 
  0.6117165176369921617158323676150675764424412635409777017846128161143395018\
34941702373906388098277050923867120772613731739148370022146469632632364598763\
69686507738544042628550849185943876225211067268714397789798687`195.6698726956\
573*u^3 + 2.20297285999490192583148349372205858395739980286610121811153746902\
93919178851488436553405435922371314721012274733507230410645614330659023178456\
700767495812681096616558433284220268062765470827789070183327107833379`197.673\
1963523472*GaugeXi*u^3 - 0.04734439738407013449904493790511409413160063088994\
66219977291638814432792553670361267936735988914550523453658714512691300790904\
48821406820591271304801275717998670648173112284323396150571545224479957024996\
62569291`196.93240287183*GaugeXi^2*u^3 + 0.0022799910282108614369671605854498\
71528828237339241739562296104091367575247886636030029976662005531298642053593\
86557777920862244952304335658057723552807613222872739968511699064754602408550\
875560840580547923863851`196.24960122961642*GaugeXi^3*u^3 - 
  0.1554706282542935470606622405797865649016454303076136012343271938038680486\
57822213151406332685200642309141355277860074584556234088519349153431432421173\
78255135150316551560911349391532117950651660137342066350007319`194.7930771231\
624*u^4 + 0.99775083313398244563960478929627655973445043538186999947790292248\
96551804982081038058648709922944350486514644930661943335163265503474786649777\
6540847351388034932380166130458274478848064860206225096038711995050376`197.13\
794432597277*GaugeXi*u^4 + 0.001339137540461978069205678920722967977344602166\
93109994387673541480526425828620347614286284416730820753078591230726172696421\
70566497961495922622706447633739441121064877225155252934820873307505644337006\
9360086767`195.2460083940796*GaugeXi^2*u^4 - 0.000775799261682344988871419775\
99209751183668896444006452020365565247152344160128863713712379513101245429014\
30280960240744317852420103904687747739385116486626868114795509088772915161356\
5100681853173108099943928926`195.6510302762197*GaugeXi^3*u^4 - 
  0.0138983612860652410768166837564708083410386662463039847128918090446397828\
23689608911590015287429014692063913428734634483101254032047994962201538755395\
4858231204235455011745193940755817102731965962196902128185101`193.46607432300\
732*u^5 + 0.31098094676316734586902281196875050918828380269244597484233977943\
19132428040511033679739099208193462864397231552661565499627875862704340369806\
1564639406985297455186396864615003888278570634041670921256295348552917`196.44\
056624358396*GaugeXi*u^5 + 0.003049995788498131625694753613229293449306436525\
95290413840286372462880516291033875379948251191376187869163478695416340187600\
25014520764826596007973289085351180283248983108614663603581472344868801150832\
5425266689`195.4649471115365*GaugeXi^2*u^5 + 0.000116428520669393972543257924\
23738851007883171364278097827130586025053174460225625019626230634290794978664\
73138785185346643718955642212946561898368803680832810008004053717260925736046\
3596997938478779611680615702`194.69604385450853*GaugeXi^3*u^5 + 
  0.0026078450619949036401383105408863199452584335359239884388972772597490315\
74870929338049560006812216510530501226008768577861654246030093984418631794891\
31362229440177181497088317649390306587541697213304646675676507`192.4660330579\
6629*u^6 + 0.0702701197461261184045511855248302093355498383162592187422096676\
48042235687973851859787498771616776082137651949960790916212386079571526341729\
1976613191731111516324725585625500920002107293674169176175895732891054`195.60\
431070798586*GaugeXi*u^6 + 0.000200867281187575190124192613970476790950816890\
42130358086331711921341531487397604292306432813531028401246752039048145871983\
48060694007071606636615185001269890209783521711678357275442392553255048636614\
8332372409`194.14409989643562*GaugeXi^2*u^6 + 0.00001072877529935333513797805\
06719494836439538476758126437071129184792827540805259487264228985523220940327\
87302058291758457928443205912727030720691081793024164680768589530512267513872\
64633556529024007882810096427`193.5268153225736*GaugeXi^3*u^6 + 
  0.0006041683775526932297114613725359033350406400058828282776129616708837013\
10521886607367215039709258822396289129865234770119153541273422448058810379225\
10728339912913566212479691380712049205488928699634270735507455`191.5629855764\
7258*u^7 + 0.0125102059271636521688977538412523231030069259660273862098105219\
66889917120283916487074356894646465871829123611163237635067580142620177462835\
77427851331421206723914857568108729337904891799478349981472850223374752`194.6\
655249148056*GaugeXi*u^7 - 0.000116175164284326855699141368986249936894360731\
38315940884383347474038332054510305054267120496766613429757968216289040275746\
67692447936278992329709440893901920649089378993997097984256924553572916174607\
4704303812`193.76580865998608*GaugeXi^2*u^7 - 5.11065964041567913932500878925\
24585084246339689786927089447472459263939902712114912829455947781955819375025\
35307618705979569090363923857634271442625506154198265011372793114130510413163\
70994722699253281970046`193.0686446592809*^-6*GaugeXi^3*u^7 - 
  0.0000571175218053051263929549665280213283812762633429753591905983964794929\
97779481532108720090486217235638983070176665270514956046703900227510437884480\
74458457832604210600865820784789896321309400817404959929637178`190.2761478397\
5815*u^8 + 0.0019741235140266476734082937286200817069758135518958956317742460\
94507169823836674203425826800515863641791636975459192897577971937918692429434\
21593497979745364389053286938055355524305559311768274718274696608326311`193.6\
754409935872*GaugeXi*u^8 - 0.000012424180203782650218257366669613693640283517\
79857143821802799630748987782679787076077532084540605671998318976743159459106\
87324536222628769193858126388640188868221348411842577415611119502609885856103\
0155537229`192.6534368393334*GaugeXi^2*u^8 - 2.822776404102494622257013317865\
19388027023694524821745615070759396155003816609667502096257334869309231501129\
56460978607318158569277572374899685288456773259686500372993237280941596115912\
899316215161456947712`191.67272508459493*^-7*GaugeXi^3*u^8 - 
  0.0000224203914986156049958791507662168439565624711063967646154671565817791\
63521549917751043578810989715033062592838712824322601587385809194758579448031\
2369322490486726174166242673543575650646837276463335231291053`189.61284879718\
664*u^9 + 0.00029297386114044698680508223414481635249477599131233770256196754\
08332829051832646404157215586757279203803586092876932499903509664783203239845\
0256845116859726676118263267408713401248199876262964162736811360564611`192.65\
980074908222*GaugeXi*u^9 + 4.058251525653470944656856707282095281185987474520\
86001850774841276522124871631412696308089635387765712569590748633789063810470\
11167810641448939164722772682138230761892441188119326621563085363680086446792\
0835`192.0250117488735*^-6*GaugeXi^2*u^9 + 2.15083329325332220537620796811728\
05842264425434919795754478629359910594092759056579842748970660533094997684039\
83053109000135977534620648096844215788431153209291925335528664255080310897480\
4823061742982386316`191.41485552390782*^-7*GaugeXi^3*u^9 + 
  1.2819677474559340617825254008199912145820317241467672565270115150373547375\
73615548401492132277450711820199205890240874629674737205873973312891429241104\
4685381661352973850853220309495746755964819338705670951`188.11787223960076*^-6\
*u^10 + 0.0000368510349358482295495172348855476313083912398517390661662174480\
03700300513522062488113344481291098422180923316253287870110824062856886052025\
72657280964945312597913939119257652828651609707668053713938351513185`191.5734\
0636669326*GaugeXi*u^10 + 5.6004575353514279029548336172509420945642309885403\
15885380998188824093183310960613154372063811925221519895580817993126535625315\
32607809155697462810911002601618399653067131394621293870213503491827548431776\
37`191.02150724687732*^-7*GaugeXi^2*u^10 + 9.62212042219153907131169570525289\
32337473008894568412724710479024169808851285716204357639581650460432317668399\
32998986179029055355274533162884623755120419989345479222096247482399574540529\
00492239765206694`189.92431186402564*^-9*GaugeXi^3*u^10 + 
  7.4052577513767729614377504647519740363513303446563090801543366271582326962\
58792126222172222688174618476774229500883072753762523569470514963060356817763\
0331009271708152361583471196072750275585541097660519158`187.63193053092917*^-7\
*u^11 + 3.3653417003949079253386920847398398732436899528654844307357629240001\
77874197556181546930321985586696370293222875472058113400517890306002921462186\
31759425779759559602143241058461888866042789869610244384366227`190.3490126694\
2754*^-6*GaugeXi*u^11 - 1.331602349185412077374181349062039525912521207664562\
45214444447433727103613020374337423131297250468099424704079509943277229032840\
28814446518378209413036540317123008902625763550895805508752234972624535412809`\
190.25345479435538*^-7*GaugeXi^2*u^11 - 8.51284593729828241623799304493198768\
04542301492827245280832649571720331749171266116658502128091710539485553091389\
16209108736898314412511447596823257697681649990360251898891509598531110655723\
62302689057312`189.72871270900032*^-9*GaugeXi^3*u^11 - 
  2.5571143966275747945494045504218587480379091698535592735425985460126742569\
01030883785327624312072882942369624844809497216012557823661580883552031437847\
677576564092538564017357638953812094153272744164198758`185.9267813725923*^-8*
   u^12 + 2.73143298169987309056258734957531269958435319750562346467182124863\
05662143772762188951987505246762030860361693236374497145809012259169191342640\
488573601677801488144531619209838010399976082699840005953154584`189.074397154\
60345*^-7*GaugeXi*u^12 - 2.19655664421047444729045981011078106148085504314427\
00156885021980240328265298574461716811314193327324048784652538012687444814040\
29185183570926076790940362385193498139153042317970491156225713473179727827028`\
189.32587807941306*^-8*GaugeXi^2*u^12 - 3.68638099113916053411998230935599161\
56767682775624175898441016140321549434619580328769231833192075831097392532662\
51993823446124629715903100375594974567877036481600731535272470363290389251770\
5715160349985`188.2218060034995*^-10*GaugeXi^3*u^12 - 
  2.2553649917691972931898452378118270851033846933167007632814195931498180744\
66177301334095547149846684665513581763015029722508588305723120759939048926734\
865523988891761679187247844318753459135205080354413533`185.6327911381348*^-8*
   u^13 + 4.39295892786643678421332670093733849770423453328981568796092323582\
46865446677736650528066717301413826399522051144574108741705247207753417953613\
14502363107910787655561578979654580547720272642121959686421631`188.0977351386\
4573*^-8*GaugeXi*u^13 + 4.180837360286938921548960275947646989117973722983422\
78234004688059531664027405439424939439263734899216088663205317326557277655506\
275845249943678661347514704013869317390326096017501490050285105461008411875`1\
88.45977982791968*^-9*GaugeXi^2*u^13 + 3.195992655794863478341729476284584907\
30732022872825104168095153300348772910981000277545954388727745858224296757146\
03785312959915154368576585501780876333812121839434594997286054291380221860418\
259465925903`188.015482757872*^-10*GaugeXi^3*u^13 + 
  1.4847188829918862756204202398206961685559353164367236499294914360092973575\
09981563890226978441296738171886591118040853787079051666743980717873288578459\
8671641592970038855740500431951251761720902239106883`183.2153458056299*^-10*
   u^14 + 5.91681027563886184714176981327739875240256113717952753428750390304\
91904672226845101051424526603408724145227416076852127992875572433885608149450\
0451009302574921712759438278275480851155194736165872819816486`187.044937580602\
*^-9*GaugeXi*u^14 + 7.9334829118896206695850792618725602598688918777100433114\
20927149258462439199131758327770621976825184764231722165977006251429170808564\
9099219539500850384714191836553749834680536234722809284306859417348581`187.59\
174620921945*^-10*GaugeXi^2*u^14 + 1.4553988612055078575710798981144048442057\
53168552077590713804066802364777347242154533005993896508988502518039248671370\
06271663386581637418793637605621079712947839712596193930646280393853398501341\
7574479`186.52874054415486*^-11*GaugeXi^3*u^14 + 
  7.0142165709253051677819723127844410975329369733702967065752343070433038305\
74109491441400166609622723565211057454180411460312009235591156455232362672821\
2715574514131067358863964235790499267486227144567317`183.65710238148492*^-10*
   u^15 - 1.36217924981627349729874138680181192534653290758215061035118493001\
02385785117494306236577869106973099414456097026497558678336955997798063186194\
702174267490144669086067885540335230952594082889930014576931`185.225809923575\
44*^-10*GaugeXi*u^15 - 1.2711910874401269124290142917490842879174036078722271\
33348211265057500310561716470427495325546982013773242039789579170741324760126\
7353026160545512477478024943772225898505738496858545938482378657118172953`186\
.64969656930907*^-10*GaugeXi^2*u^15 - 1.1493988096948959053759333799316999944\
64715488010174554046713311728731359262882494435415282497702871239943107673587\
40925301828165447479751601368002770086851395905856918891426754743503356308987\
0386551767`186.28040891888145*^-11*GaugeXi^3*u^15 + 
  1.8268879111095925120556060566313193649017385430107120985729910003719415347\
57703705124720825745945246312818600075189188169588470405341586072567784069013\
275494703178095529996705477384963535591462491531189`181.84328930421594*^-11*
   u^16 - 9.26425126101117632215134148957949372686417667082618022949916692234\
28986578903885988359945825668468599478899971543943840566929256986178331110342\
32022104525115724689621391389117270048697965506396496750497`184.87791991983644\
*^-11*GaugeXi*u^16 - 2.711040374495144462951069433376066965786498315052621819\
80410950519164279431220600799202922920949209194511410466610162672679952994682\
9795271415311074152924125204227184401899741863077050516740455954218046`185.83\
130954360627*^-11*GaugeXi^2*u^16 - 5.6829649918682441952894505237513364748218\
33518288672569826981611874802588096067362304169260617095260348655144622389105\
85702113665869887432760717953008910753866588095191812309442989379861540148684\
04466`184.82806403068284*^-13*GaugeXi^3*u^16 - 2.5077296106458529241967444994\
97358041331550588060043882973422048265705144148688179194484995253426859858175\
87009858825269755519622365192576612376598891343213612400168631948182209665334\
7704096376338992712`181.754109361182*^-11*u^17 + 
  1.1607376131810447093793755747802291150844455150608399652660733308640989478\
45389030005929636046430686758846450649767500765727721674674496930726847335372\
899852219312547838244622212192342081270232625526471`183.79614162115428*^-11*
   GaugeXi*u^17 + 3.772339023136440036958913122943702003572890829577379269956\
10515233369919478300409627770480481166786133092775075871509372688080592640846\
80215067430221907703050293692954693832679484561338528812479137133`184.8269980\
005018*^-12*GaugeXi^2*u^17 + 3.9914001677199409094147857520502062468168769774\
60941710617800102917298566983647060645557602962731498823084211063959641236803\
1733780239186781382767892800180066313520694890840272235119738437684752397987`\
184.52759798181944*^-13*GaugeXi^3*u^17 - 4.7109509491922811396329718822001687\
87179372843467806961741960229001769318328454085026613123497744186243193094009\
38561458934862674704545149039700803675973469444660234826044809475563063620147\
94614491282`179.8037740685402*^-13*u^18 + 3.451782518257141529507955668043258\
27534444284430847026259891173756161366893775740540804821859071952774563579285\
72718978487036333730003474569609157716492751460515924482405424177203262169911\
2197757211703`183.0904705294366*^-12*GaugeXi*u^18 + 
  8.9007331502762824551991530777819602340990324740437633235140136082198402524\
16906851528243955631791886387478709151495778945071194914152930632703669967284\
416789387843525601300417573037960407984800319241`184.0515895517487*^-13*
   GaugeXi^2*u^18 + 2.1621941679788493595416059905678592907153520844674604005\
31545710733450379201158285640855597522451714364030889709580960859047931800511\
329560402579385047058224314917464890182412628810087743258578590117`183.113836\
30049664*^-14*GaugeXi^3*u^18 + 8.93889506417275562306923116109911521805889614\
00113837404370547027208236414360982329659646172652751563429241053357428437630\
41598815971915065959577125553817494940672171038905706580726055642624653780853\
9`179.86018182923036*^-13*u^19 - 3.247905498918696234649214048976349574149884\
64115137496461725354952858712938807754925652788908684710335346099341546706731\
83653016203569144489709159238945014602166087310741014037670384354806304744892\
098`181.88573110799393*^-13*GaugeXi*u^19 - 1.09838850718242714927504182725520\
71983382683674251837014816484237103769601416106439737828206008359662736182414\
89026041310595821103440720036496385283592713395476478034527334303945607804910\
6337327935961`182.9942918431489*^-13*GaugeXi^2*u^19 - 
  1.3465725728667142369458947233920310642223448860807982138999805678247911706\
70240556224486748264680421767152583211982114551587493440539287217552133798696\
895652589523956325274071984803627823906936118788`182.76017062087584*^-14*
   GaugeXi^3*u^19 - 4.0993603851345708617520739792010512221036443634279685661\
62048392315016437622240123684261856216155732462590932081103657935764769917880\
415407695640105916539951502167875127425520201861120805948373771596`178.302071\
54006558*^-14*u^20 - 1.009597250418919393347822968584674100206678495443042616\
60953168192942328914287957971684986047315012272978034951141875743518467712902\
75909557256483248291932549980540667408711838147048583985213393841781`181.2006\
1924159182*^-13*GaugeXi*u^20 - 2.83478416491656956155264230541717780332269227\
50933066099544529396609211149610495698499173645535885577285670079392161120542\
74497328669583673443043133878232536634017445250692348766739197129172424198609`\
182.25705291154023*^-14*GaugeXi^2*u^20 - 7.9887934065072282924755395741318054\
45065792521676570094185923602559946472335239125937237114909347299678579370653\
86457200475917958574507220337959470004108460340866149317454168749136849151678\
04221186`181.38499077442447*^-16*GaugeXi^3*u^20 - 
  1.8559669919214329024824936938993702959458630150052461912421037077524700234\
99623772518565515408866300902529617965508519837479454497780513051440496269394\
061395574730869857276458904974887288126516521459`177.74045434387222*^-14*
   u^21 + 9.21823748222319799668559726045096172889214448560134360330637204500\
95068934412955192496158186178699745784427912627928381108325494916208448155769\
8166668757392355248539550377531611454986191214368378884`179.98406898331515*^-\
15*GaugeXi*u^21 + 3.149617938570145510378949926233675136735019329305344510870\
85505069364020927305370358684089179559455413333512855029770424272443878406346\
335685005147324451803041267949306821443775284199403747130367519`181.153439111\
7614*^-15*GaugeXi^2*u^21 + 4.434390821852269796439664784153781216123385145719\
87825898366399381922986680117037562082871461932626819295558325638134371150165\
10084967742369768166608774361458736759871967489196770487549454960957632`180.9\
8051596054657*^-16*GaugeXi^3*u^21 + 2.652112233472992966124093766604203155675\
54129614242772670565813311316636997102568622664107611577679734539020933268431\
71951639308717013263567172089402030621635015661025617573556368573890659357125\
4303`176.679937118339*^-15*u^22 + 2.96232516843581034266302805960316516814397\
83139111610147284788079399031556577640672809428691218583995728676902059527846\
23929603221729428262461709994143018890530902412643407786748838981013966238439\
21`179.31457664285574*^-15*GaugeXi*u^22 + 8.815230589295436834890320463785741\
70353383211295078655227990673116566759419243076293948710082853100618992667493\
59960248427811907354349033364238169642603218191676852961679730816301520716609\
336517201`180.45073817507503*^-16*GaugeXi^2*u^22 + 
  2.8694707981586742396456337392699093659273777994245287418413038587019366941\
42618750070641288278884410153944886334317687637631646463814919847609285171917\
264235683348295980113037474255522363246232553`179.64228999157362*^-17*
   GaugeXi^3*u^22 - 3.7092971730747798194095414429933488369620594271467858844\
22384734238399482438765816401289248981249197926210731401364878023932458886061\
0995118436411593733414202061121086271419756144464569427295858177`175.61190494\
726736*^-16*u^23 - 2.14161780353916708890004971666234263300746693816277010359\
32305886117365851298197909131476742849657274813617090622960977822912126596480\
591021276256177742311585741152676101586016814084347621966261506`177.997749891\
89368*^-16*GaugeXi*u^23 - 8.9184479951927441387082638727412518029690178960389\
66425974751113160456671836876267456304114703173405677357842321228250526200078\
664522151486837038984924682516288868271085535354985449246645398369775`179.305\
81333279707*^-17*GaugeXi^2*u^23 - 1.43066302989248706589268966203127714987308\
77366312491723838713550120758072272580260194763610503441094372007893862304011\
45162977645394778078296285125925213239972662892722575137280566713276660412328`\
179.190492149832*^-17*GaugeXi^3*u^23 + 8.138791578692670339646935237442442548\
81854711910789680757424364979046384281482363618421246293693633958665079411701\
35731271744800651983264810707467218796719133284328433123594480813927866392725\
53167`174.74113452828863*^-17*u^24 - 9.54404503499685968839347940205235539569\
20861201956641235591030975320629182262892038492073234620314742855169983820526\
59091112685580265432223926136708080112456084881945673463627949971084383336989\
785`177.47131608443138*^-17*GaugeXi*u^24 - 2.68878831025944313299063877392418\
87435639885845983269053396512921678395827426561783932858152443068803469830686\
39923004851132144877209018395249158666798798991397176965073042348163958326287\
584616248`178.63481582038452*^-17*GaugeXi^2*u^24 - 
  1.0045021277052000626769541043291565989058686026253940637821586832843519239\
88221683934141243879568589566779245922660028043823511334125739899853655590146\
03766565404782541797236956664147877604887744`177.88705641535657*^-18*
   GaugeXi^3*u^24 + 2.3766213081396452371299722400357332271822428811429894472\
07892381072943110538006072786616430530228603376499508753719751017086760780850\
788270644036778308253592761498788373250492906733337638270169604`173.996085611\
69984*^-17*u^25 + 4.934242907054196727738229246915851622181116801062261042435\
04144632568188461586059081804425570582567797221367604303794459232874427535209\
465829341552685931677108789460335461588817893945174199405452`176.009863974662\
18*^-18*GaugeXi*u^25 + 2.4987920405730940052442010643244276127313883778545833\
52767751249993388070926030396210436724251016761573393500913777019074849807970\
07303648408318733058668346426013650889464691110635432406991648533`177.4524576\
291508*^-18*GaugeXi^2*u^25 + 4.5353103923270656140945330796629387048175781850\
66305688272183448689563027797036147181751140704467689206819605715848242879728\
8620046565527392365476324500075577749016273310513906400478747790931326`177.39\
156869779882*^-19*GaugeXi^3*u^25 - 1.5726548560558858519505990267820884839688\
07256817752772644777455607710501629443389410268603657431936502863554292855217\
23689390192663168819582352407110990333574786444565990311104033711791546502692\
6`173.6078055413965*^-17*u^26 + 3.4747254122084791830765926417891735217418710\
51008928786481954528445246413080834237352126096225391032814037166097634777418\
5751227195683757875971817193510774451068021794463337674730962178093209306`175\
.6830823213937*^-18*GaugeXi*u^26 + 8.0714267940547254007431734958774134741735\
39455909293950200520459036565343372364403101255421791739420552098212826415719\
9529662125086955938578647757613862122886015645840683351425988439079934651641`\
176.81089524023355*^-19*GaugeXi^2*u^26 + 3.4366829822820852578338712612684292\
01730943917636242726668043410296529014807577305795171037772162932394609415685\
99699727470537128898166476297674506153621241692581100902558508893764932638624\
2412`176.12068172727183*^-20*GaugeXi^3*u^26 + 2.24000534955779682080817076203\
76591067614366751597324190528155865464280663284751767959805543249333033782250\
29407701344440588115038255634062377311775084969437413915666797863801281919564\
07701142704`172.55387702209617*^-18*u^27 - 2.40563410770519725280453672532425\
32179200386635073212857286847376405540995545700966350177310729214681185230585\
18449236361309111024726476872374300043041167679421611830969246093301278193852\
9115736`174.34934445215237*^-19*GaugeXi*u^27 - 6.9383684562197454531271700372\
16933679180233308173571557147737672820755112745339972565853958589326800238656\
73552437807479484699194973103346326824780653928738805497046450257302156783356\
5638562482`175.5941833735075*^-20*GaugeXi^2*u^27 - 
  1.4159944985371838638837964657412358605666827299547189110788276478333430252\
47815400356850869772672982365622557009058449310935720678228840292874340442640\
908880632307036162553800955256147256515359`175.58492605228273*^-20*GaugeXi^3*
   u^27 + 4.68826860527822792882027943982510984317691204668927382859841504651\
97024729627730162733747051117858565066078206126033943692673954616160591844786\
509544446688925696484537058977999620825631025287`171.66842677730088*^-19*
   u^28 - 1.11306242446756808480596107974289621693834196699860087246786246464\
52366235528727679608816107705503450518518806882957716012797514554009891055660\
044683371895563908537198559734833231632069043026688`173.84099987785828*^-19*
   GaugeXi*u^28 - 2.390680085160455153395040307873637430695625928731078963246\
85656124867225173574708662479564214612778405734527957430246132179394195667283\
6392564894122871917110426373541570974025859733747864994914`174.98020556787515\
*^-20*GaugeXi^2*u^28 - 1.1521500625810343270421501406671109913943595866898030\
20917691091764935253069350748465802741718301689607808298983640397619375565748\
14611070710008321200476731985962039352681450775979112108615699`174.3444530212\
3905*^-21*GaugeXi^3*u^28 - 2.538977356700141441194173343116473461318536045646\
44269926730000766624031411377892191915265324100294356074031378011015829507480\
48063165570321029872993299332540066812603977895818251914826623673405`171.1971\
1752590794*^-19*u^29 + 1.5035239279445446306317422642711341735537588965932880\
96104532529548652645642048217465828680333283767788163149995388969082251335907\
467562497493137504252422666756407253319852928652342139879741365`172.798347877\
48578*^-20*GaugeXi*u^29 + 1.9116264423042095297526725500579785779380005792549\
34192319445476647670836410801015964836643786598392158135601237805839520822772\
52604581352868736227348769238850844419429167623918885754981143039`173.7316344\
529938*^-21*GaugeXi^2*u^29 + 4.3624556776311947805882485985494374024639646602\
28420802820034970634981550493107939137071953033619700686439569454253523911933\
3163869866550582933025035247005634693683815787202550593246050584392`173.77152\
59244623*^-22*GaugeXi^3*u^29 + 3.90237765749855810029054894486159228962354061\
92058837834264937655543620237815889964616012222454540279016533843173551212149\
77644308607812483395265840633708665325793753140814105230942121372257428`170.1\
8002387592676*^-20*u^30 + 1.6389305458172499018747504971808710221663845399413\
66678474832562405144785202841726366188237738935982249598114996249919750670815\
95072630279990628431751734928316798038324441163608635991898439595`171.6629276\
308744*^-21*GaugeXi*u^30 + 7.000500584671125289820125701855517581758684876324\
96044395820964461503944842200701742776372504890079833416167977663344949118435\
00238944740347070217669068300665169728723216583718291479955072624`173.1437083\
1243193*^-22*GaugeXi^2*u^30 + 3.793795659318337564560144015325080661440405132\
30236370147639596529899673269682163013920110872357301222518220811191022874347\
7314036367375828164982799775187879541615342551938917543302707903324`172.55950\
412656352*^-23*GaugeXi^3*u^30 + 4.5611915929778330571311642710414554441551063\
73614176344022908848145912274197565902378373154002638393982031654213259306993\
24421252660825048116707659678352448738803575653920360685099026917857538`169.0\
4513883708378*^-21*u^31 - 4.8090577020328830672107710437754775966414472965254\
96570791928707878139823198693782812429618687005253524024231327401061219125055\
4714346489265545444137886977439129694502373458194847120183727987`170.95791094\
812188*^-22*GaugeXi*u^31 - 5.231096414053581544665792948026523056822003123643\
62080208631940056271070765674493878950283372193202856560919592608152993503572\
6550364467339438652841193528950583345800433297351482211037930653`171.86533056\
643006*^-23*GaugeXi^2*u^31 - 1.3283119077401918545440335591683446172131648233\
21386463562199682290586396446914431738790879040935461813489858379282561832428\
37347898796736086489857607308736135900268189111352748542528871048`171.9521617\
5710752*^-23*GaugeXi^3*u^31 - 3.707829865286951166015394371194783286458886963\
40995967385484511068554314171084823992947375853287919425473385196614220098727\
205209712870501431886438214332777172427600892468104931107711924145887`168.753\
61958037308*^-21*u^32 + 5.684939708030193049559799152269215042262414212965959\
45573762557798380380152747270090628460231613832018771273027940188594551331279\
9583979110906724566521844081344598137546294835354377713027374`169.85839818343\
46*^-23*GaugeXi*u^32 - 2.0298029109927909442509335307918148667379937814043448\
93537670166341356665416457310654610832188546149731051772930804823319108666092\
279614833114301267164339205059979237449215214764758100472979`171.302170739885\
38*^-23*GaugeXi^2*u^32 - 1.22945952549625017872037213760349108166328725229113\
38932899239800776194240535795548688886901603439226919584804556738165514983818\
7988073040841646054767933516445324056431078076773234560180438`170.76681449132\
82*^-24*GaugeXi^3*u^32 + 7.74701481641274873399425948255974018108125496586237\
14944496263036217305299508750785384227838206627799746177246669674986928018224\
543452170630652247729174411076129281102717346890644741541817188`167.873094212\
71115*^-22*u^33 - 1.074164298102693425966987582436305507705453679871413649053\
94008393762412211027912070819061558539295768180262067094305370665347360131601\
2051841300703673934490954793112352514822078807716028971`168.96288612468652*^-\
23*GaugeXi*u^33 + 1.422892610999294912574161003343669065755002944801184403101\
98742798811196731553767190606312430439188464015985540050622888512741122764094\
028530842019678577137213301560004920649649090559028996`169.99569727581076*^-24\
*GaugeXi^2*u^33 + 4.002577058429287164289866817390844614398910715905400663348\
86469395968307541699168470881611445581961855451736247355534427055709419395255\
19081316685778749236871558091896642538446670140342906`170.127495574718*^-25*
   GaugeXi^3*u^33 + 1.6753126589968655168615735917637288050271042335615680688\
04576737285279871175049802259587692303621201718068429111131409560573076510197\
09319668521235609159695270586485648603527738598062617365`166.00848779326665*^\
-23*u^34 - 1.1832750792080362773476838255946421619808015324507111443658069990\
05600598740016867872672979146260249205604886969977333701901082608497499162375\
62158503978894577207295702761140726175821096689`167.83335121229612*^-24*
   GaugeXi*u^34 + 5.835049907010713968732642387864567095255223360623880454506\
48973403383540741656827179846758797299628314222667234399090662515486298059655\
0607269809988646746629854957947145598877953700012721`169.4562154752123*^-25*
   GaugeXi^2*u^34 + 3.9281375123454914288197492337900806485686258164459353281\
45106215155762079492828973567257868990438703797370038283739229175831271755338\
360815400057861027090663350790029237523364685616352819`168.96722443967917*^-26\
*GaugeXi^3*u^34 - 5.517944120230871316393070767177534703725384306044361472541\
01376308203565398192192410650061534455141442881113040693488675592399778368265\
545239088154452613261819657199788834509496574178485603`166.327528085013*^-23*
   u^35 + 1.61339364499568088059840236859882488062645526773403075870015676000\
47905060207491207998144654864976106515150495578927820583035086134866467945491\
4886799025027602203092650513960386922927876026`167.79674910925186*^-24*
   GaugeXi*u^35 - 3.849689211213633079006451901369013124986663524257216790417\
83619912917838769132370996267992705930369434200023855199173768585429811650689\
4678561160464641459010776752636983339357553589604887`168.12308741122433*^-26*
   GaugeXi^2*u^35 - 1.1948982372014396236825117009861042692211682726986240184\
65591368274649392834567279555843435738262957912948325625066004737226839731331\
43086917698361215981724939522585894785322333808765112`168.29808534386075*^-26*
   GaugeXi^3*u^35 + 1.4629033694942392392466228342427996603577925805987873957\
51633003467620042346946680613602241876046192549601671572843332532484019579290\
345954689763805396546693918402494789601755263353676386509`165.5532098979738*^\
-23*u^36 - 3.3997459258738057615539873984586045993665480799857746982473004051\
77609020745872781394952181573657144679252372300175668134973590181175745755868\
1301632523554747963240598249777950967617754156`166.94947875223474*^-25*
   GaugeXi*u^36 - 1.664754924101882384892082500829487550659859671811131744754\
77164779245796667872926992900718217313755204814013832752303930266032670179257\
3045659619590405392870583882269454097904210754785524`167.60635507996128*^-26*
   GaugeXi^2*u^36 - 1.2391978925998072609436793579027534678073863774893268710\
36136582761045150764111953608995079759806191363019859314073911220835065939935\
84723073563007989633957306931479315281514146633406006`167.16145442797315*^-27*
   GaugeXi^3*u^36 - 5.6540908495509754729791696938510206015438878297112953747\
32889463484665064740991536147916398920691466155455346244629555491555396125599\
5652235735571678281694736894630556130205142554698344034`163.9434458026378*^-25\
*u^37 - 2.2845405134756993131853375044267231511677939009827130114825735314823\
69405100862348659193414170233962513721417280967029310325797259374898472365699\
731217684668557961384504235073806436938634`165.6061227848514*^-26*GaugeXi*
   u^37 + 1.03654952313563558225203299547418910040672489004425035723721125706\
76203234155736993820207779836615463710956212801257728713886903503313310788868\
7763123360857952327043717676074086811311588`166.24779666389986*^-27*GaugeXi^2*
   u^37 + 3.53738647151769460658287155992588104772635938572448902772513041502\
27272803303893597727829102342325219455667675456494946529052531420194679185359\
670804656908537305027878385144493273958818`166.46440560648094*^-28*GaugeXi^3*
   u^37 - 7.90076449540554107854743870614620849393350946607612134727105363687\
56100389775563806272384325714320722108272995036880579327947351326339065498650\
422330057443591590000609117414633786039988625`163.89264946834095*^-25*u^38 + 
  2.5615052998780144748982576315331558028422529434706019119191010124668313763\
58462195194819144343797839245080552873129355597625478195381107704624388576865\
839737437398441082763783867871688143`165.48536751223529*^-26*GaugeXi*u^38 + 
  4.7178417380122395837767242814816318234072699177929977093483486123099244805\
37466577804006863773050731333608326629171912186871147350843235512237300268895\
6706637816354746214978595948038745`165.75301679424982*^-28*GaugeXi^2*u^38 + 
  3.8648653921705950147196825742884830009518242214097050436278658238032064897\
54141844995578282823412043480141279234782193088215025897961002067202981164939\
560605784911803111470300647343051`165.35012361066987*^-29*GaugeXi^3*u^38 + 
  2.6079852798430346406482135940550911012956374490899398000779911758972698545\
56578824987631004838766846404826999555640527299458661129729908840037439945891\
4684074269128158167772758567433086298`163.21595703413897*^-25*u^39 - 
  5.0211581958432759147505342749644883030589915777214348240604775967481411149\
72405120111328947558310503921580742871058594635882034889772697277864192802604\
91614934715853654668024516758761934`164.6074704693744*^-27*GaugeXi*u^39 - 
  2.7788440042312639214989709714305342781191874958204505041451486306960105695\
94835441479796823996897032919731832328983240489093465522007775013374465703180\
631304999283956863962748626596098`164.37007517062042*^-29*GaugeXi^2*u^39 - 
  1.0393090966743040320471707971119299212502142458642281389422431824446467992\
51849668515113328819819643315944836155333231245751834442237667287954315622968\
396621408482309801047765180258517`164.62686326449295*^-29*GaugeXi^3*u^39 - 
  2.2633878818995297186019561913291118761012506891154232074487896534000056452\
12470231723625608428892369429010467892970986473753801385085015785375248882005\
973576596732410405277588076222126553`161.95982446051354*^-26*u^40 - 
  1.5268848183590630471720237872450033963109238102216217508740139474663667696\
91480387791673891416206048069459708562889474950968683979784002778050735486381\
8718239885801754474300825012445245`162.92050304020967*^-28*GaugeXi*u^40 - 
  1.3290333965207981202520175122015487227444639544740641138356525106527139751\
93549908096589331673228993673278929382262423113181996052258545378853947096946\
184489685053335315148451219426141`163.89656064279868*^-29*GaugeXi^2*u^40 - 
  1.1930242003368189337351092817267535372885828525957593847569544254376970442\
57422889989392495351982441764848449171357012538727351217714966244772104905522\
93547519851915020360741921625559`163.5337661687599*^-30*GaugeXi^3*u^40 - 
  1.0563638896171497889928834746718079736523627070234777239431204941639240311\
87760829398964258588174558807201919741928619095154225183361036847041998196792\
23865891234421102046884063852524201`161.43500442844635*^-26*u^41 + 
  3.2818494541790104793228424765349411422801189321690060328653325952342862065\
70221231771775589209279335479084262802215479777368898028061240927194505952146\
8000646011319629901622098572050694`163.08307199639447*^-28*GaugeXi*u^41 + 
  7.4202157630932843725516432326854575095232760461565678251447912136819913132\
14405000861289874288506865049609730746827035372741615191791351490655249232523\
8598422227444263303869625959453`162.4901362696468*^-31*GaugeXi^2*u^41 + 
  3.0326332858039143086932359609343010553243814155047253964677607447226656622\
81564751310407654342643486989957032148575504385116673422274770010389179320503\
9151146389944560019806812153739`162.7858098142608*^-31*GaugeXi^3*u^41 + 
  4.4825207559612624700928560382833712304632069889366498427695360260730771729\
52385382441351743010669552197945752655515443515065730915853154858386913125469\
66454259092934269029736205611229264`160.86952205831346*^-27*u^42 - 
  8.0624360485904434940763136836602233457049634078593635415257566540808619595\
05495437108280384968308910460562470678981886899990136604169041867806966290756\
757652962466432655999918845144705`162.30389361776133*^-29*GaugeXi*u^42 + 
  3.7238503193757359163100731455503042006080788555440435255721686937486095332\
25857914445063930378049451936534035292029659027259242887990822100135781559814\
0697544402437461855752496195751`162.0372929457923*^-31*GaugeXi^2*u^42 + 
  3.6483994618965649074645461517962732119830131565120427755567345273190267376\
49078233045481657198258891505492804589948800454600901019775604184996651479665\
619652918768005833597639131363`161.7128451120197*^-32*GaugeXi^3*u^42 - 
  5.8478881568886231189121422133837711330595417439034495020441815085985118504\
57075617945785093219903344323092486866726167626717051723714264571378492110441\
043875818241949781377823713505741`159.79246444527706*^-28*u^43 + 
  2.4941843337892367797249779723324746169563653752372297653726634999249688317\
50586820948959279110830633255752033893028868443469577746064601980107442686824\
62014238208147367012355729168418`160.6250388309569*^-30*GaugeXi*u^43 - 
  1.9741993741810421109402288038856012539252334724125504431765205217150205252\
08618007033226671946280336526797318765360655430954841088328717749463345309529\
464736210278840476881350680033`160.60816322026204*^-32*GaugeXi^2*u^43 - 
  8.7936813671242544233943295010675727834980113942286077111428947717224240455\
18913327555830017836535215428932676980034756130264503777012036866943226533137\
82901046798758889751127570081`160.94155094367503*^-33*GaugeXi^3*u^43 - 
  1.2721852001440458075465294111822766755679705880655290882571067129218163877\
02542321415528384118445996509882663176503822489906277209999989079989315228770\
5634292705494961417600652983578029`158.93811299501132*^-28*u^44 + 
  4.2411991761906709925760198762569224753696529705783411104072493395027496982\
11913821646224693173570922275197236717212428849046806292409145008745217550975\
01899736909817902571055021750089`160.68648286459612*^-30*GaugeXi*u^44 - 
  1.0383366375520851054878898103408890074118752295256173638314727488887658991\
52714272406170747215321962628203607390554475172518037340890091798583059795913\
362462965486849151587588926707`160.17547657486008*^-32*GaugeXi^2*u^44 - 
  1.1062589102176519369225554902773342988051432900725480919534840735905113145\
05635715249939049319948848837318041669744903266801538042907680531539322517765\
71606694668138772811427351912`159.88776373770733*^-33*GaugeXi^3*u^44 + 
  7.4624242926898259128036985321753535031783599706193550917563287901582554954\
21426564834812204806229973589917224956132666893141494430627072792834786908995\
251555140021882771299300056863869`158.51514778498694*^-29*u^45 - 
  1.3231064262803170544045355908880084645558677036593145001082841530842668117\
11513706389453815873738395844333813702600758979596809495907000343331940844218\
69076846173822099438379531146096`160.0116662943518*^-30*GaugeXi*u^45 + 
  5.2349334460395709480242768431046611116040664711966875839265870692850652874\
06616442589099162336088610698144228981094369090010172110837075049982561043556\
1104352291275413488522294986`158.72431442967223*^-34*GaugeXi^2*u^45 + 
  2.5352856756698477980209421321899960849052420539905939020060772401780441578\
44759915959422118261873543167700942481722666481863750664669646854048624071927\
9286705741264999518362360889`159.09435414338583*^-34*GaugeXi^3*u^45 - 
  1.2905274503263417689677365571594090843930906087302294528407488884434564699\
41103705670188636788657777655150209225229558185465092730251592721356515201104\
68078417817941104582521459273551`157.56232582141934*^-29*u^46 + 
  1.0193246419726119718209700014550389606224893959473561988105344500013726933\
57268357178964340780877836901806588096923901037775254397672192934463879146578\
0129861245666319878863948897102`158.7296476145543*^-31*GaugeXi*u^46 + 
  2.8824931796429238236877303786413858799371359387960916896870126655103178699\
91046599774525586736116856330357816604301274818344618041714900795969337084684\
7615406146133792695409740445`158.31133885718128*^-34*GaugeXi^2*u^46 + 
  3.3283573747524580268614733461609500860176144734439786096259613175555188707\
03297524359650728347203904502438359818047501298546202279480690531239342469839\
787838455686596098495565361`158.05887507267187*^-35*GaugeXi^3*u^46 - 
  1.2320426554065959937588432555315982107007564835686045838000846798979899959\
62399697178748443397956748407099010989074617932384871176076827058782616103578\
77843440041061495838438089770052`156.35203942546894*^-30*u^47 + 
  5.3666708799259131206860801473945922501491431643981568432019805313833439516\
13019029208362178648573244060773452928247802977420339211671525454578022234473\
548953125362530779133960978331`158.28248311289727*^-32*GaugeXi*u^47 - 
  1.3838330988387553526895646449052725434664194161013796786563034064886170092\
79498751367459612140545244586166633569207505006074406743822987195475273591708\
425816703969371356156831062`156.83872756803513*^-35*GaugeXi^2*u^47 - 
  7.2709371255493614438221557054493970000756462490346699774005230458656759163\
48299512709693695420334122166066729189430212521072793407770206807103913328460\
99605849562030607261094376`157.24445480415594*^-36*GaugeXi^3*u^47 + 
  1.2017527823632677464069413068220700638604935886142848823913188891757101117\
61184268503959298474375135352083835676591705230955725520394375245142171094016\
85720501659242380375886578054799`156.15162828220465*^-30*u^48 - 
  2.1000472843348253840494582355837540200690138435187502476531025991365633007\
38762718222799895018497765419922249289040566173090459597328948100381893233516\
239412898427744288881226386381`157.70662334718617*^-32*GaugeXi*u^48 - 
  7.9698706899083828771686019596477349898622676849337433983991466056652261417\
29169638927017266231720537199206270949085759561379690694138428353426306823818\
75558048332432857601175104`156.4450777499471*^-36*GaugeXi^2*u^48 - 
  9.9426216350060204416967426934296485950971113106784009584120595513282894123\
93039867081403201209101455679010533320515825552847743653487079247680321107691\
6903392915264573856706271`156.2264896389478*^-37*GaugeXi^3*u^48 - 
  2.6157579144830290607280578743459630219193887788879583058305051755655708813\
99690940695894209240678581518534298609608469401945244111297624410831273360055\
3959365339959125327234702681029`155.30033555239294*^-31*u^49 + 
  2.4477759402187049446115209899444109588753703488827133845407272663966168896\
26272688720393342174428349244580378742592216829330513635253214675072838985765\
30180391978886585032078013921`156.60494903197494*^-33*GaugeXi*u^49 + 
  3.6475498523416706448200955551915668354285425775834214711274508339679667092\
56922296953774723899104041861369732250891329343095565350655859169679376401262\
4746611649050210728040154`154.9515228430844*^-37*GaugeXi^2*u^49 + 
  2.0751031309023133867748273178724952565542700578121929684325021049921444567\
40211979947860669773244931383498661167796419353997045170328510721986397182493\
0814010991953795501627987`155.39206114687173*^-37*GaugeXi^3*u^49 - 
  4.7227870300152998657373740502713408388278120305522211435721514489066864677\
07473843393098420763971631071684203979714769255929850820310257230422054121665\
95232285961190800748204482753`153.36836863783515*^-33*u^50 + 
  6.2723134545738842314617132058205578755254306445061538292218377654956457518\
40070880340593440768062131021767379442220015238225939769762968647038155861260\
4519301830782397997569247593`155.84554941105765*^-34*GaugeXi*u^50 + 
  2.1955051632981983590047143050305896395317820512678222845002688336249580020\
76854646196692283015837517381503743998861562320004414847617084720343436053928\
8509360615946814294075679`154.576866722581*^-37*GaugeXi^2*u^50 + 
  2.9506385027473571622411246357319663081989577168444270019599834462035187776\
93826636999093114898590088739738336205671642031732343087595209803780156244275\
936369096171272857709337`154.3908818481761*^-38*GaugeXi^3*u^50}


==> AncillaryFiles/Expansions/3LBareVectorx1LeftBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`194.19655348303\
09*GaugeXi^3, 0.0486111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111108`19\
4.08172925608176 + 1.25390624999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
94`194.08176507925765*GaugeXi + 0.1875`194.08176507925765*GaugeXi^2 + 
  0.015625`194.08176507925765*GaugeXi^3 + (0.5625`195.76621728491503*GaugeXi)/
   u + 0.54687499999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999993`193.67402\
67340638*GaugeXi*u + 0.09375`193.67403018048427*GaugeXi^2*u + 
  0.0078125`193.67399554721555*GaugeXi^3*u - 0.458333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333337`192.85448019579388*GaugeXi*u^2 - 
  0.0859375`192.85448350252125*GaugeXi^2*u^2 - 0.00390625`192.85438158571313*
   GaugeXi^3*u^2 - 0.75078125000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
05`192.28302604321155*GaugeXi*u^3 - 0.140625`192.28303765247475*GaugeXi^2*
   u^3 - 0.005859374999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999998`192.282\
94396015744*GaugeXi^3*u^3 - 0.54201388888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888889`190.91607130264077*GaugeXi*u^4 - 0.101627604166666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666`190.9160761113996*GaugeXi^2*u^4 - 
  0.0042317708333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`190.9160598041\
0816*GaugeXi^3*u^4 - 0.270120287698412698412698412698412698412698412698412698\
41269841269841269841269841269841269841269841269841269841269841269841269841269\
84126984126984126984126984126984126984126984126984126984126984126984126984126\
9838`188.87681970586385*GaugeXi*u^5 - 0.0506510416666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666667`188.87681970586385*GaugeXi^2*u^5 - 
  0.0021104600694444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444453`188.8768197058\
6385*GaugeXi^3*u^5 - 0.104855599647266313932980599647266313932980599647266313\
93298059964726631393298059964726631393298059964726631393298059964726631393298\
05996472663139329805996472663139329805996472663139329805996472663139329805996\
4734`189.31166575090307*GaugeXi*u^6 - 0.0196604249338624338624338624338624338\
62433862433862433862433862433862433862433862433862433862433862433862433862433\
86243386243386243386243386243386243386243386243386243386243386243386243386243\
386243386243386243386`189.31166575090307*GaugeXi^2*u^6 - 
  0.0008192274305555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555545`189.3116657509\
0307*GaugeXi^3*u^6 - 0.033587325699955908289241622574955908289241622574955908\
28924162257495590828924162257495590828924162257495590828924162257495590828924\
16225749559082892416225749559082892416225749559082892416225749559082892416225\
7498`188.55044829128002*GaugeXi*u^7 - 0.0062975363756613756613756613756613756\
61375661375661375661375661375661375661375661375661375661375661375661375661375\
66137566137566137566137566137566137566137566137566137566137566137566137566137\
566137566137566137568`188.55044829128002*GaugeXi^2*u^7 - 
  0.0002623973489858906525573192239858906525573192239858906525573192239858906\
52557319223985890652557319223985890652557319223985890652557319223985890652557\
31922398589065255731922398589065255731922398589065255731922402`188.5504482912\
8002*GaugeXi^3*u^7 - 0.009190469301146384479717813051146384479717813051146384\
47971781305114638447971781305114638447971781305114638447971781305114638447971\
78130511463844797178130511463844797178130511463844797178130511463844797178130\
5124`187.6260324566814*GaugeXi*u^8 - 0.00172321299396494708994708994708994708\
99470899470899470899470899470899470899470899470899470899470899470899470899470\
89947089947089947089947089947089947089947089947089947089947089947089947089947\
08994708994708994713`187.6260324566814*GaugeXi^2*u^8 - 
  0.0000717997340718694885361552028218694885361552028218694885361552028218694\
88536155202821869488536155202821869488536155202821869488536155202821869488536\
15520282186948853615520282186948853615520282186948853615520298`187.6260324566\
814*GaugeXi^3*u^8 - 0.0021990852953309550531772753994976217198439420661642883\
86510608732830955053177275399497621719843942066164288386510608732830955053177\
27539949762171984394206616428838651060873283095505317727539949762171984394206\
736`187.63207354910986*GaugeXi*u^9 - 0.00041233069472001763668430335097001763\
66843033509700176366843033509700176366843033509700176366843033509700176366843\
03350970017636684303350970017636684303350970017636684303350970017636684303350\
97001763668430335096`187.63259433150986*GaugeXi^2*u^9 - 
  0.0000171804456133340681951793062904174015285126396237507348618459729570840\
68195179306290417401528512639623750734861845972957084068195179306290417401528\
51263962375073486184597295708406819517930629041740152851263946`187.6325913077\
8707*GaugeXi^3*u^9 - 0.000468036014911014911014911014911014911014911014911014\
91101491101491101491101491101491101491101491101491101491101491101491101491101\
49110149110149110149110149110149110149110149110149110149110149110149110149110\
1446`186.53934794586473*GaugeXi*u^10 - 0.000087756752795815295815295815295815\
29581529581529581529581529581529581529581529581529581529581529581529581529581\
52958152958152958152958152958152958152958152958152958152958152958152958152958\
1529581529581529581519`186.53939450291642*GaugeXi^2*u^10 - 
  3.6565476764587007642563198118753674309229864785420340975896531452087007642\
56319811875367430922986478542034097589653145208700764256319811875367430922986\
47854203409758965314520870076425631981187536743092298637`186.53935526919835*^\
-6*GaugeXi^3*u^10 - 0.0000897620015807329795425033520271615509710747805985901\
22399646209170018693828217637741447265256789066312875836685360494884304408113\
93192345573297954250335202716155097107478059859012239964620917001869382821763\
69`185.36271701887608*GaugeXi*u^11 - 0.00001683031956469456469456469456469456\
46945646945646945646945646945646945646945646945646945646945646945646945646945\
64694564694564694564694564694564694564694564694564694564694564694564694564694\
56469456469456469443`185.36271701887608*GaugeXi^2*u^11 - 
  7.0126331519560686227352894019560686227352894019560686227352894019560686227\
35289401956068622735289401956068622735289401956068622735289401956068622735289\
4019560686227352894019560686227352894019560686227352917`185.36271701887608*^-7\
*GaugeXi^3*u^11 - 0.000015672921397609999902768862204488306781075740511366613\
65938261881824492053768949712512322741599637543200153429430325373887984117261\
01320457581480509170103526364549292238886595147618075307669663930686858376226\
5`184.5926009956483*GaugeXi*u^12 - 2.9386727620518749817691616633415575214517\
01345881240061134241028420922600816780710960605140499320393500287680181860076\
03997021986439975857965275954693944111933529922947912365901783891201880619870\
037859455814`184.5926009956483*^-6*GaugeXi^2*u^12 - 
  1.2244435439603263677337751411825485899559973634047708121782195856269930344\
00441807849215256622664030071437478844886252293659701067108474515881923289330\
696738104145511552918960326367733775141182548589955995`184.5926009956483*^-7*
   GaugeXi^3*u^12 - 2.5124078312718496801389217614967174050066466292215851298\
74371496946452854742096364671320579609821232396188304477546100121056029345270\
96784592375421299583557079147908072070329565920394844557102052692881617062`18\
4.0570875082654*^-6*GaugeXi*u^13 - 4.7107787980287153567576848000128423408846\
68926996969325011653053981096309138637180965223293265621307949350277392605434\
93347726151958956191760424564657368890173122977355781588585821390054194286998\
51980275729`184.0570875082654*^-7*GaugeXi^2*u^13 - 
  1.9628244991786313986490353333386843087019453862487372187548554391587901288\
07765492068843038860675544978895948913585597888948858966495650799001769019405\
703709054679072315756619107589125225809529160499177749`184.0570875082654*^-8*
   GaugeXi^3*u^13 - 3.7233957365956925039817456043205602288494704720454279537\
17195339770295678584920207495163403452645075220031128320369942944898853188094\
8106697665780558196783946343029235445461195020277912694138443697526589888`185\
.4577015434948*^-7*GaugeXi*u^14 - 6.98136700611692344496577300810105042909275\
71350851774132197412620693043973467253890534313814737095160375583656006936430\
21685349727677770005812333854661896989939317981646023974066302108630150958193\
286235614`185.4577015434948*^-8*GaugeXi^2*u^14 - 
  2.9089103871487166240252660005746425499511919265005684758771178524264944018\
03043778352420327728969704278346253654895630204272179580821556130198105506747\
48205612403143267340798204995735859933390797588328481`185.4577015434948*^-9*
   GaugeXi^3*u^14 - 5.1316015565221046506925055875500250781227369393500043290\
82380055855865932983199642949962831001666288867589140784838817138156627038599\
580702841760351183873679291599546121107832212026976352459632191277940541`186.\
0483057062549*^-8*GaugeXi*u^15 - 9.621717167944570942807274376939279937516269\
08593398893222526379492869792693425850392340692164325321291811591635224792191\
28249110612426309075339057702373399022429004792320488969518951882267578916608\
8989653`186.0483057062549*^-9*GaugeXi^2*u^15 - 4.0090488199769045595030309903\
91366640631778785805828721760526581220290802889274376634752884018022172049214\
96514676996746367704627551776287813912740426555829260120853301335370706328966\
17611491215253707877`186.0483057062549*^-10*GaugeXi^3*u^15 - 
  6.6102666889994866131308362521835565373968389495588029322510769410516963859\
28844344309295721959552924037483293284379150824494394020970083493858435934031\
60439851659549415194883258651976015464620783291472778`185.01481901361302*^-9*
   GaugeXi*u^16 - 1.239425004187403739962031797284416850761907303042275549797\
07692644719307236165831455799294786741617325702811749082109077959269887893189\
065509845673763092582472186165515349040610997245502899616396867149121`185.014\
81901361302*^-9*GaugeXi^2*u^16 - 5.164254299607527028896811377704969709672825\
48705241239044883959639985507122485370574729775200086781509474043277688192444\
21831135528960337896257943289101431370684751049242524845111558809383618319538\
36649`185.01481901361302*^-11*GaugeXi^3*u^16 - 7.9935027053071389216747295001\
33865908765862249529920626949431973715891311519556319750601491887999993516404\
10923123358324859328119631591247658077248912933414154305369790914236112718364\
61847489000390470141`183.90212880363788*^-10*GaugeXi*u^17 - 
  1.4987908128574135283532005183628796036722170138499633260500570387488117543\
10250004824130770805737088546508610830635936974768803796711255991264290880433\
633831289189728861894024255265047878389511338987343`183.90212880363788*^-10*
   GaugeXi^2*u^17 - 6.2449617202392230348050021598453316819675708910415138585\
41904328120048976292708353433878211690571202277119211794316404061536682486296\
89996360121200180680763037162387025789176773027103282662296391242596`183.9021\
2880363788*^-12*GaugeXi^3*u^17 - 9.109146823527308314236827128759826561590638\
33774273385345114111224073607217127662872442145304516253425261352548456353470\
76652306659502183248706862363814086336416569017394585751546132502596622670566\
48625`182.7658377771478*^-11*GaugeXi*u^18 - 1.7079650294113703089194050866424\
67480298244688326762597522088958545138013532114367885829022445967975172365036\
02835566275768723074986566593591325366932151411880781066907614848284148998442\
3686675073108908`182.7658377771478*^-11*GaugeXi^2*u^18 - 
  7.1165582217750511041978863675443541958048995431849808168236774247079603790\
18925894466234058861233187753919503409422833982781418545847774329290392505802\
1264405052488186976550223083404257108306629349582`182.7658377771478*^-13*
   GaugeXi^3*u^18 - 9.8155390144026277258950933256100964347902987453512563979\
64993738699637027183884188008179498917558328571001460224839689799867616988081\
21287124855744257701543220310511773886218861361295474322372871593852`181.6072\
3266870104*^-12*GaugeXi*u^19 - 1.84039062713218759404651276380836012067033101\
53888276986480241502559432691560627566450009498415056580854125054102352075183\
54406450486699061473711785789544479476303769084920242950417694490473410719584\
16`181.60723266870104*^-12*GaugeXi^2*u^19 - 7.6682942797174483085271365158681\
67169459712564120115411033433959399763621483594819354170624339606908689218772\
54264669799314336021036124608947379910745643533115126570452050101229340706037\
6972544664943`181.60723266870104*^-14*GaugeXi^3*u^19 - 
  1.0031024442082370566940557690668311989275796811881081920792486291014798008\
54944965748122495842903985245683335866655099358868203279139484558265333374474\
78790269825556442571527451991102546285490902370151`181.80766143311675*^-12*
   GaugeXi*u^20 - 1.880817082890444481301354567000308497989211902227702860148\
59117956527462660302181077772967970544497233565625474997831129787788114838653\
35467475000771402273175592291832982161397248331727428529544206736`181.8076614\
3311675*^-13*GaugeXi^2*u^20 - 7.836652889568314581130395011599311479203753298\
67271422850649222689146400550920003154967845727070024205912228967334579959626\
609095243082180816868463736707340071242366933102496213260216596973531595865`1\
81.80766143311675*^-15*GaugeXi^3*u^20 - 9.74851069436922484976075075758221619\
16660307555442681884290670605379895357020335856068584943544955481421794122125\
39904665691419710949263873046690762767104025114790585384729469721806135323879\
337218978`180.60761738230931*^-14*GaugeXi*u^21 - 
  1.8279038579584350211258089200234000519067957130446364801356505421692031293\
41785172102982352466376073434209443627070304986413814588573749112536641821474\
641106695572384596510380655312160292298110895972`180.60761738230931*^-14*
   GaugeXi^2*u^21 - 7.6162660748268125880242038334308335496116488043526520005\
65210592371679705590771550429093135276566972642539348446126270776724227452390\
6213022360075894776712778982182691521265860638006678845754626842`180.60761738\
230931*^-16*GaugeXi^3*u^21 - 9.0319312402359155889906736471403738142456019096\
27000494644262383194516857808138443802002187624698122139993568492918400305677\
70118006270540902901023856070496922908134616175960008865619084540894282815`17\
9.3882471289555*^-15*GaugeXi*u^22 - 1.693487107544234172935751308838820090171\
05035805506259274579919684897191083902595821287541017963089790124879409242220\
00573145689712617572641929394197301321817304527524053299250166230357835141768\
3411`179.3882471289555*^-15*GaugeXi^2*u^22 - 7.056391913637020709776634335571\
63090086225509923645169470749823036677720895942255249201920832391041855335416\
33891971226684291329788120766019499994456964568245049980839679103949176583053\
91143202247`179.3882471289555*^-17*GaugeXi^3*u^22 - 
  7.9957189007511727760135631490573208724387473282910533681631036723649570370\
26602952196094356194024122844750309224008031954330084278776089828085416835127\
7118843575564363584772243522027536412027948953`178.15036899201706*^-16*
   GaugeXi*u^23 - 1.499050117896111716545434064069681368330848805230327976502\
68284841129962290236841867653492645573671807206969278938621207104970195446779\
5814139915587810113802619106067929790077407989507358793950604`178.15036899201\
706*^-16*GaugeXi^2*u^23 - 6.2460421579004654856059752669570057013785366884596\
99902094511868380415095426535077818895526898902991966957053289109216962707091\
47694914922558298161587547417757960861637412532253328961399497478455`178.1503\
6899201706*^-18*GaugeXi^3*u^23 - 6.775695026812384266050376678501488297560327\
43573605796567381923364884202206543494886875290127420758590194088950157424132\
6167526145902958010754452907352060154946585143368874515533595244648809659686`\
176.8947362105778*^-17*GaugeXi*u^24 - 1.2704428175273220498844456272190290557\
92561394200510868563841106309157879137269052912891168988913922356613916781545\
17024865641115235680462701645992012851127905248471438166397166254910837165184\
0046`176.8947362105778*^-17*GaugeXi^2*u^24 - 5.293057492799850581441026451750\
37941379179494860013932880643951654392998547899255114867380495182404388922159\
71141070552941326117527128556106361753808554260834040697547154998752666444054\
098684208`176.8947362105778*^-19*GaugeXi^3*u^24 - 
  5.5050972507100196271588456053761899093545682152318890358308908804613211230\
16993968863779801408554011921423151629124778968071658394331650590742737366091\
56747875559448765139359508672470481553741546`175.62204410271647*^-18*GaugeXi*
   u^25 - 1.03257853564121460048968869635725710245240952493897647097495879375\
34717195757873614050541379881798460888278548201011729052678426692860879267160\
818061036083252587980252194264647980738987928408384`175.62204410271647*^-18*
   GaugeXi^2*u^25 - 4.3024105651717275020403695681552379268850396872457352957\
28994973972798831565780672521058908284082692036782728417088220438616011122025\
366361317007525431701355244991771747610269991974578303503481`175.622044102716\
47*^-20*GaugeXi^3*u^25 - 4.29886124161679002766437218489445906881826693311654\
28055336927886822617955989824759857215072884022232573445444260903814897018484\
320932300641111637955107568017879332151616196006739421008619578596`174.332936\
27476354*^-19*GaugeXi*u^26 - 8.0603648280314813018706978466771107540342504995\
93517760375673978779240866748092142473227826165754168607521020798919465293190\
965810174806370208432116582669003352374778428036751263641439116135417`174.332\
93627476354*^-20*GaugeXi^2*u^26 - 3.35954745650339048659827551403347276987446\
47297679465789504531996109344323988873734467378769254060285253873594914024178\
0023813524241301673103932121655742098214361501461507276521829224248044305`174\
.33293627476354*^-21*GaugeXi^3*u^26 - 3.2350303839420074428384734758461442525\
41358576038966248581988733061124907276360943745669623628187170972038363061851\
39455237920653220765338694324231397946340217434464185153639716829708995648057\
3`173.02801001861738*^-20*GaugeXi*u^27 - 6.0562388069799352926283537630869484\
41937159331652936950937166483732989521775900896264547797777358834420347539912\
59538690253627385854799535443799588038939553702376106682173497597050685948778\
102`173.02801001861738*^-21*GaugeXi^2*u^27 - 2.523432836241639705261814067952\
89518414048305485539039622381936822207896740662537344356158240723284767514480\
82969147445427234474410616647310158316168289148070932337778423895733210445247\
905643`173.02801001861738*^-22*GaugeXi^3*u^27 - 
  2.3417805123228102130880077358277606622920267435940718688447257275843526310\
54700156637479495709247325150138340224467772955120518689890031771627121503359\
06333914321472194903832210315446358713535`171.70782101975556*^-21*GaugeXi*
   u^28 - 4.39083846060526914954001450467705124179755014423888475408386073922\
06611832275627936952740544548387346565093879208770742908509725435438095718008\
528187982437608935276036544468539434146192241052`171.70782101975556*^-22*
   GaugeXi^2*u^28 - 1.8270178340058122348761213864396253106490088568137880218\
32809067067704149263527917145892563291237803156554998716138998445744852742523\
84797076871950563098824903549493098038572122773223308624`171.70782101975556*^\
-23*GaugeXi^3*u^28 - 1.623201707297308742602872773423405534411219913271794334\
05615782707215969213781619177521504573474446061864555343800771842526546827762\
66874065679757068114167695346920785294502457743211237241151`170.37288747405992\
*^-22*GaugeXi*u^29 - 3.067423012203202893407103508742885565969064511956134932\
62433771866085856619715527048932156663054285347805748787581612632432834318405\
2631489396498571123984985983884388381121990759869032839839`170.37288747405992\
*^-23*GaugeXi^2*u^29 - 1.2780929217513345389196264619762023191537768799817228\
88593474049442024402582148029370550652762726188949190619948256719301803476326\
68859645391520773796832707749328516182546749614994543057897`170.37288747405992\
*^-24*GaugeXi^3*u^29 - 1.0965727630300872812978531795790524663815475989972588\
77344998670292099017276613224225303725653665192299369268402578558260932784900\
284364607006836733996422453005546434501213071538767753703418`169.023693697335\
77*^-23*GaugeXi*u^30 - 2.0560739306814136524334747117107233744654017481198603\
95021872506797685657393649795422444485600622235561317378254834796739248971688\
03318363813781887624329209938539956468977450913518953816589`169.02369369733577\
*^-24*GaugeXi^2*u^30 - 8.6260359729521840481684089742860392181688706778365061\
05848028760794206642692676396755971420565301265006963335764408330307254888610\
02120985540521845558798508844246544827752410888555368609`169.02369369733577*^\
-26*GaugeXi^3*u^30 - 7.482052902436221277006593174834786082639611866701919682\
73713384870451602112543749102530423272085561360457850133778408369430637220281\
20707440801283147616939509326850423160973835123039976893`167.66069330017012*^\
-25*GaugeXi*u^31 - 1.34229533012102997927384371494347961831138465833539682737\
35088535947840142070199439115992080973694347739817895085805650497895204295552\
294267067635092881550051624443281031996576892712208137`167.66069330017012*^-25\
*GaugeXi^2*u^31 - 5.592897208837624913641015478931165076297436076397486780722\
95355664493339252924976629833003373903931155825745628575235437412300178981345\
594461151462203397918817685136709666524037196330029`167.66069330017012*^-27*
   GaugeXi^3*u^31 - 4.7048504567352371228293567086986306233538157833614084141\
27391515997814572934574524880578118990404644290404820781388059429935553419915\
308941630118203395659008806911416980420790574302913741`166.28431198826047*^-26\
*GaugeXi*u^32 - 8.82159460637856960530504382880993241878840459380264077648885\
90924959023242523272341510839731070087080445090389651026114311291626623412042\
6555647163136686064151295890683828898232681884553`166.28431198826047*^-27*
   GaugeXi^2*u^32 - 3.5354107408851412471991096848327432018480793060492181171\
95117809286920552341248417804513378753404108035034600744130831978496122501734\
6827083145933886953062611918946432866282756933794565`166.28431198826047*^-28*
   GaugeXi^3*u^32 - 2.0628671440401006184933262475531949009096884044201147705\
01766015185637547824614322486031582590628002345490718656045567962632606422957\
98701140288854085460473935416623883821736631890262311`164.8949500393477*^-27*
   GaugeXi*u^33 - 5.402628115450241485862062941362470597973790828888663573003\
04181977306652486190428709003777743468936469721024281508762283228393921174357\
18534540245037516055279518142683092131579831153129`164.8949500393477*^-28*
   GaugeXi^2*u^33 - 2.2510950481042672857758595589010294158224128453702764887\
51267424905444385359126786287515740597787235290504267839619842846784974671559\
821605605843543229835636646589278462172149159626977`164.8949500393477*^-29*
   GaugeXi^3*u^33 - 1.2840652267346802186820774888194995073806003062739262702\
56991283803970524930846824398291422573718716865785190180862512121825312188208\
9236360462287560493091696530490338453911524246402444`163.49298450096984*^-28*
   GaugeXi*u^34 - 2.407622300127525410028895291536561576338625574263611756731\
85865713244473424533779574679641732572259412334723158911721022842246035289173\
181758667891759245469309946693846010841079624916`163.49298450096984*^-29*
   GaugeXi^2*u^34 - 1.3375446338494433927815552227154475323563717824357529113\
42464100885794482992366223702500372159631006875885996895248114915948966795991\
89178828063876242805909416459326585893527925555753`163.49298450096984*^-30*
   GaugeXi^3*u^34 - 2.8166242711752139808087055542284974822001903631563472899\
31843649892591015143400918013213363669981606881771767964300294819517352477832\
095231499119620549131073395082215040133639651377346`162.07877114555538*^-29*
   GaugeXi*u^35 - 1.393597719470581885465224204899767540451526791317723715773\
04958753396024511878891368916162328052887610522849952603422168964151867215147\
014645148400089523960462491213018789632662193958`162.07877114555538*^-30*
   GaugeXi^2*u^35 - 5.8066571644607578561051008537490314185480282971571821490\
54373281391501021328287140371506763668870317105118748025142590373506327800631\
125610214516670396831685937133875782901361017872`162.07877114555538*^-32*
   GaugeXi^3*u^35 - 1.4419368010478602813258285713092144154966951042427969314\
93188310820831405624115776129499397379630211510644221626263441403280750368938\
25854526602036967912028907067627333772680574923874`160.6526462149128*^-30*
   GaugeXi*u^36 - 2.703631501964738027485928571204777029056303320455244246549\
72808278905888554521708024281137008680664658245791554924395263115140694175923\
47723737881931483505420075180125082377607896821`160.6526462149128*^-31*
   GaugeXi^2*u^36 - 3.2660102932009262903454869288292350723563458525132554452\
96382945747317561633697077996048540792380293274452085555946857985860250685758\
72839804023827878812487566740113645437699200279`160.6526462149128*^-33*
   GaugeXi^3*u^36 + 4.4697889183914022387803487567013940656255291283573446099\
45082552695378196513298781509206320813327554391901892908816679843639979035548\
2488011169773324065663909028097632125881470440877`159.21492798096958*^-31*
   GaugeXi*u^37 - 1.466482689796050729821181593888473196365398322807948719565\
22565323261939511048059092895029393787339861705827471153721937995039078636987\
1395293910034438474461468900944894268630904044`159.21492798096958*^-32*
   GaugeXi^2*u^37 - 6.1103445408168780409215899745353049848558263450331196648\
55106888469247479627002462203959558074472494237742811298071747416459961609874\
4641470579584768269769227870872703927859611174`159.21492798096958*^-34*
   GaugeXi^3*u^37 + 2.0440080237385183546023248694400582142485880152530061902\
85379618417231456509474571186468115669043497692662672690189071997144102856703\
348138307104406657861426220164199632202219249358`157.7659181458188*^-32*
   GaugeXi*u^38 + 3.832515044509721914879359130200109151716102528599386606785\
08678453230898095526482097462771687945655817374251129410450999464519285631877\
77593258207624834901741628078743103791657289`157.7659181458188*^-33*GaugeXi^2*
   u^38 - 3.22677583653099285473626778148314572635496351578319881327316264639\
11170892417880144745524378811387329541904600865888966339595550636285583563923\
98933513306427170891656100265065416`157.7659181458188*^-35*GaugeXi^3*u^38 - 
  1.2255732912360663048317241421344460674962029353682527216034121974477361309\
31069282472138801407094180888545810748204226236935102248526606052098104563770\
0967390129844279756169804965`156.3059031009752*^-32*GaugeXi*u^39 + 
  1.9640965799163381254638247966922739226808507272530214185255970325618073675\
94738108410014051329129368791254522534005648127395913148501476769352880107192\
429341300841473929726993789`156.3059031009752*^-34*GaugeXi^2*u^39 + 
  8.1837357496514088560992699862178080111702113635542559105233209690075306983\
11408785041725213871372369963560510558356867197482971452089486538970333779968\
45558875350614137386407221`156.3059031009752*^-36*GaugeXi^3*u^39 - 
  5.3891338464302663456387214820266792211243729133344255882950224934596783121\
69496860903666891415687172300124443119531822816914774936468843624037258517003\
9768836878392362392923476622`154.83515506283567*^-34*GaugeXi*u^40 - 
  1.0104625962056749398072602778800023539608199212502047978053167175236896835\
31780661419437542140441344806273333084912216778171520300587908179506985971938\
2456656914698567948675141867`154.83515506283567*^-34*GaugeXi^2*u^40 + 
  4.0892358814164725840653633507649717113263102542187999962406473896737813760\
87448653380133110281879633908034221578351875113092358416939641124602141313465\
2142958078291122000495715`154.83515506283567*^-37*GaugeXi^3*u^40 + 
  3.1068522554385608233344522977834611187963258581034125486690682915901134409\
63806271504121678118817623478019148769412830220577350768919775355522781594951\
1062048938262541020734324031`153.35393309900863*^-34*GaugeXi*u^41 - 
  4.9293864554557448069390329767674326609020892780147997085875262331359978154\
60860514904466334865645380855205573924353882694973883942991687497783953528010\
27070219826664232443763766`153.35393309900863*^-36*GaugeXi^2*u^41 - 
  2.0539110231065603362245970736530969420425371991728332119114692638066657564\
42025214543527639527352242023002322468480784456239118309579869790743313970004\
2794592492777676351927125`153.35393309900863*^-37*GaugeXi^3*u^41 + 
  1.3011521994954790938445066211652570395172970569270368699041052857473056861\
52667911608648256277588994509537122426621877873701975650268462981527968011937\
08507805306213508549555484`151.86248405821263*^-35*GaugeXi*u^42 + 
  2.4396603740540233009584499146848569490949319817381941310701974107761981615\
36252334266215480520479364705382104549916021013191204344253368090364940022382\
03452134949150328527803177`151.86248405821263*^-36*GaugeXi^2*u^42 - 
  9.7811109486815868771016478408775718094628413560651651668415218181004290427\
48265799942516882358290705297023621444582809337137580647710148640148854329043\
99731406661753373445186`151.86248405821263*^-39*GaugeXi^3*u^42 - 
  7.9305000415057154761425893587966189140266635383160596179077513372144277612\
68850095465041780435108143652911534440143105302354641577798465707889304129765\
76139454378884368234450788`150.36104341471662*^-36*GaugeXi*u^43 + 
  1.1347194068032823362138772445795470172952699803554165555978073243591485570\
78316057078573729742506721612790068502746968059981988895575839621979343243426\
410779122179745288494578`150.36104341471662*^-37*GaugeXi^2*u^43 + 
  4.7279975283470097342244885190814459053969582514809023149908638514964523211\
59650237827390540593778006719958618761445700249924953731565998424913930180943\
3782463424156053714219`150.36104341471662*^-39*GaugeXi^3*u^43 - 
  3.1736791125750117670758793198869041748640491769013099209973042299984358514\
92630708646453066459649380742441305188120838719361030308735480101866870518369\
994299626660322745909362`148.8498360368529*^-37*GaugeXi*u^44 - 
  5.9506483360781470632672737247879453278700922066899561018699454312470672215\
48682578712099499611842588892077447227726572598801931828879025191000382221943\
739311799988105155729629`148.8498360368529*^-38*GaugeXi^2*u^44 + 
  2.1490780350725334552099828677997353444727035406403821330752965308075913066\
06768693203839741614518659013649012945104416363404310736485480600245526073108\
5161568801570158063991`148.8498360368529*^-40*GaugeXi^3*u^44 + 
  2.0210614752026323709813724710044143695187768140919761609186595294447415933\
56883099565954164791931705180554776577977641142165261592651214664793724014634\
8527558965222503749696505`147.3290768879164*^-37*GaugeXi*u^45 - 
  2.6447338193502845558941969720798348134560770322863597073662079953380032781\
57921578107490413885765273019408917714590938186154836432926283959466778365668\
84497774606026210003583`147.3290768879164*^-39*GaugeXi^2*u^45 - 
  1.1019724247292852316225820716999311722733654301193165447359199980575013658\
99133990878121005785735530424753715714412890910897848513719284983111157652362\
01874072752510707544`147.3290768879164*^-40*GaugeXi^3*u^45 + 
  7.7427240366114970224469909604336813318364410126038951932524994048285372068\
00830984777306431607914468173156046768749418932587731701878793898053488739348\
15263283429431142665691`145.798971666687*^-39*GaugeXi*u^46 + 
  1.4517607568646556917088108050813152497193326898632303487348436384053507262\
75155809645744955926483962782466758769140516049860199694102273855885029138627\
77861865643018386544932`145.798971666687*^-39*GaugeXi^2*u^46 - 
  4.7911866272571263910297121126144479153710288990335385685619887740554881018\
19360902392077728078441559031374549758713134962352373929533370214692390785955\
81705808489759349783`145.798971666687*^-42*GaugeXi^3*u^46 - 
  5.1472209963628401203808946144341275195388955168653725309342298344306515198\
95981794145073577629716306054980475448501956840506900259289940734387337233596\
065`144.25971739392477*^-39*GaugeXi*u^47 + 6.17770513126731725544641915895474\
29484066251320607984812655166490873908399130458826006464413325194491302958800\
04089346284952651667764110314939748919796112539630476441069904`144.2597173939\
2477*^-41*GaugeXi^2*u^47 + 2.574043804694715523102674649564476228502760471691\
99936719396527045307951663043578441693601722188310380428995000170389428539693\
819490171263122489538324838022484603185659564`144.25971739392477*^-42*
   GaugeXi^3*u^47 - 1.8911245586081235948818434798973457644791834426946430435\
06847480211428043464367529038166985891667277575305052959451694240801715143042\
94085750232812706778`142.85249391117907*^-40*GaugeXi*u^48 - 
  3.5458585473902317404034565248075233083984689550524557065753390253964275814\
95689116946563098546876145453696974298971926701503215893205514107816865238252\
092868480188241288321`142.85249391117907*^-41*GaugeXi^2*u^48 + 
  1.0725182150515914385331584891653556501546688714305909504241006726787904533\
30107772417217956963587077223975538362848613596276265804460126261365271700141\
3301777112579471701`142.85249391117907*^-43*GaugeXi^3*u^48 + 
  1.3100752046798013639950028424934420063061966750071193737124267108949758622\
48390957498406009208964679490933866875469113328562039059702075987769176105218\
58`141.43807894524696*^-40*GaugeXi*u^49 - 1.447289206557781394575262159419352\
19424037020960276150633766768674169152145566028285994613783624695456785960265\
487536086892511703486228869122847117474649439389884746746634`141.438078945246\
96*^-42*GaugeXi^2*u^49 - 6.03037169399075581073025899758063414266820920667817\
29430736153614237146727319178452497755743176956440327483443953140036205213209\
785928695467852965614437266412451627027`141.43807894524696*^-44*GaugeXi^3*
   u^49 + 4.62373905692865482832530478122252672731789165110418082627079894380\
72914462802616999842099546681247040809957414097965011360443919855052699023562\
32147069`139.95156838394638*^-42*GaugeXi*u^50 + 
  8.6695107317412278031099464647922376137210468458203390492577480196386714617\
7549068747039366500273382015186701514336843963008323497282238106691793527575`\
139.95156838394638*^-43*GaugeXi^2*u^50 - 2.4121486833805241084960607762121800\
35394242388320809166530744015983296966473219522140113522495030853104805372561\
77407306645074228624187660917604471782870292087956524507`139.95156838394638*^\
-45*GaugeXi^3*u^50 + 1.`194.08176507925765*GaugeXi*Log[u] + 
  0.1875`194.08176507925765*GaugeXi^2*Log[u] + 1.9999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999`193.67402853552866*GaugeXi*u*Log[u] + 
  0.3749999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999998`193.6740313233\
3052*GaugeXi^2*u*Log[u] + 0.015625`193.67399595724027*GaugeXi^3*u*Log[u] + 
  2.`192.85448120971245*GaugeXi*u^2*Log[u] + 0.375`192.85448389585133*
   GaugeXi^2*u^2*Log[u] + 0.015625`192.85438423595758*GaugeXi^3*u^2*Log[u] + 
  1.3333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333332`192.2830260432\
1155*GaugeXi*u^3*Log[u] + 0.25`192.28303768060422*GaugeXi^2*u^3*Log[u] + 
  0.0104166666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666668`192.2829441087\
376*GaugeXi^3*u^3*Log[u] + 0.666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666`190.91607130264077*GaugeXi*u^4*Log[u] + 
  0.125`190.9160761048473*GaugeXi^2*u^4*Log[u] + 
  0.0052083333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`190.9160597378\
451*GaugeXi^3*u^4*Log[u] + 0.266666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666678`188.87681970586385*GaugeXi*u^5*Log[u] + 
  0.05`188.87681970586385*GaugeXi^2*u^5*Log[u] + 
  0.0020833333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333321`188.8768197058\
6385*GaugeXi^3*u^5*Log[u] + 0.08888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888868`189.31166575090307*GaugeXi*u^6*Log[u] + 
  0.0166666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666`189.3116657509\
0307*GaugeXi^2*u^6*Log[u] + 0.00069444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444466`189.31166575090307*GaugeXi^3*u^6*Log[u] + 
  0.0253968253968253968253968253968253968253968253968253968253968253968253968\
25396825396825396825396825396825396825396825396825396825396825396825396825396\
8253968253968253968253968253968253968253968253968253968253969`188.55044829128\
002*GaugeXi*u^7*Log[u] + 0.00476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619047619047619047619\
04761904761904761904761904761904761904761904761904761904761904761904761904761\
9047619`188.55044829128002*GaugeXi^2*u^7*Log[u] + 
  0.0001984126984126984126984126984126984126984126984126984126984126984126984\
12698412698412698412698412698412698412698412698412698412698412698412698412698\
41269841269841269841269841269841269841269841269841269841269838`188.5504482912\
8002*GaugeXi^3*u^7*Log[u] + 0.00634920634920634920634920634920634920634920634\
92063492063492063492063492063492063492063492063492063492063492063492063492063\
49206349206349206349206349206349206349206349206349206349206349206349206349206\
34920634966`187.6260324566814*GaugeXi*u^8*Log[u] + 
  0.0011904761904761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619048`187.6260324566\
814*GaugeXi^2*u^8*Log[u] + 0.000049603174603174603174603174603174603174603174\
60317460317460317460317460317460317460317460317460317460317460317460317460317\
46031746031746031746031746031746031746031746031746031746031746031746031746031\
7460317415`187.6260324566814*GaugeXi^3*u^8*Log[u] + 
  0.0014109347442680776014109347442680776014109347442680776014109347442680776\
01410934744268077601410934744268077601410934744268077601410934744268077601410\
93474426807760141093474426807760141093474426807760141093474269`187.6320735491\
0986*GaugeXi*u^9*Log[u] + 0.0002645502645502645502645502645502645502645502645\
50264550264550264550264550264550264550264550264550264550264550264550264550264\
55026455026455026455026455026455026455026455026455026455026455026455026455026\
455026457`187.63259433150986*GaugeXi^2*u^9*Log[u] + 
  0.0000110229276895943562610229276895943562610229276895943562610229276895943\
56261022927689594356261022927689594356261022927689594356261022927689594356261\
02292768959435626102292768959435626102292768959435626102292829`187.6325907617\
0397*GaugeXi^3*u^9*Log[u] + 0.00028218694885361552028218694885361552028218694\
88536155202821869488536155202821869488536155202821869488536155202821869488536\
15520282186948853615520282186948853615520282186948853615520282186948853615520\
28218694862`186.53934794586473*GaugeXi*u^10*Log[u] + 
  0.0000529100529100529100529100529100529100529100529100529100529100529100529\
10052910052910052910052910052910052910052910052910052910052910052910052910052\
91005291005291005291005291005291005291005291005291005291005292`186.5393945029\
1642*GaugeXi^2*u^10*Log[u] + 2.2045855379188712522045855379188712522045855379\
18871252204585537918871252204585537918871252204585537918871252204585537918871\
25220458553791887125220458553791887125220458553791887125220458553791887125220\
458578`186.5393549073072*^-6*GaugeXi^3*u^10*Log[u] + 
  0.0000513067179733846400513067179733846400513067179733846400513067179733846\
40051306717973384640051306717973384640051306717973384640051306717973384640051\
30671797338464005130671797338464005130671797338464005130671896`185.3627170188\
7608*GaugeXi*u^11*Log[u] + 9.620009620009620009620009620009620009620009620009\
62000962000962000962000962000962000962000962000962000962000962000962000962000\
96200096200096200096200096200096200096200096200096200096200096200096200096200\
0962`185.36271701887608*^-6*GaugeXi^2*u^11*Log[u] + 
  4.0083373416706750040083373416706750040083373416706750040083373416706750040\
08337341670675004008337341670675004008337341670675004008337341670675004008337\
3416706750040083373416706750040083373416706750040083274`185.36271701887608*^-7\
*GaugeXi^3*u^11*Log[u] + 8.55111966223077334188445299556410667521778632889744\
00085511196622307733418844529955641066752177863288974400085511196622307733418\
84452995564106675217786328897440008551119662230773341884452995564106675217816\
65`184.5926009956483*^-6*GaugeXi*u^12*Log[u] + 1.6033349366682700016033349366\
68270001603334936668270001603334936668270001603334936668270001603334936668270\
00160333493666827000160333493666827000160333493666827000160333493666827000160\
333493666827000160333494`184.5926009956483*^-6*GaugeXi^2*u^12*Log[u] + 
  6.6805622361177916733472289027844583400138955694511250066805622361177916733\
47228902784458340013895569451125006680562236117791673347228902784458340013895\
569451125006680562236117791673347228902784458340014018`184.5926009956483*^-8*
   GaugeXi^3*u^12*Log[u] + 1.315556871112426667982223537779093334648890204445\
76000131555687111242666798222353777909333464889020444576000131555687111242666\
79822235377790933346488902044457600013155568711124266679822235377790933346488\
9317`184.0570875082654*^-6*GaugeXi*u^13*Log[u] + 
  2.4666691333358000024666691333358000024666691333358000024666691333358000024\
66669133335800002466669133335800002466669133335800002466669133335800002466669\
1333358000024666691333358000024666691333358000024665933`184.0570875082654*^-7*
   GaugeXi^2*u^13*Log[u] + 1.027778805556583334361112138889916667694445472223\
25000102777880555658333436111213888991666769444547222325000102777880555658333\
43611121388899166676944454722232500010277788055565833343611121388899166676950\
88`184.0570875082654*^-8*GaugeXi^3*u^13*Log[u] + 
  1.8793669587320380971174621968272761923555574349225142875936526730177523828\
31747911112990478069843149208228573307938387303466668546033625398704763784128\
8634939428590222241015891809542603193396844190494984323`185.4577015434948*^-7*
   GaugeXi*u^14*Log[u] + 3.52381304762257143209524161905114286066667019047971\
42892380987619082857178095273333368571463809559047654285749523844761940000035\
23813047622571432095241619051142860666670190479714289238098761908285717809526`\
185.4577015434948*^-8*GaugeXi^2*u^14*Log[u] + 1.46825543650940476337301734127\
13095252777792460332142871825411507951190490873030555570238109920649603189285\
72896826865080833334801588769842738096706350674604642858611112579366547620515\
87448412845238241887`185.4577015434948*^-9*GaugeXi^3*u^14*Log[u] + 
  2.5058226116427174628232829291030349231407432465633523834582035640236698437\
75663881483987304093124198944304764410584516404622224728044833864939685045505\
151325257145362965468785574605680425786245892065984706`186.0483057062549*^-8*
   GaugeXi*u^15*Log[u] + 4.69841739683009524279365549206819048088889358730628\
57189841316825443809570793697777824761951746078730205714332698459682586666713\
6508406349676190946032215873485714755556025397295238565079834921104762374606`\
186.0483057062549*^-9*GaugeXi^2*u^15*Log[u] + 1.95767391534587301783068978836\
17460337037056613776190495767215343934920654497374074093650813227532804252380\
97195769153441111113068785026456984128941800899472857144814816772488730160687\
8326455046031765813`186.0483057062549*^-10*GaugeXi^3*u^15*Log[u] + 
  3.1322782645533968285291036613787936539259290582041904793227544550295873047\
19579851854984130116405248680380955513230645505777780910056042331174606306881\
43915657143170370683598196825710053223280736508216086`185.01481901361302*^-9*
   GaugeXi*u^16*Log[u] + 5.87302174603761905349206936508523810111111698413285\
71487301646031804761963492122222280952439682598412757142915873074603233333392\
063550793709523868254026984185714344444503174661904820634979365138095296835`1\
85.01481901361302*^-10*GaugeXi^2*u^16*Log[u] + 2.4470923941823412722883622354\
52182542129632076722023811970901917991865081812171759261706351653441600531547\
62149471144180138889133598128307123016117725112434107143101852096561091270085\
9790806880753970763`185.01481901361302*^-11*GaugeXi^3*u^16*Log[u] + 
  3.6850332524157609747401219545632866516775635978872829168502993588583380055\
52446884535275447195770880800448182956741935889150330482418873330793654478684\
0460665546255337727482140803024712143915380765601632`183.90212880363788*^-10*
   GaugeXi*u^17*Log[u] + 6.90943734827955182763772866480616247189543174603865\
54690943112978593837604108379085036414634920704015008403430438911297921568696\
54535387495238102147532586374789922875823902901400567133526984133893566713`18\
3.90212880363788*^-11*GaugeXi^2*u^17*Log[u] + 2.87893222844981326151572027700\
25676966230965608494397787892963741080765668378491285431839431216960006253501\
42934954637413398695689389744789682542561471910989495801198259959542250236305\
63624338912237131`183.90212880363788*^-12*GaugeXi^3*u^17*Log[u] + 
  4.0944813915730677497112466161814296129750706643192032409447770653981533395\
02718760594750496884189867556053536618602150987944811647132081478659616087426\
717851727361704191942460089224968015990597862727751`182.7658377771478*^-11*
   GaugeXi*u^18*Log[u] + 7.67715260919950203070858740534018052432825749559850\
60767714569976215375115675976761151571816578560016676003811598790331023965218\
3837265277248678016392509597198880319535989211266729681502998237099302112`182\
.7658377771478*^-12*GaugeXi^2*u^18*Log[u] + 3.1988135871664591794619114188917\
41885136773956499377531988107082342307296486499031714648825690773334028166825\
48328293045933188409932193865520282506830212332166200133139995504694470700626\
24926545803849`182.7658377771478*^-13*GaugeXi^3*u^18*Log[u] + 
  4.3099804121821765786434174907172943294474428045465297273102916477875298310\
55493432205000523035989334269530038545897001039941906996981138398589069565712\
33458076564389914941311588339470317472694511663158`181.60723266870104*^-12*
   GaugeXi*u^19*Log[u] + 8.08121327284158108495640779509492686771395525852474\
32387067968396016184332290501853843759806924800017553688222735568769498910756\
19339634497354505435710627338935582310905149592281365068452613022097736`181.6\
0723266870104*^-13*GaugeXi^2*u^19*Log[u] + 3.36717219701732545206516991462288\
61948808146910519763494611653498340076805121042439101566586218666673980703426\
13982032062454614841391514373897710598212761391223159296210478996783902111855\
255425874003`181.60723266870104*^-14*GaugeXi^3*u^19*Log[u] + 
  4.3099804121821765786434174907172943294474428045465297273102916477875298310\
55493432205000523035989334269530038545897001039941906996981138398589069565712\
3345807656438991494131158833947031747269451472911`181.80766143311675*^-13*
   GaugeXi*u^20*Log[u] + 8.08121327284158108495640779509492686771395525852474\
32387067968396016184332290501853843759806924800017553688222735568769498910756\
19339634497354505435710627338935582310905149592281365068452613022097736`181.8\
0766143311675*^-14*GaugeXi^2*u^20*Log[u] + 3.36717219701732545206516991462288\
61948808146910519763494611653498340076805121042439101566586218666673980703426\
13982032062454614841391514373897710598212761391223159296210478996783902111855\
25542587013`181.80766143311675*^-15*GaugeXi^3*u^20*Log[u] + 
  4.1047432496973110272794452292545660280451836233776473593431349026547903152\
90946125909524307653323175494790512900854286704706578092362988951037209110202\
223410252994189666107729412756860166406614744102`180.60761738230931*^-14*
   GaugeXi*u^21*Log[u] + 7.69639359318245817614895980485231130258471929383308\
87987683779424777318411705239860803580768499809540527322116891017875713248339\
2318060428319476708162916889422436410562395199264891911281201240166679`180.60\
761738230931*^-15*GaugeXi^2*u^21*Log[u] + 3.206830663826024240062066585355129\
70941029970576378699948682414269905493382105166086681586535415873085530508820\
37924114880520141346585851179978196173454870392601517106766466636037162970050\
051653359`180.60761738230931*^-16*GaugeXi^3*u^21*Log[u] + 
  3.7315847724521009338904047538677872982228942030705885084937590024134457411\
73587387190476643321202886813445920818958442458824161902148171773670190100183\
83946386635835424191611764796078196946056166032`179.3882471289555*^-15*
   GaugeXi*u^22*Log[u] + 6.99672144834768925104450891350210118416792663075735\
34534257981295252107647004763509821437062272554127752111015355470796102953035\
665278220756316064378446989947494219142035927205899264661927385496556`179.388\
2471289555*^-16*GaugeXi^2*u^22*Log[u] + 2.91530060347820385460187871395920882\
67366360961488972722607492206355044852918651462425598775946897553230046256398\
11283170956376486053259198179836015768624581145592464251496966912469360913641\
037665`179.3882471289555*^-17*GaugeXi^3*u^22*Log[u] + 
  3.2448563238713921164264389164067715636720819157135552247771817412290832531\
94423814948240559409741640707344278973007341268542749480128845020582774000159\
8604033620507428190574936069224191038787796148`178.15036899201706*^-16*
   GaugeXi*u^23*Log[u] + 6.08410560725886021829957296826269668188515359196291\
60464572157648045310997395446530279510488932655763262705230743887648785176552\
75241584413592701250299738256303845142785732800512979535819772560725`178.1503\
6899201706*^-17*GaugeXi^2*u^23*Log[u] + 2.53504400302452509095815540344279028\
41188139966512150193571732353352212915581436054283129370388606568026127179476\
61985366049023031350660172330292187624890940126602142827388666880408139924905\
26542`178.15036899201706*^-18*GaugeXi^3*u^23*Log[u] + 
  2.7040469365594934303553657636723096363934015964279626873143181176909027109\
95353179123533799508118033922786899144172784390452291233440704183818978333466\
550336135042285682547911339102015919899133708`176.8947362105778*^-17*GaugeXi*
   u^24*Log[u] + 5.0700880060490501819163108068855805682376279933024300387143\
46470670442583116287210856625874077721313605225435895323970732098046062701320\
34466058437524978188025320428565477733376081627984980962796`176.8947362105778\
*^-18*GaugeXi^2*u^24*Log[u] + 2.112536669187104242465129502868991903432344997\
20934584946431102944601774296511967119026078086571721400217726495638498780504\
08525261255501436085768230207424501055017856894905557336734499374332981`176.8\
947362105778*^-19*GaugeXi^3*u^24*Log[u] + 2.163237549247594744284292610937847\
70911472127714237014985145449415272216879628254329882703960649442713822951931\
53382275123618329867525633470551826667732402689080338285460383290712816127359\
2000955`175.62204410271647*^-18*GaugeXi*u^25*Log[u] + 
  4.0560704048392401455330486455084644545901023946419440309714771765363540664\
93029768685300699262177050884180348716259176585678436850161056275728467500199\
8255042025634285238218670086530238798484333`175.62204410271647*^-19*GaugeXi^2*
   u^25*Log[u] + 1.6900293353496833939721036022951935227458759977674766795714\
48823556814194372095736952208624692573771201741811965107990244032682020900440\
114886861458416593960084401428551592444586938759949936747`175.62204410271647*^\
-20*GaugeXi^3*u^25*Log[u] + 1.66402888403661134175714816225988285316517021318\
64385768088111493482478221509865717683284920049957131832534763964140211633552\
561436558179592732174359794155914677183296507987146702166251813557684`174.332\
93627476354*^-19*GaugeXi*u^26*Log[u] + 3.120054157568646265794652804237280349\
68469414972457233151652090502796466653309982206561592250936696221860026824327\
62896812911052693546586736372826924614042340019718680952475900066561722151068\
54`174.33293627476354*^-20*GaugeXi^2*u^26*Log[u] + 
  1.3000225656536026107477720017655334790352892290519051381318837104283186110\
55458259194006634378902900924416778434698454033871293862231107780682201121858\
91843083415494503968649583610673842329001`174.33293627476354*^-21*GaugeXi^3*
   u^26*Log[u] + 1.2326139881752676605608504905628761875297557134714359828213\
41592109813201593323386495058142225922750506113686219565941602485374921226531\
821683864767392159697383495059000591640496456759393559494`173.02801001861738*^\
-20*GaugeXi*u^27*Log[u] + 2.3111512278286268635515946698053928516182919627589\
42467790015485205899752987481349678234016673605157198963161661686140504660077\
97729974716565724643886029943259405323562610932593085642386541168`173.0280100\
1861738*^-21*GaugeXi^2*u^27*Log[u] + 9.62979678261927859813164445752247021507\
62165114955936157917311883579156374478389569926417361400214883290131735903589\
18769416991572082279856905193495251247635808555148442122191378568432592486`17\
3.02801001861738*^-23*GaugeXi^3*u^27*Log[u] + 8.80438562982334043257750350402\
05441966411122390816855915810113722129514399523099035361295873280196464722406\
15854042440017752678008760941583456176909943997838453536135718511717831833995\
5903122`171.70782101975556*^-22*GaugeXi*u^28*Log[u] + 
  1.6508223055918763311082819070038520368702085448278160484214396322899283949\
91058106913024297624003683713545115472632957503328627126642676546898033170614\
4995947100380254472209470934688741841553`171.70782101975556*^-22*GaugeXi^2*
   u^28*Log[u] + 6.8784262732994847129511746125160501536258689367825668684226\
65134541368312462742112137601240100015348806437981135970656263869279694344485\
61207513821089374831129182510603008727955612030950086`171.70782101975556*^-24*
   GaugeXi^3*u^28*Log[u] + 6.071990089533338229363795520014168411476629130401\
16247695242163600893202755331717485250316367449630791189007989933961380534667\
4488800649367900811662030343336864507679805870150228851030439216`170.37288747\
405992*^-23*GaugeXi*u^29*Log[u] + 1.13849814178750091800571166000265657715186\
79619502179644285790567516747551662469702848443431889680577334793899811261775\
88502501466650121756481402186630689375662095189963600653167909568405481`170.3\
7288747405992*^-23*GaugeXi^2*u^29*Log[u] + 4.74374225744792049169046525001106\
90714661165081259081851190794031319781465260290428535180966207002405561641249\
21359073285427089444375507318672509110961205731925396624848336054866289857016\
6`170.37288747405992*^-25*GaugeXi^3*u^29*Log[u] + 
  4.0479933930222254862425303466761122743177527536007749846349477573392880183\
68878116568335442449664205274593386599559742536897782992533766245267207774686\
89555790967178653724676681923400255924`169.02369369733577*^-24*GaugeXi*u^30*
   Log[u] + 7.589987611916672786704744400017710514345786413001453096190527045\
01116503444164646856562895459312038488986259987417451725668334311100081170987\
6014577537929171080634599757337687786063763007`169.02369369733577*^-25*
   GaugeXi^2*u^30*Log[u] + 3.162494838298613661126976833340712714310744338750\
60545674605293542131876435068602856901206441380016037077608328090604885695139\
2962917004879115006073974137154616931083232224036577526931346`169.02369369733\
577*^-26*GaugeXi^3*u^30*Log[u] + 2.611608640659500313704858288178136951172743\
71200049999008706306925115356023798588165699060803204142275780218490294176937\
86437309629250104808175534030238035857481753461530624302059564449001`167.6606\
9330017012*^-25*GaugeXi*u^31*Log[u] + 4.8967662012365630881966092903340067834\
48894460000937481413243254845912925446223528106857390060077667670879096693015\
817584956995555484394651532912630669631723277828774036992056636170125283`167.\
66069330017012*^-26*GaugeXi^2*u^31*Log[u] + 2.0403192505152346200819205376391\
69493103706025000390617255518022852463718935926470044523912525032361529532956\
9554232573270654148147851644381387135961123465513657619891820800235984048566`\
167.66069330017012*^-27*GaugeXi^3*u^31*Log[u] + 
  1.6322554004121876960655364301113355944829648200003124938044144182819709751\
48741176035619130020025889223626365564338605861652331851828131550510970876889\
877241092609591345664018878725449219`166.28431198826047*^-26*GaugeXi*u^32*
   Log[u] + 3.060478875772851930122880806458754239655559037500585925883277034\
27869557840388970506678586878754854229429943543313488599059812222217774665720\
807039416851982704864298377312003539760423461`166.28431198826047*^-27*
   GaugeXi^2*u^32*Log[u] + 1.275199531572021637551200336024480933189816265625\
24413578469876428278982433495404377782744532814522595595809809713953582941588\
42592407277738366959975702165946036012432388000147490238679`166.28431198826047\
*^-28*GaugeXi^3*u^32*Log[u] + 9.892456972195076945851735940068700572624029212\
12310602305705708049679378878024955173102503042439932862803857917780973249486\
26172838068578818846719811507711581370278263373576901746701806`164.8949500393\
477*^-28*GaugeXi*u^33*Log[u] + 1.85483568228657692734720048876288135736700547\
72730823793231982025931488353962967909495671932045748741177572335958393248427\
867407407137858528533759964657695921506927174382545669077885468`164.894950039\
3477*^-28*GaugeXi^2*u^33*Log[u] + 7.72848200952740386394666870317867232236252\
28219711765805133258441381201474845699622898633050190619754906551399826638535\
1161141975297410772022239998527403996729455298932606069544967307`164.89495003\
93477*^-30*GaugeXi^3*u^33*Log[u] + 5.8190923365853393799127858470992356309553\
11301248885895915915929703996346341323265724132370837881958016493281869299842\
644036833696356975224638042341853394798904134015492563347163106355`163.492984\
50096984*^-29*GaugeXi*u^34*Log[u] + 1.091079813109751133733647346331106680804\
12086898416610548423423681949931493899811232327481953210286712809249035049372\
0495756906318066932854619632939097511524794525127904855627592729562`163.49298\
450096984*^-29*GaugeXi^2*u^34*Log[u] + 4.546165887957296390556863943046277836\
68383695410069210618430932008124714557915880134697841471709527970038537646039\
05020656537763252788868942484705795729646866438546996035651149697538`163.4929\
8450096984*^-31*GaugeXi^3*u^34*Log[u] + 3.32519562090590821709302048405670607\
48316064578565062262376662455451407693378990089852184976216468331522818753538\
8562436802104782648970012836459562391622559937379086599575048411110865`162.07\
877114555538*^-30*GaugeXi*u^35*Log[u] + 6.23474178919857790704941340760632389\
03092621084809491741956242103971389425085606418472846830405878121605285162885\
355456900394646746681877406836167948429229988258578737420321576724495`162.078\
77114555538*^-31*GaugeXi^2*u^35*Log[u] + 2.5978090788327407946039222531693016\
20962192545200395489248176754332141226045233600769701951266911588400220215120\
22314403751644361444507822528484033118455124951077411405918006515413`162.0787\
7114555538*^-32*GaugeXi^3*u^35*Log[u] + 1.84733090050328234282945582447594781\
93508924765869479034653701364139670940766105605473436097898037961957121529743\
809024266783599036053889602025531243979031107632171477754169356912823`160.652\
6462149128*^-31*GaugeXi*u^36*Log[u] + 3.4637454384436543928052296708924021612\
82923393600527318997569005776188301393644801026269268355882117866960286826964\
192050021924819260104300379787108246068332681032152078906754773835`160.652646\
2149128*^-32*GaugeXi^2*u^36*Log[u] + 1.44322726601818933033551236287183423386\
78847473335530495823204190734117922473520004276121951482842157779001195112350\
8002084246867469171012515824462843586180528376339669954447810834`160.65264621\
49128*^-33*GaugeXi^3*u^36*Log[u] + 9.9855724351528775288078693214916098343291\
48522091610289002000737372795103116813840796451944809750249706552178239896769\
87393708056002912951460839526701569249061198458256982127089978`159.2149279809\
6958*^-33*GaugeXi*u^37*Log[u] + 1.8722948315911645366514754977796768439367153\
47892176929187875138257399081834402595149334739651828171819978533419980644351\
36320260500546178398907411256544234198974710923184148817231`159.21492798096958\
*^-33*GaugeXi^2*u^37*Log[u] + 7.801228464963185569381147907415320183069647282\
88407053828281307607249617431001081312222808188261738258324388924991935146401\
3344187522757433287808802356009758290612955132672937878`159.21492798096958*^-\
35*GaugeXi^3*u^37*Log[u] + 5.255564439554146067793615432364005175962709748469\
26857315894775651199742269305991620865891832092118405608009381047198414417741\
08210679629024254711931661539424273603066156952345976`157.7659181458188*^-34*
   GaugeXi*u^38*Log[u] + 9.85418332416402387711302893568250970493008077837987\
85746730270434599951675494873428912354718517272201051501758946349702703326452\
89502430442047758487186538642051300574904427974726`157.7659181458188*^-35*
   GaugeXi^2*u^38*Log[u] + 4.105909718401676615463762056534379043720866990991\
61607278042793477499798647895305953801477993821967504381257328943123761263860\
220395934601751989936966105776752137523954350595654`157.7659181458188*^-36*
   GaugeXi^3*u^38*Log[u] + 2.695161251053408239894161760186669321006517819727\
83003751740910590358842189387688010700457349790829951593850964639588930470636\
4523624596360218190355469822534578133490572070427933`156.3059031009752*^-35*
   GaugeXi*u^39*Log[u] + 5.05342734572514044980155330035000497688722091198968\
13203451420735692282910510191502006335753085780615923847055869922924463244334\
8179611817540910691650591725233400029482277542514`156.3059031009752*^-36*
   GaugeXi^2*u^39*Log[u] + 2.105594727385475187417313875145835407036342046662\
36721681047586398717845460459131258359732304524085899682696066124678851930184\
7284081715906420461215210798855139166789509608118`156.3059031009752*^-37*
   GaugeXi^3*u^39*Log[u] + 1.347580625526704119947080880093334660503258909863\
91501875870455295179421094693844005350228674895414975796925482319794465235318\
226181229818010909517773491126728906674528603921248`154.83515506283567*^-36*
   GaugeXi*u^40*Log[u] + 2.52671367286257022490077665017500248844361045599484\
06601725710367846141455255095751003167876542890307961923527934961462231622167\
408980590877045534582529586261670001474115081872`154.83515506283567*^-37*
   GaugeXi^2*u^40*Log[u] + 1.052797363692737593708656937572917703518171023331\
18360840523793199358922730229565629179866152262042949841348033062339425965092\
3642040857953210230607605399427569583394754780485`154.83515506283567*^-38*
   GaugeXi^3*u^40*Log[u] + 6.573564026959532292424784780943095904893945901775\
19521345709538025265468754604117099269408170221536467302075523511192513343015\
7374694137463946805745048347645312520708641501276`153.35393309900863*^-38*
   GaugeXi*u^41*Log[u] + 1.23254325505491230482964714642683048216761485658284\
91025232053837973727539148827195611301403191653808761913916065834859625181545\
07755150774490026077196565183496097632885262994`153.35393309900863*^-38*
   GaugeXi^2*u^41*Log[u] + 5.135596896062134603456863110111793675698395235761\
87126051335576582238647464534466483804225132985575365079746502743119151049231\
04489797948937084419883190215979004068036486613`153.35393309900863*^-40*
   GaugeXi^3*u^41*Log[u] + 3.130268584266443948773707038544331383282831381797\
71200640814065726316889883144817666318765795343588793953369296910091673020483\
684509244641140324083097540364062500986123263716`151.86248405821263*^-39*
   GaugeXi*u^42*Log[u] + 5.86925359549958240395070069727062134365530884087071\
00120152637323684416853089653312434768586626922898866256743170642188691340690\
845483370213810765580788818261718934901364825`151.86248405821263*^-40*
   GaugeXi^2*u^42*Log[u] + 2.445522331458159334979458623862758893189712017029\
46250500635988848685070221206888801811535777612178745276069763211009119547252\
8785228473758908781899199534094238288952387247`151.86248405821263*^-41*
   GaugeXi^3*u^42*Log[u] + 1.455938876402997185476142808625270410829223898510\
56372391076309640147390643323171007590123625741204090210869440423298452567666\
83000429983308852282934769319258720976109673229`150.36104341471662*^-40*
   GaugeXi*u^43*Log[u] + 2.72988539325561972276776776617238202030479480970730\
69823326808057527635745623094563923148179826475766914538020079368459856437530\
6258062187040980305026924736101018301963594`150.36104341471662*^-41*GaugeXi^2*
   u^43*Log[u] + 1.1374522471898415511532365692384925084603311707113779093052\
83669063651489400962273496797840826103156954772417503307019160684897109408592\
44600408460427885306708757625986843`150.36104341471662*^-42*GaugeXi^3*u^43*
   Log[u] + 6.617903983649987206709740039205774594678290447775289654139832256\
37033593833287140943591471026096382228231224729196811148034849227292271968584\
194678853150875396408032675191`148.8498360368529*^-42*GaugeXi*u^44*Log[u] + 
  1.2408569969343726012580762573510827365021794589578668101512185480694379884\
37413389269234008173930716677933546367244020902565342301173009941095365022849\
6578913682648566825`148.8498360368529*^-42*GaugeXi^2*u^44*Log[u] + 
  5.1702374872265525052419844056295114020924144123244450422967439502893249518\
22555788621808367391377986158056443196850087094022259588220874754564020928540\
241214034447749195`148.8498360368529*^-44*GaugeXi^3*u^44*Log[u] + 
  2.9412906593999943140932177952025664865236846434556842907288143361645937503\
70165070860406537893761698792138776574208049546821552121298986527040865239347\
3372239840339424351`147.3290768879164*^-43*GaugeXi*u^45*Log[u] + 
  5.5149199863749893389247833660048121622319087064794080451165268803086132819\
44059507863262258550803185235260206076640092900290410227435599738201622323776\
257294970102107277`147.3290768879164*^-44*GaugeXi^2*u^45*Log[u] + 
  2.2978833276562455578853264025020050675966286276997533521318862001285888674\
76691461609692607729501327181358419198600038708454337594764833224250675968240\
10720623788424585`147.3290768879164*^-45*GaugeXi^3*u^45*Log[u] + 
  1.2788220258260844843883555631315506463146454971546453437951366678976494566\
82680465591481103432070303822669033293133934585574587878825646316104724017107\
537923471229126205`145.798971666687*^-44*GaugeXi*u^46*Log[u] + 
  2.3977912984239084082281666808716574618399603071649600196158812523080927312\
80025872984027068935131819667504437424626127347952352272798086842696357532076\
63360650925847891`145.798971666687*^-45*GaugeXi^2*u^46*Log[u] + 
  9.9907970767662850342840278369652394243331679465206667483995052179503863803\
33441137433446120563049248614601822602608863949801467803325361844568156383652\
640027134384867`145.798971666687*^-47*GaugeXi^3*u^46*Log[u] + 
  5.4417958545790829122908747367300027502750872219346610374261134804155296029\
05023257836089801838597037543272482098442274832232288846066580068530740498329\
9486106008932701`144.25971739392477*^-46*GaugeXi*u^47*Log[u] + 
  1.0203367227335780460545390131368755156765788541127489445173962775779118005\
44691860844266837844736944539363590393457926531043554158637483762849513843436\
8653644741980854`144.25971739392477*^-46*GaugeXi^2*u^47*Log[u] + 
  4.2514030113899085252272458880703146486524118921364539354891511565746325022\
69549420184445157686403935580681626639408027212681475660989515678539641014320\
27235195797256`144.25971739392477*^-48*GaugeXi^3*u^47*Log[u] + 
  2.2674149394079512134545311403041678126146196758061087655942139501731373345\
43759690765037417432748765643030200874350947846763453685861075028554475207637\
478587667599402`142.85249391117907*^-47*GaugeXi*u^48*Log[u] + 
  4.2514030113899085252272458880703146486524118921364539354891511565746325022\
69549420184445157686403935580681626639408027212681475660989515678539641014320\
2723520361131`142.85249391117907*^-48*GaugeXi^2*u^48*Log[u] + 
  1.7714179214124618855113524533626311036051716217235224731204796485727635426\
12312258410185482369334973158617344433086678005283948192078964866058183755966\
7801425348363`142.85249391117907*^-49*GaugeXi^3*u^48*Log[u] + 
  9.2547548547263314834878822053231339290392639828820765942620977558087238144\
64325268428724152786729655685837554589187542231687566064739081749201939623010\
1166678014143`141.43807894524696*^-49*GaugeXi*u^49*Log[u] + 
  1.7352665352611871531539779134980876116948619967903893614241433292141357152\
12060987830385778647511810441094541485472664168441418637138577827975363679314\
3968503072289`141.43807894524696*^-49*GaugeXi^2*u^49*Log[u] + 
  7.2302772302549464714749079729086983820619249866266223392672638717255654800\
50254115959940744364632543504560589522802767368505910988077407616564015330476\
65419841491`141.43807894524696*^-51*GaugeXi^3*u^49*Log[u] + 
  3.7019019418905325933951528821292535716157055931528306377048391023234895257\
85730107371489661114691862274335021835675016892675026425895632699680775849204\
048883620935`139.95156838394638*^-50*GaugeXi*u^50*Log[u] + 
  6.9410661410447486126159116539923504467794479871615574456965733168565428608\
48243951321543114590047241764378165941890656673765674548554311311901454717257\
58769885775`139.95156838394638*^-51*GaugeXi^2*u^50*Log[u] + 
  2.8921108921019785885899631891634793528247699946506489357069055486902261920\
20101646383976297745853017401824235809121106947402364395230963046625606132190\
6583049665`139.95156838394638*^-52*GaugeXi^3*u^50*Log[u], 
 2.05566093676875253103464822918522073518964430193007686514030302184296071686\
13639455011209007432429038215777876070728464943157906640130767242898225340117\
7224933033570585570553823309191483140622426734655703246829217`194.11178887157\
12 + 1.1292627274035464696471711403421479326459626114454749726533402168352622\
23835804991692901905114781186114379057894345237432487732934975078953356745906\
04283725920481764454472331829258522567126652514022223727811459858`194.1108302\
9934787*GaugeXi + 0.8125`194.1117888715712*GaugeXi^2 + 
  0.0110958104109929238602370260423117128369078155872875488207638053321872665\
49899972692699096855632540459249865032426962791261602353531093506627028032927\
16042884900833408225741859077340603524562328759963878765967623`194.1117888715\
712*GaugeXi^3 + (0.9375`195.67375783660393*GaugeXi)/u + 
  1.7134129740052852876520887238699556680180368583226990484390699930592333543\
22992819350780673682294627046579800669588576769404992086316926011474469788347\
30799765941009139931002028243339995211048208152310873855269257`193.5882578087\
309*u + 0.3502403705143622099875720697374426958234285635419471540722719230204\
75749364727046008333572489557202236301739485166181058348898410415968727288252\
00130851496676568111156338073368562273049813817927691637880183055887`193.5871\
0548377414*GaugeXi*u + 0.0237747249319150863228443125077405540428937870474505\
85849165663986247198598799672312389162267590485510998380389123553495139228242\
37312207952433639512592514618810000898708902308928087242294747945119566545191\
611469`193.5882578087309*GaugeXi^2*u + 0.036797905205496461930118513021155856\
41845390779364377441038190266609363327494998634634954842781627022962493251621\
34813956308011767655467533135140164635802144245041670411287092953867030176228\
1164379981939382983811`193.5882578087309*GaugeXi^3*u + 
  0.8346921062884413401091109296000899039400652483702970383368823677241809208\
14509445056495985632410104402121264884895687622964062283280232938081678504404\
7153075995892591893628148352601756716455836795892335867088737`192.86307253098\
516*u^2 - 1.45188599603805352498884462785188894515610153845213994820266320781\
60808967970126141267835509373096110553913484444663194245611783036111641186565\
6498941717966042981628216360360986116039836106683856004297044120993501`192.86\
30193392676*GaugeXi*u^2 - 0.5790898584014182470104890208255927792904395462858\
82747484167669347086134734533661020944171065742847822334952944209779838194105\
09096021125380899693820740818714523332434624431024405246091038585388213766788\
141721864`192.86312893993025*GaugeXi^2*u^2 - 0.021795844794503538069881486978\
84414358154609220635622558961809733390636672505001365365045157218372977037506\
74837865186043691988232344532466864859835364197855754958329588712907046132969\
8237718835620018060617016189`192.86304754179804*GaugeXi^3*u^2 - 
  0.6668930862654257678914054100086065387498260419762300639748064031784579563\
28734235733834633917706089004973851130483104525267616870530761782292683541536\
26781206149150998322316858311136432253190842813883219121179453`192.2492880168\
5465*u^3 - 1.2602016129865392213957779055467701070189471178411161910580602358\
77960297923058423071506152197056803807302633113430731554076651025641895992457\
52930981453955919537335440127369727872022922308841406289549423364345191`192.2\
4922030533017*GaugeXi*u^3 - 0.60003560004538994245143712499483963063807080863\
50329427672228906758352009341335517917405584882730096593344130739176310032405\
14505084585280317109069916049902541266660675273984607146085051368347032536223\
03205592357`192.24920697644686*GaugeXi^2*u^3 - 0.0336277854185579142688098802\
08118317943252950359793039281967620444826466705588897991322523270344708735805\
60054474656795846835477104519105334654621124650207927255277752813641602529775\
354380701445968900929300233011`192.24918699594545*GaugeXi^3*u^3 - 
  1.3546014561950328474255633940590293702386191246858012744648416896266640419\
76089526292557406042426803919924873880298564213634461885607178062759077822567\
05978307429040451890436471828473259399750298428870042018984544`190.8655184550\
3968*u^4 - 0.1056070953706811764325547087386794565265071950978439082756908563\
84805580751252352521699519571304134659576442493881716917331783987938626074575\
67770971496473488146534604013420843798796550896571875280387007572254367`190.8\
655013088581*GaugeXi*u^4 - 0.227448355578250526781274118052975370874590959873\
07202693916700089347315602262233145142583479969206038522276209251437105717581\
28080978481957141100905135805068261888858931925478591285980812397290718236670\
7158351732`190.865500286766*GaugeXi^2*u^4 - 0.0165968788203900682455160512151\
70270082737586291007630752094921333524344463905560106772372746283465479013911\
38348439509034528849663370663778438421673436215074738749987517931912375998788\
301461834095561575761227611`190.8654318868409*GaugeXi^3*u^4 - 
  1.2010109885620350433629667923317455006850900351719159333540041534995689691\
86955870216617369678667410204400633211221332828755583724361625271805231574825\
00224568173948682962185979392512212467882990219097668690418332`188.7728162791\
449*u^5 + 0.63262857235263248494232816743259671612240851415976636094853267218\
75643206655597294940780432566504078929803514497352116045933840108961704842928\
944728312847853729421882407778854362403997956929533057329615449080939`188.772\
81537989893*GaugeXi*u^5 + 0.0578097202686997892874903527788098516501636160507\
71189224333199642610737590951067419429666080123175845910895162994251577129674\
87676086072171435596379456779726952444564272298085634856076750410837127053317\
136659298`188.77281577024655*GaugeXi^2*u^5 - 0.001434758472600471742650864930\
51255247753947896084749674528241297785418223000666848715339354295783063605000\
89978382024805825598430979270995581981311381893047433994443945161720939484395\
9765029178082669074748935495`188.7726580904939*GaugeXi^3*u^5 - 
  0.7587198708937192648508524899434442371718669990482701423481783858449681817\
54283187455743246421637217039176506084405154559484226991791503524588370747086\
06795136708352503047275634891342365962099737813419795733572891`189.2070827462\
5804*u^6 + 0.7048837167687531501320853289601761605360990360025502865084284377\
82989766073110192995698944162338208417758193094336022964195018830808372587340\
94027347310444014880463714520252694326972953891979245122797777302944786`189.2\
0706255357405*GaugeXi*u^6 + 0.13646702598297488567078602588217823979167711363\
94986856497336415034452017719395974290515112683303002378785876292873254816181\
80867209528529813074562887430888331464056836815949527072095211742992032046086\
01303048696`189.2070739764597*GaugeXi^2*u^6 + 0.00412587767348502793763489687\
50143343593386921982360196034243808592337911085162956894673873375325749731685\
15519239117691657665237485876151999119141472455416937385370387013127820535705\
31930175459157628826935540023`189.20692493429075*GaugeXi^3*u^6 - 
  0.3839812129027680822552831552214769565156113406590966964930760069556490401\
05989374765400234128424043234181538712834065317306248575494939508260165995541\
88357664264321421868040412303908432595176975696877416151457672`188.4459676807\
778*u^7 + 0.47400747871748581707912065888651099130994637314065752923440177507\
27278733929504561600134740829082213662233644569756756158036232251865764136215\
1452353503415689374874920082649543382496244809760908314261629368036804`188.44\
593386943583*GaugeXi*u^7 + 0.105205816032219959775931305958778060953328759603\
72675976991633899342576437626089782931328137522967006040673176407453441576090\
12606237352866737280308174216748218393148029602637348701829100822758791484659\
9616441721`188.44595502221665*GaugeXi^2*u^7 + 0.00386917929591383766220155531\
77793537826883539815569781381414078846991985681676692647659403478866062029662\
62685517046979677448319301835111203578006155143472614511214416445675723982738\
68281385480142290523997203933`188.44580974813792*GaugeXi^3*u^7 - 
  0.1648483891137822855784870075754360976085025072010395831239045139490368942\
03675340925648112100645230772400260687995334553564812933745247314969815210709\
53613299883659263371231795690289738248244605764334682227843599`187.5217035072\
143*u^8 + 0.24208195272322201193657589034706585303601255005033493181959286834\
20019617853730180642218391006063481428657213140464921710017339770392468638542\
2527729949287502952827720487115795768061397494988849425617321581333457`187.52\
16583158183*GaugeXi*u^8 + 0.0566029562233435938114557415816572262486622478500\
37258095666285554604866390109568120719602782708904035635822522777262981617222\
03977170605648828587517727051066817083903079801503928569891472137521821241254\
338476781`187.52168838295006*GaugeXi^2*u^8 + 0.002214684875195705573272737027\
98351317482300812249934783511484302685633151404997980044444553040828546356595\
46862444670863151796661192355477681406592611340666923025327550310460410989852\
50194519381887598318055494`187.52154545966013*GaugeXi^3*u^8 - 
  0.0617691522044670796577263631566113281508882687750405696555173600465707995\
73386164911987962898873356120706833950278166210210926049738616298802599096039\
66308292864872445160327433984740336799283357203415381905950535`187.5653656838\
7193*u^9 + 0.1017538678155280067936002632482716598564732750094051006325978573\
98999530393797045282933171189987995847907907214593892765342108337814090227783\
7190323546020627777642421040267263836982856002596382534549639004496337`187.56\
474848305172*GaugeXi*u^9 + 0.024389623554837946625943721527258337167545167364\
67612202243495352124670164342234964704997639733331318369802522845961517169389\
17877917136327763504178818390670385470765159562902321281564901614813830007595\
1875334641`187.56528345176872*GaugeXi^2*u^9 + 0.00098124485444286304528537797\
17290425122965493260658946590280681937007799210136541433870274802043887351918\
07292612429095802746177029044309458959731060577313664329036281443309075172692\
39147963648423682862878207459`187.56521715000937*GaugeXi^3*u^9 - 
  0.0206186091325854249997706562703686465533379050064134088954535597981356205\
00512742173700371073705704062721033880639115000557118170787193042171659576364\
75967554561264409069698956083315426484389035072921403005136473`186.4596257624\
816*u^10 + 0.0366900692753895113271189305839094471643205884502370174836852268\
48389785757002388164571083814988058790592622062864788247606350153649738580603\
75018682305605927887554576252944288433277750893386962462232947727924149`186.4\
5817350384615*GaugeXi*u^10 + 0.0089105853159243368600612791779865399683815683\
45470096939359525576784212863557004801944867814339197509274477580564457906873\
65089243087759909014261844890268594258195017572613058129816617056716881147268\
67762855401`186.4596257624816*GaugeXi^2*u^10 + 0.0003637213572347246887160996\
97814356415451667302015060178131304408875370563861754932145953409033235183840\
24270484817658929576381506483296536033985920447289953474705358197943195024911\
813732003076539527871811385045`186.45956324829305*GaugeXi^3*u^10 - 
  0.0062018808606879795774921081827538010915046682424755684939406525683208500\
53326713379255398517816493777188390307458405135333843149770233329289456263371\
14306279307176647513461717355093408665579970581299180280389445`185.2583738303\
0535*u^11 + 0.011641762615686646094120715534201662424053738159103067038406981\
61036608464698701741014989577076703948573632358103227317032146895245593221025\
705314899470005653495254791830640429569471134932746701138168320573581677`185.\
258137219511*GaugeXi*u^11 + 0.00284835921823401684401598082507913331825603340\
09852345857065710794059829355606582112533747447937841580405765204711042303313\
35304446816901643424709177366917434777314945880271005452990581305914320030176\
14598196137`185.2583573729812*GaugeXi^2*u^11 + 0.0001172153172998196861041093\
12905917500056030695487863638725055624007920072494228446420753317070861219456\
07864358266874772071884544024263427791448982926807685507943426154199183971617\
327160391889701547519538461372`185.25821665018123*GaugeXi^3*u^11 - 
  0.0017000916284501615355417305774459685476839096144026823978004954166478006\
35446671770959271252343894524962838544566610489235810835448903493871354049537\
7694488496874867380220672990581113518410996459012195380687138`184.490126119723\
*u^12 + 0.0033079866943687103136576449617161892743403391392298339266720638836\
63430704568113447748002655335575949223487685603462630019421190734702461074112\
73206860897086799170768757097907673671520157448776514299715936170402`184.4899\
08639826*GaugeXi*u^12 + 0.000812861896714738571044431167576540578715993561781\
18901025597013973827862219653829326647547736694624928464066027805322622006534\
45722256363257117989922042705112354535851767943266462864893013664327073710483\
0098934`184.490126119723*GaugeXi^2*u^12 + 0.000033610445223821132011054818581\
52540782122353386033461275090950679549553353062012871278592277824074240049165\
90150571486264165411428346145677673303591873398457796695827481438583706412359\
4028321640537337475221723`184.490126119723*GaugeXi^3*u^12 - 
  0.0004269982529807072036289463205301572655794313118076150718707512330808223\
96470595436712670519810509887184307368111865886621062183418411646471276875861\
46015909095090458442988754854794648117662633657737672598158032`183.9593329464\
0352*u^13 + 0.000852569827298471096305943524951523020855458697780653133369157\
10001088988455129212127087347006764754768136824455539029999243050483857122367\
55816648031852415530923291728421576427210932036885551007912526647834217`183.9\
5848153805494*GaugeXi*u^13 + 0.0002100477634568249181606831185784995287731579\
19152108444980773363379939081250018280772555447246930860086705402127027904157\
35681875836578410035004617828923697870899670175021133858905158077303928164606\
825285360879`183.95933294640352*GaugeXi^2*u^13 + 
  8.7100988137060883024092681853210331055202874671239958500955002345195302639\
05274383781136749701201113106642772296480540619709701193461462813685412948174\
59064789958735028444687882644323413820240879337382873208`183.95933294640352*^\
-6*GaugeXi^3*u^13 - 0.0000992124907237912303663392994017822343468764287558828\
29402119467893740554115235700766486985348289501963807418992470059621730838235\
77527513607176346243366173127692896477877105915319488985040650283627763748922\
428`185.45454727997566*u^14 + 0.000201290958001108883303684481273834493931805\
62848505774345464923231935223442800877531713333656415939735881249705486193448\
79598150935988478794138000862067822696363727974666134225000781943224109502549\
1798889122896`185.45454727997566*GaugeXi*u^14 + 
  0.0000496701488505093622584719766658029150900232636597768151494517854614966\
75217684517715328782389869773100808545116795666308645659522470250355388746897\
94277339289836614534922807062528601497880468880605756933094545`185.4545472799\
7566*GaugeXi^2*u^14 + 2.06332606128199845659438988479989974300602860655057591\
39125521119573337518525843862021018857906384575988556678428857715938324365096\
6187054322474558468542744122254932362280268160787898852359210757036218357016`\
185.45454727997566*^-6*GaugeXi^3*u^14 - 0.00002132506621355515386217906531795\
82821226991697316221650754835374292534880460859795850168764164661695278919720\
35648350183498322624598507014778148936186551556728853508802299746572633048679\
80863122193265733821257`186.06032447315476*u^15 + 
  0.0000438766020538522063998884607600249578371428185372461576494091946649979\
12495480544331331056224257518017460381206407418323633469992665357596967881767\
59382403308497672901208298617143632544726327327735561727467503`186.0603244731\
5476*GaugeXi*u^15 + 0.0000108378919259537916487475329840760724583864700153713\
57898409038354366104672938834753642484394662300903805218190351185430282265543\
20656206861344262536833057238015729045462329484251203850399894269871367784994\
768`186.06032447315476*GaugeXi^2*u^15 + 4.50708572902567170028818424035938080\
08652545642456439141021712663400159167170996602184016473293904502994349087606\
05563844765485677859057329316783139442494745342073486244356617884065067664104\
071195594689372`186.06032447315476*^-7*GaugeXi^3*u^15 - 
  4.3026774935986780706443487198106235009567078160196984558996814922950959280\
33007253834343703437445983929170614454374683601745413151891656816914285855621\
36718606975079501893750111490934011399480907827257046145`185.0152182897064*^-6\
*u^16 + 8.8882669937097327567665820682559345234674691354092668651871417097605\
04392701955011539996474825333284528196964078054566888270505302950260558196696\
75232668649623497371296995775672292981498090082334641312142171`185.0152182897\
064*^-6*GaugeXi*u^16 + 2.1967201341663876427004646405998399927203670428803573\
74663223358623307423419483181901461590574951724040410016976097563218647638023\
05491637865147523331125271809751030913311639449855575534034574513046261398776`\
185.0152182897064*^-6*GaugeXi^2*u^16 + 9.141706138769290553190062083837740724\
10540351603243028584555292098725595930821694067209879276758395561025103975060\
63748787749310911767690713247231121595931782170062396654478557551659104436595\
09255248131453`185.0152182897064*^-8*GaugeXi^3*u^16 - 
  8.0273526919312660878073556785333250150634795740735207798974450083606446896\
79306628249220074839175318541909666186975432923679705981104802029231009496327\
4075350779017683296184911815277686748476089883618187019`183.902282622584*^-7*
   u^17 + 1.68201529372684288918105373342516809077992083402621450234175711577\
22319464701971626478447336876313969573183725233516244426644020107120310927017\
7750156516616930851049296039119604885773146941080291167294240636`183.90228262\
2584*^-6*GaugeXi*u^17 + 4.159097633916473573929030080055715732833072085338410\
06218712907531739195803446354820976278210232038931206456860453806430141938686\
99941986464853244971169568012756471563929305081929716354994382263161538295892`\
183.902282622584*^-7*GaugeXi^2*u^17 + 1.7315819873860391106177960335856898643\
41369702625370728058173375380776947479355930145942971190808041446100413794316\
49789239154466134270917403520363609910252172607609743606001959674026282582076\
0314135800427`183.902282622584*^-8*GaugeXi^3*u^17 - 
  1.4483572557037633562547531858228123976849661527157753073858811583227534966\
58533267741721177081414049774378747160320914610243463586173295504895114025408\
4533322938790740013292162380653460089136471587377662481`182.76591007838024*^-7\
*u^18 + 2.9886460946467786780695316619665167003535603774772159265187003549484\
78357749349563743474407493804709790002572635348434488377802236975730887504811\
8647029566868910938324078351106805654034126452403070492162174`182.76591007838\
024*^-7*GaugeXi*u^18 + 7.3902997727522651659689254167516037596479882586540876\
47969659427412866595160209057532909050043834657090726538525185655462283220681\
331002130248021217944436145792926981510482743652102722658688385470259535024`1\
82.76591007838024*^-8*GaugeXi^2*u^18 + 3.077713964324280541181921364498784842\
39621709480634681911000713912330759551070797506203147625546072118381002851041\
83260031381228959281459221082035295503173100811472835945688187844247649408585\
3272686158527`182.76591007838024*^-9*GaugeXi^3*u^18 - 
  2.3075847736155315304264117973067618736594842928310031194922011114334794686\
68493641947509669818975092827313927854557332483475621392715355242602223083395\
061339636951357308443603227253023039133759384452930421`181.60727637270966*^-8*
   u^19 + 5.00112137032791121505565007695433813444357037768913641493400172902\
06371094851975961021161701256753291575157266051784960745622699291125390459162\
20225862127116342663968839291810114080450576323656224722441076`181.6072763727\
0966*^-8*GaugeXi*u^19 + 1.237435384500517026797844088240430842022556093759151\
50482881839836510908424509287380186063061200712153876029835915272237699316935\
2227336633620368792447395044678576409783404910418447317304730254666359754712`\
181.60727637270966*^-8*GaugeXi^2*u^19 + 5.15427042252498599432402760889773420\
07250541934673861838949638454808759783886222070069461959194285978933960093557\
79310694182867647885184965688910114540172304145400336503739401773205206466863\
8088292927773`181.60727637270966*^-10*GaugeXi^3*u^19 - 
  4.0920578425359758069278385992594337797476929244231479679861208909576256482\
22328883651064326043635541350536266823407025425949092883017100195565564312691\
82755559021642979922054390645712510211327439123099616`181.80766143311675*^-9*
   u^20 + 7.92671246605305290703466182851882683264757336418492125761944124249\
03293097456325001622545761010961376942270112314883375360857312826839927858483\
140997382264167155903452181753786777793585828503049079493942`181.807661433116\
75*^-9*GaugeXi*u^20 + 1.95935932264525888786853852320569072611780289960351959\
06416225548582710238140475960076197230345291539326845486150117506111211706564\
871640070495378895835895623886829854480051656245551747968336641129455487`181.\
80766143311675*^-9*GaugeXi^2*u^20 + 8.162239265593248977358934852306130794564\
19848076560785800807751404831893570131994716418310994556039407864661243272455\
91103727744659644582863319706581916902615789940019304276106876525663422361192\
09050428`181.80766143311675*^-11*GaugeXi^3*u^20 - 
  4.3362051229063426309868219699758725476556066282107305813089109631616538031\
46091331459452714135445359498162549475414630155132432690796126841279228594098\
7184285561049785462883827354386148552141288348383721`180.60761738230931*^-10*
   u^21 + 1.18717978419875572435539222636688914984523793435079846623476984780\
87550026605701478246975677071501369994383853159553137612705929147810060439851\
2515467761996549383689905167395329495464377655331269764790855`180.60761738230\
931*^-9*GaugeXi*u^21 + 2.9429859361261803318849944657208943968367317944709391\
79118870501836813171030926095921623927519154555715792772129945622038375525127\
5491674602427259192861624302808481975654934529302917899602243043842530622`180\
.60761738230931*^-10*GaugeXi^2*u^21 + 1.2260723591948817164503393128975619259\
36817978295298998700801609996507115816843238338265405571373050645014125324406\
38010116378842134145792496927647797378650934897314065020581938833912183988458\
5363956966`180.60761738230931*^-11*GaugeXi^3*u^21 - 
  1.3532065806498504186549604826520584812376910891281167215281892557067061519\
67314704707318372587305174270446607562978185478014998559491276219236005597123\
0213039895231972617475764200588863669352209454665591`179.3882471289555*^-10*
   u^22 + 1.70908955029862860658033739073127241919086806085655469621386357864\
37540070506509586397381325730773187704599550155547990136590506912673983241562\
334499613556086031809230751273053598187433906110599616869716`179.3882471289555\
*^-10*GaugeXi*u^22 + 4.204811838364142321930293281430203412643642829122466911\
80325315959070387633277124718579794720868183449146160410231342339156098447779\
4589043525478961171598467849417275141207356781570246443866620555711576`179.38\
82471289555*^-11*GaugeXi^2*u^22 + 1.75184493663990990778457849788438998679687\
21117430723841731859813996173848476057494064498648024476288392641756484207461\
22390730587224028031783165312361407224105251053132149977776925355631222518183\
32028`179.3882471289555*^-12*GaugeXi^3*u^22 + 1.16626560784278545908059334491\
83756801579102727574542275614860882176752490175135102952693078230145812396590\
24431845123582304828744277291681286228840685599903944951762470091722481383985\
913020874457274371`178.15036899201706*^-11*u^23 + 
  2.2778099889568300010491908856400260243197093912612023628696908178136483287\
85249362739016394329830837990838284567792806825502120358832156980920462829443\
783985491240516253469074170485819980353658902424037`178.15036899201706*^-11*
   GaugeXi*u^23 + 5.728831011025618717337892560591126129465897170102622209180\
31938232759459194962570893333006443411979575599359839292416973118323618893057\
529691719584678949706347743649376532172199988472444387448298542805`178.150368\
99201706*^-12*GaugeXi^2*u^23 + 2.38687060329852359897724733310034965071638752\
35162340817558230000349829415990064174725600387838798181120666553737975184928\
40479708277544567061811033756097088106685268516314307642389370243355336367968\
1`178.15036899201706*^-13*GaugeXi^3*u^23 - 1.08766651268648405052526440186808\
06446678153499045789550017135733655485686490658614570824899019364778279122670\
91212339810732630829391304839016339312637530058664700531536617108130374245293\
873983383887149`176.8947362105778*^-11*u^24 + 3.16539359561523326188217226272\
30289892081030539109810261885648715575310873380647325201906542505367943186717\
55876951351949877007298750750638810799747599270009121146588052486770968685049\
38954181652777461`176.8947362105778*^-12*GaugeXi*u^24 + 
  7.4596374685726994053308200887303030503400086960094283725460305502190379900\
97511527604598445407326211515316367492159389322712185355694678321511843377111\
1135729604141219370037782747750255644124669241206`176.8947362105778*^-13*
   GaugeXi^2*u^24 + 3.1080611541736066415565710369219034988923631288407537278\
22025249364446542082704783937212874083100422860021053783157435475532394726491\
74596440198338065225841639507151674986114253541016433185351297346`176.8947362\
105778*^-14*GaugeXi^3*u^24 + 3.7742121217071511816214777743380410111277584779\
80607445760289669287975907601959433212193615124578012451377421484647009301673\
14069798297281228012231461122714399965979514796441491969314369917927988253445`\
175.62204410271647*^-12*u^25 + 3.15671493291405377199912675541217444122616741\
03586973772827949936692064988330935955349473644446227198901024459990885202169\
65838042930201383789168665160360668102339220859135380652648547822110171362691\
8`175.62204410271647*^-13*GaugeXi*u^25 + 9.3021363050881391306209754682218083\
13294740944357966367686672407832003060525587134966074112649591393340774884512\
32043216887402719639475386001662454518925130304771768261603681029874303512784\
2924774788`175.62204410271647*^-14*GaugeXi^2*u^25 + 
  3.8757912335702387898928850702064897147618206601148172905888082787124543670\
39275248555248483853357966774974183211167075833947094927013169174852291706782\
89168684456417696183624989624405876426423227386`175.62204410271647*^-15*
   GaugeXi^3*u^25 - 1.6810596671368237759732353025135025962190456833759518387\
10314213822146022188003558143725108131906030852488365986685796501016697768996\
94533086666120193611375659386112721223412557238565504873040218082974`174.3329\
3627476354*^-12*u^26 + 6.9287678336804564772092645541631192622083873998030811\
32276516923519262969886759796188300395082729453596302715441400792017762906701\
072108700547364903705444877335651665379388719313484698358237183512149`174.332\
93627476354*^-14*GaugeXi*u^26 + 1.1129204979362243002647402038221183393103458\
15428681454992086654779949278448401014371740932467684297772480280953750329132\
56635142165299437693657099483787069107670110654594206641056743619041018279527\
3`174.33293627476354*^-14*GaugeXi^2*u^26 + 4.63709108998219015873844845455828\
01553798019845119771126713600809570948091802000147378788455989130212061244152\
89832476032811376704751091566717054694450830826635810715958371890204537345794\
607608724`174.33293627476354*^-16*GaugeXi^3*u^26 + 
  6.9668316617931286770929585655027802684140278332260928210311163568213454078\
72288297022185660089888442042591631848597961258300309507693129630834141117407\
890159103597246734456200254308978168733112086304`173.02801001861738*^-13*
   u^27 - 4.67303625364160314235530469280068862209599361844856230381229142790\
93121236110112398458265342057753159611657644823400548766853061227162277646223\
637815520074345375262443436746093374265648884870076891`173.02801001861738*^-15\
*GaugeXi*u^27 + 1.27966879781151781987910722363717325904015129503415647792089\
01857649431505114816474469664536748374914293796623625852673346187814155158555\
6819173808965391750155208569980976205966627539209679017380725`173.02801001861\
738*^-15*GaugeXi^2*u^27 + 5.3318947547856885150899396483283529889446781275654\
94936620386960947847222698209989324445599634896737209101590909019551631116355\
406896541940561743237740194700688843523819136643371326930875022547626`173.028\
01001861738*^-17*GaugeXi^3*u^27 - 2.95637295927373864950030994280431845203449\
06661532701883387124602121117619106729649001296434248555625304214661306380963\
21187352964833792995227552671380391223177073998186552700922275308772372650371\
303`171.70782101975556*^-13*u^28 + 4.5776859771026957358621269851188359228566\
86533418502568304491966928446913314095806667412217531539587347552386140576545\
81089651979117010509489848855601194592849250991795144782005930144324287277005\
394`171.70782101975556*^-15*GaugeXi*u^28 + 1.41631328255017245780977028457369\
27752431694848985862900309602821392147016382221406705414339728414795812218585\
96689558918471113882342979824665950354264743248972420559051979983783036198754\
2895863136`171.70782101975556*^-16*GaugeXi^2*u^28 + 
  5.9012630044100792708348713573105561551446473039825333541920452543581195026\
89199566479109995806751763737916462675030478777144992498220012977840366968907\
48374288347018031017070740112956415093501283`171.70782101975556*^-18*
   GaugeXi^3*u^28 + 1.2509351703243432619189078174349462673381434482134484567\
81036191722679515911615731996807998379469902747466806183442745095890909282804\
6673787965105025599986690864270155390397023226925617071689711776707`170.37288\
747405992*^-13*u^29 - 1.57505016372262033523205728131166636510059410842195454\
61365862185311062304587232881766323985477112913564000940671912155568826269408\
6221801634314736641554745032220570730285470751804174833263304168361`170.37288\
747405992*^-15*GaugeXi*u^29 + 1.511031623166771020690204301988828155574146789\
81038961300588576759730296731479205504211327854359230261357301993197659255110\
7697120265596222177430501661549530991241614877841423432739878947875822481`170\
.37288747405992*^-17*GaugeXi^2*u^29 + 6.2959353845284456361887452131128461534\
83504501660391781563713783180539105619093525789462981756070666756832764888598\
93564306624805097043812428542090893839703841268520137234174869419569014238045\
81`170.37288747405992*^-19*GaugeXi^3*u^29 - 5.3140808099301381302403339257477\
32506831288765226939922984977897357635749311324895899948917757701281712442359\
666830688764277319764647247222383521526342288188123491538418397661955`169.023\
69369733577*^-14*u^30 + 6.771750424365817584364879845096537965396755934884065\
80580964525683307617102901978326674711287075009732246175005207290289227180890\
48814450691663214633459259994542775034804309602112377294629443445051`169.0236\
9369733577*^-16*GaugeXi*u^30 + 1.55603071535084800852597906300440236569765551\
10502508089314644989407405446569108088727800259823155427997932003921480036559\
9285660949666007361211295976299502446146079307240903465391341510958401251`169\
.02369369733577*^-18*GaugeXi^2*u^30 + 6.4834406467268017838982264805764558131\
09589610603313747621659143824879773152328898944129156379676152546075352873899\
75255127925676897748612569554944830500881839362532905501907895760124468933865\
8`169.02369369733577*^-20*GaugeXi^3*u^30 + 2.26195908207742798188872746089601\
96338326454145727123883789034809431492415060128108471113560325322347316865192\
875369739389325658860309556106591951004722483442566845008115671962058`167.660\
69330017012*^-14*u^31 - 2.754429157380426473487253921266733632001077720424040\
36705442123047138749710723595552620318502296498023576129214009402995606962865\
8235746153051744682960042671651065550548256531762473456129641641546`167.66069\
330017012*^-16*GaugeXi*u^31 + 1.548566145301358022091331630721056222471276606\
22856212253211337792211865118895039568681877940197614641136414198874686256187\
95563590903067530956137069316517485672294211410055469488118772085025482`167.6\
6069330017012*^-19*GaugeXi^2*u^31 + 6.452345432800066790085338882455604967783\
44252008219936047854959247049356625518603378356306748649843117786568514442358\
83447790970751983981741139370172260476982925191609378067464763741813078497`16\
7.66069330017012*^-21*GaugeXi^3*u^31 - 9.650041099819875318331646873111721304\
10380935178656012400655808492267670088023342744105468570445170451216482908126\
5421033899699984405205093367213142832509856321331037401248560111`166.28431198\
826047*^-15*u^32 + 1.14037891505495567482403691353654083173667194807262346760\
04632464733158700756350085179028280233699873555386507262982349240088264079272\
4905963731782920724822987559153150203724057`166.28431198826047*^-16*GaugeXi*
   u^32 + 1.49110441561692456553985934865372429721718361176740905629828555945\
18720690692772598815974412917294552980626094528806978563787250749098155129449\
53018224342333242277500966507980844427765805637034`166.28431198826047*^-20*
   GaugeXi^2*u^32 + 6.2129277696842783912637355341173575728404843111421675563\
21872892371426490667818292207029277794064262989942441285740921567295170965253\
3539624178041950366018968580392254797478289927578927348768`166.28431198826047\
*^-22*GaugeXi^3*u^32 + 4.1252937707872539856535945841077665851271825579217412\
76310832033777987418190318867096414094920035000636440661459722708578112774319\
315080164815264489063767653901238189577339442826`164.8949500393477*^-15*
   u^33 - 4.71967641818835264872879156929653687474319030347294341538492843172\
06801954461052744107416566264388555392529163970901090018999301226646339293027\
512919126650118520593503383988285`164.8949500393477*^-17*GaugeXi*u^33 + 
  1.3906565848742198124450032180139393278736990879113068601613122571252209422\
71694554609656883948449795874760208703777907355182750046898978455634328011510\
18154333748327203838695783442919060961256`164.8949500393477*^-21*GaugeXi^2*
   u^33 + 5.79439791494836563518298010000114254928602464683838298516387062952\
66285978198258245880613376460275568075501900859029533595646544035400289139622\
14732407888490577418238297865190109432804514494`164.8949500393477*^-23*
   GaugeXi^3*u^33 - 1.7669211407579073696100921222832266545221087663022231018\
14140920587404968786369815504978284253479969760952137758002587932170261162973\
404282731306576576785095799774482014295682534`163.49298450096984*^-15*u^34 + 
  1.9605524950928069564116388882137584374483775008037597363956958440177377306\
09023330609760597438970485040660677271178312691622833532459380563943566842156\
4615815153786754266281689`163.49298450096984*^-17*GaugeXi*u^34 + 
  1.2574834248642456211176778265304616685179977874358182189614508182428553105\
19178036372978301132280544283092736268478838838351187432596727992660264882437\
4452114274960906302447691993306150704157`163.49298450096984*^-22*GaugeXi^2*
   u^34 + 5.23950857461068536231844564750452408431416741592081697287152354379\
16194088371229337176896796298591762003904783759074039927829487671472601024693\
3956315013582414962261627826362684544753212781`163.49298450096984*^-24*
   GaugeXi^3*u^34 + 7.5816465954438230463940245430069434092656522100581108649\
97247770678226559657825465799118225406577561312576995821404115010422711460454\
73004618702393926057456188626774686114332945`162.07877114555538*^-16*u^35 - 
  8.1649118543288238393661048522533013833027411596499105081007965250275534273\
77727802090990821517980814149568534863935596638761848518133041038274944520870\
973213537114369848498509`162.07877114555538*^-18*GaugeXi*u^35 + 
  1.1034796619746767663583958477933791562345172033809155850413699942125003275\
81978221253868851814314622385009977567694550271539002868713070611640927151128\
06141802394320261424429690304776143417`162.07877114555538*^-23*GaugeXi^2*
   u^35 + 4.59782863314970139703916504231809390123074487032708558452261682609\
94153467730201053473359357115367396460856127840830527955781339026878293811169\
596775564729174948974785721835406150351216097`162.07877114555538*^-25*
   GaugeXi^3*u^35 - 3.2587327725410661836142714230174166942843665769352591805\
31176710409827981080958240632863976216770393647154005595309338997154431440882\
99146610027151887951525498924000870376089063`160.6526462149128*^-16*u^36 + 
  3.4092235398049022475637212297574463665837248274499914161440703916771505812\
39793101871539800978199848676875278606898538320429675095550321347779429957481\
590424033320868225219742`160.6526462149128*^-18*GaugeXi*u^36 + 
  9.4056841332810780799796492238739093584038416700917575738591246653177155096\
46338351517287017515744918438214915743775958455046579020354974564266946709522\
5150015877832368990641502407273874966`160.6526462149128*^-25*GaugeXi^2*u^36 + 
  3.9190403218865150528093706455317404882079483873537577492845197347748913949\
33709820890393585115346629292928515388796725519653673930896943280982674142408\
9875350445516192956463814083317754`160.6526462149128*^-26*GaugeXi^3*u^36 + 
  1.4029134430024719980420447701974564560417605854516948960086577835335588570\
17790551233814152930088625732360634639692608111723364577916986551066267305620\
7384545792433317068882499`159.21492798096958*^-16*u^37 - 
  1.4269457337185229992445368471974800768934809025317738013992058300741539519\
10140968076037683667681447112941927947785010866506069266278929768264189564826\
077448930147585873999755`159.21492798096958*^-18*GaugeXi*u^37 + 
  7.7937180241423522964676857139086290388431230746434705441793749694125133614\
27085688436274693909078153347639800336809943936001087952369033691979008448516\
336726752184042296717928894406103464`159.21492798096958*^-26*GaugeXi^2*u^37 + 
  3.2473855611537595132620652017541741123070290769232310759324140183957554895\
72552458773707587789022886274356966206840465821624594253138468988030991182944\
55940900294392421249737135511431182`159.21492798096958*^-27*GaugeXi^3*u^37 - 
  6.0488330871620011821922471521809409970964589295763809646957606294772131360\
91426387340667709335152237476940544851252333521751868478870430853341291296620\
1326235923127485092484202`157.7659181458188*^-17*u^38 + 
  5.9862351217701467213253669194067212774715638034390452252220580778543257179\
23801008184358864865037007434228802716000439083372265890159426300383274035809\
506634040005736342463`157.7659181458188*^-19*GaugeXi*u^38 + 
  6.2830740771278133130113167961200396630681932384378529927862388709716095845\
01553032035417405442940262739281139775711512890618292081114287894341785446305\
00774794995830483729494545668681943`157.7659181458188*^-27*GaugeXi^2*u^38 + 
  2.6179321894162366077854669893214178412862607286858833827978901065756681158\
69854353968983734177773372370328509964690566548218789510339042961776785227388\
0451402343117952222440583602807988`157.7659181458188*^-28*GaugeXi^3*u^38 + 
  2.6117744851853914855193550213157580058146465352973503998942894008317724867\
49771846646407399111237918094769223369431503676752306790603376571871417881125\
783290106808024239616265`156.3059031009752*^-17*u^39 - 
  2.5167521835517288641545575259376181378677729452109657791649747608498778297\
19793492966251269218770789874126571893853772214301445624052506313438154628705\
77432955334588413792354`156.3059031009752*^-19*GaugeXi*u^39 + 
  4.9316311903290539506928010350434566925825363256607567204949697146960542068\
97360662114174368215308560148134627996323332085777959637214423933937503847691\
3653417322778672125024858530171732`156.3059031009752*^-28*GaugeXi^2*u^39 + 
  2.0548375664021634006658198869748498264337144028730915099535557890761771617\
30241464694629374471999496766498375581147980876276445361177430799896903894352\
445323153481559713058752231409464`156.3059031009752*^-29*GaugeXi^3*u^39 - 
  1.1292513867649782877497402866312894073042459792397008542509430917900859537\
42787713535604229995251618986104254592160541532918755713700898722024739451568\
6643904412787242940494889`154.83515506283567*^-17*u^40 + 
  1.0602754570187048285853600229964325319713649196655112900369557487481002263\
88271125919285599461104774277488678726706067829380132657511747996001498548506\
63702945503523314200644`154.83515506283567*^-19*GaugeXi*u^40 + 
  3.7713307181756690674501124552331937496411588380128799098742261246682262091\
56382677101657156309535303266473589233656232478698117002893416878372007305551\
756166985699902714360186181427012`154.83515506283567*^-29*GaugeXi^2*u^40 + 
  1.5714239708252672082424467560199821948654650486691091136241182175049781327\
59267099653595044216876212793107809644270232236509264488910334910539227503549\
94071585866836469667255980872797`154.83515506283567*^-30*GaugeXi^3*u^40 + 
  4.8888475424941356363462211279180155408274074287080620247079591714949681119\
58869086597105804363627186414380106608854880901330391583507885012466966030679\
980535636565164516443261`153.35393309900863*^-18*u^41 - 
  4.4755177818356887514718357829100458765318600899666842477324040116058995944\
44172410663852555574543616547352499041758764510664385371924969910077543742452\
5040336893566420098737`153.35393309900863*^-20*GaugeXi*u^41 + 
  2.8118780674297417813877462435079494855264978645368459629367009408184296621\
85323160185519139347934846716253956727698720032261531161894716647724099366873\
03862087145162961833781267745288`153.35393309900863*^-30*GaugeXi^2*u^41 + 
  1.1716365042347286410912261286718785253314241066239374687256964050954772307\
02349631654300088578178766671664111509256042909873914392334531958898016985879\
5581469535160780382755430654185`153.35393309900863*^-31*GaugeXi^3*u^41 - 
  2.1191198463799333881684127940412441625205042485827797850942869576161211398\
77551868368296364325705568182795897192098569426777481956710538253975046387981\
803682476791158248122808`151.86248405821263*^-18*u^42 + 
  1.8926588896145622232331734736413327199027759841780235280173994264700064964\
64739404054588831564396195466682021540377759808152901398659454658948311938760\
2179856529003637359287`151.86248405821263*^-20*GaugeXi*u^42 + 
  2.0456102174979338998493990601508061975331131741863593994298308141088584557\
90342228110063364656826752669077789469501742329360227433677453194550225972015\
16687052869`151.86248405821263*^-31*GaugeXi^2*u^42 + 
  8.5225003592335374280063804728079222863967755189797698415927604115255390997\
06954624479583412659400722839017043718611945782325718932720814050422291358481\
20072606838362803042235994388`151.86248405821263*^-33*GaugeXi^3*u^42 + 
  9.1962757717999440140793610779062006528648816166564751906413748301104279138\
71388013572041510167285259780138412605655228112968273547592172681102190494923\
6553682738250605022681`150.36104341471662*^-19*u^43 - 
  8.0180191575332012220866256406834228694122049762205265062849708510386706778\
02481568518233570392528881870141054315474017170905374258952851930454389597375\
84912040836886763523`150.36104341471662*^-21*GaugeXi*u^43 + 
  1.4525796259176957002795171617058772587852156524317475323575973010073660241\
11941024705403741545291701970302767149315047959511580911902619564530820770426\
8571614163`150.36104341471662*^-32*GaugeXi^2*u^43 + 
  6.0519167606775937230799416171975500695858257634782657621701257937586624838\
77073019610363910895495863476255049286897391884102192298893999721043763851514\
4932015113084228824948625923`150.36104341471662*^-34*GaugeXi^3*u^43 - 
  3.9953239890356341259423805764327415605605977435481239968158357454909028189\
81657741584032364463172674228503912173664080351444507298968287488464264535620\
74486904473790380532725`148.8498360368529*^-19*u^44 + 
  3.4024476998517014273906097347872716610014032221790928411490949383778689731\
83297283376723000576533458326174763075049237652609964288895604237727980437314\
405449605017580060519`148.8498360368529*^-21*GaugeXi*u^44 + 
  1.0068006195123552589029090905550431044174452622570319211716026964514214400\
43511958973409158773054573547972364786636087474580382970999755696271166359674\
894309642`148.8498360368529*^-33*GaugeXi^2*u^44 + 
  4.1971216646637191887126021483824391393549510551487864772582021553756872239\
04840847240725691441665645629038423790901136102148442580810309539040190865962\
378414524847873246862312353`148.8498360368529*^-35*GaugeXi^3*u^44 + 
  1.7376141066268199916695204305882695398800627292439910359659469839351727280\
44543554691078564654678297887078825294549860886091668781436474320965887404228\
03344362099693401332282`147.3290768879164*^-19*u^45 - 
  1.4461452038415781533889196676049629259541442066319310883119327478737248785\
38191945625370119724749132364232661154122899133210963155161178686868952079284\
989016408066354154068`147.3290768879164*^-21*GaugeXi*u^45 + 
  6.8223000557108327213069629475692653509244627785597951114770594920207666558\
74361420756934184945621300450805934884024429876814718502227069071288248414193\
3617077`147.3290768879164*^-35*GaugeXi^2*u^45 + 
  2.8438289223257738133190629619546200966336829335487956045612552383852626414\
04836796545098772591098392202907055664273094346515494943817707376680602959939\
43654889991739316832025652`147.3290768879164*^-36*GaugeXi^3*u^45 - 
  7.5647616692631182658842501298683384677521873804532670057580342652420076487\
22072616337561038774141140134595035942875469310841329228518537537419776811285\
557191936500728141972`145.798971666687*^-20*u^46 + 
  6.1559791105957357122963677627172883118998393109544744555755138312060481438\
59774857826038479985946142898651126486642249722178259390141867252535942510507\
96727983522559042466`145.798971666687*^-22*GaugeXi*u^46 + 
  4.5363214756902971297052324975075933537462637170045919968512252424647801097\
72278809490290354948296563886562010490401095572946278649366749570106570459392\
665862`145.798971666687*^-36*GaugeXi^2*u^46 + 1.88499249554569466600449224791\
54590579710841251270722851528850343291296263989632793175897099535407182238668\
3938101798815250779861888034224108866232334360921`145.798971666687*^-37*
   GaugeXi^3*u^46 + 3.2965403533952921341067665396988245899283922621163656354\
19003667753023804725980894533844443300498020401185858150778135916480113977644\
9459061191677316990607690528211570018217`144.25971739392477*^-20*u^47 - 
  2.6243270306077555513184204793926664548672073287860764749597363994032075580\
15054642794222009293515787928074039643622908790391048928762000354314339870516\
42858637557253825909`144.25971739392477*^-22*GaugeXi*u^47 + 
  2.9447962416994676449005588208014185823256759345482142776771870209240552203\
86255798738026740129004896970348630201810593305156875155752898125695307531641\
93281`144.25971739392477*^-37*GaugeXi^2*u^47 + 1.2240821072575197034350215352\
83535126228740427832852216869434577471612391559122933737933562730889384109789\
6954391242148890141073168543114336820065263492024`144.25971739392477*^-38*
   GaugeXi^3*u^47 - 1.4378867163126590469283509446428934341601794483439130206\
35193081043998994460438178521225752155968594983463891184185778435306219527230\
706946042640867798662`142.85249391117907*^-20*u^48 + 
  1.1203327427936644795697015632787455056540864143757324272251008185311012950\
44455581571519746912981546153386156160435540683594574401463910677228153000285\
46249474879459285248`142.85249391117907*^-22*GaugeXi*u^48 + 
  1.8322223190009485494939603808398241607597068803656250671243103081595424456\
92369867531098737698216851277390963311220931592920155162008526914864817154541\
4369`142.85249391117907*^-38*GaugeXi^2*u^48 + 7.75925371127873110938536356440\
96070427589214713007705445441640824100689287967355419571630380377510768505150\
8563559664797404696767181357406902218431132964`142.85249391117907*^-40*
   GaugeXi^3*u^48 + 6.2773612429924260854709182981889434358549580870467388053\
31441211854683554648603772435403935544013858437522877692405933372986955167665\
03474780901085512011`141.43807894524696*^-21*u^49 - 
  4.7891536615810470573088795369510787937596279690694481890836258775754768055\
27332150929790453494135324508067847010295616650574597771000210150401129094052\
3746456390784638562`141.43807894524696*^-23*GaugeXi*u^49 + 
  1.1289901674615383966254294445628390473280235699174781934397095608647548575\
74746820031078624531054507256985264492337921847524883909183924683857691597520\
16`141.43807894524696*^-39*GaugeXi^2*u^49 + 4.7749294119722602880015640701408\
51418712691865643720693637437763252835154443454177421522260188947038101460153\
5121929950367986096797800119849204448030475`141.43807894524696*^-41*GaugeXi^3*
   u^49 - 2.74283602521836772718172114475894169159674870434509948914212459845\
29319210417586253634213514645366141449280000134132006592187649980388416128440\
7433823076`139.95156838394638*^-21*u^50 + 2.049883492894532763102487248117788\
23755999978644121593500747080980937529880517039328048543420260766243384326607\
8940500026163711371865025909794782207566`139.95156838394638*^-23*GaugeXi*
   u^50 + 7.74934655592900605653144318328387534837245705105155032560810478489\
38967111227076890870975642710690623415474732464342009969252445461451339170739\
890509729`139.95156838394638*^-41*GaugeXi^2*u^50 + 
  2.9244611174834080546703028966030046266638823172560529555458272675370623072\
13061771001455928405669045411407159351891047753975030447631409147620429966427`\
139.95156838394638*^-42*GaugeXi^3*u^50 - 0.8437499999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999996`194.1117888715712*Log[u] - 
  0.640625`194.11083029934787*GaugeXi*Log[u] + 0.53125`194.1117888715712*
   GaugeXi^2*Log[u] - (1.125`195.6737665790957*GaugeXi*Log[u])/u + 
  0.4687500000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000004`193.5882578087\
309*u*Log[u] + 2.273437499999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999988`1\
93.58710548377414*GaugeXi*u*Log[u] + 1.53124999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999992`193.5882578087309*GaugeXi^2*u*Log[u] + 
  0.0625`193.5882578087309*GaugeXi^3*u*Log[u] + 
  3.5171875000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000004`192.8631427385\
1215*u^2*Log[u] + 2.236979166666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
7`192.8630193392676*GaugeXi*u^2*Log[u] + 1.2890624999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999`192.86312893993025*GaugeXi^2*u^2*Log[u] + 
  0.078125`192.86304868175787*GaugeXi^3*u^2*Log[u] + 
  5.4067708333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333337`192.2493304482\
033*u^3*Log[u] - 0.7388020833333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333339`\
192.24922030533017*GaugeXi*u^3*Log[u] + 0.23177083333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333332`192.24920697644686*GaugeXi^2*u^3*Log[u] + 
  0.0286458333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333335`192.2491869959\
4545*GaugeXi^3*u^3*Log[u] + 4.90692274305555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
5555555556`190.86551980319368*u^4*Log[u] - 2.93328993055555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555568`190.86550187033257*GaugeXi*u^4*Log[u] - 
  0.5481119791666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666669`190.8655002867\
66*GaugeXi^2*u^4*Log[u] - 0.0123697916666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666662`190.8654318868409*GaugeXi^3*u^4*Log[u] + 
  3.2651027199074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740686`188.7728162978\
8587*u^5*Log[u] - 3.077986421130952380952380952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238095\
23809523809523809523809523809523809523809523809523809523809523809523809523809\
3`188.77281537989893*GaugeXi*u^5*Log[u] - 0.700846354166666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666668`188.77281577024655*GaugeXi^2*u^5*Log[u] - 
  0.0247395833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333347`188.7726580904\
939*GaugeXi^3*u^5*Log[u] + 1.741602492559523809523809523809523809523809523809\
52380952380952380952380952380952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
0952380647`189.2070828665802*u^6*Log[u] - 2.119272090636022927689594356261022\
92768959435626102292768959435626102292768959435626102292768959435626102292768\
95943562610229276895943562610229276895943562610229276895943562610229276895943\
5626102292768959435626113`189.20706255357405*GaugeXi*u^6*Log[u] - 
  0.5072709986772486772486772486772486772486772486772486772486772486772486772\
48677248677248677248677248677248677248677248677248677248677248677248677248677\
24867724867724867724867724867724867724867724867724867724867722`189.2070739764\
597*GaugeXi^2*u^6*Log[u] - 0.019580078125000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000006`189.20692493429075*GaugeXi^3*u^6*Log[u] + 
  0.7827886973655202821869488536155202821869488536155202821869488536155202821\
86948853615520282186948853615520282186948853615520282186948853615520282186948\
85361552028218694885361552028218694885361552028218694885360967`188.4459677411\
6545*u^7*Log[u] - 1.124092702329774502393550012597631645250692869740488788107\
83572688334593096497858402620307382212144116906021667926429831191735953640715\
54547745023935500125976316452506928697404887881078357268833459309649785840256\
2`188.44593386943583*GaugeXi*u^7*Log[u] - 0.274087508267195767195767195767195\
76719576719576719576719576719576719576719576719576719576719576719576719576719\
57671957671957671957671957671957671957671957671957671957671957671957671957671\
9576719576719576719576696`188.44595502221665*GaugeXi^2*u^7*Log[u] - 
  0.0109599764384920634920634920634920634920634920634920634920634920634920634\
92063492063492063492063492063492063492063492063492063492063492063492063492063\
4920634920634920634920634920634920634920634920634920634920633`188.44580974813\
792*GaugeXi^3*u^7*Log[u] + 0.305646729376791225749559082892416225749559082892\
41622574955908289241622574955908289241622574955908289241622574955908289241622\
57495590828924162257495590828924162257495590828924162257495590828924162257495\
590828698`187.5217035312976*u^8*Log[u] - 0.4917588009958034139581758629377676\
99672461577223481985386747291509196271101033005794910556815318720080624842529\
60443436633912824389014865205341395817586293776769967246157722348198538674729\
150919627110103300578759`187.5216583158183*GaugeXi*u^8*Log[u] - 
  0.1208640575913525132275132275132275132275132275132275132275132275132275132\
27513227513227513227513227513227513227513227513227513227513227513227513227513\
22751322751322751322751322751322751322751322751322751322751236`187.5216883829\
5006*GaugeXi^2*u^8*Log[u] - 0.00491762514467592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
25925925925925925925925925925925925925925925925925925925925925925925925925925\
92592592637`187.52154545966013*GaugeXi^3*u^8*Log[u] + 
  0.1058015809385257446600039192631785224377816970409563002155594748187340779\
93337252596511855771115030374289633548892808152067411326670585929845189104448\
36370762296688222614148540074466000391926317852243778169707649`187.5653657843\
6783*u^9*Log[u] - 0.184365750827755958584331600204616077631950647823663696679\
56969544271131572718874306175893477480779068080655382242683829985417287004588\
59189017919176649335379494109652839811569970300129030287760446490605220763791\
8`187.56474848305172*GaugeXi*u^9*Log[u] - 0.045480085100446428571428571428571\
42857142857142857142857142857142857142857142857142857142857142857142857142857\
14285714285714285714285714285714285714285714285714285714285714285714285714285\
7142857142857142857142799`187.56528345176872*GaugeXi^2*u^9*Log[u] - 
  0.0018680633060515873015873015873015873015873015873015873015873015873015873\
01587301587301587301587301587301587301587301587301587301587301587301587301587\
30158730158730158730158730158730158730158730158730158730158795`187.5652171500\
0937*GaugeXi^3*u^9*Log[u] + 0.03293316931465712571036645110719184793258867332\
94140701548108955516362923770331177738585145992553399960807368214775622183029\
59043699784440525181265922006662747403488144228884969625710366451107191847932\
58867333744`186.4596257624816*u^10*Log[u] - 0.0607204925367718723993525580827\
16812875543034273193003351733510463669193827923986654145384304114462844621574\
78030493903509776525649541522557395573268589141605014620887636760652633668506\
684379700252716125732000176`186.45817350384615*GaugeXi*u^10*Log[u] - 
  0.0150049154976726591309924643257976591309924643257976591309924643257976591\
30992464325797659130992464325797659130992464325797659130992464325797659130992\
46432579765913099246432579765913099246432579765913099246432655`186.4596257624\
816*GaugeXi^2*u^10*Log[u] - 0.00061970436594053130511463844797178130511463844\
79717813051146384479717813051146384479717813051146384479717813051146384479717\
81305114638447971781305114638447971781305114638447971781305114638447971781305\
11463845025`186.45956324829305*GaugeXi^3*u^10*Log[u] + 
  0.0093156858328533577113122567668022213476758931304385849840395294940749486\
20403165857711312256766802221347675893130438584984039529494074948620403165857\
7113122567668022213476758931304385849840395294940749486204787`185.25837383964\
353*u^11*Log[u] - 0.017876107352433374230587434050637513840977044440247903451\
36665482985829306175626521946868267214587560907907228253548599868946189292509\
63882998515033147067779102411137043171675206307240939275571310203344835380818\
5`185.258137219511*GaugeXi*u^11*Log[u] - 0.0044210853105709876543209876543209\
87654320987654320987654320987654320987654320987654320987654320987654320987654\
32098765432098765432098765432098765432098765432098765432098765432098765432098\
765432098765432098770134`185.2583573729812*GaugeXi^2*u^11*Log[u] - 
  0.0001831933957788449975949975949975949975949975949975949975949975949975949\
97594997594997594997594997594997594997594997594997594997594997594997594997594\
99759499759499759499759499759499759499759499759499759499759472`185.2582166501\
8123*GaugeXi^3*u^11*Log[u] + 0.0024143000775196866112846351743257306829537068\
43397399754622778512469068826291850181540737897960921850612406969629993519684\
07604129906518875574511296813685782741418463720852689908325630628019597075232\
797535181601`184.490126119723*u^12*Log[u] - 0.0047655784909592140155148712948\
93741582854938634961081650195005975028421717535073315095761784875140655163101\
85221520799523044191955527533529778198689534267536512205423541001543246212157\
547735549980212181807480368`184.489908639826*GaugeXi*u^12*Log[u] - 
  0.0011790548020509758894348841438788528735618682708629798576888523978471068\
41815836524831233825942820651815360810069804778799487794196788905783614778323\
77303276774176245075715975186874657774128673599573070472557546`184.4901261197\
23*GaugeXi^2*u^12*Log[u] - 0.000048954735191646541472930361819250708139597028\
48591737480626369515258404147293036181925070813959702848591737480626369515258\
40414729303618192507081395970284859173748062636951525840414729303618192507081\
3959703006`184.490126119723*GaugeXi^3*u^12*Log[u] + 
  0.0005771069844145134770067322083207432426114978130863480082162634178519527\
73821029022617557539425794627383162305030560232148767070635325836914371836240\
09144167997660184485704644558136744962265121118652163969939211`183.9593329464\
0352*u^13*Log[u] - 0.00116204889792690605731490386958375759697894353362342163\
66429831976630856763070228617027497159710625257424137556351021897820777952991\
41853821741834963181517861405874627221181901069914291260845940733931464456824\
5`183.95848153805494*GaugeXi*u^13*Log[u] - 0.00028754746816535062649480638898\
62831661773460715259657058598857540656482455424254366053307852249651191450133\
24907504801684695864590044484224378404272584166764060943955123849303743483637\
66353184342602332020302423`183.95933294640352*GaugeXi^2*u^13*Log[u] - 
  0.0000119542019922472396430729764063097396430729764063097396430729764063097\
39643072976406309739643072976406309739643072976406309739643072976406309739643\
07297640630973964307297640630973964307297640630973964307297163`183.9593329464\
0352*GaugeXi^3*u^13*Log[u] + 0.0001279531666939889278531539048799566060083320\
60058111784163510215236266962318688370414422140473866525592577318629044680770\
73249678422283594888767493940099112704285309457914630519803124975730148335320\
94049350984`185.45454727997566*u^14*Log[u] - 0.000261271025913007153135830950\
52066997229418582316125689859539783865898668203946699701385932262639329822587\
48203561767422950331752288173292213343872443150590047784564026699316453653827\
03881947143095166147950283`185.45454727997566*GaugeXi*u^14*Log[u] - 
  0.0000646542837495037602511147484692458237431782405327378872352417325962299\
50727305224659722014219368716723214077711432208786706141203495700850198204695\
55919291369026818762268497718233167968617704067439517174965243`185.4545472799\
7566*GaugeXi^2*u^14*Log[u] - 2.6900270241221666279536649907020277390647761018\
13138850175887212924249961286998324035361072398109435146472183509220546257583\
29462033165736869440573144276847980551684255387959091662795366499070202773906\
469808`185.45454727997566*^-6*GaugeXi^3*u^14*Log[u] + 
  0.0000264417463517861919520810184330477480400259952669134707946376387674458\
60215915948934644916303860925768510639058472569269043028479750879436242084567\
69585627010780732230749977064019674358580993783925283152981142`186.0603244731\
5476*u^15*Log[u] - 0.00005452346789026532437518964241368648180151163456200916\
23370773241893234395112984760015116662653515605868091367168836367687452626306\
00586900261220477090646275474657315177344306150279027213622168758673848494258\
47`186.06032447315476*GaugeXi*u^15*Log[u] - 0.0000134924118793183635555769594\
57030003767217171097241643978857382737453284190497594377664924402137806017876\
56461377801765808820482541822929829984503705844093851148524869865257872312546\
033886421893476567197819108`186.06032447315476*GaugeXi^2*u^15*Log[u] - 
  5.6165710285238865623565799932642966152666329033172066681766858133701167210\
86738723423026773996791633475936826906844543528846879816897453581756932726950\
3636346669856370032736875770385470561837404870914568165`186.06032447315476*^-7\
*GaugeXi^3*u^15*Log[u] + 5.11492631911417192097632996023921647962740413418920\
74230823998767666493469295524820891893099923913619215331946238576927342692361\
18069121586220963886790354359741319106491979290124419424232819906782029547195\
01`185.0152182897064*^-6*u^16*Log[u] - 0.000010619494900042149378471757748297\
85583702966938744198797836069027028359911128834980858739511816558917882396423\
42865260280521299890629250621542453236712568693656043557585802732156188500307\
7762664546527707662841`185.0152182897064*GaugeXi*u^16*Log[u] - 
  2.6278566369674119355842450172774895256480483163749062701236163213546759557\
75654914569739759074752331314215327079732100999867365672947164803166463089691\
64037117144285937729240976465792318059150718140239690693`185.0152182897064*^-6\
*GaugeXi^2*u^16*Log[u] - 1.09427420934482820471301511865885763592994633559007\
45671468775525212914983638087694525084295807399863837253607976712033149422920\
14602420246159223231533637177376154448464854108593085665396071039810016882333\
3`185.0152182897064*^-7*GaugeXi^3*u^16*Log[u] + 
  9.2974693655410374004297764078205583624661772177700034522419090542477069041\
86037661198305396499255080144290278662530169217149439949219329800965925342021\
52383345599781671529802742242553939061778078908371881`183.902282622584*^-7*
   u^17*Log[u] - 1.9395453862168140812002177283851691498469517545062442081439\
57654082583725165629890782007770116120713739464439881243271743881070101135973\
09975593067199258943338659944848440102158968542715120025190844120363028`183.9\
02282622584*^-6*GaugeXi*u^17*Log[u] - 4.7994016069117208974555269554750828741\
90665455319465071514039249281494327660942455008229466160786837205552839954748\
86646169974316047560160019958754267292497399354957192907187719927630706757172\
15814736324679`183.902282622584*^-7*GaugeXi^2*u^17*Log[u] - 
  1.9989586016189144238685814575429680731060542244274996635199975795473253715\
80999758196562844347884289786976787703004115495037789881653352967804674413243\
766911159794238951827913338443476424594797870033891114`183.902282622584*^-8*
   GaugeXi^3*u^17*Log[u] + 1.593549631841846931350305509559941029897856884320\
63088917617115247397192657279156661511985143027868037729265682821726884699553\
30780260171453357466156910844418634704515930935739489468002649165139105146208\
274`182.76591007838024*^-7*u^18*Log[u] - 3.3353467189143210722265177749622518\
74840413840018737526579417464438837905254947333343660277302989605902754815733\
92490495349176276228610246818945748841921920809357465280868423894805889213269\
82527944326782222`182.76591007838024*^-7*GaugeXi*u^18*Log[u] - 
  8.2531139965962439399720544129069216961568328510311425779251780491927117323\
35913536803393865271392255039659564966908321548567654951873501036000488167464\
264090193358731327669534675678408169599722388623692905`182.76591007838024*^-8*
   GaugeXi^2*u^18*Log[u] - 3.437908532566479589508998031666358256253473599671\
33802593912563826455308974242473568129756531042971545098321734902293051478651\
64464396749903545214262093606423931146412731639414905313857487319464703013166\
2`182.76591007838024*^-9*GaugeXi^3*u^18*Log[u] + 
  2.5834408137453606014416613113772173040698694587176821742297961758390005622\
67462223986847208667296668905166750107500202635481677937553794035923480046730\
799507876239480013918013277672500378928098840583817488`181.60727637270966*^-8*
   u^19*Log[u] - 5.4196817350214228742118660040464813891730129667097941999292\
75361166739496359545920981331119294274473143188445896090775437778604192676488\
764755573422785938383634924520675179657738456794302690095716689245346`181.607\
27637270966*^-8*GaugeXi*u^19*Log[u] - 1.3410401482557873068540235197526949690\
95874992852222846090294159695915055484339843813183361983894398145204236177193\
11680962473688776541157115074646855245890037050021367190585610752753488845832\
0714769643738`181.60727637270966*^-8*GaugeXi^2*u^19*Log[u] - 
  5.5867226749611954805435198729618511826391729490070840906171789662287875868\
30479101097549906573191000672194579257079370835074546058614799821483924624856\
1111608344796616856577943026817573387338395355902004`181.60727637270966*^-10*
   GaugeXi^3*u^19*Log[u] + 3.972791692460702411468781918813966573315401211632\
70006729846985543365651582283214087427536525527007487497184050927846712432725\
64637500511863554539491346540506758101280620335027554530282138504422482761593`\
181.80766143311675*^-9*u^20*Log[u] - 8.34764788683797382822419737422777871127\
17203014183165534546947948562683939167194704585892499588323905090161458024868\
42204780915357717427622008126098572589667272172488720148409777206777295051946\
40904302726`181.80766143311675*^-9*GaugeXi*u^20*Log[u] - 
  2.0654987454213469524413653757097017140055495978459935670730017938384945704\
67251375451910606541239519156829910589083872012076012022549139900001852018105\
91105590154822281300900918686534255278670103426803352`181.80766143311675*^-9*
   GaugeXi^2*u^20*Log[u] - 8.605291753394997083264980421857756576208248263974\
02695267159080263558210971383156725418675321732349900631147141736071553901508\
7843354981558179955436482767652041368314391132644128738241785958887383186699`\
181.80766143311675*^-11*GaugeXi^3*u^20*Log[u] + 
  5.8100541962100382772599002969433440736725564834431989381964804159666629558\
95109234075443162523921599822596074807254306749067482825845532478848159359395\
3923521918529661507145121204782943237250255314803536`180.60761738230931*^-10*
   u^21*Log[u] - 1.2221603726359888933331776032824196640942792278604794877017\
13569479130294315971934635395445711431593418896468247997121470631449140093930\
89917783471152008312859373925658665297243629918484467311999607788319`180.6076\
1738230931*^-9*GaugeXi*u^21*Log[u] - 3.02401128593560760381253540241811375005\
45463606859451375041514677243958838084095470628777536732029516425672176867669\
75581111334672631030643215986983736293299469409914200410608695132875788088453\
2460687123`180.60761738230931*^-10*GaugeXi^2*u^21*Log[u] - 
  1.2599131739803566273273896850485573236724572045117609864818882471620172481\
08623989469914343846782078494275803108127220117454567069130002574744753376849\
249395558126737167313521071157738319489068930878466`180.60761738230931*^-11*
   GaugeXi^3*u^21*Log[u] + 8.099857279747282450517140753648725227021699886409\
32930553034045173205063264804715449628342130295800182303464205823431962374303\
9209548340986017057669391916870189679735543493693190848740834925424194607844`\
179.3882471289555*^-11*u^22*Log[u] - 1.70512784467620152919225341572860712465\
16916854865526096733566732414525749896410803193617391631617693220983230884146\
46028853798750613233188881320096758326005172569733396379376822735607829076125\
2974938521`179.3882471289555*^-10*GaugeXi*u^22*Log[u] - 
  4.2189842046885909702244125969431365935060669254767643508490752642135071706\
42184416222418761325292079713217792975124597396901708046924936025388665108468\
031660059738328551838265109301108710882694757377803`179.3882471289555*^-11*
   GaugeXi^2*u^22*Log[u] - 1.757826213034582006917839567917514879647614855012\
02596004934781406420899812303844507406399386868674804159094728629272296678985\
837585636984966072713737768869020355357085667948841833767629334224430506136`1\
79.3882471289555*^-12*GaugeXi^3*u^22*Log[u] + 1.07876459931516788029999769072\
65525744771148032251101742222142145910631834081338401528914872615096473187971\
07834351587183640317713399237152941314525128963376406950876034269515926757403\
233785965932515556`178.15036899201706*^-11*u^23*Log[u] - 
  2.2721405290382098057952380908868622547963357942836633845509966113098107970\
60240009020446353360707932084018996467836289101709663562457604343094972125768\
737737513053496149587001862298298614752661108045796`178.15036899201706*^-11*
   GaugeXi*u^23*Log[u] - 5.62189807435864991640381917442138124636375958015040\
83820856182797670388683264285213531141373112542435275600202421414820960031155\
8456338283849457423366061071667122483393444450291158400942580491332489296`178\
.15036899201706*^-12*GaugeXi^2*u^23*Log[u] - 2.342384050041619562035119212113\
64969189815981594010086856156307690670279151382004360680584438664427102762230\
33948695187599450074131760937091448004313338168470886901219769592735209220094\
021961802548394`178.15036899201706*^-13*GaugeXi^3*u^23*Log[u] + 
  1.3752781327442689998661990512894054925642049689570409384824199589729043071\
35810948098062900273648013910232262396098991066163266134361731033067207586251\
91221544647853838892309295996504417481316895020475`176.8947362105778*^-12*
   u^24*Log[u] - 2.8977234040878418672812005712120052143602094519317589525205\
54931282374740243022017584983765463699190488089486054114912371862473523201901\
21396415828322291600434657585760560868892097187436878380941753971`176.8947362\
105778*^-12*GaugeXi*u^24*Log[u] - 7.16972283361510225579835011620377205070734\
44422166499824741414706309393644893148221992890823940775038636063338501028806\
22064301173795775273347675632967660232509434940442795638387723049454648791055\
3359`176.8947362105778*^-13*GaugeXi^2*u^24*Log[u] - 
  2.9873228443180702988160472085577427157184967071106316317306545012200684487\
06740539735158025981793185827255862277040060979737916671765052660634879703052\
559846928848557603349802046933209841974955517922`176.8947362105778*^-14*
   GaugeXi^3*u^24*Log[u] + 1.681367221363137822479635697334625071325316102793\
18022380929804907949667037224017482972496820132292322080229937498202749187109\
05736639350977055343610837795953423673711812482796928822651328989592255444`17\
5.62204410271647*^-13*u^25*Log[u] - 3.543543174008440020070634615652672378619\
81591703657811393218344673510385932476077832757570751641017038360631397741492\
13665819227861914528879581914865312168114785046779094975242213899795358825640\
78817`175.62204410271647*^-13*GaugeXi*u^25*Log[u] - 
  8.7676147507095780089202505860716763643850263575638005274755899643188543390\
76121165196903564623229386577195555231273415452788403702591578458683936854867\
470772083469996833280920571950150776184645114138`175.62204410271647*^-14*
   GaugeXi^2*u^25*Log[u] - 3.653123133587746151680328877606063845319831158707\
76517673408907475265473351901055412947931874364930527813663061772399827535301\
185223207557637142919909169574896681871968393296193713437820316062179631`175.\
62204410271647*^-15*GaugeXi^3*u^25*Log[u] + 1.9745806776726483964187629338117\
31823595564674489980150736951740711755456840680245931001534479934250828590309\
87432870023711956137683716432523274993015986340122443766027028260028069054254\
1112913920302`174.33293627476354*^-14*u^26*Log[u] - 
  4.1622183932735717831764634421323129057886493745020149417071812223272906038\
91909332952682068159006945383565753952043770390939707993322651051320648390079\
809997873928462560280638158056991792319937002961`174.33293627476354*^-14*
   GaugeXi*u^26*Log[u] - 1.02983433787929130048621492965746661745312206993937\
81712658142230992267291877184991114368436485024171575941923975265910484404634\
14330662727709672044183174394890309335677476433614088843800781119027451`174.3\
3293627476354*^-14*GaugeXi^2*u^26*Log[u] - 4.29093793242941582408857300178263\
38213311377672771294472781633831343144323827006348857927225709460881143191589\
09761270039477226967286480259367036352582734484620665984173964026893212683397\
3995345394`174.33293627476354*^-16*GaugeXi^3*u^26*Log[u] + 
  2.2310243965017560736411677994883497596060300558788340332481587427885631315\
18263653094331280844164227045725925908400897036551255135378682950227563594540\
24832766037996839986142191697965750739082403867`173.02801001861738*^-15*u^27*
   Log[u] - 4.703333529526986780967402620514428633966324221518890598541085279\
31495500804727800980629479527829829363559897247089540620898422571858664331533\
508691968360887005053497646696182773177707379639653600201`173.02801001861738*^\
-15*GaugeXi*u^27*Log[u] - 1.1637170887049856768331186258549193974189508495670\
81868647999744452992064051706872644749200128265714433020268311931131182641057\
99092217863184889308031213246773020235450930674054277008664324313482764`173.0\
2801001861738*^-15*GaugeXi^2*u^27*Log[u] - 4.84879253611202649405219864862201\
30965654676628684684775231973026605437883279775895140917468785622278094151989\
50942773589221082392722036093147281343062926862621961271051631096362290203319\
092583234`173.02801001861738*^-17*GaugeXi^3*u^27*Log[u] + 
  2.4287245933845136080118850948831965684095073120885670037561518510675459697\
10237197165384103466469130623587840903632484379370826730278041853408149297510\
2156244151035719461824246101938001727169838772`171.70782101975556*^-16*u^28*
   Log[u] - 5.120532785768811191440562027846389567782389920097760213274727184\
73352536176259937677959351282923999064149238952229637324528606817465723716531\
98166818687893283350146259452494040406796078848482452575`171.70782101975556*^\
-16*GaugeXi*u^28*Log[u] - 1.2669403042309712435659015086607902689556609813398\
57531331245811858088988330083784922570872746142062610527877555061675947063697\
4081164278066514598871736478297930429048176601009448177151973003969882`171.70\
782101975556*^-16*GaugeXi^2*u^28*Log[u] - 5.278897360144692741289332583810584\
55005817375966836319614603629966313677260898320870701505089182429478116151087\
92670640764583025327453654947850182689360146899394090722907633771003000960593\
030877`171.70782101975556*^-18*GaugeXi^3*u^28*Log[u] + 
  2.5508191771169519788465629078971381877836021601033639453803245460976958877\
95025472564891155106096787025798648891227689046337476452063824666875280019312\
613362949616023577423151237586134540204725323`170.37288747405992*^-17*u^29*
   Log[u] - 5.378248049428967758313945983346060110645341948589889472982424840\
47630180474962452053875275916313745621902452517726461190126250812895325897014\
8089248356946727726539238132704886091331059696084068566`170.37288747405992*^-\
17*GaugeXi*u^29*Log[u] - 1.33070368762393353964745718917837125471819807982720\
87530115610071177770608911148868722771227026140128121955340838137369534011113\
26848104318200628215693474065949981031900947396749399772516819351045`170.3728\
8747405992*^-17*GaugeXi^2*u^29*Log[u] - 5.54458440173136074789939590994767310\
88172695199282733632285268112051345717842148092851111504136237710005712287774\
13562496873500078002582417833311543737441771672042680943409296569623132641963\
8074`170.37288747405992*^-19*GaugeXi^3*u^29*Log[u] + 
  2.5879219220355980492113222210053136650759043315257719560408969444402841506\
11968938974416927429648373263327020459198766510789492237232402629173471089548\
03069592398859211887200757629885727741081998`169.02369369733577*^-18*u^30*
   Log[u] - 5.456684458782100977918347790374908203511782103011803788193561588\
13712618931412899074720586531169656634839602571988511862890692194772725610702\
490382880729052537499056414876908290918416166830158111`169.02369369733577*^-18\
*GaugeXi*u^30*Log[u] - 1.3501097445372498900528086211623921407496820876320151\
70753970446887261525108226839221504118743928200010785970954845785077324411548\
23902347848661205458272221563061113516687164449309981661411859596`169.0236936\
9733577*^-18*GaugeXi^2*u^30*Log[u] - 5.62544762600123206711424860917269997765\
26597774474824865055274757177730897411107583966080330087604869346812037251791\
4109117930172438995201430040350502502288681353538492449992879260065520825083`\
169.02369369733577*^-20*GaugeXi^3*u^30*Log[u] + 
  2.5392108702140677422426070295361462660582878484047839879506651948319483242\
08135668629108284537526129071688577839411744508844884883910914421044784589368\
0108976318565962872601472234223942659909739`167.66069330017012*^-19*u^31*
   Log[u] - 5.354117035167706439428769604078650736028933149281400731329709800\
38529783159145487178304069944012584298533927356005371236421273777619347098563\
74287712510121798368882672205231000683589538736456565`167.66069330017012*^-19*
   GaugeXi*u^31*Log[u] - 1.32473170526714464416558760639063681071513839362002\
15673909743569492560807759350451204081505681267161611846761351215186292241212\
872634382592662880245709377248653878947960675004163343500923916352`167.660693\
30017012*^-19*GaugeXi^2*u^31*Log[u] - 5.5197092416324150232508134499382493288\
65773182291918637223003507910816820727210480141572574006713203490244364469475\
11589389811594705051640553135003947189382577251671560439842337748231198590038`\
167.66069330017012*^-21*GaugeXi^3*u^31*Log[u] + 
  2.4121027874701636046180495092255085673013143498404966417034077231079521833\
08484127460385548048876609569481551419860208306199146863224841396228749307898\
12105188116453028427015928637656748326404`166.28431198826047*^-20*u^32*
   Log[u] - 5.086196024618774195265271152927634350418228962657118890001297878\
82827454814143387449309939304484031869585459864447330123738306162401554928195\
1779950981153375733897975883020200553485533511470233`166.28431198826047*^-20*
   GaugeXi*u^32*Log[u] - 1.25844133779149786681213515208488106414136970354455\
99791961208228631914734044534670992375828434024422967021747505468498259743666\
44899468682298668418490721288340827441497769845666068680942728451`166.2843119\
8826047*^-20*GaugeXi^2*u^32*Log[u] - 5.24350182134699678527882634981702231952\
50620038862753315860382426015151401766061947878269372784770534100883119792276\
202389664226641929743174437474239951554369168468173742723022789079883091552`1\
66.28431198826047*^-22*GaugeXi^3*u^32*Log[u] + 2.2206836636027856524095574857\
99081649947566717497917486285889229746234036453764842651034710607972810762286\
76955092718088676435739265633523526083149756015806034204044860983770569993573\
078873174`164.8949500393477*^-21*u^33*Log[u] - 4.6826244376610895212448930675\
71134345644939136794190668226213776433046268401218378632492229857917059763992\
22710094341528566487096162877147334493318449156210298363409585928659153611326\
609469742`164.8949500393477*^-21*GaugeXi*u^33*Log[u] - 
  1.1585877380318987825711011070478608444015768273785925204263301831062719707\
80078460470400424928925496387749983704115353573726924701458960609992763946059\
28925981372481227708875684892569123981754`164.8949500393477*^-21*GaugeXi^2*
   u^33*Log[u] - 4.8274464948383860439833397709390517717981534755095949476246\
44749478492148789710884625056057952138663060690021574080194262932697426522191\
822283882661966900530842358080155022395580085948208387`164.8949500393477*^-23*
   GaugeXi^3*u^33*Log[u] + 1.983299016133347485530405347994724457934161313376\
66536067792700593154426810716315718777416967498774885678278270581874326976438\
32049506850966756752918474805513743257253137532364137216052165428`163.4929845\
0096984*^-22*u^34*Log[u] - 4.182089642038683082905384594802756582430760176510\
14555738672405677713563032651478833069576008949510459779920505315091421347321\
02545644297651998974180695262006885374837410279627827793732011785`163.4929845\
0096984*^-22*GaugeXi*u^34*Log[u] - 1.0347441035122608922687623765441692764888\
14211263832114563163947526840772350223496785849099790202728689161578765006540\
0705156949996822783520138017432593083663599531323998133655530127103461685`163\
.49298450096984*^-22*GaugeXi^2*u^34*Log[u] - 4.311432003799113363669778062089\
32914288203637274877643427805295788574256723957701640013305542151972870010268\
42678813863396030727593963774283454004995939066903446371069665166280500564869\
0753`163.49298450096984*^-24*GaugeXi^3*u^34*Log[u] + 
  1.7198451484301007290765840805526004011471779432570809860012610901212479462\
23369618700791599519464083247180530399762971346718432337868729744899114822278\
218129021075162624163344202815788116339`162.07877114555538*^-23*u^35*Log[u] - 
  3.6265776785272513405279107027915677722739179408739095227996399982400738501\
60954580451002647914792070014530025418994062828800351684256508235114163040400\
426968679281635931430345223538109762`162.07877114555538*^-23*GaugeXi*u^35*
   Log[u] - 8.972988543435042955015941664486380533802155942755595368141315679\
50205250059224308048720074627982372324362183488835858069487580663753518280093\
122718948463610063192726702920267921737243541669`162.07877114555538*^-24*
   GaugeXi^2*u^35*Log[u] - 3.738744503130229876989236619891738510985892935977\
32168380186565790073309874187118938613345648449034696746340979052826642879409\
92519944724301906363290195133926359769415779079274839031866285`162.0787711455\
5538*^-25*GaugeXi^3*u^35*Log[u] + 1.44929767687467284815350277466869257923218\
16572501099131673133242992782567321764548222583550656166988686465162218750638\
5359479094737994359030373687947704953281733558150139041390570968152965`160.65\
26462149128*^-24*u^36*Log[u] - 3.05612372862655169590488907546802509785946014\
49596566488710170237561812999106244153898052453481733437613984763483523717514\
2067011756827932111240549406471827073782145441193370351525640885143`160.65264\
62149128*^-24*GaugeXi*u^36*Log[u] - 7.561547866019651969163857217226533594795\
48455908347804688121917972785783297642520984328989344126245669778392226690883\
89853523850219552948684573323757861675908583061887468526667264715082656`160.6\
526462149128*^-25*GaugeXi^2*u^36*Log[u] - 3.150645340248559158055458768275961\
87390040557708849583358326893618551938904113874494056197842749450609597022852\
4830774395885806704936644033056673188690619602689321127604842315048471983197`\
160.6526462149128*^-26*GaugeXi^3*u^36*Log[u] + 1.1878190045562279672060201905\
57932635371555975881144712403978636440192165430780001181889296694395646620952\
60771703680420398567243584681788320122689119562930633115485212310370415028645\
14226`159.21492798096958*^-25*u^37*Log[u] - 2.5047528596981708095197414536434\
22554614429247562823311999127590076317473732008324128130433969360436820445097\
77749642378176968666610242038445993491176505541526221127682728239611958465103\
72`159.21492798096958*^-25*GaugeXi*u^37*Log[u] - 
  6.1973010926771012549581377769708636254438812859815191241647018729654395191\
58331827141675317576229514685266142069282688952440028193942538568268925349586\
874823450748404151195401929247684596`159.21492798096958*^-26*GaugeXi^2*u^37*
   Log[u] - 2.582208353077757399903176614468896356761975197398752593978534451\
06572820854425386576826936666440949508319984183288403139052140066447668062685\
079128763614058921348772687370290063641882036`159.21492798096958*^-27*
   GaugeXi^3*u^37*Log[u] + 9.475528589395272490506774560112407767096573358045\
09964434765134802197912405716847394661589444116806327456743837146902365268048\
702823285714029024166644304706260067815144159037488529935966`157.7659181458188\
*^-27*u^38*Log[u] - 1.9980363901600988194868283550262939429378143690334670703\
91811007690147161203965235577195478698589063312750970382954146023180668029612\
068216525609150047081937759144046358981835902423470004`157.7659181458188*^-26*
   GaugeXi*u^38*Log[u] - 4.94358794143747205546813698626054471234415285056883\
59033103261719565746723422935705710265775594754363573211668269055533689666612\
550929558696015127285464259904052341531131527854323378553`157.7659181458188*^\
-27*GaugeXi^2*u^38*Log[u] - 2.05982615960280735786675953509982657411823472643\
31837010405127383016791692802782772960100429777768050407379578856545568978039\
147671504574418268427019449899118127739184815700067410728086`157.7659181458188\
*^-28*GaugeXi^3*u^38*Log[u] + 7.361956652014570254095660706522517450350907252\
11876806617663342670521770182619478366069911699660350137056464919520022874714\
2333649468598703543100923396865710820339907315893326533685214`156.30590310097\
52*^-28*u^39*Log[u] - 1.55236195209936063806583226298092009864324327641884870\
29615645426563869924317210334467242658989809796217109346433066334955313293583\
0029551393706176469207225592164578884753243494196785932`156.3059031009752*^-27\
*GaugeXi*u^39*Log[u] - 3.8409626804592029137499484243992460879394781056780820\
39418382937368090415709979350157244362456434616940443057868498598813272920556\
2032279808808561610118071136860336013846165107859909943`156.3059031009752*^-28\
*GaugeXi^2*u^39*Log[u] - 1.60040149095154324024663540314738265289574527646676\
89869640919479514360355592814309233275366069110376867694483152460313640816507\
63074782239399879909024808795768840499653563537449610482`156.3059031009752*^-\
29*GaugeXi^3*u^39*Log[u] + 5.574192473165771322069342658857076769199811220587\
80819224951263821008375890784121286598249038097959457798080172545688115645276\
9502548727178096080712471332473287758535222280701054691957`154.83515506283567\
*^-29*u^40*Log[u] - 1.1755704932372940574072192884381193523875314255354636490\
74594671747762693253699921856920974244533281243554981152995254070585611857009\
49128843612454554010506117145214`154.83515506283567*^-28*GaugeXi*u^40*
   Log[u] - 2.908646716079247328999306379173049525090332983488061475698424900\
11999655689693350852472277584836959625961552767885492235478033585979517536373\
3687776480415404169117557324727981067328349`154.83515506283567*^-29*GaugeXi^2*
   u^40*Log[u] - 1.2119409377992633949967963724766726384431966263123937523278\
79812726951409860596976433067058889174593305459588729768160598158340620639023\
86916843598956596482582544193678787840834517742`154.83515506283567*^-30*
   GaugeXi^3*u^40*Log[u] + 4.117221113694617068386400013891984017322371018913\
53514955179958972444595202542578004880114486171288279135961703431550162892635\
4175677226742679979602057507736373094`153.35393309900863*^-30*u^41*Log[u] - 
  8.6831221503629415746313986790522955467630711073724234196382517605689837953\
99864179928523180526950982798777055698977261045959879289446107919894308264345\
186697337456`153.35393309900863*^-30*GaugeXi*u^41*Log[u] - 
  2.1482318252873303757463675462458841854260284130590781913141984988593596447\
49948308197787534037012858239128253728863692156165670644901691392678968874518\
6818391894443768420904399002042`153.35393309900863*^-30*GaugeXi^2*u^41*
   Log[u] - 8.950955583548812765129294252928480707167720261710507347432903308\
24139292911185549022515837193712205801417593783263559496122033918992312178893\
0937471402384922036529658297538647565126`153.35393309900863*^-32*GaugeXi^3*
   u^41*Log[u] + 2.9696068101007210192571523508323690080294259695875060562592\
51120797233582950685382924239269123144639644145799711318651933974344471277441\
607287402636278097083749`151.86248405821263*^-31*u^42*Log[u] - 
  6.2582625324247292232167744157053050975977275984976752123053386960691629122\
77729809314492423341220859332671606530717934771023749108891120781284510203994\
35113650334`151.86248405821263*^-31*GaugeXi*u^42*Log[u] - 
  1.5483912248038353204447442540060440606770063689878017438746350581827040475\
64045174196824345373300001436058819466646977972716980532036897815683254272188\
30457309819`151.86248405821263*^-31*GaugeXi^2*u^42*Log[u] - 
  6.4515137384085997042048170281581547733396518380872079226312475977414519787\
14039102138752802124054447767980546589659265382008768509526944824656898954764\
9605565448006868504500249093`151.86248405821263*^-33*GaugeXi^3*u^42*Log[u] + 
  2.0892102350708006125768408166947363020660655646276387337842872599561757361\
15001549159511382885068891396934870269845802416030305569910188334231681228324\
5884927525`150.36104341471662*^-32*u^43*Log[u] - 
  4.4025790268240721325729513731764098523313280808478397140250476400706884173\
52282345275160817519524060217914777457985685543504667795720178120229241946024\
089922647`150.36104341471662*^-32*GaugeXi*u^43*Log[u] - 
  1.0897278106102123021740643094768407935893197010495635465910390236052724305\
53211936243579107176556179812058937369560602698791145991927806157951909429264\
6169096012`150.36104341471662*^-32*GaugeXi^2*u^43*Log[u] - 
  4.5405561652393222076112063595325794832013211416227582816251921167944886866\
17035526172334076278367757546936461559070809171668090879828246967441863998086\
7509873794029895448713537368`150.36104341471662*^-34*GaugeXi^3*u^43*Log[u] + 
  1.4312812015863368004542931829588633168041836865866261037465634131219541180\
11323580595444247295515068863666917933845351878169604547301425742188152335111\
176998849`148.8498360368529*^-33*u^44*Log[u] - 3.0277062324146814976619071303\
83310084224047692219750107934540016199335290320663172403526390478718882932140\
125881027209996291742942023654961617064941075636343288`148.8498360368529*^-33*
   GaugeXi*u^44*Log[u] - 7.49231953869847926584162824745685279734636528396188\
21230448561680231090708734036319830239478519900150314920574240005487664402592\
8732145991952484238585055209638`148.8498360368529*^-34*GaugeXi^2*u^44*
   Log[u] - 3.122079979025166559519515774493694087049833635769960432700685949\
23659018619870040925733030542497888998533300616457151480560992136576788425105\
4640914080165022758738071035688933674`148.8498360368529*^-35*GaugeXi^3*u^44*
   Log[u] + 9.639455634515689419188524117398326641156890221670866821719508318\
27953412631347053633760873814698639126450108403714238144925441227355505866897\
94961939752530355`147.3290768879164*^-35*u^45*Log[u] - 
  2.0400103291904824889366399763224438716128928938501178967017140042135334046\
23849507174006108833669857228518133741524687919801164202366642469713106850556\
6001513`147.3290768879164*^-34*GaugeXi*u^45*Log[u] - 
  5.0365530959896434559686451567206669265129072866202923942950351976887346505\
10926011863997672339544235440763977138942527244866084660533855127338458516727\
5114292`147.3290768879164*^-35*GaugeXi^2*u^45*Log[u] - 
  2.0985086875446427629650103994933925009745423129099337555708827063462826547\
59126514078373557656008454327239818865584454370757383055580366871243914001172\
82036147679245259277084335`147.3290768879164*^-36*GaugeXi^3*u^45*Log[u] + 
  6.4710369730899516543800195129538192142338624920206208270445610943870727883\
20966425545296942240039277999603965118978944027518271093178946403064031706410\
972479`145.798971666687*^-36*u^46*Log[u] - 1.34001109633580151519150121616746\
72057050628952384378429320709794592614524868314702208101074938699291432619044\
690256348275166528702194296745357269906910501694`145.798971666687*^-35*
   GaugeXi*u^46*Log[u] - 3.31285249567998751041270177800713453040009005846062\
63912097323583378169571475844883775215956121834353587337762169680495535340260\
92651136188471514658085534203`145.798971666687*^-36*GaugeXi^2*u^46*Log[u] - 
  1.3796784367534261531101816493817363491553955338757680264705681976169271396\
07689464831796302451432255325132036027281445169813241407186861103252710032721\
41778`145.798971666687*^-37*GaugeXi^3*u^46*Log[u] + 
  4.1165513042777704558168213362962593337347786936626491770987310644945147160\
96067862691585703519125359665239789489286657671774980858178073324168108490683\
20028`144.25971739392477*^-37*u^47*Log[u] - 8.4963296756281953174772368812278\
67117613889741396235609486753780216350683561265141448229543430312947131673176\
00927536161129624897863078576814950027068852433`144.25971739392477*^-37*
   GaugeXi*u^47*Log[u] - 2.12979354838938487883648897585631826356205823055845\
46843781118372258425561142247228959063461398113421453247973866363753608288724\
6865358805216949121535899387`144.25971739392477*^-37*GaugeXi^2*u^47*Log[u] - 
  8.8754267997724460005971047360492971733120437795824019819758783007014831468\
19939797234677228566346885823442530402676479782052639242594057822969040949476\
021`144.25971739392477*^-39*GaugeXi^3*u^47*Log[u] + 
  2.2517185913388425043031629695644705589649674192785411977928482280077386305\
45017427173373587908821551220953194530190755977830596043949234731816678787865\
887`142.85249391117907*^-38*u^48*Log[u] - 5.376372489584046528962851367583126\
17088774181280715215114422073395620842934399863106218659155471005261100391222\
90927169064247848425189208491222007605733235`142.85249391117907*^-38*GaugeXi*
   u^48*Log[u] - 1.3366497862526858630624232682363941455024704904753734820242\
04303116598031540002955931648251837499738940735084265490246013184977863782533\
6371109895618227899`142.85249391117907*^-38*GaugeXi^2*u^48*Log[u] - 
  5.5857572943705312464821475750605145056535801726559293027669524593388549658\
30954945922272962363649350944819878962684351718347028647280088871060273778684\
25`142.85249391117907*^-40*GaugeXi^3*u^48*Log[u] + 
  1.5003371414923963174561350617488049137186575068075246043042260327785770168\
41071036070074685920635451274876009690408774524461018860207241994920181618510\
505`141.43807894524696*^-39*u^49*Log[u] - 3.625975343923233586429920015225023\
84076462398826310376154095579584093169078451364291531647144478434475905317666\
7018138552286391506140824321966382586558974`141.43807894524696*^-39*GaugeXi*
   u^49*Log[u] - 8.2719425111353191889072935832901155590365331088315800170297\
61041452729749992458051586734934493687493216155309609804506731389784097903328\
23462587506463757`141.43807894524696*^-40*GaugeXi^2*u^49*Log[u] - 
  3.4436275259210080790968507359815140427031415612969055069351895468437882159\
47588744654973506859571608403280795013858186107686737082572717247638733726940\
6`141.43807894524696*^-41*GaugeXi^3*u^49*Log[u] + 
  1.7708102039954282331070731512894226655714615968726260238657153518499070977\
66950553542152462869745564699972214226479052064758544204192819403810917600162\
08`139.95156838394638*^-40*u^50*Log[u] - 2.1271573823519855423396195888815303\
10025649594172534288355616008914311074830635384308866746639032566847536363181\
16065125237645507780136813747652028695018`139.95156838394638*^-40*GaugeXi*
   u^50*Log[u] - 5.1069761283889891161747114840380503037282896259729212062241\
54281218775693152240223509559383681613105744433472003312254794982419284528174\
9406196163786203`139.95156838394638*^-41*GaugeXi^2*u^50*Log[u] - 
  2.0881655352727344143800980756876226760480857134240042938463386572102842020\
39559639729596229835625632194782699299015516633374477070907545173226606792805`\
139.95156838394638*^-42*GaugeXi^3*u^50*Log[u] - 
  0.8437500000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000002`194.1117888715\
712*Log[u]^2 - 1.`194.11083029934787*GaugeXi*Log[u]^2 - 
  0.09375`194.1117888715712*GaugeXi^2*Log[u]^2 - 
  3.2812499999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999986`193.5882578087\
309*u*Log[u]^2 - 0.4531249999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999998`\
193.58710548377414*GaugeXi*u*Log[u]^2 + 0.09375`193.5882578087309*GaugeXi^2*u*
   Log[u]^2 - 5.0468750000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000004`19\
2.86315047263216*u^2*Log[u]^2 + 1.7265625`192.8630193392676*GaugeXi*u^2*
   Log[u]^2 + 0.65625`192.86312893993025*GaugeXi^2*u^2*Log[u]^2 + 
  0.0234375`192.86304868175787*GaugeXi^3*u^2*Log[u]^2 - 
  4.8663194444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444446`192.2493331542\
3525*u^3*Log[u]^2 + 3.3723958333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333`192.24922030533017*GaugeXi*u^3*Log[u]^2 + 1.`192.24920697644686*GaugeXi^2*
   u^3*Log[u]^2 + 0.0390625`192.24918699594545*GaugeXi^3*u^3*Log[u]^2 - 
  3.4448784722222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222221`190.8655200437\
9507*u^4*Log[u]^2 + 3.3678385416666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
663`190.86550187033257*GaugeXi*u^4*Log[u]^2 + 0.921875`190.865500286766*
   GaugeXi^2*u^4*Log[u]^2 + 0.037109375`190.8654318868409*GaugeXi^3*u^4*
   Log[u]^2 - 1.9426215277777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777785`18\
8.77281630313774*u^5*Log[u]^2 + 2.3613281250000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000001`188.77281537989893*GaugeXi*u^5*Log[u]^2 + 
  0.621875`188.77281577024655*GaugeXi^2*u^5*Log[u]^2 + 
  0.0253906249999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999994`188.7726580904\
939*GaugeXi^3*u^5*Log[u]^2 - 0.9163339120370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
703703703744`189.20708291200637*u^6*Log[u]^2 + 1.2957682291666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666661`189.20706255357405*GaugeXi*u^6*Log[u]^2 + 
  0.3338541666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`189.2070739764\
597*GaugeXi^2*u^6*Log[u]^2 + 0.0137369791666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666659`189.20692493429075*GaugeXi^3*u^6*Log[u]^2 - 
  0.3732204861111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111258`188.4459677696\
7325*u^7*Log[u]^2 + 0.5886377728174603174603174603174603174603174603174603174\
60317460317460317460317460317460317460317460317460317460317460317460317460317\
46031746031746031746031746031746031746031746031746031746031746031746031746031\
748`188.44593386943583*GaugeXi*u^7*Log[u]^2 + 0.14962797619047619047619047619\
04761904761904761904761904761904761904761904761904761904761904761904761904761\
90476190476190476190476190476190476190476190476190476190476190476190476190476\
19047619047619047619047619047`188.44595502221665*GaugeXi^2*u^7*Log[u]^2 + 
  0.0061848958333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`188.4458097481\
3792*GaugeXi^3*u^7*Log[u]^2 - 0.134147910466269841269841269841269841269841269\
84126984126984126984126984126984126984126984126984126984126984126984126984126\
98412698412698412698412698412698412698412698412698412698412698412698412698412\
6984126985859`187.5217035449896*u^8*Log[u]^2 + 0.2291686042906746031746031746\
03174603174603174603174603174603174603174603174603174603174603174603174603174\
60317460317460317460317460317460317460317460317460317460317460317460317460317\
460317460317460317460317460342`187.5216583158183*GaugeXi*u^8*Log[u]^2 + 
  0.0577473958333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`187.5216883829\
5006*GaugeXi^2*u^8*Log[u]^2 + 0.002393740699404761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619047619047619047619\
0476190476168`187.52154545966013*GaugeXi^3*u^8*Log[u]^2 - 
  0.0432180002112727807172251616696061140505584950029394473838918283362727807\
17225161669606114050558495002939447383891828336272780717225161669606114050558\
49500293944738389182833627278071722516166960611405055849498311`187.5653658515\
3452*u^9*Log[u]^2 + 0.0782851338596781305114638447971781305114638447971781305\
11463844797178130511463844797178130511463844797178130511463844797178130511463\
84479717813051146384479717813051146384479717813051146384479717813051146384478\
736`187.56474848305172*GaugeXi*u^9*Log[u]^2 + 0.01961288855820105820105820105\
82010582010582010582010582010582010582010582010582010582010582010582010582010\
58201058201058201058201058201058201058201058201058201058201058201058201058201\
05820105820105820105820105821`187.56528345176872*GaugeXi^2*u^9*Log[u]^2 + 
  0.0008144479580026455026455026455026455026455026455026455026455026455026455\
02645502645502645502645502645502645502645502645502645502645502645502645502645\
502645502645502645502645502645502645502645502645502645502645`187.565217150009\
37*GaugeXi^3*u^9*Log[u]^2 - 0.01262453898901381540270429159318048206937095825\
98471487360376249265138154027042915931804820693709582598471487360376249265138\
15402704291593180482069370958259847148736037624926513815402704291593180482069\
37095819473`186.4596257624816*u^10*Log[u]^2 + 0.02386910359485229276895943562\
61022927689594356261022927689594356261022927689594356261022927689594356261022\
92768959435626102292768959435626102292768959435626102292768959435626102292768\
95943562610229276895943558046`186.45817350384615*GaugeXi*u^10*Log[u]^2 + 
  0.0059566178902116402116402116402116402116402116402116402116402116402116402\
11640211640211640211640211640211640211640211640211640211640211640211640211640\
2116402116402116402116402116402116402116402116402116402116402`186.45962576248\
16*GaugeXi^2*u^10*Log[u]^2 + 0.0002476412657076719576719576719576719576719576\
71957671957671957671957671957671957671957671957671957671957671957671957671957\
67195767195767195767195767195767195767195767195767195767195767195767195767195\
767195767195`186.45956324829305*GaugeXi^3*u^10*Log[u]^2 - 
  0.0033735886790357276468387579498690609801720912832023943135054246165357276\
46838757949869060980172091283202394313505424616535727646838757949869060980172\
09128320239431350542461653572764683875794986906098017209133713`185.2583738480\
1795*u^11*Log[u]^2 + 0.006580299131568662818662818662818662818662818662818662\
81866281866281866281866281866281866281866281866281866281866281866281866281866\
28186628186628186628186628186628186628186628186628186628186628186628186628186\
2607`185.258137219511*GaugeXi*u^11*Log[u]^2 + 0.00163775966510341510341510341\
51034151034151034151034151034151034151034151034151034151034151034151034151034\
15103415103415103415103415103415103415103415103415103415103415103415103415103\
41510341510341510341510339294`185.2583573729812*GaugeXi^2*u^11*Log[u]^2 + 
  0.0000681397776124338624338624338624338624338624338624338624338624338624338\
62433862433862433862433862433862433862433862433862433862433862433862433862433\
86243386243386243386243386243386243386243386243386243386243338`185.2582166501\
8123*GaugeXi^3*u^11*Log[u]^2 - 0.00083057136013046024620098694172768246842320\
91639499046906454313861721269128676536083943491350898758306165713573120980528\
38793579534320275061015801756542497283238023978764719505460246200986941727682\
46842320917848`184.490126119723*u^12*Log[u]^2 + 
  0.0016569659227129930254930254930254930254930254930254930254930254930254930\
25493025493025493025493025493025493025493025493025493025493025493025493025493\
02549302549302549302549302549302549302549302549302549302537774`184.4899086398\
26*GaugeXi*u^12*Log[u]^2 + 0.000411644501813772647105980439313772647105980439\
31377264710598043931377264710598043931377264710598043931377264710598043931377\
26471059804393137726471059804393137726471059804393137726471059804393137726471\
0598025609`184.490126119723*GaugeXi^2*u^12*Log[u]^2 + 
  0.0000171351528366502324835658168991502324835658168991502324835658168991502\
32483565816899150232483565816899150232483565816899150232483565816899150232483\
56581689915023248356581689915023248356581689915023248356581528`184.4901261197\
23*GaugeXi^3*u^12*Log[u]^2 - 0.0001895051934385701746812857923969035080146191\
25730236841347952459063570174681285792396903508014619125730236841347952459063\
57017468128579239690350801461912573023684134795245906357017468128579239690350\
801461928451`183.95933294640352*u^13*Log[u]^2 + 
  0.0003842267331715031367809145586923364701142478920256698034475812253590031\
36780914558692336470114247892025669803447581225359003136780914558692336470114\
24789202566980344758122535900313678091455869233647011424745753`183.9584815380\
5494*GaugeXi*u^13*Log[u]^2 + 0.0000953340520397812064478731145397812064478731\
14539781206447873114539781206447873114539781206447873114539781206447873114539\
78120644787311453978120644787311453978120644787311453978120644787311453978120\
644787328288`183.95933294640352*GaugeXi^2*u^13*Log[u]^2 + 
  3.9696827213103254769921436588103254769921436588103254769921436588103254769\
92143658810325476992143658810325476992143658810325476992143658810325476992143\
65881032547699214365881032547699214365881032547699214367`183.95933294640352*^\
-6*GaugeXi^3*u^13*Log[u]^2 - 0.0000402715406028743082314510885939457368028796\
60022517165374308231451088593945736802879660022517165374308231451088593945736\
80287966002251716537430823145108859394573680287966002251716537430823145108859\
39457371511`185.45454727997566*u^14*Log[u]^2 + 0.0000826015210209236126894857\
05358721231737104752977768850784723800596816469832342848215864088879961895834\
91170792758094345395932697519999107300694602281903869205456507043808631110218\
411805713393014980316567662173`185.45454727997566*GaugeXi*u^14*Log[u]^2 + 
  0.0000204771778665007831674498341165007831674498341165007831674498341165007\
83167449834116500783167449834116500783167449834116500783167449834116500783167\
44983411650078316744983411650078316744983411650078316744969118`185.4545472799\
7566*GaugeXi^2*u^14*Log[u]^2 + 8.52848680578405280786233167185548137929090310\
04269099507194745289983385221480459575697670935766173861411956650051888147126\
24236433760243284052807862331671855481379290903100426909950719474528998338522\
1480372`185.45454727997566*^-7*GaugeXi^3*u^14*Log[u]^2 - 
  8.0057581261061061546070364412516088001096819438971114456123274465426140911\
14972949188116736617618451833619382120263954479122027622909457124624673125554\
95977012731862820046241562996413084596506113260963264508`186.06032447315476*^\
-6*u^15*Log[u]^2 + 0.00001655632530863753995367751981508595265209021822778436\
53505029166404827780489156150531811907473283134658796034457410118785780161441\
53710291276428842566408703974841540979107116673254239391805529371666937804792\
54`186.06032447315476*GaugeXi*u^15*Log[u]^2 + 4.10189589722079801444880809960\
17503954011890519827027763535700043636551573059509567446075382583319091255599\
19210712861506512300163093813887464681115474766268417062067855718649369443020\
23667103032182397308704`186.06032447315476*^-6*GaugeXi^2*u^15*Log[u]^2 + 
  1.7086338720298293710992123690536388949087361785774484187182599881012579425\
27783797625067466337307607148876990146831416672686513956355226196496037765879\
0357203055615754028452441150853849266547679246091944134`186.06032447315476*^-7\
*GaugeXi^3*u^15*Log[u]^2 - 1.494554088841564212210155772766002042897986460596\
68987358581714842737770427364783625806553496147852408875336564930921191944119\
63371398997501290270249705875808168577128012754115046884006319632421925190868\
9061`185.0152182897064*^-6*u^16*Log[u]^2 + 3.10886258124837123059675969728879\
78178983469988760994051999343004634009925015216020507025798031089036380041671\
04696205225305754406283506812607341707870808399908929009458109987210516311045\
4115745121036129586`185.0152182897064*^-6*GaugeXi*u^16*Log[u]^2 + 
  7.6991302121897980032900667821302741937662572583207503842424477345112265747\
18638210701702765194828686892178955671019163082655146147209639273131336623400\
1154636075270995905916540837175757810678445599080670845`185.0152182897064*^-7*
   GaugeXi^2*u^16*Log[u]^2 + 3.2073591486472035827194557353287512017670747829\
47798820814693830566846439862312878185894058909931925804941677957550973423989\
29700517002104303691605278906866208453510040811628113215414802716390017977319\
5647`185.0152182897064*^-8*GaugeXi^3*u^16*Log[u]^2 - 
  2.6292338504959103690494394924315040509666508214075389093544503856776914148\
01073479359608626130049514217996425694319666723443048788001583934772024822859\
9717343362949753654183574299768925767473334648352852`183.902282622584*^-7*
   u^17*Log[u]^2 + 5.49164047363111331146461865416113782126854022278858880166\
06970855336868408763833600434907624450108110238829193077559090630986055822657\
129846672330332461051415299781312853208278044879352068894552554683321559`183.\
902282622584*^-7*GaugeXi*u^17*Log[u]^2 + 1.3596200850806469095451355021849886\
46239813373333448029993314773893672119629169115630366797500317575014120298900\
87779910375615324261449378162730170199824728302786192608788313736959862076575\
42858289823821114`183.902282622584*^-7*GaugeXi^2*u^17*Log[u]^2 + 
  5.6643639547789163364560189957015353840750666147491544316941142337967734793\
13161852844392526932209471892011574551257090939630622170304709987249669789352\
32903486871740839994808248776502744756713010681264515`183.902282622584*^-9*
   GaugeXi^3*u^17*Log[u]^2 - 4.3723320306962008160877626359292276688041578359\
84558443089180487020281374236948236095219991659225789091727236532483734245097\
22650378089508474172627899962455183720644637521676403072582943708348602816648\
6921`182.76591007838024*^-8*u^18*Log[u]^2 + 9.1588118665817375871420637475207\
45134605493563891737976186570439086260229532353196633723659348724189475304736\
22391871172865051898146617515846688997430775623534208449656110201809963195999\
0918389092473540279`182.76591007838024*^-8*GaugeXi*u^18*Log[u]^2 + 
  2.2670890836181764474377816010765486852217840909613915112410806984932931607\
89789070731077163279673913557096459887205815206645168259443599209135053102269\
618505742585003919167214114822787921657098957648695519`182.76591007838024*^-8*
   GaugeXi^2*u^18*Log[u]^2 + 9.4454048116789435828625578599642299196194828521\
83339785788172550284802593133332836621559518125551946487728207823653409295073\
36810999016622006558721985633490976368868266368007005002543958867228915989153\
72`182.76591007838024*^-10*GaugeXi^3*u^18*Log[u]^2 - 
  6.8928174148670655097909235431690807603355858525372724814684834560231112614\
24910471273655923734278662994788821337764501774745248353015046437054616544736\
17933465810238351613576167335292817844512986507477687`181.60727637270966*^-9*
   u^19*Log[u]^2 + 1.44677468641934374176852877234914390257359153819622347514\
33601863962442241837170698903826202828974827962857222644308368786594124812583\
08608091926227497545043406792914913252066956953719976017914036525955758`181.6\
0727637270966*^-8*GaugeXi*u^19*Log[u]^2 + 3.580725509380031160721994560403218\
21332081186510287585415492328744959231851844647450219113582314613214302524724\
54928486073887704325454474246934700901862815361158168066506450593028694054679\
4975896051126345`181.60727637270966*^-9*GaugeXi^2*u^19*Log[u]^2 + 
  1.4918847829367542171645294375868086833954662567589219731558148406369176158\
57339895103148552676512008392908901260390004035610426314856234972429598428145\
9953210134764237886968460679426547255160181812324151`181.60727637270966*^-10*
   GaugeXi^3*u^19*Log[u]^2 - 1.0327732842914078136856738225810871113306577420\
74810526622700485097945706620625581062257357206785971144216066616475772990880\
65837910675130813348543585537668420984190436870794263913954935262743636255927\
705`181.80766143311675*^-9*u^20*Log[u]^2 + 2.17081526098385800349909174075617\
78110517424306617696774279225323320674261570438104729534101802827356726629236\
15286366754725378226760586072081950485293628918850287449709024706795095002359\
71461238695699278`181.80766143311675*^-9*GaugeXi*u^20*Log[u]^2 + 
  5.3721994308950624584821733466766528724255284665023609334277071157398337003\
12238706153777055432064414214779234081301886981663765671715830336783591379776\
8325154328288525437170470232427958988368727313615854`181.80766143311675*^-10*
   GaugeXi^2*u^20*Log[u]^2 + 2.2383322502346839245646039318674064580224315073\
42040756186141435757851524938086658291309352513561292589473062441977103358225\
00766451056118580048229880872489572889810957747684095143156740505231558572953\
5`181.80766143311675*^-11*GaugeXi^3*u^20*Log[u]^2 - 
  1.4742359471731591433505752767498329198570626453598283583616826003377042823\
93846906389343044894732034102979939981985042302144379420311813339777539680300\
5825099970678207748792245676697240876446599598587595`180.60761738230931*^-10*
   u^21*Log[u]^2 + 3.10179319733401230084908700387813843895865181745789132776\
84967430824621437492100160459685339596151657601752042820651334015527429518540\
366171599734983936401128792488628604144769458631629014185328892615913`180.607\
61738230931*^-10*GaugeXi*u^21*Log[u]^2 + 7.6756288696834375286880395486540998\
67697717493906274811749412245881138831431359098696338985567087464116581156509\
53851861245357955282990924277978410872634188991271135369840478914647893480492\
1469893002894`180.60761738230931*^-11*GaugeXi^2*u^21*Log[u]^2 + 
  3.1980985249348366530140149269412410666313136983016370768872679318469070367\
23054098165286240256319256080304099251769287944901790179992429053196960099812\
20881695431489358156841264444279659462548732615519`180.60761738230931*^-12*
   GaugeXi^3*u^21*Log[u]^2 - 2.0092178190204365646021435213412369854064547707\
19402018722437355298314017491267745666208275830593000646614205505119002592472\
98298543398679790225533036148267466672842225443139923699049640695061867187607\
7`179.3882471289555*^-11*u^22*Log[u]^2 + 4.2302952258729299235532211424834802\
18306363701415021409418049677713509379241220247849532363069993058881913890316\
13281669300690215611010951810551623698376088662149726463612373973131582730249\
2195081328964`179.3882471289555*^-11*GaugeXi*u^22*Log[u]^2 + 
  1.0467728689676562619119345277231197267591528763420285697576317291626180850\
25018145008417684326018006232368544131219548128588311499446300108841692313051\
20334959927480732837549791988251168958125968545222`179.3882471289555*^-11*
   GaugeXi^2*u^22*Log[u]^2 + 4.3614807381834808028700288185451498812758019021\
89381984891659019447059466658776640906417620694801825390985858764440455253705\
3573382807657886937634751462864077157830573899582872420043203058990743312508`\
179.3882471289555*^-13*GaugeXi^3*u^22*Log[u]^2 - 
  2.6197116369067314399761670984494804830212222681612761302151833770603408879\
51912317729794960834989652829484896178993387474500208050419685347705346577145\
78430076271585124329558686924681900377930831956482`178.15036899201706*^-12*
   u^23*Log[u]^2 + 5.51828339036915654911345259231634270288985116228451442480\
65493303527957557842632090531560052859083994086130761247841341557398583264658\
6086486883270936790178663938546274856894151187464287384698421695677`178.15036\
899201706*^-12*GaugeXi*u^23*Log[u]^2 + 1.365439572496868846604437959636730646\
98261880304714414630124538997235486885699291222821959214346750792215519595606\
55964915018337474725999311444160036220220774000782743859856924171581556724191\
6493617246`178.15036899201706*^-12*GaugeXi^2*u^23*Log[u]^2 + 
  5.6892681759702112477245508779346249593371420423465176625463718622205952397\
05181514027445926107688644825893251165657960498290156055560049279930758424453\
734700226822978221369700354820305098248397961541`178.15036899201706*^-14*
   GaugeXi^3*u^23*Log[u]^2 - 3.2737607308857480378182438723096934085813715288\
54942433656465517826881941688027117997890449300097250084080488461985377001053\
082191594312048040967061814080800491713405125501672727571860914763922882931`1\
76.8947362105778*^-13*u^24*Log[u]^2 + 6.8982809703666068094849235486186970233\
45805821793423411241519418802031177775644902304366870262760277415520002769361\
70781835502542332643136453434231672605930725488439585215174881844194203463196\
27379147`176.8947362105778*^-13*GaugeXi*u^24*Log[u]^2 + 
  1.7068691793311692326955487988195079854610867711938380912895890597294153046\
56758989234423768785102953570756066794825556318974858532474112057085259087562\
687281250951324541409868709786905814371890930835`176.8947362105778*^-13*
   GaugeXi^2*u^24*Log[u]^2 + 7.1119021004631421252920583668437115479569424046\
82728480060384474430160952292921660484985946751740663614466890546815908371033\
45119732898043243498931709062148665104454804456554902688543239030111059191`17\
6.8947362105778*^-15*GaugeXi^3*u^24*Log[u]^2 - 3.9277782776478185456184729696\
54248968354427580194442534028716944926167784840829554898018071174397123664980\
60530563448498664618007341631916992016632173239603577443105825534985530871852\
850947730405231`175.62204410271647*^-14*u^25*Log[u]^2 + 
  8.2782819304235336380087305083027802908412065589549902956811522641356783584\
10920565021315067265805579258959245775219071554493246880337512496152364698807\
960907466010995336299141375362240510762491172069`175.62204410271647*^-14*
   GaugeXi*u^25*Log[u]^2 + 2.048298786165469618786659638002285323939554739340\
53203627793272948647574045652506624062794542673839921935693763358551614644788\
3317475624183026102171503352485101824374696834045002415655956324616915756`175\
.62204410271647*^-14*GaugeXi^2*u^25*Log[u]^2 + 8.5345360249560730028595658557\
52798136576742767018939297574397086639726664880661806942525967395792682403040\
52992797385624377674633909791158493922020972750827307526611786776139769895055\
96823538232604`175.62204410271647*^-16*GaugeXi^3*u^25*Log[u]^2 - 
  4.5314625152623428794346324611327232506835878587234203718209043978721899973\
22285403387216270410237269130391774204964598682279168553014706620883568543901\
65944236865704207558502397228570994057542138485`174.33293627476354*^-15*u^26*
   Log[u]^2 + 9.5521315705215227364611384509299854367702270737982264324554371\
59744452245255899143551271570823786938262162670028665761268429890696622569091\
81236326243997042796226163916144353774915104417829278942458`174.33293627476354\
*^-15*GaugeXi*u^26*Log[u]^2 + 2.363464577089439205947685028017156713304294402\
24517260088255765541606998888707836809250872386517111827960389533090240214103\
836773440009691466380347975627421173339949791722559234945757916428100603534`1\
74.33293627476354*^-15*GaugeXi^2*u^26*Log[u]^2 + 
  9.8477365706418553513834189224381088337642507937908262060488702671408642457\
30883480595639832605686853592493120125965808126309018777653848033404664110623\
096075928393720781480642627010677182710173051`174.33293627476354*^-17*
   GaugeXi^3*u^26*Log[u]^2 - 5.0345038238837351120551957353963707339224657697\
76035391415437149284912943584976597423997991169930377336228868924490020706743\
4000938956525710630396369423851769854573461849215651471976944848700089708`173\
.02801001861738*^-16*u^27*Log[u]^2 + 1.06136798225746556142728086393556227423\
31381076717328539985542689094182640653878301720626647064435655432125179848075\
79029687943252568532183066093109896927987149184095582195256941478784219389415\
31982`173.02801001861738*^-15*GaugeXi*u^27*Log[u]^2 + 
  2.6261035306509817613390238655568839500453701984535686031062183965085549021\
07246209082456657790141615714915813888919961674474569892072295554483309431312\
1723421543087214733516282804066372361401213468`173.02801001861738*^-16*
   GaugeXi^2*u^27*Log[u]^2 + 1.0942073969887134124049437444042539319013504803\
01525710729187050612434119732443225157951025918791638209176173533756586441301\
378434115563460464748036748364663085719681808442734586288254206282898428`173.\
02801001861738*^-17*GaugeXi^3*u^27*Log[u]^2 - 5.39377373842642391120362453639\
37613338899324677402460631997307327761199494963530707942015694858442185297647\
42841000830876651064170680943802870926037706787649836255531754812707808084601\
836501374173`171.70782101975556*^-17*u^28*Log[u]^2 + 
  1.1371944256853115020141517858145438874743828752617141129928057867946698067\
51127986008344594373512181464424019642688856660655007415557293048748676922418\
3066072703673424218181741204562178891046179905`171.70782101975556*^-16*
   GaugeXi*u^28*Log[u]^2 + 2.813705053075610918305649737687168392299832177996\
31488579875693391125281020176635106588790171638691831663229041203770764010270\
9938700450859463208524361994887391900893172869501017029646521458773747`171.70\
782101975556*^-17*GaugeXi^2*u^28*Log[u]^2 + 1.1723753858416028910895091529093\
33701112391667697897006774431616796738368908657863925258591314851190961426252\
72885376085737872984047193093865493386636627847964288088253241911790194246368\
719611249`171.70782101975556*^-18*GaugeXi^3*u^28*Log[u]^2 - 
  5.5795243216975982602826409975081650695745239262190930786828627035005312817\
38043116850887337655705385376294454341700505147344786698969162683523690089046\
27679993341730710288942658935281776944074187`170.37288747405992*^-18*u^29*
   Log[u]^2 + 1.1764180833045962744814110114229658760081520204584567370276400\
97780976996957561358316257067902787735845305605199516677862862633793258622427\
2099371620224642506552269961815040777841936438389988881`170.37288747405992*^-\
17*GaugeXi*u^29*Log[u]^2 + 2.910745019600081562591742996832395787182934643008\
25083528882841080125738056419355423986338390253290174179275645751331735401361\
081149908112137747078241316433134984731226355458676797724481323932573`170.372\
88747405992*^-18*GaugeXi^2*u^29*Log[u]^2 + 1.21280923889780295576643665939718\
57418922882347243108165599655580640064589072106827593490299131978872173535094\
82932651891070683148018922706697116491211540731094336732093991532402643468766\
3846756`170.37288747405992*^-19*GaugeXi^3*u^29*Log[u]^2 - 
  5.5793573419701518017631202260715474004495651776916076585223449368838804402\
37940040224148815779279564723860376010128639956417028753419870581207100387514\
0295264256903748181019082915334189421480503`169.02369369733577*^-19*u^30*
   Log[u]^2 + 1.1764248510435497622661922211651837435181699396881336449690895\
81584908616455797429596491107929788324537767793700966138002353630996599588572\
13414764101180879848071677116372998044969256290868673282`169.02369369733577*^\
-18*GaugeXi*u^30*Log[u]^2 + 2.91075545583304794801682471585594581153489186846\
45687122868356727759442709161159115037576616423454672823219800185881443439748\
38751095858747493571861933208446002457548136129253107297950651174284`169.0236\
9369733577*^-19*GaugeXi^2*u^30*Log[u]^2 + 1.212813982640060403686928349862435\
75296135970084081894246815067714340959088535720878839188343129450791759406564\
70575732501439685751083670822044351637206516923000686574906163807386983350562\
49042`169.02369369733577*^-20*GaugeXi^3*u^30*Log[u]^2 - 
  5.3992665354219840210142572672110902163220283066023828562939878496265724711\
80507231805019190530980004306477662954055669071944499568589725612891036180430\
040634800710703763100906939111723239963266`167.66069330017012*^-20*u^31*
   Log[u]^2 + 1.1384800693897904082455287516281502518768532050699149416672948\
17727115060432430530504919240084730962706488767063293363394109160757153674522\
708803184754197486092463597865541061375153660244305539`167.66069330017012*^-19\
*GaugeXi*u^31*Log[u]^2 + 2.81686685160163761770988309213385080106728711493752\
96422117811426700666430490943383996972710989230751380723829606174474231764426\
23381010159584812175754746312036320360049528094193721052780923494`167.6606933\
0017012*^-20*GaugeXi^2*u^31*Log[u]^2 + 1.173694011420869711903796267908970090\
65232968863079776749058782889968872148785957368492301849357315004943977718368\
46975705091859933883838702025622052194119352618289752468060770607112057377614\
1`167.66069330017012*^-21*GaugeXi^3*u^31*Log[u]^2 - 
  5.0617402856779267315737711496278974078426838683322538681210752606587701725\
69838043707828090185200587436493002616267859556084094401971261809481619641338\
80797510404055893726048360916460233201213`166.28431198826047*^-21*u^32*
   Log[u]^2 + 1.0673278449879072872324686305838284870820980736973422222208867\
61864356527600535225049400298076046611357647475997651787103478595865426999516\
129857326002353620797165182917165871117801274160711654`166.28431198826047*^-20\
*GaugeXi*u^32*Log[u]^2 + 2.64081688153498945427441931783659400678766119664761\
06028791929107591096110649462475980606584858099658211885136873025775196961520\
3183775251901241507586686664924881252943053527634666215870879798`166.28431198\
826047*^-21*GaugeXi^2*u^32*Log[u]^2 + 1.1003400485063627129422653279651634967\
07958867815771344888629766641604600579604852760680996578892820389188725046851\
5496816561059926279987394065628224371950446328565696957455554444388787539948`\
166.28431198826047*^-22*GaugeXi^3*u^32*Log[u]^2 - 
  4.6015369435540891412394531287356388317731092008976787464632638815448408754\
79054563166788442187061662471625734051797654806069421151022471485246655228683\
8228000718367193746087805556623120431934`164.8949500393477*^-22*u^33*
   Log[u]^2 + 9.7029974116413961548112929737838456410348912012982827851892109\
02634886209212567580143080580308120595077752445744689078429413898651937829436\
0472249568711180177509579656499355441455493417629003`164.8949500393477*^-22*
   GaugeXi*u^33*Log[u]^2 + 2.400745169976326284292747209524848418768831103857\
63179856026512463308275745687253136086997246017244340062328799556217384243179\
70425301116805577431969073284579321096885029730924606314599942656`164.8949500\
393477*^-22*GaugeXi^2*u^33*Log[u]^2 + 1.0003102942780857136035480719686359283\
53538234210942700120695955763971712154026534286113431278489225940376982731772\
406201083577644102052709213033326484720558954046521179080722040412390163194`1\
64.8949500393477*^-23*GaugeXi^3*u^33*Log[u]^2 - 
  4.0601522578507195293895402395661007469144110628952456463411096799627879528\
16265782447024632349055799596188522392329345831747921025582194580722486154591\
866218959058254137126676556038271082016`163.49298450096984*^-23*u^34*
   Log[u]^2 + 8.5614783968777384182802469367385883909040488903730629330488649\
03151019786325665375432069159042365794581375296864807216935393114445132279595\
056320635883140851702417816434926038095175944326891`163.49298450096984*^-23*
   GaugeXi*u^34*Log[u]^2 + 2.118306061978560335577879950992908633597125314952\
34055784039368020420747162644556879376030255597018905375696700561144414277609\
0820919815295465977922795875192547855141151144774288809818407616`163.49298450\
096984*^-23*GaugeXi^2*u^34*Log[u]^2 + 8.8262741217025294089170688232544668784\
18562974675513799161947121440201111465070141850967590571938775116834104093703\
568830608195340388482411386517782865168409041558093832761658645428708688`163.\
49298450096984*^-25*GaugeXi^3*u^34*Log[u]^2 - 3.48011436567544506094201087012\
87943677068013959991750688898377674192091230190053066624917952214848439579832\
28739033139562709118812493915443151851022662025266379504262845616225707438926\
73784`162.07877114555538*^-24*u^35*Log[u]^2 + 7.33841587355896950319688608884\
33448370411166709060472977827793189228593252684380668658091069104161098515610\
01503238961065018700250554856943495057242239100417526105930919722625164041051\
37709`162.07877114555538*^-24*GaugeXi*u^35*Log[u]^2 + 
  1.8156917675443334452997878915739795175242137589112603942794203206447924767\
14986511036025656192475508698330143791766513224588467369786234448703795420679\
48802737150245954215316034840146312839`162.07877114555538*^-24*GaugeXi^2*u^35*
   Log[u]^2 + 7.5653817153157863138972508972443513640254854215821153427320456\
90642446736610470618008373375043160136181811832410640025046665937994998406591\
662924598287783984576781203732109653323329909098`162.07877114555538*^-26*
   GaugeXi^3*u^35*Log[u]^2 - 2.9000860680750350455742126873558578712316363312\
34701481929924939366067777263614749985333451734759566938204898049691799854905\
0282078641355122821509751566391665011438779667728322174211617721`160.65264621\
49128*^-25*u^36*Log[u]^2 + 6.115349822992762450411682966102431971181779523798\
57016420383491713630720359270798815787731443176978286763520350859051297498189\
52026659683885306410521209385827759683079006959389101554230573`160.6526462149\
128*^-25*GaugeXi*u^36*Log[u]^2 + 1.513076949218608990418968920364062678975475\
30882801694863868996270306535815504686748951485460575398951573299320017819972\
80667963528365246888508374861203007399773144599270485444733470150956`160.6526\
462149128*^-25*GaugeXi^2*u^36*Log[u]^2 + 6.3044869276040542888650379176388371\
11105921986478883785939612449016000890626413886034978453954259502577833527192\
37928772484164625953501753061762490260676264094002559542185309375283729607`16\
0.6526462149128*^-27*GaugeXi^3*u^36*Log[u]^2 - 2.3514159978679065229665164554\
35774322508198224270307593976264625323772517827769843871632724656179935155696\
94574939552081578932594091633944179787756123367180318496238850585698085989143\
982`159.21492798096958*^-26*u^37*Log[u]^2 + 4.9583935270526001056265188906446\
95979931060927632655885360820975345894570854303351122415131209850778643586378\
90592913338371965185753498501589458676682355388801286588517806143521339286513`\
159.21492798096958*^-26*GaugeXi*u^37*Log[u]^2 + 
  1.2268194054556277143950985898730669006316271025102659692056980033623439629\
50519861005639147578732639571562538652598236918744108868794297125157079746703\
339726378576991098645258140373077652`159.21492798096958*^-26*GaugeXi^2*u^37*
   Log[u]^2 + 5.1117473277010705192332715566090810672487750170515927995886448\
90272772943814761729773226120189017284482742679804728755913450000352975966666\
7522297790686954676771601723123646972679182295`159.21492798096958*^-28*
   GaugeXi^3*u^37*Log[u]^2 - 1.8563782698788313250345894173577379220123676589\
28930658748256859942631325047510765021644240209489891562831897195754958187528\
66637089654804361004216059908942819613671166428753644966207105`157.7659181458\
188*^-27*u^38*Log[u]^2 + 3.91452214992707742079914106970210300958358522791983\
10269142813474877000382998777851956894724559792079204078240923566264071747125\
5992706427021215801755909372237989236796553215578320846107`157.7659181458188*^\
-27*GaugeXi*u^38*Log[u]^2 + 9.68541771381042587040932460203937524027898260559\
87330999098672019807760779902818091516608126401350604406180696102405296076566\
400822726519788769206239615793016641447907273442452052224053`157.7659181458188\
*^-28*GaugeXi^2*u^38*Log[u]^2 + 4.0355906114399344859619698642556882700900999\
92644464016838709514647958329787667758506032183483020110061432319575619221767\
409326384981883225548399821986507134166949474768679113576448849`157.765918145\
8188*^-29*GaugeXi^3*u^38*Log[u]^2 - 1.427981819028247682247838682551251762129\
94233526943141444533655035464609902953141810202240583745174372920660106684816\
24461318977812734066512562561973479821681176187360591643550354360483`156.3059\
031009752*^-28*u^39*Log[u]^2 + 3.01117137305726707706060958555432513335001068\
54303908463400556998739457808045507327052830721257809679841008662917795877328\
038569835716262901613711433955521200235042656915497619135125873`156.305903100\
9752*^-28*GaugeXi*u^39*Log[u]^2 + 7.45032201316197224521398461851309821372490\
17109149777831272332412884013296075683342471799315410666514222665994223128102\
17329934509819336038410034214107262020843733573407613034438525167`156.3059031\
009752*^-29*GaugeXi^2*u^39*Log[u]^2 + 3.1043007861776202508689472389476107104\
06157203639356243077166763608270620990358774154875490218844695294922941505289\
65439271775972987854124729461659536649546174825094377400235992596081`156.3059\
031009752*^-30*GaugeXi^3*u^39*Log[u]^2 - 1.0709856118720031759938127680902968\
46544918803171672091970015354342539369640242157576632232137656001160145548341\
696087719952335966146940202247434476558472950971904900609813037193964887`154.\
83515506283567*^-29*u^40*Log[u]^2 + 2.258378776147533411880733899002362418957\
45638751306563270543661717515636406733382645392253908571933382246388862527091\
5514215396437779257537480271541902938101618349725062864927928406911`154.83515\
506283567*^-29*GaugeXi*u^40*Log[u]^2 + 5.587741857294609202513894387741613059\
35651844418267103663601570469481855509012126044295152494935829103144168404318\
311676871755656716930390229065021995654702541461127801823004532801963`154.835\
15506283567*^-30*GaugeXi^2*u^40*Log[u]^2 + 2.32822574755281974206234948550924\
86687422734304551706819854163334918927647811531759605050614339327498642566308\
909892903880474587450474522415996554280594627371211023432680109842805457`154.\
83515506283567*^-31*GaugeXi^3*u^40*Log[u]^2 - 7.83647632076392547646512583301\
88573408490375989512323463316719118664586466090759400089721774144920288612542\
920968561473571169201735076268434691827905597274598513073611418678527621279`1\
53.35393309900863*^-31*u^41*Log[u]^2 + 1.652472396429989243560737977927818772\
72481243251321291436302524249799852076589228152026684138942025650864442083040\
42170599089089781361310336644513839268226650099596250106452055096399`153.3539\
3309900863*^-30*GaugeXi*u^41*Log[u]^2 + 4.08859177237319210847524268559473609\
17549365011075337825583484540345099465949399514253628603500467019570264685566\
942362238031417246628086472776097021028883160505990317023733319634089`153.353\
93309900863*^-31*GaugeXi^2*u^41*Log[u]^2 + 1.70357989231650447170934794368898\
22629517393528821509866613003712309897298585921264805395297174138308241216444\
38295602524673330275712060813916183474938431827556862268458305179006204`153.3\
5393309900863*^-32*GaugeXi^3*u^41*Log[u]^2 - 5.597481247227153512397497266126\
67966722832649831053086194902871689506865586486394905910536785973400909004939\
6317718623057465963401561002991233893417812867397668280106383286455509421`151\
.86248405821263*^-32*u^42*Log[u]^2 + 1.18033748422485237696097248090386008425\
17452043786054643673307874538858307364379235001465506151388929228909985471130\
645725371174541543626317809527068293710250813`151.86248405821263*^-31*GaugeXi*
   u^42*Log[u]^2 + 2.92042277525451701560157425831837465301028383319444926379\
96544180916691390624588525878182048478401651527521777673131905909209678253525\
98946309355259777580042192195846793802101652796`151.86248405821263*^-32*
   GaugeXi^2*u^42*Log[u]^2 + 1.2168428169089095945219242701840095457640543641\
90073817342866411688962420058897766381418698641311674373342272104478751999275\
17527188226093122438029430203693624791303390169526946625`151.86248405821263*^\
-33*GaugeXi^3*u^42*Log[u]^2 - 3.905218598213110151095944033663921182562042617\
50996359832085105820340394059219482562100089092713295496844502870735546153503\
3393875701801823526337514572715264395`150.36104341471662*^-33*u^43*Log[u]^2 + 
  8.2349129536270442811015717346143785308226445403229581778276027190352743410\
17710765823002937058315390887959019822194983923901725029464410212374708847420\
574452368`150.36104341471662*^-33*GaugeXi*u^43*Log[u]^2 + 
  2.0375042993414011448937764845579984032495205697917071896147647871383162923\
99889047386046796218403281088905698880033864067913702878428999224187752062165\
66173808042738607173906526533`150.36104341471662*^-33*GaugeXi^2*u^43*
   Log[u]^2 + 8.4896012188195319239780299068274124492440229959571673556104055\
47110892825074917129084471480156734317217861488130830662700298282976331735698\
90082244225480880169712076477620268899`150.36104341471662*^-35*GaugeXi^3*u^43*
   Log[u]^2 - 2.6626486361321324749086818315980057704103478927941417434281260\
02121340487095159850887979713694136714163546394352646442692403230051468364982\
121444534916519622`148.8498360368529*^-34*u^44*Log[u]^2 + 
  5.6147135025927319279968083973693084908891897377788679195556313735144698374\
73289119801314553477227935007061176610760160189467264813570350099942473854029\
50933603`148.8498360368529*^-34*GaugeXi*u^44*Log[u]^2 + 
  1.3892074938854663066388345067699110862475152881265860990443719035371979625\
91060327868556918055424394952164876285245715323182812100111410657620535823356\
03843106`148.8498360368529*^-34*GaugeXi^2*u^44*Log[u]^2 + 
  5.7883645449305158929287625151030018452908685286297393818737703256631316350\
72772319895931020343080727155575352460049372521136499348741895436200045710906\
77447471529145922716562589`148.8498360368529*^-36*GaugeXi^3*u^44*Log[u]^2 - 
  1.7750989050857821086481617960495964749441943302811179282774909635348340689\
82883826052583237720352380734807842891958622961965908498975148013091863663841\
3831892`147.3290768879164*^-35*u^45*Log[u]^2 + 3.7431423911301744801434927150\
12580096591925248809198830338092696714566227060267121025634640931757735853694\
5894257991555146450561963340560076207523597306700132`147.3290768879164*^-35*
   GaugeXi*u^45*Log[u]^2 + 9.261383368399925190248333455348511857549602484865\
98537438767331060023102151716814585453102015601868808797630555313260237502002\
4713069211678043068555979229826`147.3290768879164*^-36*GaugeXi^2*u^45*
   Log[u]^2 + 3.8589097310885938434628583783485639343906550330359223367454804\
99087047425310681225414325937707442934046236809360409202993091580192642994212\
2725288376979891734118023997129384892`147.3290768879164*^-37*GaugeXi^3*u^45*
   Log[u]^2 - 1.1576731163783991637925148122956790205797935532811675121605934\
38951375905869141262229426431959268827557178605275776484158972074305851089286\
992591972919719818`145.798971666687*^-36*u^46*Log[u]^2 + 
  2.4411798448796485132864467602956977190923116332856391323048912327650861115\
46640503838466038259983114152544308853705502476278914828831209343628092209634\
732864`145.798971666687*^-36*GaugeXi*u^46*Log[u]^2 + 
  6.0400326645347989556646102579297995951698134599946620763797263418489526680\
51819498048962940588645255306742719701968146572317962803737807888827869232278\
7616`145.798971666687*^-37*GaugeXi^2*u^46*Log[u]^2 + 
  2.5166802743918002956686830155664095387461124189144838785280526220038539738\
67328195770374274220240659570380487722169605421146935180773719669513605052307\
444905964918127434746556`145.798971666687*^-38*GaugeXi^3*u^46*Log[u]^2 - 
  7.3894025111151522982602010895038400561929429735581413378376813772945786673\
55870234454862196454489671225639903542866143441767693297791425747467585642776\
0813`144.25971739392477*^-38*u^47*Log[u]^2 + 1.558199911530489157578742837126\
24504470966751553467136579016596666642903689670801486519168647886431449217381\
469466719421598514337114750063081111474517210329`144.25971739392477*^-37*
   GaugeXi*u^47*Log[u]^2 + 3.855340012668863313542832340439145214782983102251\
67971833522969467736009417617204347821283592057024715667089360899499338173880\
6485085768333708722525741727`144.25971739392477*^-38*GaugeXi^2*u^47*
   Log[u]^2 + 1.6063916708825089611287030105428323674753309637750969096055655\
55576612250096413559215201326587459646893678555108577507249205829232282034557\
13125546609080933379844137520756319`144.25971739392477*^-39*GaugeXi^3*u^47*
   Log[u]^2 - 4.6183764163964617763759523372426761947445296215503597943594372\
07763186198051473708599518655717286606483290987274004752740345107367818868612\
392537231183519`142.85249391117907*^-39*u^48*Log[u]^2 + 
  9.7387494913510052701786798004777544244546192778519817067396307123081178446\
31266190084551827875562153206118352267827983044695312587800878349789230619217\
576`142.85249391117907*^-39*GaugeXi*u^48*Log[u]^2 + 
  2.4095875137637187116253944349619288553360470808043661756471427204709328991\
50227217794513475203968496291724719929059107492772791470615634242428535636580\
586`142.85249391117907*^-39*GaugeXi^2*u^48*Log[u]^2 + 
  1.0039947969586949828241322098562989097160285077671930010887621819161021291\
69403788427969216732440502862551556680786958680383660278102193886325481965394\
03`142.85249391117907*^-40*GaugeXi^3*u^48*Log[u]^2 - 
  2.8275773339745050889349562695117490368923222427445167353623889237383130885\
20419448382457318104837871536274849391500209471033274207597816934289566252507\
77`141.43807894524696*^-40*u^49*Log[u]^2 + 5.96249970680254674484165476772659\
96905701806471199163229688686479239740758507823775068348233934812039652031398\
8949439121005627053382528949701901284029031`141.43807894524696*^-40*GaugeXi*
   u^49*Log[u]^2 + 1.47525766387398253391804729576749239963296051555249616945\
23829559199927302103920478826125165549244229617928535987860807625898876013716\
2465204219898484199`141.43807894524696*^-40*GaugeXi^2*u^49*Log[u]^2 + 
  6.1469069310006912504281271144958246719101608859532527927282733981831537412\
78575496164988623322199909582978754118801855796757173163588624969823143866034`\
141.43807894524696*^-42*GaugeXi^3*u^49*Log[u]^2 - 
  1.6965463743171435458818081198617714742910940420322396013427092337882907185\
08461560074781711029748314559325674492481570274419106097682209744178300061261\
1`139.95156838394638*^-41*u^50*Log[u]^2 + 3.577499831427489712844018064660789\
23567258756549302864662103199943486107590640936369921202797906293205753375962\
25230266757981583089841300623121616716007`139.95156838394638*^-41*GaugeXi*
   u^50*Log[u]^2 + 8.85154599278786114744481311695183292203724495763671799906\
14392233527446919400987209620105323966683203320720790187364627456389785346575\
50416515371962916`139.95156838394638*^-42*GaugeXi^2*u^50*Log[u]^2 + 
  3.6881441629385810884098441515824395868913155608091066676129374424702505678\
0248458572914564356928439236856677857401746719173596431925672157474033088956`\
139.95156838394638*^-43*GaugeXi^3*u^50*Log[u]^2, 
 13.2554154042018381685326878703423424738110898434895448752318186551565399952\
58967737655371076711207984771531680677992606765676939166835264961341378959518\
91133629843233976194046429242512491349576642619828566463099175`194.1965534830\
309 + 17.39044609379913425281264781910586112625159648775377654374584839359025\
35397256081573050456179463883826361564653845391540621305712192561751252934964\
4921273456748712980714077886511734593652903125159612943161689637878`194.19655\
34830309*GaugeXi + 1.29206961632924060069232961324721792245843062103021377804\
26705814833067446093649365944499664936914205235994169453971255574854241827748\
79149310954668438518738550618669528296717277566972675528738905425576156689008\
54`194.1965534830309*GaugeXi^2 - 0.171010841832358885396900267142440139260427\
53532379549381676181614611965927502987593490774693326039300059244138024075322\
82008857120914924274785150039873666002998642364626788245686592127686196975345\
6723243694461363`194.1965534830309*GaugeXi^3 + 
  (4.350550825204254741031467062476778337871318638857648242452503008041258404\
20360098306283251319722854346700485883262933951458231527288063376142699081462\
222456143569997303873293073215738273115756164641300364425165593`195.765779586\
86204*GaugeXi)/u + 12.2514387247520349757435736677097618794371685446071276179\
09794608241307265235952331276857825505308940407788761354210375080787359525842\
42002907690082882588597235594102915393675817541130907939997045504836903655281\
911`193.68528463035315*u + 9.085849176399741404321647945712951290909059665724\
10660151863797181013661756398721207962359206859811014734858305617217142410344\
00749327135577416315463683728415666286263536064934843805363473195672446638224\
7843564208`193.68528463035315*GaugeXi*u - 1.641026313943162087460443871477297\
93040743140454750197080703178836217591131930467774738854078975876561846769219\
05812872468867279247375835985232960493574705088521183886964316016407388879667\
4866794430283850223403924`193.68528463035315*GaugeXi^2*u - 
  0.0759959217281160056644112312037562785553812977883043210922106747045772210\
08378130775648126897858341563491207721721827230089550294699422818371653239433\
81193591398321209879916434354454839651715636993510211432113018`193.6852846303\
5315*GaugeXi^3*u + 3.32145428334924955722745609818964844624607429873535074353\
88658132111664622524231012696682936618023358407925192013595852388841718220233\
71656647619954147433668867291504558071051239103656909969141832777208817648902\
22`192.93761328343746*u^2 - 9.26647091932175663008587773307186104203259870596\
03851178240388576187895642870235145435094476359521342448369585058455098359163\
50447989020432003319978416696505046437739301821230573366361498996632358359818\
13441851375`192.93784982827304*GaugeXi*u^2 - 2.210883313349988533345132620183\
43893574467271995208488493843697301423022649719599624596869236574032314057013\
80206917295021388245989256924746845701358454326433436413149118803553397664815\
8279703152786489971156157784`192.93749657004986*GaugeXi^2*u^2 + 
  0.0046208366279122988946406646269968700969874398625454836247341039666737127\
92021978453555485679611496599509332148570321604864040291176203155120234628857\
54634868998345157217116129336182746250035047966634273504016493`192.9375225892\
9604*GaugeXi^3*u^2 - 7.563320967476654651485641736317270116283776861455685352\
29393800227373557219816706564363534305740402074924146760507725748415883124555\
28484925262382656251155313048260134129330387701269222981941822258287962499333\
053`192.3608481376182*u^3 - 12.0437743761116604176289679164120971269817256694\
37828648742036862516747879987361803791607488083849791222317493312027827396944\
09824639716560590649253444352538535514318294821203411143328368406728066369052\
657900445302`192.36062091836308*GaugeXi*u^3 - 0.64288585476083792274230294515\
62636738246025091184887498714037470910867091024994054454253167208092433638418\
94376566555987523254780487230556546796382882447249535503257003826543383370637\
57388393178537840970105549244`192.36081212582584*GaugeXi^2*u^3 + 
  0.0119942610040297589500271317407818951315834028078626321823691993874820161\
68955447657712870815883324221913898774933696228126896227796022497566841094124\
78411550271304029100667775476848031191639448531902498878149819`192.3605404933\
5382*GaugeXi^3*u^3 - 10.32869809261417681192008562828434697552655195423793141\
86241521678589676523100672152324513837084878120369823574859340966332894791055\
55671272154833498135882106512783979671873199857701609546961215141239745086354\
73476`190.92872654781274*u^4 - 6.18234207118488778410306283519214670151764087\
12247588957887680178711511859025383436322057239404917931847461515212950016058\
65554919671206746894195660761367709990636928343562466691236617828335803229208\
98839631760876`190.9273687659074*GaugeXi*u^4 + 0.7745574407767046308819889683\
03134169202139136966677345579187656475554305525416835120481748168568887040427\
15692911494636973851065322666913600955889557427942959027607977536541498441843\
488365478530284947337173968641`190.92872155020692*GaugeXi^2*u^4 + 
  0.0486610793667582580439055560677234660621086640924423900260299096027003809\
27784473770456038045568893202019053452351632297192991223120951754855616382103\
15860664795403070540938083200821577952604533699796459906456721`190.9283511871\
2824*GaugeXi^3*u^4 - 7.509817866448123663727327682951408172603187247490675548\
86496556867758456431878135595203459308409024724493133614053943933289007920033\
50987308104438128756417763361667213802004537197250705444690204782905379271416\
6888`188.87681970586385*u^5 - 1.459647748268115980971113652974953446979710028\
13023858738888104152947101059169846861306154100985624258847449051285828028946\
94114855918516960620851498726784762145030639218764378294105313492203068180337\
7271888178504`188.87681970586385*GaugeXi*u^5 + 1.1386011705935833381142664181\
03001639862167259533867149470424638594171172112001297318994152691548460670401\
88311162340364930971215476392149533445155809583987232154709002911553820293369\
60069510126982020866562529295`188.87681970586385*GaugeXi^2*u^5 + 
  0.0689757086218665587923879718948933532494367759034563530228195822475453984\
36019575072241395977958117180166929900340640092202188510021964119945931940594\
21874114917013599326081521526578416022309353915586144080984785`188.8768197058\
6385*GaugeXi^3*u^5 - 3.858770016066739432338971278951084149144267384310712141\
11867821132719820010432341281916706576125803680838599800584319239114590726102\
40892328532201253805204717693945044868247636692220047140647508861345006841880\
2736`189.31166575090307*u^6 + 0.118437296890038340709057251038522000397347357\
37396953123612081067853984865422370650965862895959139771744824017702661029406\
79397653947393555043904459808777608103006051237465970746120123147336103255908\
6891302721042`189.31166575090307*GaugeXi*u^6 + 0.8275965001204812246757512705\
23203847676247188181699814714113309335192675594268587575306690036996532340921\
89256092206198038828449633803654448724504029697133262641895745635786479193035\
139757378652836233995575755972`189.31166575090307*GaugeXi^2*u^6 + 
  0.0590682034386930647735756504575765517887216057029711045982272814371483839\
59081391465449785558661101436744138641367963176768474147027504080542096398505\
79434792051194172757530994524537067736875341187929994374299183`189.3116657509\
0307*GaugeXi^3*u^6 - 1.520266618182456328581304158308063399598243043751893157\
85836227318531117646577442351422136178478524963475163339508463426095565590087\
95438617278669755503532365069976332998179594546090771451437365718215256568377\
6179`188.55044829128002*u^7 + 0.175210040357201665108837964195980486563139742\
76252001869286265650958066790307224450585100134341333600754524981687466642322\
02800537565444530963698683363310233167192445156418429015331282190438432816348\
559643873129`188.55044829128002*GaugeXi*u^7 + 0.42523533291983865242352841863\
97273105380204420532264781134484196495984068432133979819256992812183544326159\
07500323580656685157117897787931689304358493385512901270022171163038635293738\
05841976497737396411822470895`188.55044829128002*GaugeXi^2*u^7 + 
  0.0329000402406274002134202819997503275056251298635781700648553315111114698\
10511534866350921658649758981035367392158959509816230858680434197433148744370\
38248688335571191471949463549967902658861115376100356806844535`188.5504482912\
8002*GaugeXi^3*u^7 - 0.424605939559848045039448724088856835907498890246403086\
39136895958725568687959929220452745917312587848771515327542947258915969346873\
53719561491437553059035560973158022809387159059937774108381987240412288985002\
3679`187.6260324566814*u^8 - 0.0036105724551799162233305837422317474303444245\
31657763711273962032655274867586189468270638837790971639261014879104274702997\
00323486458980278302361722272286118240115712767211140498534258134795058255396\
413328109683`187.6260324566814*GaugeXi*u^8 + 0.170191790604387643371892116611\
14349196235292170497253232993933324956824526123226682065119612142751715576478\
08066815807671578849706225176867027552703510790877475218662711568029718157220\
9606003811104618689360266505`187.6260324566814*GaugeXi^2*u^8 + 
  0.0089016324820804453251048891315202838368283009897144887416834366266497365\
37939985816542517851465594905791906255529994839247250382274152069209771957897\
47459186632523984853562099510579544275929271915851332189395569`187.6260324566\
814*GaugeXi^3*u^8 - 0.0949388275567483686539431674726132771702405437848127127\
01061393570194436451731338030336323644767951443463142511022167684301905341876\
27151844188713831629549857805521608373876483714015800079092514429745915663587\
685`187.6683886285728*u^9 - 0.06788143218020070039225999595331138302700112057\
42219498423173746506459344029638858396292087276189851469395288965323337019100\
33830418276136235363425942118827102007768373921131014053121243843597467428471\
56326120834`187.6683886285728*GaugeXi*u^9 + 0.0550662597103110361993722370860\
75598107594405645595937338881103205482442178080835892634434494521190786625850\
76232225671020811172557708408298572157235738812020277310141770751984903108948\
537911646143640408863645312`187.6683886285728*GaugeXi^2*u^9 - 
  0.0043940849533699769891387241082750477193151764513457139606841077065808580\
65003235957269290943787947656803593078327927387881242303059838226107001436896\
41596041154933894069534138266073212794555859196376532378538922`187.6683886285\
728*GaugeXi^3*u^9 + 0.0327954237868646334977158009000212279650799829638532280\
70271305521871350882372957617955758216514311768881308106924774804249232823258\
00766529060474920682652656225650524081427969753926875428971934050354928344136\
804`186.5555846121981*u^10 - 0.0533091077464090604836117490586925072990117234\
94647459288851570160415592069181445946856971985035075658929306853272499396552\
41766440625625251222363172527171502983329429697650493514668645148369467673905\
426324981957`186.5555846121981*GaugeXi*u^10 + 0.01447062633512087920127080325\
82296189136857194788479730581042255786426182669362931786385701441180921963299\
01651355022635751034982889243197049689122645832165104723169348303388026982447\
07662667633815710024551273427`186.5555846121981*GaugeXi^2*u^10 - 
  0.0081220474720345844994917658789308597408174490740398577142887249199926733\
05766915756473303991144416373464657317140564906199841915172032487577238576605\
09901008176743922797668332078857111418265777834707055829727003`186.5555846121\
981*GaugeXi^3*u^10 - 0.020124075405250798571485912765731617960753335220999229\
77035320211209830126777428379520842524246203582540648965400932601791686786509\
72647211464328023673590811225769984883370014937320989262107132415940529177871\
1637`185.36271701887608*u^11 - 0.02604750754840455894693703549568748194503443\
66010724046413333985392306838734530364718319914919710736399268362702645413196\
78619203905356782166594077846465933052369252670834354911822795726038263294965\
57825065975138`185.36271701887608*GaugeXi*u^11 + 
  0.0029720591502207713390358484899144599568609296386611997528292780200667827\
25819704121412925705195469809793310184300913424858166077990043286142898175556\
55155588778985801482214573930907841078659234090920918869315669`185.3627170188\
7608*GaugeXi^2*u^11 - 0.00688528803644384188691293671410265124682584009131302\
12384541967331966473321759082445501856730779330606290888213226384570099019739\
56946747774275057452500418551749495106125789380042434389421215715964405214134\
37736`185.36271701887608*GaugeXi^3*u^11 + 0.049604237469350847736919090517983\
17131088595454848061661720956301548655049258302778880263473970904821655859562\
55952735261924580140655802714114028238256329640844110521885644048530431687033\
2967670805164946496069108`184.5926009956483*u^12 - 
  0.0092229172661530498404553174958267809641205329308354504816633857678001035\
79269545803026170497101254719571540895431501962087205309789754483869104173706\
73891940067738701136087694124908090691419454928799772398922586`184.5926009956\
483*GaugeXi*u^12 + 0.00039718628481762031221350840234401126010343279618428498\
34334837154416968676308567886290093541605070964424233905104515994464861171864\
09920736264724548182766153201241737832427830531916785666211715424223469747013\
4`184.5926009956483*GaugeXi^2*u^12 - 0.00438175896527981463306779432826407672\
09173215439798830580110173999723675910717910133762612678953862940532316410144\
73126762765034440989968167051213881565150386407996548576558809188416536751303\
38369858668741526878`184.5926009956483*GaugeXi^3*u^12 - 
  0.0545655263157292352587073545532378577431048177969817334686310685251416913\
51140532873194639292767870780516254037153871748653454982952604029654236354043\
90880646235222133215964979528318819984921861165489918736342318`184.0570875082\
654*u^13 - 0.0022629839105136662407473941268314827954770712091216769260285104\
24126821735985302231887192941578191031365149655330858901680603176596699715958\
82538700250099398770684611275789326409777429909824777834799381414744416`184.0\
570875082654*GaugeXi*u^13 - 0.00001137533661176568155978751837701730049061616\
81016818948908519052206770148190841417058976089518619908170029433409249480669\
59609929302117343922757040518704815355454513149389526541012164392796532454574\
57806892803`184.0570875082654*GaugeXi^2*u^13 - 0.0023282520270222458540609592\
55957780719251221497053391796938231465514244958726213242223854799063001836101\
77187505929981879040958029875773836982221104948685089598392598641293241742159\
097807163882687321627502397325`184.0570875082654*GaugeXi^3*u^13 + 
  0.0747693177680906551740990765967039627508397720860734791508762333536267962\
94094691789476876988719003636014689845717064523695417830855032839022515480468\
87670122042347644593419340474458425773044647810521299677438358`185.4577015434\
948*u^14 - 0.0001945408557114602359378705353218666201443156170965606136208155\
63575274425051131003264439641978593186570048527102016737961786786572987979277\
77824929300414887955966436562042456605092342639766309250121171760624743`185.4\
577015434948*GaugeXi*u^14 - 0.00002941933350260164789380311124315839920234453\
69719694663464400899831264208955692790761240596230333936799917431550083276037\
11309312843904290918777496226071122183579264832067410589663729405818514347692\
39071056499`185.4577015434948*GaugeXi^2*u^14 - 0.0010800770115082127662130075\
09554878168654246104616305702828352589115310046091710104798072881280762329743\
02977918601806137802517954481514429829731093789474122947954596311156267366889\
175707998140518101129384604361`185.4577015434948*GaugeXi^3*u^14 - 
  0.0976024635796552966554988405605244708877072900636771469421161080388327047\
41678099517234023609008710705183355800362103246101907808444597948932592767116\
51179487466231809361130508890529109749193886561427956378814277`186.0645426864\
764*u^15 + 0.0001718002152441246884581524950820506636354768538526316728812272\
61346778191806680671152284414495067753548559408170891409059136538266790791897\
90575562112439661003015197218068834872420986364773159444338513198688786`186.0\
6055831510238*GaugeXi*u^15 - 0.0000122458201018648417651803991216430837571327\
09255350484645727666166283905199757171321651624833004017168983941944782353319\
70003961410572945706251959214470486078990879675545389886229750417021095427288\
057985221821`186.06196723169475*GaugeXi^2*u^15 - 
  0.0004483355232680773492449895398845694576230067702072041033524922236549365\
17670947039859104764276855287450481752250434461958633567071312500947348577719\
2529359092629041080612826371653044015870249735896948486358658`186.06416437080\
088*GaugeXi^3*u^15 + 0.128630903939849668898043308495501341352227899120780389\
96204625932001681900523348073958816104893955925487269390788001276123640055433\
70370886637460848191605411980325427701876328497287586004007498860953970924568\
9697`185.0152182897064*u^16 + 0.000133500625852468284375747338779147868291823\
39066748030803430587063545256708926601101892713919668118365978761934270750007\
89836338278571309638032364211856685988081328668413113201858763607318018582581\
8737995182393`185.0152182897064*GaugeXi*u^16 - 3.6670542798417294536649554254\
65790836739008999109587080518697432066358105461712461351102850552778283703931\
15291162700237608989605940719863581583889564757857572312491581283357109371614\
927320523774564627497861`185.0152182897064*^-6*GaugeXi^2*u^16 - 
  0.0001691727076595672180390965819186003485531497089847081877951117639830798\
18375839358735752092982531321486211892188179298751660577053017337483981676169\
98404216171501298241082811670086261779873976634489945514520584`185.0152182897\
064*GaugeXi^3*u^16 - 0.170041648049410838604832004718979398196712579378567359\
11865188519549613420268691006232725790230884404404204867115656405107349316674\
12544263738088168499217890284519343257243792341205067730495605910432352832718\
2187`183.902282622584*u^17 + 0.0000636702219361684519439303355456247899761332\
96448014814931992274195508673147630646626220245917224038076866242022231838920\
31067837433490407806053046242655427262088208951295561295825866107499747264702\
247418659342`183.902282622584*GaugeXi*u^17 - 9.199377912885363705304856621449\
47326632487026910163735390589578231814513503911411625206341720932132477770036\
01839540216020893260314996362213117082806490954526528461252829314200490048338\
212142583361931236638`183.902282622584*^-7*GaugeXi^2*u^17 - 
  0.0000586786021241107586823946425613881036236655003987432513247250064363211\
39634099232049752886210673510255530666284462694547080394084185796717013363816\
20844551785041563778142309891483850679569162707381225213960083`183.9022826225\
84*GaugeXi^3*u^17 + 0.2253063866760485514233772634453015086742147081566393697\
88528037785004747814079521899661479705531570963643302638793444529817319044104\
02264454626889351380626548604377556907529030739402585695868800234363393614881\
768`182.76591007838024*u^18 + 0.000024586053185177913812704242596123946944698\
63624090057480533491607071571914258110755610775424324790616413767663874026050\
53796946216169023408378847623305805947236506397415600992121580598896856390192\
036133302926`182.76591007838024*GaugeXi*u^18 - 2.0384001630876408354830745267\
25214205571200595481415908173120509910540786683959320987749412400330656643771\
51312043256579117036753456240255394220660743911965918540931506365400100313073\
41212368824328407979092`182.76591007838024*^-7*GaugeXi^2*u^18 - 
  0.0000188669354766326862909899780390327412809336269730897787324331299563639\
19727459974963903606547416764752540688239896727330594598180273359379008469683\
49364960165408900097642422850078502058006622683737652004635766`182.7659100783\
8024*GaugeXi^3*u^18 - 0.29944754065210948471019346911694233129092294067660323\
09034064554482303466469241917778687446844038869265698029357894530846335714993\
70808022423602673333143522650668366261911849618747390130911693`181.6072763727\
0966*u^19 + 8.295614854312449333660211995339524362508985378132239185559169650\
07703292035648299885310930245818244476172803167143201342293437352089979958974\
016089395143858877330539191106562482345641345617628501272657934717`181.607276\
37270966*^-6*GaugeXi*u^19 - 4.09427341134970251956583254443892625069532241432\
01127311780629447845211804299878362150357631342857066244056037867779944842214\
67405621875467457431286857624958406143320628367062638685081400904657451889017\
379`181.60727637270966*^-8*GaugeXi^2*u^19 - 5.6607278667723849667543090513308\
72759576659751783622641405832307643734135674759095876487468874896054878410449\
03025098311539853681138319794189847862522611500216618721513186011157820738068\
221622010382289384177`181.60727637270966*^-6*GaugeXi^3*u^19 + 
  0.3990523117799972443607785488382046194292237067541920267589735199972991458\
23445598369350990651312910230514069912988258186582796120657741243391248897511\
41996675303519486393301633012998707297356`181.80766143311675*u^20 + 
  2.5295153258897899653218181510853779655254164561996383389613177255995576422\
66445164679946853829588245757427503301567465530925602120534497237727715118442\
9513979059687374854167106321692586461937745701839670715`181.80766143311675*^-6\
*GaugeXi*u^20 - 7.56971127040371668379174810649157593723931081242659605521471\
34873155453713628966768185730576990893415342256373643313348906501921339780384\
9902847990305510829183073643595966264042990701255578656739463851618`181.80766\
143311675*^-9*GaugeXi^2*u^20 - 1.59344198965313570350438409612131880971988429\
30918744401373933982730746284453219015141854997000599202628301933730917537483\
24508155338031178396016656865117890090022600295024204638920875809319618611161\
34826154`181.80766143311675*^-6*GaugeXi^3*u^20 - 
  0.5332043124896716422198096879679186334786509596132727748224390953892249630\
68920771885218304774028230048496486543754213849301077958630619081301829242712\
992494336983199198596871553365803009851333`180.60761738230931*u^21 + 
  7.1013391861968190035234870384783274455990891646151345513742836722145361489\
56116078922604930936814597259796389247802153067786790667401763076921790616525\
0732274778705217962532009690209665462746395394608018162`180.60761738230931*^-7\
*GaugeXi*u^21 - 1.30145254952359206662342364097454788641680165938564709940926\
67591447646968641487546995292934646401611973231495163706261524650879684875087\
5013935929490795349635467511718949559057812434363311421420524528991`180.60761\
738230931*^-9*GaugeXi^2*u^21 - 4.22717605124203105911349446832845046680927278\
35046343461139720387996521578853430681849810468707876647656693808488668159727\
16811619683988280961139331273458348822780679476200244423946642597581953054159\
1763011`180.60761738230931*^-7*GaugeXi^3*u^21 + 
  0.7142519279522516964313881854811480599205735785900186059827982275783408299\
64401600418608906564071970754223097882944905626744783987677035028765999865131\
726315272788298271312674328101812652068849`179.3882471289555*u^22 + 
  1.8571677818335291426035632198352492832324523878098331242312812601015020599\
25473321131087098120841003297852164170232558880265070716258824678097177598563\
2564683472575503637219381496785219783410887410719559473`179.3882471289555*^-7*
   GaugeXi*u^22 - 2.096151053716151316940374093624439253609157806712798647284\
49807172561114749996017743420867930683990775827346175674167825457753822787799\
17618828278101762751971258367243854126941498806271121591995141739145`179.3882\
471289555*^-10*GaugeXi^2*u^22 - 1.0609142314415841187556098470589664657531444\
37225924062188903729944915563838981019585935425980045150085304976576965243666\
86801964706552852802180942200003769016337143655856893900922614285703495101721\
28953116`179.3882471289555*^-7*GaugeXi^3*u^22 - 
  0.9590753192694845895014352786414009555380855954495669306774594618556416110\
22505591416416469206764414832175380782905179496057989857605170437971555355580\
872173823893080166803516164256488403558565`178.15036899201706*u^23 + 
  4.5615022758025929195602116532577682123460191444811001662059549885283000137\
48858786652852959110005779675311818793404042541283190047508795585376356147090\
968960647034019124458980181905118128015960074641336426`178.15036899201706*^-8*
   GaugeXi*u^23 - 3.180595476222212963734458064212109989382852452257473507124\
99807687535222460525256527577567786613264409211169486300646120549911668922888\
5994969574594056740559559401872889854370469102553934863353033742166`178.15036\
899201706*^-11*GaugeXi^2*u^23 - 2.5273521618345062777215977018042257859240782\
25953784162627640714201072141931543636715660000052582956570740891399383205460\
14335346226486652959775099522759580839838201114020907863743853525544861023815\
4844372`178.15036899201706*^-8*GaugeXi^3*u^23 + 
  1.2907575588068254691873141786991350372653100647266668343321666671926651599\
81232625682882061666154551550157983284152018921808499253211876772731999380476\
984543955203260025700512393119534664214576`176.8947362105778*u^24 + 
  1.0585017398157484941401635095554385480191361619950654379257943015608279365\
72988771573927529125795030697358580923212707416463096926036166645089253983591\
361433489107926473769727506462373190760507319457526052`176.8947362105778*^-8*
   GaugeXi*u^24 - 4.567075401354951925157794239444661388744009755649582882226\
80755945157816174870809714206758280892714502510420521642595083087497698623963\
01228722310468754979095201992082732993256873765044007005465573636`176.8947362\
105778*^-12*GaugeXi^2*u^24 - 5.7314787227425952014765750920561890772190242290\
85216719361819900343499049454948174437254047278704447550751761904669626006988\
47096199653532177589454225211577592739103012919336199380006003734606370748733\
195`176.8947362105778*^-9*GaugeXi^3*u^24 - 1.74091041110855745714465521792147\
57797014862716757699671777634907154169434375478615433062875986947676826411616\
57521566899386084323825853312817289889325152629513953328973680153870736395509\
750875`175.62204410271647*u^25 + 2.331536028230971100089190402644570126187171\
81002149847056754635080815848497352791087201191608537086341605025812723251061\
19793379293771870037727951378372612659779596787383069540958410121844581418450\
4018178`175.62204410271647*^-9*GaugeXi*u^25 - 6.22902743840926573623968155028\
82142477147220973578351268177258497872156519980501347587169737838098757599451\
55405412010102834659525488765952059015753520707797510684091215942722989438806\
7573467384968437`175.62204410271647*^-13*GaugeXi^2*u^25 - 
  1.2405008973394126483789964410541708064867964595620096420866669105815971031\
77574726109001219062409414221076223879684164494405705285063628824949623931985\
94946499935427157627334972091383135153504900799159896`175.62204410271647*^-9*
   GaugeXi^3*u^25 + 2.3528760462587163732281369456891432805322566827300601247\
76675816872263812284814264763151693686025422068038157237509853336785687169808\
652262065673705685270952078208741519663368846714734442783252`174.332936274763\
54*u^26 + 4.89239490166511646731613719014116940077779606334922638730212956707\
59164927787167505154760963700621772129142464792457522258522184327865061968105\
79259603174615721292307032304638788374677619526012128861722`174.33293627476354\
*^-10*GaugeXi*u^26 - 8.094921296901868324786608022170757718377537398027766728\
07639486316439031914627256711959604254630128739401173558106855337413097282476\
9834636206439746654156806242068225715492417033831858903180220134075`174.33293\
627476354*^-14*GaugeXi^2*u^26 - 2.5683291948379530924007605626917946343724754\
00598753071762849925463565058285668358082407384306461536565109556603601702977\
90939140123079263649132199657636319362894144449590581414126561946219083913007\
36971`174.33293627476354*^-10*GaugeXi^3*u^26 - 3.1861491740841699896097538204\
39345262658437760662919872692828749635543156584874935739318338158074733252216\
71800574966942319821595583361578694604134234924064937579629531820389239758785\
569895997`173.02801001861738*u^27 + 9.811997573241447928071559928724500460997\
18676866664435187294378745745508157073270016367997163352485468161510543753986\
96942791215390637215714077356831508910576085446302152986144685028830762709069\
09039648`173.02801001861738*^-11*GaugeXi*u^27 - 
  1.0050416847103016024118418984897942111915151650018198202854324017198799254\
63965358538072622694545517226690191066979757533424279859154167257541225047800\
372876224182261616368385700409427065448699798863`173.02801001861738*^-14*
   GaugeXi^2*u^27 - 5.0970700735040587495290905473335891151165898936677263908\
75783328282515059925436792198772954415109300108869529718102196105715233682611\
446753474183871833552064269746480305469923734439160767791252603550204`173.028\
01001861738*^-11*GaugeXi^3*u^27 + 4.32248729356797229552681096207965408338930\
45609844247423264585328804431836225545149468995457749714308493431253562171589\
08056359288501059194010369699653112367738580437964733009014787420262228015`17\
1.70782101975556*u^28 + 1.884913392896468739880470774803726649374876648602955\
18291643983719460074349903856879957487883831054104645353944559014636311632569\
04677586432545361490434471038304937611595369236501703`171.70782101975556*^-11*
   GaugeXi*u^28 - 1.194966760491710427580348476802702638704580149441377861821\
11685599367904645943454884520868605797159308594741066447043162650815666566660\
20842163099317600971441963881808396905069548419879994929385686`171.7078210197\
5556*^-15*GaugeXi^2*u^28 - 9.714372188380731219183674576154978453947676348940\
51876585588375988045517282133931595508063916758582364999454769080124458900342\
4276186908287427120683396246300974816961981528132183969`171.70782101975556*^-\
12*GaugeXi^3*u^28 - 5.8743612143577404908120967958523005702821182821563088286\
35173438894337687567539438463695096850229760055577552785591798409590471253669\
729912501757044903491759983977272824296979934783208250657436`170.372887474059\
92*u^29 + 3.47914052184825423926200801481221385424858914908364595635570606216\
61068676112113447777576958706892904372125551744719289889232020728887809108787\
88517669066362936126475455998774127239`170.37288747405992*^-12*GaugeXi*u^29 - 
  1.3634250992063585883345282645241747568807284010900781427071299129804144371\
44175992382404871589522013024180616504018092345156262655805246267799409722650\
2822388863409119326183956786380636274470459315`170.37288747405992*^-16*
   GaugeXi^2*u^29 - 1.7810172206697951243778000967295161711931018207762462272\
44191693566111432240146259392098823543129509879109962619178920094241195400114\
923214431447726378938643799650507874057993658946`170.37288747405992*^-12*
   GaugeXi^3*u^29 + 7.9966514475728170213959956463384616132012481707651554084\
38789716365390612588573366022651895767308028646244822442210575781601959263973\
181349850766502606926553739671401951273122564435892418343054`169.023693697335\
77*u^30 + 6.17068223250643368593865883700455316488313129306067835819922567539\
45633700203593410068266685899163060997954217222709736488125467674905292035371\
0721741572528346375260145125281612608`169.02369369733577*^-13*GaugeXi*u^30 - 
  1.4956079223423259130182775562095152094022197987643751599541489638194979711\
54552921639139089723284723039548549866081665062956714531357118418424990825380\
517158579263188024942337785693160450713944498`169.02369369733577*^-17*
   GaugeXi^2*u^30 - 3.1459574782841945743048298098262311716706460374700336957\
52393391082464376723578618121410787786341222144503023030943767693180118286309\
41232518705753758680918699421093047122193822126`169.02369369733577*^-13*
   GaugeXi^3*u^30 - 10.902849842484607640255179913535344927925222560154733056\
55619502001323054010244765174071994447349085910220819626784102769065303141877\
5134347169081686203718489182919425901640231589824539867327186`167.66069330017\
012*u^31 + 1.0579178659256283596355910340468022671686140320726641047724665768\
89644285610441945390632972270193402967862901916817583462005226409501925544718\
10611308589254026114877450513124326705`167.66069330017012*^-13*GaugeXi*u^31 - 
  1.5799481481596955186126381694546872254292377958650112213409750475703292912\
32663929236552942404064269900236964829002746895409662636939339802100617727218\
60086244152552243103368023428155334977701672`167.66069330017012*^-18*
   GaugeXi^2*u^31 - 5.3614994424511420978973823926918130471257442809945217752\
12611790144656071535159217552273790094292931006564420902349943054408797758955\
2446824300092815993659931344174691439161032485`167.66069330017012*^-14*
   GaugeXi^3*u^31 + 14.887518672644589840881412733381860318603053000600220887\
88365301300898905106812429388434822318213575246530225242127418193289847171534\
7996472009811293914161202448009039908457090721204631136147781`166.28431198826\
047*u^32 + 1.7386607398968864617069962082684451581145231492444652032230591065\
90438902767241191751628741866574863510685041567620112146516401550672508495919\
8014671046990052901646388801049617058`166.28431198826047*^-14*GaugeXi*u^32 - 
  1.6097815000008866891766082650854472831675651915025987054102408061517619076\
03669011168599895309340361987457588971170904989611785126118940216148018903168\
5409294894596392311353105460742692213215262`166.28431198826047*^-19*GaugeXi^2*
   u^32 - 8.82749936859901611694266439781452239360505433023809322295191304234\
64114742910102121876935149447701013716143434039078575310147232643197443251322\
40134566047148806062097314997442095`166.28431198826047*^-15*GaugeXi^3*u^32 - 
  20.357446567189737091437268542052395661455154679629556764727151539421989855\
46387559593631146002262426977982399673085699437834399418617628949675535505609\
29737158269275149531084`164.8949500393477*u^33 + 
  2.8097615554888462496337652046207625497038023117257098411311604851977820499\
95433475242018146275982495818827416363448836063047768722665385732376715038512\
030797573074054884202568041`164.8949500393477*^-15*GaugeXi*u^33 - 
  1.5841381355246907779178573318573756064591514073288364652985481881508057534\
40937480692223889214164958842159960062160435592415098288806837131289759687677\
289887811479962622742695943513530723120429`164.8949500393477*^-20*GaugeXi^2*
   u^33 - 1.40583418751153745522665785263300174132057189673144692612186906929\
11428179556089027553239066819783733908360891567882541353443085670735062564924\
6089736510148260551536807745672997`164.8949500393477*^-15*GaugeXi^3*u^33 + 
  27.874899341847513624068607574960128475375644929167911876512570384067070784\
08523527095024389016890700393863251314482223796753430776693557814582429486656\
133140792236784507697828`163.49298450096984*u^34 + 
  4.2050457827592782082521577751076829244075831364460175723651482253294143729\
82998210600627264379490783689605530407509436017375978286386812484713062802983\
77204602666984692285893268`163.49298450096984*^-16*GaugeXi*u^34 - 
  1.5075604140062459977250732883427995672526352935763824395735995481017821036\
74114465107816622239718219661384542416073891710731503710453444179274327239880\
08190287527120503814791805095776737720445`163.49298450096984*^-21*GaugeXi^2*
   u^34 - 2.16802778835209702638520948654175611422523898126796625150205160895\
36908203300469443147945850915700914084373320208738001949260233009771673471314\
4293355622708859840009148262639863`163.49298450096984*^-16*GaugeXi^3*u^34 - 
  38.217701852298123492102532050630738936900105984011109295176673218332733833\
29904951731703517913066544133922333905185130484948590548736489408817421767119\
067365879659747895979334`162.07877114555538*u^35 + 
  6.8446265955449822002759953216019854170522370060973941650553180625543736646\
68499479442115172306611171423141377919641187887373870936318928499585547619095\
0860581605621328885295378`162.07877114555538*^-17*GaugeXi*u^35 - 
  1.3890655057302781577776546014189793477577932174153208608945008043128091863\
05419351723525639970133778507044200203317764888673662099987544854948233694242\
2688071028933292945090506899230916969986`162.07877114555538*^-22*GaugeXi^2*
   u^35 - 3.24105009889485376478003651957937416460634639418112333179930065769\
86105521862122980136326439656443064602293181842469911089106356715629060062759\
279011371805358362154118856611817`162.07877114555538*^-17*GaugeXi^3*u^35 + 
  52.462755563799923707101645094728438775090988829128777133810704961060920394\
26214560082068355051183131682956441181908381685501210715053882447799688426225\
560125976867749115694498`160.6526462149128*u^36 + 
  7.7249997409682100083107283472544677366486708033707942553556856976108416453\
95477912098117804217876486242127655458385114452918261657338891446658712375098\
995678177232570128083626`160.6526462149128*^-18*GaugeXi*u^36 - 
  1.2405382870261660653650140975960239699753069248450667694908183564045501175\
04952048438238666291769290912125487942460446226404801484164249697860200751189\
94940586608601307824193209230062407063`160.6526462149128*^-23*GaugeXi^2*
   u^36 - 4.70134953994931101063568082766319385258173732032359213703139401212\
82708954327514525551666158906610710120437467211095940928201899461755701094561\
6071436411432281783378798145549`160.6526462149128*^-18*GaugeXi^3*u^36 - 
  72.102207207149562882711101502852016282500500715883641609970868850066422618\
44962708441367109505081570851661465740932109511525246966123944816064149620250\
902430979709358617081787`159.21492798096958*u^37 + 
  1.9872623726816323082412991428012297274506998714335497062097383265076603861\
34485058858501100632573963475965618079167616860690527855172112439264116114600\
241190371100830690383198`159.21492798096958*^-18*GaugeXi*u^37 - 
  1.0749199282900618429972153782499981869832198596698996764743578733802582272\
78005662666621769226160637238017195759318515286597538389736701945900748066990\
26440722561573381801539415282752608935`159.21492798096958*^-24*GaugeXi^2*
   u^37 - 6.62329190753033694080157314780119710524921077260043295717925309857\
52913035565752794387863623706816281081379450854366229835911105069616473788135\
9678654823609808652723515467439`159.21492798096958*^-19*GaugeXi^3*u^37 + 
  99.205133130499891930309242677124124168413885733472429313425855997139043538\
03889063387002390504263324411954510614656938137787405289446365863862076595212\
248069113439718153568576`157.7659181458188*u^38 - 
  9.2806445237897045803277493703263606185864786244416137026742714481060884017\
98708164505093952422291714980002629593889459345864595020857909589505586885577\
3922849011882363956196`157.7659181458188*^-20*GaugeXi*u^38 - 
  9.0454365527502049344729191503147426457116523982715047093258445235578079143\
63399982978228732900917169721551920590289369478150859353823887269834897491749\
080227130452221956658413020762727192`157.7659181458188*^-26*GaugeXi^2*u^38 - 
  9.0701397935222012760841031685125644030547264217166457393722209208049558303\
51845290100639975042338441360715517860722519041025831019418555311029510745101\
5230206271961802813251`157.7659181458188*^-20*GaugeXi^3*u^38 - 
  136.64270726897832587830485741370483637270502910440236138580627457614708065\
14589395517111053388720828404269427013384237626401539025220674339269902284161\
7287627891681258429685864`156.3059031009752*u^39 + 
  1.3661627005297302468060233813892378871496071478203426768822305145702901056\
45272537295800252130673225591726009292070452065049217946818587445972879503777\
44938713577145253208767`156.3059031009752*^-19*GaugeXi*u^39 - 
  7.3986931003521081699228204681048334022696163121714082174370431055679215615\
17264876618693806710770756528429259943294537117550478816769715379735188761290\
897175243507725`156.3059031009752*^-27*GaugeXi^2*u^39 - 
  1.2083555678654060499841993699832007801820586860420132951643121175745343529\
92103264755011277631793922222009314381918110114573404992616409426030370836408\
4225742816964752398489`156.3059031009752*^-20*GaugeXi^3*u^39 + 
  188.40196063420272236359791922815448805369951032723477490904219871481328463\
34319820911074008066771759486024686044772527806435495150729767558426603031520\
2872109078135593596093253`154.83515506283567*u^40 - 
  4.3248685666295519598313006338759712764512360523624539680667242335033514918\
14520411578342894496875364621776078636990153891334218480110720898562684877235\
5766403549897272081657`154.83515506283567*^-20*GaugeXi*u^40 - 
  5.8872798815786448435224064707887715993198963095642819286026347898833489623\
77855329133648928888513760682778368565712529026802842417591831401015306103525\
83242958033634`154.83515506283567*^-28*GaugeXi^2*u^40 - 
  1.5672847705966304049137943850865685346681555587513911438663146052123172697\
81585158259352528146433191310488073457219686510440727444187212162039595652280\
474651258195407120377`154.83515506283567*^-21*GaugeXi^3*u^40 - 
  260.02323405035122360174828577125255534825451740772884760250363582891535770\
83623214260060049159301493709886600594309590946305963308393671002015340396310\
3150527342573888210687911`153.35393309900863*u^41 + 
  1.9562040041855403056368801824685754829684137918986492018208545663288965243\
13872011496370275014305344118153237992437687951636222659279184691925682845113\
3173158984895374993561`153.35393309900863*^-20*GaugeXi*u^41 - 
  4.5608029399101865721332648449491025773536501215388866051594229491278199683\
69105752137400248520961155505232752401324370369517996507391062999390895068492\
9866509169081`153.35393309900863*^-29*GaugeXi^2*u^41 - 
  1.9805540992248096715821675185901371398555832790607290653225034629077124198\
06395944592708674539608243618251046168033689293543696599021540811662243313481\
92009906274783761163`153.35393309900863*^-22*GaugeXi^3*u^41 + 
  359.21042016760131983726201664479666693508444982213724094039662856258010872\
71342343594450583403548734753924512378097304630951431570761162739411720252957\
8481526504962178024035078`151.86248405821263*u^42 - 
  7.8915627808424317639542796853546414913535633891133239155923791715684466232\
98653350573700319788861987251515331639086110876127456516963268658724231319368\
430250014328128810843`151.86248405821263*^-21*GaugeXi*u^42 - 
  3.4422481270069237255457925375348570079825753260297453418604304432386267735\
12498823069282343900733753878340186055763588656858956921885609281467278987699\
870255578459`151.86248405821263*^-30*GaugeXi^2*u^42 - 
  2.4400989033389274519854180390454259966890215867104989302817862586243421601\
06664747347514600059250769498013951391011646886716109441334758056745751963060\
2711832557981729346`151.86248405821263*^-23*GaugeXi^3*u^42 - 
  496.68269506621613957312856598682166810232218641425523892251621024207135398\
33705415168439701633832265920240385298867382782762825563610791847280733936582\
8961873412918833646170291`150.36104341471662*u^43 + 
  3.3029870170185471194223090712998728148958910735870189793025927505648560130\
45037624935118676994327898772116163963938672347893978443655273809519118029789\
626970916598174007955`150.36104341471662*^-21*GaugeXi*u^43 - 
  2.5330154376589327828330306994575570528801384448018260128262342639603586045\
43814797751249536672929755689774580358125542111563404306082382833296614357092\
97598700696`150.36104341471662*^-31*GaugeXi^2*u^43 - 
  2.9328564394882753849338381426393924781490621767588491587778299159494883845\
36916160409396889632014593906237528889886537955778693366246390135602833350511\
033894066524505453`150.36104341471662*^-24*GaugeXi^3*u^43 + 
  687.36391402462674742999733105746361556130302406096997413885737724746933478\
98994795292913083022463395018983504292614304273839648946062459027979938465689\
9668468832685007333903235`148.8498360368529*u^44 - 
  1.3714297368006860504481184661610865254153963284950283826351842159222001773\
27121248426900917384276615112903162654779719432041413933101517668327195907175\
506510442137682497227`148.8498360368529*^-21*GaugeXi*u^44 - 
  1.8186926665383839798197678802071483390452495939570872626892759207091718259\
20845741464751041885885014303494323753399484201021175787375504892252360132328\
5550246999`148.8498360368529*^-32*GaugeXi^2*u^44 - 
  3.4411470584506237557705769071957488923776122099475904055799932740610280108\
69963513097095907023376574373842744351531636980893093983575650149164354134903\
9847428055940198`148.8498360368529*^-25*GaugeXi^3*u^44 - 
  952.04436475769457911647754315050678627162926074417044311576988945651073544\
10523142884167811980656636378522101009565703608310406525153041468280179135010\
8011767875428155630069966`147.3290768879164*u^45 + 
  5.7229469225299096438271066553647877239526149701034140787403922545908133172\
65785004377689569828508924532586812533874794443880855911345317159997846056353\
67136872634286760854`147.3290768879164*^-22*GaugeXi*u^45 - 
  1.2746293047744108609458275517021866436428360418897499319332858347954327287\
41951644802487573291457760842788745522952579108094062798531403769506837964695\
019033905`147.3290768879164*^-33*GaugeXi^2*u^45 - 
  3.9436455305704797233709749320323089016100309859706569378984085199704398463\
99558944958683723965361172129470212696342110587288181687926474500411438377847\
3579684717707438`147.3290768879164*^-26*GaugeXi^3*u^45 + 
  1319.7035951644241401405283049406802825366766186378839770436906462189758926\
73876563931013138479074619579775732431960098044578627518318769681612795914576\
9017579`145.798971666687*u^46 - 2.3910259761090104099816975095185616632922969\
60812151070869920586706523365220101118982447596428126996213309753636388499705\
11439249122868721117795103729437595885120499593887`145.798971666687*^-22*
   GaugeXi*u^46 - 8.720518601959152250904514369990709848063127349313207212204\
10866615009031353816317977770257302937772386369665658954571122892862879165656\
81291448511472163325683`145.798971666687*^-35*GaugeXi^2*u^46 - 
  4.4168803250167858822204140432987088283740439190077148118727876952003582531\
04766115157506767808934193519381443928389876319221419217630429857633044647325\
977851117860233`145.798971666687*^-27*GaugeXi^3*u^46 - 
  1830.7588309539442130835400513021012580883023745499281704887434811554498428\
55272258582948801459920677097977767021563475491245597297591301785162048552862\
2949554`144.25971739392477*u^47 + 1.00110203279896863904475469982666546620653\
40497614478133452145107778075013906094012029354983096196029222097628961748190\
1540304277371618895187428587757844938127944925862063`144.25971739392477*^-22*
   GaugeXi*u^47 - 5.833627358793557963466670879190799359395666746575988554227\
43351229385738411248950662368981971176709069090874858110750655198551046165196\
3053619939182093306266`144.25971739392477*^-36*GaugeXi^2*u^47 - 
  4.8371110767887259109581996034882955103921198653038243643698276159713530421\
06380870114734996703968019597576045898996192642504438002984871744347685491131\
06971930298017`144.25971739392477*^-28*GaugeXi^3*u^47 + 
  2541.6098866298833848767801922162281756357455105105553112846258850868633473\
39437453184915764297119838289667078557961004388549169915252258300373389829436\
0859774`142.85249391117907*u^48 - 4.19898508555772244516238517989648237444224\
26241097559910775625844024509987043243830384595139788446821028210772015581131\
972202172983160823773482269771963703322547007112561`142.85249391117907*^-23*
   GaugeXi*u^48 - 3.828105339809544877001172302334934902732625658787007626989\
95046763148410354002742020296238618558307293065826276621793511462264955736363\
152113788505931969587`142.85249391117907*^-37*GaugeXi^2*u^48 - 
  5.1823667505047980230580290912375880749899643861734483756956800920569064025\
00955571349986303479213805662404726509391609901923457358020318109248911587511\
107441274442`142.85249391117907*^-29*GaugeXi^3*u^48 - 
  3531.0008494072800203758037513794847625611226206280797010081871821906873989\
16108978284441953904653710586090670854429364511367415947915789941401440870083\
7782667`141.43807894524696*u^49 + 1.76433360961117240796472274421755952778915\
23246196319524606135619730473161245813425834874856141999995040622263525970398\
383793396029411290153229990056928385159593322754165`141.43807894524696*^-23*
   GaugeXi*u^49 - 2.451005385553236599809213648708271152314062182196884853704\
22526479728622703403932322549275447437231828529674519527192616260518514015020\
06109905179378812688`141.43807894524696*^-38*GaugeXi^2*u^49 - 
  5.4343929709941473787271870545299749526499072276644198031181277206476348814\
21657142927783235831047251453438046584891787943720164665819016231176103161701\
200936141154`141.43807894524696*^-30*GaugeXi^3*u^49 + 
  4908.9286225922295013406411183654448689509699688879393697635423302113707356\
69327387019490053224250946023852209465431602930224250829172285845756149547532\
6122677`139.95156838394638*u^50 - 7.42587484572534347367682116577308704879114\
23068994154195821641930555878916072743412546476762931099848296058131344311262\
5046857568812357150559683283069`139.95156838394638*^-24*GaugeXi*u^50 - 
  1.5079111684634384012682067420725849941931421943617828751436160453304818105\
74046514519966336445384034032012311968663598325606642568273780388188890699691\
969`139.95156838394638*^-39*GaugeXi^2*u^50 - 5.580263824254657940991555881225\
22464321440918213882807957757442857837800596672085538628749202238307685580306\
796274583848198031019242759902208845920779502355628601`139.95156838394638*^-31\
*GaugeXi^3*u^50 - 0.599173762193617888452799406284832493193022041713527636321\
24548793811239369459852540575123020415718479949271175105599072812652709067904\
93578595137780666631578464500404419006039017639259032636575303804945336225160\
9`194.1965534830309*Log[u] + 10.255841171734750801492022106509468930608868241\
25985627254799012650912326150115668035147276918018552803195080086618148665653\
68283580549631948975088346251951036384922698421333589152205430003250865405773\
1144488306106`194.1965534830309*GaugeXi*Log[u] + 
  0.6997245873978726294842664687616108310643406805711758787737484959793707978\
98199508468583743401385728266497570583685330242708842363559683119286504592688\
88771928215001348063353463392130863442121917679349817787417203`194.1965534830\
309*GaugeXi^2*Log[u] - (1.875`195.76585530543804*GaugeXi*Log[u])/u + 
  13.843837623471625198670241688001119080449145282168422772183496746687434774\
94242786998351217399962199438911637840109868511229563281557219286222433821642\
038345011959746227884172236525937302548244336492696539008543378`193.685284630\
35315*u*Log[u] + 28.651442932588059947160021457479669934534697436131996040644\
02582879757888339422976681665857643122417464360100539291743629794924731201563\
34464212323441613709048723607281703562139019056287191344830145368252802898001\
7`193.68528463035315*GaugeXi*u*Log[u] + 3.27037431232978771580711078126935138\
51072344676186264646229141599656179964969991807809729056689762137774959509728\
08883737848070605932805198810840987814812865470250022467722557723202181057368\
69862798916362979028658`193.68528463035315*GaugeXi^2*u*Log[u] - 
  0.1209251375340424568385778437461297229785531064762747070754171680068764007\
00600163843805418866204757244500809805438223252430385878813438960237831802437\
03742690594999550645548845535956378852626027440216727404194265`193.6852846303\
5315*GaugeXi^3*u*Log[u] + 30.472116283772475749637607808809826543502304985217\
67370047758231036609570437345125435708667032155884614578958040676649862695292\
61605216757195211357753415052080685578273777298944879886042480507067091202998\
8367450818`192.93795064115204*u^2*Log[u] + 29.6772975775044628107709295582732\
16243460614065985224111834574320017953444602809337836944979813710264637113809\
44011621784127971173459171092636376070822210405100195730440087729032270672532\
66002917533091814473549328`192.93784982827304*GaugeXi*u^2*Log[u] + 
  0.6828443204588663081089770521259063805692491620943115555037444852576929256\
26731531051473725805081003643824425473512877556599088666385504770717183506525\
92163736788338276232296032437813165954447031490949331887196414`192.9374965700\
4986*GaugeXi^2*u^2*Log[u] - 0.08865642191755307104822230468266215372319138309\
53433838442714600085955008757502048047567735827559465556260122567977790655379\
82348516798700297289753046296783632437494383069360569199454735657825343002709\
09255242832`192.93759206973903*GaugeXi^3*u^2*Log[u] + 
  34.265703755447516299831765612552269344951657138724029148476074950879024287\
67814983830010604423296284283974430790091167598816223191424341154340016020844\
244863765726464865536621517750655528412197435474804104654240987`192.360924434\
79274*u^3*Log[u] + 14.4130963362109587164970307770551042092972195762605578248\
91309832423989650363451018208614064019519545092539224628527523729840972932671\
52362441615219188922878457243588658078178731896004874693859083852560280306385\
591`192.36062091836308*GaugeXi*u^3*Log[u] - 3.0511372504538994245143712499483\
96306380708086350329427672228906758352009341335517917405584882730096593344130\
73917631003240514505084585280317109069916049902541266660675273984607146085051\
368347032536223032055923542`192.36081212582584*GaugeXi^2*u^3*Log[u] - 
  0.2152036212174348837973482196138627554489880875715198215539241542296716563\
14539066386344759327277375903764766178113630745688473590936781095813206674862\
34610137033471735421566804886174965979233751949123676910099347`192.3605585517\
8668*GaugeXi^3*u^3*Log[u] + 25.1838270757945996660531144142490689003537764682\
89395976937893352528801759854009338391792137479190901938305220272921332882369\
65206213327391778516438004811595812354973861843296383820294358618909150481923\
22338425258`190.9287297520502*u^4*Log[u] + 1.51227645653446442411030358301124\
40510086961662352276850933038644144878199690845475202081349235935637053974698\
55590966019604570549407272798101975343036558730964591379745855852142555483964\
06445027502993116606016338`190.9273687659074*GaugeXi*u^4*Log[u] - 
  4.5965329594079185458085636996095596843716208000961786734532694871878975856\
01146274033604955117064233674703487271837937429917086757861179500433566238324\
69571156088606093319739886262624008298768417526864567124613752`190.9287215502\
0692*GaugeXi^2*u^4*Log[u] - 0.31213291278523929144479634439821958967186164013\
89503072424916850050140421775209528027747845899409688241151738164653711215638\
23036634799241840085689277006457118921871723457126998699681929133731450084913\
63732224979`190.92835118712824*GaugeXi^3*u^4*Log[u] + 
  13.013857253191259718853963463246220445845576833884195473524553549324956736\
47678349759307381957449581109857252346026999279022921109287608524172792266932\
046043632468468329347644371459508390035778017948333333511508284`188.876819705\
86385*u^5*Log[u] - 2.69683613071535780181253820453736706877511407363809529347\
95377628995922965191580216532772205972971176504977960402364336194679314769792\
88795195671212704052546751270228212960158898666176937377717215067143840257370\
11`188.87681970586385*GaugeXi*u^5*Log[u] - 3.81123735718841538512091899129170\
74591240750408577465118182674818270586494654122853250499463189118713633669147\
16751711086862209909274090326148905695243212670603752745574042111707854651595\
54930974432664324174503353`188.87681970586385*GaugeXi^2*u^5*Log[u] - 
  0.2575023819755643818611474340696163185927207694230499163318699942916681008\
38714788442426912347313311608541299518586837453412836514909320468651679242373\
85818226337701207274798213959671258675158574979309816214750725`188.8768197058\
6385*GaugeXi^3*u^5*Log[u] + 4.99212536539548664306879626730809217256972087299\
69144732651245403343768178473525256434393122663155581304663840037862681647474\
97315326829723205328933502106792969291949707293581492353831871283312096939836\
92548739454`189.31166575090307*u^6*Log[u] - 2.0461568020938136050216672736109\
72107745928730271833167035076358699641301618470247357491418391004397502854886\
94251252163420603447407942083641327650845437335382274380869508081255824020145\
968730231760005296229906799`189.31166575090307*GaugeXi*u^6*Log[u] - 
  2.2705785335421839618605698410045991291505884622123078752460857589350575408\
55797737814242147663863800917953248231108926603156607661006260888458891586554\
4929332791334973084837967388703831631150713734018950839598168`189.31166575090\
307*GaugeXi^2*u^6*Log[u] - 0.116349635640181719187922852104295606818820905750\
67746142065258416797986818935072573406006263069882516822064076145521624612385\
84143567331347676414900487397863882890616418578189758499166957255010940698583\
3358439927`189.31166575090307*GaugeXi^3*u^6*Log[u] + 
  1.0580639165781600535638122377170736303352896026492080379765435376588820383\
34922336063333936758890680985373576488401721668954931768930519607483903202577\
47254042229180855745024629055170068455000481632278834177730714`188.5504482912\
8002*u^7*Log[u] - 0.688364321047645548771704953466759021978751154840589895194\
70339861360845592395671416429528803915434607313978418506925925530675321269745\
80093871763865502957944099859467324085525373520383980529241773190404180931376\
6`188.55044829128002*GaugeXi*u^7*Log[u] - 1.067115842735263292645793507479375\
25870964165840401878410725509306750966845031439176721420233414735312153399296\
82024657933227789620545075343548823680219415171615055827989593566178745146920\
5209592304388154319895281`188.55044829128002*GaugeXi^2*u^7*Log[u] + 
  0.0080826150580070119973568428827902260797972810430079867555102571547374368\
50275126629074271036254844628404484824467926122026691786155768775172395693156\
41226881646139483259793123623502701040724452467740949413602055`188.5504482912\
8002*GaugeXi^3*u^7*Log[u] + 0.06283947721012947385885753341147261935412243901\
82498983281376224908989381218408841425719989437632101602009624336119877642617\
55901690677866751761338197633913601247416900391315994286711280729502610784808\
36809727757`187.6260324566814*u^8*Log[u] - 0.01102424843750190181302499082197\
82130927604290688075504978841438748728919562787013171471930595524468756682325\
37667721750389352095036397736231126275571016592445254319959482585345984360642\
3441371146081711575219496`187.6260324566814*GaugeXi*u^8*Log[u] - 
  0.4149157388966790345271514725633206025359831431903968688278311152062126359\
41202607727901047460591130384667584403242169481120929996196409752983607061474\
45970172129208027216825886797942493521215579429618865423134497`187.6260324566\
814*GaugeXi^2*u^8*Log[u] + 0.068934280629241382015774127294903807349181335464\
29510647884105393597984208471532681094895571252566121419040127273987904890819\
68008913718023360956437337746985372775185235105267554461302475557420733890416\
1822825688`187.6260324566814*GaugeXi^3*u^8*Log[u] - 
  0.3182739465729526263932802783315832713697322462521424104999945186936087396\
23068072841803740902636051742746890232417184658138640010934926048290391180965\
96016427136099892158835037721354775990202765645145186276658819`187.6683886285\
728*u^9*Log[u] + 0.1275105657304320793604161997498588715122511479215747584701\
16151676805196902047873094040547311316651627176904375217375908136109689560055\
41702892920389846638828448818270804141827040813794515502187008580899903807902`\
187.6683886285728*GaugeXi*u^9*Log[u] - 0.137243236790104266294559367028634894\
20684358416503633566521197287250021989008405096909776910101222947507633881790\
10711710918303938641694310088963367753237134864233809077119014703617963167245\
9212224985273255222051`187.6683886285728*GaugeXi^2*u^9*Log[u] + 
  0.0757283191207141206332383072734811525814357673621724577558896883450674757\
43319592882903199513112738670474103834055261628785314261617818334197401785232\
59171555311639926181043396473687293495461874828733944184289837`187.6683886285\
728*GaugeXi^3*u^9*Log[u] + 0.009869357032184642310915596298366854841610478926\
30814167761333289528842972594629491538242853905890011946746685264694006230374\
46007009897769263356450482683126684055706490489778553254025181550597030572743\
1185180478`186.5555846121981*u^10*Log[u] + 0.08384076724766295863790262782585\
38923442335465623996882668723096649956962999206320192045649730338953485506769\
92435828824966790744354804675210390141018765584778596176762220952192853677108\
19457271683301489949147422`186.5555846121981*GaugeXi*u^10*Log[u] - 
  0.0392716591321545433514820913559354194403687552156643890834297514350086133\
88307690981861493892479212057733009621413563632643865703198163411144886870301\
87055580113805778155074598332810917518749818085101980183341819`186.5555846121\
981*GaugeXi^2*u^10*Log[u] + 0.05704901797299432098940646343377638360794471293\
34959495865276921934978095398510262707510638495602435376537529726838904944948\
38484588402663639022323539629161236800838901589465228066501623225209931978874\
11862454096`186.5555846121981*GaugeXi^3*u^10*Log[u] - 
  0.2203877779082443505975141275755041480754024897020924127954237562632645343\
32639000244619134894638952396281358639364125700331509266991634067122277785084\
12199780296476064939928568830892032232819391360210954195541273`185.3627170188\
7608*u^11*Log[u] + 0.03154789956768072732125214972231052691549651807441758817\
15788443397423569052444827886176506727246079602113237005950759247005336690272\
56982823765423543769488402454832828046977488136126270937701379521032899331418\
22`185.36271701887608*GaugeXi*u^11*Log[u] - 0.0098058695070452799265643781097\
20901474782207414278839354201960251149396110820122452025687595150488961944212\
15404792407015133204465505800377753200857371041169826592168755599092134960723\
811139818769643020329930946`185.36271701887608*GaugeXi^2*u^11*Log[u] + 
  0.0347403441283849267401664966456799163392973546558662539261072828719516135\
29818682356518113889212942859121529315551069011474744585519404783214774889815\
21706738224129663875679061642517809975305237243410984880119296`185.3627170188\
7608*GaugeXi^3*u^11*Log[u] + 0.1881153150402312106606333513693757124253379824\
18131961271551481370165216974642629878454484854857221449129266567507087882342\
92941800844700229834688093754744779449258255981258382385882615588271239896134\
789578187984`184.5926009956483*u^12*Log[u] + 0.006166759304168279025871029668\
29244478699539971742038479111705613846026980013781389761463238558627195085254\
74320151983035885161107575484558142523607788324708441655058612242694148131245\
8653554208252724588779558087`184.5926009956483*GaugeXi*u^12*Log[u] - 
  0.0021378301490394182357884946387791967504560775634203348249044165495728555\
52951322619477372287274060112285002716692341468059577851617683022141034907150\
74330265634034967986256914493067327364320813569884082505088307`184.5926009956\
483*GaugeXi^2*u^12*Log[u] + 0.01815222280059193298155814053096950376873718871\
45194873904774526765751713688930105088047521308255536202323156185264757664826\
71629462067138433453677713801860481110101575844206091709996808356680296434873\
15602285732`184.5926009956483*GaugeXi^3*u^12*Log[u] - 
  0.2595802458719400168929903942501385056135490463650583859083219769982847317\
76639007680608447047999217649805252055907172256395228029260075403802564994347\
76684426015114700259725204983862036142733746819792696362797728`184.0570875082\
654*u^13*Log[u] - 0.001262805588799259898502488888897351074853726291139173152\
67904265242096553904561920039512731774007889733247399396142627735661304192916\
14923748506562632215656842387935667088916849048397723657658379264142706742239\
8`184.0570875082654*GaugeXi*u^13*Log[u] - 0.000402445554995453622944061025756\
76759825012869658803462227179779368088655624682310129351638772362186736725790\
67538194808018014151440518310690271978714252886456356698590063111618787202392\
7594510037235916422374801`184.0570875082654*GaugeXi^2*u^13*Log[u] + 
  0.0083911414310851496374756979366855723485860571688020995926938428462708568\
96411300348095684472416719071995239440373673361220876154050492367277953073067\
07894981738797875964048607077354749324989722490622241391639227`184.0570875082\
654*GaugeXi^3*u^13*Log[u] + 0.32126956977832897919158138614303085683975961139\
64375984253343789470346152467809627982196121727152340682969059221479988001614\
75689968481832872717299021391870900112233236964721118509843535714185051252680\
07397548122`185.4577015434948*u^14*Log[u] - 0.0019209173315053964255038168716\
14137205780766857091459135233849198333334322193524647285606240783883621854753\
46764380243666062899449713572360127619993026624004787232331714236393528958921\
087340769802803522109544945`185.4577015434948*GaugeXi*u^14*Log[u] - 
  0.0000630840503246640898303728738853697606107090067889997627527459986922711\
01297951953130012699733049590329037691137365150059109171966735087285241401742\
63172570097134844125989051909985727800229438905925178319692735`185.4577015434\
948*GaugeXi^2*u^14*Log[u] + 0.00349678391719228982236772686642965096070294177\
79479327144912634162621526646234142049175879279292769043404373897089832166053\
66842325959810407884520894518999654204522981081080384201075998661244064658134\
59573498222`185.4577015434948*GaugeXi^3*u^14*Log[u] - 
  0.4082167527493112544033888393469484794724661573664728203505510823855415542\
38780605037970135837564741356125316589028981182294766698261315482908061514475\
39729795611083820942823821733713636005302085986888884282171289`186.0645440268\
4616*u^15*Log[u] - 0.00115168481281430702231329773611628142212530109744239238\
40217350598802566886187097854319908098826843688234338147228619983493429258430\
81506921881594554501814309185283200596498452402010965890502415509359551192687\
57`186.06055831510238*GaugeXi*u^15*Log[u] - 7.3002530489291236687233207444761\
20477739274956350426348781189036821799307926389375837223730318147060201064259\
97114994936701109245080999914323783080676737946967432644825551470131024738433\
919800274838509849716`186.06178892524395*^-6*GaugeXi^2*u^15*Log[u] + 
  0.0013306817597057915442783366830133351182084289302993545267039159976025277\
13229926920037837329700852444479197563035872442763363076772272114412493040911\
39643473863259898482719640559908366266261786841201002355590873`186.0641643708\
0088*GaugeXi^3*u^15*Log[u] + 0.5227764732494550806460804731258395343877035477\
35301205126543476842260861360238257097145306974912189605649426384590082168704\
82964649678688821512747328587296713998558068626004161721783415612682084312706\
97120306836`185.0152182897064*u^16*Log[u] - 0.0005196295273148072123226973837\
22478690445091097263317774682781549634593027353951717912654076724964772109424\
35981138260368743051881184453700496798467067354072088255712383975116993470889\
565247688599057961094368703`185.0152182897064*GaugeXi*u^16*Log[u] - 
  2.5139810305530366755115641427848077365889528253534309856310748767893194900\
86078793734274432948947842219240292228139287655048344518216456571029160157694\
5448805156483962805240220509826225060632181144742560685`185.0152182897064*^-7*
   GaugeXi^2*u^16*Log[u] + 0.000466847727931509689920591621093441770874888885\
10617531599454436220437096184014281527282885921418428369899221939640918487998\
02299331334769490799255719196568436500612272265273701366976731344020090638345\
0550892873`185.0152182897064*GaugeXi^3*u^16*Log[u] - 
  0.6732824770994719950058184659128284084455236737423987132541341968673691753\
04043824201463745995126234338398156058432469209004335187626337079828366725394\
3465110472113569168783485647833879990566203403977679924118024`183.902282622584\
*u^17*Log[u] - 0.000198659136135045892535486497277142541126415709401754705683\
98282652106828300128187239699246675701177618230217795621485046090489482227754\
253653572355553648594668493410083894066424265049275779396940940311236309573`1\
83.902282622584*GaugeXi*u^17*Log[u] + 1.7284371494649621708003619310402470467\
93680662996618107396523980660066954007981625015255016942274890772036847843754\
93184131933756625264589707469619849041764877431038791993647480718220219756459\
08573479500722`183.902282622584*^-7*GaugeXi^2*u^17*Log[u] + 
  0.0001521212569718800345592375266588231316956619906912616034837337077847897\
75018381768757227710009842375465362501943126475299491105701924944710740279918\
70919554015226119456976173345742901056183534322945311416705518`183.9022826225\
84*GaugeXi^3*u^17*Log[u] + 0.872952108646000533048674502489753168444294968845\
82065897928651111666252136899323447364981351809762099613255994376613549875204\
92632542470660037061804955058946664202337512556541049124170288519236709774932\
2018159712`182.76591007838024*u^18*Log[u] - 0.0000674320497175950186990162220\
24899134295206528658732151399391166819519092590180036680411015564231986508437\
66291230206777886283756158518556365680680202136003313247205236442901432530057\
489229783649200895219161846`182.76591007838024*GaugeXi*u^18*Log[u] + 
  6.8157495684390108990273516616412175533413613472956239398871575646315225724\
12137127144298855509798812209762408332295750303048270280687354044074860718165\
464817590565744379837022871647707261408111583469900242`182.76591007838024*^-8*
   GaugeXi^2*u^18*Log[u] + 0.000046314297864252601566983204168869886780882284\
46657959097978076267635340164922069289613449000785572904086675119895909225712\
32230305294539678725500007732377453360775320858729753890267223467446140008268\
0923089165`182.76591007838024*GaugeXi^3*u^18*Log[u] - 
  1.1378587848511773759983984316326160494856414248566315640032293317805512854\
30063666801008589953817423431691470194412892322189411322973203429463686672174\
488427398663558809059991799039423938387014`181.60727637270966*u^19*Log[u] - 
  0.0000208240347623893489645419728724597957317862491306618711978120350975472\
33278897191936274007986199629696533906617123812274407239656944920705567674944\
87373920355041013116739283553622372548204660280372717195825026`181.6072763727\
0966*GaugeXi*u^19*Log[u] + 1.744510117202698506887549024525293130812357515997\
73061191187509797342189007571482424079798547656640876893891054522017425602893\
53743138466432789299197163593728373763237725374928022762439068772728053003933\
94`181.60727637270966*^-8*GaugeXi^2*u^19*Log[u] + 
  0.0000132405195380316701350563653037315740853995560144023452258055400432310\
71456119403881338595902705824720776780122592742212768734595734480240286197357\
39726888670914327726902304777320058270858344957196697525984694`181.6072763727\
0966*GaugeXi^3*u^19*Log[u] + 1.4905918444142664302528960840274348783670595157\
27765154176665823941828416119256018110314189875827747587474922487073602625711\
803483642506419009523863033052159161994921188372069413636986719172101`181.807\
66143311675*u^20*Log[u] - 5.9386933130199513954573917933255719749782775930754\
55762671795186258494813907279918126749147568539215807047152251593683985355592\
85961832100315610047242287681959125133608715177101222397462821463716033500173\
73`181.80766143311675*^-6*GaugeXi*u^20*Log[u] + 
  3.6860905242091265195263093517093292578608759742912184950575525161320792233\
09822888829104610280778443415934963899531798854031309213609065527021937559980\
45966993078590106489382757533708090510152222385783442`181.80766143311675*^-9*
   GaugeXi^2*u^20*Log[u] + 3.569314184289821669264749891690219986764601988807\
11121787681926195162999606664360975689678337374700835905385688578487258393303\
83845480051957069576127463721838620203693968093461949813295504787774168195666\
9469`181.80766143311675*^-6*GaugeXi^3*u^20*Log[u] - 
  1.9614268640030140058570517361632462363443513743427992882585812219334315061\
67777911504386994700512778315007746715035605368742991786842589791604388923721\
467992690524361704509100178834742160188053`180.60761738230931*u^21*Log[u] - 
  1.5798597019751261799639287693431628597912758841906604994384943203725730743\
44463318095436228767077238176208245085727991043731691433577905441584540747862\
5707991133189653388607276674890350758930021736093937608`180.60761738230931*^-6\
*GaugeXi*u^21*Log[u] + 6.8840140063123030439130667093106598953100690248527488\
37808367403936478681690199010218752430388493519482100771298328415035117243756\
2637909844307103923599491347319850034242141038498619092040099713804478349`180\
.60761738230931*^-10*GaugeXi^2*u^21*Log[u] + 9.105970339444131877356744130759\
86804940998785406737500688611991026528014328412476095299352383964006137162438\
13708231795592074890901437634652893329436122804251212478754322339278074408281\
599566056822293013696`180.60761738230931*^-7*GaugeXi^3*u^21*Log[u] + 
  2.5915543694025708845016794339006117844193868026263220555314118419556705666\
57691397834760287801098880867815811062894523995803335136173803483335020156665\
046698349307661995329726573782993473967892`179.3882471289555*u^22*Log[u] - 
  3.9493927041190024262715035756970277057370381672620270818737084317288613083\
05113338174914144556375844440917935804027596762830050771810784834929035085903\
1269257448085024976302447734335712731065872006950936419`179.3882471289555*^-7*
   GaugeXi*u^22*Log[u] + 1.17112192646925618892947991824149154512636770257005\
45642404763208789837496993204939301395829665842195977849472421209319470787319\
86009195840830960562205369256244718627918611878684113108869342919381894324`17\
9.3882471289555*^-10*GaugeXi^2*u^22*Log[u] + 2.205470742761913185310108046579\
98862477882043458070566871741485875681080938046103229256227126059300139963752\
54491021308381006936631811507799003874480381741463693670481863256146528221279\
890974704792427788448`179.3882471289555*^-7*GaugeXi^3*u^22*Log[u] - 
  3.4369242674574692665414470779594969287319977417213864962300613235293056196\
98290054239384947934150575467513496259002479247444442241426856328016247409527\
715296162080777689030792375712555778843292`178.15036899201706*u^23*Log[u] - 
  9.3288952403170545136216365748597232648513593721060007249248986803185724059\
20029120037443362350606604349275781098923015118243620095509850906723671624788\
757273224946236622414512221967891599340323306237058995`178.15036899201706*^-8*
   GaugeXi*u^23*Log[u] + 1.84523104113510123621262276424740313455932979699361\
35332163451283352762478784657091346035477702093830268586989569423653158903206\
87697191103510316824752677680222415770464999773546197774174946349866555379`17\
8.15036899201706*^-11*GaugeXi^2*u^23*Log[u] + 5.08534526377314262983834781836\
08853984393191474710895370892717711481558542690658441155930497949920363070164\
49296329909245687998786645849444646815889245881811044037667169343666765178003\
792024608452376782389`178.15036899201706*^-8*GaugeXi^3*u^23*Log[u] + 
  4.5737053036014800305447099659526430144271903930403962229033517498262742921\
67848322302060988565686135941692407726264880036459886737532976261285124847597\
373697156178650752663438733231446436785064`176.8947362105778*u^24*Log[u] - 
  2.0914985246159212350303156260143471552393430836797359970466393845423810506\
24439787727509530661208627476284328532522911187919605363860754434227926659846\
955033097936240522682060188220980574451339252984724097`176.8947362105778*^-8*
   GaugeXi*u^24*Log[u] + 2.72097678976050077834012407497936553932212548778844\
56289319218275215697068725775377657443417481364675012114763526704531725149224\
8200614520926666955390049409625433659825636237402929497736425810274350664`176\
.8947362105778*^-12*GaugeXi^2*u^24*Log[u] + 1.1190806976526334473909412086056\
05630721641942810627223812247162723278921953569642333700605889161381574428042\
53550770267118479979270993962321514865432499354256727624136960846049121027095\
720986620923211745`176.8947362105778*^-8*GaugeXi^3*u^24*Log[u] - 
  6.1057306167031831496696282827558234466118599248224352913284282981059508401\
61512986416658483310775948872299695817103018688803963797137842668504331812995\
729377619606853650087417196833193152351983`175.62204410271647*u^25*Log[u] - 
  4.4661512741743562169527104220630763670052261348895196339343678419550664510\
39885067762856207449897655276277953356940264002147511961995626333487032154768\
61007579986352628439303838673358933480260417206219235`175.62204410271647*^-9*
   GaugeXi*u^25*Log[u] + 3.78234196278220872249753813544227440553751306379721\
39181519943646703340952383643239398534241278688543820982344282015476477799702\
455382449586489308157239258739938670720505508053089445803455584748894228`175.\
62204410271647*^-13*GaugeXi^2*u^25*Log[u] + 2.3555438481529387745630418311055\
37989487594346247094380962735390064633845520929080259330814849696703215945122\
62841519132821098069499905577839109587349123800373163950326221940480511227838\
79568822841415202`175.62204410271647*^-9*GaugeXi^3*u^25*Log[u] + 
  8.1747502365658033234214486376051262249048919388481360654233631608097770324\
91739039464218115607593208776651924491692271710607353296529409203662181299090\
211044878196645184470982373148769794939013`174.33293627476354*u^26*Log[u] - 
  9.1126312362167781451738422800352144264727048999756883506842037495075170906\
80047995713746700868875354630205728123424760446054558683741246434289036857372\
360300059079291177898948933165313201778878951517039`174.33293627476354*^-10*
   GaugeXi*u^26*Log[u] + 4.98284368845938696811302277219890913268203949763805\
64723598874451219426336919869511422941820664932691343639041095440927880986893\
12992323808193591538240118156781066024292547094963546780461875875074624`174.3\
3293627476354*^-14*GaugeXi^2*u^26*Log[u] + 4.75207456836420688687824054823634\
34570998788189655028796744301393699348369257288344926128140962007908579830106\
81072562222064985271494075430885555867411614766864889114705975660292487359702\
6502978365127823`174.33293627476354*^-10*GaugeXi^3*u^26*Log[u] - 
  10.974539607886156629370978571786098280720713843634454368260969061184780427\
40719546740874581254581346056454069708318222938470483331487168400678232802205\
564367555532864818541044137190766171763245`173.02801001861738*u^27*Log[u] - 
  1.7805197831934792190684332676948710363617011740030620976335567875799048277\
54156588084819839113165751150026834211482105838643722116752069497176836983927\
67752627723558237914692443887228`173.02801001861738*^-10*GaugeXi*u^27*
   Log[u] + 6.247066263593732302105223752134456822183193059762865860464259794\
51759070855669839291113734925719546934781624965361829458656318787535636847430\
796911230409130707691618398002867603064099317350229736342`173.02801001861738*^\
-15*GaugeXi^2*u^27*Log[u] + 9.20515431421377922335020838840570884746263152541\
04947758311615107064189317848393496564153265002994492048092658380142989392445\
58556515039134338676655439544739841225904336545118780739178802287536795837537`\
173.02801001861738*^-11*GaugeXi^3*u^27*Log[u] + 
  14.770339423604922219131591694954536240776569294748617281681537785767102381\
87968287400126799841311973410386530925925864105022100807255701995443944671365\
6977706069940803813827082809117628666951465`171.70782101975556*u^28*Log[u] - 
  3.3414118323522130867707128973853245614267246938146245371922779114970027842\
51149516651816020137094387422314990901079948790376269775731625418264300764457\
1787823405670146556594277651848`171.70782101975556*^-11*GaugeXi*u^28*Log[u] + 
  7.4784523002792754217158450666264141004383604909598773073034477482256543638\
16830032119291363059053528781742718739029261568653151504653348577196489865967\
6840996146085574197794066640986620547522682948`171.70782101975556*^-16*
   GaugeXi^2*u^28*Log[u] + 1.714980765535090195157946816952970356723379368226\
26483274313494275851331743841178916342225798382823356798782676515461206914779\
27089928807580899636749869057801607346545790918897401599`171.70782101975556*^\
-11*GaugeXi^3*u^28*Log[u] - 19.9256653862174863236955016978422477654398101036\
01375972099039658272962313715020025423957812538329263490142044659651910310512\
768555605343988337986103928635680787265760336878195484212674595131067`170.372\
88747405992*u^29*Log[u] - 6.0247548877694447380768003489621049466723259823295\
47457356696634373391382717300306171399949304611691091883023294288810703988775\
907345630105164890383594341479023793287013262103896263`170.37288747405992*^-12\
*GaugeXi*u^29*Log[u] + 8.5722133868768208626446740310114019120025800167514709\
27259802984989222527457421033631666685130669448668616686264595335122987156502\
624423643298429062348885897366024241020610324387928209408071283751`170.372887\
47405992*^-17*GaugeXi^2*u^29*Log[u] + 3.0777436290406847089737436171088039064\
91560004261522759178644868640825051835585312115513464149293290412840904301360\
320702529377515564637468529822722948405111557468912519726496531644`170.372887\
47405992*^-12*GaugeXi^3*u^29*Log[u] + 26.939316085625216211493183592411814677\
41701085033872768675382045972487815328485884323777540448771171042115484163414\
53079128245214656967621849642900512509812727390289691068098751003922515604924\
14`169.02369369733577*u^30*Log[u] - 1.049338807897633181935636089622355657792\
79655093289774333140104201226574087846649942297617623599188680165575265590092\
9688650351186244720048213617609546657724132988277516796638210872`169.02369369\
733577*^-12*GaugeXi*u^30*Log[u] + 9.43078933119724774743090186270905944444720\
79782506762319697790230238129261476410795083386100379544745637786959734595178\
3971360916727300192608231767028365582561631070947783057606975566675411675064`\
169.02369369733577*^-18*GaugeXi^2*u^30*Log[u] + 
  5.3279826708791821650440248086897788728123520994873489342300731360092353631\
02184382842740120181476294273012696594005750074783059411231288077007613207726\
81905710903464616740585171724`169.02369369733577*^-13*GaugeXi^3*u^30*Log[u] - 
  36.496503228111644803549862349411979424372588506987783182035445999459498250\
64003199039460194189306997140984840872547368949634236476776085310233223200589\
6896323507425083987701939967849044346075445`167.66069330017012*u^31*Log[u] - 
  1.7529529468596679035086253313661035938921081746270027722951286505360257998\
41293931026958950817878320187221855373427506932037712000994346129717842129454\
89168146432208187133026295664`167.66069330017012*^-13*GaugeXi*u^31*Log[u] + 
  9.9785543375101766837285137224097698584773664400522689844391632779815170782\
58234835048508365186397540487360976394056648479741668865552899546775321148601\
7764616621924263852194735229401628684756298`167.66069330017012*^-19*GaugeXi^2*
   u^31*Log[u] + 8.9087391177271106702294112100962346277920235581131545192943\
07472681075711774941074810140434327044952991678336828101077614214844145905546\
9530051864571621090575965140141523034060351`167.66069330017012*^-14*GaugeXi^3*
   u^31*Log[u] + 49.539553462906676059112537352159104857106535142189546451693\
85342690497572586199927332538869344763309170595012713145675916443577821744201\
9972828561381154162611954654205932847082313403915694033252`166.28431198826047*
   u^32*Log[u] - 2.8731877740502600949214640420511750238557023546041864062777\
38504612798604634247424778703126961636934792762851785585773849785132282344764\
1530567369120968521207743304901924702668312`166.28431198826047*^-14*GaugeXi*
   u^32*Log[u] + 1.0172664390654210532791538162089399252115540321930800608208\
50540086114303376186821449706341795931539442612185086951799291195631004373643\
6411151207527125745622506791705900761392306486253623429278`166.28431198826047\
*^-19*GaugeXi^2*u^32*Log[u] + 1.440514477265973213990158327849137321658369395\
50519649638562456940087386749226872973615332630948632742776501084139805153908\
25090228222420208782776162651223917692097335743874743171`166.28431198826047*^\
-14*GaugeXi^3*u^32*Log[u] - 67.3657536341363208735219410474526796278989096162\
22633622651417159817283392970188802162813768252841031870537261802155241406835\
51105519727089894265770430624299414113863830828376`164.8949500393477*u^33*
   Log[u] - 4.380220664592738532728673129329205339087160300097389347076523003\
66286079765941584255257787946694715677470723617208764446080957033076190432455\
8877531954218302083176314626562023997`164.8949500393477*^-15*GaugeXi*u^33*
   Log[u] + 1.000796888877689075959124135860844632818671386078172204285359596\
64956318493925625603882499211101496914600516375237498109587141405453251676307\
6150088284213666456745187116818268341232982852376656`164.8949500393477*^-20*
   GaugeXi^2*u^33*Log[u] + 2.255045263131727797069888950482167973966088044189\
08160957513288257082755940887256576994253115300704231472925702643566021722149\
542071784463904734309934802362485449452709238427397`164.8949500393477*^-15*
   GaugeXi^3*u^33*Log[u] + 91.76286744207675386527628388458559233731651168903\
21609660882553991651278507071179777763314887707080253739536558313679982072544\
195817680003909355100269383934361604704029195879`163.49298450096984*u^34*
   Log[u] - 7.180197691797451649936205055231759239834622365584777227032087110\
14979003351259475147159640653767653236471414651501604007488697140353998417867\
915618106232106313860156121191792548`163.49298450096984*^-16*GaugeXi*u^34*
   Log[u] + 9.515407488676673719910240101982257656875945213561289907380075546\
72270445328149971388746184809791740298559616661163967500256474445573120205785\
92828401458134333526181969150214331569024955570551`163.49298450096984*^-22*
   GaugeXi^2*u^34*Log[u] + 3.421249080807333787749554419371576324747205352610\
57120812036630356526615112386025095527932834245524946355265503752949835768857\
789127601840200141247883126309857562310547928009384`163.49298450096984*^-16*
   GaugeXi^3*u^34*Log[u] - 125.1969709061929001311134148342794214160337191608\
20858177889600533243195361225386417562066452351044295329640783165962694893946\
3211913597228828510514613230576664699101610705597`162.07877114555538*u^35*
   Log[u] - 8.422196357391003522578340095460950924681798562624162629284178764\
38023657253524122490003231566756608149911688620853691107215868621178289769882\
65705733342273723013117520656329449`162.07877114555538*^-17*GaugeXi*u^35*
   Log[u] + 8.754804999890949647856221887628383855662227848640395047032228828\
09010939408547112740122794352923818901359712372360001085620700650853751684921\
1607671978904939070554771506451182457135378730105`162.07877114555538*^-23*
   GaugeXi^2*u^35*Log[u] + 5.035376998802015989493697862297100043210474390907\
98419758664094463402746653433901730877537284896755783020527823415629376409651\
81155761472310243558184690209070419157796628445098`162.07877114555538*^-17*
   GaugeXi^3*u^35*Log[u] + 171.0729975993081064781375113808929490997104405055\
71365858714268669099122132167055883145274682549185922713728683476710985743297\
26435663944376217621695671290811859947181266017722`160.6526462149128*u^36*
   Log[u] - 2.099003991538854254315929408314083053761858186490189016777418980\
84993276116154762816023234453334453374762164349507380057459980132667100301634\
30479010177564499252153594856862859`160.6526462149128*^-17*GaugeXi*u^36*
   Log[u] + 7.804065220790294313723623179264357099468488280450847954026247189\
41859251631461051470337512067795737750256299116694854639084685396971276127744\
561713912989289639590057088790367185670864611106`160.6526462149128*^-24*
   GaugeXi^2*u^36*Log[u] + 7.196090399469836144759992810828209671575102825433\
25827829429961751843021854003030100977759149579964797437479086545754112210089\
9742963913920083450607272320419346840517101705258`160.6526462149128*^-18*
   GaugeXi^3*u^36*Log[u] - 234.0963970242213216372869741275127164775441108204\
53156385177280932344247775151192742759177368844226371286826952414589655257397\
79854172507739981221408547659183184439713736698218`159.21492798096958*u^37*
   Log[u] + 7.940493768188386145585679442756764314415806395478253623318996283\
98263741442547800416600478915962060680837212817166473205987533885559204358820\
211458761001424850348703339552084`159.21492798096958*^-19*GaugeXi*u^37*
   Log[u] + 6.747230954244108706987281332708254786578736056021104302094075655\
37449082836591386013250980892627015501784576929655723525215960446275324898077\
14862481462463259060831843833094653035276343988`159.21492798096958*^-25*
   GaugeXi^2*u^37*Log[u] + 9.994334189441725655897334108063699193447834213261\
28995104679936513735708647084506419481151627644987174314477432342316803581671\
20448602631054844907991423749252926276147906265`159.21492798096958*^-19*
   GaugeXi^3*u^37*Log[u] + 320.7754927818041211929139727934702660195380301504\
16241534691815541217664281542931502504378065686204841794680910018246647679854\
05435276545974240428285836178171404511921629634737`157.7659181458188*u^38*
   Log[u] - 1.437796455103816780572514757663931402031174001772000886682421246\
98788854216840416333182834943013667288209997851525161068868904253837137603779\
3347221611510768595916059199291158`157.7659181458188*^-18*GaugeXi*u^38*
   Log[u] + 5.663685512199125302354634757574803490264051627200828774009690585\
98156721685279803536975257595004360229835158043834751408513290406405971768275\
5102643957066845498433090508221539111930675763`157.7659181458188*^-26*
   GaugeXi^2*u^38*Log[u] + 1.350072595003353080866866943157402976166138059158\
01633601540175778730227810766407221836087334639538458660062513253550231805364\
939472400274335033915005088143224531417611696776`157.7659181458188*^-19*
   GaugeXi^3*u^38*Log[u] - 440.1197440911981427111212518158641737429287136412\
62707767902775826351139726309423763872897685949194171625094526104423305667323\
05399140648041410618483728803532573485062524273295`156.3059031009752*u^39*
   Log[u] + 4.557058299360462751854547089258552313481038483185857702782206198\
52920548715401578870977893392323944040734655834357016126414045292756178383163\
671843608342791243690329972606044`156.3059031009752*^-19*GaugeXi*u^39*
   Log[u] + 4.620075666405367754354184729732449022157021023074611782685119096\
00559251055181902529667224772355006312094149744793285445220953557332155425788\
0908211294756351516339989`156.3059031009752*^-27*GaugeXi^2*u^39*Log[u] + 
  1.7751689495512914711334385521599831942868710547354716308878943963926941067\
93023486607526301828431910805845297207590816778842449100390155344576014226482\
4713116627074300949465`156.3059031009752*^-20*GaugeXi^3*u^39*Log[u] + 
  604.61093321465981334572801324882222714890514627432819005845401237505835128\
11720727335056715839043402456784024543971243081271992665597150424984940304823\
3818503985628565757590969`154.83515506283567*u^40*Log[u] - 
  2.1139299343406085748057300548084547015950876013722562471264747835821018671\
77865874429313667022759953668319637354267337036744260038979667208193047968515\
90459643929861361050052`154.83515506283567*^-19*GaugeXi*u^40*Log[u] + 
  3.6656726149059906483469517581834711343971806346336544096279146206915798875\
15219227775498142941745326138825128410799156693002378773602893298433418760939\
40417240673452`154.83515506283567*^-28*GaugeXi^2*u^40*Log[u] + 
  2.2736130596653644851860823573892797454877510318437851571438707408191479005\
36243852203052623466379104819075150813959046641882747518124137380798246415602\
287710681577800733301`154.83515506283567*^-21*GaugeXi^3*u^40*Log[u] - 
  831.55480007016269707008855787885972974603670326573712297600744591340687830\
38493208687739557434202635910988915501718545790971679942237012300016856211694\
5140028825528128276341229`153.35393309900863*u^41*Log[u] + 
  8.6725696794159936242427902068947916674346515418450426438732747478625078685\
53316937630226265573884405344695954794326795565184235518071962907200604784268\
2922014501403357625883`153.35393309900863*^-20*GaugeXi*u^41*Log[u] + 
  2.8311480362984153080685613089085084098752461410546082104928681853270353705\
65309639972924427259652364600536274401219915859577067832701912392050369804506\
1227529933135`153.35393309900863*^-29*GaugeXi^2*u^41*Log[u] + 
  2.8384800381615092804422427920782834214247596748807436499717332582845731432\
56123717272588797042621556648578669273318030870452309073538247092303243442221\
27059007194421053031`153.35393309900863*^-22*GaugeXi^3*u^41*Log[u] + 
  1144.9632964590494956523154795727324896403260895466164297635336818490776843\
21236188524767778733643544538558009331495511396464029752915110319079008464840\
18070562807501621627928154`151.86248405821263*u^42*Log[u] - 
  3.6975369434477098856958952883227332212064961412873735367186132468154584137\
14525708816205855739126052773847280241670170422339904654208342101379809191256\
6727045095407730088265`151.86248405821263*^-20*GaugeXi*u^42*Log[u] + 
  2.1301354008381449795896715317456928129427431171975287281033350844250496314\
55491472416182540397677113166116803014930170423060277809278708700747624964953\
122653675949`151.86248405821263*^-30*GaugeXi^2*u^42*Log[u] + 
  3.4564493655919083116111273877289535570202924377329020881569967266459235275\
92825382580887852212038889433921227568457657123807356467393774151902290574971\
1706218233208153646`151.86248405821263*^-23*GaugeXi^3*u^42*Log[u] - 
  1578.1773050727398636852265026414574064683476310595327603751568612965358293\
39482160652839553455655753064064961607645700621270330742691178846143392424826\
94812479571238884309774468`150.36104341471662*u^43*Log[u] + 
  1.5623033300311911889347501327170964722368727493869003574464979984134105353\
05267820566675477458669546962364331871589277047014693300599595590062868908533\
5363839814211834261066`150.36104341471662*^-20*GaugeXi*u^43*Log[u] + 
  1.5624752613111022762954901683236955735054777510336924543607221965548746194\
25893766608101949008546885128569006485915571614595834431706261728977956267645\
74730917272`150.36104341471662*^-31*GaugeXi^2*u^43*Log[u] + 
  4.1078820224357070553346272907970524594513418555783793232110301928041061597\
91890677686553395205633061441509840929490890730347475498507627434099227368055\
624076445278829369`150.36104341471662*^-24*GaugeXi^3*u^43*Log[u] + 
  2177.5231926345831416195279730902329138673560606888185091453774691231587610\
49830908277140384230236860983937601275857600487354072987350515507824420091919\
84894405009224556334369222`148.8498360368529*u^44*Log[u] - 
  6.6325727530699582783486881627194429919128390275245186771944012178415012175\
80046463277733633586175654616924636417670139901939253853029686399076565665484\
476986760552708874113`148.8498360368529*^-21*GaugeXi*u^44*Log[u] + 
  1.1180755377798888934977777597809653649516622688016158147022217492004601173\
74337884451140380866291984118382848209787241784093518253007340049773540293723\
278746416`148.8498360368529*^-32*GaugeXi^2*u^44*Log[u] + 
  4.7676488116021305457442476174458752010781792149535058998110922645229141398\
58123050578875288579299133823615942044417748426600721874971908624301569629874\
73958777674675016`148.8498360368529*^-25*GaugeXi^3*u^44*Log[u] - 
  3007.4135257834660252937877547855749773537979571183507960856394262331905952\
70583504361051086983880465442440100875101452095898943317487457939924195848229\
329727`147.3290768879164*u^45*Log[u] + 2.817920333319802528029611474614729452\
44280124115943609905175815734664093409722444561913189357024751387538719389827\
8578112307902394066772451208057717429554848813798120489421`147.3290768879164*^\
-21*GaugeXi*u^45*Log[u] + 7.8089341245759290976348377076367920775025690790174\
22333634715964942232056963337413099335386481245940434172072619868144275482543\
00552004635278654248904156936439`147.3290768879164*^-34*GaugeXi^2*u^45*
   Log[u] + 5.406696106779280242485415023260222225803979244253598879343128266\
96282237221324059449550180718128147716759865260512360607807841116770614492988\
45582122237627221309784095`147.3290768879164*^-26*GaugeXi^3*u^45*Log[u] + 
  4157.4661250934101842708272392946503088375137529554786741768999808845068614\
72516840906229101287134163038800173585739016153679304588604022202564546285169\
8216035`145.798971666687*u^46*Log[u] - 1.199343492555441668493641545708067705\
16910844071600746631292450926596966447000642647485621155729779822469353429681\
8664902807314735064603992700086401322792509505319245148456`145.798971666687*^\
-21*GaugeXi*u^46*Log[u] + 5.3265744120853647091024072234793567405639520198243\
03891531952263556389036796983112216279011020631634741916011404144710783556322\
6387843996076217919491530204912`145.798971666687*^-35*GaugeXi^2*u^46*Log[u] + 
  5.9942185297429124154170070366132740695968530563421511713736144614106636757\
08080680498773531167704704073675314091960011072168586785838894098478497627040\
783705941086337`145.798971666687*^-27*GaugeXi^3*u^46*Log[u] - 
  5752.4452568050432712595646465172798861747867066108951710460981570200762237\
23050165495347596308999608845403984003653342254091771571961018184183833795679\
8460618`144.25971739392477*u^47*Log[u] + 5.1117636973989427446948782591928540\
03141961274188949696683146590310436115545655944497601374182380779942220351701\
97444166033995263726346940433842853994091155782212545970363`144.25971739392477\
*^-22*GaugeXi*u^47*Log[u] + 3.55316388096737678106947924730079116469554111940\
99552063638999694358637191659372676368738298029069279303675692630314308665966\
34266587847230142662537217817499`144.25971739392477*^-36*GaugeXi^2*u^47*
   Log[u] + 6.500204431637566753344031849651512652924664522360230688696192759\
30914464102870474178750763342252897371154166471568632130928716783557534997252\
125480520594533885773172`144.25971739392477*^-28*GaugeXi^3*u^47*Log[u] + 
  7966.1506975118054601898946482596460103418611635979697545317843420677970940\
02958064756531863286211912710593659966818540422937173200690842515925473441743\
600083`142.85249391117907*u^48*Log[u] - 2.18180558508946057088586415574830939\
90140919411392349426508702239892404287355915889120107718161232670000318872304\
141951323885007756037768101270049750530164298930740940735`142.85249391117907*^\
-22*GaugeXi*u^48*Log[u] + 2.3187672558286891876822105996322096881128659348717\
80789105221521584692914723742523350499717431632197924172097741902752255170519\
60462957277787429046888844846`142.85249391117907*^-37*GaugeXi^2*u^48*Log[u] + 
  6.8980502340240968775957726561951433627661169867185695381728968274605398780\
21893749000355373970565789814602108790118750932267195417058732219054725822493\
9650461285509`142.85249391117907*^-29*GaugeXi^3*u^48*Log[u] - 
  11040.831938446739468979202683294623280343555254229488109670566109477720315\
29278783565777222727151384812615102716948021534684015569610371856174243623090\
36805689`141.43807894524696*u^49*Log[u] + 9.324920544472803978807594229642623\
75978723739347982633747556720452684096339819763727650003544864234070631734381\
7581003092621569128460365508646182824424`141.43807894524696*^-23*GaugeXi*u^49*
   Log[u] + 1.475043955757869953191475935819009400853859902142288534032027343\
51601722956376451078373300174223196975464606748773992726501440496191993337819\
45996898398301`141.43807894524696*^-38*GaugeXi^2*u^49*Log[u] + 
  7.1669180859230042156533856222460656196099570509186865236573708285269756156\
15168973268306598784198267772297628508479972254425686289903448145407076978956\
312322316753`141.43807894524696*^-30*GaugeXi^3*u^49*Log[u] + 
  15314.338330099307159717293631500211678099188344550634880473586074562931426\
00378191661109501492194724506221858935680304906493807821243820004106620982732\
99036801`139.95156838394638*u^50*Log[u] - 3.990580184023133429419845986099397\
30455707668012909890474140453916822858864291098135285071767799676674714293304\
509360079797894619820751649025653462662`139.95156838394638*^-23*GaugeXi*u^50*
   Log[u] + 9.161051065749475424376303659289420515655755241643946847351692867\
58719951129530776195080873895742644223820572095051959497587004715375282665392\
10280844991`139.95156838394638*^-40*GaugeXi^2*u^50*Log[u] + 
  7.2935426833876317729279749500456739360189892169527905445376201595268188183\
38854326055408249889140839620276694072819914741481520207558191243062101422678\
72884953025`139.95156838394638*^-31*GaugeXi^3*u^50*Log[u] - 
  0.484375`194.1965534830309*GaugeXi*Log[u]^2 - 
  0.3125`194.1965534830309*GaugeXi^2*Log[u]^2 + 
  (1.125`195.765862510549*GaugeXi*Log[u]^2)/u - 
  8.7031249999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999975`193.6852846303\
5315*u*Log[u]^2 - 2.960937499999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999998\
7`193.68528463035315*GaugeXi*u*Log[u]^2 + 0.078125`193.68528463035315*
   GaugeXi^2*u*Log[u]^2 + 0.0625`193.68528463035315*GaugeXi^3*u*Log[u]^2 - 
  17.152604166666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666686`192.937963015\
29002*u^2*Log[u]^2 + 1.169270833333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3334`192.93784982827304*GaugeXi*u^2*Log[u]^2 + 3.0703125`192.93749657004986*
   GaugeXi^2*u^2*Log[u]^2 + 0.234375`192.93759206973903*GaugeXi^3*u^2*
   Log[u]^2 - 17.329687500000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000146`1\
92.36093170476676*u^3*Log[u]^2 + 7.740885416666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666659`192.36062091836308*GaugeXi*u^3*Log[u]^2 + 
  5.5442708333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333325`192.3608121258\
2584*GaugeXi^2*u^3*Log[u]^2 + 0.335937499999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999`192.36055855178668*GaugeXi^3*u^3*Log[u]^2 - 
  10.989055266203703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
370370370370370370370370370370370370370370370370370370370370122`190.928730467\
9561*u^4*Log[u]^2 + 9.4933593750000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
011`190.9273687659074*GaugeXi*u^4*Log[u]^2 + 5.604231770833333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333329`190.92872155020692*GaugeXi^2*u^4*Log[u]^2 + 
  0.2128906250000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000005`190.9283511871\
2824*GaugeXi^3*u^4*Log[u]^2 - 4.519283854166666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666665709`188.87681970586385*u^5*Log[u]^2 + 
  6.8522225322420634920634920634920634920634920634920634920634920634920634920\
63492063492063492063492063492063492063492063492063492063492063492063492063492\
0634920634920634920634920634920634920634920634920634920634921`188.87681970586\
385*GaugeXi*u^5*Log[u]^2 + 4.009960937500000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000003`188.87681970586385*GaugeXi^2*u^5*Log[u]^2 - 
  0.023046875`188.87681970586385*GaugeXi^3*u^5*Log[u]^2 - 
  0.8904099840167548500881834215167548500881834215167548500881834215167548500\
88183421516754850088183421516754850088183421516754850088183421516754850088183\
42151675485008818342151675485008818342151675485008818342156077`189.3116657509\
0307*u^6*Log[u]^2 + 3.4637758522100970017636684303350970017636684303350970017\
63668430335097001763668430335097001763668430335097001763668430335097001763668\
43033509700176366843033509700176366843033509700176366843033509700176366843033\
984`189.31166575090307*GaugeXi*u^6*Log[u]^2 + 2.23852978257275132275132275132\
27513227513227513227513227513227513227513227513227513227513227513227513227513\
22751322751322751322751322751322751322751322751322751322751322751322751322751\
32275132275132275132275132255`189.31166575090307*GaugeXi^2*u^6*Log[u]^2 - 
  0.2042480468750000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000048`189.3116657509\
0307*GaugeXi^3*u^6*Log[u]^2 + 0.320310214710884353741496598639455782312925170\
06802721088435374149659863945578231292517006802721088435374149659863945578231\
29251700680272108843537414965986394557823129251700680272108843537414965986394\
5578231301802`188.55044829128002*u^7*Log[u]^2 + 
  1.2986792761085915847820609725371630133534895439657344419249181153943058704\
96346686822877299067775258251448727639203829680020156210632401108591584782060\
97253716301335348954396573444192491811539430587049634668682627`188.5504482912\
8002*GaugeXi*u^7*Log[u]^2 + 1.02906797701719576719576719576719576719576719576\
71957671957671957671957671957671957671957671957671957671957671957671957671957\
67195767195767195767195767195767195767195767195767195767195767195767195767195\
76719576655`188.55044829128002*GaugeXi^2*u^7*Log[u]^2 - 
  0.2627185639880952380952380952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809`188.5504482912\
8002*GaugeXi^3*u^7*Log[u]^2 + 0.427288382855312263794406651549508692365835222\
97808012093726379440665154950869236583522297808012093726379440665154950869236\
58352229780801209372637944066515495086923658352229780801209372637944066515495\
0869236567424`187.6260324566814*u^8*Log[u]^2 + 0.3688266370277856512975560594\
60821365583270345175107079868984630889392794154698916603678508440413202317964\
22272612748803224993701184177374653565129755605946082136558327034517510707986\
898463088939279415469891661661`187.6260324566814*GaugeXi*u^8*Log[u]^2 + 
  0.4031840523210152116402116402116402116402116402116402116402116402116402116\
40211640211640211640211640211640211640211640211640211640211640211640211640211\
64021164021164021164021164021164021164021164021164021164018377`187.6260324566\
814*GaugeXi^2*u^8*Log[u]^2 - 0.2276516384548611111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111078`187.6260324566814*GaugeXi^3*u^8*Log[u]^2 + 
  0.2423404314549411585621903082220542538002855463172923490383807844125304442\
76476022507768539514571260603006634752666498698244729990761736793482825228856\
97488872092046695221298395901570504745107919711094314268932064`187.6683886285\
728*u^9*Log[u]^2 + 0.08643714101577561088969819128549287279446009604739763469\
92220008093023966039839055712071585087458103331119204135077150950166823182696\
19856921444223031524618826206127793429380730968032555334142635729937317238894\
94`187.6683886285728*GaugeXi*u^9*Log[u]^2 + 0.1378583161961254409171075837742\
50440917107583774250440917107583774250440917107583774250440917107583774250440\
91710758377425044091710758377425044091710758377425044091710758377425044091710\
75837742504409171075838987`187.6683886285728*GaugeXi^2*u^9*Log[u]^2 - 
  0.1571831597222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222128`187.6683886285\
728*GaugeXi^3*u^9*Log[u]^2 + 0.1117673804302774033027245423314962241644025468\
66643616454651979973219580173472841651224115320865131900657221896828850721518\
89990136399811380914933447057407752797019614857861267536248639801171925132620\
521887301924`186.5555846121981*u^10*Log[u]^2 + 0.0273682253977596317006039228\
26145048367270589492811715033937256159478381700603922826145048367270589492811\
71503393725615947838170060392282614504836727058949281171503393725615947838170\
06039228261450483672705895545`186.5555846121981*GaugeXi*u^10*Log[u]^2 + 
  0.0418540205228437650312650312650312650312650312650312650312650312650312650\
31265031265031265031265031265031265031265031265031265031265031265031265031265\
03126503126503126503126503126503126503126503126503126503129334`186.5555846121\
981*GaugeXi^2*u^10*Log[u]^2 - 0.092108989089885085978835978835978835978835978\
83597883597883597883597883597883597883597883597883597883597883597883597883597\
88359788359788359788359788359788359788359788359788359788359788359788359788359\
7883597883458`186.5555846121981*GaugeXi^3*u^10*Log[u]^2 + 
  0.0233562145382396415259055264552412906704118138186715112434895297535303032\
45138674259817666675359247337533601534151248986678107821514679207251185537449\
53799925283468195582536268305525503354129754184725668268634367`185.3627170188\
7608*u^11*Log[u]^2 + 0.017365638760298598073670223742373814523886673958824030\
97410312417527424742431957439172446387453602460817468032475247482462489677496\
89250410751132251853752575253296754018254739755461256182756904257625758347259\
5858`185.36271701887608*GaugeXi*u^11*Log[u]^2 + 
  0.0114317907223587562129228795895462562129228795895462562129228795895462562\
12922879589546256212922879589546256212922879589546256212922879589546256212922\
87958954625621292287958954625621292287958954625621292287952488`185.3627170188\
7608*GaugeXi^2*u^11*Log[u]^2 - 0.04734632909498632154882154882154882154882154\
88215488215488215488215488215488215488215488215488215488215488215488215488215\
48821548821548821548821548821548821548821548821548821548821548821548821548821\
54882154884392`185.36271701887608*GaugeXi^3*u^11*Log[u]^2 + 
  0.0205357376527206928459390723757750029538206088287400273474164309959907660\
26726538877527218991750932473349386242489611783457267778942576807850863601109\
82754653017370899136399949519810258718616674593678189729554929`184.5926009956\
483*u^12*Log[u]^2 + 0.0120995278588474902628654933448904909543036847830819291\
45741876221273367337180067659464805528618259097656243720056450535847681911494\
64197403912010293283341223055829437102485042199648580921628861343467724740702\
864`184.5926009956483*GaugeXi*u^12*Log[u]^2 + 0.00283810416822960354913066553\
27819348983370147391311412475433639454803475967497131518295539459560623581787\
60295162411564527966644368760770877172993575109977226379342781459183575585691\
98780838992479204119415775236`184.5926009956483*GaugeXi^2*u^12*Log[u]^2 - 
  0.0217885535532070769700978034311367644700978034311367644700978034311367644\
70097803431136764470097803431136764470097803431136764470097803431136764470097\
80343113676447009780343113676447009780343113676447009780332387`184.5926009956\
483*GaugeXi^3*u^12*Log[u]^2 - 0.016615117241531775107767017092259750835742745\
06798772656371847304371570229169420101944367801966992899517165374764565697089\
96294756213849466276052035971129223555809315728408980835566595485688738115323\
8752428713836`184.0570875082654*u^13*Log[u]^2 + 
  0.0070427658833050931578609533370821465442893397654685749307177261938550033\
17146112622241431703574499050627860090002885479014288476431271907400716862859\
65833578714524928804476417357363571643119256000202214481813601`184.0570875082\
654*GaugeXi*u^13*Log[u]^2 + 0.00064574884304143330887709194587501465808344115\
22242210072897903585734273564961395649226337057024887712718400549088379776210\
46404115187183970252753321536390319459102527885596668665451734234803017871800\
94058421099`184.0570875082654*GaugeXi^2*u^13*Log[u]^2 - 
  0.0091037424418059997487080820414153747487080820414153747487080820414153747\
48708082041415374748708082041415374748708082041415374748708082041415374748708\
0820414153747487080820414153747487080820414153747487080820344`184.05708750826\
54*GaugeXi^3*u^13*Log[u]^2 + 0.0217933698640494621774420018503976873649529036\
47013769695320948300772709168546135811674505784628466179719159543567939404906\
67044536455548723703849001831442671026367752921622332634600789726087708528548\
11224697292`185.4577015434948*u^14*Log[u]^2 + 0.00343045762562984563865128268\
75814857850458933679064518242976469053742750064065432999849553313725825517384\
92799195764660634887409876089626674139163413557449856248059808168130181214099\
05992166764903728116881755837`185.4577015434948*GaugeXi*u^14*Log[u]^2 + 
  0.0001355671203205221424054096011767969439927111884783842455800127757799715\
47167314363081558848754615950383146150341917537684733451929219124986320753516\
52071228790805510382229958949535669112388689108265827842612481`185.4577015434\
948*GaugeXi^2*u^14*Log[u]^2 - 0.003489393937330101338347866125643903421681199\
45897723675501453279231057008834786612564390342168119945897723675501453279231\
05700883478661256439034216811994589772367550145327923105700883478661256439034\
2168119947932`185.4577015434948*GaugeXi^3*u^14*Log[u]^2 - 
  0.0298867418134187383903992251552980066089531579949451319703642336917351144\
74632452245667954121757813656743650911740317924962204844579965050323615920276\
75503282788413883068787247500950024176356926499200450996128073`186.0645429883\
35*u^15*Log[u]^2 + 0.00144555059938152776809343235663396810822197276528642157\
86026140142750095027647678683056142336496107979664710653747898620811094097050\
10943002470443110862276024671812651167390559478224208279227783360266017493325\
53`186.06055831510238*GaugeXi*u^15*Log[u]^2 + 0.00002640820054249704719557012\
32597176159786389063285006847617076893972837535447764724660668223278452555348\
49891110914038603632959893982821672416028677051604741199097460120387809982166\
24318917087876523502625970353`186.0620053161109*GaugeXi^2*u^15*Log[u]^2 - 
  0.0012367949698431010693328815021936715058408180101301794423487545180666873\
78856691026003195315364627533939703251872564041876211188380500549812719124888\
43705774922706139637356568573499790431007362224293441224672271`186.0641643708\
0088*GaugeXi^3*u^15*Log[u]^2 + 0.03859325390423103879921297449012649300666594\
27400271522346924813271536108733923801674722554773874880004788843660055359186\
10472329162490308421641215597846968231718756404042872830620917967632644067079\
7937240837695`185.0152182897064*u^16*Log[u]^2 + 
  0.0005412748650056695105805585401410176973514628355551170330194259544986281\
33393271426383315704355352192385650334140962370152690846279513724390319593712\
18272568677187055661643286557708857752072827967642424548198981`185.0152182897\
064*GaugeXi*u^16*Log[u]^2 + 4.79584637199317937833323733053995529356043932244\
78295543758766084733508740148433062635780760067511805243935132927767018440324\
79990566929046024387864827744483310413386147383450008203613349375357882464425\
12988`185.0152182897064*^-6*GaugeXi^2*u^16*Log[u]^2 - 
  0.0004080020506233937213832427126077919728713379507030300681094331887982681\
63347528426893506258585623664988744353823718903083982449061814141179220544299\
9093792744586395380046173696967347760998554649348300141967475`185.01521828970\
64*GaugeXi^3*u^16*Log[u]^2 - 0.0513336320499492816621096114824990712218650902\
94158733118234860544318928918005563360018709535660639176255603394334047459169\
00742927047431849693449266962316501545972046822163095394544583483125857635598\
918947247797`183.902282622584*u^17*Log[u]^2 + 0.00018357650188301834490667879\
14219875193692538541268080096568721694267842092870510383599784019968146823796\
77785017997011520484434475165499830841256942714610978568321624796594098613725\
40722459797990480393013742198`183.902282622584*GaugeXi*u^17*Log[u]^2 + 
  8.1520342095444944970533562451811232805111838206557575786748937490715683474\
26838971605026175002313605903189884930729416671941830153262874499517304787561\
0382094457205983297901546682540561573656293025522345003`183.902282622584*^-7*
   GaugeXi^2*u^17*Log[u]^2 - 0.0001259391591813993724247843256557853507744575\
28270164435741777789708072932473803933498922605676418312583889925937856221080\
62195208164707075382456646073203807408600436922877010022979521890197271460888\
018622197275`183.902282622584*GaugeXi^3*u^17*Log[u]^2 + 
  0.0678926609539030658326867987592187563374181947236305057916457215824677616\
33811668015908477398270952461916073747406175019353625322838690112343722337124\
10822037227680212599830043385124873907117803511817567604167686`182.7659100783\
8024*u^18*Log[u]^2 + 0.000057175653298315119740235069694032086246994390109997\
07725333091068707226397193926810345833844434195370863626952867045539187941362\
63088561981704696991948723904852162940413067369897433762460831131172292551207\
2915`182.76591007838024*GaugeXi*u^18*Log[u]^2 + 
  1.3013942517307944874929019928980782573537269813296648837738423525810460946\
94424577240457184233120714131427564154636645606898410929560606960987371616716\
1276054591520984561487167843406100747879420217606681574`182.76591007838024*^-7\
*GaugeXi^2*u^18*Log[u]^2 - 0.000036538690573123624849428560670001690854476413\
14432475341283308914805958067707211809297087852954644115552923520555017598279\
34742344950872806459485575576456373219522923849098763508972036827623506736056\
5786792519`182.76591007838024*GaugeXi^3*u^18*Log[u]^2 - 
  0.0902562108290446856497545871415304239561499118421380617443755818030217556\
56408240622797422647265189339527346453970649406498724308358530858313632334996\
307743414977108278443729622827832357187952`181.60727637270966*u^19*Log[u]^2 + 
  0.0000165207423605357795805409829481918809523113663821215956807806385218604\
31443284439505816692738092665527762005862783171258976647633964953239253005594\
8906066243004223061137646321119773524095137678782502019219503`181.60727637270\
966*GaugeXi*u^19*Log[u]^2 + 1.95673845743469605298641464674551795762275477950\
64412569836514015297361716573398069330497604673494074810879057666213796444388\
42849273370481926101127070085875902621776482114061662522444568278568617567782\
098`181.60727637270966*^-8*GaugeXi^2*u^19*Log[u]^2 - 
  0.0000100028906675232602833170464889331773317336353466985056852972830279932\
45803566813062229162392424578390582726040105873130700995570140109047289853335\
4684626109375346302085808804675688661251697382330223482070708`181.60727637270\
966*GaugeXi^3*u^19*Log[u]^2 + 0.120250193368165525333656773497642736963451169\
22615979578992080046263295080778074073647396672291334298885931412355390133743\
6051833231827546910062204888298087869580532640960019138136228254519223`181.80\
766143311675*u^20*Log[u]^2 + 4.4633066523195879204378278415106551142689540821\
78728224526597825272608258861061838958385182670269998668584947511315730008743\
88556412982882661286188061540930904308753343683131762625802432419865859074705\
924762`181.80766143311675*^-6*GaugeXi*u^20*Log[u]^2 + 
  2.7776013425831707479067749046123893151854446965096944400037970280895392473\
61831899351923737259549310296847909696949260924311764674031751234315302190796\
7812268585222472443509019414248433744602595640013277`181.80766143311675*^-9*
   GaugeXi^2*u^20*Log[u]^2 - 2.5926850590902729188655364321611706422247489443\
26530613373702352850434001889602540085821984243037741326812207492831485985169\
37752133671523736408256384754673045514614977574517032492122029778114520870189\
126723`181.80766143311675*^-6*GaugeXi^3*u^20*Log[u]^2 - 
  0.1606559497119783630823541803917382091839557258180241173326244733031962580\
36993563603557152305466358063644615264093276851525873803630622488209331285422\
932788821038129638274980251750638797657466`180.60761738230931*u^21*Log[u]^2 + 
  1.1343646020626277250822863165767551877516172307101561730863252741929761909\
76747656077634162955691872764224653703249909896109867436146820665922355896306\
99631353402692615129264929971299575213762138077582905471`180.60761738230931*^\
-6*GaugeXi*u^21*Log[u]^2 + 3.729554338969606953017091689397159870890501185381\
61176363163554909093138124049478052511872371707887968417379106138784656809658\
32734216811768871003531803835105453423006639535690713091158723913524650013392`\
180.60761738230931*^-10*GaugeXi^2*u^21*Log[u]^2 - 
  6.3815120425036604018873562318557456169211578183339583011718128128420496035\
36380038909431288720741849477279827313133538663242278137084518232024523545535\
9646542147988326055249886366334100579051176429684088836`180.60761738230931*^-7\
*GaugeXi^3*u^21*Log[u]^2 + 0.215176860886133176190773382161967162478246742253\
70866175969455441706772929214660067354861895106610979292010781250089220370142\
9656919657128712147091974160922668059480887953875250256650896277909`179.38824\
71289555*u^22*Log[u]^2 + 2.72558963590498182863156265567216594179001276347436\
52503591944986128004905206089141941363230234661802198771859601387955616945100\
51252606466015254827422928112619772327163375666244033665262575574909702721045\
3`179.3882471289555*^-7*GaugeXi*u^22*Log[u]^2 + 
  4.7438887275996968196262752215628455542583188575623312043932786358641484151\
71819518105125831095220276663780076204401627652643119808826486672737979811308\
152956801229101872201952403200161337047981795138631`179.3882471289555*^-11*
   GaugeXi^2*u^22*Log[u]^2 - 1.4955551444795264081142232769103588512534283135\
82715785048270605157033503156838386927429652637955188305668939373973950468221\
95160018879106214751284601147479332797605261847224999863533765684225568890241\
19048`179.3882471289555*^-7*GaugeXi^3*u^22*Log[u]^2 - 
  0.2888963681049238128551206551969313839900649719023560629623876136677047095\
37691492853573736194011301597687798010770113477303884740390636706142267099855\
316436176778100629608414923815606206736019`178.15036899201706*u^23*Log[u]^2 + 
  6.2164728681155913818466534161878197935904656553313992201318428639406888378\
96345258318377853334928623869921676677958875447862014032987451285670837531466\
732179990166596533480897752638844559721618362009658443`178.15036899201706*^-8*
   GaugeXi*u^23*Log[u]^2 + 5.721807294751478351225215062726512646205236924483\
35502975885247492340016301138140714127720197305390016511913897123568289518172\
848163008013964911372674348576041387782678050333803868062828844745052027237`1\
78.15036899201706*^-12*GaugeXi^2*u^23*Log[u]^2 - 
  3.3452058795025638508854249852344584319935243433270505331649026361819533557\
26286206510164342132918021063601650952573015903646356354049144994492831738880\
935190361025956173245826289302177281575623505281917539`178.15036899201706*^-8*
   GaugeXi^3*u^23*Log[u]^2 + 0.3887599033511238744353453943877159663632852366\
91398787975876900250947990920525991726039288026565289485442626948359552887810\
842777467923103233677181712872165114728451294501018980656043501785524`176.894\
7362105778*u^24*Log[u]^2 + 1.350461446910236824426350789337630880549594510566\
28575945304538079698820140746655837324907901498462727682077297879824715615067\
51545710667688625956579205551641796931173598322570311327940116947697974560927\
48`176.8947362105778*^-8*GaugeXi*u^24*Log[u]^2 + 
  6.5469870745289356823286982274613255076550355009016484340096262657546394871\
96270302802176635793703454207212017178615526327071170262223179739028483060602\
4100587215149453279341294093086639335480781440412`176.8947362105778*^-13*
   GaugeXi^2*u^24*Log[u]^2 - 7.1568341899160831095381542001616747053408734376\
99183351615087130506722715490350905182758270112444812878185156146330490421647\
87487078031632977046720651040313452224261643635185892110391385739523953993715\
452`176.8947362105778*^-9*GaugeXi^3*u^24*Log[u]^2 - 
  0.5242797246372109283621081741959860908907087101073391609962338698997060755\
04202425724425969982063623835905744737008539677498566241723364655492247947301\
563499486044691197465232991777678324595325`175.62204410271647*u^25*Log[u]^2 + 
  2.8024288022109900783414446488320560432602955116890119933290749563912441509\
14306249089424950006821350278193700795279288563989086837168443486328460720137\
90781920566328086706587055269640940360801642201019007`175.62204410271647*^-9*
   GaugeXi*u^25*Log[u]^2 + 7.104686766544014733049004508945197058739382380206\
15692819686451668367040782627371706242876543908239639540971385955069352075720\
6321145908401934889151964497012636587708235907653921856246445343102565002`175\
.62204410271647*^-14*GaugeXi^2*u^25*Log[u]^2 - 1.4673947460340658090761152637\
60159879006218673152023783109801256822294702193288845973018672062308039069668\
83849690998700738586645873151843067103472015114996356526399728141357537801720\
572333228401208941196`175.62204410271647*^-9*GaugeXi^3*u^25*Log[u]^2 + 
  0.7084966553723744610640872814558522236739429023284464439630496646779810079\
16988404668903131261516366509755360308232839182850844186692022391143968943896\
788911648644816560039736326432597748194953`174.33293627476354*u^26*Log[u]^2 + 
  5.5691532025066759939185136127604988836426357239476309089180129812240596487\
87111955617173040522028186109827653860631245083405709210265656025051424872062\
6131004105988071503015989442839789135639486727820325`174.33293627476354*^-10*
   GaugeXi*u^26*Log[u]^2 + 7.303298363480916977079556367468082871988096609772\
53402691449262562634051173452081254503027675874017673978344621075320268264970\
953155367919350484311865713422265940597827474789433700059487856986066635`174.\
33293627476354*^-15*GaugeXi^2*u^26*Log[u]^2 - 2.88853051479148271804550592013\
15487774527227862684764977899744078534771671135838575938945925116037478390163\
15087431959480329364435514966759704401863854231131288303514210804842066820208\
6526455098693352366`174.33293627476354*^-10*GaugeXi^3*u^26*Log[u]^2 - 
  0.9593103668402327604042653891441426639799978590467266296649709720186921012\
61027661022982381657245633460052629368974010444292370164523366769750472699809\
669659881683404965433848949809352060367051`173.02801001861738*u^27*Log[u]^2 + 
  1.0621769881909263216268215106850817614293359261555087269618326914473238230\
99325254110192198545565477576855968109788665296170748448170348511925741026707\
7160158474769766390535177297062649050237279237323738`173.02801001861738*^-10*
   GaugeXi*u^27*Log[u]^2 + 7.093082237359219819902373800426698468618601008120\
86928250381225244275255192052935371468010815199024479095309194434845954889054\
6857056764602384406475143374135659085202050824583578383630479964425686`173.02\
801001861738*^-16*GaugeXi^2*u^27*Log[u]^2 - 5.4679250576023455630686698618874\
84306248027241472951190330904509958691012359759955007595015788496877070278229\
23725898580451680664588308549724291218438500856838103738850948769361014949732\
6063732751118052`173.02801001861738*^-11*GaugeXi^3*u^27*Log[u]^2 + 
  1.3013169346178576375365223990893961154203363077242504008849544629075166878\
47908487436129910333506621271698090102909692228497313137925001900900041710235\
398668987093225724063761444373270429267562`171.70782101975556*u^28*Log[u]^2 + 
  1.9480396410728175971352940035271815222642270061546418686021764444679429663\
27827870093299356399644097325049919892775497085417880651562540597762189225971\
3727838716545029347537986135965`171.70782101975556*^-11*GaugeXi*u^28*
   Log[u]^2 + 6.4772695848832099992193422510503342432635818087242766800099829\
00553653614270075335863494408113524562042149704146198513469768363511755053091\
628447459681482075073455108765745383196069809209498220779`171.70782101975556*^\
-17*GaugeXi^2*u^28*Log[u]^2 - 9.968706426017026276408793593510767952631674111\
52771815920491186180955499675904438545967634618555871207252868172632550295611\
3464835491634252191747760042856782831488117808911139921615`171.70782101975556\
*^-12*GaugeXi^3*u^28*Log[u]^2 - 1.7683501626539090009175505467874065859887933\
97913345416186913616284668842334028736044965360693605527902821962373864016223\
859497970467009944588836393974246557475073796741659536885534818733583895`170.\
37288747405992*u^29*Log[u]^2 + 3.44144472330372716715200866552244011685534014\
35933930947872223782151176476863869269554180243484314809216895226249259849845\
46544494701841272174708236181952385714160097876503773718627`170.37288747405992\
*^-12*GaugeXi*u^29*Log[u]^2 + 5.512664573129643570021656967034768141928703691\
17087844454238762130889148565783080426853465648139084556077796220654943571290\
677975269002025705700195770737729437413450013478920327681120031703877551`170.\
37288747405992*^-18*GaugeXi^2*u^29*Log[u]^2 - 1.75279415063802538731821113998\
92181638611804146290611241956322414398270560471562940720856325623725398530975\
9311949103341941021030070807158060188818129694206255758344258084880952366`170\
.37288747405992*^-12*GaugeXi^3*u^29*Log[u]^2 + 2.4069988451555413849976873001\
74407613106729253284577947109491688557452244090555584537172428321937313789930\
89357241247221186099749792925551273355338014878292729675186791336149170398280\
2153555974`169.02369369733577*u^30*Log[u]^2 + 5.86541950116859878769048005959\
77544308132041637314879798582802346921278191252835344462025066717613868298000\
6686636931938619390049588290829290147500009944844949186471963142911731191`169\
.02369369733577*^-13*GaugeXi*u^30*Log[u]^2 + 4.299679041558381712446632147676\
82839995673506338383017977801360407467795108907920669355608213944293562763658\
26249027416392828310458756809557457133553414956611308272125032596542544686004\
840546446`169.02369369733577*^-19*GaugeXi^2*u^30*Log[u]^2 - 
  2.9761843907256145837898943843395637722336886612460820081372107609424290290\
04536682893858202549568579665543524407542054744257014730845899728597133393184\
71889905668721243808787398896`169.02369369733577*^-13*GaugeXi^3*u^30*
   Log[u]^2 - 3.2814785895804183558158020699792918511020181090148652071615662\
69637709208651972846188818514635422739380405285192049410669510262758798275341\
96636299578778620500640793284062547940869547512395661`167.66069330017012*u^31*
   Log[u]^2 + 9.6578861476276816320575618941061537522975867102882595413674452\
17419474046334301087914921078294751737809604049913446524677979992275955687965\
9416546268520680868166494005256750652263`167.66069330017012*^-14*GaugeXi*u^31*
   Log[u]^2 + 2.9644516257845190027083123933897583699303070895977300873479610\
90796540669814156595471813510178803311666943942103730821047746233454038444766\
485517201713642990766098695147162453096331665192842212`167.66069330017012*^-20\
*GaugeXi^2*u^31*Log[u]^2 - 4.885928030229390497689768118594053692119852019291\
42729831014117996860999721128126247887141315992475922605028821090492043241960\
08112953088015828216573010882194744570658369918860437`167.66069330017012*^-14*
   GaugeXi^3*u^31*Log[u]^2 + 4.4803849402218412487494088100190834959290611339\
87393500634064901005541930380738272759155482782264914568480703722748214652983\
490626573861892861769879037369295718550391285133700945347479387752854`166.284\
31198826047*u^32*Log[u]^2 + 1.53831444336688447673598160329165525168165073655\
35087882710392249487111928484605472868189764246664290298253063712308982739210\
719876727825476174281056287640587480531756620121293385`166.28431198826047*^-14\
*GaugeXi*u^32*Log[u]^2 + 1.63749336289612497874536647471706005345655502430503\
00509591165181127766502552325654555383878824102335644382353392514572225518245\
9988635676379392964159875448091605265004926907225559101413456231`166.28431198\
826047*^-21*GaugeXi^2*u^32*Log[u]^2 - 7.7638790581773214198866528681792192589\
69115097839360639047362567754362199868800559709763034954476318351837768677522\
566325189050338700377997175662692781149763082517595884221557945`166.284311988\
26047*^-15*GaugeXi^3*u^32*Log[u]^2 - 6.12606110070215962546424738867101122095\
53056090531806813885639811804645838686889319769511220118399604369072580670786\
96549638864120942055106642173170655232468018990501802326772196691264010890677`\
164.8949500393477*u^33*Log[u]^2 + 2.37299633662544755336435852149073140682753\
25524688429564470478050752493922238615308452584008641262292319100964526592849\
4609394734544456193093851754771925967430335174667510166898`164.8949500393477*^\
-15*GaugeXi*u^33*Log[u]^2 + 4.33709216404496069747480876308820259214087121363\
77880331406421887969807118894289880193697964943898742790644240578229363925186\
12531987645758857380726407823918401314577030845739330853055352952`164.8949500\
393477*^-23*GaugeXi^2*u^33*Log[u]^2 - 1.1953890469468175446930977522216534384\
08821893975512134628898721786284197005911456336448739930695505155560120330042\
477666804355852294295152889045182328013335266090646097953585566`164.894950039\
3477*^-15*GaugeXi^3*u^33*Log[u]^2 + 8.387601694703076964668648847690019515632\
68244757809869703461257110385846483302959751106083121174138210353269431137146\
45134755997249084530420760324896300177311718071005989504`163.49298450096984*
   u^34*Log[u]^2 + 3.54900530039118044010080390637237743535916574402374077439\
40612081920665967424094452395346481016729899258028123968009894089378201003039\
397731362077561144826182230990724946837121`163.49298450096984*^-16*GaugeXi*
   u^34*Log[u]^2 - 5.62276303856149419273902929830336690002984742244131849537\
10745475999143008652500870250292662379322269736218161085526768138484316101994\
7769886047225996322246946585996234220652215973616189997`163.49298450096984*^-\
24*GaugeXi^2*u^34*Log[u]^2 - 1.7851068606229343685600213604095431241601234700\
73859868597793722942799950572545576390768780136030828130024503147304129705583\
91364758771932023756099584304890191795213888251917265`163.49298450096984*^-16*
   GaugeXi^3*u^34*Log[u]^2 - 11.498916171250473558753925517860698008586318432\
38339220638224054642524560228195282939057997159848123943512464017710204349056\
261893904697394808925266151797920732666163020294131`162.07877114555538*u^35*
   Log[u]^2 + 5.1511898738337346725315474495338492395533722024011943330524445\
53309500449067030090970646261398760072261811728091492407070368516271009330085\
0012642751122261719722833692497986036`162.07877114555538*^-17*GaugeXi*u^35*
   Log[u]^2 - 1.3033554449309531231642655010174119383884591610977672342449610\
92430115539375724766704408509066020772106963491665483182646125510634255811959\
17338844275680807710946913421700697363577214117877`162.07877114555538*^-24*
   GaugeXi^2*u^35*Log[u]^2 - 2.5878743203337830339344149277578710486478160424\
58450216217705520885121862784246999472743034396028510350128527708260372066386\
5724596526120249189315451601543315104738208294198228`162.07877114555538*^-17*
   GaugeXi^3*u^35*Log[u]^2 + 15.783837056724615013649845031585030094413354797\
91358111497364605096777376707469410863818528298497484321466847134888174715667\
19060793402665448990892533517024944073235223025574`160.6526462149128*u^36*
   Log[u]^2 + 7.2627776529905617232382304333014777363831368365323265070594376\
94706457991976156093797501720213848352001126097082638957384637263434782355740\
985774337710990543936327892782767124`160.6526462149128*^-18*GaugeXi*u^36*
   Log[u]^2 - 1.7796335337979802848207711416415575619198572172731522103048297\
78805760121379980816481707208624415818039887191364574708507374566372721349410\
4014548444083566659874257117499046467959072557145`160.6526462149128*^-25*
   GaugeXi^2*u^36*Log[u]^2 - 3.6452057705448383457230935068289534244549488403\
82077076634397087122171101891736122378545143382362437679735263931782616447561\
984546216275633801623929800294278973095509114836024`160.6526462149128*^-18*
   GaugeXi^3*u^36*Log[u]^2 - 21.691042865729962197999171379786216337334096081\
09360443503792382405965454367844236819357060991171966792486404327232377756197\
398684277194788768099108025452954625478008974043656`159.21492798096958*u^37*
   Log[u]^2 + 9.9556124683994236767010453179790521015024519697469967624876616\
63493270537595474693681051083598554089550202743553644188429913865785521117900\
69880947024171366814007015544385902`159.21492798096958*^-19*GaugeXi*u^37*
   Log[u]^2 - 2.0121478223214638042237036697367402056696837607762706168413786\
78803087886843609222725534312088394860286029619533937340874121332417513342214\
159382074945437447411293869714301422680054106013`159.21492798096958*^-26*
   GaugeXi^2*u^37*Log[u]^2 - 4.9929256806207345576829645147762374014199397274\
79585818476874953573449276878855876307253546763455614291941732500529993508322\
14697474365784260308912369017077235084718875012242`159.21492798096958*^-19*
   GaugeXi^3*u^37*Log[u]^2 + 29.842662188602258926781327076672710153779416351\
62377069803125616686182135333326682465872788741467048093423429239034319702615\
160650797987146320284301638852841490459770818177474`157.7659181458188*u^38*
   Log[u]^2 + 1.3278678087457266696769702718308878428958871743125108016595640\
50707358587186592264329820008382933158770205122481903634768557095717273306784\
40082062794562961492159583048173233`157.7659181458188*^-19*GaugeXi*u^38*
   Log[u]^2 - 2.0430767149512284090175570054853178589063777540528589839917482\
31654089760415219478291175702024251290091522857942982787334879979123259198830\
35256900271774092290763584853027744080686422865`157.7659181458188*^-27*
   GaugeXi^2*u^38*Log[u]^2 - 6.6554410476792843593354683061779831431017652002\
43262563551675288484334780384314375006847105474867315726321481377360140410267\
9421583845964943284605333740625981004785454144787`157.7659181458188*^-20*
   GaugeXi^3*u^38*Log[u]^2 - 41.101959126330897679990057656230333079085822710\
34685496417821659375098509636551644788511134256163184747881236479369658698178\
632950328203385736692812500070532865156170838419546`156.3059031009752*u^39*
   Log[u]^2 + 1.7246194223146663405590416604319612307490668394861902652727880\
63083012321336870416524410927922637547295847856384315129842544460577833360802\
3820198264747746306770942576899365`156.3059031009752*^-20*GaugeXi*u^39*
   Log[u]^2 - 1.9250217570854773740741796133558009535942244881134541284134054\
09770587683427719857069302656864495481679969570725101318411823227465984748274\
3338151434027222327649072791148614318050380691`156.3059031009752*^-28*
   GaugeXi^2*u^39*Log[u]^2 - 8.6397987049815009363368378282478720137724540790\
99161285394622705450150884434455149449237054102127594514772653306323466236522\
732184759432749897392393381294409312290851429885`156.3059031009752*^-21*
   GaugeXi^3*u^39*Log[u]^2 + 56.667645896787021696866668625785086355141515079\
82193829554672721062626132680475655682721029785392421026810908034462128704290\
941856890402600559161665023635680375771987095314179`154.83515506283567*u^40*
   Log[u]^2 + 2.1826985467001544238219773587614919526629775862535396974066359\
05265306377243867708961944500348430013335791153382704539502246755076182990244\
673373007558522053631589381114055`154.83515506283567*^-21*GaugeXi*u^40*
   Log[u]^2 - 1.7115105605223236866297550931546025651704030057044078356325735\
32198947805656983463906206828259976759627474682623932897150378711950408042149\
730920595223944054416251648402020850889810697`154.83515506283567*^-29*
   GaugeXi^2*u^40*Log[u]^2 - 1.0930376415465516572421934513549484518528006040\
38209661598918845679945790230126480695364665672227961982685373756331297889126\
207270489055175051728333347852096270934923276759`154.83515506283567*^-21*
   GaugeXi^3*u^40*Log[u]^2 - 78.205371621171378475784954888353049367601711627\
67545119632483289256776742431898471537039462021911059212583979396025723764431\
097033100744173413170607522866150419678150221026831`153.35393309900863*u^41*
   Log[u]^2 + 2.6936998315182468987778125546736129334731028330690195675190003\
81739324712655143774046400927640382101559236876118338551209643139370684741026\
77649999492173735904490854481092`153.35393309900863*^-22*GaugeXi*u^41*
   Log[u]^2 - 1.4500838181711114758372083219224810684230197227094855616560695\
38860873687940166981183632239019632001385213744689580365923069098714629033816\
63355034018440935956902986707633233347723845`153.35393309900863*^-30*
   GaugeXi^2*u^41*Log[u]^2 - 1.3485144390313307766631200425596335674115100980\
76942509929567431443803187760743937455858281249835262126504704438913973755119\
62387017541591838321350913808540620252486058998`153.35393309900863*^-22*
   GaugeXi^3*u^41*Log[u]^2 + 108.03114153039884118463952255291788824917576877\
21268556312705150392313515196413486007387814519466875658281498138313664734587\
8229035162250594452413054108040342439502766981689411`151.86248405821263*u^42*
   Log[u]^2 + 3.2436689174084629103873476816779596005169406637179214118742551\
10852618463064772645667339894681429160205428601577219920302774279715990514240\
5282339792577500692435370561023`151.86248405821263*^-23*GaugeXi*u^42*
   Log[u]^2 - 1.1783269350243005181459788713894382178484474930785331302850141\
04411575495217359812406041428869501161942059901069261375932180518170866163673\
69754741694120519126013`151.86248405821263*^-31*GaugeXi^2*u^42*Log[u]^2 - 
  1.6234358379517758120974067551523080215460503404202370756537365986326878858\
31838733855714054732086276839098497262451443496463806972130357061570692308165\
5664894399146187273`151.86248405821263*^-23*GaugeXi^3*u^42*Log[u]^2 - 
  149.36731168062790252576384878907547884473068530086924956867953270803438623\
38121773147957479649704801042319388315926635866535277182893040298719052972821\
6424421135998532193250542`150.36104341471662*u^43*Log[u]^2 + 
  3.8134502515362680249198305859558455837204695536323602478938403633796312851\
66954010902837295468476138192956685835150937737428688750287397354100710930269\
380213491389267004`150.36104341471662*^-24*GaugeXi*u^43*Log[u]^2 - 
  9.2243795012611145488500174093478565653692159054260509722124728986783021494\
09765113239370116892682104555307621650178398719867675234208123582995938883390\
537834345`150.36104341471662*^-33*GaugeXi^2*u^43*Log[u]^2 - 
  1.9082294287557809430061379023792928875026046279150486185376138395052197369\
27047060132839164756124959405593085623511250191045142756391939159874961463089\
160214824823127795`150.36104341471662*^-24*GaugeXi^3*u^43*Log[u]^2 + 
  206.70005973529226810473853992368402626259030508514177514976211063106933373\
24775468266599437966713999692536075314567137431677226441894543539211618475134\
2629412464630572416075205`148.8498360368529*u^44*Log[u]^2 + 
  4.3796855883130014308704704947869365795557493054135183659099145664646221715\
06357079955326315098512902002841610101011144827144481286363846132466846854450\
6945462317397087`148.8498360368529*^-25*GaugeXi*u^44*Log[u]^2 - 
  6.9784580582646737541697490317017118142835134019303576849722110890270971216\
30292745732072542665375887566130182852019579805787118287873913857970772523668\
44075353`148.8498360368529*^-34*GaugeXi^2*u^44*Log[u]^2 - 
  2.1912233575756192023657106050221940259818491109295451412745572696148477493\
37634077407750022717442991974643533730635482093024953205785043749864977611706\
67936457043027585`148.8498360368529*^-25*GaugeXi^3*u^44*Log[u]^2 - 
  286.27880619002133889770305591330175622369321803549506952793212429667308204\
59042515495640983123181852195737972176960673733688834015484060403340437072599\
1854253411397685590912483`147.3290768879164*u^45*Log[u]^2 + 
  4.9164073540309625976846038292800235421998790775140415654706512973807859184\
32306443551921224958628033310435123763243592346316399098049299930014089814855\
595229296273475`147.3290768879164*^-26*GaugeXi*u^45*Log[u]^2 - 
  5.1141213171763143529119039130666826991440606717303568552308786668602623506\
81495437885197622652410760925308958445309109235248039533789054086038366640191\
6140913`147.3290768879164*^-35*GaugeXi^2*u^45*Log[u]^2 - 
  2.4594421577171580614040863950165423044936291390247006216744866362478424709\
25819676064254130018826837351961023583928973874063184949184971262363984869947\
875663077524932`147.3290768879164*^-26*GaugeXi^3*u^45*Log[u]^2 + 
  396.81429266006346315967644823297480249032187845043511437565973061566803584\
98325767016478954057734206554649965808723694460290692772524602396698251142805\
936336`145.798971666687*u^46*Log[u]^2 + 5.39707396365069833096997515073006450\
27379880455462099530876631161339937618001197028123685947062455864800176551060\
56917102438076355637868310509508310691209850852011327`145.798971666687*^-27*
   GaugeXi*u^46*Log[u]^2 - 3.640133569537357739904498707438399935358865281331\
80185211740839427117474130451728404730075248215110922693241590957944168137591\
2060012416759042248405538339879`145.798971666687*^-36*GaugeXi^2*u^46*
   Log[u]^2 - 2.6996235461823399885923188449061724847414196276070118878900528\
88618558607053192504716019043972444896370665320665285699997266093129654801995\
163495614106809357252452847`145.798971666687*^-27*GaugeXi^3*u^46*Log[u]^2 - 
  550.45479804780972485780372205980893225890124130132153571208919661207287343\
34386601855796849486880239903701445767993572834595388338289667286212443757706\
603902`144.25971739392477*u^47*Log[u]^2 + 5.796816336584755163655232807356318\
78901941817389097598459802333167769895050834014435233291816087811932205810813\
082889598699766215183269365055314021575262661643761581`144.25971739392477*^-28\
*GaugeXi*u^47*Log[u]^2 - 2.52193292776057521266874558275981708604787166646399\
58955285922717776279714999171925419396617697248271410700609280112975619292205\
5638298942478637822388498791`144.25971739392477*^-37*GaugeXi^2*u^47*
   Log[u]^2 - 2.8993409214547756371079724603525115299776943499631406889967581\
33207866325329215509351741344108986006736393607102498510315523512737091552601\
54499466863529826927830261`144.25971739392477*^-28*GaugeXi^3*u^47*Log[u]^2 + 
  764.15193778956693134363289430107190658008304420595841959157816831790092151\
07406047848200572772612970477829091448903781217817421188422897207147628696020\
307098`142.85249391117907*u^48*Log[u]^2 + 6.094622006612943399075755062531593\
58116856529454802821429315444025212008210970382025409582502527752211681201152\
84575211189282408883159310763780302174702916393453157`142.85249391117907*^-29*
   GaugeXi*u^48*Log[u]^2 - 1.697453445358796462570608803664714246334299055081\
27208354757317578136696978378256969616834933103800897595367606837036495177255\
82505599807693134372475748188`142.85249391117907*^-38*GaugeXi^2*u^48*
   Log[u]^2 - 3.0480948400537062356959267464178989886898543863513974319723257\
66922143245424767266432756491459274532990316824425259820719289070913772183526\
1414358045208160197206314`142.85249391117907*^-29*GaugeXi^3*u^48*Log[u]^2 - 
  1061.5723704965174434340540452690972049985708153265816502370287103865877940\
49982587237761000493766292858973007439969883666441639733159043429648939554868\
9703118`141.43807894524696*u^49*Log[u]^2 + 6.27518433050283173775573271705716\
43115209736227894824473098099956848320399615530007259614329147523603992571121\
39024512228029197366324781507740869639509001436491275`141.43807894524696*^-30*
   GaugeXi*u^49*Log[u]^2 - 1.108106003736327288920825127385428910950236583642\
69490644164705950410406607040317021551645204615957072100062210953198712931405\
4884198119785512213713485397`141.43807894524696*^-39*GaugeXi^2*u^49*
   Log[u]^2 - 3.1382372639089293922750855359457125401101630100215668303016215\
46008575978315811553871881628546081510154949490778021548005180544807736060422\
766599435133312082941871`141.43807894524696*^-30*GaugeXi^3*u^49*Log[u]^2 + 
  1475.7747700758095220256103137492590596523033007161438517372452620513025215\
73611576648704047653516726929552587566636701062412737422342491158815734159587\
559212`139.95156838394638*u^50*Log[u]^2 + 6.330189522849694920827140164080166\
76458869500138948095957594150451106616295119099397484064663362019254166518340\
183591288685329570846765749265551644071606588073529`139.95156838394638*^-31*
   GaugeXi*u^50*Log[u]^2 - 7.152136960557142597109667270104442959897601620199\
90375559160113015433693910298883937826676076647864174459745066476310735782879\
49116069472499780482191385`139.95156838394638*^-41*GaugeXi^2*u^50*Log[u]^2 - 
  3.1656149424924126159331219037318243370059384177501382479376331250704700031\
15293444981031447497247735833577052113617929613283776781233034237281225048623\
47335598003`139.95156838394638*^-31*GaugeXi^3*u^50*Log[u]^2 + 
  1.6875000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000002`194.1965534830\
309*Log[u]^3 + 0.666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666666666666667`1\
94.1965534830309*GaugeXi*Log[u]^3 - 0.0625`194.1965534830309*GaugeXi^2*
   Log[u]^3 + 6.5624999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999971`19\
3.68528463035315*u*Log[u]^3 - 1.572916666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666`193.68528463035315*GaugeXi*u*Log[u]^3 - 
  0.8124999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999996`193.6852846303\
5315*GaugeXi^2*u*Log[u]^3 + 9.62500000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000001`192.93797008297173*u^2*Log[u]^3 - 5.77604166666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666`192.93784982827304*GaugeXi*u^2*Log[u]^3 - 
  2.21875`192.93749657004986*GaugeXi^2*u^2*Log[u]^3 + 
  0.046875`192.93759206973903*GaugeXi^3*u^2*Log[u]^3 + 
  8.4305555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555583`192.3609363989\
5688*u^3*Log[u]^3 - 7.8888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
889`192.36062091836308*GaugeXi*u^3*Log[u]^3 - 2.88541666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666668`192.36081212582584*GaugeXi^2*u^3*Log[u]^3 + 
  0.15625`192.36055855178668*GaugeXi^3*u^3*Log[u]^3 + 
  5.1614583333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333262`190.9287310727\
935*u^4*Log[u]^3 - 6.76345486111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
12`190.9273687659074*GaugeXi*u^4*Log[u]^3 - 2.4973958333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333334`190.92872155020692*GaugeXi^2*u^4*Log[u]^3 + 
  0.26953125`190.92835118712824*GaugeXi^3*u^4*Log[u]^3 + 
  2.3144675925925925925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259696`188.8768197058\
6385*u^5*Log[u]^3 - 4.2468750000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
007`188.87681970586385*GaugeXi*u^5*Log[u]^3 - 1.63177083333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333334`188.87681970586385*GaugeXi^2*u^5*Log[u]^3 + 
  0.3203125`188.87681970586385*GaugeXi^3*u^5*Log[u]^3 + 
  0.7739583333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333332501`189.3116657509\
0307*u^6*Log[u]^3 - 2.1144531249999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
921`189.31166575090307*GaugeXi*u^6*Log[u]^3 - 0.86032986111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111132`189.31166575090307*GaugeXi^2*u^6*Log[u]^3 + 
  0.2944010416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666647`189.3116657509\
0307*GaugeXi^3*u^6*Log[u]^3 + 0.153301366843033509700176366843033509700176366\
84303350970017636684303350970017636684303350970017636684303350970017636684303\
35097001763668430335097001763668430335097001763668430335097001763668430335097\
0017636685116`188.55044829128002*u^7*Log[u]^3 - 
  0.8850777116402116402116402116402116402116402116402116402116402116402116402\
11640211640211640211640211640211640211640211640211640211640211640211640211640\
21164021164021164021164021164021164021164021164021164021163824`188.5504482912\
8002*GaugeXi*u^7*Log[u]^3 - 0.38141121031746031746031746031746031746031746031\
74603174603174603174603174603174603174603174603174603174603174603174603174603\
17460317460317460317460317460317460317460317460317460317460317460317460317460\
31746031757`188.55044829128002*GaugeXi^2*u^7*Log[u]^3 + 
  0.2226562500000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000015`188.5504482912\
8002*GaugeXi^3*u^7*Log[u]^3 + 0.013338086970899470899470899470899470899470899\
47089947089947089947089947089947089947089947089947089947089947089947089947089\
94708994708994708994708994708994708994708994708994708994708994708994708994708\
9947089947111`187.6260324566814*u^8*Log[u]^3 - 0.3318635809358465608465608465\
60846560846560846560846560846560846560846560846560846560846560846560846560846\
56084656084656084656084656084656084656084656084656084656084656084656084656084\
656084656084656084656084655726`187.6260324566814*GaugeXi*u^8*Log[u]^3 - 
  0.1462038070436507936507936507936507936507936507936507936507936507936507936\
50793650793650793650793650793650793650793650793650793650793650793650793650793\
6507936507936507936507936507936507936507936507936507936507975`187.62603245668\
14*GaugeXi^2*u^8*Log[u]^3 + 0.14394763764880952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238095\
23809523809523809523809523809523809523809523809523809523809523809523809523809\
52380952381`187.6260324566814*GaugeXi^3*u^8*Log[u]^3 - 
  0.0249238269767783656672545561434450323339212228101116990005878894767783656\
67254556143445032333921222810111699000587889476778365667254556143445032333921\
22281011169900058788947677836566725455614344503233392122285495`187.6683886285\
728*u^9*Log[u]^3 - 0.12105505493092298647854203409758965314520870076425631981\
18753674309229864785420340975896531452087007642563198118753674309229864785420\
34097589653145208700764256319811875367430922986478542034097589653145208700778\
56`187.6683886285728*GaugeXi*u^9*Log[u]^3 - 0.0494400697200176366843033509700\
17636684303350970017636684303350970017636684303350970017636684303350970017636\
68430335097001763668430335097001763668430335097001763668430335097001763668430\
335097001763668430335093393`187.6683886285728*GaugeXi^2*u^9*Log[u]^3 + 
  0.0815998057208994708994708994708994708994708994708994708994708994708994708\
99470899470899470899470899470899470899470899470899470899470899470899470899470\
89947089947089947089947089947089947089947089947089947089947151`187.6683886285\
728*GaugeXi^3*u^9*Log[u]^3 + 0.0083108741181657848324514991181657848324514991\
18165784832451499118165784832451499118165784832451499118165784832451499118165\
78483245149911816578483245149911816578483245149911816578483245149911816578483\
245149914682`186.5555846121981*u^10*Log[u]^3 - 0.0466383027217445620223398001\
17577895355673133450911228689006466784244562022339800117577895355673133450911\
22868900646678424456202233980011757789535567313345091122868900646678424456202\
233980011757789535567313346485`186.5555846121981*GaugeXi*u^10*Log[u]^3 - 
  0.0149731143904320987654320987654320987654320987654320987654320987654320987\
65432098765432098765432098765432098765432098765432098765432098765432098765432\
09876543209876543209876543209876543209876543209876543209876651`186.5555846121\
981*GaugeXi^2*u^10*Log[u]^3 + 0.041295185391865079365079365079365079365079365\
07936507936507936507936507936507936507936507936507936507936507936507936507936\
50793650793650793650793650793650793650793650793650793650793650793650793650793\
6507936508091`186.5555846121981*GaugeXi^3*u^10*Log[u]^3 - 
  0.0167989682428339835747243154650562057969465376872784280191687599095006502\
41390982131722872463613204353945094685835426576167316908057648798389539130279\
87102061176135250209324283398357472431546505620579694653774894`185.3627170188\
7608*u^11*Log[u]^3 - 0.019432948658209074875741542408209074875741542408209074\
87574154240820907487574154240820907487574154240820907487574154240820907487574\
15424082090748757415424082090748757415424082090748757415424082090748757415424\
4668`185.36271701887608*GaugeXi*u^11*Log[u]^3 - 
  0.0041092300109227192560525893859227192560525893859227192560525893859227192\
56052589385922719256052589385922719256052589385922719256052589385922719256052\
58938592271925605258938592271925605258938592271925605258940314`185.3627170188\
7608*GaugeXi^2*u^11*Log[u]^3 + 0.01890681836970899470899470899470899470899470\
89947089947089947089947089947089947089947089947089947089947089947089947089947\
08994708994708994708994708994708994708994708994708994708994708994708994708994\
70899470899471`185.36271701887608*GaugeXi^3*u^11*Log[u]^3 + 
  0.0215218808768070920848698626476404254182031959809737587515365293143070920\
84869862647640425418203195980973758751536529314307092084869862647640425418203\
19598097375875153652931430709208486986264764042541820319629081`184.5926009956\
483*u^12*Log[u]^3 - 0.0083559854627834228528672973117417561862006306450750895\
19533963978408422852867297311741756186200630645075089519533963978408422852867\
29731174175618620063064507508951953396397840842285286729731174175618620063098\
419`184.5926009956483*GaugeXi*u^12*Log[u]^3 - 0.00103158306256179520068408957\
29784618673507562396451285340174229063117952006840895729784618673507562396451\
28534017422906311795200684089572978461867350756239645128534017422906311795200\
68408957297846186735075598862`184.5926009956483*GaugeXi^2*u^12*Log[u]^3 + 
  0.0079121112930520482603815937149270482603815937149270482603815937149270482\
60381593714927048260381593714927048260381593714927048260381593714927048260381\
59371492704826038159371492704826038159371492704826038159371494`184.5926009956\
483*GaugeXi^3*u^12*Log[u]^3 - 0.024577202957826373280517901329188807142951763\
76305124100538562619691367486781948863077610873025335106463854259268721349850\
09764551210759323634103175549383662258441799888008000882780424226632339507119\
0485652546583`184.0570875082654*u^13*Log[u]^3 - 
  0.0034929391582675726194244712763231281749800268318786837305355823874342392\
86091137942989794841646693498545350397202249054100905952757804609656461508313\
36016521201706386891572076757261942447127632312817498002677523`184.0570875082\
654*GaugeXi*u^13*Log[u]^3 - 0.00023871540825750895195339639784084228528672973\
11741756186200630645075089519533963978408422852867297311741756186200630645075\
08951953396397840842285286729731174175618620063064507508951953396397840842285\
28672959322`184.0570875082654*GaugeXi^2*u^13*Log[u]^3 + 
  0.0030510590935395622895622895622895622895622895622895622895622895622895622\
89562289562289562289562289562289562289562289562289562289562289562289562289562\
28956228956228956228956228956228956228956228956228956228956228`184.0570875082\
654*GaugeXi^3*u^13*Log[u]^3 + 0.032421206030896217734842073466412090750715089\
33942796376658810521244383678246112108545970979833413695847558281420715283149\
14558300801687045073288459531845775232018618262004505390748776992163235549478\
935722322251`185.4577015434948*u^14*Log[u]^3 - 0.0013704315959290485993528321\
57064961297765530569763373996178228982461786694590927395160199393003625807858\
61209141632422055702478982902263325543748824172104595385018665441945865226288\
506711787135067558347981618984`185.4577015434948*GaugeXi*u^14*Log[u]^3 - 
  0.0000512472701174028058948693869328789963710598631233551868472503393138313\
77323440815504307567799631291694783758275821767885259948752012244075736139228\
20272026621232970439319645668852018058367264716471065677396246`185.4577015434\
948*GaugeXi^2*u^14*Log[u]^3 + 0.001091369659339571913976675881437786199690961\
59572350048540524731000921477111953302429492905683381873858064334254810445286\
63576282623901671520719139766758814377861996909615957235004854052473100092147\
711195330243`185.4577015434948*GaugeXi^3*u^14*Log[u]^3 - 
  0.0403739387791915487021307127127232947338767444587550407656227762047867867\
97368807950818532829114839696850278860860871442882024892606903188913770924352\
93493494551695609896668097726298784499842700900901959103011736`186.0645443386\
6693*u^15*Log[u]^3 - 0.000498288937524187469072830624858843553728915280943499\
63838499993702815572304108459311281180769716924919746789235325390528212397700\
93385613667800616654232174514361463215078735360922309775925296207483156336759\
2922`186.06055831510238*GaugeXi*u^15*Log[u]^3 - 
  0.0000102619831365387747662879938012213144488276763409038541313673588805863\
93813907041420268933496446723959951473178986406499634012861526089039316552544\
06577157899909222660545411868163190914513665836417159168374855`186.0620125561\
474*GaugeXi^2*u^15*Log[u]^3 + 0.000364131613220929937199778469619739461009302\
27914354898481882608866735850862834989819116803243787370771497755624739751723\
87870800569213267625966038664451362864061276759689458102156514854927553340251\
7529501656281`186.06416437080088*GaugeXi^3*u^15*Log[u]^3 + 
  0.0519319280649474063102535324757546979769201991424213646435868658090880313\
10253532475754697976920199142421364643586865809088031310253532475754697976920\
19914242136464358686580908803131025353247575469274934936141`185.0152182897064*
   u^16*Log[u]^3 - 0.00016771760835229378118900826131866696240593947824988389\
36228706951811008248398019121123177560567331290435346872736643459747516184905\
95562905968549707526779837185480924457996768402412141389213699619343358320885\
7`185.0152182897064*GaugeXi*u^16*Log[u]^3 - 1.9256879772332969670932633895596\
85855982152278448574744871041167337463633759930056226352522648818945115241411\
53770783400413030042659672289301918931548561178190807820437450067079696709326\
338955968585598300142`185.0152182897064*^-6*GaugeXi^2*u^16*Log[u]^3 + 
  0.0001138552763145135494465851608708751565894423037280180137322994465851608\
70875156589442303728018013732299446585160870875156589442303728018013732299446\
58516087087515658944230372801801373229944658516087087515667606`185.0152182897\
064*GaugeXi^3*u^16*Log[u]^3 - 0.066748337396599541415753008414764475213346119\
73336598989329217222843809280853234237056901925318427721858229863901268265483\
08721424881469146088574106694935273280191494390754341648279470321867527663457\
3647389436698`183.902282622584*u^17*Log[u]^3 - 0.0000524407539534703138860079\
41407879160758090107607692419394878156160446854502254440007318936668454253265\
95572471700700770106310100085387978322930081411251657127785356854762394756170\
044062979014737495907741837221`183.902282622584*GaugeXi*u^17*Log[u]^3 - 
  3.4001154176261437047695995719649625656472839790611343677014389743926002874\
02652793253477971809748965055532126805080430975233340623941308659640436795743\
3628146357682616630640284546291393474711246264311959689`183.902282622584*^-7*
   GaugeXi^2*u^17*Log[u]^3 + 0.0000334981747027664841404920770000135079500158\
86523823031759539696047632555569063505571442079378587315095251603188111124619\
06112699763493414287065080715874366668017461668255319048969842620636271429922\
22357305028`183.902282622584*GaugeXi^3*u^17*Log[u]^3 + 
  0.0865060875190300326722565371111209199530947983415390131162860007484276945\
14771320802375199442668405562205057311741960910270209298462575081864773049889\
07160640051327190380342505390055274206465547199282566718531319`182.7659100783\
8024*u^18*Log[u]^3 - 0.000015306329985194646142696273242318821044138331547122\
22388675686044016092084702244815672902957199391822623831476755362358986524702\
19368583652568851586730343171191115307033279160401614321453862208435399577810\
6449`182.76591007838024*GaugeXi*u^18*Log[u]^3 - 
  5.6689062700726927084908549099163616575519608337673835477895373458536995556\
74172681469427328264690370026331571443443352700882873445725747140140057800949\
318049985477450290536018654426511396459869676317196373`182.76591007838024*^-8*
   GaugeXi^2*u^18*Log[u]^3 + 9.3069376095085813832977050115757450543216701531\
87945490051517647741322396369600436412346361511212636848076209005766013754394\
29179443703771953590399487276756703045737177908564981912839574422726201956412\
690088`182.76591007838024*^-6*GaugeXi^3*u^18*Log[u]^3 - 
  0.1126760540145698846268115380713130808765048310263551800206892537666447114\
71129512174534616404296194485319012467248124228409664365867654344983042688390\
078952686206258344809816225037428673023406`181.60727637270966*u^19*Log[u]^3 - 
  4.1911917299447192639071134025537706004911297251321846821731852633968732736\
59162370289012845537296339926250456631116584073291989293564279200725678818757\
0723673750546184596694555930578691426587006083929616928`181.60727637270966*^-6\
*GaugeXi*u^19*Log[u]^3 - 8.95305962716297431222225051387645600119413556419287\
88666366088498034193791379056648257245975215554210245004041404992948703350342\
8885493342205201737838704256200429458556621052548598355745126084190884944635`\
181.60727637270966*^-9*GaugeXi^2*u^19*Log[u]^3 + 
  2.4494924847220035043428289615653450076108028177744953344081884386895280141\
46750530192795988002959680519593373623874713199331935715377981173188144865704\
77855880905989838451712090056316635837333005088996316655`181.60727637270966*^\
-6*GaugeXi^3*u^19*Log[u]^3 + 0.1475152917072581640182922585571212706710613909\
01417013659614836971202952726599655590008499636721729110774830860569292827619\
593456965876152307493308264420261309118649759042801683293010861508479`181.807\
66143311675*u^20*Log[u]^3 - 1.08156557250812702712253989609202866262241886002\
32801755732782161113944336221767878857832014749969282876229497199739314345607\
37180637209091302446209927937728436312101963764404785864268509395002704043886\
07497`181.80766143311675*^-6*GaugeXi*u^20*Log[u]^3 - 
  1.3431744430950552556622697479560042648955927067691591564818568420529022833\
62238624395468939654385112620388537123002189080602252238678089070227732060236\
34200102968247002988904947869170335284786263358152692`181.80766143311675*^-9*
   GaugeXi^2*u^20*Log[u]^3 + 6.1241788782550556976419853246997360003186115307\
37706744171708325010971605671863942813648231877901913557501328672175178419001\
48428997785504520752226072170814200179552558320829761959820220941433559034204\
41265`181.80766143311675*^-7*GaugeXi^3*u^20*Log[u]^3 - 
  0.1939979402944473396367945178468971212747466496910302103502571382111670342\
53031865760248769453659067632393063010962273239364620807294423757634031077949\
636834260117352339677175125232571641015368`180.60761738230931*u^21*Log[u]^3 - 
  2.6410758148220663884547795992671394279586469898447696570049980405531188402\
99715104333363448431033475303150540222482565227185998027003550576058057138714\
0784085902469693788546071355086954684674069879600184354`180.60761738230931*^-7\
*GaugeXi*u^21*Log[u]^3 - 1.91902587015542094506889218362718310672367755456568\
19630563340739635645728903911535855368185787899699021869354156481699723384528\
127304596783443119465074272554986304640378962332131730712042195526644325827`1\
80.60761738230931*^-10*GaugeXi^2*u^21*Log[u]^3 + 
  1.4582017901264643390287710718937140629924306097829438289728968703612492252\
05463971275689075219543677232145731956312458818854489533417374859344759715564\
307706557718973341492654611014365572459115269351842194`180.60761738230931*^-7*
   GaugeXi^3*u^21*Log[u]^3 + 0.2561821535851519515961098737544470503218024515\
71207873618573460760517716523187607204729520212115479139137402332415900093153\
127589971223007953166573016742001184578105081868837553244539107779988`179.388\
2471289555*u^22*Log[u]^3 - 6.124470125778461605862261104536669405209085505827\
30163266048507051662667056940097507523275422995086656194341305389945085911158\
82177173162020313973684632861201146052120197135545376823366218926229476875637\
98`179.3882471289555*^-8*GaugeXi*u^22*Log[u]^3 - 
  2.6170400385414693483224565888202158076244714463906289335931529706277087262\
28501161531455185530516019101868311499197543338948104134545734242694563436560\
591813107689405242116050187482040590306953933561851`179.3882471289555*^-11*
   GaugeXi^2*u^22*Log[u]^3 + 3.3141822071749098946814462003348119552531496291\
81097944396281629455955362110842201159384208396831344291384483254249058851956\
18668309534484109931868337020225881387925507363110509986839820563137995728563\
7939`179.3882471289555*^-8*GaugeXi^3*u^22*Log[u]^3 - 
  0.3395756412783729591483509538038317821334677885357943687806013623305318238\
29201803065281998941673202811656147314946507861214371250811999543879944406558\
680417197623815434632322599634541378474186`178.15036899201706*u^23*Log[u]^3 - 
  1.3529099577684916316856942295672544595367878217398869439461568980192055810\
77484322855338248168621758652377016830822402341268178624188555712293063471993\
876054454228918995396615833516397418181335049851988021`178.15036899201706*^-8*
   GaugeXi*u^23*Log[u]^3 - 3.413692727870284023939460350841754000697059403735\
73646070882969034059457533026993188394982793733920764968968656072805472221312\
818253365980228741622986599731446498037024424884442356996428222513385882709`1\
78.15036899201706*^-12*GaugeXi^2*u^23*Log[u]^3 + 
  7.2048577140046278709237505787019325082669033280171468094756022958197560686\
67494540933289697607285945710688872765564745446071241201154469551201508796408\
05920255026378661963204717632970120095279096205413689`178.15036899201706*^-9*
   GaugeXi^3*u^23*Log[u]^3 + 0.4516752108014178766232950044328561675731739518\
57968797898324067532990087339294424347945611343655354783653784233657498226303\
86432132131503395211759130153666439905555254956976726104649151042713`176.8947\
362105778*u^24*Log[u]^3 - 2.8547515142676030627989509303647610616103307499449\
62243727641637604569101158556227614681378148598816650490890554546898318135745\
79328026801403538120495237842361179167447371548036881351897982905642921521043`\
176.8947362105778*^-9*GaugeXi*u^24*Log[u]^3 - 4.26725111218468300459584320684\
03761163531439247494919740204028288316277642983871825138934616116494154638082\
47545867277041985932842728746788068461236249169970598032214919595182925029410\
4535774122987183`176.8947362105778*^-13*GaugeXi^2*u^24*Log[u]^3 + 
  1.5010262475551650660600319546796362933120341072217149507643772657313980412\
94299281871089656973411408837720744093273748933081583983809575814461179202563\
64651510761159096818609895950007485439661205267286441`176.8947362105778*^-9*
   GaugeXi^3*u^24*Log[u]^3 - 0.6026978146523567812299672306207470577147387937\
41643403581158572710875863281195534463044363742142335191060852351649687353821\
931228826103921733153899429714233486518902006371412940265184309089709`175.622\
04410271647*u^25*Log[u]^3 - 5.76782327303286258871427133432469929156204729089\
32872444267382260136823935999042419876750204114686124725541274189760945015677\
96463858913138654646471948270429850483069842631848301086308692892534671428047\
1`175.62204410271647*^-10*GaugeXi*u^25*Log[u]^3 - 
  5.1208094964990819852522260628389982320092284457632474873319759673226609532\
66504433143837095285959623277926808531006499361758737502923833773849506242632\
342626731084059594941521426488856624929691030811`175.62204410271647*^-14*
   GaugeXi^2*u^25*Log[u]^3 + 3.0020695641823800442660696284909840922203413679\
28963939407349680256969362041928325065793198998757609260806294267607353813875\
65552111182982474552828356771248523176933246860793344179554760991258881296840\
76`175.62204410271647*^-10*GaugeXi^3*u^25*Log[u]^3 + 
  0.8065880407065189142867859496069779505302102794542324426829193678909130434\
43322741771239701660525260430250780505882422589173901462770187327292951999219\
245181692331092211693339072806005174641774`174.33293627476354*u^26*Log[u]^3 - 
  1.1182170389155935500034456464887467872016952236834608128155525898874983746\
07166082696767400965282505180321600329799555547879642777443576510438970763457\
5348199177428556163665376970332227180256279712842892`174.33293627476354*^-10*
   GaugeXi*u^26*Log[u]^3 - 5.908709543558527198165810237606957107999460311314\
40642269650501823746082000630497218686198790839981510634394174805808919539517\
257387314483764739394083219430931543960852603044927398988386002410440589`174.\
33293627476354*^-15*GaugeXi^2*u^26*Log[u]^3 + 5.77323039582387213806852897547\
43527458721701591342105420511614828500907471937382407396404201234298445675654\
43193177470804454051697098766509129775046958437563945554419227072204195507460\
963493959292693498`174.33293627476354*^-11*GaugeXi^3*u^26*Log[u]^3 - 
  1.0824040644225864541741677505800460158763377402092554068259350007557778672\
15152804456044201249731418431395699068914946120309200684070253109599142014492\
593732883028033185662221476573431823229533`173.02801001861738*u^27*Log[u]^3 - 
  2.0841885516266173493164994869236915247491413006906278521905558488152184956\
07779221095701590834855179964586373450073012151057270847578781877904848528935\
43316331609143304606347816340649369868077925861135`173.02801001861738*^-11*
   GaugeXi*u^27*Log[u]^3 - 6.565294456875550094678372750976702708253221278135\
01404146192442067678417955597407971028251724977775736679635207104218851418587\
1573049555590643744127496363285002024295337428306553124693793552031987`173.02\
801001861738*^-16*GaugeXi^2*u^27*Log[u]^3 + 1.0691189283821777066987746201605\
17094780487906244332925653488399642636548422635435393791134443427734725418167\
09182437692140511439851589906615095334559948786042294736018511772877352610979\
1970256881201825`173.02801001861738*^-11*GaugeXi^3*u^27*Log[u]^3 + 
  1.4562270342783095367238429627520031441936061443569387922879383600385351637\
16155928036044481106440555815061678084416406084148440193866209326802514359646\
864824475611700988673393146297557070784954`171.70782101975556*u^28*Log[u]^3 - 
  3.7409877051151161681939763266458915868936451279626760069808165059050292446\
82705984363667006571797629428793490269168857574244606950884297550071101552599\
37094519839931687487019254169530724345473267341233`171.70782101975556*^-12*
   GaugeXi*u^28*Log[u]^3 - 7.034288082866238503857562263563987290135148860705\
85330999430549863912982856717198981053466341555566584837130985062447219168495\
1163085996223254785988916367525348504012685066063865508473948782853358`171.70\
782101975556*^-17*GaugeXi^2*u^28*Log[u]^3 + 1.9091432882903747308821654293049\
43487918273485933929905889528548225084572802872523376069162023303584569200078\
37362041649574513332623807213341715114129538962616936528609233243764810385708\
487426165766757`171.70782101975556*^-12*GaugeXi^3*u^28*Log[u]^3 - 
  1.9637938853643504697442823026228161795552792069295747028042689981677773959\
08646316380993743967131642598550353517725817669863786120918438066539508884425\
487066779690565138360242639573383216818983`170.37288747405992*u^29*Log[u]^3 - 
  6.4765504438937455211368154075495715479931449597318060275960755863120007759\
49370111760273675288381447856029141052448748551702720173988158716036512191465\
73943613402417487590526942243`170.37288747405992*^-13*GaugeXi*u^29*Log[u]^3 - 
  7.2768801008465564637851767468024145089129010321517071540823559675969350397\
29626031907117017773289750945371948951045502413605183108978646992820756044316\
62138483582640462639840576334611730560493295`170.37288747405992*^-18*
   GaugeXi^2*u^29*Log[u]^3 + 3.2916287847398135385061967558128765321616104844\
62555493258751306526089529397180785759415798048583248066809052592571408099347\
11546246642040580601881025951626130450578538438218392807`170.37288747405992*^\
-13*GaugeXi^3*u^29*Log[u]^3 + 2.654131057848497955440078523728902442858723431\
29469162978429172789516333440693953497283509347649921925750727291645161736168\
5944620821705592735633610012447734870675293349993038395889249840356703`169.02\
369369733577*u^30*Log[u]^3 - 1.0829737177973057936426235377931037391615245226\
86833585751660018129497068517991548960915173326129727242004220727283542315627\
7929359479875814446040124598414289713801875412777852502`169.02369369733577*^-\
13*GaugeXi*u^30*Log[u]^3 - 7.276900340813521574912607959454147889474272620915\
47515795727914233572173616971787629769985945050199926639832191797850021231786\
75978936096616519823803554948193136159529853310919971802134755969511`169.0236\
9369733577*^-19*GaugeXi^2*u^30*Log[u]^3 + 5.486050400194321177631135300211493\
94514085673015699417040247044717817016914781641364677724019807227603369758950\
90836409473916927253811842264108624259695212101442275757779519544462`169.0236\
9369733577*^-14*GaugeXi^3*u^30*Log[u]^3 - 3.594574071110161067785968746824280\
67225436321265068907186278462178468100188219778337129549888628669392689169976\
72396922667253760492378765867306236887162642062291535903960979953617371748236\
57615`167.66069330017012*u^31*Log[u]^3 - 1.7513162359772208192284898429568643\
74728920867273218325158398214370169551217787077686359113088421145065976719777\
1264815042949828622138081504830002139522312875186768739777354290938`167.66069\
330017012*^-14*GaugeXi*u^31*Log[u]^3 - 7.042174678185320950642802033440616267\
59534227105611660697473670209185116173849590892718234248578403046491861667348\
43536239932167004873401040704515526271713957730409534431802091803899460579781\
47`167.66069330017012*^-20*GaugeXi^2*u^31*Log[u]^3 + 
  8.8484707347982182895315775176110744391351115145900130203091969927533516205\
83598481601046144359056787200651049700657014058736580898019058109688486253462\
347874540366613622389129816`167.66069330017012*^-15*GaugeXi^3*u^31*Log[u]^3 + 
  4.8777074367847380357286605160834734614576943279196474073351232050391728345\
59194305876214237891690619542221735471036985001707529194537814715168276549539\
312391688864627750585677379975024008684888`166.28431198826047*u^32*Log[u]^3 - 
  2.7421673192667868529226904699700322659009844297495394282501564391580236332\
92883667863414387255842543020647218971105086207560058062757179244545078854166\
941391149640884443767379242`166.28431198826047*^-15*GaugeXi*u^32*Log[u]^3 - 
  6.6020469220757404521661072340327283075486057939392093206012846802832018739\
84715658325113624176072628690307321263219403215522948918366140488223800885442\
35763292343135690093817442670996806291693`166.28431198826047*^-21*GaugeXi^2*
   u^32*Log[u]^3 + 1.38257377238023130901185157557979597414756051574646309757\
75810078436645190371073786711340121923019387786658043534726678169875270965366\
76355238573858416056342835941209949812240683`166.28431198826047*^-15*
   GaugeXi^3*u^32*Log[u]^3 - 6.6309674948109043021893175800543719362697817589\
50495034065845271879936471685881299056122163817808603517304181962449910429388\
261580031210174650633539397434027685071244075496972648135628929893335`164.894\
9500393477*u^33*Log[u]^3 - 4.161755993493505739237523247087514037501835446557\
31994855313513623210831608838739842318776899746845000741148837233183731834642\
365794624997180834296395183692035830399428078515826`164.8949500393477*^-16*
   GaugeXi*u^33*Log[u]^3 - 6.001865784479159235871297684079541223030837033777\
52362573599760151326922474663589769306097839985396555448915153130722819170529\
1902550587801814214474556315696225062120242038781794035965860886`164.89495003\
93477*^-22*GaugeXi^2*u^33*Log[u]^3 + 2.09480894609271235411994813825475980910\
22773612325909294272991269326222422445051257615705120595073750594600431564157\
4001658355399934685663137807799172190218002887119982417126715`164.89495003934\
77*^-16*GaugeXi^3*u^33*Log[u]^3 + 9.02994055134938605782204701482340032571678\
46112430421465235727655838182555720167956897005130378335938573424567309668055\
0979234651098377409941841781166942231218898291196685053`163.49298450096984*
   u^34*Log[u]^3 - 6.12841822355771075679641909572858066890048513728350759097\
33064882213041708750794273395998312910434128174238184905717205103003157817177\
504375896596092715906425384462125595915652`163.49298450096984*^-17*GaugeXi*
   u^34*Log[u]^3 - 5.29576683702777938314436438352193051111561286040052441185\
70634887049671091275577862731572547719389179596459066566179007014259913441967\
7859185309567892380242336657191110410078904111708183357`163.49298450096984*^-\
23*GaugeXi^2*u^34*Log[u]^3 + 3.0806015678382947195211001463630820667103336878\
30952036785715875786916314457706237774300648871568539467393212860822876016106\
0148464975195009727040979096235691105317099843549166`163.49298450096984*^-17*
   GaugeXi^3*u^34*Log[u]^3 - 12.316792484531911517305843036887139423242490940\
27865203191418347742988202165167171079525408761075086796157864471908123660278\
326560439450443974635902260864475992155233117434399`162.07877114555538*u^35*
   Log[u]^3 - 8.7642453095350749749044505836531301269887582340242438060491806\
80832603304631085874851345119626062530150460979838070635179017646898922990933\
454170815084866158444456786731261883`162.07877114555538*^-18*GaugeXi*u^35*
   Log[u]^3 - 4.5392303800501927813635637323861824664521341532893927098448818\
23437380294679719914326496425270910740503113067560895877544034462305549723466\
43843190708964260671271846784180510276762808261572`162.07877114555538*^-24*
   GaugeXi^2*u^35*Log[u]^3 + 4.4008595339337696199172979156065637544732182631\
25354198479043820050794262074229357601270429983993985816621599151697899664380\
522142600930615643423401700811350199296420084702527`162.07877114555538*^-18*
   GaugeXi^3*u^35*Log[u]^3 + 16.825828915656240002359254194066371540670383058\
78556028556172161630773300460012775607927506337347584320235557645901897280086\
282292970476513099718071632792028951807468165701239`160.6526462149128*u^36*
   Log[u]^3 - 1.2182968181300275267955472943671192719495929119745700284386784\
56417738734541259561713942141011104009077352862443694172810686863145972134353\
827097096692132467928910318345439061`160.6526462149128*^-18*GaugeXi*u^36*
   Log[u]^3 - 3.7826929070406109027774745250497309600173548031873988850113532\
52216218452549980300244027294730897178654492320823489718477146598593804721358\
0598400238512643712121541048100781400148220399784`160.6526462149128*^-25*
   GaugeXi^2*u^36*Log[u]^3 + 6.1123050343310852464106662156432080117673231431\
25876116354125468862796566534225253641153317899560726052720050378473182270336\
47969488977326798288311471473603852316451336259875`160.6526462149128*^-19*
   GaugeXi^3*u^36*Log[u]^3 - 23.018970266098664896424229090895771484309384989\
53646224962527741550313910279725080604016873110610525228417121267611421290299\
504192618052762499764741210642282910989428108916009`159.21492798096958*u^37*
   Log[u]^3 - 1.6474721756793527290941139982421886856651962493389787964294349\
77539380318003543754874820132322841168740404349854803382594142310724966192184\
10703061296350033939110130431638504`159.21492798096958*^-19*GaugeXi*u^37*
   Log[u]^3 - 3.0670488022845224896256125417851398259459145298526143897248549\
24869943722058658101984497954469270628585749502211519494543876276340479477751\
234724398407275003118803534499292485259832321119`159.21492798096958*^-26*
   GaugeXi^2*u^37*Log[u]^3 + 8.2598717702499266167385268922913879048401661329\
83441038807701219965866138609817327161657998031496357905643055031168707270705\
4962350672682324691753819564010388376451824115801`159.21492798096958*^-20*
   GaugeXi^3*u^37*Log[u]^3 + 31.535021885598889913419152493678811559948049405\
55658903015703906275414276915107936891026943277662936088323370113088371074868\
16507292684789834350611694994190558014615817356259`157.7659181458188*u^38*
   Log[u]^3 - 2.1689110702088318987967524665920774120468456882667422408305347\
97635876745662890670131582852201301419576425007886555180265990866105725736372\
071156241521103595576946438377879`157.7659181458188*^-20*GaugeXi*u^38*
   Log[u]^3 - 2.4213545803712660484643659226690399018417702690717619416672614\
93371027606172495952009178406066580622824282494023625344110869951688196444541\
21503280422667150287517359597271992441111880097`157.7659181458188*^-27*
   GaugeXi^2*u^38*Log[u]^3 + 1.0868252409988031461349382998570170844113983997\
83284332500467667883454047534050518412395779910945466690466937890123679581594\
4298815380301689728684750384313596095465291775279`157.7659181458188*^-20*
   GaugeXi^3*u^38*Log[u]^3 - 43.258149617015973977812797038898243155731473395\
97486682566752892606465537556684560144758193851500030400653930503886665909240\
761277349119115089546324046047455944427355640897369`156.3059031009752*u^39*
   Log[u]^3 - 2.7818702529884618160423388171831833284633459317102278366990905\
48425109708286342275951575231601508529843287792646962319689270577296303143613\
637395691289005579810313352612091`156.3059031009752*^-21*GaugeXi*u^39*
   Log[u]^3 - 1.8625805811974979745660780890688879338271354880734001722893953\
32309707299927494903931673548478367615529478432738175747020463658841623183520\
6259970910838804680104910335010744704668008626`156.3059031009752*^-28*
   GaugeXi^2*u^39*Log[u]^3 + 1.3933656997968107340666998605289420220123988564\
31909705356235137286966921490964983535071112298142604399826490448978805551084\
988120740686343055631821561581087668306986544615`156.3059031009752*^-21*
   GaugeXi^3*u^39*Log[u]^3 + 59.413108839603469949167141547386087087637263344\
13129242317146110554503088961784732792433435484960462885683683061177660017505\
654119740441072600118667147906732072441812142868366`154.83515506283567*u^40*
   Log[u]^3 - 3.4785529546565912005842400318463080403827962102131474393719312\
62996003255776277444928431305165356270602937603850824702460809773086150064981\
41149776426200004170557770583845`154.83515506283567*^-22*GaugeXi*u^40*
   Log[u]^3 - 1.3969355032771547572597645641557099550370846412179956224127974\
37167508122535331725295677164033890049094816312452094551425244976748876500731\
084406823767669237753431639579143117142816094`154.83515506283567*^-29*
   GaugeXi^2*u^40*Log[u]^3 + 1.7417071294024649126890143097858764985339959080\
24433992605635285579541318847491758981145242293688378367648612789736768720834\
81592702077541891444426015128721570430920742297`154.83515506283567*^-22*
   GaugeXi^3*u^40*Log[u]^3 - 81.697762824898476585512110099543368196273553585\
23526207915336509520039850855783933377914254170610376710314439171687544156381\
758799779631871928269048541144884007465070985808236`153.35393309900863*u^41*
   Log[u]^3 - 4.2433233258157693819921690681845672056766709237579116186195087\
82649338176987533932985685616124346027738910595906939442546526820588317639159\
4973118056562533069087593246955`153.35393309900863*^-23*GaugeXi*u^41*
   Log[u]^3 - 1.0221479620950065425487087041890775303523707253609458179585107\
77408043820191564944044115974988268005409722905647124179657446194019987250823\
04464353224695743579302967015709850720569756`153.35393309900863*^-30*
   GaugeXi^2*u^41*Log[u]^3 + 2.1240330880443121171805873699868379587608863649\
57666501624832809395212106910140141401507719172894155005130847977190567804438\
5415457134598427831999938705220909796797617271`153.35393309900863*^-23*
   GaugeXi^3*u^41*Log[u]^3 + 112.46760417254596316608613038638350080302837574\
19149961149498949655538590532337434770507582813575566279985067994904777200300\
5754268864983634233950781639880449407041613926209315`151.86248405821263*u^42*
   Log[u]^3 - 5.0527045615502166459010477290459015659745654028813280931738203\
06461654877925505045535401695474807748071743088298922508675595459024886004756\
571430258988666895139952800709`151.86248405821263*^-24*GaugeXi*u^42*
   Log[u]^3 - 7.3010570286206188029558310400359057154477886310054677895892487\
30464488721669623113316094368789868650598386580170428788865375793795865062419\
226917229068880375863245893265805393280562`151.86248405821263*^-32*GaugeXi^2*
   u^42*Log[u]^3 + 2.52861082153405720188994701045675087222621714504914027793\
35200268228900935090440560719713889210447246696838820528637915951938629815425\
6464231595042658033450643702596979`151.86248405821263*^-24*GaugeXi^3*u^42*
   Log[u]^3 - 154.99283789705903383529167491092596122754300595349211731990017\
82308932472575834474576596523485175764486049696389672002250022602245574979596\
4708039276864303012759268439947571686`150.36104341471662*u^43*Log[u]^3 - 
  5.8762882934231202054602773246978241333893368819185240478012843107387403211\
82399678344537453987278890582717734038111455324278996825808515769711009841993\
96026401278480717`150.36104341471662*^-25*GaugeXi*u^43*Log[u]^3 - 
  5.0937607904392360082585786040647490699480242375115212903578946121412864863\
54827726300721109927528313288081054526664107792143966141413691108587300657565\
284703519`150.36104341471662*^-33*GaugeXi^2*u^43*Log[u]^3 + 
  2.9402451430165914087522168620708976932564326585105956200443637348696277297\
81532118587043180376248627042607191412018566922903182518597522458424429031152\
64647268006172521`150.36104341471662*^-25*GaugeXi^3*u^43*Log[u]^3 + 
  213.81676505751061507890236238101575245607903577055439782615393979859393322\
14122879863471697399510957321363222456346389026215457593431722216821244461480\
5500489506546717131176097`148.8498360368529*u^44*Log[u]^3 - 
  6.6785552959322927037967457225117289479837726865281290845776004573926298170\
01034207890391608374199320737303382932976338587643039444023328462441522282965\
5283600560724418`148.8498360368529*^-26*GaugeXi*u^44*Log[u]^3 - 
  3.4730187538435444693353305363201200164479804080583985732113764153409475225\
48153141414848713039251946728510739497923128136302352498160887120468576150276\
97351324`148.8498360368529*^-34*GaugeXi^2*u^44*Log[u]^3 + 
  3.3411876636765267825681677945754089726301829355474869103218157569084219398\
84367370863467168952196007526124317490227078358945309184451757208867048440822\
5619520450614009`148.8498360368529*^-26*GaugeXi^3*u^44*Log[u]^3 - 
  295.25565983386218300020712332044249374483998097741731901611752946354753131\
12858375163976314897473397287337839702853623448398195917820722844589876440255\
9462238078229020937492812`147.3290768879164*u^45*Log[u]^3 - 
  7.4214658676407512515713107155866738657939230415443224801260215960055012137\
57685482533796340927609587050162982225874558685147218136276603464466474775969\
660443690475655`147.3290768879164*^-27*GaugeXi*u^45*Log[u]^3 - 
  2.3153458506021496098901919280128356536448193713240222660860057305380366958\
55070846127391162994867320621148986959309301628575149399548352020140650068722\
3085389`147.3290768879164*^-35*GaugeXi^2*u^45*Log[u]^3 + 
  3.7124307381901450379601274293319149785921382708197831291869797528028982552\
44484341577099766140860751459404495131721893382021073025786935159491985998924\
019047589666058`147.3290768879164*^-27*GaugeXi^3*u^45*Log[u]^3 + 
  408.09637747716793696568666195263576582314048890743889407978009939342489242\
69014378040247607716020679073187450505976919474427546320830891934967539422186\
418246`145.798971666687*u^46*Log[u]^3 - 8.06754888615766331333631471586313455\
54552754867820430455388594230939607140773110716591853551095948364296402099819\
42907668924301067504696076902310293663456571981822`145.798971666687*^-28*
   GaugeXi*u^46*Log[u]^3 - 1.510008169830294657319678027167540198469591952001\
93765930757828237005509765459783523561395599753637843501390191289471100604477\
0362360995059437351190559908263`145.798971666687*^-36*GaugeXi^2*u^46*
   Log[u]^3 + 4.0352508028839284874437159605814702754960408977707258850730921\
59187021671405645079096400167568053932517313887492034677307500304807910838296\
47212001968969823610243035`145.798971666687*^-28*GaugeXi^3*u^46*Log[u]^3 - 
  564.57041454121906612848127492275667910338963246853957259431774089780143334\
18953442423932070550736854550992112334928722757264716352543046017275543856165\
059849`144.25971739392477*u^47*Log[u]^3 - 8.583127043548685202706450324989225\
47015785361426725356856070700988578072989804862821297374774822179369806751255\
17809582330443194785589782929877675207296339250480664`144.25971739392477*^-29*
   GaugeXi*u^47*Log[u]^3 - 9.638350047402349425999742394438672822817621955643\
12329674295379800325951476657036709286494448387270133137179567100950202015671\
68996358807799330143249509893`144.25971739392477*^-38*GaugeXi^2*u^47*
   Log[u]^3 + 4.2928200033892873633719443034826238739128653009107320279391599\
76800923399844732108632474379468629555229527979902176857093524336351873972544\
8310026770535896422633005`144.25971739392477*^-29*GaugeXi^3*u^47*Log[u]^3 + 
  781.71466323490393890013593692068869231304704194325515779380716335993028341\
09832745141229546210805670751459549293989447180343697126173958914337386955229\
492114`142.85249391117907*u^48*Log[u]^3 - 8.941280865000983309395463982884543\
77848032950870345784278651939849823509397530302588913250689825502924742547988\
7162220152074486081596109974840756602964856135812184`142.85249391117907*^-30*
   GaugeXi*u^48*Log[u]^3 - 6.023968790963543088289595063796826215781852785350\
05043949488995172310694759479315215183904412760752549585120050953194313435268\
7296089693916763509095866744`142.85249391117907*^-39*GaugeXi^2*u^48*
   Log[u]^3 + 4.4716875037313066295708476460258929772971611370585515639900635\
76052047644554816372326041569632082963377246412970611204141911908769278786789\
819399899195918937103078`142.85249391117907*^-30*GaugeXi^3*u^48*Log[u]^3 - 
  1083.2733075380754370487641202563973572457568846529309933397557266391364855\
03802063078471835043129926494890703218192036019777402321392778643103718460246\
6078699`141.43807894524696*u^49*Log[u]^3 - 9.12418335703980407665012290156481\
94924391034538179335708165651099251256553751299930257500438939998590445630406\
7226509991824764564148700448437145761431206496040257`141.43807894524696*^-31*
   GaugeXi*u^49*Log[u]^3 - 3.688144162360158909989448433864446949058619690244\
15266868280765532886945806443934732512531429248913281939617509365262002991174\
292977624869569413828023367`141.43807894524696*^-40*GaugeXi^2*u^49*Log[u]^3 + 
  4.5629464325018224545086338719737594578992645924775415483211707457035936766\
93067536382756785058078306524858705304528150737388188921321660595740547906739\
23730293606`141.43807894524696*^-31*GaugeXi^3*u^49*Log[u]^3 + 
  1502.3573285196992147530099798887504660196401429893353492156868412156659133\
67195861158983396258864393250733455830371915716597498414866566019092340186545\
699185`139.95156838394638*u^50*Log[u]^3 - 9.124525256448371342239462783790961\
04625796320485460461621685090641462045757750116424207497509651507867298920635\
99340188846993868451049512474492299608076653187605`139.95156838394638*^-32*
   GaugeXi*u^50*Log[u]^3 - 2.212886499267046316938935357016244610499798599954\
34439778609991204974122600040837128794024226123831024898363619335908293578455\
42042032624303642993179806`139.95156838394638*^-41*GaugeXi^2*u^50*Log[u]^3 + 
  4.5629464325755853377674054937419563409309133842153678595373528790558524255\
42472547738806476772661219396244393151899486308868538265156379882125682338234\
0439207272`139.95156838394638*^-32*GaugeXi^3*u^50*Log[u]^3}


==> AncillaryFiles/Expansions/3LBareVectorx1RightBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`194.19655348303\
09*GaugeXi^3, 0.0486111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111108`19\
4.08172925608176 + (1.2539062499999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
994`194.08099201748874 - 3.14159265358979323846264338327950288419716939937510\
58209749445923078164062862089986280348253421170679821480865132823066470938446\
09550582231725359408128481117450284102701938521105559644622948954930381964428\
81097567`194.0819686005815*I)*GaugeXi + 
  (0.1875`194.08063152224122 - 0.58904862254808623221174563436490679078696926\
23828323414328021110577155761786641872427565297516469502466527662212404324963\
30095864290734168448504889024090209521928269256613472707292433366802929049446\
61833040205793`194.08198505027897*I)*GaugeXi^2 + 
  0.015625`194.08176507925765*GaugeXi^3 + (0.5625`195.76621728491503*GaugeXi)/
   u + (0.5468749999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999993`193.9101\
9983559755 - 6.28318530717958647692528676655900576839433879875021164194988918\
46156328125724179972560696506842341359642961730265646132941876892191011644634\
5071881625696223490056820540387704221111928924589790986076392885762195104`194\
.26998344155996*I)*GaugeXi*u + (0.09375`193.8757926544671 - 
    1.17809724509617246442349126872981358157393852476566468286560422211543115\
23573283744855130595032939004933055324424808649926601917285814683368970097780\
4818041904385653851322694541458486673360585809889323666080411582`194.26998047\
225945*I)*GaugeXi^2*u + (0.0078125`194.12998355123497 - 
    0.04908738521234051935097880286374223256558077186523602845273350925480963\
13482220156035630441459705791872210638517700360413608413220242278473707087407\
520075174601606891047177893922743694472335774207872181942001715`194.269841001\
18534*I)*GaugeXi^3*u - (0.458333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333337`192.56687124634806 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
68921910116446345071881625696223490056820540387704221111928924589790986076392\
885762195134`192.99902107348845*I)*GaugeXi*u^2 - 
  (0.0859375`192.56687124634806 + 1.17809724509617246442349126872981358157393\
85247656646828656042221154311523573283744855130595032939004933055324424808649\
92660191728581468336897009778048180419043856538513226945414584866733605858098\
89323666080411588`192.99901800925082*I)*GaugeXi^2*u^2 - 
  (0.00390625`192.60067759784224 + 0.0490873852123405193509788028637422325655\
80771865236028452733509254809631348222015603563044145970579187221063851770036\
04136084132202422784737070874075200751746016068910471778939227436944723357742\
078721819420017148`192.9988795009821*I)*GaugeXi^3*u^2 - 
  (0.750781250000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000005`192.358891684\
2847 + 4.18879020478639098461685784437267051226289253250014109463325945641042\
18750482786648373797671228227573095307820177097421961251261460674429756338125\
4417130815660037880360258469480741285949726527324050928590508130089`192.45711\
684563295*I)*GaugeXi*u^3 - (0.140625`192.35854504983956 + 
    0.78539816339744830961566084581987572104929234984377645524373614807695410\
15715522496570087063355292669955370216283205766617734611523876455579313398520\
3212027936257102567548463027638991115573723873259549110720274393`192.45711363\
914054*I)*GaugeXi^2*u^3 - (0.005859374999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999998`192.35854504983956 + 0.0327249234748936795673192019091614883770538\
47910157352301822339503206420898814677069042029430647052791480709234513357360\
90722754801615189824713916050133834497344045940314519292818291296482238494719\
147879613344766`192.45697465376622*I)*GaugeXi^3*u^3 - 
  (0.542013888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888888888888888888888888888888888888888888888888888888888888889`191.848022438\
7436 + 2.09439510239319549230842892218633525613144626625007054731662972820521\
09375241393324186898835614113786547653910088548710980625630730337214878169062\
7208565407830018940180129234740370642974863263662025464295254065045`191.84802\
272864255*I)*GaugeXi*u^4 - (0.10162760416666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666`191.8480194257443 + 0.3926990816987241548078304229099378605246461\
74921888227621868074038477050785776124828504353167764633497768510814160288330\
88673057619382277896566992601606013968128551283774231513819495557786861936629\
774555360137195`191.8480194776106*I)*GaugeXi^2*u^4 - 
  (0.004231770833333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333`191.847880025\
47967 + 0.0163624617374468397836596009545807441885269239550786761509111697516\
03210449407338534521014715323526395740354617256678680453613774008075949123569\
58025066917248672022970157259646409145648241119247359573939806672382`191.8478\
8039382792*I)*GaugeXi^3*u^4 - (0.27012028769841269841269841269841269841269841\
26984126984126984126984126984126984126984126984126984126984126984126984126984\
12698412698412698412698412698412698412698412698412698412698412698412698412698\
41269841269838`191.1783518533045 + 0.8377580409572781969233715688745341024525\
78506500028218926651891282084375009655732967475953424564551461906156403541948\
43922502522921348859512676250883426163132007576072051693896148257189945305464\
810185718101626017`191.1783520476368*I)*GaugeXi*u^5 - 
  (0.050651041666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666667`191.178348880\
7526 + 0.15707963267948966192313216916397514420985846996875529104874722961539\
08203143104499314017412671058533991074043256641153323546922304775291115862679\
7040642405587251420513509692605527798223114744774651909822144054878`191.17834\
890188203*I)*GaugeXi^2*u^5 - (0.002110460069444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444444453`191.17820970748062 + 0.0065449846949787359134638403818322976754\
10769582031470460364467900641284179762935413808405886129410558296141846902671\
47218144550960323037964942783210026766899468809188062903858563658259296447698\
943829575922668954`191.17820983255544*I)*GaugeXi^3*u^5 - 
  (0.104855599647266313932980599647266313932980599647266313932980599647266313\
93298059964726631393298059964726631393298059964726631393298059964726631393298\
059964726631393298059964726631393298059964726631393298059964734`190.453557516\
44297 + 0.2792526803190927323077905229581780341508595021666760729755506304273\
61458336551910989158651141521517153968718801180649479741675076404496198375587\
50294475387710669192024017231298716085729981768488270061906033875341`190.4535\
576619901*I)*GaugeXi*u^6 - (0.01966042493386243386243386243386243386243386243\
38624338624338624338624338624338624338624338624338624338624338624338624338624\
33862433862433862433862433862433862433862433862433862433862433862433862433862\
43386243386`190.45355469757996 + 0.052359877559829887307710723054658381403286\
15665625176368291574320513027343810348331046724708903528446636913477522137177\
74515640768258430371954226568021413519575047350450323086850926607437158159155\
0636607381351624`190.45355470350293*I)*GaugeXi^2*u^6 - 
  (0.000819227430555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555555555555555555555555555555555555555555555555555555545`190.453415656\
00742 + 0.0021816615649929119711546134606107658918035898606771568201214893002\
13761393254311804602801962043136852765380615634223824060481836534410126549809\
27736675588966489603062687634619521219419765482566314609858640889651`190.4534\
156614911*I)*GaugeXi^3*u^6 - (0.033587325699955908289241622574955908289241622\
57495590828924162257495590828924162257495590828924162257495590828924162257495\
59082892416225749559082892416225749559082892416225749559082892416225749559082\
8924162257498`189.678391944943 + 0.079786480091169352087940149416622295471674\
14347619316370730018012210327381044340313975961461186329061541963394319447127\
99261928789727131995358821436985011077447691200686206608534745306570907671093\
4303401723964379`189.6783920613755*I)*GaugeXi*u^7 - 
  (0.006297536375661375661375661375661375661375661375661375661375661375661375\
66137566137566137566137566137566137566137566137566137566137566137566137566137\
566137566137566137566137566137566137566137566137566137566137568`189.678389328\
2837 + 0.01495996501709425351648877801561668040093890190178621819511878377289\
43638394581380887049277397243669903911813643489633649861611648073837249129779\
0194346895770214421001286637391002647449820451883300181887823243323`189.67838\
93252573*I)*GaugeXi^2*u^7 - (0.0002623973489858906525573192239858906525573192\
23985890652557319223985890652557319223985890652557319223985890652557319223985\
89065255731922398589065255731922398589065255731922398589065255731922398589065\
255731922402`189.67825036811809 + 0.00062333187571226056318703241731736168337\
24542459077590914632826572039318266440890870293719891551819579329658901812068\
06874423381866974321871374079247644539904256008750536098912917769770758521618\
04174245325968472`189.6782503033676*I)*GaugeXi^3*u^7 - 
  (0.009190469301146384479717813051146384479717813051146384479717813051146384\
47971781305114638447971781305114638447971781305114638447971781305114638447971\
781305114638447971781305114638447971781305114638447971781305124`188.857053429\
00118 + 0.0199466200227923380219850373541555738679185358690482909268250450305\
25818452610850784939903652965822653854908485798617819981548219743178299883970\
53592462527693619228001715516521336863266427269177733575850430991096`188.8570\
535261413*I)*GaugeXi*u^8 - (0.00172321299396494708994708994708994708994708994\
70899470899470899470899470899470899470899470899470899470899470899470899470899\
47089947089947089947089947089947089947089947089947089947089947089947089947089\
94708994713`188.85705103734583 + 0.003739991254273563379122194503904170100234\
72547544655454877969594322359095986453452217623193493109174759779534108724084\
12465402912018459312282444754858672394255360525032165934775066186245511297082\
5045471955810827`188.8570510284073*I)*GaugeXi^2*u^8 - 
  (0.000071799734071869488536155202821869488536155202821869488536155202821869\
48853615520282186948853615520282186948853615520282186948853615520282186948853\
615520282186948853615520282186948853615520282186948853615520298`188.856912131\
47066 + 0.0001558329689280651407967581043293404208431135614769397728658206643\
00982956661022271757342997288795489483241472545301701718605845466743580467843\
51981191113497606400218763402472822944244268963040451043561331492118`188.8569\
1202026393*I)*GaugeXi^3*u^8 - (0.00219908529533095505317727539949762171984394\
20661642883865106087328309550531772753994976217198439420661642883865106087328\
30955053177275399497621719843942066164288386510608732830955053177275399497621\
71984394206736`187.99324644788234 + 0.004432582227287186227107786078701238637\
31523019312184242818334334011684854502463350776442303399240503418997966351080\
39599958996043873729555297712302054722837635982844482567033807485850365050426\
1718572411206886907`187.99324653123844*I)*GaugeXi*u^9 - 
  (0.000412330694720017636684303350970017636684303350970017636684303350970017\
63668430335097001763668430335097001763668430335097001763668430335097001763668\
430335097001763668430335097001763668430335097001763668430335096`187.993244293\
37193 + 0.0008311091676163474175827098897564822444966056612103454552843768762\
71909102192118782705829318873575943910621186908275742499231175822632429161832\
10566352605320567467833404813188389035969434469549072232327101291302`187.9932\
44280193*I)*GaugeXi^2*u^9 - (0.0000171804456133340681951793062904174015285126\
39623750734861845972957084068195179306290417401528512639623750734861845972957\
08406819517930629041740152851263962375073486184597295708406819517930629041740\
152851263946`187.99310542609862 + 0.00003462954865068114239927957873985342685\
40252358837643939701823698446628792580049492794095549530656643296092161211781\
55937467965659276351215076337735980252216903111597252005495162098320597695645\
44676346962553802`187.99310528149005*I)*GaugeXi^3*u^9 - 
  (0.000468036014911014911014911014911014911014911014911014911014911014911014\
91101491101491101491101491101491101491101491101491101491101491101491101491101\
491101491101491101491101491101491101491101491101491101491101446`187.090232418\
8865 + 0.00088651644545743724542155721574024772746304603862436848563666866802\
33697090049267015528846067984810068379959327021607919991799208774745911059542\
4604109445675271965688965134067614971700730100852343714482241377385`187.09023\
249182133*I)*GaugeXi*u^10 - (0.0000877567527958152958152958152958152958152958\
15295815295815295815295815295815295815295815295815295815295815295815295815295\
81529581529581529581529581529581529581529581529581529581529581529581529581529\
581529581519`187.09023050880663 + 0.00016622183352326948351654197795129644889\
93211322420690910568753752543818204384237565411658637747151887821242373816551\
48499846235164526485832366421132705210641134935666809626376778071938868939098\
14446465420258254`187.09023049239758*I)*GaugeXi^2*u^10 - 
  (3.656547676458700764256319811875367430922986478542034097589653145208700764\
25631981187536743092298647854203409758965314520870076425631981187536743092298\
647854203409758965314520870076425631981187536743092298637`187.09009167039048*^\
-6 + 6.9259097301362284798559157479706853708050471767528787940364739689325758\
51600989855881910990613132865921843224235631187493593131855270243015267547196\
05044338062231945040109903241966411953912908935269392510766`187.09009150025838\
*^-6*I)*GaugeXi^3*u^10 - (0.0000897620015807329795425033520271615509710747805\
98590122399646209170018693828217637741447265256789066312875836685360494884304\
40811393192345573297954250335202716155097107478059859012239964620917001869382\
82176369`188.31779085060356 + 0.000161184808264988590076646766498226859538735\
64338624881557030339418606721981907758210052447396336018306145380594584741672\
71236219777226529283553174620171739550399376163002437592999485467820015497158\
4451316614062`188.32938166802995*I)*GaugeXi*u^11 - 
  (0.000016830319564694564694564694564694564694564694564694564694564694564694\
56469456469456469456469456469456469456469456469456469456469456469456469456469\
456469456469456469456469456469456469456469456469456469456469443`188.317790785\
36326 + 0.0000302221515496853606393712687184175361635129331349216529194318864\
09887603716077046643848338868130034324022588614846390636335679120822997424066\
62202412822011656998830305629570486874035252162529057172084621865137`188.3293\
8167960197*I)*GaugeXi^2*u^11 - (7.0126331519560686227352894019560686227352894\
01956068622735289401956068622735289401956068622735289401956068622735289401956\
06862273528940195606862273528940195606862273528940195606862273528940195606862\
27352917`188.31779078536326*^-7 + 1.25925631457022335997380286326739734014637\
22139550688716429952670786501548365436101603474528387514301676078589519329431\
80653296700958226002775917672009171523749512627345654369530848021734387107155\
03525911037`188.32938167960197*^-6*I)*GaugeXi^3*u^11 - 
  (0.000015672921397609999902768862204488306781075740511366613659382618818244\
92053768949712512322741599637543200153429430325373887984117261013204575814805\
091701035263645492922388865951476180753076696639306868583762265`187.450699734\
44612 + 0.0000268641347108314316794411277497044765897892738977081359283838990\
31011203303179597016754078993893363843575634324307902787853936996287108821392\
55291033619565917332293605004062654999142446366692495264075219435687`187.4612\
2944984737*I)*GaugeXi*u^12 - (2.938672762051874981769161663341557521451701345\
88124006113424102842092260081678071096060514049932039350028768018186007603997\
02198643997585796527595469394411193352992294791236590178389120188061987003785\
9455814`187.45069973444612*^-6 + 5.037025258280893439895211453069589360585488\
85582027548657198106831460061934617444064138981135500572067043143580773177272\
26131868038329040111036706880366860949980505093826174781233920869375484286201\
4103644197`187.46122944984737*^-6*I)*GaugeXi^2*u^12 - 
  (1.224443543960326367733775141182548589955997363404770812178219585626993034\
40044180784921525662266403007143747884488625229365970106710847451588192328933\
0696738104145511552918960326367733775141182548589955995`187.4506996821004*^-7 \
+ 2.0987605242837055999563381054456622335772870232584481194049921117977502580\
60906016933912421397919050279346431586554905301088827834930376671293196120015\
2858729158543789094239492180800362239785119250587651857`187.46122946049712*^-7\
*I)*GaugeXi^3*u^12 - (2.51240783127184968013892176149671740500664662922158512\
98743714969464528547420963646713205796098212323961883044775461001210560293452\
7096784592375421299583557079147908072070329565920394844557102052692881617062`\
186.5595550237458*^-6 + 4.132943801666374104529404269185304090736811368878174\
75821290754323249281587378415642370446059897905285778989604736965966983646096\
72475109834696785132608706420496824692370194692294499174872192234831926452856`\
186.56917617630174*^-6*I)*GaugeXi*u^13 - 
  (4.710778798028715356757684800012842340884668926996969325011653053981096309\
13863718096522329326562130794935027739260543493347726151958956191760424564657\
36889017312297735578158858582139005419428699851980275729`186.55955507683677*^\
-7 + 7.7492696281244514459926330047224451701315213166465776716492016435609240\
29763345293294445863623085724108356055088818111880943364313589083094005647212\
3641324538431546298194115048052185952885360440309862099086`186.56917616410803\
*^-7*I)*GaugeXi^2*u^13 - (1.9628244991786313986490353333386843087019453862487\
37218754855439158790128807765492068843038860675544978895948913585597888948858\
96649565079900176901940570370905467907231575661910758912522580952916049917774\
9`186.55955507683677*^-8 + 3.228862345051854769163597085301018820888133881936\
07402985383401815038501240139387220601910984295238504514835628700754661705973\
51306621179558356863384850551891013144290914214603355077480368900183462442541\
04`186.56917616410803*^-8*I)*GaugeXi^3*u^13 - 
  (3.723395736595692503981745604320560228849470472045427953717195339770295678\
58492020749516340345264507522003112832036994294489885318809481066976657805581\
96783946343029235445461195020277912694138443697526589888`187.15817271443123*^\
-7 + 5.9042054309519630064705775274075772724811590983973925117327250617607040\
22676834509176720657998541504082556994353385228099766372810353587119242397876\
0869580600709749560528849560420713106960274621188466361217`187.16697432665896\
*^-7*I)*GaugeXi*u^14 - (6.981367006116923444965773008101050429092757135085177\
41321974126206930439734672538905343138147370951603755836560069364302168534972\
7677770005812333854661896989939317981646023974066302108630150958193286235614`\
187.15817271443123*^-8 + 1.10703851830349306371323328638892073859021733094951\
10959498859490801320042519064704706351233747265320154794364412597302687061949\
01941297584857949601766304636263307804259915929257888370755505149147283744276\
3`187.16697432665896*^-7*I)*GaugeXi^2*u^14 - 
  (2.908910387148716624025266000574642549951191926500568475877117852426494401\
80304377835242032772896970427834625365489563020427217958082155613019810550674\
748205612403143267340798204995735859933390797588328481`187.15817275775925*^-9 \
+ 4.6126604929312210988051386932871697441259055456229628997911914545005500177\
16276960294313014061360550064497651838582209452942478758088739936908123340692\
93598443044918441631637190786821148127145478034893481`187.16697431556963*^-9*
     I)*GaugeXi^3*u^14 - (5.1316015565221046506925055875500250781227369393500\
04329082380055855865932983199642949962831001666288867589140784838817138156627\
03859958070284176035118387367929159954612110783221202697635245963219127794054\
1`186.09743729864647*^-8 + 7.872273907935950675294103369876769696641545464529\
85668231030008234760536356911267890229421066472200544340932580451363746635516\
37471381161589898638347826107467612999414038466080560950809280366161584621815\
18`186.10555867672804*^-8*I)*GaugeXi*u^15 - 
  (9.621717167944570942807274376939279937516269085933988932225263794928697926\
93425850392340692164325321291811591635224792191282491106124263090753390577023\
733990224290047923204889695189518822675789166088989653`186.09743723838238*^-9 \
+ 1.4760513577379907516176443818518943181202897745993481279331812654401760056\
69208627294180164499635376020639248588346307024941593202588396779810599469021\
73951501774373901322123901051782767400686552971165898`186.10555869373533*^-8*
     I)*GaugeXi^2*u^15 - (4.0090488199769045595030309903913666406317787858058\
28721760526581220290802889274376634752884018022172049214965146769967463677046\
2755177628781391274042655582926012085330133537070632896617611491215253707877`\
186.09743723838238*^-10 + 6.1502139905749614650735182577162263255012073941639\
50533054921939334066690288369280392417352081814066752663535784776279270589971\
6774516532492108311209239146459072655792217551625438242819750286063737985742`\
186.10555869373533*^-10*I)*GaugeXi^3*u^15 - 
  (6.610266688999486613130836252183556537396838949558802932251076941051696385\
92884434430929572195955292403748329328437915082449439402097008349385843593403\
160439851659549415194883258651976015464620783291472778`185.01007398655747*^-9 \
+ 9.8403423849199383441176292123459621208019318306623208528878751029345067044\
61390848627867763330902506804261657255642046832943954683922645198737329793478\
26343345162492675480826007011885116004577019807772651`185.0175820385694*^-9*
     I)*GaugeXi*u^16 - (1.239425004187403739962031797284416850761907303042275\
54979707692644719307236165831455799294786741617325702811749082109077959269887\
893189065509845673763092582472186165515349040610997245502899616396867149121`1\
85.01007398655747*^-9 + 1.845064197172488439522055477314867897650362218249185\
15991647658180022000708651078411772520562454422002579906073543288378117699150\
323549597476324933627717439377217967376652654876314728459250858191213957453`1\
85.0175820385694*^-9*I)*GaugeXi^2*u^16 - 
  (5.164254299607527028896811377704969709672825487052412390448839596399855071\
22485370574729775200086781509474043277688192444218311355289603378962579432891\
0143137068475104924252484511155880938361831953836649`185.0100739364785*^-11 + 
    7.68776748821870183134189782214528290687650924270493816631865242416758336\
28604616004905216901022675834408294197309703490882374645968145665615135389011\
548933073840819740271939531797803524687857579672483`185.01758205401438*^-11*
     I)*GaugeXi^3*u^16 - (7.9935027053071389216747295001338659087658622495299\
20626949431973715891311519556319750601491887999993516404109231233583248593281\
1963159124765807724891293341415430536979091423611271836461847489000390470141`\
183.89773117248984*^-10 + 1.1576873394023456875432504955701131906825802153720\
37747398573541521706671113104805720925619215400294918148430265369652568581641\
7275203111998514505639386192274648970502064480305964845707247112670821267919`\
183.9046844067184*^-9*I)*GaugeXi*u^17 - 
  (1.498790812857413528353200518362879603672217013849963326050057038748811754\
31025000482413077080573708854650861083063593697476880379671125599126429088043\
3633831289189728861894024255265047878389511338987343`183.89773126366646*^-10 \
+ 2.1706637613793981641435946791939622325298379038225707763723253903532000083\
37071510726735536028875552971528306747568098566090578239100583499721469807384\
9110514966819691370900573684085701088336257789877229`183.90468437621993*^-10*
     I)*GaugeXi^2*u^17 - (6.2449617202392230348050021598453316819675708910415\
13858541904328120048976292708353433878211690571202277119211794316404061536682\
48629689996360121200180680763037162387025789176773027103282662296391242596`18\
3.89773126366646*^-12 + 9.044432339080825683931644496641509302207657932594044\
90155135579313833336807113129469473140012031480404803461144820041069204407599\
625243124883945753077046271456950820473787523903503570878680677407911456`183.\
90468437621993*^-12*I)*GaugeXi^3*u^17 - 
  (9.109146823527308314236827128759826561590638337742733853451141112240736072\
17127662872442145304516253425261352548456353470766523066595021832487068623638\
1408633641656901739458575154613250259662267056648625`182.76181448843835*^-11 \
+ 1.2863192660026063194925005506334591007584224615244863859984150461352296345\
70116450801028465794889216575720478072632947298424046363911456888723833959931\
7991416276633891182755895516495230274569634245853165`182.7682630840356*^-10*
     I)*GaugeXi*u^18 - (1.707965029411370308919405086642467480298244688326762\
59752208895854513801353211436788582902244596797517236503602835566275768723074\
9865665935913253669321514118807810669076148482841489984423686675073108908`182\
.76181448843835*^-11 + 2.4118486237548868490484385324377358139220421153584119\
73747028211503555564818968345251928373365417281079475896386186776184545086932\
333981666357188674872123390551868854596766730409342855676481806421097642`182.\
7682630840356*^-11*I)*GaugeXi^2*u^18 - 
  (7.116558221775051104197886367544354195804899543184980816823677424707960379\
01892589446623405886123318775391950340942283398278141854584777432929039250580\
21264405052488186976550223083404257108306629349582`182.76181456493003*^-13 + 
    1.00493692656453618710351605518238992246751754806600498906126175479314815\
20079034771883034889022572004497816234942444900768937862218058256943154952811\
9671807939661202274865280433722618986520075267545847`182.76826305646458*^-12*
     I)*GaugeXi^3*u^18 - (9.8155390144026277258950933256100964347902987453512\
56397964993738699637027183884188008179498917558328571001460224839689799867616\
98808121287124855744257701543220310511773886218861361295474322372871593852`18\
1.60355483735074*^-12 + 1.354020280002743494202632158561535895535181538446827\
77473517373277392593112643836926424049031040970165865313481329783926149899617\
2538375672340877852559788570134382514861342725843841603186796803604826766`181\
.60954179948493*^-11*I)*GaugeXi*u^19 - 
  (1.840390627132187594046512763808360120670331015388827698648024150255943269\
15606275664500094984150565808541250541023520751835440645048669906147371178578\
954447947630376908492024295041769449047341071958416`181.60355466075177*^-12 + 
    2.53878802500514405162993529730287980412846538458780207762845074895111112\
08620719423704509193320181906099746277749334486153106178235094543856391459735\
4960356900196721536501761095720300597524400675904772`181.60954186769277*^-12*
     I)*GaugeXi^2*u^19 - (7.6682942797174483085271365158681671694597125641201\
15411033433959399763621483594819354170624339606908689218772542646697993143360\
210361246089473799107456435331151265704520501012293407060376972544664943`181.\
60355466075177*^-14 + 1.05782834375214335484580637387619991838686057691158419\
90118544787296296336925299759876878830550075794208227615728889369230460907597\
956059940163108223123348204174863397354240045655012524896850028162599`181.609\
54186769277*^-13*I)*GaugeXi^3*u^19 - 
  (1.003102444208237056694055769066831198927579681188108192079248629101479800\
85494496574812249584290398524568333586665509935886820327913948455826533337447\
478790269825556442571527451991102546285490902370151`181.73289424984898*^-12 + 
    1.35402028000274349420263215856153589553518153844682777473517373277392593\
11264383692642404903104097016586531348132978392614989961725383756723408778525\
5978857013438251486134272584384160318679680360482508`181.86317413030906*^-12*
     I)*GaugeXi*u^20 - (1.880817082890444481301354567000308497989211902227702\
86014859117956527462660302181077772967970544497233565625474997831129787788114\
83865335467475000771402273175592291832982161397248331727428529544206736`181.7\
3289424984895*^-13 + 2.538788025005144051629935297302879804128465384587802077\
62845074895111112086207194237045091933201819060997462777493344861531061782350\
94543856391459735496035690019672153650176109572030059752440067590826`181.8631\
7413030903*^-13*I)*GaugeXi^2*u^20 - (7.83665288956831458113039501159931147920\
37532986727142285064922268914640055092000315496784572707002420591222896733457\
99596266090952430821808168684637367073400712423669331024962132602165969735315\
95865`181.7328912100736*^-15 + 1.05782834375214335484580637387619991838686057\
69115841990118544787296296336925299759876878830550075794208227615728889369230\
46090759795605994016310822312334820417486339735424004565501252489685002816317`\
181.8631757986201*^-14*I)*GaugeXi^3*u^20 - 
  (9.748510694369224849760750757582216191666030755544268188429067060537989535\
70203358560685849435449554814217941221253990466569141971094926387304669076276\
7104025114790585384729469721806135323879337218978`180.5384796682003*^-14 + 
    1.28954312381213666114536396053479609098588717947316930927159403121326279\
15489889231088004669622949539606220331555217516776180915928936911165151217643\
426557810803642998679454531846110506540921939093775`180.65997726577106*^-13*
     I)*GaugeXi*u^21 - (1.827903857958435021125808920023400051906795713044636\
48013565054216920312934178517210298235246637607343420944362707030498641381458\
8573749112536641821474641106695572384596510380655312160292298110895972`180.53\
848845274808*^-14 + 2.4178933571477562396475574260027426705985384615121924548\
84238808524867734154354230829000875554303038676166312166603284395533921736675\
670843465853308142479589525683062252397724721145719976422863579589`180.659972\
24537455*^-14*I)*GaugeXi^2*u^21 - (7.6162660748268125880242038334308335496116\
48804352652000565210592371679705590771550429093135276566972642539348446126270\
77672422745239062130223600758947767127789821826915212658606380066788457546268\
42`180.53848845274806*^-16 + 1.0074555654782317665198155941678094460827243589\
63413522868432836885361555897647596178750364814292932781735963402751368498139\
13405694819618477743887839269982896903460927183238530047738332350952649256`18\
0.65997224537455*^-15*I)*GaugeXi^3*u^21 - 
  (9.031931240235915588990673647140373814245601909627000494644262383194516857\
80813844380200218762469812213999356849291840030567770118006270540902901023856\
070496922908134616175960008865619084540894282815`179.32431344575443*^-15 + 
    1.17231193073830605558669450957708735544171561770288119024690366473932981\
04990808391898186063293590490551109392322925015251073559935397191968319288766\
75141619163967545334495866531464591503720176281073`179.43757600796096*^-14*I)*
   GaugeXi*u^22 - (1.69348710754423417293575130883882009017105035805506259274\
57991968489719108390259582128754101796308979012487940924222000573145689712617\
5726419293941973013218173045275240532992501662303578351417683411`179.32431344\
575443*^-15 + 2.1980848701343238542250522054570387914532167831929022317129443\
71386243394685776573480909886867548216978333011060548440359576292487886973494\
05986664376589053593243914750217974974649610906947533053348`179.4375760079609\
*^-15*I)*GaugeXi^2*u^22 - (7.056391913637020709776634335571630900862255099236\
45169470749823036677720895942255249201920832391041855335416338919712266842913\
2978812076601949999445696456824504998083967910394917658305391143202247`179.32\
43210013945*^-17 + 9.15868695889301605927105085607099496438840326330375929880\
39348807760141445240690561704578619481175707430542127522851681649012186995290\
56225249444349024543899718496447925748957277067121122813876879`179.4375715230\
0503*^-17*I)*GaugeXi^3*u^22 - (7.99571890075117277601356314905732087243874732\
82910533681631036723649570370266029521960943561940241228447503092240080319543\
300842787760898280854168351277118843575564363584772243522027536412027948953`1\
78.09128148271805*^-16 + 1.01940167890287483094495174745833683081888314582859\
23393451336215124607047818094253824509620255296078740095123759065230653107443\
4220845147550602511015229706014258047420390944915779529695975667502749`178.19\
676930967*^-15*I)*GaugeXi*u^23 - (1.49905011789611171654543406406968136833084\
88052303279765026828484112996229023684186765349264557367180720696927893862120\
71049701954467795814139915587810113802619106067929790077407989507358793950604`\
178.09125508473787*^-16 + 1.9113781479428903080217845264843815577854058984286\
10636272125540335863821465892672592095553797868014763767835704824730747457645\
6416408465165737970815355569877673383891323302171708661817995437655999`178.19\
6785548413*^-16*I)*GaugeXi^2*u^23 - (6.24604215790046548560597526695700570137\
85366884596999020945118683804150954265350778188955268989029919669570532891092\
16962707091476949149225582981615875474177579608616374125322533289613994974784\
55`178.09125508473784*^-18 + 7.9640756164287096167574355270182564907725245767\
85877651133856418066099256107886135800398140824450061515699315436769711447740\
19017350352715239082117306482078236390995471804257154527575749809903033`178.1\
9678554841298*^-18*I)*GaugeXi^3*u^23 - 
  (6.775695026812384266050376678501488297560327435736057965673819233648842022\
06543494886875290127420758590194088950157424132616752614590295801075445290735\
2060154946585143368874515533595244648809659686`176.84012551912085*^-17 + 
    8.49501399085729025787459789548614025682402621523826949454278017927050587\
31817452115204246835460800656167459364658876922109228695184037622958835425846\
02475501188170618365912076314960807997972292114`176.93833576736537*^-17*I)*
   GaugeXi*u^24 - (1.27044281752732204988444562721902905579256139420051086856\
38411063091578791372690529128911689889139223566139167815451702486564111523568\
04627016459920128511279052484714381663971662549108371651840046`176.8401255191\
2087*^-17 + 1.592815123285741923351487105403651298154504915357175530226771283\
61321985122157722716007962816489001230313986308735394228954803803470070543047\
8164234612964156472781990943608514309055151499619805528`176.93833576736543*^-\
17*I)*GaugeXi^2*u^24 - (5.293057492799850581441026451750379413791794948600139\
32880643951654392998547899255114867380495182404388922159711410705529413261175\
27128556106361753808554260834040697547154998752666444054098684208`176.8401027\
4012147*^-19 + 6.636729680357258013964529605848547075643770480654898042611547\
01505508271342323844650033178402037505126308276286397475953978349181125293929\
3659017644220683985303258295598368809621063131248415738`176.93835025764872*^-\
19*I)*GaugeXi^3*u^24 - (5.505097250710019627158845605376189909354568215231889\
03583089088046132112301699396886377980140855401192142315162912477896807165839\
433165059074273736609156747875559448765139359508672470481553741546`175.571516\
47425144*^-18 + 6.79601119268583220629967831638891220545922097219061559563422\
41434164046985453961692163397468368640524933967491727101537687382956147230098\
3670683406768198040095053649469272966105196864639837782747`175.66300556427262\
*^-18*I)*GaugeXi*u^25 - (1.03257853564121460048968869635725710245240952493897\
64709749587937534717195757873614050541379881798460888278548201011729052678426\
692860879267160818061036083252587980252194264647980738987928408384`175.571611\
15193816*^-18 + 1.27425209862859353868118968432292103852360393228574042418141\
70268905758809772617817280637025319120098425118904698831538316384304277605643\
4438253138769037132517822559275488681144724412119969583782`175.66294341639738\
*^-18*I)*GaugeXi^2*u^25 - (4.302410565171727502040369568155237926885039687245\
73529572899497397279883156578067252105890828408269203678272841708822043861601\
1122025366361317007525431701355244991771747610269991974578303503481`175.57161\
115193816*^-20 + 5.3093837442858064111716236846788376605150163845239184340892\
37612044066170738590757200265427216300041010466210291179807631826793449002351\
434927214115376547188242606636478695047696850504998734458`175.66294341639738*^\
-20*I)*GaugeXi^3*u^25 - (4.29886124161679002766437218489445906881826693311654\
28055336927886822617955989824759857215072884022232573445444260903814897018484\
320932300641111637955107568017879332151616196006739421008619578596`174.286328\
98670287*^-19 + 5.22770091745064015869206024337608631189170844014662738125709\
54949356959219579970532433382667975877326872282685943924259759525350882484691\
051591031289861387699619511497636382008092066510756753694`174.3712862926424*^\
-19*I)*GaugeXi*u^26 - (8.0603648280314813018706978466771107540342504995935177\
60375673978779240866748092142473227826165754168607521020798919465293190965810\
174806370208432116582669003352374778428036751263641439116135417`174.286328986\
70284*^-20 + 9.80193922021995029754761295633016183479695332527492633985705405\
30044298536712444748312592502454769987885530036144857987049110032904658795721\
7331836684901019367865840580682162651726247076689109`174.3712862926424*^-20*
     I)*GaugeXi^2*u^26 - (3.3595474565033904865982755140334727698744647297679\
46578950453199610934432398887373446737876925406028525387359491402417800238135\
24241301673103932121655742098214361501461507276521829224248044305`174.2864109\
004765*^-21 + 4.0841413417583126239781720651375674311653972188645526416071058\
55418512439029685197846358020935615416161897084839369082793712918037694116488\
40554931952042091403277433575284234438219269615284642`174.37123088372743*^-21*
     I)*GaugeXi^3*u^26 - (3.2350303839420074428384734758461442525413585760389\
66248581988733061124907276360943745669623628187170972038363061851394552379206\
532207653386943242313979463402174344641851536397168297089956480573`172.985468\
3885561*^-20 + 3.872371049963437154586711291389693564364228474182686949079329\
99624866364589481263203210241985006498717572464340325364887107595191722108822\
6043780095545287977749593444269361630229041963759757618`173.06356698922315*^-\
20*I)*GaugeXi*u^27 - (6.05623880697993529262835376308694844193715933165293695\
09371664837329895217759008962645477977773588344203475399125953869025362738585\
4799535443799588038939553702376106682173497597050685948778102`172.98506961865\
536*^-21 + 7.2606957186814446648500836713556754331829283890925380295237437429\
66244336052773685060192037218871850954483706381100591633267409844789540423832\
08767914741495828048770800505305667945368204956106`173.06384486363467*^-21*I)*
   GaugeXi^2*u^27 - (2.523432836241639705261814067952895184140483054855390396\
22381936822207896740662537344356158240723284767514480829691474454272344744106\
16647310158316168289148070932337778423895733210445247905643`172.98506961865536\
*^-22 + 3.0252898827839352770208681963981980971595534954552241789682265595692\
68473355322368775080015507863271231034877658791913180528087435328975176596703\
1996447562326168698783354387736164390341876254`173.06384486363467*^-22*I)*
   GaugeXi^3*u^27 - (2.341780512322810213088007735827760662292026743594071868\
84472572758435263105470015663747949570924732515013834022446777295512051868989\
003177162712150335906333914321472194903832210315446358713535`171.668674150257\
74*^-21 + 2.76597932140245511041907949384978111740302033870191924934237856874\
90454613534375943086445856071892765540890310023240349079113942265864915900312\
7149681806284124970960304954402159217283125699871`171.74097689163997*^-21*I)*
   GaugeXi*u^28 - (4.39083846060526914954001450467705124179755014423888475408\
38607392206611832275627936952740544548387346565093879208770742908509725435438\
095718008528187982437608935276036544468539434146192241052`171.66867415025774*^\
-22 + 5.186211227629603332035774050968339595130663135066098592516959816404460\
24003769548932870859801347989353891693312935756545233386417484967173130863405\
65338678273432055057178950404853240586065006`171.74097689163995*^-22*I)*
   GaugeXi^2*u^28 - (1.827017834005812234876121386439625310649008856813788021\
83280906706770414926352791714589256329123780315655499871613899844574485274252\
384797076871950563098824903549493098038572122773223308624`171.66832829063253*^\
-23 + 2.160921344845668055014905854570141497971109639610874413548733256835191\
76668237312055362858250561662230788205547056565227180577673952069655471193085\
688911159472633562738245626686888502441613`171.74122446332626*^-23*I)*
   GaugeXi^3*u^28 - (1.623201707297308742602872773423405534411219913271794334\
05615782707215969213781619177521504573474446061864555343800771842526546827762\
66874065679757068114167695346920785294502457743211237241151`170.3350160479689\
*^-22 + 1.9075719457947966278752272371377800809676002335875305167878472887924\
45145760991444350789369384268466589026917932637265453731996018335511441400876\
894357284718103248002103133807994601952590589`170.40512448389228*^-22*I)*
   GaugeXi*u^29 - (3.06742301220320289340710350874288556596906451195613493262\
43377186608585661971552704893215666305428534780574878758161263243283431840526\
31489396498571123984985983884388381121990759869032839839`170.3369815786573*^-\
23 + 3.5766973983652436772660510696333376518142504379766197189772136664858346\
48301858958157730067595503374854425471123694872725747492534379083952626644176\
91990884644359000394337588998987866111434`170.40369010608015*^-23*I)*
   GaugeXi^2*u^29 - (1.278092921751334538919626461976202319153776879981722888\
59347404944202440258214802937055065276272618894919061994825671930180347632668\
859645391520773796832707749328516182546749614994543057897`170.3369815786573*^\
-24 + 1.490290582652184865527521279013890688255937682490258216240505694369097\
77012577456589905419483145973952267727963487286363572812188932461831359443507\
371662868601816250164307328749578277548895`170.40369010608015*^-24*I)*
   GaugeXi^3*u^29 - (1.096572763030087281297853179579052466381547598997258877\
34499867029209901727661322422530372565366519229936926840257855826093278490028\
4364607006836733996422453005546434501213071538767753703418`168.98914239294396\
*^-23 + 1.2717146305298644185834848247585200539784001557250203445252315258616\
30097173994296233859579589512311059351278621758176969154664012223674294267251\
262904856478735498668068755871996401301732164`169.0534946060738*^-23*I)*
   GaugeXi*u^30 - (2.05607393068141365243347471171072337446540174811986039502\
18725067976856573936497954224444856006222355613173782548347967392489716880331\
8363813781887624329209938539956468977450913518953816589`168.98914239294396*^-\
24 + 2.3844649322434957848440340464222251012095002919844131459848091109905564\
32201239305438486711730335583236283647415796581817164995022919389301751096117\
94660589762906000262891725999325244063387`169.0534946060738*^-24*I)*GaugeXi^2*
   u^30 - (8.6260359729521840481684089742860392181688706778365061058480287607\
94206642692676396755971420565301265006963335764408330307254888610021209855405\
21845558798508844246544827752410888555368609`168.99084872471025*^-26 + 
    9.93527055101456577018347519342593792170625121660172144160337129579398513\
41718304393270279655430649301511818642324857575715208125954974554239629004914\
44191240121083344287155249971885169265`169.05221715780863*^-26*I)*GaugeXi^3*
   u^30 - (7.4820529024362212770065931748347860826396118667019196827371338487\
04516021125437491025304232720855613604578501337784083694306372202812070744080\
1283147616939509326850423160973835123039976893`167.63975325907072*^-25 + 
    8.20461051954751237795796661134529067082838810145174415822730016684922643\
33806083627990940618678213616732340556242463030268042839498301567372080726639\
022998628096688262500378838477503346356`167.6797904540024*^-25*I)*GaugeXi*
   u^31 - (1.3422953301210299792738437149434796183113846583353968273735088535\
94784014207019943911599208097369434773981789508580565049789520429555229426706\
7635092881550051624443281031996576892712208137`167.62907574683322*^-25 + 
    1.53836447241515857086711873962724200078032276902220202966761878128422995\
62588640680248301366002165053137313854295461818175258032405931543882265136244\
816812242768129049218821032214531867988`167.6882869091456*^-25*I)*GaugeXi^2*
   u^31 - (5.5928972088376249136410154789311650762974360763974867807229535566\
44933392529249766298330033739039311558257456285752354374123001789813455944611\
51462203397918817685136709666524037196330029`167.6290757468332*^-27 + 
    6.40985196839649404527966141511350833658467820425917512361507825535095815\
10786002834367922358342354388072141059564424242396908468358048099509438067686\
7367176782005377050784209675605490721`167.68828690914555*^-27*I)*GaugeXi^3*
   u^31 - (4.7048504567352371228293567086986306233538157833614084141273915159\
97814572934574524880578118990404644290404820781388059429935553419915308941630\
118203395659008806911416980420790574302913741`166.26481204568307*^-26 + 
    5.12788157471719523622372913209080666926774256340734009889206260428076652\
08628802267494337886673883510457712847651539393917526774686438479607550454149\
38937414256043016406273677404844042313`166.30220420857455*^-26*I)*GaugeXi*
   u^32 - (8.8215946063785696053050438288099324187884045938026407764888590924\
95902324252327234151083973107008708044509038965102611431129162662341204265556\
47163136686064151295890683828898232681884553`166.26481204568304*^-27 + 
    9.61477795259474106791949212267026250487701730638876268542261738302643722\
66179004251551883537513531582108211589346636363595362702537072149264157101530\
1050765173008065576176314513408217692`166.30220420857455*^-27*I)*GaugeXi^2*
   u^32 - (3.5354107408851412471991096848327432018480793060492181171951178092\
86920552341248417804513378753404108035034600744130831978496122501734682708314\
5933886953062611918946432866282756933794565`166.25547577219714*^-28 + 
    4.00615748024780877829978838444594271036542387766198445225942390959434884\
44241251771479951473963971492545088162227765151498067792723780062193398792304\
210448548875336065674013104725355416`166.30976391239895*^-28*I)*GaugeXi^3*
   u^32 - (2.0628671440401006184933262475531949009096884044201147705017660151\
85637547824614322486031582590628002345490718656045567962632606422957987011402\
88854085460473935416623883821736631890262311`164.788212086555*^-27 + 
    3.10780701498011832498407826187321616319257125054990309023761369956410092\
17350789253026871446469020309368310816758508723586379863446326351277303305545\
0844691773093516145834768327566304496`164.96619487043375*^-27*I)*GaugeXi*
   u^33 - (5.4026281154502414858620629413624705979737908288886635730030418197\
73066524861904287090037777434689364697210242815087622832283939211743571853454\
0245037516055279518142683092131579831153129`164.8779043086881*^-28 + 
    5.82713815308772185934514674101228030598607109478106829419552568668268922\
82532729849425383962129413080065582781422203856724462243961861908644943697897\
033379707455034277344019061418715657`164.91075454906164*^-28*I)*GaugeXi^2*
   u^33 - (2.2510950481042672857758595589010294158224128453702764887512674249\
05444385359126786287515740597787235290504267839619842846784974671559821605605\
843543229835636646589278462172149159626977`164.87790430868813*^-29 + 
    2.42797423045321744139381114208845012749419628949211178924813570278445384\
51055304103927243317553922116693992825592584940301859268317442461935393207457\
09724154477293094889334127559087523`164.91075454906164*^-29*I)*GaugeXi^3*
   u^33 - (1.2840652267346802186820774888194995073806003062739262702569912838\
03970524930846824398291422573718716865785190180862512121825312188208923636046\
2287560493091696530490338453911524246402444`163.40299920672982*^-28 + 
    1.82812177351771666175534015404306833128974779444111946484565511739064760\
10206346619427571439099423711393124009857946307991988154968427265457237238555\
932040692534912714460868725150949237`163.55641724282452*^-28*I)*GaugeXi*
   u^34 - (2.4076223001275254100288952915365615763386255742636117567318586571\
32444734245337795746796417325722594123347231589117210228422460352891731817586\
67891759245469309946693846010841079624916`163.40299920672987*^-29 + 
    3.42772832534571874079126278883075312116827711457709899658560334510746425\
19136899911426696448311419458862107518483649327484977790565801122732319822292\
37257629850296133961412885965634356`163.55641724282452*^-29*I)*GaugeXi^2*
   u^34 - (1.3375446338494433927815552227154475323563717824357529113424641008\
85794482992366223702500372159631006875885996895248114915948966795991891788280\
63876242805909416459326585893527925555753`163.47827426351148*^-30 + 
    1.42822013556071614199635949534614713382011546440712458191066806046144343\
82973708296427790186796424774525878132701520553118740746069083801138466592621\
8219067910429005581725536915281914`163.506761131796*^-30*I)*GaugeXi^3*u^34 - 
  (2.816624271175213980808705554228497482200190363156347289931843649892591015\
14340091801321336366998160688177176796430029481951735247783209523149911962054\
9131073395082215040133639651377346`162.20129994582533*^-29 + 
    1.04464101343869523528876580231032476073699873968063969419751720993751291\
48689340925387183679485384977938928005633112175995421802839101294546992707746\
24688039573423583683478212748462172`161.77053810107782*^-29*I)*GaugeXi*u^35 - 
  (1.393597719470581885465224204899767540451526791317723715773049587533960245\
11878891368916162328052887610522849952603422168964151867215147014645148400089\
523960462491213018789632662193958`161.9925112114213*^-30 + 
    1.95870190019755356616643587933185892638187263690119942662034476863283671\
53792514235100969399035096833635490010562085329991415880323314927275611327024\
2129007420016921940652164924245624`162.14034212909786*^-30*I)*GaugeXi^2*
   u^35 - (5.8066571644607578561051008537490314185480282971571821490543732813\
91501021328287140371506763668870317105118748025142590373506327800631125610214\
516670396831685937133875782901361017872`161.9925112114213*^-32 + 
    8.16125791748980652569348283054941219325780265375499761091810320263681964\
74135475979587372495979570140147875044008688874964232834680478863648380529267\
55375309167371747527173537413812`162.14034212909786*^-32*I)*GaugeXi^3*u^35 - 
  (1.441936801047860281325828571309214415496695104242796931493188310820831405\
62411577612949939737963021151064422162626344140328075036893825854526602036967\
912028907067627333772680574923874`160.77055942654366*^-30 + 
    5.80356118577052908493758779061291533742777077600355385665287338854173841\
59385227363262131552696583210771822253517289866641232237995007191927737265256\
927113309634643537971011818146878`160.37530776800742*^-31*I)*GaugeXi*u^36 - 
  (2.703631501964738027485928571204777029056303320455244246549728082789058885\
54521708024281137008680664658245791554924395263115140694175923477237378819314\
83505420075180125082377607896821`160.77055942654363*^-31 + 
    1.08816772233197420342579771073992162576770702050066634812241376035157595\
29884730130611649666130609352019716672534491849995231044624063848486450737235\
673833745556495663369564721981279`160.37530776800742*^-31*I)*GaugeXi^2*u^36 - 
  (3.266010293200926290345486928829235072356345852513255445296382945747317561\
63369707799604854079238029327445208555594685798586025068575872839804023827878\
812487566740113645437699200279`160.56993260799658*^-33 + 
    4.53403217638322584760749046141634010736544591875277645051005733479823313\
74519708877548540275544205633415486135560382708313462685933599368693544738481\
9743072731520652640398525107443`160.71239965669756*^-33*I)*GaugeXi^3*u^36 + 
  (4.469788918391402238780348756701394065625529128357344609945082552695378196\
51329878150920632081332755439190189290881667984363997903554824880111697733240\
65663909028097632125881470440877`159.36437599324046*^-31 - 
    3.13706010041650220807437177870968396617717339243435343602858021002256130\
59127149926087638677133288222038822839739075603589855263781084968609587710949\
69033151872142893944378833144756`158.21061181785254*^-32*I)*GaugeXi*u^37 - 
  (1.466482689796050729821181593888473196365398322807948719565225653232619395\
11048059092895029393787339861705827471153721937995039078636987139529391003443\
8474461468900944894268630904044`159.3330498489945*^-32 + 
    5.88198768828094164013944708508065743658220011081441269255358789379230244\
85863406111414322519624915416322792824510766756730978619589534316142976958030\
6693715976026792614571064917123`158.9362970191536*^-33*I)*GaugeXi^2*u^37 - 
  (6.110344540816878040921589974535304984855826345033119664855106888469247479\
62700246220395955807447249423774281129807174741645996160987446414705795847682\
69769227870872703927859611174`159.3330498489945*^-34 + 
    2.45082820345039235005810295211694059857591671283933862189732828908012602\
02443085879755967716510381423467830343546152815304574424828972631726240399179\
445571499001116358940461012903`158.9362970191536*^-34*I)*GaugeXi^3*u^37 + 
  (2.044008023738518354602324869440058214248588015253006190285379618417231456\
50947457118646811566904349769266267269018907199714410285670334813830710440665\
7861426220164199632202219249358`157.9150208839253*^-32 - 
    1.65108426337710642530230093616299156114588073286018601896241063685397963\
46909026276888230882701730643178327810388987159784134349358465772952414584710\
3633323782744362839177842354819`156.82230752576348*^-33*I)*GaugeXi*u^38 + 
  (3.832515044509721914879359130200109151716102528599386606785086784532308980\
95526482097462771687945655817374251129410450999464519285631877775932582076248\
34901741628078743103791657289`157.9150208839253*^-33 - 
    3.09578299383207454744181425530560917714852637411284878555451994410121181\
50454424269165432905065744955959364644479350924595251905047123324285777346331\
931248209264568032345845714416`156.82230752576348*^-34*I)*GaugeXi^2*u^38 - 
  (3.226775836530992854736267781483145726354963515783198813273162646391117089\
24178801447455243788113873295419046008658889663395955506362855835639239893351\
3306427170891656100265065416`157.88424130418298*^-35 + 
    1.28990958076336439476742260637733715714521932254702032731438331004217158\
96022676778818930377110727064983068601866396218581354960436301385119073894304\
97135342052690334681078471857`157.48603177655772*^-35*I)*GaugeXi^3*u^38 - 
  (1.225573291236066304831724142134446067496202935368252721603412197447736130\
93106928247213880140709418088854581074820422623693510224852660605209810456377\
00967390129844279756169804965`156.45640773463478*^-32 + 
    8.46709878654926371949897915981021313408143965569326163570466993258451094\
71328339881478107090778105862452963130199934152739150509530593707448279921591\
6068327090996732508556006091`154.29580307352938*^-35*I)*GaugeXi*u^39 + 
  (1.964096579916338125463824796692273922680850727253021418525597032561807367\
59473810841001405132912936879125452253400564812739591314850147676935288010719\
2429341300841473929726993789`156.45500398113595*^-34 - 
    1.58758102247798694740605859246441496264026993544248655669462561235959580\
25874063727777145079520894849209930586912487653638590720536986320146552485298\
4262811329561887345363305869`155.36257704055632*^-35*I)*GaugeXi^2*u^39 + 
  (8.183735749651408856099269986217808011170211363554255910523320969007530698\
31140878504172521387137236996356051055835686719748297145208948653897033377996\
845558875350614137386407221`156.45500398113595*^-36 - 
    6.61492092699161228085857746860172901100112473101036065289427338483164917\
74475265532404771164670395205041377445468698556827461335570776333943968688743\
442838053984119727234647336`155.36257704055637*^-37*I)*GaugeXi^3*u^39 - 
  (5.389133846430266345638721482026679221124372913334425588295022493459678312\
16949686090366689141568717230012444311953182281691477493646884362403725851700\
39768836878392362392923476622`154.98565666043802*^-34 + 
    4.23354939327463185974948957990510656704071982784663081785233496629225547\
35664169940739053545389052931226481565099967076369575254765296853724139960795\
8034163545498366254101810868`152.88084232151454*^-36*I)*GaugeXi*u^40 - 
  (1.010462596205674939807260277880002353960819921250204797805316717523689683\
53178066141943754214044134480627333308491221677817152030058790817950698597193\
82456656914698567948675141867`154.98565666043808*^-34 + 
    7.93790511238993473703029296232207481320134967721243278347312806179797901\
29370318638885725397604474246049652934562438268192953602684931600732762426492\
131405664780943672820284149`152.88084232151456*^-37*I)*GaugeXi^2*u^40 + 
  (4.089235881416472584065363350764971711326310254218799996240647389673781376\
08744865338013311028187963390803422157835187511309235841693964112460214131346\
52142958078291122000495715`154.98425412797073*^-37 - 
    3.30746046349580614042928873430086450550056236550518032644713669241582458\
87237632766202385582335197602520688722734349278413730667785388166971984344371\
72141902699205986514394895`153.89210662652002*^-38*I)*GaugeXi^3*u^40 + 
  (3.106852255438560823334452297783461118796325858103412548669068291590113440\
96380627150412167811881762347801914876941283022057735076891977535552278159495\
11062048938262541020734324031`153.50444800089727*^-34 - 
    2.06514604549982041938999491702688125221498528187640527700113900794744169\
44226424361336123680677586795720234909804861988472963538909900904255678029656\
489471392463334940109558763`150.32707816981582*^-37*I)*GaugeXi*u^41 - 
  (4.929386455455744806939032976767432660902089278014799708587526233135997815\
46086051490446633486564538085520557392435388269497388394299168749778395352801\
027070219826664232443763766`153.50443469824535*^-36 + 
    3.87214883531216328635624046942540234790309740351825989437713563990145317\
70424545677505231901270475241975440455884116228386806635456064195479396305605\
9177588608687530106627229`151.3995938729178*^-38*I)*GaugeXi^2*u^41 - 
  (2.053911023106560336224597073653096942042537199172833211911469263806665756\
44202521454352763952735224202300232246848078445623911830957986979074331397000\
42794592492777676351927125`153.50443469824535*^-37 + 
    1.61339534804673470264843352892725097829295725146594162265713984995893882\
37676894032293846625529364684156433523285048428494502764773360081449748460669\
1323995253619804212744176`151.39959387291782*^-39*I)*GaugeXi^3*u^41 + 
  (1.301152199495479093844506621165257039517297056927036869904105285747305686\
15266791160864825627758899450953712242662187787370197565026846298152796801193\
708507805306213508549555484`152.01299893200476*^-35 - 
    9.83402878809438294947616627155657739149992991369716798571970956165448425\
91554401720648208003226603789143975760975533278442683518618575734550847760268\
9974828212539759507446107`148.89140230711152*^-39*I)*GaugeXi*u^42 + 
  (2.439660374054023300958449914684856949094931981738194131070197410776198161\
53625233426621548052047936470538210454991602101319120434425336809036494002238\
203452134949150328527803177`152.01299893200476*^-36 - 
    1.84388039776769680302678117591685826090623685881821899732244554281021579\
85916450322621539000604988210464495455182912489708003159740982950228283955050\
4370280289851204206742927`148.89140230711152*^-39*I)*GaugeXi^2*u^42 - 
  (9.781110948681586877101647840877571809462841356065165166841521818100429042\
74826579994251688235829070529702362144458280933713758064771014864014885432904\
399731406661753373445186`152.01298565904446*^-39 + 
    7.68283499069873667927825489965357608710932024507591248884352309504256582\
74651876344256412502520784210268731063262135373783346498920762292617849812710\
15428345410466828560116`149.90811897949956*^-41*I)*GaugeXi^3*u^42 - 
  (7.930500041505715476142589358796618914026663538316059617907751337214427761\
26885009546504178043510814365291153444014310530235464157779846570788930412976\
576139454378884368234450788`150.51155841182612*^-36 + 
    4.57396687818343392998891454491003599604647902962658976079986491239743453\
91420651963092189768942606413555337563244434082996596985403988713744580353613\
487201312211151551297562`146.2725508554846*^-40*I)*GaugeXi*u^43 + 
  (1.134719406803282336213877244579547017295269980355416555597807324359148557\
07831605707857372974250672161279006850274696805998198889557583962197934324342\
6410779122179745288494578`150.5115582885073*^-37 - 
    8.57618789659393861872921477170631749258714818054985580149974671074518976\
08913722430797855816767387025416257931083313905618619347632478838271088163025\
28850246039591640620369`147.3899640934143*^-41*I)*GaugeXi^2*u^43 + 
  (4.727997528347009734224488519081445905396958251480902314990863851496452321\
15965023782739054059377800671995861876144570024992495373156599842491393018094\
33782463424156053714219`150.5115582885073*^-39 - 3.57341162358080775780383948\
82109656219113117418957732506248944628104957337047384346165773256986411260590\
1074712847141273410913948468661826129534012605368760251649637412295`147.38996\
40934143*^-42*I)*GaugeXi^3*u^43 - (3.1736791125750117670758793198869041748640\
49176901309920997304229998435851492630708646453066459649380742441305188120838\
719361030308735480101866870518369994299626660322745909362`149.00035103375296*^\
-37 + 2.079075853719742695449506611322743634566581377102995345818120414726106\
60870093872559509953495193665516160625287474700377257259024563585062475365243\
6976690968736870789250713`144.81665835475198*^-41*I)*GaugeXi*u^44 - 
  (5.950648336078147063267273724787945327870092206689956101869945431247067221\
54868257871209949961184258889207744722772657259880193182887902519100038222194\
3739311799988105155729629`149.000351033753*^-38 + 3.8982672257245175539678248\
96230144314812340082068116273408975777611449891314260110490811628034881228428\
01172414015063207357360671056721992141309831933129556638163317545513`144.8166\
5835475204*^-42*I)*GaugeXi^2*u^44 + (2.14907803507253345520998286779973534447\
27035406403821330752965308075913066067686932038397416145186590136490129451044\
163634043107364854806002455260731085161568801570158063991`149.00035091064237*^\
-40 - 1.624278010718548980819927040095893464505141700861715113920406574004770\
78804760837937117151168120051184500488505839609669732233612940300830058879096\
6388039819325707979049`145.87875909014005*^-43*I)*GaugeXi^3*u^44 + 
  (2.021061475202632370981372471004414369518776814091976160918659529444741593\
35688309956595416479193170518055477657797764114216526159265121466479372401463\
48527558965222503749696505`147.47959188574382*^-37 - 
    9.24033712764330086866447382810108282029591723156886820363609073211602937\
20041721137559979331197184673849166794433200167669892899806037805544606774976\
741820832747573576226`142.13970017842726*^-43*I)*GaugeXi*u^45 - 
  (2.644733819350284555894196972079834813456077032286359707366207995338003278\
15792157810749041388576527301940891771459093818615483643292628395946677836566\
884497774606026210003583`147.47959188481647*^-39 + 
    1.73256321143311891287458884276895302880548448091916278818176701227175550\
72507822713292496124599472126346718773956225031438104918713632088539613770308\
139091406140517410072`143.29589900456864*^-43*I)*GaugeXi^2*u^45 - 
  (1.101972424729285231622582071699931172273365430119316544735919998057501365\
89913399087812100578573553042475371571441289091089784851371928498311115765236\
201874072752510707544`147.47959188481647*^-40 + 7.219013380971328803644120178\
20397095335618533716317828409069588446564794687825946387187338524978005264446\
615581509376309921038279734670355817240429505795475255734535407`143.295899004\
56858*^-45*I)*GaugeXi^3*u^45 + (7.7427240366114970224469909604336813318364410\
12603895193252499404828537206800830984777306431607914468173156046768749418932\
58773170187879389805348873934815263283429431142665691`145.94948666451305*^-39 \
- 4.0175378815840438559410755774352534001286596658995079146243872748330562486\
97466136415651275269442811906485512801443485550864908687219035023678555433771\
383514467355741544`140.66455286438264*^-44*I)*GaugeXi*u^46 + 
  (1.451760756864655691708810805081315249719332689863230348734843638405350726\
27515580964574495592648396278246675876914051604986019969410227385588502913862\
777861865643018386544932`145.94948666451307*^-39 - 
    7.53288352797008222988951670769110012524123687356157733992072614031198046\
63077490057793461411302052723246603365027065354078717037885356906693972914383\
21344089627050315`140.66455286438267*^-45*I)*GaugeXi^2*u^46 - 
  (4.791186627257126391029712112614447915371028899033538568561988774055488101\
81936090239207772807844155903137454975871313496235237392953337021469239078595\
581705808489759349783`145.949486663587*^-42 + 3.13870146998753426245396529487\
12917188505153639839905583003025584633251942948954190747275588042521968019418\
06876127723086613209911889871112248871432633893370671809523`141.7657935864673\
*^-46*I)*GaugeXi^3*u^46 - (5.147220996362840120380894614434127519538895516865\
37253093422983443065151989598179414507357762971630605498047544850195684050690\
0259289940734387337233596065`144.4102323917567*^-39 + 
    1.70959058790810376848556407550436314899091900676574804877633501056725797\
8169134526134319691604018217832547026724018504489729748377540014903693002312`\
137.93155169480573*^-45*I)*GaugeXi*u^47 + 
  (6.177705131267317255446419158954742948406625132060798481265516649087390839\
91304588260064644133251944913029588000408934628495265166776411031493974891979\
6112539630476441069904`144.41023239175087*^-41 - 3.20548235232769456591043264\
15706809043579731376857775914556281448136087090671272365018494217575341584360\
256751075346959182432782078875279444243793354558911018599106804`139.125298606\
88215*^-46*I)*GaugeXi^2*u^47 + (2.5740438046947155231026746495644762285027604\
71691999367193965270453079516630435784416936017221883103804289950001703894285\
39693819490171263122489538324838022484603185659564`144.41023239175087*^-42 - 
    1.33561764680320606912934693398778371014915547403574066310651172700567029\
54446363485424372590656392326816773646281394566326013659199531366435101580564\
39954625801819332`139.12529860688218*^-47*I)*GaugeXi^3*u^47 - 
  (1.891124558608123594881843479897345764479183442694643043506847480211428043\
46436752903816698589166727757530505295945169424080171514304294085750232812706\
778`143.00300890901096*^-40 + 7.123294116283765702023183647934846454128829194\
85728353656806254403024157570472719222633204835007590763561261135007710204054\
0618239750062098720843`136.57896965094696*^-47*I)*GaugeXi*u^48 - 
  (3.545858547390231740403456524807523308398468955052455706575339025396427581\
49568911694656309854687614545369697429897192670150321589320551410781686523825\
2092868480188241288321`143.003008909011*^-41 + 1.3356176468032060691293469339\
87783710149155474035740663106511727005670295444636348542437259065639232681677\
364628139456632601365919953136643510158056439954631198177317`136.578969650946\
96*^-47*I)*GaugeXi^2*u^48 + (1.0725182150515914385331584891653556501546688714\
30590950424100672678790453330107772417217956963587077223975538362848613596276\
2658044601262613652717001413301777112579471701`143.0030089090052*^-43 - 
    5.56507352834669195470561222494909879228814780848225276294379886252362623\
10193181189268219127734968028403223526172477359691723579998047360146256585684\
998107494211453`137.71807513908024*^-49*I)*GaugeXi^3*u^48 + 
  (1.310075204679801363995002842493442006306196675007119373712426710894975862\
24839095749840600920896467949093386687546911332856203905970207598776917610521\
858`141.5885939430789*^-40 - 2.9074669862382717151115035297693250833178894672\
88687157782882671032751663552949874378094713612275880667596984224521266138996\
170710102066162743201`133.93481250818812*^-48*I)*GaugeXi*u^49 - 
  (1.447289206557781394575262159419352194240370209602761506337667686741691521\
45566028285994613783624695456785960265487536086892511703486228869122847117474\
649439389884746746634`141.58859394307885*^-42 + 5.451500599196759465834069118\
31748453122104275116628842084290500818640936916178101445892758802301727625174\
43454209773740106178200814413740551435022711834888693842972`135.16455468395216\
*^-49*I)*GaugeXi^2*u^49 - (6.030371693990755810730258997580634142668209206678\
17294307361536142371467273191784524977557431769564403274834439531400362052132\
09785928695467852965614437266412451627027`141.58859394307885*^-44 + 
    2.27145858299864977743086213263228522134210114631928684201787708674433723\
71507420893578864950095905317715601439254072391710907583672672391896431259463\
26449482467018`135.1645546839522*^-50*I)*GaugeXi^3*u^49 + 
  (4.623739056928654828325304781222526727317891651104180826270798943807291446\
28026169998420995466812470408099574140979650113604439198550526990235623214706\
9`140.10208338177833*^-42 - 1.16298679449530868604460141190773003332715578691\
54748631131530684131006654211799497512378854449103522670387936898085064555984\
6828404082646509728`132.50266484872597*^-49*I)*GaugeXi*u^50 + 
  (8.669510731741227803109946464792237613721046845820339049257748019638671461\
77549068747039366500273382015186701514336843963008323497282238106691793527575`\
140.10208338177833*^-43 - 2.1806002396787037863336276473269938124884171004665\
15368337162003274563747664712405783571035209206910500697738168390949604247128\
0325765496220574`132.50266484872597*^-50*I)*GaugeXi^2*u^50 - 
  (2.412148683380524108496060776212180035394242388320809166530744015983296966\
47321952214011352249503085310480537256177407306645074228624187660917604471782\
870292087956524507`140.1020833817783*^-45 + 9.0858343319945991097234485305291\
40885368404585277147368071508346977348948602968357431545980038362127086240575\
7016289566843630334690689567585725037853058098983546`133.67804412161018*^-52*
     I)*GaugeXi^3*u^50 + 1.`194.08176507925765*GaugeXi*Log[-u] + 
  0.1875`194.08176507925765*GaugeXi^2*Log[-u] + 
  1.9999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999`194.26998344155\
996*GaugeXi*u*Log[-u] + 0.374999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999998`194.26998047225945*GaugeXi^2*u*Log[-u] + 
  0.015625`194.26984100118534*GaugeXi^3*u*Log[-u] + 
  2.`192.99902101909817*GaugeXi*u^2*Log[-u] + 0.375`192.9990179442538*
   GaugeXi^2*u^2*Log[-u] + 0.015625`192.99887893785444*GaugeXi^3*u^2*
   Log[-u] + 1.33333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333333333333332`192\
.45711676861373*GaugeXi*u^3*Log[-u] + 0.25`192.45711354582392*GaugeXi^2*u^3*
   Log[-u] + 0.01041666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666666666666668`192\
.45697384528128*GaugeXi^3*u^3*Log[-u] + 0.66666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666`191.84802264024773*GaugeXi*u^4*Log[-u] + 
  0.125`191.8480193697251*GaugeXi^2*u^4*Log[-u] + 
  0.0052083333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`191.8478794591\
2106*GaugeXi^3*u^4*Log[-u] + 0.2666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666678`191.1783519518786*GaugeXi*u^5*Log[-u] + 
  0.05`191.17834878573032*GaugeXi^2*u^5*Log[-u] + 
  0.0020833333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333321`191.1782088262\
307*GaugeXi^3*u^5*Log[-u] + 0.08888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888868`190.453557560813*GaugeXi*u^6*Log[-u] + 
  0.0166666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666`190.4535545823\
2518*GaugeXi^2*u^6*Log[-u] + 0.0006944444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444466`190.45341461162147*GaugeXi^3*u^6*Log[-u] + 
  0.0253968253968253968253968253968253968253968253968253968253968253968253968\
25396825396825396825396825396825396825396825396825396825396825396825396825396\
8253968253968253968253968253968253968253968253968253968253969`189.67839195596\
073*GaugeXi*u^7*Log[-u] + 0.0047619047619047619047619047619047619047619047619\
04761904761904761904761904761904761904761904761904761904761904761904761904761\
90476190476190476190476190476190476190476190476190476190476190476190476190476\
19047619`189.67838920088076*GaugeXi^2*u^7*Log[-u] + 
  0.0001984126984126984126984126984126984126984126984126984126984126984126984\
12698412698412698412698412698412698412698412698412698412698412698412698412698\
41269841269841269841269841269841269841269841269841269841269838`189.6782492257\
8353*GaugeXi^3*u^7*Log[-u] + 0.0063492063492063492063492063492063492063492063\
49206349206349206349206349206349206349206349206349206349206349206349206349206\
34920634920634920634920634920634920634920634920634920634920634920634920634920\
634920634966`188.85705341724756*GaugeXi*u^8*Log[-u] + 
  0.0011904761904761904761904761904761904761904761904761904761904761904761904\
76190476190476190476190476190476190476190476190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619048`188.8570509019\
345*GaugeXi^2*u^8*Log[-u] + 0.00004960317460317460317460317460317460317460317\
46031746031746031746031746031746031746031746031746031746031746031746031746031\
74603174603174603174603174603174603174603174603174603174603174603174603174603\
17460317415`188.85691092451896*GaugeXi^3*u^8*Log[-u] + 
  0.0014109347442680776014109347442680776014109347442680776014109347442680776\
01410934744268077601410934744268077601410934744268077601410934744268077601410\
93474426807760141093474426807760141093474426807760141093474269`187.9932464193\
6568*GaugeXi*u^9*Log[-u] + 0.000264550264550264550264550264550264550264550264\
55026455026455026455026455026455026455026455026455026455026455026455026455026\
45502645502645502645502645502645502645502645502645502645502645502645502645502\
6455026457`187.9932441523201*GaugeXi^2*u^9*Log[-u] + 
  0.0000110229276895943562610229276895943562610229276895943562610229276895943\
56261022927689594356261022927689594356261022927689594356261022927689594356261\
02292768959435626102292768959435626102292768959435626102292829`187.9931041736\
1377*GaugeXi^3*u^9*Log[-u] + 0.0002821869488536155202821869488536155202821869\
48853615520282186948853615520282186948853615520282186948853615520282186948853\
61552028218694885361552028218694885361552028218694885361552028218694885361552\
028218694862`187.09023237730426*GaugeXi*u^10*Log[-u] + 
  0.0000529100529100529100529100529100529100529100529100529100529100529100529\
10052910052910052910052910052910052910052910052910052910052910052910052910052\
91005291005291005291005291005291005291005291005291005291005292`187.0902303635\
7732*GaugeXi^2*u^10*Log[-u] + 2.204585537918871252204585537918871252204585537\
91887125220458553791887125220458553791887125220458553791887125220458553791887\
12522045855379188712522045855379188712522045855379188712522045855379188712522\
0458578`187.09009038417452*^-6*GaugeXi^3*u^10*Log[-u] + 
  0.0000513067179733846400513067179733846400513067179733846400513067179733846\
40051306717973384640051306717973384640051306717973384640051306717973384640051\
30671797338464005130671797338464005130671797338464005130671896`188.3259181357\
2327*GaugeXi*u^11*Log[-u] + 9.62000962000962000962000962000962000962000962000\
96200096200096200096200096200096200096200096200096200096200096200096200096200\
09620009620009620009620009620009620009620009620009620009620009620009620009620\
00962`188.32591813572327*^-6*GaugeXi^2*u^11*Log[-u] + 
  4.0083373416706750040083373416706750040083373416706750040083373416706750040\
08337341670675004008337341670675004008337341670675004008337341670675004008337\
3416706750040083373416706750040083373416706750040083274`188.32591813572327*^-7\
*GaugeXi^3*u^11*Log[-u] + 8.5511196622307733418844529955641066752177863288974\
40008551119662230773341884452995564106675217786328897440008551119662230773341\
88445299556410667521778632889744000855111966223077334188445299556410667521781\
665`187.4579353322427*^-6*GaugeXi*u^12*Log[-u] + 
  1.6033349366682700016033349366682700016033349366682700016033349366682700016\
03334936668270001603334936668270001603334936668270001603334936668270001603334\
93666827000160333493666827000160333493666827000160333494`187.4579353322427*^-6\
*GaugeXi^2*u^12*Log[-u] + 6.6805622361177916733472289027844583400138955694511\
25006680562236117791673347228902784458340013895569451125006680562236117791673\
34722890278445834001389556945112500668056223611779167334722890278445834001401\
8`187.4579353322427*^-8*GaugeXi^3*u^12*Log[-u] + 
  1.3155568711124266679822235377790933346488902044457600013155568711124266679\
82223537779093334648890204445760001315556871112426667982223537779093334648890\
20444576000131555687111242666798222353777909333464889317`186.56604356340625*^\
-6*GaugeXi*u^13*Log[-u] + 2.4666691333358000024666691333358000024666691333358\
00002466669133335800002466669133335800002466669133335800002466669133335800002\
46666913333580000246666913333580000246666913333580000246666913333580000246659\
33`186.56604356340625*^-7*GaugeXi^2*u^13*Log[-u] + 
  1.0277788055565833343611121388899166676944454722232500010277788055565833343\
61112138889916667694445472223250001027778805556583334361112138889916667694445\
472223250001027778805556583334361112138889916667695088`186.56604356340625*^-8*
   GaugeXi^3*u^13*Log[-u] + 1.87936695873203809711746219682727619235555743492\
25142875936526730177523828317479111129904780698431492082285733079383873034666\
68546033625398704763784128863493942859022224101589180954260319339684419049498\
4323`187.16400586369005*^-7*GaugeXi*u^14*Log[-u] + 
  3.5238130476225714320952416190511428606666701904797142892380987619082857178\
09527333336857146380955904765428574952384476194000003523813047622571432095241\
619051142860666670190479714289238098761908285717809526`187.16400586369005*^-8*
   GaugeXi^2*u^14*Log[-u] + 1.46825543650940476337301734127130952527777924603\
32142871825411507951190490873030555570238109920649603189285728968268650808333\
34801588769842738096706350674604642858611112579366547620515874484128452382418\
87`187.16400586369005*^-9*GaugeXi^3*u^14*Log[-u] + 
  2.5058226116427174628232829291030349231407432465633523834582035640236698437\
75663881483987304093124198944304764410584516404622224728044833864939685045505\
151325257145362965468785574605680425786245892065984706`186.10273236489692*^-8*
   GaugeXi*u^15*Log[-u] + 4.6984173968300952427936554920681904808888935873062\
85718984131682544380957079369777782476195174607873020571433269845968258666671\
36508406349676190946032215873485714755556025397295238565079834921104762374606`\
186.10273236489692*^-9*GaugeXi^2*u^15*Log[-u] + 
  1.9576739153458730178306897883617460337037056613776190495767215343934920654\
49737407409365081322753280425238097195769153441111113068785026456984128941800\
8994728571448148167724887301606878326455046031765813`186.10273236489692*^-10*
   GaugeXi^3*u^15*Log[-u] + 3.13227826455339682852910366137879365392592905820\
41904793227544550295873047195798518549841301164052486803809555132306455057777\
80910056042331174606306881439156571431703706835981968257100532232807365082160\
86`185.01489462762018*^-9*GaugeXi*u^16*Log[-u] + 
  5.8730217460376190534920693650852381011111169841328571487301646031804761963\
49212222228095243968259841275714291587307460323333339206355079370952386825402\
6984185714344444503174661904820634979365138095296835`185.01489462762018*^-10*
   GaugeXi^2*u^16*Log[-u] + 2.44709239418234127228836223545218254212963207672\
20238119709019179918650818121717592617063516534416005315476214947114418013888\
91335981283071230161177251124341071431018520965610912700859790806880753970763`\
185.01489462762018*^-11*GaugeXi^3*u^16*Log[-u] + 
  3.6850332524157609747401219545632866516775635978872829168502993588583380055\
52446884535275447195770880800448182956741935889150330482418873330793654478684\
0460665546255337727482140803024712143915380765601632`183.90213153192772*^-10*
   GaugeXi*u^17*Log[-u] + 6.9094373482795518276377286648061624718954317460386\
55469094311297859383760410837908503641463492070401500840343043891129792156869\
654535387495238102147532586374789922875823902901400567133526984133893566713`1\
83.90213153192772*^-11*GaugeXi^2*u^17*Log[-u] + 
  2.8789322284498132615157202770025676966230965608494397787892963741080765668\
37849128543183943121696000625350142934954637413398695689389744789682542561471\
91098949580119825995954225023630563624338912237131`183.90213153192772*^-12*
   GaugeXi^3*u^17*Log[-u] + 4.09448139157306774971124661618142961297507066431\
92032409447770653981533395027187605947504968841898675560535366186021509879448\
11647132081478659616087426717851727361704191942460089224968015990597862727751`\
182.76584013051567*^-11*GaugeXi*u^18*Log[-u] + 7.6771526091995020307085874053\
40180524328257495598506076771456997621537511567597676115157181657856001667600\
38115987903310239652183837265277248678016392509597198880319535989211266729681\
502998237099302112`182.76584013051567*^-12*GaugeXi^2*u^18*Log[-u] + 
  3.1988135871664591794619114188917418851367739564993775319881070823423072964\
86499031714648825690773334028166825483282930459331884099321938655202825068302\
1233216620013313999550469447070062624926545803849`182.76584013051567*^-13*
   GaugeXi^3*u^18*Log[-u] + 4.30998041218217657864341749071729432944744280454\
65297273102916477875298310554934322050005230359893342695300385458970010399419\
0699698113839858906956571233458076564389914941311588339470317472694511663158`\
181.60724422833775*^-12*GaugeXi*u^19*Log[-u] + 8.0812132728415810849564077950\
94926867713955258524743238706796839601618433229050185384375980692480001755368\
82227355687694989107561933963449735450543571062733893558231090514959228136506\
8452613022097736`181.60724422833775*^-13*GaugeXi^2*u^19*Log[-u] + 
  3.3671721970173254520651699146228861948808146910519763494611653498340076805\
12104243910156658621866667398070342613982032062454614841391514373897710598212\
761391223159296210478996783902111855255425874003`181.60724422833775*^-14*
   GaugeXi^3*u^19*Log[-u] + 4.30998041218217657864341749071729432944744280454\
65297273102916477875298310554934322050005230359893342695300385458970010399419\
069969811383985890695657123345807656438991494131158833947031747269451472911`1\
81.80766143311672*^-13*GaugeXi*u^20*Log[-u] + 8.08121327284158108495640779509\
49268677139552585247432387067968396016184332290501853843759806924800017553688\
22273556876949891075619339634497354505435710627338935582310905149592281365068\
452613022097736`181.80766143311672*^-14*GaugeXi^2*u^20*Log[-u] + 
  3.3671721970173254520651699146228861948808146910519763494611653498340076805\
12104243910156658621866667398070342613982032062454614841391514373897710598212\
76139122315929621047899678390211185525542587013`181.80766143311672*^-15*
   GaugeXi^3*u^20*Log[-u] + 4.10474324969731102727944522925456602804518362337\
76473593431349026547903152909461259095243076533231754947905129008542867047065\
78092362988951037209110202223410252994189666107729412756860166406614744102`18\
0.6076173823093*^-14*GaugeXi*u^21*Log[-u] + 7.6963935931824581761489598048523\
11302584719293833088798768377942477731841170523986080358076849980954052732211\
68910178757132483392318060428319476708162916889422436410562395199264891911281\
201240166679`180.6076173823093*^-15*GaugeXi^2*u^21*Log[-u] + 
  3.2068306638260242400620665853551297094102997057637869994868241426990549338\
21051660866815865354158730855305088203792411488052014134658585117997819617345\
4870392601517106766466636037162970050051653359`180.6076173823093*^-16*
   GaugeXi^3*u^21*Log[-u] + 3.73158477245210093389040475386778729822289420307\
05885084937590024134457411735873871904766433212028868134459208189584424588241\
6190214817177367019010018383946386635835424191611764796078196946056166032`179\
.3882471289555*^-15*GaugeXi*u^22*Log[-u] + 6.99672144834768925104450891350210\
11841679266307573534534257981295252107647004763509821437062272554127752111015\
35547079610295303566527822075631606437844698994749421914203592720589926466192\
7385496556`179.3882471289555*^-16*GaugeXi^2*u^22*Log[-u] + 
  2.9153006034782038546018787139592088267366360961488972722607492206355044852\
91865146242559877594689755323004625639811283170956376486053259198179836015768\
624581145592464251496966912469360913641037665`179.3882471289555*^-17*
   GaugeXi^3*u^22*Log[-u] + 3.24485632387139211642643891640677156367208191571\
35552247771817412290832531944238149482405594097416407073442789730073412685427\
494801288450205827740001598604033620507428190574936069224191038787796148`178.\
15036899201706*^-16*GaugeXi*u^23*Log[-u] + 6.08410560725886021829957296826269\
66818851535919629160464572157648045310997395446530279510488932655763262705230\
74388764878517655275241584413592701250299738256303845142785732800512979535819\
772560725`178.15036899201706*^-17*GaugeXi^2*u^23*Log[-u] + 
  2.5350440030245250909581554034427902841188139966512150193571732353352212915\
58143605428312937038860656802612717947661985366049023031350660172330292187624\
89094012660214282738866688040813992490526542`178.15036899201706*^-18*
   GaugeXi^3*u^23*Log[-u] + 2.70404693655949343035536576367230963639340159642\
79626873143181176909027109953531791235337995081180339227868991441727843904522\
91233440704183818978333466550336135042285682547911339102015919899133708`176.8\
947362105778*^-17*GaugeXi*u^24*Log[-u] + 5.0700880060490501819163108068855805\
68237627993302430038714346470670442583116287210856625874077721313605225435895\
32397073209804606270132034466058437524978188025320428565477733376081627984980\
962796`176.8947362105778*^-18*GaugeXi^2*u^24*Log[-u] + 
  2.1125366691871042424651295028689919034323449972093458494643110294460177429\
65119671190260780865717214002177264956384987805040852526125550143608576823020\
7424501055017856894905557336734499374332981`176.8947362105778*^-19*GaugeXi^3*
   u^24*Log[-u] + 2.163237549247594744284292610937847709114721277142370149851\
45449415272216879628254329882703960649442713822951931533822751236183298675256\
334705518266677324026890803382854603832907128161273592000955`175.622044102716\
44*^-18*GaugeXi*u^25*Log[-u] + 4.05607040483924014553304864550846445459010239\
46419440309714771765363540664930297686853006992621770508841803487162591765856\
784368501610562757284675001998255042025634285238218670086530238798484333`175.\
62204410271644*^-19*GaugeXi^2*u^25*Log[-u] + 1.690029335349683393972103602295\
19352274587599776747667957144882355681419437209573695220862469257377120174181\
19651079902440326820209004401148868614584165939600844014285515924445869387599\
49936747`175.62204410271644*^-20*GaugeXi^3*u^25*Log[-u] + 
  1.6640288840366113417571481622598828531651702131864385768088111493482478221\
50986571768328492004995713183253476396414021163355256143655817959273217435979\
4155914677183296507987146702166251813557684`174.33293627476354*^-19*GaugeXi*
   u^26*Log[-u] + 3.120054157568646265794652804237280349684694149724572331516\
52090502796466653309982206561592250936696221860026824327628968129110526935465\
8673637282692461404234001971868095247590006656172215106854`174.33293627476354\
*^-20*GaugeXi^2*u^26*Log[-u] + 1.30002256565360261074777200176553347903528922\
90519051381318837104283186110554582591940066343789029009244167784346984540338\
7129386223110778068220112185891843083415494503968649583610673842329001`174.33\
293627476354*^-21*GaugeXi^3*u^26*Log[-u] + 1.23261398817526766056085049056287\
61875297557134714359828213415921098132015933233864950581422259227505061136862\
19565941602485374921226531821683864767392159697383495059000591640496456759393\
559494`173.02801001861732*^-20*GaugeXi*u^27*Log[-u] + 
  2.3111512278286268635515946698053928516182919627589424677900154852058997529\
87481349678234016673605157198963161661686140504660077977299747165657246438860\
29943259405323562610932593085642386541168`173.02801001861732*^-21*GaugeXi^2*
   u^27*Log[-u] + 9.629796782619278598131644457522470215076216511495593615791\
73118835791563744783895699264173614002148832901317359035891876941699157208227\
9856905193495251247635808555148442122191378568432592486`173.02801001861732*^-\
23*GaugeXi^3*u^27*Log[-u] + 8.80438562982334043257750350402054419664111223908\
16855915810113722129514399523099035361295873280196464722406158540424400177526\
780087609415834561769099439978384535361357185117178318339955903122`171.707821\
0197555*^-22*GaugeXi*u^28*Log[-u] + 1.650822305591876331108281907003852036870\
20854482781604842143963228992839499105810691302429762400368371354511547263295\
75033286271266426765468980331706144995947100380254472209470934688741841553`17\
1.7078210197555*^-22*GaugeXi^2*u^28*Log[-u] + 6.87842627329948471295117461251\
60501536258689367825668684226651345413683124627421121376012401000153488064379\
81135970656263869279694344485612075138210893748311291825106030087279556120309\
50086`171.7078210197555*^-24*GaugeXi^3*u^28*Log[-u] + 
  6.0719900895333382293637955200141684114766291304011624769524216360089320275\
53317174852503163674496307911890079899339613805346674488800649367900811662030\
343336864507679805870150228851030439216`170.37288747405992*^-23*GaugeXi*u^29*
   Log[-u] + 1.13849814178750091800571166000265657715186796195021796442857905\
67516747551662469702848443431889680577334793899811261775885025014666501217564\
81402186630689375662095189963600653167909568405481`170.37288747405992*^-23*
   GaugeXi^2*u^29*Log[-u] + 4.74374225744792049169046525001106907146611650812\
59081851190794031319781465260290428535180966207002405561641249213590732854270\
894443755073186725091109612057319253966248483360548662898570166`170.372887474\
05992*^-25*GaugeXi^3*u^29*Log[-u] + 4.047993393022225486242530346676112274317\
75275360077498463494775733928801836887811656833544244966420527459338659955974\
253689778299253376624526720777468689555790967178653724676681923400255924`169.\
02369369733574*^-24*GaugeXi*u^30*Log[-u] + 7.58998761191667278670474440001771\
05143457864130014530961905270450111650344416464685656289545931203848898625998\
74174517256683343111000811709876014577537929171080634599757337687786063763007`\
169.02369369733574*^-25*GaugeXi^2*u^30*Log[-u] + 
  3.1624948382986136611269768333407127143107443387506054567460529354213187643\
50686028569012064413800160370776083280906048856951392962917004879115006073974\
137154616931083232224036577526931346`169.02369369733574*^-26*GaugeXi^3*u^30*
   Log[-u] + 2.61160864065950031370485828817813695117274371200049999008706306\
92511535602379858816569906080320414227578021849029417693786437309629250104808\
175534030238035857481753461530624302059564449001`167.6606933001701*^-25*
   GaugeXi*u^31*Log[-u] + 4.8967662012365630881966092903340067834488944600009\
37481413243254845912925446223528106857390060077667670879096693015817584956995\
555484394651532912630669631723277828774036992056636170125283`167.6606933001701\
*^-26*GaugeXi^2*u^31*Log[-u] + 2.04031925051523462008192053763916949310370602\
50003906172555180228524637189359264700445239125250323615295329569554232573270\
654148147851644381387135961123465513657619891820800235984048566`167.660693300\
1701*^-27*GaugeXi^3*u^31*Log[-u] + 1.6322554004121876960655364301113355944829\
64820000312493804414418281970975148741176035619130020025889223626365564338605\
861652331851828131550510970876889877241092609591345664018878725449219`166.284\
31198826047*^-26*GaugeXi*u^32*Log[-u] + 3.06047887577285193012288080645875423\
96555590375005859258832770342786955784038897050667858687875485422942994354331\
3488599059812222217774665720807039416851982704864298377312003539760423461`166\
.28431198826047*^-27*GaugeXi^2*u^32*Log[-u] + 1.27519953157202163755120033602\
44809331898162656252441357846987642827898243349540437778274453281452259559580\
98097139535829415884259240727773836695997570216594603601243238800014749023867\
9`166.28431198826047*^-28*GaugeXi^3*u^32*Log[-u] + 
  9.8924569721950769458517359400687005726240292121231060230570570804967937887\
80249551731025030424399328628038579177809732494862617283806857881884671981150\
7711581370278263373576901746701806`164.8949500393477*^-28*GaugeXi*u^33*
   Log[-u] + 1.85483568228657692734720048876288135736700547727308237932319820\
25931488353962967909495671932045748741177572335958393248427867407407137858528\
533759964657695921506927174382545669077885468`164.8949500393477*^-28*
   GaugeXi^2*u^33*Log[-u] + 7.72848200952740386394666870317867232236252282197\
11765805133258441381201474845699622898633050190619754906551399826638535116114\
1975297410772022239998527403996729455298932606069544967307`164.8949500393477*^\
-30*GaugeXi^3*u^33*Log[-u] + 5.8190923365853393799127858470992356309553113012\
48885895915915929703996346341323265724132370837881958016493281869299842644036\
833696356975224638042341853394798904134015492563347163106355`163.4929845009698\
*^-29*GaugeXi*u^34*Log[-u] + 1.0910798131097511337336473463311066808041208689\
84166105484234236819499314938998112323274819532102867128092490350493720495756\
906318066932854619632939097511524794525127904855627592729562`163.4929845009698\
*^-29*GaugeXi^2*u^34*Log[-u] + 4.54616588795729639055686394304627783668383695\
41006921061843093200812471455791588013469784147170952797003853764603905020656\
537763252788868942484705795729646866438546996035651149697538`163.4929845009698\
*^-31*GaugeXi^3*u^34*Log[-u] + 3.32519562090590821709302048405670607483160645\
78565062262376662455451407693378990089852184976216468331522818753538856243680\
2104782648970012836459562391622559937379086599575048411110865`162.07877114555\
535*^-30*GaugeXi*u^35*Log[-u] + 6.2347417891985779070494134076063238903092621\
08480949174195624210397138942508560641847284683040587812160528516288535545690\
0394646746681877406836167948429229988258578737420321576724495`162.07877114555\
535*^-31*GaugeXi^2*u^35*Log[-u] + 2.59780907883274079460392225316930162096219\
25452003954892481767543321412260452336007697019512669115884002202151202231440\
3751644361444507822528484033118455124951077411405918006515413`162.07877114555\
535*^-32*GaugeXi^3*u^35*Log[-u] + 1.84733090050328234282945582447594781935089\
24765869479034653701364139670940766105605473436097898037961957121529743809024\
266783599036053889602025531243979031107632171477754169356912823`160.652646214\
91278*^-31*GaugeXi*u^36*Log[-u] + 3.46374543844365439280522967089240216128292\
33936005273189975690057761883013936448010262692683558821178669602868269641920\
50021924819260104300379787108246068332681032152078906754773835`160.6526462149\
1278*^-32*GaugeXi^2*u^36*Log[-u] + 1.4432272660181893303355123628718342338678\
84747333553049582320419073411792247352000427612195148284215777900119511235080\
02084246867469171012515824462843586180528376339669954447810834`160.6526462149\
1278*^-33*GaugeXi^3*u^36*Log[-u] + 9.9855724351528775288078693214916098343291\
48522091610289002000737372795103116813840796451944809750249706552178239896769\
87393708056002912951460839526701569249061198458256982127089978`159.2149279809\
6952*^-33*GaugeXi*u^37*Log[-u] + 1.872294831591164536651475497779676843936715\
34789217692918787513825739908183440259514933473965182817181997853341998064435\
136320260500546178398907411256544234198974710923184148817231`159.214927980969\
52*^-33*GaugeXi^2*u^37*Log[-u] + 7.801228464963185569381147907415320183069647\
28288407053828281307607249617431001081312222808188261738258324388924991935146\
4013344187522757433287808802356009758290612955132672937878`159.21492798096952\
*^-35*GaugeXi^3*u^37*Log[-u] + 5.25556443955414606779361543236400517596270974\
84692685731589477565119974226930599162086589183209211840560800938104719841441\
774108210679629024254711931661539424273603066156952345976`157.7659181458188*^\
-34*GaugeXi*u^38*Log[-u] + 9.854183324164023877113028935682509704930080778379\
87857467302704345999516754948734289123547185172722010515017589463497027033264\
5289502430442047758487186538642051300574904427974726`157.7659181458188*^-35*
   GaugeXi^2*u^38*Log[-u] + 4.10590971840167661546376205653437904372086699099\
16160727804279347749979864789530595380147799382196750438125732894312376126386\
0220395934601751989936966105776752137523954350595654`157.7659181458188*^-36*
   GaugeXi^3*u^38*Log[-u] + 2.69516125105340823989416176018666932100651781972\
78300375174091059035884218938768801070045734979082995159385096463958893047063\
64523624596360218190355469822534578133490572070427933`156.3059031009752*^-35*
   GaugeXi*u^39*Log[-u] + 5.0534273457251404498015533003500049768872209119896\
81320345142073569228291051019150200633575308578061592384705586992292446324433\
48179611817540910691650591725233400029482277542514`156.3059031009752*^-36*
   GaugeXi^2*u^39*Log[-u] + 2.10559472738547518741731387514583540703634204666\
23672168104758639871784546045913125835973230452408589968269606612467885193018\
47284081715906420461215210798855139166789509608118`156.3059031009752*^-37*
   GaugeXi^3*u^39*Log[-u] + 1.34758062552670411994708088009333466050325890986\
39150187587045529517942109469384400535022867489541497579692548231979446523531\
8226181229818010909517773491126728906674528603921248`154.8351550628356*^-36*
   GaugeXi*u^40*Log[-u] + 2.5267136728625702249007766501750024884436104559948\
40660172571036784614145525509575100316787654289030796192352793496146223162216\
7408980590877045534582529586261670001474115081872`154.8351550628356*^-37*
   GaugeXi^2*u^40*Log[-u] + 1.05279736369273759370865693757291770351817102333\
11836084052379319935892273022956562917986615226204294984134803306233942596509\
23642040857953210230607605399427569583394754780485`154.8351550628356*^-38*
   GaugeXi^3*u^40*Log[-u] + 6.57356402695953229242478478094309590489394590177\
51952134570953802526546875460411709926940817022153646730207552351119251334301\
57374694137463946805745048347645312520708641501276`153.35393309900857*^-38*
   GaugeXi*u^41*Log[-u] + 1.2325432550549123048296471464268304821676148565828\
49102523205383797372753914882719561130140319165380876191391606583485962518154\
507755150774490026077196565183496097632885262994`153.35393309900857*^-38*
   GaugeXi^2*u^41*Log[-u] + 5.13559689606213460345686311011179367569839523576\
18712605133557658223864746453446648380422513298557536507974650274311915104923\
104489797948937084419883190215979004068036486613`153.35393309900857*^-40*
   GaugeXi^3*u^41*Log[-u] + 3.13026858426644394877370703854433138328283138179\
77120064081406572631688988314481766631876579534358879395336929691009167302048\
3684509244641140324083097540364062500986123263716`151.86248405821254*^-39*
   GaugeXi*u^42*Log[-u] + 5.8692535954995824039507006972706213436553088408707\
10012015263732368441685308965331243476858662692289886625674317064218869134069\
0845483370213810765580788818261718934901364825`151.86248405821254*^-40*
   GaugeXi^2*u^42*Log[-u] + 2.44552233145815933497945862386275889318971201702\
94625050063598884868507022120688880181153577761217874527606976321100911954725\
28785228473758908781899199534094238288952387247`151.86248405821254*^-41*
   GaugeXi^3*u^42*Log[-u] + 1.45593887640299718547614280862527041082922389851\
05637239107630964014739064332317100759012362574120409021086944042329845256766\
683000429983308852282934769319258720976109673229`150.36104341471648*^-40*
   GaugeXi*u^43*Log[-u] + 2.7298853932556197227677677661723820203047948097073\
06982332680805752763574562309456392314817982647576691453802007936845985643753\
06258062187040980305026924736101018301963594`150.36104341471648*^-41*
   GaugeXi^2*u^43*Log[-u] + 1.13745224718984155115323656923849250846033117071\
13779093052836690636514894009622734967978408261031569547724175033070191606848\
9710940859244600408460427885306708757625986843`150.36104341471648*^-42*
   GaugeXi^3*u^43*Log[-u] + 6.61790398364998720670974003920577459467829044777\
52896541398322563703359383328714094359147102609638222823122472919681114803484\
9227292271968584194678853150875396408032675191`148.84983603685288*^-42*
   GaugeXi*u^44*Log[-u] + 1.2408569969343726012580762573510827365021794589578\
66810151218548069437988437413389269234008173930716677933546367244020902565342\
3011730099410953650228496578913682648566825`148.84983603685288*^-42*GaugeXi^2*
   u^44*Log[-u] + 5.170237487226552505241984405629511402092414412324445042296\
74395028932495182255578862180836739137798615805644319685008709402225958822087\
4754564020928540241214034447749195`148.84983603685288*^-44*GaugeXi^3*u^44*
   Log[-u] + 2.94129065939999431409321779520256648652368464345568429072881433\
61645937503701650708604065378937616987921387765742080495468215521212989865270\
408652393473372239840339424351`147.32907688791636*^-43*GaugeXi*u^45*Log[-u] + 
  5.5149199863749893389247833660048121622319087064794080451165268803086132819\
44059507863262258550803185235260206076640092900290410227435599738201622323776\
257294970102107277`147.32907688791636*^-44*GaugeXi^2*u^45*Log[-u] + 
  2.2978833276562455578853264025020050675966286276997533521318862001285888674\
76691461609692607729501327181358419198600038708454337594764833224250675968240\
10720623788424585`147.32907688791636*^-45*GaugeXi^3*u^45*Log[-u] + 
  1.2788220258260844843883555631315506463146454971546453437951366678976494566\
82680465591481103432070303822669033293133934585574587878825646316104724017107\
537923471229126205`145.79897166668692*^-44*GaugeXi*u^46*Log[-u] + 
  2.3977912984239084082281666808716574618399603071649600196158812523080927312\
80025872984027068935131819667504437424626127347952352272798086842696357532076\
63360650925847891`145.79897166668692*^-45*GaugeXi^2*u^46*Log[-u] + 
  9.9907970767662850342840278369652394243331679465206667483995052179503863803\
33441137433446120563049248614601822602608863949801467803325361844568156383652\
640027134384867`145.79897166668692*^-47*GaugeXi^3*u^46*Log[-u] + 
  5.4417958545790829122908747367300027502750872219346610374261134804155296029\
05023257836089801838597037543272482098442274832232288846066580068530740498329\
9486106008932701`144.25971739392472*^-46*GaugeXi*u^47*Log[-u] + 
  1.0203367227335780460545390131368755156765788541127489445173962775779118005\
44691860844266837844736944539363590393457926531043554158637483762849513843436\
8653644741980854`144.25971739392472*^-46*GaugeXi^2*u^47*Log[-u] + 
  4.2514030113899085252272458880703146486524118921364539354891511565746325022\
69549420184445157686403935580681626639408027212681475660989515678539641014320\
27235195797256`144.25971739392472*^-48*GaugeXi^3*u^47*Log[-u] + 
  2.2674149394079512134545311403041678126146196758061087655942139501731373345\
43759690765037417432748765643030200874350947846763453685861075028554475207637\
478587667599402`142.85249391117904*^-47*GaugeXi*u^48*Log[-u] + 
  4.2514030113899085252272458880703146486524118921364539354891511565746325022\
69549420184445157686403935580681626639408027212681475660989515678539641014320\
2723520361131`142.85249391117904*^-48*GaugeXi^2*u^48*Log[-u] + 
  1.7714179214124618855113524533626311036051716217235224731204796485727635426\
12312258410185482369334973158617344433086678005283948192078964866058183755966\
7801425348363`142.85249391117904*^-49*GaugeXi^3*u^48*Log[-u] + 
  9.2547548547263314834878822053231339290392639828820765942620977558087238144\
64325268428724152786729655685837554589187542231687566064739081749201939623010\
1166678014143`141.4380789452469*^-49*GaugeXi*u^49*Log[-u] + 
  1.7352665352611871531539779134980876116948619967903893614241433292141357152\
12060987830385778647511810441094541485472664168441418637138577827975363679314\
3968503072289`141.4380789452469*^-49*GaugeXi^2*u^49*Log[-u] + 
  7.2302772302549464714749079729086983820619249866266223392672638717255654800\
50254115959940744364632543504560589522802767368505910988077407616564015330476\
65419841491`141.4380789452469*^-51*GaugeXi^3*u^49*Log[-u] + 
  3.7019019418905325933951528821292535716157055931528306377048391023234895257\
85730107371489661114691862274335021835675016892675026425895632699680775849204\
048883620935`139.95156838394635*^-50*GaugeXi*u^50*Log[-u] + 
  6.9410661410447486126159116539923504467794479871615574456965733168565428608\
48243951321543114590047241764378165941890656673765674548554311311901454717257\
58769885775`139.95156838394635*^-51*GaugeXi^2*u^50*Log[-u] + 
  2.8921108921019785885899631891634793528247699946506489357069055486902261920\
20101646383976297745853017401824235809121106947402364395230963046625606132190\
6583049665`139.95156838394635*^-52*GaugeXi^3*u^50*Log[-u], 
 (10.383139650187898865676250010330723255610578176789493956176566558028623535\
77756836928386721013077134942309965235390487430993620939197592865071128119981\
178277579098558453000372652780013712161525167620507343160074404`194.152681280\
09123 + 2.6507188014663880449528553546420805585413616807227455364476094997597\
20092803988842592404383882411276109937447995581946233485431389308303758018272\
00060840594284867721165476062718281595015061318072250978248680926062`194.0739\
8887142529*I) + (10.998867128492905088481662140218299067959662018686265599066\
68959305530704625501023469467530883333341793840497166836838151026008105700512\
56809673635840280349201952175007512989488640912669041068539210915900474567635\
2`194.15257276984545 + 2.0125827937059612933901309174134315351888116464746771\
66562073879447194885277102639746084809984793746676063617922571477695794494202\
99334174219905837083230821586658825329342936508324914733657667425227594596220\
703129`193.96770578816856*I)*GaugeXi + 
  (1.737775412602127370515733531238389168935659319428824121226251504020629202\
10180049153141625659861427173350242941631466975729115763644031688071349540731\
111228071784998651936646536607869136557878082320650182212582795`194.152634552\
84236 - 1.6689710972195776579332792973672359072297462434180249673929393146635\
27465839548530521143500962999692365516170960181225406268604948823746810604097\
18556825559364546342956040483933732856120594163230676541860280583083`194.1526\
3904378426*I)*GaugeXi^2 + 0.0110958104109929238602370260423117128369078155872\
87548820763805332187266549899972692699096855632540459249865032426962791261602\
35353109350662702803292716042884900833408225741859077340603524562328759963878\
765967623`194.15265180648157*GaugeXi^3 + 
  ((0.9375`195.67375783660393 + 3.5342917352885173932704738061894407447218155\
74296994048596812666346293457071985123456539178509881701479916597327442594977\
98057518574440501069102933414454125713156961553968083624375460020081757429667\
970998241234763`195.6737665790957*I)*GaugeXi)/u + 
  (34.09805241507974325570276231721357658076611303833154329135787263378125542\
78860100229503496546337941377191648302406020182745955093617280168364468090442\
3623782278415961957713630809518759774736781089375067251295666997`194.30976612\
037594 - 1.472621556370215580529364085912266976967423155957080853582005277644\
28894044666046810689132437911737561663191555310108124082523966072683542112126\
222256022552380482067314153368176823108341700732262361654582600514493`193.632\
7416170253*I)*u + (4.82240486475797783414695080405632367901244860744793040666\
58208591201835595234294217435121460495261822815634816640204182185894936532108\
33650736813136645557656901956046406985316288336405431768953255747804275438727\
11`194.30876323056313 - 7.142214548395545565567415816674494838292002306391842\
13987272559657480136116630327031842292323871927174066479043254024401800241235\
45251517924381217794170937904533802647364383565759207545724855147245402472561\
249521`194.30877983449042*I)*GaugeXi*u - 
  (0.901500687670212284192889218730648614892765532381373535377085840034382003\
50300081921902709433102378622250404902719111626215192939406719480118915901218\
518713452974997753227744227679781894263130137201083637020971323`194.184957603\
37194 + 4.8105637508093708963959226806467387914269156427931307883678839069713\
43872125757529149178326305116760347664257473463532053362449558374329042329456\
59369673671109574753226234336044288820582889058723714738303161680622`194.3097\
146667275*I)*GaugeXi^2*u + (0.03679790520549646193011851302115585641845390779\
36437744103819026660936332749499863463495484278162702296249325162134813956308\
01176765546753313514016463580214424504167041128709295386703017622811643799819\
39382983811`194.1849751366567 - 0.1963495408493620774039152114549689302623230\
87460944113810934037019238525392888062414252176583882316748884255407080144165\
44336528809691138948283496300803006984064275641887115756909747778893430968314\
887277680068596`194.30963099850115*I)*GaugeXi^3*u + 
  (50.64535181803629811953943269460004016497639194428866223101675500083471963\
39614359058310711325244783993890020484631687428904713817116506250164915145979\
8625975291051353348192420037582972751863661799553924834448261273`193.05499624\
517674 - 11.04957041129785090590532852462837655051223174686463000471031293325\
76480164847757123620412372579773750434614730334351129103253815876536884431465\
3754327689218028217111747197439220096056257227827741920281551445860362`192.95\
967948035067*I)*u^2 - (18.492374844793899265320270494825556139721160671266317\
51411946174019600203550517166649703294329512244881406109019492815412133999810\
80536666717967720740634974969835535338952693470197762976771427187207627123320\
2726667`193.0549510403736 + 7.02767731623341768708179860999242962897231383870\
62914068163474083135788880204519005767758202314545869704823081117434932548271\
15936468620148573134717662409583046338656825430181327280559195607167409370071\
46965788568`193.05494945368005*I)*GaugeXi*u^2 - 
  (7.056017746616309840620623739494316961840054782287651596067928197491490549\
44713710174085796725604274995685195885841246813923220854604242941880346478938\
519415217018322998180956780660330046943731964458318063629801439`193.054979516\
59007 + 4.0497092800180928464557512362587341866604136788819723473505145135217\
94586228316287293951142042572782945737767771027973412269409066998797408083471\
11204062019046325685113921762486263547939677013721494550102151414833`193.0549\
7944770534*I)*GaugeXi^2*u^2 - (0.25311469794503538069881486978844143581546092\
20635622558961809733390636672505001365365045157218372977037506748378651860436\
91988232344532466864859835364197855754958329588712907046132969823771883562001\
80606170161887`193.05490861770878 + 0.245436926061702596754894014318711162827\
90385932618014226366754627404815674111007801781522072985289593610531925885018\
02068042066101211392368535437037600375873008034455235889469613718472361678871\
0393609097100085747`193.05490891146067*I)*GaugeXi^3*u^2 + 
  (47.36175471973018570536046659112481643396597159430143682115821148144790599\
72147246117209758706362902752359022535719246608393085841469175385258541243601\
8683816668172167916092872810426959674630739985793199387209738675`192.53476177\
609554 - 16.98587152964356437941703175095027054210979975776717371226088531913\
92927675297581326862653759773527514180621281741581381788964587977836427851775\
8125821966795846427045320251238937334097439105890683973706913306600963`192.53\
475906314245*I)*u^3 - (34.544414371868621021892303543149936045121136525072428\
32961349628328670520686282610454884093817498685644301502461697232421218912711\
42588504514568779894781618794624770361395951597529398214015473353421293792240\
0309671`192.5347449894131 - 2.32101519745683422331211439540727856314254416302\
79102120067494292649154022484309711218059373686422192357693024578598708223451\
13843045573383178344958557422117241264583168072808431373102030027652379555633\
61576477555`191.9988825497564*I)*GaugeXi*u^3 - 
  (10.46964000113474856128592812487099076595177021587582356918057226689588002\
33533387947935139622068252414833603268479407750810128626271146320079277267479\
0124756353166651688184961517865212628420867581340557580139808847`192.53475081\
847452 + 0.728129547316384370372852242478843116389448116001001088715547053946\
34286499862656478618515483189692461044578046792220128018581294335937973599884\
632115477817565905022171998054265206981346729806507501040321396921048`192.012\
4092257132*I)*GaugeXi^2*u^3 - (0.41915920733611098531703218489078047166644433\
34551364231262390804534219675813391027960792968531006552914316128015443470240\
06337119561989753643835964292798862904990271911205776594497208279464839802691\
71838555475843`192.53470094403428 + 0.089993539555957618810127805250194093036\
89808175293271883001143363381765747174036193986558093427939517657195039491173\
27424948757570444177201796326913786804486769612633586492805525030106532615586\
0477656668936698108`192.41749323096488*I)*GaugeXi^3*u^3 + 
  (32.64498627446739742934933029778863189754993651562242580966829806690914140\
74775702018780482820279503939912268959219677962660873814497020584290141307321\
9357990237744729457466802236767162559395982754251687810857263862`191.94965547\
1717 - 15.4155524413160099596794001310050277050500470933616439298278145987698\
06324691428014079504826235491153613530511927186971316862766894750253884497672\
33357940525060332440855117232955076381956032142248835929598443746733`191.9404\
728855943*I)*u^4 - (33.344841188362381785306787744128868143360990940968032652\
04929523345921434792218251010514601529791266019713246590079690201779816213589\
52873518736759181898524303914513201004309121791342879682645604086874390052844\
0512`191.9496459048984 - 9.21520209668224810915889009427858695411012584713401\
80858919132110216647650191346681544478125475823700276698841504842938424714974\
06564973913485024517341455701416777366011506556939107528756630174525173797829\
52830578`191.8860233909456*I)*GaugeXi*u^4 - 
  (9.325989912832503003519320508563802198741907600923175885663973457096326976\
69032716484368569135273239909799665135294195700387219623309429752273014826240\
618460055171375333362945729223572984276440716668760165582082544`191.949647051\
83034 - 1.7219445670945618017328772554576910665401021597225921814315142267343\
42859669504789026655286103859609071725569033549722634237179542174892695891653\
70162979703957122017321924612038982465156774786794003162490404684905`191.7610\
7051050508*I)*GaugeXi^2*u^4 - (0.38285172964206548574132724066369931611976940\
02315838454041528083416900702958682546712913076499016147068586230274422852026\
06371727724665403066809482128344095198203119539095211664499469881889552416808\
18939553708305`191.94962679993037 - 0.038860846626436244486191552267129267447\
75144439331185585841402816005762481734242901948740994889337518988334221598461\
18660773327132691803791684777530953392846559605455412349166022172091457265821\
247898810704084691`191.54976490083712*I)*GaugeXi^3*u^4 + 
  (17.97189499164445423883295977765335747302890988102961648231477585435011706\
21428526482848311547846555408363872074440619954105210984477660149814237626105\
5961046745230203938973196282410731682929111087793708282916424626`191.28573714\
92665 - 10.257622718077163458476263932981958926025254036626612334929503730844\
01051873055791414163120253223110762118504834859596014340368225517003248446879\
108981665682382144346651872139761769404341899811414370414094264081816`191.274\
71183183832*I)*u^5 - (22.6727458825634506599227101506343304764445105939537411\
92437677085332033707273540150953468919820946561394612089473690532907177648956\
94431094867827109881735578520790434721576496097186663897482258867878080309988\
61978`191.28656670526377 - 9.669779528474139530155723221203249720618681608939\
12140469805743671660650446456534293019761975752852748380577293477366351890938\
53580001710540975840946709542063122769475177019536935597762807505969524809547\
6273522376`191.26807819623502*I)*GaugeXi*u^5 - 
  (6.079850516658745101800208737769171635623043202827095481576468443694229636\
35099219307229816935735149331965521996522639114623500411162657458701849690470\
247699815888046493574123940530675862416847108933259558206806581`191.286871681\
21675 - 2.2017737575451903783886950534507713898686542047052743595569842797001\
07006098374991551484042630722020626811468184601824938539403464961719903940331\
6424806705227442909092178625116993066129144560872282266827523535256`191.26330\
30702062*I)*GaugeXi^2*u^5 - (0.2520301827190099679239953629742429523976138779\
72820696244058861983441257799244301610245296371749195897206916964756758873182\
24836963384625475143647061828221410448381574351125646392808517582787825377845\
165764843334`191.28709261788836 - 0.07772169325287248897238310453425853489550\
28887866237117168280563201152496346848580389748198977867503797666844319692237\
32154665426538360758336955506190678569311921091082469833204434418291453164249\
57976214081693822`191.24748076375886*I)*GaugeXi^3*u^5 + 
  (8.285133340214450683660723847717953107408048790251642414149829563252962647\
49289856132902703817503440777329932291885445013458213893710052583864475558205\
959848749502520894747690675159985952273444104770379678155062385`190.560303028\
90247 - 5.4714055960986725393798647534143247724739375924081485140335500094516\
74177581633808379741258301444847571055640355527866667089999715727997879691395\
08206711124868396200937562473810003620655807305383457987863878626997`190.5524\
3858742*I)*u^6 - (12.08383610060634480498919555453819858205169779357514866124\
57963431354706571436503507194244968669811320766160101507409716048090856400747\
01632687322984660970367578534447365179945404691516467409703885076887342088853\
51`190.56103299159474 - 6.657889630900012076288896546245854824843105894574981\
31768194219585390673872351141588612807031750472447908788981295637695998706208\
37191149071909318487702965323649519767364510581156055695328073921656651325316\
0408875`190.54919352809188*I)*GaugeXi*u^6 - 
  (3.158541526672378694888020604805640967362531907215369434939306436703351012\
37947215296893638028562385632420506379214435959851310827144737769539442852648\
15856224471017284904835188043525779290125552328170676979842671`190.5613125477\
1714 - 1.59363884282360216778644648376602725878717109590738099886005384186269\
39548736660139824479403569744728244925224405732944337992291527754542861074089\
8316021442729985703868832338529907892703572946759301233586615101717`190.54734\
309185113*I)*GaugeXi^2*u^6 - (0.131452672367521135380989946938388523033316944\
19029307038181108257712229336612252633353874470573659956555996545773476794638\
98585550758647242720944216821589519733551484710329306462994362627379139873796\
6442819220357`190.56151917717375 - 0.0615126295942142133116953123386269851837\
43404743623898154831678784933319283240713303214939695419382043986395639249326\
41433030428166161052123641939075485942031726386353434947983219381921356457670\
542398279960708963`190.5456036418091*I)*GaugeXi^3*u^6 + 
  (3.299557339396163982126565286963202887779636107381856367592357642615365084\
37242841536360365035837416169007188283850382599887276277438945162935805021161\
934535941883457933689007535978992819840560815912044304610579109`189.784495866\
81404 - 2.4592032209566424548921695791331444805419837597045885217437194511110\
79211641025227301158286705399241110863549072617136591700680345068315282367452\
4448769442676231753675410451991868302532453615797470530266622059543`189.77904\
988276518*I)*u^7 - (5.3356144745291585601428648341612466110373608569939411718\
68428890267909931907015189592682824086254820575305728654964888586796555068085\
89073115203330985015763715978613143471021572764088438635373660743415974695630\
794`189.78511354688632 - 3.53144137559311783510560953266695364398543277257670\
33708039307961012377445578087692061300280680540205299435908909541298387427682\
95366615895912416730616643483754157673938100529472431253410174790465686722781\
30799022`189.77729514469183*I)*GaugeXi*u^7 - 
  (1.371563116303397613324973560168524017403505281167198087679283482106165763\
74018417238471695038652691760314357423291657739528077969721870697294122376608\
944086210164983034818732503591096656307560367281048254692688435`189.785351277\
72503 - 0.8610713024129539422579865677743048016624618082701512295297656035809\
46012755130752415173454748123726669805260869121355106752287235394439664701435\
75402871705346831742133301551340764145066933296995621515174798394833`189.7764\
2465410523*I)*GaugeXi^2*u^7 - (0.05717329584103206525376697625697548722348361\
50085390576372015732833284224038261131626538821360497520016745225884759347056\
99398885879991349676826204743853518127291388860873639699473841650331967544552\
52369968209512`189.7855238762095 - 0.0344317814626838930626086930206437951741\
01076138209458251493281466878124845992436639384176947825890887226838488486115\
06254383219914407767805898771344117749525814148336457412002957102471990724297\
159484387322344372`189.77569815674659*I)*GaugeXi^3*u^7 + 
  (1.159138418421055773870708650388635599869099361058708807866532730349926103\
37722689515017959905062753703885801469778502247025484180491215485652930785132\
443581544269473356281137520577069833203865282812923051633767424`188.962490489\
62923 - 0.9602175196038749578743320888562475495759703814156133638066278024808\
81502929103688477778510807321499946981263983260782142431506293442153767386251\
53879076092543191556040215974400168960747183263023917107063225275214`188.9590\
5025296986*I)*u^8 - (2.019721512775525724774058863707125660223065547808571220\
82988721050703651416093670281241496059945784168717174632723543855411601335957\
42120984603258616908176155736106004324682509014923577487831460688866547853500\
2623`188.96299852681366 - 1.5449058365465411049051444156672432037314548167783\
09722966440530907506188078288346683221166435108695016833775937014754696583515\
50633688911255781319123841151878458157916166723227506968461562575739035925971\
159035705`188.95805287932785*I)*GaugeXi*u^8 - 
  (0.513340995844772362888166232174211657672122346825912044354115022824768815\
73787448464897916083046530362243129893018878707026976186545229468878454080974\
283823446844925683217285633551416166949277658052659239843857224`188.963193571\
96495 - 0.3797056354120467358291801091127178839735577986760473964015978242918\
92369916463337717912239395258781149857448433492705828590949974550552021266492\
85865735569610351563876484036500236286561327750026167325588573900446`188.9576\
0011601917*I)*GaugeXi^2*u^8 - (0.02141058886671625196506921908337367059053565\
43118254148831992919778370653997348318570851436602730982851850560053253730058\
25972287916362324967339090784173227280887610129931448405686183717088797950887\
47840877681121`188.9633309722655 - 0.0154491750276223330144848506582443363314\
76332626683225737279582759391329866163508788193149050223437205422555310060841\
49368871154686509045994939811843633060669601180021388933435242385174992938719\
92448660965947705`188.95725244788952*I)*GaugeXi^3*u^8 + 
  (0.364775412886991587528175104880530706053953874307833086290053533651930867\
15574163167565461669076126407633017802163632132891941001623727802925125779142\
773971282091292410502301586197919765359829113173362080580124678`188.097982681\
95595 - 0.3323854694146583811314228749595114527198878684708553132241360609926\
36459061903520867115869143503286459401485455462203302341049827129794149228356\
00953776401855613014730842826228984943207717059758061674742749002113`188.0962\
9601731226*I)*u^9 - (0.670889433865820837982769763611667749606770766262555456\
78755534211529460921898744172039529048274862099046093072446796931232196896542\
99723121036356287110726086960272314963388851338417755158552975432764541469956\
1338`188.09839010500156 - 0.5792020883740444612078073979296208228060132965758\
41228905483397311047338987556680211839257738555284906414261471295569037298886\
53117124777178219610619089722347216041190197480239021083102209465152796801525\
892785418`188.09571504908223*I)*GaugeXi*u^9 - 
  (0.169181827677258342670993080604282536258710104057718642051121343820106049\
97353170159605792851872819765437673896788337553954540363529030548185175175733\
153835773817332575643189480075111471163877965363544195922423394`188.098546774\
30698 - 0.1428799012362011136970382005096745311979467732502837216127383029817\
36681531781806823938007548139207841589739660775414839541839035995989361854109\
48992036063126258223079463732356355522127464245786739650995832141311`188.0954\
650683607*I)*GaugeXi^2*u^9 - (0.007057034296318288121907220014462045051277265\
72160652609209009171157102772786731490851109241873501683039424431876028914827\
20454192255800814318286680563436559811819372704259115544199086736933879495847\
0603004247276`188.09865335016468 - 0.0058686939587323282125841597024967617083\
92413461715532617966316502053815176441077039111499362739364508234105612536147\
29011358967244091741910343505666654395431341033238663918908148458824207315128\
861370995300451335`188.09528533581687*I)*GaugeXi^3*u^9 + 
  (0.103980596435109529516041663230483102833503726925336294092567783984014771\
92298823037700921362606013965969097688322938209323972499350937605394672402026\
672149053995175304588061030457747888899301842926285309517243696`187.194226302\
7265 - 0.10346260277835563192871482864237738422449377691249228577758105728766\
66804797126209625960641030672047660618113606480719730776221200323897255481957\
6789372115044947376210224400233310132583412887117273291816739847184`187.19413\
593107905*I)*u^10 - (0.198888540614422508460396976382927263753759974946136554\
13310673186585940048507941166702795439921739492484827239335063392939196072114\
24700874716363890982076425916103897037843652005042284171541824417289611624795\
2829`187.19454740571547 - 0.1907590532758763826011689292207658236845516526709\
23996913851737481132328214399828985432571543394531532357247924040286818161698\
93906024703049956526373861521396579261936936159102286095376800856466104102760\
91134124`187.19379185068033*I)*GaugeXi*u^10 - 
  (0.049878876828916077341765656970725971150027094387330664934099869201933917\
46972108396829583373614661073255842975407596744528686455876186524187238669016\
311211010333691123626990384348814539138535158692948029991502745`187.194671486\
51458 - 0.0471393322952240622291299544888951607845384863705843419800105525887\
83593896362822378233597148822207798134887055207817507845070807593768775392901\
7373974802003275838362522653015028581833646888921033484046180593716`187.19364\
83673573*I)*GaugeXi^2*u^10 - (0.002080399968685053725657402221190708448644662\
72619949934954016654344764013299307548330113392772437534903604905473352652659\
88885194601060385693556903509670990231290903349576787347615044641142602959971\
5016284293616`187.19475281337643 - 0.0019468586834362940279421544692752060083\
45069043756884601377278634992109957590037328441344489902142841739866720212585\
04144599872543362438637504631413279955355181903913619249663101812881224672945\
154092692221890177`187.1935508370446*I)*GaugeXi^3*u^10 + 
  (0.027094104813388273666859378601732912283296980759460254457823271566601251\
23711660204276334602186278025380033479382832430570295415153693868827987296419\
968868671573405688878814799882095138861012575867373276536255122`188.221858352\
73115 - 0.0292660901756426231280986298824427290505459009678218339819399406062\
09966545894233416173133955726731871540370607200046885217912954767209816703781\
02969901566058150101081248037752738990318459199716770301016043119994`188.2218\
5950373668*I)*u^11 - (0.05330318665372791293655368075878894370711769113073593\
33662896791821214383964465490393239445245051824757827168324801326189327901243\
76529855889656982282437432755433941731554665015685587694875011500822013506159\
90632`188.22177632342223 - 0.056159447533187177401310560439726137919203594839\
29798215582024096389994417368375047254423029549785251094907187071833706319950\
47032717934764407286640634502461053492633813169956937355767024308107733110859\
2655818361`188.22177645945902*I)*GaugeXi*u^11 - 
  (0.013315680780397282922436073671706142275952162127248124589126446692301198\
94591370661650469478273277354253393967547401689094675560483631971072346485790\
736467578009196375380584364038373624493794434997247062621951943`188.221762655\
6411 - 0.01388924913258356427260980282186839200415114428619731074358681302277\
14728699624874049888712931618644401249476598022389208774104281555473859571429\
9537470141718474890053736325244183679935356803312048319820976754253`188.22176\
27763119*I)*GaugeXi^2*u^11 - (0.000555297331713107711309704396485961752883729\
40564571319651916790494225891795536888504257075060408508281936025015232076437\
27708559117501280051768472895544150542000325978729191645836042164022302526817\
2695093258663`188.22171104918786 - 0.0005755190263649868834316208494463556932\
75878555899796873806733319208577263642279634620301560349844584752591958141169\
44378290239268658416690426208831008902858366743213235403417023442216807000489\
819667120910691321`188.22171077864417*I)*GaugeXi^3*u^11 + 
  (0.006497319122912203554103816225261319410864565102295719386640978977288781\
34674469379045450096554475908580787426968222745389777318037777503262659341647\
495776356278852155250522304241440907278267465905429291210523522`187.353923662\
6637 - 0.00758474738709711578221522368677757595946703658834523208739075548350\
21137471834520198666476942868849138750826016494608826033444700794810892282074\
2717973141772312649667450402124544028299352951501279520386337992147`187.35392\
52666211*I)*u^12 - (0.0130456114688945356969400756560605819364407648145798274\
03001593041371841050814924826893574514721626568417644140962239055113336628294\
87412760179070130500881900003126339216590201809740819098927733968231510880797\
129`187.353848533704 - 0.0149715063773029996451268995887656717707962077295730\
52491445379380786643387512417073613178365792526973751517286710380762085486852\
07761696722528553212225426276033703422899803972887293219791705468358886043052\
265469`187.3538487000689*I)*GaugeXi*u^12 - 
  (0.003249906490070708413379064138718270716518845662885706318342966290349495\
78296574604692480948256521908465930590615481881588093395318092630787431661265\
922109956863043399066229733223479007184785405562393630028899591`187.353835467\
90794 - 0.0037041099043031137357553483618985374607624289785200220583891151714\
61716555734350650013289941788454580960283183929776422048412954349736939476501\
80983039521353740536303968146088181625853577153473403824884425123665`187.3538\
3562416567*I)*GaugeXi^2*u^12 - (0.0001355067346261208101974205034072849688992\
97870632539393100631920313002802026947073846307256779156101750200678848080764\
02338663739663483923520123209689294093954695021851092766531438926581526569923\
850196435161082`187.3537752665744 - 0.000153795836436510493470980171635426125\
07075295125952175683810547576004616207002393299411678172200783281425420335787\
01939058914481571625188048084912127548244847487926209468690471917214829113060\
4489878442819304271`187.35377518447572*I)*GaugeXi^3*u^12 + 
  (0.001443343038209895237900444385508908085346050754470527337280668759532084\
32526308586083796955573578612862269564368490034469951486133880913734832821852\
941402096577585566340261843045799777887113043481722489499394899`186.462062206\
13607 - 0.0018130350625719948432110805027811134313677344709490999492190207300\
74085898974336968289466455373776289421302146925206827727344088471407327161457\
53962460498632421753766317932799696222365084351455235410691323468247`186.4620\
641225729*I)*u^13 - (0.002939596029427182920447769804352176082727779699926714\
34804874356252974408452723067429171558171964992678892337752030894317867702557\
33803745557017623308131123844190531135935322132928967362620488747388046950542\
7585`186.4619924651375 - 0.00365068428083928358344195454862429529733058947627\
18670702836012970015323463971168135184691964231755618391004898917869061638583\
25365232540888957223506159208258129525893475608462418028437224256306623622759\
09109283`186.46199265441098*I)*GaugeXi*u^13 - 
  (0.000730861616128681623292505287812378831155311185403106713140624580049697\
92529415397207955147859134204910040803896464899198617787617426432473170359033\
823084408220598780050766565921764221865958941886587123613478999`186.461979931\
73152 - 0.0009033570135466104698260068932279407269021719098061431081364706368\
04061560810675149341753771850030666209570621890925103937927355824063577919050\
34135929118435459285948045416384006046443354520019119652877749080137`186.4619\
8011489494*I)*GaugeXi^2*u^13 - (0.0000304690992434666818772422514491491405200\
74094986536128121873374462972945317866829236511468169491958088104298954487735\
39801652430044891452743994102712799140719774391854109263898850153867160564400\
4343212506694`186.46191295459755 - 0.0000375552331583723985284524878406548325\
85987576264522425604579844671873782974559587638552074382214839326080662633863\
46969900946682438587472530801156680819688412360710622387388822170916749111576\
230716453746186648`186.4619130108203*I)*GaugeXi^3*u^13 + 
  (0.000298251683648985844651230864396779604736900497458953509615255236850212\
28747656918133875081041484842758889972569269583826909050913387095638597714712\
346041634856627884169196941195022851679768242097167114770544158`187.162082133\
19086 - 0.0004019767284893858275628135412844257929457424142176075243249454453\
21210764782704934756887639239959366056709414745270018714656495282332398024725\
51099369563008414893548731482585802403971392619704179760138148178393`187.1676\
1556178466*I)*u^14 - (0.00061395337740367397541334099174273102619153347326629\
66626917371267576501357284852974488568635280705312763964971296604102987636074\
87502085755921620555465252990679633005758054534140395636443473468442671856267\
55589`187.16219268191577 - 0.000820807135604171773917662131752187198055130238\
68138814324308525580520032624604369410184225758466157385990894251952387014528\
10793093055253057274020714373758688920486114965405812027242775247691825200774\
1109087787`187.1675692785013*I)*GaugeXi*u^14 - 
  (0.000152431495942596370092716345189352170755808914626418862357675949386853\
64892735663829697473640076070543489856626980744356346290852204648266045364817\
71410345657844836743855381651117944113740829079153062916179889`187.1622374541\
8807 - 0.00020311742285055096499387800907998973992921889473653694431753574166\
31952855464679564979042584457414560718042287323722952018620223925985603487357\
5310532727794785422979696763412529530617737222085878560861313217141`187.16755\
02157015*I)*GaugeXi^2*u^14 - (6.353953030017882908386362007000644352271479264\
49702860844309784785596789358578660261361373180922024116244754678429313012339\
90957427431654385024185277821832621132148268446777539203397660921030736968140\
6467022`187.16226266868912*^-6 - 8.450969136940212202930058325842309131938150\
61797259531278625618841433926587298923879152233639663735964619900001123192769\
01885080485168368054921864950142645412304929063239036240244597942310898432825\
9727757191`187.16753939780793*^-6*I)*GaugeXi^3*u^14 + 
  (0.000057688599421918567923175572438943859724852372325980969095073367776328\
35143018219648646727215642369998604170409330739235528808782581750963665573033\
523320230602972951716485051078731780580353860448929634288465679`186.099104016\
1108 - 0.00008306919608685621727493321979713659864663809289122860181226095711\
74466833107007412075488434945063433759919947852073508392779876913882173948729\
6102799178019631116759378137136818235910689855323343836602463953152`186.10594\
368899433*I)*u^15 - (0.000119527779078143991603294903435972241100180600016710\
12631811900087528266636923321365934950249963049654615857529995071416565997745\
82156365124362258310849804133320407971540770428631138802294693528629661067270\
52`186.0991757478469 - 0.0001712905261722965259769711320837817529045684515892\
31162246395093666029857512920312203288610438626524232024911986806289735827617\
02031687014818597101068980313653901694384096977344832528894344091319155081804\
286643`186.10591910901377*I)*GaugeXi*u^15 - 
  (0.000029646197874066979855367000785045764920839424521306768181450741544713\
42223605091478801753827350196596465581585970670178012912299736672677956106135\
63304602406784597589162642028467997093441265790509236237333614`186.0992097813\
7987 - 0.00004238766203927422689115855096103766039642990111392271391466168166\
90054890129875372390659218678984841378585712160818405428533860401990752659116\
222665065906196408433468781824828132339300201915382668535877357044`186.105907\
32413405*I)*GaugeXi^2*u^15 - (1.235645465421028422689007836055571657608042430\
48672881208065072575636155923330597443218109106149502023684495990106909832213\
68002313288398727785257213687827262259948189206172681306764522270923748322634\
8041609`186.0992283372063*^-6 - 1.7644978281575911075273420912068808135855366\
36932303985169032160181945882221797872912440912378106973935619363574647491382\
23139086778200465878337278955888580084250894601400194817012996259291126337724\
878063173`186.1059008650817*^-6*I)*GaugeXi^3*u^15 + 
  (0.000010447980119298120359061425966904011384119511069685671294009921992493\
81987286363501906300319792718962736157850476096005447527107607555572203794075\
858989805845776298821507141737440912333500737803893767501827598`185.009873321\
27102 - 0.0000160690149477821649333662903564529691028923960306347409173126597\
39675431175840818928007370419184247908616112344401792545454442700274027609366\
97216241931854389372903674392170745091119548270547935593336382643624`185.0180\
607779464*I)*u^16 - (0.000021794976820561215681219568308265603405327666180685\
09039218635759353078280075615222763381107447708446496689756337655126144585707\
35511675472244948193968934798247982217649655619792806391828465498193181817955\
4966`185.0099503771302 - 0.00003336212716280669216566877517773183893151218935\
17646452463505014950058396734524405739885499511612966833655871389372357822884\
33144427437388859170411032249663145250047110317880443797338878989991440313291\
17024377`185.01803904278535*I)*GaugeXi*u^16 - 
  (5.402016808512460143555619115871857042141920542676665087614764488630286632\
01378464955970752346061970896098533900191444323219707979317952327982114217046\
56773956490721259000707399843547883766898835970976070736`185.00997652525464*^\
-6 - 8.2556551053840016133885342800989982745081589074161916230024476079670552\
92166397070965464945885609752339035727464314561094262734941327374946011528972\
61341198835101818320966865045838559077717995829331627660362`185.01803159764185\
*^-6*I)*GaugeXi^2*u^16 - (2.2513659830593368306790128814520578340656073272326\
47101735494256667833839287760372647677640680883383707363001046674808040981338\
82501464411528012427102036363371999011199487551153956296715640644735712784152\
7`185.00999013034988*^-7 - 3.437763817090491761169223078114800741783932573986\
69789445697038341873947517792767922191144152574257385419537328345780800324165\
31671485015900787170328471727167282987000495597349598265828335333242523382688\
173`185.0180277097909*^-7*I)*GaugeXi^3*u^16 + 
  (1.792214529041629162853773167259053655652433306430451437745096778513382402\
54659650952903076097227735039673419438753142194794863281118746216403730750131\
507876330040916372084047808762480433302522764131270560725`183.89595816851508*^\
-6 - 2.9208861455759879033798071358731816984733852983440976872749447420649021\
54990296736036178123571130747947453836804704321117906368485909052180115828303\
41732320575325002382559361554004549620204890336843340913631`183.90537702771653\
*^-6*I)*u^17 - (3.73801660504816569054096129677584317154660565048096317530892\
77865494054014988132447667550230276424317455353954684969921658140541988753626\
5822595391299838721495121167950451410853441088939548298980827970444105`183.89\
595478161607*^-6 - 6.09326153664272133704764262399376526313815094451330502617\
28982850201981457701757226971933069283497141951404388862336024815595140546948\
1812225370818781288638057839316921733308570158013249077953590656546147042`183\
.9053778270415*^-6*I)*GaugeXi*u^17 - 
  (9.259814741604967377387127931084164359579708783209128191602589615337400798\
60976179248631784708371319264916426146508095237502348746305808383994061308043\
48641821075991148324365735262326442288602957566773536792`183.89597388936423*^\
-7 - 1.5077764829900911007456128322965261016092425411465062939098331284460617\
57430659463374237127059710439620387425522800868311757900968305377552638531950\
96569575793467343583768523240506055332178931330413411533819`183.9053733115411\
*^-6*I)*GaugeXi^2*u^17 - (3.8589211543597526289694080686707795568504590139993\
94647535646211306832087931879691543385199726298518313595959555354691810252044\
55864629617340580682199368806936668599168932409709669308704372427444699785439\
3`183.89598383368676*^-8 - 6.279913657676107727062839895136013614983857095455\
00587541981917413557314654853438208194014895336548963319897848687788571771104\
74736895436458446467971124730312060666026500183721148255429394897255772808755\
47`183.90537095576056*^-8*I)*GaugeXi^3*u^17 + 
  (2.866961489614556265724085966644461174075411945348977690641026773505687291\
22486500622344117563284281617945027722885211954814966488372696633013079194752\
69068086578208672475231101565694425182431907937709033852`182.75832433774377*^\
-7 - 5.0062838165250659754956711567795107049121658753496650478010052751744064\
39237231021602845581338519310325624483052250622424966708475531488883723095617\
5011070673303692816712302258580779402398061897882174717267`182.76927350971945\
*^-7*I)*u^18 - (6.05073889606967741141518072821351537311926697561630446161063\
58209235467526974910164127171298105796536012935872449160238121286566141964580\
280077327938880711918520140137443485649299448542207556041148920131745`182.758\
48197699338*^-7 - 1.047830074931605215973413995380413824603084345189960111939\
38116121629873492607788209453280503381457732979717981450965215030641959464979\
958243421826168015428457746472886197018465194122459254138411539558200695`182.\
7692427730256*^-6*I)*GaugeXi*u^18 - (1.49849726245873300525444211701303565594\
15708430663539928352132006261700103818976696437571559063308103909950886221118\
13638238871557145911655726333988876435394449403337640340529154913032158586183\
1932911619122`182.7584980693533*^-7 - 2.5927922300945857800665847442875315122\
33176483385748137007287744743230535088966085749852537733440821713938263603528\
99865376517655776566644847561772021966142973615133663950711627157703239128276\
5478830644598`182.76923959264133*^-7*I)*GaugeXi^2*u^18 - 
  (6.244526925617430070093608155162979419457919512479654785670113512590849329\
22262875175821830578687754102112152160127854958487413748482761202520323745096\
301024385294857973786360252397592940113441033644565029`182.7585053188124*^-9 \
- 1.0800508189624518719436662175943942364493215423858759115586085321186677712\
58340423672421841035382589311715405123065972234189252108147593246375240248119\
089659311475433564716757534820892102027782766809924559`182.7692381572901*^-8*
     I)*GaugeXi^3*u^18 + (4.4953533357522049925194537342615001372508623962336\
40183469879042606283877213526046112153441406003868405509007445521771663024202\
77227609214462436564663086319409799233495763109678405306610666261785326102753\
2`181.59904199956824*^-8 - 8.116118681446462202240227319112421774787259592899\
55447921064432506254209123792353201351351670594852784236587851985841862077027\
90905246670906443668531645215985807806316123168573736969136110159576909094359\
04`181.6107587489393*^-8*I)*u^19 - (9.277972442141120497977965397814867418011\
66707553002611144122243476775558486972481406271657486904278571214210006899236\
94987846748347820933202174175879974458738005723583339300772196339971722522321\
54312524225`181.59871530899633*^-8 - 1.70264323235380865411652642942700146836\
44034677595259482648998994365881408031224461535731367342768794156842227666737\
67161236845980926422385437036471995420857144975232364198869851748770739342812\
8470143289301`181.6108144251402*^-7*I)*GaugeXi*u^19 - 
  (2.296599040146492074334412380037299050290209549298550795292755015644900966\
95219717712088327894495438013488659761450283395468490609446264504091315823957\
214252585601907541755385643815711894764286884801314831`181.59872294644063*^-8 \
- 4.2130018779293485798914610323957045951378585860660799644539474494897326498\
36284159410093538225500118201682349440754996070706059404727017115035945586234\
842574275630235345926337739780049254793728437515669987`181.610813153755*^-8*
     I)*GaugeXi^2*u^19 - (9.5700421970658458957217446318674885564492900070663\
62994309178945543029901767113702714188018372502689032395134184350730848579941\
7400878528826025828901566710990271991474844439583481416209777754540370707164`\
181.5987282193164*^-10 - 1.75512069133016100406303717662655355821544499380317\
50433126841321893960901649710741020443394612289925362190617745094252272640421\
8646762993809587510145765099655191245600197043121612968003375607500332755374`\
181.610812275167*^-9*I)*GaugeXi^3*u^19 + 
  (6.101005909434014111763517112896423451902905644187995561023632514434426485\
88899308796350909519339033417627078090667365979429015505817201013871799447353\
693520845949641401209736455911271122456464785463602916`181.60080488368249*^-9 \
- 1.2480893195277103865123591867684502778883888361437534422208625965575004158\
74830226267151677836512904499236824401406774120039097873889007630531233781384\
925418428540327213354637845839974652109218760400878159`181.9116491047809*^-8*
     I)*u^20 - (1.34983753877051766877254000847368424051378509217315004191561\
13318467099900588275120763125506475089828095231797279217706574723517243647883\
54239085556664987629373549485198659570398108871995335661392088465901`181.6187\
1028598296*^-8 - 2.6224909276044540260879432733996199352526667742695498722496\
22996291193776206969652919848287221574271167198009335647922294911525203209429\
493578690938074212396932610687134711993336663255078751168685155289376`181.907\
1427787931*^-8*I)*GaugeXi*u^20 - (3.34278899202390672519683739692832448060142\
22570958475949799228590602435727614113596196904809988520590407994137276054888\
74178449078218297754940380568353340139165654092094304167011498066742854373504\
06494934`181.61900009047724*^-9 - 6.48895568461463816925631709876130902676736\
81417116975363893606642312772232356107202717526208422389345618399678504435695\
33508453907518451383821131861611276182376025508764154841226419173720337442624\
82258871`181.90706593535128*^-9*I)*GaugeXi^2*u^20 - 
  (1.392921456242323504574150177119361410597039369327507834311261527659435588\
35301197321593106646647863565964656409780791622391464694554064132596944866211\
60953687509195450146716440181397616466215285751636477`181.61906094042715*^-10 \
- 2.7034321354462553534892405859134444136201221480804096786974689354410439225\
04211389635468782326021216276525281518292403646104417025859561658628137867397\
6467631023513604751136165902873761147024978461716364`181.90704978412367*^-10*
     I)*GaugeXi^3*u^20 + (1.0213920469558008047374956804669837008772307886477\
85481329945340875740504137081319120645557300305493814280866037040590046217680\
65528016700185462814938410609871691039418103260263544323708695183720075389258`\
180.44684091584773*^-9 - 1.82528235797720073767146686784106712551257552879407\
71053360933583232366013380828451959317344748452905185008942630191398644246004\
789175140963694655042824436676587693699272428633405264939396272661583746934`1\
80.69897850014254*^-9*I)*u^21 - (1.874167394968924398391834999688986604057585\
92834033607329734890245639380298135319236165658710238797984015352917568141519\
15823411970051126352955410074275605788444559293533012178356063164848149709604\
2306955`180.4002558537785*^-9 - 3.8395300481817868747828023340536616105156668\
80751728047330668906585330368482752283921675340285233036705101219929554741851\
11590947329901355187542001902270066811525209126022717313400677950014495637361\
298024`180.71172554635257*^-9*I)*GaugeXi*u^21 - 
  (4.632556111209439078557915151344289582524139088540360357901608939859635795\
29546658282519478271704618706824490586630177245279774741219243434278061274434\
52831869419608177243495768842095904880237039690487167`180.3998981062584*^-10 \
- 9.5002116402679284887079406900898106895236020633672275651581333432475076275\
10025686980651940129342475343751416107051097027100072232426778416657341638609\
5726035822799964332397315983341385911611872689664455`180.71181069826252*^-10*
     I)*GaugeXi^2*u^21 - (1.9303243684865432571384638487787740850703214630667\
09738013057227153095572549346793445261557770338372812042438315290214285469915\
933084029893376333397391579659028319659750802284134575660622417283026726031`1\
80.3999404355204*^-11 - 3.958133971537687417795208837291401216310056916223637\
18144398546594970981415288505016744163699528247489022872669067853305640828518\
4082852570610571889135498431557409511734764415677070656574239397767174489`180\
.71180063200796*^-11*I)*GaugeXi^3*u^21 + 
  (6.298119222852758969634346197675384209917555638826336481323558735084993655\
70577255449152334404057299109007128653940604206726313055854457246787127091757\
34162506738634967392128209140401243658356273592406`178.91943514765143*^-11 - 
    2.54464521251798692993678523564041909448619557296410911012780125413252707\
03618034276627544089955378457953031691705245185038274005492422697710009281650\
80010303871498588289857432075403787151313908962816235`179.52585150944634*^-10*
     I)*u^22 - (2.46604448761964855131082371926580516350485633893304565257134\
39455341331799676910302243828334745239100445720614353901546039791628595868984\
897924612688804308526798230292478868033448550575630028310748468721`179.160117\
81929194*^-10 - 5.35681711026615276156215243179508201687552389263693988554856\
54561984000476187122172346959981613806727978637573857221951819000459977683190\
49669696078986416752856268309485591015202898917616227071405273314`179.4970237\
3142185*^-10*I)*GaugeXi*u^22 - (6.1264222761399724250953117961412988693853167\
66423516210488037241773284558077265417982543012375694901740463037651992681639\
93720670381884133738481221209866143940458103552751468158118842140645283009528\
5635`179.16156495625145*^-11 - 1.32543297830610539020851803522433385146938253\
90087512009299705520256459341473906602798244766225363889969029318636227792986\
39713313307917291355617166792547707468721264379450581838026089320796785943810\
0361`179.49671580025577*^-10*I)*GaugeXi^2*u^22 - 
  (2.552764012244304769449657697678744466721354907710754458862117506843937449\
85069111772189144479100732698195369581701908250313791646226625317276510943303\
356212622129888906791466648047185349628803920320594`179.16159437422905*^-12 - 
    5.52237391715700968269927055545468546677767037731049485149783460006340335\
58860143705317942362246290602820785500715470125161597364791233447502966291651\
3246388893327300603100203949165917626147280497961548`179.49670951465447*^-12*
     I)*GaugeXi^3*u^22 + (3.7518173579627539050938408678795056811864242166689\
80870338204467861833886055564301805887415883478128504300951731504803611968413\
48857764840770405133453973695448973319638049250719589591579772034949410157`17\
8.17133065491444*^-11 - 3.389038940161268310781004931728562417634998400059675\
01908646977013510200554767877071235953924540238577469912984122695804008228404\
6569678801852715507325748129852964835580068613034351565532310267151421144`178\
.1271655254842*^-11*I)*u^23 - (3.16851741464774346633968956601135164152384667\
65795950972137227647400679606948005591421401850071859330368281774975512437533\
95807766115871659553570066874976706458446969326027123002792107167558551874783\
795`177.90910170998026*^-11 - 7.138139993950066203022546377439954304480627249\
54029560311978169551903183907113685025404368156490213491405944296495240510221\
87728318402920634770535989408609908661270946695290634270269414331140685980930\
2`178.26183067269685*^-11*I)*GaugeXi*u^23 - 
  (7.747517403111050404129340275554214033805511970794219119491877804396749080\
09623343027039291857199475796869908763867321928056389182674099058685220552162\
634982910302345200876607307982615770316621010570458`177.90479833950434*^-12 - 
    1.76617136896357397359561893525807827552203287498094053590444891067654937\
79033911753930833773665053462366300026602900468263085957699136001973569173323\
54303413862112983261782456092673282544054153710309039`178.26266861927328*^-11*
     I)*GaugeXi^2*u^23 - (3.2282120195547988532053177224602161442752449993731\
02450478403353281516475690346418043367357555593694396047416618625119562695664\
8407027254605977468609380661220372460678067415156172708284975152013608893`177\
.90481876418633*^-13 - 7.3588165234966586349078975628634245657744761387322913\
70005551593881325537444417018233931224730730867091151963694226359346427569326\
168045632980073551925971260291814228320037939692591340956344789472874`178.262\
66468885206*^-13*I)*GaugeXi^3*u^23 - 
  (7.645592795098491085299184180034125514281738610284565804231671267299515167\
30109080033192583744117372551276855513882334062934300205921454159729911745778\
1893487757169663992398878025896442318326044619018`176.98507221761514*^-12 + 
    4.32056367847208396153340849022359946602550466159718414703547345542748321\
08194666373062723851826510499631951921960239795049651499271526436490219170979\
3151580093784506308811102859686265850242353244813084`176.7372014642281*^-12*
     I)*u^24 - (3.64293682689289013913514596935981575971454240206596947012600\
11045476925999578551526835169516129283387219527555834895747744901083324537621\
1163796014787158262748863719205703814831866495338602895048689466`176.61524154\
714508*^-12 - 9.1034665584175718475423840503501816679505054685276447554675921\
04609628917075756826974338714760344454335162033410907406379346908436300478569\
27510110461276093637576464306399624102447417496658724254330917`177.0129967082\
1888*^-12*I)*GaugeXi*u^24 - (9.3864860958379901625531558442846241571685868741\
06110856798629819191473173320452260408584262394133380956136175775509694634915\
1380302731523628878610970121979888423575288582276371672762674770823277575199`\
176.63033072445208*^-13 - 2.2524348582360200725577234608655874953885638973228\
16776575569025146498335188713059150128982503495777926888522950951621932051817\
12802327972594444258490342681033231367166697569839123550641154870848650992`17\
7.0104799230593*^-12*I)*GaugeXi^2*u^24 - 
  (3.911104872911161499148878413362100110037783953859320377700036731374396626\
51109528955248227090661255882766093881108556559068024658081467035639426069844\
431057177447752573469575999026176152955008114869`176.63034489139469*^-14 - 
    9.38495150161061526058179823999996701355269854558039315662164086451083132\
53414883200735789978724816342068883429254739898353985035874259376364716919948\
80962027672926203755257982601552278526624652720361`177.0104774627236*^-14*I)*
   GaugeXi^3*u^24 + (4.161868299462912088500120025001606077445605852448139919\
28385522108567635216299500795320577527105165385685499808418741256283282410768\
23589828831469834186870835911585675807099292845569994542523813957018`175.7690\
8911281615*^-12 - 5.282170910621117446661142998850222275029400237230740617115\
31605943643755712536474203549311560622781376036295375034209977606018524073022\
52749419389742806646507510408396460554166774739585693082154865308`174.8726132\
289737*^-13*I)*u^25 - (5.0136218444826081507296410832991124607396604169965876\
43278087728964168170175858486499808902762990293479258519801918881040143907939\
0368773099230043791940130310341105075893746514362749345159802222650267`175.38\
602130551024*^-13 - 1.1132369203143173531275710331168411822019340493486132107\
81484100606869237716937583658109359620427815297153968520936773709171426518103\
2588223985479159116276260228671046112228793571691470981434823543421`175.73245\
73327856*^-12*I)*GaugeXi*u^25 - (1.091376240959657088367974356166270593845104\
10549762707623304511442646755942644813018565683199472132378774375159914203467\
34633491559869341625013383034641524927977365673200338225505648668808105971495\
105`175.33883648884074*^-13 - 2.754427409033471670696807146717594450557860371\
37863457371470637331160101968047254296300518073686121627789109739615072415192\
55069156546763452589822638766695528783304830337681033878676733644544373386408`\
175.74089332513321*^-13*I)*GaugeXi^2*u^25 - 
  (4.547458197745975039335448774800951708106840982395994388221089329448732552\
85897206290821440978659448409227572998489628824294204313861939343908063855671\
608307935060257168422173189543959421767241827107`175.33884631440196*^-15 - 
    1.14766247991381881644094614124921809734576909841983224786951057473523258\
75826507878117712253698383222977904924283441118504938929531667120881781402585\
09306462181983907290623235392613874181290887080658`175.74089178252703*^-14*I)*
   GaugeXi^3*u^25 - (1.636335924752819101789132130030878618717000642883531494\
40596975377905554735693568961816408315449876585368111367040667503484920360988\
334608852755279284568486056811917619552879860356419999182811952303072`174.483\
13942169085*^-12 + 6.20332815089674767373172943124779939207952710871522077238\
64554004912976850256201246064332461658580375646074853480435076098246840951401\
45182260087972454409524990175572571852855323218264590382025022595`173.0618917\
121194*^-14*I)*u^26 - (2.4988081451399263176972910315356515109740162518318682\
40682610743112009240754082799518260540703993196725355551253427927484149996434\
597959071693235142687257370904307307347857924593934727355834571262941`173.756\
92085951255*^-14 - 1.30759947269445659984528866735633069174871176467553824607\
01050982189795343940908356990216241575373472647904986900105559036230883796592\
10679280730306086657880107802193287039394182325809625408928254643`174.4756626\
8337945*^-13*I)*GaugeXi*u^26 - (1.2197255412498485885268772158004488130245880\
54894160525764006917293057124695723181508319593080797245849041868995338059060\
48103387276999346085538081905666520918478984796072407904947238751651893159781\
8`174.0309381312088*^-14 - 3.235319990296090479672167462343686650292065534157\
65151430845972719085931303740451562913491029064137922835690051867773781578226\
7101698770576336519574662843439464506550028645024514077737191198283905304`174\
.45459325425514*^-14*I)*GaugeXi^2*u^26 - 
  (5.082235329855358152203317139424642326509026943977976941481155029440101727\
30676782408598504679510663198072665538483430005393298913779791377934204743157\
34415808137723768367640109096186706832057087838`174.03094495062248*^-16 - 
    1.34803790855300293732483457714936160591991072728080007915322369954092454\
33394594042618038599814045417848289070304793680690637783591764344730932814207\
8944324049980097866397883100383382956435712368519`174.45459228498558*^-15*I)*
   GaugeXi^3*u^26 + (7.016520222890632794375435967579929092334158327475386980\
44687157796102580379882681878741154099141691265614309116772605411194097407616\
2431863674446045588679622114957840584571668770708965567407143536008`173.17850\
334951484*^-13 - 7.0089698540295188864511549795484511193208258187633242963465\
19977520970565853631053026083204411649573185228528861444391431955045836376721\
03605546742910640604812207522306926305729408129235599727665462`171.1780357603\
1383*^-15*I)*u^27 - (1.514831836250521753949360942046449762398010656661033468\
60353490650366507721691068202470067828646795563023126787352627635492465691506\
7763591722956406381036068658638753273095183966518270988381202249642`173.03334\
716003246*^-14 - 1.4775958063744534550264968583823328081951405082752364679404\
58270146189343554754430051801358266163145642738067405802981424224346617890756\
987459323381381392359661094832725488908442245595649305575470426`173.022538386\
04366*^-14*I)*GaugeXi*u^27 - (1.312191498571405477230664149178021104108947154\
33855056934676541333634973381894192582186565068017351830692525345449515704821\
761425025912799310133442213105414585308985504733692459268225545712850849946`1\
72.70721165812247*^-15 - 3.65592505673248475721079052224494518799884203038267\
30813239292761223531489898185337267845955922312459440621345657231663911082487\
3775231332033662163119349931232782583720566486916861593235141543939856`173.15\
22117228958*^-15*I)*GaugeXi^2*u^27 - 
  (5.467499386238648389023016142516852670220963783446546748724814005746801417\
60678973089342523217173300441847169108446875387690956019984728908724035734022\
5858390432749028098301935508149749512435184518`172.70721638210466*^-17 - 
    1.52329310102305646711627412934035480031408117110766344878124020558650213\
49840160617690056736662337920595458417728232175091516978943431735970232715945\
223616337639420763638563261785528214446641287`173.15221111432172*^-16*I)*
   GaugeXi^3*u^27 - (2.951049517971013285858282096773616856604763458840275807\
03296716229149660470581772884651800793831070351469635174434212075466340360434\
26679868023195326767185911538336302003436424484770666706672970964955`171.8583\
3456595674*^-13 + 7.630063340169645698174779173627197009256941271085730108961\
93644080356997456028038140701461019886930630273032650740646193306536243470256\
73402786451887210343075610344151815151333777181366853002519608`169.2708862122\
4829*^-16*I)*u^28 + (3.455320066238892139406095536956791764484085160920263950\
70128743912548253938282543924742179334398067717218224092531671329279131193299\
682888767311572928724153741391745947173322280933359150610153620725`171.815735\
84095574*^-15 + 1.60866281822369758099465742370850665894092414646460577434670\
61701378271841891059240820068174710978570002065193037288593530010150262550677\
8332121479080729930293337179916909951236721315384991174729511`171.48371258257\
29*^-15*I)*GaugeXi*u^28 - (1.360702294970069232432585405276799419003288960153\
59535726755680191229528772632456089676944638453409842287648318056644637385785\
83030306115841574316597206935021388128091399299917111025975071293993472`171.3\
6819121422326*^-16 - 3.980210352308836898812140879320553513944372439041018850\
55039598849020270164169469704122934004577541056612488767632940812005768803627\
71344279428232732592896050245284157442182026089992060766733961495`171.8343341\
2189746*^-16*I)*GaugeXi^2*u^28 - (5.66961826342103955719083097238689642519969\
02922771013584065159080750256593737222840497356225828492406074714847937646889\
2627877279751380802731489031236183931074668866811768715082479624092364152385`\
171.36819446956756*^-18 - 1.6584145165685119702528634407655547982429526355156\
15587564532265080142795239632660356843548991485637264365411603141686057347307\
527323823757562164610493309099208395852192860479044061149913862973687`171.834\
33374143237*^-17*I)*GaugeXi^3*u^28 + 
  (1.251485847302357379260587375882120411436244691573821622092236865044851191\
43921112271796035018670973011649161989746214521685465118557575446919475310898\
07625571699559455270772638829624245683706338844641`170.52340238285677*^-13 - 
    8.01363478746657796170259567228201102029780447283762250213457418729965647\
34273276295932652709936205683069298185957502716824290934875338291064697260637\
81249659848636163591626414097540000315798805057`167.32980598625505*^-17*I)*
   u^29 - (1.6911579746476618463245168414094144715272758589318613898273160950\
35986979590303683200707269113997624775706799644252238050751705807860597102050\
47991940274898641361370801165526040113140644036647070033`170.5212456773177*^-\
15 - 1.6896264561269680289221078187596631125822027546565344781040528724019190\
35269607103722629189370181943645216142803013341172332549385865753484640292144\
7849457386601177940379419252205642172324818133232`169.5208522005364*^-16*I)*
   GaugeXi*u^29 - (1.36175856242261861979432173508207388144011768488102673903\
51617178846406958774631644565763395442392286228244295728388665370188098502492\
28698483765696009175177275533486790156821809156335625566789119`170.0143730839\
743*^-17 - 4.1805289291441966724746372604851247576533356148102300595885474544\
91433286701664382594171586085191066888007656162261670969548992733604255054336\
600653281510456125017877395219141695084613322008535168`170.50150420236253*^-17\
*I)*GaugeXi^2*u^29 - (5.67401201737914576377210427835182160142128304533008061\
55186323342943550356433335168332726914723327336212450149885196006623250352618\
141071842565739765264064349977419619879265446415310572368483017`170.014375342\
45906*^-19 - 1.74188256236878017955199247219753009906381369427331502061928981\
63415663425958802377193704037881694616870418139726409033294247138605171308725\
3698324689197314946467096300250075443652347785137344751`170.50150396272358*^-\
18*I)*GaugeXi^3*u^29 - (5.313530149432362541881340106741813000447030268549058\
76000803331809814682267082859195456794084807967304421636880525306384049871440\
90966179897073494329562730829170252283663030997796`169.17420869008393*^-14 + 
    8.13019649833101248714926621231050773235239770762874535108423559597569520\
45780293452103975330928133940479080529471850717679326996529218125924899083199\
93214281087580614713443748`165.35892658310098*^-18*I)*u^30 + 
  (6.655641945491714465603112466153331142291965539715174574861437654446367310\
55948504747245393099577984936574743857088365806413675306234174437069512004282\
86499145727198429323834454154688061617961945512`169.1740646867675*^-16 + 
    1.71426798086674453583462684838496588712526260647953110099503542708327675\
03256315892935816629862533922613992662353931278838096256050892194734108232403\
63959286928044021609178939074475047268028771882`167.5849534501112*^-17*I)*
   GaugeXi*u^30 - (1.31676977038762321510292822417089951605269899615807645782\
76258499304230392626777512797641326532366106373531176717931601398531799376554\
5635128984713015802655751564711095454667833949604853952097433`168.64621927089\
422*^-18 - 4.2414948549782167379255581105395600831851000893744123063097433085\
27758094529908978681615225222645317519932299455048026468012467350234879948765\
69197471379626894265132379026926767749467675976879025`169.15422836771415*^-18*
     I)*GaugeXi^2*u^30 - (5.4865535740402513576279923295445748724137889932822\
08261815427261782832189597976964832490792065639166926315465908335623334655342\
801249293293031735856479325899154678208664146795066822089397005368`168.646220\
8786607*^-20 - 1.767286493499961340413538211720002626317310626775711056510224\
55289090598166965499602709721858069674518588767769016339663028556057807125581\
62939174021881171931395597873766650076259084275137035576`169.15422821275882*^\
-19*I)*GaugeXi^3*u^30 + (2.26201237070218863719561373948189652469246525840531\
23001032192211380765166359734615302009260218500974575121265913457687054110566\
12719620931464414682547543458753820382945335084391`167.811208297732*^-14 - 
    7.97716621577986115855677386226145468516571375498698267137402451731445036\
71227741720056777261660838487929307083004972967377992149311489526056988475909\
5443422341007878567615977`163.35856196332463*^-19*I)*u^31 - 
  (2.765665505283828467291512845668009492019920839354982285370603685048682711\
46483323682794085088533316663248348213514081452232473749800247467489837369424\
52904132913760810253771387884732978121268847127`167.81120026602534*^-16 - 
    1.68204547441428311982497803785717617147538461721364575113409638192790453\
40751009438706094255750107726603641204218735561338067900268779869017058523684\
9573628720290337292420912393919620599201283949`165.59523834587964*^-18*I)*
   GaugeXi*u^31 - (1.23157000228366676409430848596755840163299551850008420963\
34855812365686369444148823020010776954747260766799519822450409229517884134035\
423705132276008953348621914768100844080254651413128138525289`167.264160695407\
75*^-19 - 4.16176739324474081894255859242387722441653376630211115959469096304\
46821660806832278154234501585617825428430499194632587095923201260277123449320\
906861176825400286128757270163630158888506902428282`167.79297939654091*^-19*
     I)*GaugeXi^2*u^31 - (5.1315501478515728575628530748591750057027890687715\
63624366850340783948863172773719002768673084395051598198358132008607403250074\
28788702326993523612890042541168188837515099737721738813342587207`167.2641618\
0297534*^-21 - 1.734067800346408395268614313119048952780273543913853886541719\
60309246670488802855536694548972239444367168658256461182075341918529352532445\
7881088741379221537087894499775018790225191704373811718`167.79297929954933*^-\
20*I)*GaugeXi^3*u^31 - (9.649991142445674620158587549992888822320917112516004\
58012632121171748695710956844211284676981005404406273577100329569430043622231\
9951406534272539947761555164718205885236993516561`166.4348269860791*^-15 + 
    7.57784439681972835150285822454366079619470026589642931797413036736715182\
30444865614603854930194820563448717951133572208138518810374941795148388167173\
887024611895167081654989`161.32984575460975*^-20*I)*u^32 + 
  (1.139325504695325887774444787875644488169144742864694322136426545590711996\
43145110080340037006633190894261844729140228366827066350549411041029511302915\
000468354637592951497406142`166.4348265589781*^-16 + 
    1.59787560656599521625270927251590314956612704615709181670875785171920403\
76816446581422072532263183588257319032708431958088502667339751136875790573170\
851088826914269538895703`163.58172170625667*^-19*I)*GaugeXi*u^32 - 
  (1.115277376029956164712557797074271205112865873116064184428754941932469812\
23612903527076574753863098854687746596715231839763434193020530171150315985796\
4383773098176043371412996419263530928990928`165.86859975668497*^-20 - 
    3.95351006177948113627348517894476421777203086706596464871173637796727492\
75338884034853816278786816985622160192263967893163815538817718676398541889745\
29076399395389269932632032159269992719122411`166.4181997127051*^-20*I)*
   GaugeXi^2*u^32 - (4.646993215748997383876351409194427253358741294091722988\
88792353220494305364987737165672296899796769932806640529604201984186254664628\
52907825820417662793582744437244421675776420865541913223376`165.86860040376564\
*^-22 - 1.6472946801028425584343593595473365031046372833839847098557664459248\
53934432957739823043393841635299905801142515823430045935919963764267370868655\
34412567725223368197870721394258758375588783246`166.4181996612108*^-21*I)*
   GaugeXi^3*u^32 + (4.125298312322180973324970155617343895721701914399627494\
07293751561530182335055875693237725370475237384709177062771183381166586509666\
2908070764907369616599274750831657856201489436`165.04546503717907*^-15 - 
    6.97648348352137912550105184344483636864010787986776727209248822556736226\
64967651617394639798870435919843376355605335648040258921864579864484846438967\
46564763219268893914327`159.2736462484579*^-21*I)*u^33 - 
  (4.720634065647929594514497258603960656811765621408871273930549173855193018\
79040429722241579524979531173218503604885909926797106692590230163101262883277\
60686250337038981242176595`165.04546501609187*^-17 - 
    1.47108985328761155755106918226618095879536461437330449682530638179050914\
84691692272051259996924134392769165861840245523232694963656599579834732101628\
142001723442570387529415`161.53910388000224*^-20*I)*GaugeXi*u^33 - 
  (9.787839246750172109380302698190379725671303637708611188764769727230126156\
91024105854821513655817426340275458236996414534516208612843330336933546815389\
22167985333295164099317490565997632997099`164.45991229003408*^-22 - 
    3.63981072634022910902195796923181786434717830725614678985448552044393093\
50380397331645442746065480895966534224560582300532726345745716532508527324190\
4521823534309746326704166515880912114866122`165.03030426255506*^-21*I)*
   GaugeXi^2*u^33 - (4.078268967913620587956436505027254929716837109849085841\
94638914260360417988049350354660206247207381633939652257034078603990016127885\
6352454949006527468676289818583036874898332154432674334167`164.45991275223173\
*^-23 - 1.5165870443782071319851663249332580514887317049132955710732621614382\
28142312085754438125769049545537779379801158927395740448762058993226905920220\
4183998908282991602001663185021043082671851329`165.03030422913216*^-22*I)*
   GaugeXi^3*u^33 - (1.766920740036941437846513459293870089089093717998728036\
11715628844673071933472761295088412305925270164274731608194434501234442722051\
4947298707867570405589950808604665147319018499`163.64349949880176*^-15 + 
    6.23071761895638927840340666952111181250670339091346489766686784919168408\
96639276135071808196662558159987641670231393398741048849587627865724382944458\
2118490927002698365348`157.19082049943228*^-22*I)*u^34 + 
  (1.960467996687941300418002176382852383907574221495978888819191123511986810\
71268472305469745076272978667572741776605004909178371347275246333276320491115\
76077965244954563168517147`163.64349949782653*^-17 + 
    1.31384220960826949085700180550652527665770370897502244815255738169201630\
69025775589140534738024947672797794994652589264496804408386334139311981535944\
1360082090547643883169`159.46968295096414*^-21*I)*GaugeXi*u^34 - 
  (8.332008583515410548453836418185715260714308260628388407320678345369844772\
30592028399723519499470480982366091895743818350236550165893235619699918485361\
8236428154403108565864542079174384481203`163.03844986623386*^-23 - 
    3.25074447393947539036138942078337277983565530364239133623982370608889837\
04848246871984557472657851051981433446284262569478457818578076186733729997650\
835646748705223653821152259821081758437627`163.6296829905015*^-22*I)*
   GaugeXi^2*u^34 - (3.471674817066954390886532277905266418925749282291294647\
09821867480825791434907091040347187306144928039645156078071684303361840177566\
09773411167633798148871570200243564905995898103374865304`163.03845056958156*^\
-24 - 1.354476310958721607515125473930543257000855221266300155985243400955268\
10399722174066858693354335879452775204725387100200479612191946220863078698306\
6530217502741462412931504166723982294287426`163.62968294429484*^-23*I)*
   GaugeXi^3*u^34 + (7.581646938917343644040765785105065544161170300277275462\
90261483097977602874495548894380408970995588188030922273879370293103706659207\
676528241830503146384749183315393949595966625`162.22928614338733*^-16 - 
    5.40305288362005197426379472565558949482667740436514965659329964288038527\
92458146135871703421486953181312534107411949426356155314763102921049363152593\
503212230231575714069`155.08216180530812*^-23*I)*u^35 - 
  (8.164984281590426540981753523358069470319812339816832018604189654648635487\
89154060765640088144459037348999007987326283661067200328686338299685300006565\
1746512649497554729324953`162.22928614334504*^-18 - 
    1.13932297925339396652418082116196259252881714804744425728388954974435787\
62335848100148005762233251927087378938168647808612146242297819050954992308786\
0326221816164479909459`157.3739776471798*^-22*I)*GaugeXi*u^35 - 
  (6.885362840230502379335238190079402139650886553908627460983847720200942139\
28087252556976573825531099986635911268199503582897785972957141880352002957375\
396664579840115301709484734152390487613`161.6045428185044*^-24 - 
    2.81894748888009103019382432359979515706887478521408700459992831702846870\
29220901706253055240631574853334083189509376603322018980468845965441169339001\
79052510633154929759041659999673091934786`162.21670297309464*^-23*I)*
   GaugeXi^2*u^35 - (2.868903834190463179906055554471490441715592384251156816\
89116965149861136145919664937970322353582759004001811744492112897350035896566\
18973690928237233801659058251017555483285223736382823528`161.60454327647344*^\
-25 - 1.174561226468315191203606434611007643046375127086944328401300825773862\
61251480091367110318404962550360359509731719845667588774848822505681690421708\
710432294907655796700742467576085647436501`162.2167029457724*^-24*I)*
   GaugeXi^3*u^35 - (3.258732743918363962602972253444596808398044312524204646\
81089087748569551727670413227769471601741655753520305003948047194908270150679\
242993019414163642263464626237022404619158613`160.80316121274475*^-16 + 
    4.55310293453422619187792793302583823277998499616335363806072031617385515\
37526882131488060832951153641910411015839221106693723275104100830206561067912\
30001016273083895549`152.9484199370535*^-24*I)*u^36 + 
  (3.409217504196549526523872669450173465178513052137657577298642818293235214\
98487798981802701564121349175792432355660759221119133765382540166622079999344\
8915856916351231566017061`160.80316121274305*^-18 + 
    9.60109585431462169962867234530500326853835267196745319677097565591466649\
54479769580577059038124921418099181363472317027342350715806423887681561893894\
37578872827667343293`155.25282730870953*^-24*I)*GaugeXi*u^36 - 
  (5.527786783913765189330053441942669856641024081903622137874682074675431910\
93106276201730347844202808942769785063940658068869737267669973728947525701429\
88368397682402985042722292890454584236`160.15850114899146*^-25 - 
    2.37553032256549167836321771808713674478289027182352422931618855083973439\
51070883564277296023900284153088427127558346455727716713915804341749549544319\
0213438574282001407430717678468384097813`160.7917104441374*^-24*I)*GaugeXi^2*
   u^36 - (2.3032388708426152311042399014015121294207342924753352907887191577\
93854911014435428553750539541877579431338392870554679147049938921426135565616\
896640019666553930218599791320428303310008162`160.1585000914979*^-26 - 
    9.89804425499178796325532968335066803951085140294781249979167325433394272\
51247963618516596647602472786715529509517324917794877314889206112827583656433\
2152721745065705684098857800653378732`160.79171050139828*^-26*I)*GaugeXi^3*
   u^36 + (1.4029134453232265661769463823576305505256484632034361339469639291\
28395717083048850034851461826203622821497480859833315250099120975889293889692\
25959119313983502441993033018006059`159.3654429788015*^-16 - 
    3.73164345850818692457224901686264215757983095022436699204360940763684496\
61418462421345346472420053590275808430484604186011763355157168389581464582015\
0913821489350718791`150.7903122435448*^-25*I)*u^37 - 
  (1.426946223092348768557834429196044440208769190577003173943512690574926824\
91669791054950364671700619367324585355662559637838277073154240943223958774112\
6853398437524700597448727`159.36544297880144*^-18 - 
    7.86891318308579951339623341093921766693317177693404005563735133903669078\
05947554952102863916562111474516007202221549020086216612979108922582427507962\
5206254765039259519`153.10695012631817*^-25*I)*GaugeXi*u^37 - 
  (4.314504179284341291374616686738462827435497947099032079155702759260232965\
88442269106612045540392265740969326758688693844546916730639763776806482492374\
9192416504679663581872756789648517907`158.70061119638476*^-26 - 
    1.94693955848383796850916714450269355755581064013792480229409806648402329\
41755512614076375862330040349019824130812546447240050426031526956342506707943\
621475726511201418015117861636082630786`159.3550327717058*^-25*I)*GaugeXi^2*
   u^37 - (1.7977068311197658357449668000522103516297775829457043829891761618\
33168929171690331138631698122827697728659698004443332480642228129122571457729\
78762171729799802602518531020009086934193377`158.7006105192955*^-27 - 
    8.11224679206728161219922197484474054118312162338457316184760690640036377\
71951998372332594893115598024608405410594471954352756294362705692323166472938\
9529503687825043774171467565517472583`159.35503280495658*^-27*I)*GaugeXi^3*
   u^37 - (6.0488330853298292679439708741280630426942888106626810978421378439\
87883764810393617244947720099722567435720758459407448932534871365288605505078\
6624179871702465693646916896959462`157.91643314365078*^-17 + 
    2.97682510053242444619938960338042462832390569487462182267068575377948644\
32869890781717598047174144571102323967288178912522489590477833551024999067864\
238813076230459497`148.6085148621193*^-26*I)*u^38 + 
  (5.986234735422296330504752578392345471638294165245340459292773490731844098\
83455755476398044504895840248734823112551364519660411343306133135493203186237\
120488556886833105128533`157.91643314365078*^-19 + 
    6.27701644493203629817252752702702763005535140823717651625915322609730763\
42336566944248069751542931081391537748820294466112846815560172361300527231372\
118989245592334548`150.93703266747121*^-26*I)*GaugeXi*u^38 - 
  (3.276050052333408006990417088451206726397332678366131378571947298337559870\
10715950989820757937525866697730386437004219188852367179547569438790271633491\
7195531005648903294562053688902029`157.23113823378063*^-27 - 
    1.55307395591950512099567869005291423736564205347682955822055008051505600\
83793025144329324878925761978320189345118460303630875586309543216461578949750\
43044916161608056850340493434308656581`157.9069798422943*^-26*I)*GaugeXi^2*
   u^38 - (1.3650360965500107075166972177780556208089616844436150346708143727\
14703428303660590320732627232318416513754479960817387974662756503735692114110\
6246724464098737192662425905654859463901347`157.2311433102373*^-28 - 
    6.47113473068025653499076299732003975049244047057188223962040119416471963\
11869545439815403863916014478382708683749737642877254827945338630149441403508\
929705233654042362225324225835673677`157.90697961641172*^-28*I)*GaugeXi^3*
   u^38 + (2.6117744853263276419769228348267624710732374733699879888894972269\
10294334763448443748609123956935516600037355479703378090297305631673952975407\
2496772150042247430319146704459741`156.45641809880718*^-17 - 
    2.31282689340154838144325439811785551561545812243240816330209380222947905\
30117475735996158979023693088822724911013819655365324918359323535496428475910\
07653550278487244`146.40362555254973*^-27*I)*u^39 - 
  (2.516752213270799100114847609697771877961563585184184092316102103919400184\
42514067972956697359141244839415364374555063515292184811160586803020110139575\
956627805776439289891592`156.45641809880718*^-19 - 
    4.87688890442766188953988356175943752928756738394689766280004466723302545\
92785832331706282062120576105155757186389891837086837085936538343523747402975\
14029191058781642`148.74372050207043*^-27*I)*GaugeXi*u^39 - 
  (2.421541902734579217524414174333812551828615245784633786643699033268705690\
11319858348127123338170728331145489097986689035112324023475653656554849707063\
71560780123479572971964934530851369`155.75034665596633*^-28 - 
    1.20667401396431923581952192321591680289518571990195159925016105671027000\
99922071156926178122821663029237326050939607430830811989926272713808482447972\
6940948535297960373010578044420969422`156.44784462761018*^-27*I)*GaugeXi^2*
   u^39 - (1.0089845037542162819724343589125785808664465883716356950650571680\
86003190957432435577339259220351413137649858110953796864691735473765465540676\
3832358016370535633988762725820405282616`155.75035016267265*^-29 - 
    5.02780956676752020075939723963896811787754433949311998968742908900044665\
00603979335269040015551918055420707586784399788592699196078065867394803677774\
41634085744211631135789849490415773`156.4478444863866*^-29*I)*GaugeXi^3*
   u^39 - (1.1292513867544080834413049844417464008087295357819248563179144183\
33482834839375110056358794572632276438040990828386394982967850842798718933652\
7393888933838887822084770983220949`154.9856700606676*^-17 + 
    1.75118421233931078670536752972522482600404774313246137209146392551811837\
02727898179183146353965822507778696665176661762962828964277644942496852401523\
5739208367555576`144.17621126133773*^-28*I)*u^40 + 
  (1.060275454789774317746110503453001663020912273811873631200783074573952509\
23030642955128959553493958584008689958696796835156066174870084018532434969729\
061898518454930050211523`154.9856700606676*^-19 + 3.6931636253312127245986310\
20468301039223345964445872226724801401997531654517397117991576060159988548755\
62684312148317648570105114496636017771581141436552644559584192`146.5276499024\
54*^-28*I)*GaugeXi*u^40 - (1.743549444514941115897662754730221117616809119830\
78731198826897593804310264192694068740946691050414347471138481513781296006608\
9038381829022045300849581125115789079613306133162340108559`154.2584982777461*^\
-29 - 9.137783155122640540774206867171155439392185938909476466381065082700312\
36229688104521096693899217830272908808704450909628482388948095029784260012470\
4858478239263748964469619328601643325`154.97790485768527*^-29*I)*GaugeXi^2*
   u^40 - (7.2644273765241996609300020245489044422311218533699280900733856383\
60659449566656817287825319716040442470455632687385458924388284724318489475283\
7760151402571120913293497275937885451587`154.25847573640743*^-31 - 
    3.80742474677489044106385304985818448652984226063677383404125104551327052\
33201950636772231634450992649157343840634290465843463880578810007301008642360\
9445989581821747111449657172658503`154.97790567830734*^-30*I)*GaugeXi^3*
   u^40 + (4.8888475425018699284646655462445264294163907978016802898697729780\
13171238193997129027808500510937643758674707212011583367242244755066640734943\
724799212223648652455614310301704`153.50444809684055*^-18 - 
    1.29346316039877958418038322984453176693329375949692257966846483146504104\
20821144261271617970423307880824739778000710838168804786179779337825296188013\
525021664491878`141.92699566665868*^-29*I)*u^41 - 
  (4.475517783466613635120245900673728453800689618767475359984472098411461878\
85077884889369403761026126926745725787619341982430361282758089708545126556526\
22827807045390107229584`153.50444809684058*^-20 - 2.7278832757803025267359524\
46880437162866424534331535257558110784395518651965321139032818658074645866150\
2245332499035668114293143024695112242432831208330068967501912`144.28943059292\
848*^-29*I)*GaugeXi*u^41 - (1.22340026765747801481055942374843355585718809449\
98004635521947618850353898819229911686673761897903895072925290722244247332187\
68935280841584680178535120040472849758`152.7557647997591*^-30 - 
    6.74886932053046932763324777713054673342769449427996739404401797739800436\
94560694110962067569558855745241245073586658782374036076491211635852673556459\
75217518342128`153.49742724748882*^-30*I)*GaugeXi^2*u^41 - 
  (5.097294560467021754258112917045167391789770356110427277692705390415837106\
50858430907635260300815116339200404107058889781171986474567071645852737850727\
443943354699981563845970233523`152.7557482477585*^-32 - 
    2.81202563038854909307593396066341584553954858160984582285640300139656531\
88928818044475390601927035286033860116216531393846703281055880757889524106940\
360651582450159945718017745308828`153.49742779137557*^-31*I)*GaugeXi^3*u^41 - 
  (2.119119846379380938912886311375785511224785472333242825853604002789621052\
16454615827771398777651308146380629661344144547353267206405651978436090731596\
4119322760271446607893493`152.01299905604452*^-18 + 
    9.32929493866264536159096564079383496130992210334510038559470493483172894\
45548780207006524967488669391627645765872092793181264123357409951825903139750\
3340378325724`139.6566923603928*^-31*I)*u^42 + 
  (1.892658889498067582942410029435550363704476271040188905286519174080547908\
10297076468115108572596322530269243184105111009171382624778468842366068343429\
52193530043961366077558`152.01299905604452*^-20 + 1.9660911596101784529320420\
32202472681485462277371353153286668269239127451052511271208050634252140122407\
082042327046520569154745990405431833121849377210632180254577`142.029530357563\
03*^-30*I)*GaugeXi*u^42 - (8.367315300714240979426227121474146587280804618873\
48406136219784136403895927932359347917113229533912960166874561024401402333205\
53638337539788786044262251220755703`151.242222944958*^-32 - 
    4.86441449672663108381530214419676684949299383332443943660237026580707473\
84432206332524345144223163357772587935335927532561623822946999502244601279655\
1815280271388`152.0066673844669*^-31*I)*GaugeXi^2*u^42 - 
  (3.487256861964609315655980367416739204852794754992635786954325341531072300\
66770774150497477252555459625610626212134360090336093031433480194782674669033\
398178781757538696778295889102`151.24233646320863*^-33 - 
    2.02680281651180799235100695126713027089646479193780227613243274349434785\
88059703129417507321908679756113825264121327852018311349450167954553279944237\
94988295911291306994289781849329`152.00666402481954*^-32*I)*GaugeXi^3*u^42 + 
  (9.196275771800329443706002479182434026812614022986634617633558117692851403\
05967035392514529614067453926627849291523707109777383251198609678269341066340\
68314158039309205006072`150.51155841254845*^-19 - 6.5634475263030322096710104\
51758102505749650305111740186678918850038701465649303981849121191722682521891\
1612136848163801707147456877176990048009190633624384015153`137.3650784439011*^\
-32*I)*u^43 - (8.018019157614476555216330886280563194441121591763130108562147\
35183534964396087081009515694276872464912981398966115421918018021671293708260\
2304896503439582945527983710413254`150.51155841254845*^-21 - 
    1.38311099275190062770515084360383067397560464342250992545939200823031335\
90748371879861753718840540119506653183338833549740916364691066992387286353080\
5280913149159`139.7483483560059*^-31*I)*GaugeXi*u^43 - 
  (5.583565140841425708413368368945845204607949014623823324238915332633825403\
22183528367269068110700687889766946573913642504091978987777560449133306986795\
3347587096`149.71830138842233*^-33 - 3.42348088422553250974285959252311111937\
89247729532193928452978623143441870140439742743764235579947204614983002332896\
189334125218164082348268494523776012448438508`150.50585770843753*^-32*I)*
   GaugeXi^2*u^43 - (2.326983794597889811022346999753400951766162454645859731\
17377144688171309345822188249149660716344260387400621791466243751438427404518\
52760086453008676825559332125108317595557693371`149.71838979041445*^-34 - 
    1.42645778919276979592491277355836754372386263363523204150642962916641170\
16284996228558901926596432968578051604483707281965652982779827906913947357171\
8443649985682918345371939624894`150.5058553564221*^-33*I)*GaugeXi^3*u^43 - 
  (3.995323989035607846653682852159845120503773459596674382614657753339610360\
46988294598561421288949627857887774858921806441640232009129272666476130876289\
216528345868313896925928`149.00035103468485*^-19 + 
    4.49650250812480761252504362151630229256201082647425023731055695735378070\
31675628065296372727613758662859740973367659850504452896213512457101820776303\
50387258496`135.05167387177116*^-33*I)*u^44 + 
  (3.402447699846159927281005227288180304091467533201363104728189386089096074\
30865765051354207384301915256168986641222962639720961894563643002842958340974\
27388325284401418759`149.00035103468488*^-21 + 9.5118196569819945063190679329\
65990801510600158431492272080832927524842906371766142023969703656386845815117\
007531275051589500961971723786836268791535719654595744`137.4468231839577*^-33*
     I)*GaugeXi*u^44 - (3.642922200554763923838895530031283076450317510770878\
07126796159116735009482071041360342561115194495596638145829973848179611791448\
807797091210346763604759591742`148.1848946674588*^-34 - 
    2.35378160211224110481668076156389001868030394882054645759158882195710194\
14481938406083355173634550232519261554697539323457769743280559439068179651104\
27065448395`148.99521093499965*^-33*I)*GaugeXi^2*u^44 - 
  (1.515765154111863026996966573768590353857011156576068931600744787300232781\
93347131974038699498314646501894664015168887721462423875721139935096090126775\
0383811341149758506493225896`148.18426404011862*^-35 - 
    9.80830352602523902705643268026073152960236526985488606882659972217657616\
72460991808533456229320303891448762083320957370091671370827588915186571055552\
616921008`148.99522601824174*^-35*I)*GaugeXi^3*u^44 + 
  (1.737614106626821743621917030941946389284117100562269360549967971283422999\
62745216426171514623351292078517771658828135189294562784825635516415467516591\
720665909424572155814235`147.47959188574833*^-19 - 
    3.02832430059992288482504879812024371934025796723204894258141275654555523\
14116880734190961512843975550330991483004463446012912170604793688282383732888\
0081713975`132.72084093358842*^-34*I)*u^45 - 
  (1.446145203841947586735093692759435869247123177799321128804919720748707068\
01829568076092843744432280714541156907125923081138794133940673159159733051478\
0960683051653729253537`147.47959188574836*^-21 - 6.40888146343211552331899979\
86747409354240611221409072863074145421087477874425423187483303660254289362035\
0018339464564166816705051418920196233609048514606131332`135.12616222326224*^-\
34*I)*GaugeXi*u^45 - (2.31831894958273631989730279317669444195353266082700025\
91673050619564810728923449877817026734410075793577864647250899345729865329309\
472143845746415700587768326`146.64086952246882*^-35 - 
    1.58227982057759926065334092154744419412227739155879169861655550810444299\
49123762072789447106147299551627482411736131099844733048746615557694320143161\
1398702685`147.47497962677693*^-34*I)*GaugeXi^2*u^45 - 
  (9.647623242100801028928956332785588287476927911583794477030603825757467860\
91683317645472742206489265885684045523990608510963302600222794704222914142408\
971237`146.6403504473279*^-37 - 6.5926594762846085484094434508865194893939427\
43387040617371427624072083810152159470961447190557867395872029286270956832275\
050252215591264245899300862969074035`147.4749907563863*^-36*I)*GaugeXi^3*
   u^45 - (7.5647616692631171233066816867601745634803120768205137437545831205\
29323067249078133087299343882296010605331167204763975175252913992055935435739\
5482638550222849423000762337025`145.94948666451887*^-20 + 
    2.03293622157673246780956884619496940571895327547908614700312826013390663\
11504767432219298573815440823408211651883749603192091036653402013638610859549\
161137895`130.37881516847946*^-35*I)*u^46 + 
  (6.155979110595494777502959014549875011256877603282418783197269364731693643\
66084234201578451626312454832636042252913767976961139720358326604491515023531\
015367164742727131047`145.9494866645189*^-22 + 4.2097690159773587450756576869\
63252566712603264560018902666330973056960273171357875595777219842441866947969\
4963751052666649077194131422486771485683919357275643`132.78444779444152*^-35*
     I)*GaugeXi*u^46 - (1.424951821171316607004335645163605226737131287157519\
70081033374934191974171158177853358530304224477171810940758730311026613573545\
9713840309508126992244719793`145.0819020270783*^-36 - 
    1.04076330628548610038204550361404510549441404037677322948553514257996653\
48105807257763093529889278091358428714119634937091053967616169496697910658748\
122932121`145.94545381845214*^-35*I)*GaugeXi^2*u^46 - 
  (5.988713756815140209767471752652341237588279780401888850303719615919907641\
15134767416766954993166994003446657869242554571774175135360287878733684633205\
30875`145.08578614745943*^-38 - 4.3343876412208137884388802874472034272994633\
29359050406040406576047397415726570059237936910524368930845534783794133121896\
89971536277266999362603303269703521`145.94538034127146*^-37*I)*GaugeXi^3*
   u^46 + (3.2965403533952922070372460848216899330279071164483411789968615563\
78840564375152675030282674195961357377160602763392592970273223845563066122584\
4536273872875984093294952489944`144.41023239175672*^-20 - 
    1.29325273356445252602621917353336276029133160933054088082604464520732841\
19539885859224250525330331684553296154937437033800404656642214498543927774884\
70338279`128.00385740044288*^-36*I)*u^47 - 
  (2.624327030607770930135125097757693739200594842429186048633946136886436903\
87277792111562646748555987073784434142199326835047429159409318203926875094108\
011930838377593131928`144.41023239175672*^-22 - 2.669200689143048936347050358\
77881080683189972836640185032472342596210841632743336763123369328440904160591\
272508851856983097400599865765374044781315246040137`130.41759566636452*^-36*
     I)*GaugeXi*u^47 - (8.602718339737840524673631420552793174823773706972897\
38157672807368757462848182456272025016737908953170996800794142716019546122804\
92276637458039558964146399`143.51582042236242*^-38 - 
    6.69094376528302935270342884029663700721119662508749708980203408057828243\
52904420480415870535825045727198883646312936862305441178767144303705657066861\
710038`144.40667209821962*^-37*I)*GaugeXi^2*u^47 - 
  (3.613629232240101903344861040206679092707842726576175611430084003461356388\
22243134242953310765352587800324265228147305255001277099579152038588709356469\
2373`143.51921992338407*^-39 - 2.78829756316390851422910239244125880181087510\
49123559125564332735685554009984704312364399677536211152328042812902034654212\
638083235369925094996672061047729`144.40661545180777*^-38*I)*GaugeXi^3*u^47 - 
  (1.437886716312659042370196124127511489482644354727267777202845510645147496\
83882210193885152404789377723513190662621915818419120178714799540662791855814\
5938`143.003008909011*^-20 + 7.0739825845016654451352150529207531755148707467\
47641739381165332479778976230204769204178665699761756540894569408434647465333\
590250477889`125.69494822372813*^-38*I)*u^48 + 
  (1.120332742793663518393653153832402965134888418377841615442024485099039681\
66497662792517167675776543517065737774091640435938416758373281181659813084468\
902733100439130574109`143.003008909011*^-22 + 1.68903723162395077432130848001\
41819601378370523214542424365690412585696984677621635955491538039490785027277\
2099457558939822430138589472207538900636808521251`128.18130110305762*^-37*I)*
   GaugeXi*u^48 - (5.45945234064287818763519994652428018433062740569511199992\
26114636354704664389500235334108226761769946257309342364952647871230793291144\
54467837129270337187`142.11335072320816*^-39 - 4.1992091489138053150382446806\
11882281165089666743968872016733666129010201823762922650308269003445474230443\
9024095109612760700823030059800736428526814618109`142.99936915009206*^-38*I)*
   GaugeXi^2*u^48 - (2.149777755455621896685555311727189164625545657476921282\
66898662822395428524471583975591388460473122214052972472757598812465413661043\
049103710713373252667`142.08793580387322*^-40 - 1.754817408073006110756837536\
59605050344316517918190051179938245335722907741755931471664085591352303622522\
1529256053691374178146642059170333269521174475106`142.99977417313153*^-39*I)*
   GaugeXi^3*u^48 + (6.277361242992426088261625268170472501131059572941980973\
67133540490429450565980684957252603442274482366172988257826866518999823352230\
610779217664108192113`141.5885939430789*^-21 - 4.7134481416204224277510351874\
17417128902900612022823648875383822820070187521610998365357422747411642702557\
65838799110263739089295719723`123.46415555462784*^-39*I)*u^49 - 
  (4.789153661581047645784013014475336088743158586743900048719774111400819451\
30825261078045098262145649030352136818468556673982274877220063672543152140664\
8816718088427905511`141.5885939430789*^-23 - 1.139133750256695457180925828038\
01422711360888644929181568058511612850791012829318812690269886545795622142871\
17511069041599762627338526583203121713344961343`125.96490989065822*^-38*I)*
   GaugeXi*u^49 - (3.27030785749607974716917376639281059040095098065950646517\
28686510451689908612594132803043745782925621712463243203159931620645650382735\
7190203129118045459`140.68501326824355*^-40 - 2.59870738238998252147003830496\
12628002211844263148494395139152747542127389128594398775516036271222064044121\
71703820622905065418019508119585836787814606928`141.5851820105769*^-39*I)*
   GaugeXi^2*u^49 - (1.291824557956850193271037744018626763568589131857827655\
52791250826721906809535828355894686113949925701666220229902520469653061811732\
24435512556045202282`140.6625571000752*^-41 - 1.08184749371330342702163609241\
38378165629121158770487819307240575571974299457091377310695485168754735939228\
4704254969370158735786791809105291466752752321`141.58551960702295*^-40*I)*
   GaugeXi^3*u^49 - (2.742836025218367727014278729132814948086933882676768836\
02561175329440613853525231925026297857734546831634142290163179387685687392361\
728063890472476715302`140.10208338177833*^-21 + 5.563164327773880467635110153\
14755879105370129052322088853637909120212392587007192592479057416840124771788\
75057161765952583696363738546`121.40920542535248*^-40*I)*u^50 + 
  (2.049883492894532727793979166964597211475468009607941593231560488887754285\
41995395503279280397268532318698219607998579148136039823055610667681847283556`\
140.10208338177836*^-23 + 6.6826620054262926810334662281300601539718319137481\
48535381426535123372788830135421943610741949388175080595489519645620029939355\
1849146`123.61530369957161*^-40*I)*GaugeXi*u^50 - 
  (9.867791727573889999349302316134428274897019856762819095947457086198261803\
76799834991079210803479876709843601952680296995573964249469793325619450557968\
6`138.8901697825447*^-42 - 1.604403868700529292298539139138964568859186488875\
26559456161723536641856826732752823430246600720474326170885851667232296561355\
914800671452012225582652279`140.10126350849896*^-40*I)*GaugeXi^2*u^50 - 
  (7.155912687556567924624820499311357089109985670754484155265065034195576588\
25803412824790273091965258117071569431611404363345763647696989627870888407333`\
139.13726509382812*^-43 - 6.5601655050922207009313588754571770958454249680144\
62563451939019777298244029811937779006116853244124853047787579058526423520234\
064541774080325709325674`140.09951485716053*^-42*I)*GaugeXi^3*u^50 - 
  (0.843749999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999996`193.920155674\
4743 - 5.30143760293277608990571070928416111708272336144549107289521899951944\
01856079776851848087677648225522198748959911638924669708627786166075160365440\
0121681188569735442330952125436563190030122636144501956497361852158`194.15263\
010690344*I)*Log[-u] - (0.640625`193.75890069144157 - 
    6.28318530717958647692528676655900576839433879875021164194988918461563281\
25724179972560696506842341359642961730265646132941876892191011644634507188162\
5696223490056820540387704221111928924589790986076392885762195133`194.15257146\
86285*I)*GaugeXi*Log[-u] + (0.53125`194.1526188769478 + 
    0.58904862254808623221174563436490679078696926238283234143280211105771557\
61786641872427565297516469502466527662212404324963300958642907341684485048890\
2409020952192826925661347270729243336680292904944661833040205793`194.15261520\
98811*I)*GaugeXi^2*Log[-u] - (1.125`195.6737665790957*GaugeXi*Log[-u])/u + 
  (0.468750000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000004`193.366960602\
01146 + 20.616701789183018127411097202771737677543924183399131950148073887020\
04516625324655349647854130764325863284681774341513737155335525017569589569767\
111584315733326748942398147154475523516783810251673063164156407202697`194.309\
72702266675*I)*u*Log[-u] + (2.27343749999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999988`194.30873461686315 + 2.847068342315750122356770566097049488803684\
76818368965025854353677895861819687690500665656046629359285882170340266209039\
89287966774052151475011069636164360126893199680736317847519134279395474904056\
5865526360994652`194.3087259719483*I)*GaugeXi*u*Log[-u] + 
  (1.531249999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999992`194.309702997\
0266 - 0.58904862254808623221174563436490679078696926238283234143280211105771\
55761786641872427565297516469502466527662212404324963300958642907341684485048\
890240902095219282692566134727072924333668029290494466183304020579`194.309156\
1926447*I)*GaugeXi^2*u*Log[-u] + 0.0625`194.30963099850115*GaugeXi^3*u*
   Log[-u] + (3.5171875000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000004`19\
2.7263220198647 + 31.71045084717197550073230664997748223736517862494247438046\
58469786070218509514220799017265182969941549448072482434432827191034940276511\
89401477846525796856279263805161647691947409242662912891013828542953453310785\
85`193.05499347872396*I)*u^2*Log[-u] + 
  (2.236979166666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666667`192.941696235\
38377 - 10.848312131927254776566315432887033396993350582217162288054105545312\
92852795706544838743275625949800037585511124117796514074593216735435426892663\
170619366135869551229214263145569263564783862060999397522091823790034`193.054\
9499793102*I)*GaugeXi*u^2*Log[-u] + (1.28906249999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999`193.05497766041285 - 4.123340357836603625482219440554347\
53550878483667982639002961477740400903325064931069929570826152865172656936354\
86830274743106710500351391791395342231686314666534978847962943089510470335676\
2050334612632831281440556`193.05497892273212*I)*GaugeXi^2*u^2*Log[-u] + 
  (0.078125`193.0549008447499 - 0.1472621556370215580529364085912266976967423\
15595708085358200527764428894044666046810689132437911737561663191555310108124\
08252396607268354211212622225602255238048206731415336817682310834170073226236\
165458260051449`193.054904671691*I)*GaugeXi^3*u^2*Log[-u] + 
  (5.406770833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333337`192.354386231\
9417 + 30.5759868333756612757319076504598839736273118973903528340026725424958\
65926459179941508269498034562991506809328113646894207652939029757923595577022\
29508379365351786923567199192589890168013238166899257168852068460007`192.5347\
600997428*I)*u^3*Log[-u] - (0.73880208333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333339`191.73414810553092 + 21.18938794999365751983918323618206372414236\
65218268856154299648283261575319825034022047140563439666824837592293473988911\
87429837340458354115022606424616578370302697463536512420998436144722494253306\
48252049640736191`192.53474467813356*I)*GaugeXi*u^3*Log[-u] + 
  (0.231770833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333332`191.757341898\
05746 - 6.2831853071795864769252867665590057683943387987502116419498891846156\
32812572417997256069650684234135964296173026564613294187689219101164463450718\
81625696223490056820540387704221111928924589790986076392885762195131`192.5347\
5051798864*I)*GaugeXi^2*u^3*Log[-u] + 
  (0.028645833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333335`192.208789751\
69094 - 0.2454369260617025967548940143187111628279038593261801422636675462740\
48156741110078017815220729852895936105319258850180206804206610121139236853543\
70376003758730080344552358894696137184723616788710393609097100085748`192.5346\
996227248*I)*GaugeXi^3*u^3*Log[-u] + 
  (4.906922743055555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555556`191.8267656843\
5454 + 21.6448098016859278938177087960845611040563659052432421016303257197457\
80222824340991415548965920471500498532432861043114460055420717016468032295293\
07492687033784974385689694968924898168348293911048823060040926450862`191.9496\
5435044088*I)*u^4*Log[-u] - (2.9332899305555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555568`191.66306060638968 + 21.1607536419531255502177789345115474218124\
44404905497932165870281260851913696040559769302280592150511291213608767199703\
49663601323594422120405635965917790731845093706155876037718627609587827466647\
768997654979059523`191.9496457456568*I)*GaugeXi*u^4*Log[-u] - 
  (0.548111979166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666669`191.523454605\
78107 + 5.7923114550561812834154987379215834427385310800978513574225540920675\
36499090197841220439209224528344092085534508864252880579275998858885989743631\
4087368870602989613143566991482883755947735621356528917469156202364`191.94964\
686507558*I)*GaugeXi^2*u^4*Log[-u] - 
  (0.012369791666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666662`191.297735533\
9132 + 0.23316507975861746691714931360277560468650866635987113515048416896034\
57489040545741169244596933602511393000532959076711964639962796150822750108665\
185720357079357632732474094996133032548743594927487392864224508146`191.949626\
29999816*I)*GaugeXi^3*u^4*Log[-u] + (3.26510271990740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407407407407407407\
40740740740740740686`191.20720131557007 + 12.20585104074409425061727365875208\
24731681343730235231193747022623709415549095609688015262771408399070091131993\
19573739662380754950891055514545454547657513702677067349716437875663423487329\
33587888663506631117375427`191.28723893643715*I)*u^5*Log[-u] - 
  (3.077986421130952380952380952380952380952380952380952380952380952380952380\
95238095238095238095238095238095238095238095238095238095238095238095238095238\
095238095238095238095238095238095238095238095238095238095238093`191.129522924\
30734 + 14.836662180429921973833343165566089792946788296267589599838703172266\
21107500010421617693009311960755933756654919749339350131428958182286686779671\
689229427215233356828190095184381492816542634877543293669919700183415`191.287\
41842669717*I)*GaugeXi*u^5*Log[-u] - 
  (0.700846354166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666668`191.0821403384\
8998 + 3.90735586290230534033791270795388171222022944047278786483758733668284\
66553184724420436183140192581033027966826008948688923229692331285366507084157\
6385979838982879085273553603562503980799979276269466256825833365102`191.28748\
748326728*I)*GaugeXi^2*u^5*Log[-u] - 
  (0.024739583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333347`191.032877524\
89635 + 0.1595340019401066878906811093071622558381375085620170924713839050781\
31301881721550711579893474404382358468457518252617134422734296578740503954803\
40744402443174552223959033281552489170070350912661755845913115055734`191.2875\
3935606*I)*GaugeXi^3*u^5*Log[-u] + (1.741602492559523809523809523809523809523\
80952380952380952380952380952380952380952380952380952380952380952380952380952\
38095238095238095238095238095238095238095238095238095238095238095238095238095\
2380952380952380647`190.51743226966622 + 5.7574957725815027298758230314460033\
03715165458571211729834781991984958556856181115338652827913589951816704668851\
03476435494742002416392438688625835742574098772999549226946412358978099570265\
387611185192364084492974`190.562285898773*I)*u^6*Log[-u] - 
  (2.119272090636022927689594356261022927689594356261022927689594356261022927\
68959435626102292768959435626102292768959435626102292768959435626102292768959\
435626102292768959435626102292768959435626102292768959435626113`190.474474337\
04474 + 8.1415518990101113053544259449755137896062841869482722857896252891539\
67439363856471314293896977103646360506948681491894426706873602068390385160133\
89322671350007981829375998468562030645923574909504940003099305011112`190.5624\
3373594964*I)*GaugeXi*u^6*Log[-u] - (0.50727099867724867724867724867724867724\
86772486772486772486772486772486772486772486772486772486772486772486772486772\
48677248677248677248677248677248677248677248677248677248677248677248677248677\
24867724867724867722`190.45246916125663 + 2.097667594740684860265160842377251\
40496915165104108628254681196215553157961402080012559408650447608393391346193\
23062068341532858278353366776416201881357879127975334477416068666965247210451\
1487511497379083215399542`190.56249196178553*I)*GaugeXi^2*u^6*Log[-u] - 
  (0.019580078125000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000006`190.432888032\
23618 + 0.0863119856650320798588043950354134255944795238630400166960564204397\
06935120623710769598352623331601737530370606028980039392812657892600631626829\
53582227988486744921167579544634808243294471904029821752532480196811`190.5625\
361797083*I)*GaugeXi^3*u^6*Log[-u] + 
  (0.782788697365520282186948853615520282186948853615520282186948853615520282\
18694885361552028218694885361552028218694885361552028218694885361552028218694\
885361552028218694885361552028218694885361552028218694885360967`189.760592477\
6378 + 2.34501347467175625499481514347399698795238365149535893702808581156726\
67775742284009724367589511167246161884892298363328870104140449240847752262470\
0959173690355512092006371261657870723820423073467416271806626263215`189.78698\
408835535*I)*u^7*Log[-u] - (1.12409270232977450239355001259763164525069286974\
04887881078357268833459309649785840262030738221214411690602166792642983119173\
59536407155454774502393550012597631645250692869740488788107835726883345930964\
97858402562`189.7436032649521 + 3.6985202054175820435276572533895243807378518\
78898503951725779418936491870523119970104809029777611047959067704206122425876\
67631057700879587623961877592238863003101992103248864670655825449035181685011\
504196467490668`189.78710148812615*I)*GaugeXi*u^7*Log[-u] - 
  (0.274087508267195767195767195767195767195767195767195767195767195767195767\
19576719576719576719576719576719576719576719576719576719576719576719576719576\
719576719576719576719576719576719576719576719576719576719576696`189.731993288\
68878 + 0.9401403015430169944268416434189107589465041163903776496994960677278\
30177535947365512050302643303188052395803865805166468349065700864020962499955\
02525987731059412519799607118540822625674654023041145805512891947474`189.7871\
4723171205*I)*GaugeXi^2*u^7*Log[-u] - 
  (0.010959976438492063492063492063492063492063492063492063492063492063492063\
49206349206349206349206349206349206349206349206349206349206349206349206349206\
34920634920634920634920634920634920634920634920634920634920633`189.7225953075\
489 + 0.038860846626436244486191552267129267447751444393311855858414028160057\
62481734242901948740994889337518988334221598461186607733271326918037916847775\
309533928465596054554123491660221720914572658212478988107040846926`189.787181\
14184574*I)*GaugeXi^3*u^7*Log[-u] + (0.30564672937679122574955908289241622574\
95590828924162257495590828924162257495590828924162257495590828924162257495590\
82892416225749559082892416225749559082892416225749559082892416225749559082892\
4162257495590828698`188.94199172038162 + 0.8428761800305093363914150928636008\
76899644517534786459591713688725219783992491183205506187491768428319621368517\
45170120504548596626184806611749811265671797069017783257062193862926832212654\
060324624147685582818518`188.96551605988662*I)*u^8*Log[-u] - 
  (0.491758800995803413958175862937767699672461577223481985386747291509196271\
10103300579491055681531872008062484252960443436633912824389014865205341395817\
586293776769967246157722348198538674729150919627110103300578759`188.940027571\
99354 + 1.4399088073460194060511696307300062183107476762939138871999380803804\
81033841334933402830337370133509972767084558630325575364778194387772865098173\
33704419273625138521390929739702194109564302006505177744481216193137`188.9656\
0667239984*I)*GaugeXi*u^8*Log[-u] - (0.12086405759135251322751322751322751322\
75132275132275132275132275132275132275132275132275132275132275132275132275132\
27513227513227513227513227513227513227513227513227513227513227513227513227513\
22751322751322751236`188.93917407974035 + 0.362837589027883672202651651167828\
00238058453870386964364645518924180119171560773200300350131229919782554236363\
76668497390588854386290841718151554420585888998930210936323723265912280474974\
6819310198552115212961807`188.96564144625452*I)*GaugeXi^2*u^8*Log[-u] - 
  (0.004917625144675925925925925925925925925925925925925925925925925925925925\
92592592592592592592592592592592592592592592592592592592592592592592592592592\
592592592592592592592592592592592592592592592592592592592592637`188.938522619\
6322 + 0.01504031639169778710471210641316149655543613233192276526550272255292\
45581764864776975798077227014021646559777486301345549348173038761733835917097\
1684648563667417721114086516791051978075771635951032751224134793993`188.96566\
635395078*I)*GaugeXi^3*u^8*Log[-u] + 
  (0.105801580938525744660003919263178522437781697040956300215559474818734077\
99333725259651185577111503037428963354889280815206741132667058592984518910444\
836370762296688222614148540074466000391926317852243778169707649`188.080377539\
55446 + 0.2715467039331533999692008354495309629928478969420206889527587463043\
75929605831799228935873873970837422288751307548687435844181155609797731374876\
41039393993977760107132042265267049080132306483878002890426996838315`188.1015\
8244687454*I)*u^9*Log[-u] - (0.1843657508277559585843316002046160776319506478\
23663696679569695442711315727188743061758934774807790680806553822426838299854\
17287004588591890179191766493353794941096528398115699703001290302877604464906\
052207637918`188.07921324969593 + 0.49188000283771678076434209702284041076885\
55299980768453177656256219424169819117217103970362633811919162873312892211538\
66197814503733284334401375689083438908934909016282960772332961223021576634406\
43869243838749027`188.10165078235192*I)*GaugeXi*u^9*Log[-u] - 
  (0.045480085100446428571428571428571428571428571428571428571428571428571428\
57142857142857142857142857142857142857142857142857142857142857142857142857142\
857142857142857142857142857142857142857142857142857142857142799`188.078734719\
23742 + 0.1232314132202395127992363359194396602992271784696183312175170994903\
48147269564237320108864397668733120934996143220041538225847546388600570800090\
10459422627961327906329608980487777450499193731030014822937932871516`188.1016\
7672358386*I)*GaugeXi^2*u^9*Log[-u] - 
  (0.001868063306051587301587301587301587301587301587301587301587301587301587\
30158730158730158730158730158730158730158730158730158730158730158730158730158\
730158730158730158730158730158730158730158730158730158730158795`188.078391715\
09127 + 0.0051173274431846391287685408739400591323741198182922149370781212938\
42174696602840747031497905759664381207486897906912652790676331603220181509132\
25215676930220876840517204440578899288854769854010644946115599259366`188.1016\
946131217*I)*GaugeXi^3*u^9*Log[-u] + 
  (0.032933169314657125710366451107191847932588673329414070154810895551636292\
37703311777385851459925533999608073682147756221830295904369978444052518126592\
200666274740348814422888496962571036645110719184793258867333744`187.179169566\
83632 + 0.0793223178856874358381248056880441038362114666816782279370800534096\
28065894972175343037945394823110994835002080236908861670600120513610648223387\
58555503663336872663207107880594826796801095446636164904553244101355`187.1984\
432108197*I)*u^10*Log[-u] - (0.0607204925367718723993525580827168128755430342\
73193003351733510463669193827923986654145384304114462844621574780304939035097\
76525649541522557395573268589141605014620887636760652633668506684379700252716\
125732000176`187.17846878703386 + 0.14997400100272337498315249228977879765577\
89777592087818881920669879597323479352984520330195940292711518249407711995884\
49632505586220248867694631586038407350400573627606144989128825646905568871647\
24230294576857792`187.19849374573238*I)*GaugeXi*u^10*Log[-u] - 
  (0.015004915497672659130992464325797659130992464325797659130992464325797659\
13099246432579765913099246432579765913099246432579765913099246432579765913099\
246432579765913099246432579765913099246432579765913099246432654`187.178189834\
60398 + 0.0374265340082608449194413912151979633242412866545511893656615371290\
53994187074936526520865444681086705431340495765564119842331410619028007279034\
68949320721314710479207255341399947204932947077560994174661285573882`187.1985\
1285604528*I)*GaugeXi^2*u^10*Log[-u] - 
  (0.000619704365940531305114638447971781305114638447971781305114638447971781\
30511463844797178130511463844797178130511463844797178130511463844797178130511\
463844797178130511463844797178130511463844797178130511463845025`187.178000326\
39144 + 0.0015559759621458004240701300094259297958246510870179231175055458100\
59450136535655193677095104699738712960011599044780689399683678876531865181785\
47828861894199277238850996452503379512555666817941920289642857310092`187.1985\
2552985833*I)*GaugeXi^3*u^10*Log[-u] + 
  (0.009315685832853357711312256766802221347675893130438584984039529494074948\
62040316585771131225676680222134767589313043858498403952949407494862040316585\
77113122567668022213476758931304385849840395294940749486204787`188.2218485238\
345 + 0.021196882820584673784134027315463307569509305411657599964143871249375\
39777919312559080112414515506815746721773914332243999378239752173450001483860\
73616982892075879305653849459966795891477268534765705523983211648`188.2218514\
2492532*I)*u^11*Log[-u] - (0.017876107352433374230587434050637513840977044440\
24790345136665482985829306175626521946868267214587560907907228253548599868946\
18929250963882998515033147067779102411137043171675206307240939275571310203344\
8353808185`188.2217756509427 + 0.04134523882031881482201236782350369376222416\
80756669180734650513634723819363943299712460843463419093029710672623508993037\
65308831700135125179231716748217426069574850114912228733723238285668947838440\
65118989963898`188.2217753456048*I)*GaugeXi*u^11*Log[-u] - 
  (0.004421085310570987654320987654320987654320987654320987654320987654320987\
65432098765432098765432098765432098765432098765432098765432098765432098765432\
098765432098765432098765432098765432098765432098765432098770134`188.221761559\
20258 + 0.0102903474644691379016059231385750927674245569264531770997997659955\
51007506694194567321728053164017604963245890263254152388740775023816335810465\
39860995457254250513839864665337006323124110831744269270867606187129`188.2217\
6134669579*I)*GaugeXi^2*u^11*Log[-u] - 
  (0.000183193395778844997594997594997594997594997594997594997594997594997594\
99759499759499759499759499759499759499759499759499759499759499759499759499759\
499759499759499759499759499759499759499759499759499759499759472`188.221708164\
9806 + 0.00042813484952892896755359322934232849997261668582857151138916875218\
10859877015065018333251618220813578250514414981596232112738723109752015457680\
0364991210260350917267696327106323453587770197936655861867720636043`188.22170\
920603185*I)*GaugeXi^3*u^11*Log[-u] + 
  (0.002414300077519686611284635174325730682953706843397399754622778512469068\
82629185018154073789796092185061240696962999351968407604129906518875574511296\
8136857827414184637208526899083256306280195970752327975351816`187.353916180561 \
+ 0.0052186337665358728064785166652471963940200251387395653187927937324177736\
41530039640259437898037351004916937634277572491621616343310394785337387907935\
44754786418397455156689302947812410229080692756209064783773428`187.3539177417\
404*I)*u^12*Log[-u] - (0.0047655784909592140155148712948937415828549386349610\
81650195005975028421717535073315095761784875140655163101852215207995230441919\
55527533529778198689534267536512205423541001543246212157547735549980218891554\
477599`187.35384800744905 + 0.01041102394008754402821653762654064413664777345\
46892433507544872748980080512931616369315426391681640268084535178128065035740\
26203720310556664949192521117431932527428729105999153035512894081782294651482\
4480631509`187.35384765958472*I)*GaugeXi*u^12*Log[-u] - 
  (0.001179054802050975889434884143878852873561868270862979857688852397847106\
84181583652483123382594282065181536081006980477879948779419678890578361477832\
377303276774176245075715975186874657774128673599573070472557547`187.353834587\
85202 + 0.0025864386855775569323611926161397145625977493259668000325380144468\
25617028376750621542195835272230666972655159014284800472172380019664624438646\
88474688074402238752923856246554058064713851615761885188255686568605`187.3538\
3429367477*I)*GaugeXi^2*u^12*Log[-u] - 
  (0.000048954735191646541472930361819250708139597028485917374806263695152584\
04147293036181925070813959702848591737480626369515258404147293036181925070813\
959702848591737480626369515258404147293036181925070813959703004`187.353772986\
97185 + 0.0001076633405395173535683852087672158236632273575641204122831136856\
78810822002794897263411464181939715171346664304015872274408794726094279499443\
3888713140302366391679255544905929933993934363620351932321869311438`187.35377\
346694602*I)*GaugeXi^3*u^12*Log[-u] + 
  (0.000577106984414513477006732208320743242611497813086348008216263417851952\
77382102902261755753942579462738316230503056023214876707063532583691437183624\
009144167997660184485704644558136744962265121118613305438806498`186.462056454\
73327 + 0.0011906962470474494986945560864887064853273868695315697792609101137\
79445254575806431335443726112757878963702570204796618320375115355726926389937\
33322866622446483085961877502743899526639881308009179682783049289497`186.4620\
5708627073*I)*u^13*Log[-u] - (0.001162048897926906057314903869583757596978943\
53362342163664298319766308567630702286170274971597106252574241375563510218978\
20777952991418538217418349631815178614058746272211819010699142912608459407339\
5395530092303`186.4619920473857 + 0.00241416776448879994547703609671729809317\
97896190374501073998483055071826792667293103023879909404663873016319589056347\
52839056710791492300851986454864321840586037703037468326343112521547556034233\
6022953179869822`186.46199167232336*I)*GaugeXi*u^13*Log[-u] - 
  (0.000287547468165350626494806388986283166177346071525965705859885754065648\
24554242543660533078522496511914501332490750480168469586459004448422437840427\
258416676406094395512384930374348363766353184342602332020302422`186.461979211\
77432 + 0.0005990015150502473623848462701085404945597283205082624317530914797\
19429337579742755696162703829164964029357911533830532782037808660493458022153\
97880226357183389885207642223084752858615938666379791638911125363558`186.4619\
788629871*I)*GaugeXi^2*u^13*Log[-u] - 
  (0.000011954201992247239643072976406309739643072976406309739643072976406309\
73964307297640630973964307297640630973964307297640630973964307297640630973964\
307297640630973964307297640630973964307297640630973964307297163`186.461911113\
06732 + 0.0000249422521487017141588561099357626821792175726851012542862295424\
84885470474093941184645749230665992072631353905461503828185156728844907440333\
30327166262306780317332994544749487305607910237080712975781508095677`186.4619\
111908029*I)*GaugeXi^3*u^13*Log[-u] + 
  (0.000127953166693988927853153904879956606008332060058111784163510215236266\
96231868837041442214047386652559257731862904468077073249678422283594888767493\
940099112704285309457914630519803124975730148335320940493509839`187.155307375\
844 + 0.000253033552213465999544866471217642518469193268828108211602988843416\
41481037226469028453250522828946770095609660331494742411422503761203693900431\
49397208544627475798009187523784810826752297490402327791726035803`187.1692209\
548003*I)*u^14*Log[-u] - (0.0002612710259130071531358309505206699722941858231\
61256898595397838658986682039466997013859322626393298225874820356176742295033\
17522881732922133438724431505900477845640266993164536538270388194714309516614\
795028298`187.1552080910078 + 0.000519000663229352998968753025462848182284599\
05577357965557207064550059225047793253795481254706381674121626407256604042899\
96650026798094442309420618385484425259155213112270478350846540246227171323178\
1644789129905`187.16923412364804*I)*GaugeXi*u^14*Log[-u] - 
  (0.000064654283749503760251114748469245823743178240532737887235241732596229\
95072730522465972201421936871672321407771143220878670614120349570085019820469\
555919291369026818762268497718233167968617704067439517174965241`187.155168429\
18655 + 0.0001286619031033007525321310541770156306087683784463530652127629642\
90160465782542721928557146908034827802595237887985032021974853202275203433011\
68853662553684103901214030807808706524295345624286346952745544119083`187.1692\
39335922*I)*GaugeXi^2*u^14*Log[-u] - 
  (2.690027024122166627953664990702027739064776101813138850175887212924249961\
28699832403536107239810943514647218350922054625758329462033165736869440573144\
276847980551684255387959091662795366499070202773906469808`187.1551457742193*^\
-6 + 5.3586062990577324116227246880290076904932861491585662357485612496961024\
65930421941876400631327753811499769329840123709810892412188754432005518568297\
72702190863329062157771213619916912657104534216958713556066`187.16924230092664\
*^-6*I)*GaugeXi^3*u^14*Log[-u] + (0.00002644174635178619195208101843304774804\
00259952669134707946376387674458602159159489346449163038609257685106390584725\
69269043028479750879436242084567695856270107807322307499770640196743585809937\
83925283152981142`186.094115300717 + 0.00005030166183078346521059258298323167\
00517612175446287256619025587005743944935894690188442456060679923599458037303\
37392636311218819989045524553495506114723821892165758608959090709736120002131\
64674975931857908687`186.10707445217943*I)*u^15*Log[-u] - 
  (0.000054523467890265324375189642413686481801511634562009162337077324189323\
43951129847600151166626535156058680913671688363676874526263060058690026122047\
709064627547465731517734430615027902721362216875867384849425847`186.094053613\
77958 + 0.0001040264599201169233585792299908678262305980284870938799077072559\
83841223111696669357007387832997951961669657575010167150528099724401067145401\
84531367669327858934760997934352338603789006594976747965395802624018`186.1070\
8364416308*I)*GaugeXi*u^15*Log[-u] - 
  (0.000013492411879318363555576959457030003767217171097241643978857382737453\
28419049759437766492440213780601787656461377801765808820482541822929829984503\
705844093851148524869865257872312546033886421893476567197819108`186.094028523\
73307 + 0.0000257729720329979452520956960559040532155019836580720951160707553\
42831697996664447622962019336130705533359615156933185927838156534268111867513\
78249881050546604446541601443848099712137993150960788270755815868122`186.1070\
8736031154*I)*GaugeXi^2*u^15*Log[-u] - 
  (5.616571028523886562356579993264296615266632903317206668176685813370116721\
08673872342302677399679163347593682690684454352884687981689745358175693272695\
03636346669856370032736875770385470561837404870914568164`186.09401472395234*^\
-7 + 1.0735663240087189707640669930831164059963075920499624323096287265210207\
13193170899159397851471175306519979665028760174845959659429254121897078476908\
88168155612043030398930895378859697259880157701582956723098`186.10708939871498\
*^-6*I)*GaugeXi^3*u^15*Log[-u] + (5.11492631911417192097632996023921647962740\
41341892074230823998767666493469295524820891893099923913619215331946238576927\
34269236118069121586220963886790354359741319106491979290124419424232819906782\
02954719501`185.00664877288816*^-6 + 9.39056029179449061244521930713486482484\
77675527666440135370499108547886558820301090543387976076212735530818917652789\
47546978454461461341837564421151172312726459622893522810353007423586888671082\
50069010671732`185.01875774765443*^-6*I)*u^16*Log[-u] - 
  (0.000010619494900042149378471757748297855837029669387441987978360690270283\
59911128834980858739511816558917882396423428652602805212998906292506215424532\
36712568693656043557585802732156188500307776266454652770766284`185.0066102874\
248 + 0.000019533559692540169511978317447336987410956946761980009566028609993\
76033770367218828262561230072917098827098224598613064939249828403609074484882\
120089045195927281076817860895403258327519576611903316576233402464`185.018764\
12490893*I)*GaugeXi*u^16*Log[-u] - (2.627856636967411935584245017277489525648\
04831637490627012361632135467595577565491456973975907475233131421532707973210\
09998673656729471648031664630896916403711714428593772924097646579231805915071\
8140239690692`185.0065943005594*^-6 + 4.8375061827293390779766286630446258646\
25160431988703093453036937380893979394071833961702369839974784109998789341994\
80190005258690190487277276481746264453711292013899681007313496935739219068087\
660792553983146`185.01876676355042*^-6*I)*GaugeXi^2*u^16*Log[-u] - 
  (1.094274209344828204713015118658857635929946335590074567146877552521291498\
36380876945250842958073998638372536079767120331494229201460242024615922323153\
36371773761544484648541085930856653960710398100168823334`185.00658582157251*^\
-7 + 2.0152431877628136807320281813774868461151396878664910420304494579541641\
12246053574404018128015484379999994120754844618940900832669230522926990598265\
8234993857180220445721624465395732577284935926320706079497`185.0187681605286*^\
-7*I)*GaugeXi^3*u^16*Log[-u] + (9.2974693655410374004297764078205583624661772\
17770003452241909054247706904186037661198305396499255080144290278662530169217\
14943994921932980096592534202152383345599781671529802742242553939061778078908\
371881`183.89436213303168*^-7 + 1.6519963498575113538623652459073457555654136\
90897237880499426616489559808772582552273710398083347925871480536750052374773\
94728266547945287834019264068585367939697156567701920968934345780070531453026\
160283601`183.90570889862448*^-6*I)*u^17*Log[-u] - 
  (1.939545386216814081200217728385169149846951754506244208143957654082583725\
16562989078200777011612071373946443988124327174388107010113597309975593067199\
258943338659944848440102158968542715120025190844120363028`183.8943380283642*^\
-6 + 3.4504994736231756461846331398696696647433404377477773262618435504284093\
11648499845890907527450115092769879020025005526127794690599095928528551326982\
07366093825343855028295346073371056241401624212401222013177`183.90571330136092\
*^-6*I)*GaugeXi*u^17*Log[-u] - (4.7994016069117208974555269554750828741906654\
55319465071514039249281494327660942455008229466160786837205552839954748866461\
69974316047560160019958754267292497399354957192907187719927630706757172158147\
36324679`183.89432778161287*^-7 + 8.54274494192497995314544546721124080430150\
48753920469404345008431426959695418772418810321165593290267883166252117819332\
71149549505283772674209206034872432822309508222727020765250746756845471427661\
349059248`183.90571516808006*^-7*I)*GaugeXi^2*u^17*Log[-u] - 
  (1.998958601618914423868581457542968073106054224427499663519997579547325371\
58099975819656284434788428978697678770300411549503778988165335296780467441324\
3766911159794238951827913338443476424594797870033891114`183.89432253425565*^-8 \
+ 3.5590248375184542725264056957798515929938499818500565229359644501864664039\
74045294219028645329714412088262858774336728842444376756735092659358060541653\
641819493233284059355091759192730233507087853524789227`183.90571612290725*^-8*
     I)*GaugeXi^3*u^17*Log[-u] + (1.59354963184184693135030550955994102989785\
68843206308891761711524739719265727915666151198514302786803772926568282172688\
46995533078026017145335746615691084441863470451593093573948946800264916513910\
5146208273`182.7585666636339*^-7 + 2.7472172373381053653704354914728898187098\
06389218509763553918544055700808920028459794955109266815093845026836121908396\
01357018539188962582381326475068747950533751287257486157570470732041501364964\
18159141247`182.7692259458701*^-7*I)*u^18*Log[-u] - 
  (3.335346718914321072226517774962251874840413840018737526579417464438837905\
25494733334366027730298960590275481573392490495349176276228610246818945748841\
92192080935746528086842389480588921326982527944326782224`182.75855151002602*^\
-7 + 5.7546512151328416678001570896862957758954614729376733141449953823028897\
75206150098620805299705892116293452686068154172574952345501907007884516962617\
2684292667778505435612582379641474957503826025998932956824`182.76922897331528\
*^-7*I)*GaugeXi*u^18*Log[-u] - (8.2531139965962439399720544129069216961568328\
51031142577925178049192711732335913536803393865271392255039659564966908321548\
56765495187350103600048816746426409019335873132766953467567840816959972238862\
3692906`182.7585449103654*^-8 + 1.4244540820256959194077292317982938447324127\
07480398053365197239948612806037304756608449633062563660883682960073469856908\
64234148312035395732644923269766197098398646772285090505932036209288960377365\
72746639`182.76923028957043*^-7*I)*GaugeXi^2*u^18*Log[-u] - 
  (3.437908532566479589508998031666358256253473599671338025939125638264553089\
74242473568129756531042971545098321734902293051478651644643967499035452142620\
936064239311464127316394149053138574873194647030131661`182.75854164320464*^-9 \
+ 5.9347228733104507294386533744652998247571525223942922198604578689084901177\
46099200796612652682897458415120776161043948207637975953223905242679714055266\
32652006024530950050444467833289562544074868056700514`182.769230940678*^-9*I)*
   GaugeXi^3*u^18*Log[-u] + (2.5834408137453606014416613113772173040698694587\
17682174229796175839000562267462223986847208667296668905166750107500202635481\
67793755379403592348004673079950787623948001391801327767250037892809884058381\
7488`181.60044899847466*^-8 + 4.330884910616432616495003449004879596680433939\
78097122420594996587411350684636963034352506409339004724872067053745206160286\
50923918343266989190583265722064703156586014539211316801656427382803353746563\
12297`181.61048466958843*^-8*I)*u^19*Log[-u] - 
  (5.419681735021422874211866004046481389173012966709794199929275361166739496\
35954592098133111929427447314318844589609077543777860419267648876475557342278\
5938383634924520675179657738456794302690095716689245345`181.60043943907982*^-8 \
+ 9.0903534525093742077011586497841270185484837527671370941234034951435829804\
77311219380631195058061790436012735226367622127184164333162503821496271730162\
451983949331637765811556235737271892024729357858899033`181.61048674447437*^-8*
     I)*GaugeXi*u^19*Log[-u] - (1.3410401482557873068540235197526949690958749\
92852222846090294159695915055484339843813183361983894398145204236177193116809\
62473688776541157115074646855245890037050021367190585610752753488845832071476\
9643736`181.60043517105012*^-8 + 2.249836190957975234731665440309327520470997\
49768665330877955399229587651245924458021854603147002208534507504840180103865\
93834338143020239799451811325600871477982962794939899667787822236048899349023\
70245601`181.6104876698183*^-8*I)*GaugeXi^2*u^19*Log[-u] - 
  (5.586722674961195480543519872961851182639172949007084090617178966228787586\
83047910109754990657319100067219457925707937083507454605861479982148392462485\
61111608344796616856577943026817573387338395355902005`181.60043312627036*^-10 \
+ 9.3737885481530207397045164314352599020032961434059329944819690406601206537\
63339485922614620516897851814768956960051216612302784514211868780107913230255\
8736150826924213884238162426431810607965529251482341`181.61048811291607*^-10*
     I)*GaugeXi^3*u^19*Log[-u] + (3.97279169246070241146878191881396657331540\
12116327000672984698554336565158228321408742753652552700748749718405092784671\
24327256463750051186355453949134654050675810128062033502755453028213850442248\
2761593`181.67596456288933*^-9 + 6.489105925507379596883270817585207648357459\
61104939514248973208926503655049563421083010883922871751943913677166857719986\
41991777580731583027228699731150257679060935632099040192822844385346922918641\
5410407`181.8890536322967*^-9*I)*u^20*Log[-u] - 
  (8.347647886837973828224197374227778711271720301418316553454694794856268393\
91671947045858924995883239050901614580248684220478091535771742762200812609857\
258966727217248872014840977720677729505194640904302726`181.6758557796595*^-9 \
+ 1.3639634552414996036535585798729765250072167747314226171583452817984247265\
13706761439250986386225972496970132038003323348524880518691920080612216073169\
313935458522059331440593460135911380441666032125570931`181.88909439230568*^-8*
     I)*GaugeXi*u^20*Log[-u] - (2.0654987454213469524413653757097017140055495\
97845993567073001793838494570467251375451910606541239519156829910589083872012\
07601202254913990000185201810591105590154822281300900918686534255278670103426\
803352`181.67580598221411*^-9 + 3.3754524531438392667116963926707495726526315\
74510741608740678812399776324247103940111970921207849433020030315625339664687\
44436114135450106987382246398285686267891996022521033001118656623397809445541\
125069`181.88911304155667*^-9*I)*GaugeXi^2*u^20*Log[-u] - 
  (8.605291753394997083264980421857756576208248263974026952671590802635582109\
71383156725418675321732349900631147141736071553901508784335498155817995543648\
2767652041368314391132644128738241785958887383186699`181.6757828728027*^-11 + 
    1.40638563072607875396213120662745184527601047968396342443199891244263698\
69546086818811884994424511800460415903724795491729223315043597189988143918777\
850747427085291091101841996377661275348663884396399652`181.88912169408448*^-10\
*I)*GaugeXi^3*u^20*Log[-u] + (5.810054196210038277259900296943344073672556483\
44319893819648041596666295589510923407544316252392159982259607480725430674906\
74828258455324788481593593953923521918529661507145121204782943237250255314803\
535`180.48352323839686*^-10 + 9.262897642594374554182482153918423227473303671\
63030793776959696682383978410499252577158777993989607118189796023197715627152\
47000240572814792626391469718164843385355178313356040385618542281714841042178\
667`180.68608991989885*^-10*I)*u^21*Log[-u] - 
  (1.222160372635988893333177603282419664094279227860479487701713569479130294\
31597193463539544571143159341889646824799712147063144914009393089917783471152\
00831285937392565866529724362991848446731199960778832`180.48345302728507*^-9 \
+ 1.9489141443398657772512283149277819154353693965709889961227044272836849487\
22939335581143043184706859249490125562686197187639725560349611337713359043923\
10648991932086488163136586237666344473755713619752404`180.6861175367819*^-9*
     I)*GaugeXi*u^21*Log[-u] - (3.0240112859356076038125354024181137500545463\
60685945137504151467724395883808409547062877753673202951642567217686766975581\
11133467263103064321598698373629329946940991420041060869513287578808845324606\
87124`180.48342006826232*^-10 + 4.8227398537358431568397550678217930008810311\
33092261008268920040529167658979898076144865005537705194792822110914902479742\
41500203041258733787312805820667755714271950602099130939027912397867650836681\
14615`180.6861304966144*^-10*I)*GaugeXi^2*u^21*Log[-u] - 
  (1.259913173980356627327389685048557323672457204511760986481888247162017248\
10862398946991434384678207849427580310812722011745456706913000257474475337684\
9249395558126737167313521071157738319489068930878466`180.48340523710468*^-11 \
+ 2.0094245662783274037615719541460386932281255025704939161025732619119755898\
30495982680551481455803116517036792749705895657581343889302397314304564485642\
196013818018009111616120626684611121949036343377152`180.68613632748676*^-11*
     I)*GaugeXi^3*u^21*Log[-u] + (8.09985727974728245051714075364872522702169\
98864093293055303404517320506326480471544962834213029580018230346420582343196\
23743039209548340986017057669391916870189679735543493693190848740834925424194\
607845`179.27116721636213*^-11 + 1.262428787939262050492713310768910384451669\
77282346363214125086247496107405519945110186103566495570387766820219016474887\
98855627934787735502100864289007697790038870651643718328405015561328930922941\
984179`179.46389673918813*^-10*I)*u^22*Log[-u] - 
  (1.705127844676201529192253415728607124651691685486552609673356673241452574\
98964108031936173916316176932209832308841464602885379875061323318888132009675\
83260051725697333963793768227356078290761252974938519`179.27112182377104*^-10 \
+ 2.6579728808236743360678612014877791070498186353817248881633962829806630072\
37775791892778951060455347677130588056669350103925863641443465688257744761494\
3728521218751246933268467677940778780221276686513892`179.4639154228437*^-10*
     I)*GaugeXi*u^22*Log[-u] - (4.2189842046885909702244125969431365935060669\
25476764350849075264213507170642184416222418761325292079713217792975124597396\
90170804692493602538866510846803166005973832855183826510930110871088269475737\
7801`179.27109998364475*^-11 + 6.57706791025180033475048698184076386868723754\
33775521502986120240600871155424905105734322577703047504771537382801813959243\
92068067360424378446950179063414106910180747157823975872470000946371162577594\
862`179.46392441030682*^-11*I)*GaugeXi^2*u^22*Log[-u] - 
  (1.757826213034582006917839567917514879647614855012025960049347814064208998\
12303844507406399386868674804159094728629272296678985837585636984966072713737\
768869020355357085667948841833767629334224430506137`179.27109044461403*^-12 + 
    2.74039916917012234106573988717937125697819370105766354382792765701729908\
47386484257269825884483172387776270090123451535426558705219733458457384363273\
8801075515974338550018702786874278172538237033722755`179.46392833532732*^-12*
     I)*GaugeXi^3*u^22*Log[-u] + (1.07876459931516788029999769072655257447711\
48032251101742222142145910631834081338401528914872615096473187971078343515871\
83640317713399237152941314525128963376406950876034269515926757403233785965932\
515556`178.0397817098465*^-11 + 1.6460133666059758696485461492968753320186603\
25301200091187761942192080686724356467661039395111183871408846241612797325095\
72226068306823339913409074544300072280973143172079903531535674769469514764537\
9468`178.22328838123732*^-11*I)*u^23*Log[-u] - 
  (2.272140529038209805795238090886862254796335794283663384550996611309810797\
06024000902044635336070793208401899646783628910170966356245760434309497212576\
8737737513053496149587001862298298614752661108045797`178.03975232272376*^-11 \
+ 3.4672397119220638808124192963061656098349270045312755860862157514053326066\
52326929085126100804872812351772023887166227758374490075883730866807386747034\
565796517064324628591658999363770892906610239566235`178.22330100246836*^-11*
     I)*GaugeXi*u^23*Log[-u] - (5.6218980743586499164038191744213812463637595\
80150408382085618279767038868326428521353114137311254243527560020242141482096\
00311558456338283849457423366061071667122483393444450291158400942580491332489\
296`178.03973783692547*^-12 + 8.579309859753902122770123793145779555390005173\
63626632483620790938457555673676030818943968423856147954382578173766412583277\
12918099780917264185145494975276350110022100019991854259872068256963909217950\
3`178.2233072229551*^-12*I)*GaugeXi^2*u^23*Log[-u] - 
  (2.342384050041619562035119212113649691898159815940100868561563076906702791\
51382004360680584438664427102762230339486951875994500741317609370914480043133\
38168470886901219769592735209220094021961802548394`178.0397316903649*^-13 + 
    3.57467262118604374093946779329977305679671495972556037262683095962814948\
48107029223149208664420298275596198305607828685817641328865400040350386191081\
847711904840057679510594037146369431319193390257726`178.22330986222988*^-13*
     I)*GaugeXi^3*u^23*Log[-u] + (1.37527813274426899986619905128940549256420\
49689570409384824199589729043071358109480980629002736480139102322623960989910\
66163266134361731033067207586251912215446478538388923092959965044174813168950\
20474`176.7901775963836*^-12 + 2.05696453235228363228797935649438641743216014\
68453991900157437022821838477124190635934927218154155421413190139930164155059\
93328335489166999304531195890545938189342437274605604377005828077727696549929\
77`176.96501386207015*^-12*I)*u^24*Log[-u] - 
  (2.897723404087841867281200571212005214360209451931758952520554931282374740\
24302201758498376546369919048808948605411491237186247352320190121396415828322\
291600434657585760560868892097187436878380941753973`176.79015855438962*^-12 + 
    4.33431776378040042851107073175783363813785627341464607142423522917995331\
20004118724528635477509055791664281682637104767273532561074720667537758521997\
9959550260391004380674156949378229479307211054419285`176.9650223736923*^-12*
     I)*GaugeXi*u^24*Log[-u] - (7.1697228336151022557983501162037720507073444\
42216649982474141470630939364489314822199289082394077503863606333850102880622\
06430117379577527334767563296766023250943494044279563838772304945464879105533\
61`176.79014893521972*^-13 + 1.0724575348851281232491576400386210448344498955\
89705612931607224883371308138003631897426862719594719418316559063442917962509\
37404729321573520165246820364281089067827775500084741239189986987828876471311`\
176.96502667297537*^-12*I)*GaugeXi^2*u^24*Log[-u] - 
  (2.987322844318070298816047208557742715718496707110631631730654501220068448\
70674053973515802598179318582725586227704006097973791667176505266063487970305\
2559846928848557603349802046933209841974955517922`176.79014496798385*^-14 + 
    4.46853987837296539391475367751289177740816301277137011272481704594563850\
84947813500470460930060578957010626806838645049699913596129293426319770836557\
6029060862456630768769220570758481080883662635278`176.9650284460492*^-14*I)*
   GaugeXi^3*u^24*Log[-u] + (1.6813672213631378224796356973346250713253161027\
93180223809298049079496670372240174829724968201322923220802299374982027491871\
0905736639350977055343610837795953423673711812482796928822651328989592255444`\
175.5230999770512*^-13 + 2.46789587639759158694585411546887516124151605822594\
02407956302404503744819779521184714089119830391261198281604475610687771155521\
806121957260551545069968094028922151856114490818367020271874568020139138`175.\
68976423287967*^-13*I)*u^25*Log[-u] - 
  (3.543543174008440020070634615652672378619815917036578113932183446735103859\
32476077832757570751641017038360631397741492136658192278619145288795819148653\
1216811478504677909497524221389979535882564078817`175.52308761697162*^-13 + 
    5.20139793939274103282357365810735540015891314453531711395541072928006710\
36376127463516169514668131762712438728822856471886151803659584908210772296467\
728466627798017054732021428083523413428650484276701`175.68976996974504*^-13*
     I)*GaugeXi*u^25*Log[-u] - (8.7676147507095780089202505860716763643850263\
57563800527475589964318854339076121165196903564623229386577195555231273415452\
78840370259157845868393685486747077208346999683328092057195015077618464511413\
7`175.5230812209083*^-14 + 1.286984083794866034221302900762664134129899273815\
78459337959365882828506060233123297590975701533329088225053995311942334174161\
89135886222977614534814575328582802563345098017762821850790571869351922686`17\
5.6897729382562*^-13*I)*GaugeXi^2*u^25*Log[-u] - 
  (3.653123133587746151680328877606063845319831158707765176734089074752654733\
51901055412947931874364930527813663061772399827535301185223207557637142919909\
169574896681871968393296193713437820316062179631`175.52307865552515*^-15 + 
    5.36240713555988704689003956172601049801961106581717985282280313226312753\
21788597777791713195700859638425055308069461413582185863393186812289155482033\
3581002676512684742432500770053267848575390834979`175.68977412885388*^-15*I)*
   GaugeXi^3*u^25*Log[-u] + (1.9745806776726483964187629338117318235955646744\
89980150736951740711755456840680245931001534479934250828590309874328700237119\
561376837164325232749930159863401224437660270282600280690542541112913920302`1\
74.23923553496334*^-14 + 2.84720186959314054188947178184861663914319978428560\
87989474809596278078272347645671561402602682033212253301680724511881259345270\
27138537185799893639963881130648876813711456158954576358603416041855151`174.3\
9817891224016*^-14*I)*u^26*Log[-u] - 
  (4.162218393273571783176463442132312905788649374502014941707181222327290603\
89190933295268206815900694538356575395204377039093970799332265105132064839007\
9809997873928462560280638158056991792319937002964`174.23922748420983*^-14 + 
    6.00178127361470996408758249764050149019880864412511129427669952091884056\
66548690245532811844645916185257568173103992806775516531267211391067683034305\
53489120137517562215690846751867231000300518648941`174.3981827842625*^-14*I)*
   GaugeXi*u^26*Log[-u] - (1.029834337879291300486214929657466617453122069939\
37817126581422309922672918771849911143684364850241715759419239752659104844046\
3414330662727709672044183174394890309335677476433614088843800781119027454`174\
.23922323184917*^-14 + 1.4850085904807779520417446798925500627103140844860113\
44562350367085128524415556710894509351749861203002804983851282351384109844944\
01515143243203903215343136356294377151423340293122493676854876929641`174.3981\
848293561*^-14*I)*GaugeXi^2*u^26*Log[-u] - 
  (4.290937932429415824088573001782633821331137767277129447278163383134314432\
38270063488579272257094608811431915890976127003947722696728648025936703635258\
27344846206659841739640268932126833973995345395`174.23922157014593*^-16 + 
    6.18751537296319934194414960869196624012248619170561961291325182732542509\
25026244803011330671676503344346066232282522672550437187021396091645510539395\
593664127410288841042937480017153255721389588368`174.39818562850516*^-16*I)*
   GaugeXi^3*u^26*Log[-u] + (2.2310243965017560736411677994883497596060300558\
78834033248158742788563131518263653094331280844164227045725925908400897036551\
25513537868295022756359454024832766037996839986142191697965750739082403866`17\
2.93921893329704*^-15 + 3.163272045516572893714336880457332563650507003990043\
90678189658277437143047301778474791340912806488744955844431755973427656142706\
577539535032931651757980403320183203563660169834797626961834011983088`173.090\
85115734146*^-15*I)*u^27*Log[-u] - (4.703333529526986780967402620514428633966\
32422151889059854108527931495500804727800980629479527829829363559897247089540\
62089842257185866433153350869196836088700505349764669618277317770737963965360\
0203`172.93921369128833*^-15 + 6.66877171163095164327331558654254449002198771\
03520663999657986218910473338826412618123758242631338280708809345502792074906\
7417733200485618870074082954749836054908688170670122338723201051523256988388`\
173.0908537648482*^-15*I)*GaugeXi*u^27*Log[-u] - 
  (1.163717088704985676833118625854919397418950849567081868647999744452992064\
05170687264474920012826571443302026831193113118264105799092217863184889308031\
213246773020235450930674054277008664324313482766`172.93921086870253*^-15 + 
    1.65002951189186854290810020427737407556334579137086038732663715372321373\
98558760461215331952501703552340401068871729384534157080898383525406050977961\
8937472601662835080145635048615579824045817219295`173.09085516883422*^-15*I)*
   GaugeXi^2*u^27*Log[-u] - (4.8487925361120264940521986486220130965654676628\
68468477523197302660543788327977589514091746878562227809415198950942773589221\
082392722036093147281343062926862621961271051631096362290203319092583234`172.\
93920979211543*^-17 + 6.87510783976670500910736574681474332385678833294444100\
44067599660472594030571167488945444381422989408254776235221656162629995477338\
89292274312024500606396467954788377323343116498447743806736118381`173.0908557\
043336*^-17*I)*GaugeXi^3*u^27*Log[-u] + 
  (2.428724593384513608011885094883196568409507312088567003756151851067545969\
71023719716538410346646913062358784090363248437937082673027804185340814929751\
02156244151035719461824246101938001727169838773`171.6236384532825*^-16 + 
    3.38900799035320168424442210896886301714169755643416108353754719497974127\
45771675563418963147845271875747514961084048004869389760296019107598974029514\
182817292167905555356603817743543876555676521224`171.76833277554286*^-16*I)*
   u^28*Log[-u] - (5.12053278576881119144056202784638956778238992009776021327\
47271847335253617625993767795935128292399906414923895222963732452860681746572\
371653198166818687893283350146259452494040406796078848482452574`171.623635072\
48241*^-16 + 7.14520330687247737566131933739802905917449790543798187180747815\
29422392851617391893146286666413023581713669537148957642016993469128225695739\
075803515919061197369174093980122372165750834000344159916`171.76833451184672*^\
-16*I)*GaugeXi*u^28*Log[-u] - (1.26694030423097124356590150866079026895566098\
13398575313312458118580889883300837849225708727461420626105278775550616759470\
63697408116427806651459887173647829793042904817660100944817715197300396988`17\
1.62363319132382*^-16 + 1.767903024822163705953556174390112386751757100078114\
70390681208634293840496838443879280979171668420339189306082925139693339325258\
58104299872455801660894141031543412839595582425893854041844970638089`171.7683\
3547795025*^-16*I)*GaugeXi^2*u^28*Log[-u] - 
  (5.278897360144692741289332583810584550058173759668363196146036299663136772\
60898320870701505089182429478116151087926706407645830253274536549478501826893\
60146899394090722907633771003000960593030877`171.62363249388355*^-18 + 
    7.36625179881895787979954231876286209409149806144394654523964928276262584\
47427684164377713640099383193831095473782701343942105267453264273433738104657\
1827431758511505148668909850777150634365758698`171.7683358361303*^-18*I)*
   GaugeXi^3*u^28*Log[-u] + (2.5508191771169519788465629078971381877836021601\
03363945380324546097695887795025472564891155106096787025798648891227689046337\
476452063824666875280019312613362949616023577423151237586134540204725323`170.\
29304086840241*^-17 + 3.50571852391414978020492736104879172433465166531948673\
29960887618227348465940456444213316750373441598233568262186321460310306062564\
22274997574589443279504716146087368494000829576336519821877096734`170.4311382\
3845167*^-17*I)*u^29*Log[-u] - (5.3782480494289677583139459833460601106453419\
48589889472982424840476301804749624520538752759163137456219024525177264611901\
262508128953258970148089248356946727726539238132704886091331059696084068566`1\
70.29303867046988*^-17 + 7.39165281611981009636041167556008665990708500832862\
17649674974294918026011754771367588030468525261576850596618893500651693076855\
45798358968218940163421273774697010633522071293130907200703768580386`170.4311\
3940208528*^-17*I)*GaugeXi*u^29*Log[-u] - 
  (1.330703687623933539647457189178371254718198079827208753011561007117777060\
89111488687227712270261401281219553408381373695340111132684810431820062821569\
3474065949981031900947396749399772516819351046`170.29303740241087*^-17 + 
    1.82887503400973899333758438618193706418036017892468516388368796631303635\
84263701805874554079473592014879633263899608283678585329633393971154935388606\
05363188184853186037571095238234097184674972613`170.4311400734153*^-17*I)*
   GaugeXi^2*u^29*Log[-u] - (5.5445844017313607478993959099476731088172695199\
28273363228526811205134571784214809285111150413623771000571228777413562496873\
5000780025824178333115437374417716720426809434092965696231326419638074`170.29\
303694788655*^-19 + 7.6203051902543325446489406381516760312980594658311090648\
90951990442512981287691790241568037843022515567816246571771943835092375373304\
7080247981772803469780342934581843440380147928712593560949077`170.431140314046\
*^-19*I)*GaugeXi^3*u^29*Log[-u] + (2.5879219220355980492113222210053136650759\
04331525771956040896944440284150611968938974416927429648373263327020459198766\
51078949223723240262917347108954803069592398859211887200757629885727741081997`\
168.9479355019951*^-18 + 3.50561360745714093619492656726197650727003566656272\
42843988764822834106246926948958627659876585712026504145638622362753421273566\
6159145009576931781749885476251825995967811197478836227635936459614`169.07974\
837851137*^-18*I)*u^30*Log[-u] - (5.45668445878210097791834779037490820351178\
21030118037881935615881371261893141289907472058653116965663483960257198851186\
2890692194772725610702490382880729052537499056414876908290918416166830158113`\
168.94793398666275*^-18 + 7.3916953390777654777605483577205463146694387453070\
03360660904176302480790657351560401821284721255728725144668710501852900141079\
95539121263193095309790081524672601787081151679688393744248200152826`169.0797\
492043207*^-18*I)*GaugeXi*u^30*Log[-u] - 
  (1.350109744537249890052808621162392140749682087632015170753970446887261525\
10822683922150411874392820001078597095484578507732441154823902347848661205458\
272221563061113516687164449309981661411859599`168.94793314585021*^-18 + 
    1.82888159128830266295099270727556472529938850505048812101983942453809158\
24565587339955453637858164599108172261699912218084585301670757101438141186761\
1968754135107166595257832476069907862861492026`169.07974966253383*^-18*I)*
   GaugeXi^2*u^30*Log[-u] - (5.6254476260012320671142486091726999776526597774\
47482486505527475717773089741110758396608033008760486934681203725179141091179\
30172438995201430040350502502288681353538492449992879260065520825083`168.9479\
3284724386*^-20 + 7.620334996065985588346251188577256309111824584584758870055\
27680055640036324309430573288601892691914476260670011736464129236508993574249\
4517164449169048452366867178547594070876258621175012909894`169.079749825263*^\
-20*I)*GaugeXi^3*u^30*Log[-u] + (2.539210870214067742242607029536146266058287\
84840478398795066519483194832420813566862910828453752612907168857783941174450\
88448848839109144210447845893680108976318565962872601472234223942659909739`16\
7.58879777709174*^-19 + 3.392459216490984030070259365647180850152921368468060\
65412977981887939458328542480737641880150561620769596489888194667742962791776\
17061652562172112536089326037434400541406777406908880333497742121`167.7146136\
4384382*^-19*I)*u^31*Log[-u] - (5.3541170351677064394287696040786507360289331\
49281400731329709800385297831591454871783040699440125842985339273560053712364\
2127377761934709856374287712510121798368882672205231000683589538736456565`167\
.58879676854764*^-19 + 7.1532812445067271736092063726690135276967769716628051\
81026324085940958136525520675493289534798202104831811120034059806473922466485\
9707767511001679698155257770583444444023796730328169182670694735`167.71461420\
886095*^-19*I)*GaugeXi*u^31*Log[-u] - 
  (1.324731705267144644165587606390636810715138393620021567390974356949256080\
77593504512040815056812671616118467613512151862922412128726343825926628802457\
09377248653878947960675004163343500923916351`167.58879624515512*^-19 + 
    1.76988964142646300905799831097224177359232973142034525075220038389173715\
98161462286460696783981819021219869284096885330021211564221612117703495211804\
476488162534361153831449784925894189732886783`167.71461450207974*^-19*I)*
   GaugeXi^2*u^31*Log[-u] - (5.5197092416324150232508134499382493288657731822\
91918637223003507910816820727210480141572574006713203490244364469475115893898\
11594705051640553135003947189382577251671560439842337748231198590038`167.5887\
960536182*^-21 + 7.3745369676842783394946369892202998332138722552456697485466\
06458676443823754867080058481941596306675057226131433315909287626031913581631\
14071802944662848573088676657073621882313140753423234193`167.7146146093837*^-\
21*I)*GaugeXi^3*u^31*Log[-u] + (2.4121027874701636046180495092255085673013143\
49840496641703407723107952183308484127460385548048876609569481551419860208306\
19914686322484139622874930789812105188116453028427015928637656748326404`166.2\
1607279199102*^-20 + 3.180385219173055187906254530872842196590349487024935427\
60078270690532169467423877720970085648393672192358394384486708701952693946917\
3373797301084911179306437757712456028542894380573131731404971`166.33615670785\
028*^-20*I)*u^32*Log[-u] - (5.08619602461877419526527115292763435041822896265\
71188900012978788282745481414338744930993930448403186958545986444733012373830\
61624015549281951779950981153375733897975883020200553485533511470234`166.2160\
7234883223*^-20 + 6.706218633571670307222912455898773281016676333438354864706\
89437968022595846911112973983794911089069482967834805355254913819374737328778\
5705187192984428870827039146226178264846967874718103313252`166.3361569627626*^\
-20*I)*GaugeXi*u^32*Log[-u] - (1.25844133779149786681213515208488106414136970\
35445599791961208228631914734044534670992375828434024422967021747505468498259\
74366644899468682298668418490721288340827441497769845666068680942728451`166.2\
1607198934214*^-20 + 1.659274182901246034545667094396810397064997964386332929\
48992635111828391959787440927830724117509281486148125335990170672198858301825\
0455804186780870989962843127200583943878751821667492158725726`166.33615716954\
665*^-20*I)*GaugeXi^2*u^32*Log[-u] - 
  (5.243501821346996785278826349817022319525062003886275331586038242601515140\
17660619478782693727847705341008831197922762023896642266419297431744374742399\
51554369168468173742723022789079883091552`166.21607187189923*^-22 + 
    6.91364042567645168670255707675918443146613633556444837521580033328089486\
78167211599303582642319796970575972617451823332866948543393205963284418106258\
51896635840908322666024848889625980720372`166.3361572371015*^-22*I)*GaugeXi^3*
   u^32*Log[-u] + (2.22068366360278565240955748579908164994756671749791748628\
58892297462340364537648426510347106079728107622867695509271808867643573926563\
3523526083149756015806034204044860983770569993573078873173`164.8301785877505*^\
-21 + 2.891230931418311506013841069115497843711181381995493766071878084999696\
17565115087670745724515840052779971606111051872710754615534466095016119163848\
013571538182648197847036819289316848418629793`164.94477467152564*^-21*I)*u^33*
   Log[-u] - (4.6826244376610895212448930675711343456449391367941906682262137\
76433046268401218378632492229857917059763992227100943415285664870961628771473\
34493318449156210298363409585928659153611326609469743`164.8301783532627*^-21 \
+ 6.0965730772426778193648468182661575399504881652428958850988990060586103575\
12920645090963452929909923043100956727703987003393921910501063325739387374265\
82150351622505719243684959547015307065119`164.94477480985924*^-21*I)*GaugeXi*
   u^33*Log[-u] - (1.15858773803189878257110110704786084440157682737859252042\
63301831062719707800784604704004249289254963877499837041153535737269247014589\
6060999276394605928925981372481227708875684892569123981754`164.830178008761*^\
-21 + 1.508432677827761221437754133003363230254355022884399182511895768422549\
21919215086899398653299359788116020629576707349522150477175748485059137228852\
776074929853357884950787785588931282166381158`164.94477501309402*^-21*I)*
   GaugeXi^2*u^33*Log[-u] - (4.8274464948383860439833397709390517717981534755\
09594947624644749478492148789710884625056057952138663060690021574080194262932\
697426522191822283882661966900530842358080155022395580085948208387`164.830177\
92495033*^-23 + 6.28513494362855652938192152394177574850141551492018518107700\
44110261036877403727347097386911111586271380870643298316171270228672298901282\
58594772096009415889027834634302943621538406299331894`164.94477506253702*^-23*
     I)*GaugeXi^3*u^33*Log[-u] + (1.98329901613334748553040534799472445793416\
13133766653606779270059315442681071631571877741696749877488567827827058187432\
697643832049506850966756752918474805513743257253137532364137216052165429`163.\
43150775605068*^-22 + 2.55106890114396647862059731214783691479979656856187806\
92358457320615975623608908336290787595186880727327704132262448080827723032332\
902766994454963051504798273144650572983953869192710398327872`163.540841748125\
76*^-22*I)*u^34*Log[-u] - (4.182089642038683082905384594802756582430760176510\
14555738672405677713563032651478833069576008949510459779920505315091421347321\
02545644297651998974180695262006885374837410279627827793732011784`163.4315069\
4336953*^-22 + 5.379335527099764644769509286944820349371042750007941616806192\
15555893126641077229644766407998027268907293715731230199082957168176180864164\
8051163963666678782340341521275087942751544074217258`163.54084223931733*^-22*
     I)*GaugeXi*u^34*Log[-u] - (1.0347441035122608922687623765441692764888142\
11263832114563163947526840772350223496785849099790202728689161578765006540070\
5156949996822783520138017432593083663599531323998133655530127103461684`163.43\
1506743172*^-22 + 1.330970952473314077223613246717881543387421576762441081506\
83797435493392148692004302414744628732692958774655614949219526050777503466999\
10813299532515251859507166530760442702416438195781459797`163.54084236031798*^\
-22*I)*GaugeXi^2*u^34*Log[-u] - (4.311432003799113363669778062089329142882036\
37274877643427805295788574256723957701640013305542151972870010268426788138633\
960307275939637742834540049959390669034463710696651662805005648690755`163.431\
50666747587*^-24 + 5.54571158786207420807365086314475875770735632645243896938\
28672711448611088071143639151995381410195334610385909956441785094214067074209\
9271801808162469197703689071493137276476488823130105209`163.54084240606917*^-\
24*I)*GaugeXi^3*u^34*Log[-u] + (1.7198451484301007290765840805526004011471779\
43257080986001261090121247946223369618700791599519464083247180530399762971346\
718432337868729744899114822278218129021075162624163344202815788116339`162.020\
42813109762*^-23 + 2.18662034497165630158252945851250849124541389370000415506\
97531889718190789190107567776969193475683418257067815061966127382872004352132\
78989595065521262881456895707918079314581215888392022769`162.12471217006853*^\
-23*I)*u^35*Log[-u] - (3.6265776785272513405279107027915677722739179408739095\
22799639998240073850160954580451002647914792070014530025418994062828800351684\
256508235114163040400426968679281635931430345223538109762`162.02042741126263*^\
-23 + 4.610862679471916723349282020815446101780157096799476919492276563073309\
85900088244121094546883780990512674251770031171848477135622772041137850951742\
6767135138250951764075080947244954008914793`162.12471261537985*^-23*I)*
   GaugeXi*u^35*Log[-u] - (8.972988543435042955015941664486380533802155942755\
59536814131567950205250059224308048720074627982372324362183488835858069487580\
663753518280093122718948463610063192726702920267921737243541669`162.020427611\
77057*^-24 + 1.14083278362014890623318490724233671059328039223992464626427487\
00418975924474567661719821335229386988260885445326828863949246676507967012465\
86174294904509695040473041655909829631012929700095`162.12471249133986*^-23*I)*
   GaugeXi^2*u^35*Log[-u] - (3.7387445031302298769892366198917385109858929359\
77321683801865657900733098741871189386133456484490346967463409790528266428794\
0992519944724301906363290195133926359769415779079274839031866285`162.02042758\
289625*^-25 + 4.7534695236877245681479441621689281000013919714428866716845980\
79269413170023420821705878991742048765210851568146803473268741740390488748458\
3814079868661440582332055485310369137705449200007`162.1247125092024*^-25*I)*
   GaugeXi^3*u^35*Log[-u] + (1.4492976768746728481535027746686925792321816572\
50109913167313324299278256732176454822258355065616698868646516221875063853594\
79094737994359030373687947704953281733558150139041390570968152965`160.5972872\
8674207*^-24 + 1.822177817248527821160767144337045297344967123714734527795768\
99812324138573706537719077213787502754664400352517680670871546719149874307664\
628621922504599523448249393228993762256427811415483`160.69672044601802*^-24*
     I)*u^36*Log[-u] - (3.056123728626551695904889075468025097859460144959656\
64887101702375618129991062441538980524534817334376139847634835237175142067011\
756827932111240549406471827073782145441193370351525640885145`160.597289074244\
12*^-24 + 3.84238761560914099256449487598256999473578821782713392186107003505\
09726694558884571136675131692992827694427097990726277845101893804936705840798\
7225121208941984692806066279194337658410739053`160.6967193152249*^-24*I)*
   GaugeXi*u^36*Log[-u] - (7.561547866019651969163857217226533594795484559083\
47804688121917972785783297642520984328989344126245669778392226690883898535238\
50219552948684573323757861675908583061887468526667264715082657`160.5972891129\
3976*^-25 + 9.506942855962477298205600314629843789728474129860345095701414586\
98698757056267710306730369756148067613497634319444233360963097911184311533910\
97862314903206023082220418355560068889923292842`160.6967192907455*^-25*I)*
   GaugeXi^2*u^36*Log[-u] - (3.1506453402485591580554587682759618739004055770\
88495833583268936185519389041138744940561978427494506095970228524830774395885\
806704936644033056673188690619602689321127604842315048471983196`160.597289161\
60446*^-26 + 3.96122596328275672175770775072124517490319218583618118557010021\
90750447478227919203461654862412489040018786425869202945354326997292878683899\
65567462063941174423556151671155349337645338972`160.69671925995945*^-26*I)*
   GaugeXi^3*u^36*Log[-u] + (1.1878190045562279672060201905579326353715559758\
81144712403978636440192165430780001181889296694395646620952607717036804203985\
6724358468178832012268911956293063311548521231037041502864514226`159.16242005\
717822*^-25 + 1.4774382448870656106795529197227060490107994970409540661794009\
12808679307344845678336516713549967722882757290838074187477509516964472807105\
1048225081813531619092055480433911452193660084414`159.25717912462434*^-25*I)*
   u^37*Log[-u] - (2.50475285969817080951974145364342255461442924756282331199\
91275900763174737320083241281304339693604368204450977774964237817696866661024\
203844599349117650554152622112768272823961195846510369`159.16242193297072*^-25 \
+ 3.1154505356391264424551714556836992285521093726344398776967252898024792259\
03620276221303746633840059055570597718484589597748435067970601567513293077189\
2924058549694606081808459379830210526`159.25717791215786*^-25*I)*GaugeXi*u^37*
   Log[-u] - (6.1973010926771012549581377769708636254438812859815191241647018\
72965439519158331827141675317576229514685266142069282688952440028193942538568\
268925349586874823450748404151195401929247684595`159.16242076104137*^-26 + 
    7.70833366292159587039862696912890282128496327350531028128896173898287693\
11772358772441845754302049730378574703858099715674082255980010511493097368222\
63903088522493562588995371331376050186`159.25717866966644*^-26*I)*GaugeXi^2*
   u^37*Log[-u] - (2.58220835307775739990317661446889635676197519739875259397\
85344510657282085442538657682693666644094950831998418328840313905214006644766\
8062685079128763614058921348772687370290063641882037`159.162420726613*^-27 + 
    3.21180557034258810681314373423189523635503810183137697523680296304311760\
06508806033029808409827468228805334953216024370889893508096283138340158983780\
7463038965651482273983294335253707831`159.25717869192007*^-27*I)*GaugeXi^3*
   u^37*Log[-u] + (9.47552858939527249050677456011240776709657335804509964434\
76513480219791240571684739466158944411680632745674383714690236526804870282328\
5714029024166644304706260067815144159037488529935966`157.7161421119139*^-27 + 
    1.16639686698701340851168720054277873756999091604982068195861936665712016\
45242862902931137579943689151654302266004080873762584126678489723543832483046\
29505527109645481410910851528640767019`157.8063850100504*^-26*I)*u^38*
   Log[-u] - (1.9980363901600988194868283550262939429378143690334670703918110\
07690147161203965235577195478698589063312750970382954146023180668029612068216\
525609150047081937759144046358981835902423470004`157.71613468313996*^-26 + 
    2.45956680570508592135680224010826364101902373375833008726208181061571701\
47771170890585545339386538119641820410948412107181124894988492991525589285597\
23825780535453683038716727781642121894`157.80638991256637*^-26*I)*GaugeXi*
   u^38*Log[-u] - (4.94358794143747205546813698626054471234415285056883590331\
03261719565746723422935705710265775594754363573211668269055533689666612550929\
558696015127285464259904052341531131527854323378553`157.71613424307435*^-27 + 
    6.08552742733105688571415341686384348900433682650683994520891213721630852\
08679090405841815405469351311799790286607987533669463939467966397032412100869\
8010551378497856734588039316955102557`157.80639020297278*^-27*I)*GaugeXi^2*
   u^38*Log[-u] - (2.05982615960280735786675953509982657411823472643318370104\
05127383016791692802782772960100429777768050407379578856545568978039147671504\
574418268427019449899118127739184815700067410728086`157.7161339767241*^-28 + 
    2.53563636355912799754601085198880446821828248711688384981936369145429638\
15863826201300250811332377524380226036933231379042465712377237976948435786075\
389057725536406337596000964244940342`157.80639037874116*^-28*I)*GaugeXi^3*
   u^38*Log[-u] + (7.36195665201457025409566070652251745035090725211876806617\
66334267052177018261947836606991169966035013705646491952002287471423336494685\
987035431009233968657108203399073158933265336852139`156.25872737412666*^-28 + 
    8.97227438423786507904907016845601408844170420860132865306577002087250530\
47780238680042479675833556784290809602844441007375491587428320157640584236827\
950826105476532785851608381426979003`156.34463666460502*^-28*I)*u^39*
   Log[-u] - (1.5523619520993606380658322629809200986432432764188487029615645\
42656386992431721033446724265898980979621710934643306633495531329358300295513\
93706176469207225592164578884753243494196785932`156.25871956826037*^-27 + 
    1.89197477285932018264676918603096307957417226061277603987276772927467878\
04250522181983101228829012166032764148498686093145727427588909383541291608942\
1967866684746827981568440756801224039`156.34464191980763*^-27*I)*GaugeXi*u^39*
   Log[-u] - (3.8409626804592029137499484243992460879394781056780820394183829\
37368090415709979350157244362456434616940443057868498598813272920556203227980\
8808561610118071136860336013846165107859909944`156.25872406658453*^-28 + 
    4.68117538068559417045729778040753099617898920800257066607527396580381918\
41718526658322767758306705569630537599352440272987538550203191530003862733278\
703499480957915927150981945289929074`156.3446388914053*^-28*I)*GaugeXi^2*u^39*
   Log[-u] - (1.6004014909515432402466354031473826528957452764667689869640919\
47951436035559281430923327536606911037686769448315246031364081650763074782239\
399879909024808795768840499653563537449610481`156.25872413165624*^-29 + 
    1.95048970887772626939914600421025057206593378166211412247956088794689106\
92466927235258158903937271497327414641189962886401314945114023126314394469146\
28301439985160803305897717622009592`156.34463884759637*^-29*I)*GaugeXi^3*u^39*
   Log[-u] + (5.5741924731657713220693426588570767691998112205878081922495126\
38210083758907841212865982490380979594577980801725456881156452769502548727178\
096080712471332473287758535222280701054691957`154.79043678236332*^-29 + 
    6.72920106071490965293542513465175238786544328501619520191054466478549465\
26779031174500622448038573677605576217152042655206692301951811749233173682283\
73600106535298706710557679372556453`154.87221832653836*^-29*I)*u^40*Log[-u] - 
  (1.175570493237294057407219288438119352387531425535463649074594671747762693\
25369992185692097424453328124355498115299525407058561185700949128843612454554\
010506117145214`154.79046855015707*^-28 + 1.418981234433639828579178284756741\
89349399310316483054132154616215485144936598999495247834844002084245969236428\
045530059876925337320891064446082560969430334939166071`154.8721965254821*^-28*
     I)*GaugeXi*u^40*Log[-u] - (2.9086467160792473289993063791730495250903329\
83488061475698424900119996556896933508524722775848369596259615527678854922354\
780335859795175363733687776480415404169117557324727981067328347`154.790470179\
53388*^-29 + 3.51088175380658621856617860363870471099129926903904412289835701\
98638860875733123551425838388087477611345944965879785905207706287958617721338\
51607010999435314433209272683918746366119838`154.87219540715634*^-29*I)*
   GaugeXi^2*u^40*Log[-u] - (1.2119409377992633949967963724766726384431966263\
12393752327879812726951409860596976433067058889174593305459588729768160598158\
34062063902386916843598956596482582544193678787840834517743`154.7904712037291\
*^-30 + 1.4628673808821086069235437160363499580753855012634565570150804593742\
69074409757204357260216402452109305148905651313384683146456124743737829744086\
10192425919515312768345560287894044593`154.87219470419083*^-30*I)*GaugeXi^3*
   u^40*Log[-u] + (4.11722111369461706838640001389198401732237101891353514955\
17995897244459520254257800488011448617128827913596170343155016289263541756772\
26742679979602057507736373094`153.31162819738233*^-30 + 
    4.92380328786846407433230797722310795039762895384585038976869272365707664\
35921739337212426748022246656113903286672927042154594093410995738897183762353\
54315844226593`153.38932470014436*^-30*I)*u^41*Log[-u] - 
  (8.683122150362941574631398679052295546763071107372423419638251760568983795\
39986417992852318052695098279877705569897726104595987928944610791989430826434\
5186697337456`153.31166252401567*^-30 + 1.03827902817687493652000208144826561\
39064618729332948130312664367188056758874198144908079923710397144638665204836\
336745425975662617135164562668552572580325870304869`153.38930069543028*^-29*
     I)*GaugeXi*u^41*Log[-u] - (2.1482318252873303757463675462458841854260284\
13059078191314198498859359644749948308197787534037012858239128253728863692156\
1656706449016913926789688745186818391894443768420904399002042`153.31164233908\
908*^-30 + 2.5689379751230584968646210603859090391921981788271621013119205245\
39927234538727506576708300072617797616680937326104124794078624743617105163092\
34757638820771951764859942656511542400269`153.3893148115889*^-30*I)*GaugeXi^2*
   u^41*Log[-u] - (8.95095558354881276512929425292848070716772026171050734743\
29033082413929291118554902251583719371220580141759378326355949612203391899231\
21788930937471402384922036529658297538647565127`153.311642045347*^-32 + 
    1.07039081490096430012658526191862778836049434971319795155025877193927043\
12631090089018481088833341029089347151409932903550085460625890780979417707652\
875228818994871249558945958594976`153.3893150169985*^-31*I)*GaugeXi^3*u^41*
   Log[-u] + (2.9696068101007210192571523508323690080294259695875060562592511\
20797233582950685382924239269123144639644145799711318651933974344471277441607\
287402636278097083749`151.82265443873692*^-31 + 3.517001192979091737737428176\
10237949776189330419801250808201937742428547288207574457359266769393245634232\
757963339202231878372417358395069952208635371560711593423`151.89612800387508*^\
-31*I)*u^42*Log[-u] - (6.2582625324247292232167744157053050975977275984976752\
12305338696069162912277729809314492423341220859332671606530717934771023749108\
89112078128451020399435113650334`151.822503359896*^-31 + 
    7.41627913839490938954000508867192153337223457297649848910885157645120859\
95208336180447680517467423810953721412827166660580983736029554870436238979796\
739432913186`151.8962356498495*^-31*I)*GaugeXi*u^42*Log[-u] - 
  (1.548391224803835320444744254006044060677006368987801743874635058182704047\
56404517419682434537330000143605881946664697797271698053203689781568325427218\
830457309819`151.82249599822063*^-31 + 1.834955747223181293514962840654988794\
27945801694091511843810851532434330909431125168217288726110210710420396258172\
2590891636935799592335832769075682343881902643`151.89624089187922*^-31*I)*
   GaugeXi^2*u^42*Log[-u] - (6.4515137384085997042048170281581547733396518380\
87207922631247597741451978714039102138752802124054447767980546589659265382008\
76850952694482465689895476496055654480068685045002490929`151.82249142410797*^\
-33 + 7.645648908349080436151995106337845477896527968373878434779223036300481\
64601346774468311552479305252834045773895614526375075287893996148317615666903\
41746015726020441119989605086306`151.8962441488153*^-33*I)*GaugeXi^3*u^42*
   Log[-u] + (2.0892102350708006125768408166947363020660655646276387337842872\
59956175736115001549159511382885068891396934870269845802416030305569910188334\
2316812283245884927525`150.32332586559156*^-32 + 2.45372121176170746058147849\
38093312870930139452948706351793372517689486753388429936408980987416509802092\
389852813490278946049011496071642104425732171896605803403`150.39316893809254*^\
-32*I)*u^43*Log[-u] - (4.4025790268240721325729513731764098523313280808478397\
14025047640070688417352282345275160817519524060217914777457985685543504667795\
720178120229241946024089922647`150.32315848255283*^-32 + 
    5.17414840761322959899840615780309907779837384416328624834563699418203261\
10509519244491254609223939047468858131441525364059143724776364517555997626066\
684530706121`150.3932902034244*^-32*I)*GaugeXi*u^43*Log[-u] - 
  (1.089727810610212302174064309476840793589319701049563546591039023605272430\
55321193624357910717655617981205893736956060269879114599192780615795190942926\
46169096012`150.32325785910115*^-32 + 1.2802017076937129669228401601018444321\
54785674573435486120086139234310414382512250601626845628318796427917917511602\
9712048673257657661362962124310006031159268215`150.3932182267426*^-32*I)*
   GaugeXi^2*u^43*Log[-u] - (4.5405561652393222076112063595325794832013211416\
22758281625192116794488686617035526172334076278367757546936461559070809171668\
0908798282469674418639980867509873794029895448713537368`150.32325917001285*^-\
34 + 5.3341737641900792442744618780718210262567788678327558160214926603518210\
79207989042316419683701775023289785692669958644377923460353479870477452037862\
7029490648213565257266212969579`150.39321727689276*^-34*I)*GaugeXi^3*u^43*
   Log[-u] + (1.4312812015863368004542931829588633168041836865866261037465634\
13121954118011323580595444247295515068863666917933845351878169604547301425742\
188152335111176998849`148.8133185997587*^-33 + 1.6729914788727179764776665339\
57789433228243583126080031305688488579619264240200677597992909561699123102546\
624315731461321281070114943579661839783449556521873249`148.8810873614114*^-33*
     I)*u^44*Log[-u] - (3.027706232414681497661907130383310084224047692219750\
10793454001619933529032066317240352639047871888293214012588102720999629174294\
2023654961617064941075636343288`148.81411147036061*^-33 + 
    3.52782853835134862718547941573759078986280932888735115875409410579837152\
15469501589319749943217512707697237555208292180468220578188130200069811944421\
71761891738`148.88050520467058*^-33*I)*GaugeXi*u^44*Log[-u] - 
  (7.492319538698479265841628247456852797346365283961882123044856168023109070\
87340363198302394785199001503149205742400054876644025928732145991952484238585\
055209638`148.81414776951846*^-34 + 8.728648114204937118261779280264123956475\
23462034004875314651210443531398237745553797142698596312974660412867389488812\
661460142133531602292386512284297235782812`148.88047846401062*^-34*I)*
   GaugeXi^2*u^44*Log[-u] - (3.1220799790251665595195157744936940870498336357\
69960432700685949236590186198700409257330305424978889985333006164571514805609\
921365767884251054640914080165022758738071035688933674`148.81417021001423*^-35 \
+ 3.6369367061306670790163297960104164480518804359493118095024711405793479559\
66752533916719347295446502679051054897845627464103442069769995571262093014961\
194263110301301856796510542`148.88046192878846*^-35*I)*GaugeXi^3*u^44*
   Log[-u] + (9.6394556345156894191885241173983266411568902216708668217195083\
18279534126313470536337608738146986391264501084037142381449254412273555058668\
9794961939752530355`147.29509988605702*^-35 + 1.11532753592255574782198974423\
02782522783878576663626595238931365519874068320074242307309022986220165804598\
2905386900261394873669168838652259313286156397314207`147.35844980169048*^-34*
     I)*u^45*Log[-u] - (2.040010329190482488936639976322443871612892893850117\
89670171400421353340462384950717400610883366985722851813374152468791980116420\
23666424697131068505566001513`147.29599495270568*^-34 + 
    2.35188572746301771726367184906414678323986564909093924502925419904014424\
67993054151718002769478206818208468415121613204973692986471989455630925743067\
5147063063`147.3577788028898*^-34*I)*GaugeXi*u^45*Log[-u] - 
  (5.036553095989643455968645156720666926512907286620292394295035197688734650\
51092601186399767233954423544076397713894252724486608466053385512733845851672\
75114292`147.2954589168865*^-35 + 5.81909879044877972658528962422727581379636\
47057108557273746514112888021590582468080441304521964508403846341300500687127\
893531173449992084117316587125861068995`147.35818123043148*^-35*I)*GaugeXi^2*
   u^45*Log[-u] - (2.09850868754464276296501039949339250097454231290993375557\
08827063462826547591265140783735576560084543272398188655844543707573830555803\
6687124391400117282036147679245259277084335`147.29545239763544*^-36 + 
    2.42462449241081819559153960827263816664649981736809721782451561265831962\
40414455299125912898125844908687075278652955524213502506774778121062148393511\
5800906052281051477007932919`147.35818611404935*^-36*I)*GaugeXi^3*u^45*
   Log[-u] + (6.4710369730899516543800195129538192142338624920206208270445610\
94387072788320966425545296942240039277999603965118978944027518271093178946403\
064031706410972479`145.7720940080095*^-36 + 7.2738747153455611145237296681289\
74436506348095303240254173143545206170357540597007179322464404817284704043789\
773653395495121040346683234395661755774746585589`145.82288594331226*^-36*I)*
   u^46*Log[-u] - (1.34001109633580151519150121616746720570506289523843784293\
20709794592614524868314702208101074938699291432619044690256348275166528702194\
296745357269906910501694`145.76766048426882*^-35 + 
    1.53383853335307496098887506924051362832085919690265264056746051044598135\
35758410227352285621118711313643073746705749136524190335539863625193961921552\
376449054`145.82633173358315*^-35*I)*GaugeXi*u^46*Log[-u] - 
  (3.312852495679987510412701778007134530400090058460626391209732358337816957\
14758448837752159561218343535873377621696804955353402609265113618847151465808\
5534203`145.7674642957986*^-36 + 3.795064449268981697516828061040046476887284\
93509439426797345817040512872872202028759248179993436547966326067066459986850\
5934135857516234382645970240355229868`145.82648135204352*^-36*I)*GaugeXi^2*
   u^46*Log[-u] - (1.37967843675342615311018164938173634915539553387576802647\
05681976169271396076894648317963024514322553251320360272814451698132414071868\
6110325271003272141778`145.76734339713857*^-37 + 1.58127685229272497230491122\
75397033846007228635307399296636122918519856910691791893494197071019551704575\
6584770927904177274202839732515937015755204402357673`145.82657343396997*^-37*
     I)*GaugeXi^3*u^46*Log[-u] + (4.11655130427777045581682133629625933373477\
86936626491770987310644945147160960678626915857035191253596652397894892866576\
7177498085817807332416810849068320028`144.2320214515222*^-37 + 
    4.64289852866746658690498145361965071582205401219662758406450657509201733\
12885676116582393876952144125262083564427219680386383216716564117687031253794\
6508123`144.2842771113511*^-37*I)*u^47*Log[-u] - 
  (8.496329675628195317477236881227867117613889741396235609486753780216350683\
56126514144822954343031294713167317600927536161129624897863078576814950027068\
852433`144.22675650473025*^-37 + 9.790458789776900989878618761921467249502276\
50753831832700522369842395143850788068528926889488145264761263445691339315812\
365400205543758632797375037828043354`144.2883281928313*^-37*I)*GaugeXi*u^47*
   Log[-u] - (2.1297935483893848788364889758563182635620582305584546843781118\
37225842556114224722895906346139811342145324797386636375360828872468653588052\
16949121535899387`144.22997070725205*^-37 + 2.4223815721782562758267949888324\
42834672958615768082044363627634208378714442968814355332964167978769192747023\
35732584176227411751400916467763493817079804096`144.2858757541408*^-37*I)*
   GaugeXi^2*u^47*Log[-u] - (8.8754267997724460005971047360492971733120437795\
82401981975878300701483146819939797234677228566346885823442530402676479782052\
639242594057822969040949476021`144.23000622712044*^-39 + 
    1.00932565440646462485956154411551104745317423482878978146697451603356860\
08484018582590705607987725242974916433913804184202111539812031356557046559160\
77438`144.2858482926421*^-38*I)*GaugeXi^3*u^47*Log[-u] + 
  (2.251718591338842504303162969564470558964967419278541197792848228007738630\
54501742717337358790882155122095319453019075597783059604394923473181667878786\
5887`142.79050503168497*^-38 + 2.90181148425269604698479752038633998398543919\
65675939704763161875983122686533066553746686081917155292357835452539875383381\
889433484125380543757238081428293`142.90066011323472*^-38*I)*u^48*Log[-u] - 
  (5.376372489584046528962851367583126170887741812807152151144220733956208429\
34399863106218659155471005261100391222909271690642478484251892084912220076057\
33235`142.822584366868*^-38 + 6.119036771435930760407590172972866895569292007\
74701923848673042968357022738369263237175782815371071638550212710506551845149\
81701752325933733386414259410037`142.87877807971924*^-38*I)*GaugeXi*u^48*
   Log[-u] - (1.3366497862526858630624232682363941455024704904753734820242043\
03116598031540002955931648251837499738940735084265490246013184977863782533637\
1109895618227899`142.82376066770135*^-38 + 1.51398848628435870110056355812598\
08401370043377652288313255540949231439457924488214448330610966891931759747794\
729414038288048291859094842033929621264017103`142.8778656068419*^-38*I)*
   GaugeXi^2*u^48*Log[-u] - (5.5857572943705312464821475750605145056535801726\
55929302766952459338854965830954945922272962363649350944819878962684351718347\
02864728008887106027377868425`142.82447663378306*^-40 + 
    6.30828535673562449041233551483878072142963534454437955961534901404120034\
28733903071771453617727940151798131797170946729780629202900366718475683075193\
6096`142.87730590296306*^-40*I)*GaugeXi^3*u^48*Log[-u] + 
  (1.500337141492396317456135061748804913718657506807524604304226032778577016\
84107103607007468592063545127487600969040877452446101886020724199492018161851\
0505`141.39828905934135*^-39 + 1.77661923597426369390351218425984527825929635\
36734297580186812927130321253330550353137483384224170261600037263342254381255\
14483390051262854200694009541586`141.47169455882525*^-39*I)*u^49*Log[-u] - 
  (3.625975343923233586429920015225023840764623988263103761540955795840931690\
78451364291531647144478434475905317666701813855228639150614082432196638258655\
8974`141.43087146765123*^-39 + 3.74634905518443539733824879501940013348564634\
25715140544201022332599611187933400723998723056045286280966277002608630410763\
93352681566828709669189932987161`141.4450548600681*^-39*I)*GaugeXi*u^49*
   Log[-u] - (8.2719425111353191889072935832901155590365331088315800170297610\
41452729749992458051586734934493687493216155309609804506731389784097903328234\
62587506463757`141.41195478011483*^-40 + 9.2693172779570880831006613358966339\
94579231467583758369741297820112747624303128753632651225047903070181510445240\
91778967588061027966523504065538350716531`141.46139502044994*^-40*I)*
   GaugeXi^2*u^49*Log[-u] - (3.4436275259210080790968507359815140427031415612\
96905506935189546843788215947588744654973506859571608403280795013858186107686\
7370825727172476387337269406`141.41174310840927*^-41 + 
    3.86221553134639074312595066790816643142520383415551541423256400403803963\
34208016954382336324243496984041674196312690070689133013643151354166394568664\
973`141.46156344377607*^-41*I)*GaugeXi^3*u^49*Log[-u] + 
  (1.770810203995428233107073151289422665571461596872626023865715351849907097\
76695055354215246286974556469997221422647905206475854420419281940381091760016\
208`140.03493651889787*^-40 + 1.065971525205827527199844176210915005053022668\
82010620382001237134892631468157197651079815640804819326383836962714258758901\
225962180507605658743452344336`139.81451010677708*^-40*I)*u^50*Log[-u] - 
  (2.127157382351985542339619588881530310025649594172534288355616008914311074\
83063538430886674663903256684753636318116065125237645507780136813747652028695\
018`139.9392581536759*^-40 + 2.2478094377262650790562053665162086168607985275\
18010257552329827566899085650625311328981275232583075442367502240106936348711\
5109533606942247959467427956`139.96321802069124*^-40*I)*GaugeXi*u^50*
   Log[-u] - (5.1069761283889891161747114840380503037282896259729212062241542\
81218775693152240223509559383681613105744433472003312254794982419284528174940\
6196163786203`139.93226219497802*^-41 + 5.56159037277090350897683221395545642\
68967718648934020481276959549948440835869275582575498509335621889342252710214\
69453768603477579478743113978741564957`139.969297365807*^-41*I)*GaugeXi^2*
   u^50*Log[-u] - (2.08816553527273441438009807568762267604808571342400429384\
63386572102842020395596397295962298356256321947826992990155166333744770709075\
45173226606792805`139.92778183177197*^-42 + 2.3173293215335847454739501336619\
34418013864566103830624122682612844276284145685701843830686684073613054009089\
90463357695183666782389799129070436114747`139.97300466508798*^-42*I)*
   GaugeXi^3*u^50*Log[-u] - 0.84375000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000002`194.15270185690903*Log[-u]^2 - 1.`194.1525773900618*GaugeXi*
   Log[-u]^2 - 0.09375`194.1526341062414*GaugeXi^2*Log[-u]^2 - 
  3.2812499999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999986`194.3097037896\
5782*u*Log[-u]^2 - 0.45312499999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
98`194.30877571206335*GaugeXi*u*Log[-u]^2 + 0.09375`194.30970378965782*
   GaugeXi^2*u*Log[-u]^2 - 5.046875000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000004`193.05499774947856*u^2*Log[-u]^2 + 1.7265625`193.05495141058438*
   GaugeXi*u^2*Log[-u]^2 + 0.65625`193.05497959249684*GaugeXi^2*u^2*
   Log[-u]^2 + 0.0234375`193.05490911845578*GaugeXi^3*u^2*Log[-u]^2 - 
  4.8663194444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444446`192.5347624213\
908*u^3*Log[-u]^2 + 3.3723958333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333`192.5347450609705*GaugeXi*u^3*Log[-u]^2 + 1.`192.53475081697897*GaugeXi^2*
   u^3*Log[-u]^2 + 0.0390625`192.53470097478566*GaugeXi^3*u^3*Log[-u]^2 - 
  3.4448784722222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222221`191.9496557700\
3836*u^4*Log[-u]^2 + 3.367838541666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6663`191.9496459196849*GaugeXi*u^4*Log[-u]^2 + 0.921875`191.94964703010874*
   GaugeXi^2*u^4*Log[-u]^2 + 0.037109375`191.9496268090202*GaugeXi^3*u^4*
   Log[-u]^2 - 1.942621527777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
777777777777777777777777777777777777777777777777777777777777777777777777785`1\
91.28236147123397*u^5*Log[-u]^2 + 2.36132812500000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000001`191.28236147123397*GaugeXi*u^5*Log[-u]^2 + 
  0.621875`191.28236147123397*GaugeXi^2*u^5*Log[-u]^2 + 
  0.0253906249999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999994`191.2823614712\
3397*GaugeXi^3*u^5*Log[-u]^2 - 0.91633391203703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
03703703703744`190.55753249718413*u^6*Log[-u]^2 + 
  1.2957682291666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666661`190.5575324971\
8413*GaugeXi*u^6*Log[-u]^2 + 0.3338541666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666667`190.55753249718413*GaugeXi^2*u^6*Log[-u]^2 + 
  0.0137369791666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666659`190.5575324971\
8413*GaugeXi^3*u^6*Log[-u]^2 - 0.37322048611111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111258`189.7823534818245*u^7*Log[-u]^2 + 
  0.5886377728174603174603174603174603174603174603174603174603174603174603174\
60317460317460317460317460317460317460317460317460317460317460317460317460317\
46031746031746031746031746031746031746031746031746031746031748`189.7823534818\
245*GaugeXi*u^7*Log[-u]^2 + 0.14962797619047619047619047619047619047619047619\
04761904761904761904761904761904761904761904761904761904761904761904761904761\
90476190476190476190476190476190476190476190476190476190476190476190476190476\
19047619047`189.7823534818245*GaugeXi^2*u^7*Log[-u]^2 + 
  0.0061848958333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`189.7823534818\
245*GaugeXi^3*u^7*Log[-u]^2 - 0.134147910466269841269841269841269841269841269\
84126984126984126984126984126984126984126984126984126984126984126984126984126\
98412698412698412698412698412698412698412698412698412698412698412698412698412\
6984126985859`188.96100796770853*u^8*Log[-u]^2 + 
  0.2291686042906746031746031746031746031746031746031746031746031746031746031\
74603174603174603174603174603174603174603174603174603174603174603174603174603\
17460317460317460317460317460317460317460317460317460317460342`188.9610079677\
0853*GaugeXi*u^8*Log[-u]^2 + 0.0577473958333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333334`188.96100796770853*GaugeXi^2*u^8*Log[-u]^2 + 
  0.0023937406994047619047619047619047619047619047619047619047619047619047619\
04761904761904761904761904761904761904761904761904761904761904761904761904761\
90476190476190476190476190476190476190476190476190476190476168`188.9610079677\
0853*GaugeXi^3*u^8*Log[-u]^2 - 0.04321800021127278071722516166960611405055849\
50029394473838918283362727807172251616696061140505584950029394473838918283362\
72780717225161669606114050558495002939447383891828336272780717225161669606114\
05055849498311`188.0971972323972*u^9*Log[-u]^2 + 
  0.0782851338596781305114638447971781305114638447971781305114638447971781305\
11463844797178130511463844797178130511463844797178130511463844797178130511463\
84479717813051146384479717813051146384479717813051146384478736`188.0971972323\
972*GaugeXi*u^9*Log[-u]^2 + 0.01961288855820105820105820105820105820105820105\
82010582010582010582010582010582010582010582010582010582010582010582010582010\
58201058201058201058201058201058201058201058201058201058201058201058201058201\
05820105821`188.0971972323972*GaugeXi^2*u^9*Log[-u]^2 + 
  0.0008144479580026455026455026455026455026455026455026455026455026455026455\
02645502645502645502645502645502645502645502645502645502645502645502645502645\
502645502645502645502645502645502645502645502645502645502645`188.0971972323972\
*GaugeXi^3*u^9*Log[-u]^2 - 0.012624538989013815402704291593180482069370958259\
84714873603762492651381540270429159318048206937095825984714873603762492651381\
54027042915931804820693709582598471487360376249265138154027042915931804820693\
7095819473`187.19418128379763*u^10*Log[-u]^2 + 0.0238691035948522927689594356\
26102292768959435626102292768959435626102292768959435626102292768959435626102\
29276895943562610229276895943562610229276895943562610229276895943562610229276\
895943562610229276895943558046`187.19418128379763*GaugeXi*u^10*Log[-u]^2 + 
  0.0059566178902116402116402116402116402116402116402116402116402116402116402\
11640211640211640211640211640211640211640211640211640211640211640211640211640\
2116402116402116402116402116402116402116402116402116402116402`187.19418128379\
763*GaugeXi^2*u^10*Log[-u]^2 + 0.00024764126570767195767195767195767195767195\
76719576719576719576719576719576719576719576719576719576719576719576719576719\
57671957671957671957671957671957671957671957671957671957671957671957671957671\
95767195767195`187.19418128379763*GaugeXi^3*u^10*Log[-u]^2 - 
  0.0033735886790357276468387579498690609801720912832023943135054246165357276\
46838757949869060980172091283202394313505424616535727646838757949869060980172\
09128320239431350542461653572764683875794986906098017209133713`188.2218587885\
8667*u^11*Log[-u]^2 + 0.00658029913156866281866281866281866281866281866281866\
28186628186628186628186628186628186628186628186628186628186628186628186628186\
62818662818662818662818662818662818662818662818662818662818662818662818662818\
62607`188.22177606712947*GaugeXi*u^11*Log[-u]^2 + 
  0.0016377596651034151034151034151034151034151034151034151034151034151034151\
03415103415103415103415103415103415103415103415103415103415103415103415103415\
10341510341510341510341510341510341510341510341510341510339294`188.2217621908\
6546*GaugeXi^2*u^11*Log[-u]^2 + 0.0000681397776124338624338624338624338624338\
62433862433862433862433862433862433862433862433862433862433862433862433862433\
86243386243386243386243386243386243386243386243386243386243386243386243386243\
386243386243338`188.22171068401272*GaugeXi^3*u^11*Log[-u]^2 - 
  0.0008305713601304602462009869417276824684232091639499046906454313861721269\
12867653608394349135089875830616571357312098052838793579534320275061015801756\
54249728323802397876471950546024620098694172768246842320917848`187.3539241399\
4677*u^12*Log[-u]^2 + 0.00165696592271299302549302549302549302549302549302549\
30254930254930254930254930254930254930254930254930254930254930254930254930254\
93025493025493025493025493025493025493025493025493025493025493025493025493025\
37774`187.35384830348508*GaugeXi*u^12*Log[-u]^2 + 
  0.0004116445018137726471059804393137726471059804393137726471059804393137726\
47105980439313772647105980439313772647105980439313772647105980439313772647105\
98043931377264710598043931377264710598043931377264710598025609`187.3538350511\
0715*GaugeXi^2*u^12*Log[-u]^2 + 0.0000171351528366502324835658168991502324835\
65816899150232483565816899150232483565816899150232483565816899150232483565816\
89915023248356581689915023248356581689915023248356581689915023248356581689915\
023248356581528`187.35377485359965*GaugeXi^3*u^12*Log[-u]^2 - 
  0.0001895051934385701746812857923969035080146191257302368413479524590635701\
74681285792396903508014619125730236841347952459063570174681285792396903508014\
61912573023684134795245906357017468128579239690350801461928451`186.4620627436\
641*u^13*Log[-u]^2 + 0.000384226733171503136780914558692336470114247892025669\
80344758122535900313678091455869233647011424789202566980344758122535900313678\
09145586923364701142478920256698034475812253590031367809145586923364701142474\
5753`186.46199225877405*GaugeXi*u^13*Log[-u]^2 + 
  0.0000953340520397812064478731145397812064478731145397812064478731145397812\
06447873114539781206447873114539781206447873114539781206447873114539781206447\
87311453978120644787311453978120644787311453978120644787328288`186.4619795556\
943*GaugeXi^2*u^13*Log[-u]^2 + 3.96968272131032547699214365881032547699214365\
88103254769921436588103254769921436588103254769921436588103254769921436588103\
25476992143658810325476992143658810325476992143658810325476992143658810325476\
99214367`186.4619125154205*^-6*GaugeXi^3*u^13*Log[-u]^2 - 
  0.0000402715406028743082314510885939457368028796600225171653743082314510885\
93945736802879660022517165374308231451088593945736802879660022517165374308231\
4510885939457368028796600225171653743082314510885939457371511`187.16544746690\
815*u^14*Log[-u]^2 + 0.000082601521020923612689485705358721231737104752977768\
85078472380059681646983234284821586408887996189583491170792758094345395932697\
51999910730069460228190386920545650704380863111021841180571339301498031656766\
2173`187.16544746690815*GaugeXi*u^14*Log[-u]^2 + 
  0.0000204771778665007831674498341165007831674498341165007831674498341165007\
83167449834116500783167449834116500783167449834116500783167449834116500783167\
44983411650078316744983411650078316744983411650078316744969118`187.1654474669\
0815*GaugeXi^2*u^14*Log[-u]^2 + 8.5284868057840528078623316718554813792909031\
00426909950719474528998338522148045957569767093576617386141195665005188814712\
62423643376024328405280786233167185548137929090310042690995071947452899833852\
21480372`187.16544746690815*^-7*GaugeXi^3*u^14*Log[-u]^2 - 
  8.0057581261061061546070364412516088001096819438971114456123274465426140911\
14972949188116736617618451833619382120263954479122027622909457124624673125554\
95977012731862820046241562996413084596506113260963264508`186.10341917902386*^\
-6*u^15*Log[-u]^2 + 0.0000165563253086375399536775198150859526520902182277843\
65350502916640482778048915615053181190747328313465879603445741011878578016144\
15371029127642884256640870397484154097910711667325423939180552937166693780479\
254`186.10341917902386*GaugeXi*u^15*Log[-u]^2 + 
  4.1018958972207980144488080996017503954011890519827027763535700043636551573\
05950956744607538258331909125559919210712861506512300163093813887464681115474\
76626841706206785571864936944302023667103032182397308704`186.10341917902386*^\
-6*GaugeXi^2*u^15*Log[-u]^2 + 1.708633872029829371099212369053638894908736178\
57744841871825998810125794252778379762506746633730760714887699014683141667268\
65139563552261964960377658790357203055615754028452441150853849266547679246091\
944134`186.10341917902386*^-7*GaugeXi^3*u^15*Log[-u]^2 - 
  1.4945540888415642122101557727660020428979864605966898735858171484273777042\
73647836258065534961478524088753365649309211919441196337139899750129027024970\
58758081685771280127541150468840063196324219251908689061`185.0152182897064*^-6\
*u^16*Log[-u]^2 + 3.108862581248371230596759697288797817898346998876099405199\
93430046340099250152160205070257980310890363800416710469620522530575440628350\
68126073417078708083999089290094581099872105163110454115745121036129586`185.0\
152182897064*^-6*GaugeXi*u^16*Log[-u]^2 + 7.699130212189798003290066782130274\
19376625725832075038424244773451122657471863821070170276519482868689217895567\
10191630826551461472096392731313366234001154636075270995905916540837175757810\
678445599080670845`185.0152182897064*^-7*GaugeXi^2*u^16*Log[-u]^2 + 
  3.2073591486472035827194557353287512017670747829477988208146938305668464398\
62312878185894058909931925804941677957550973423989297005170021043036916052789\
068662084535100408116281132154148027163900179773195647`185.0152182897064*^-8*
   GaugeXi^3*u^16*Log[-u]^2 - 2.629233850495910369049439492431504050966650821\
40753890935445038567769141480107347935960862613004951421799642569431966672344\
30487880015839347720248228599717343362949753654183574299768925767473334648352\
852`183.902282622584*^-7*u^17*Log[-u]^2 + 5.491640473631113311464618654161137\
82126854022278858880166069708553368684087638336004349076244501081102388291930\
77559090630986055822657129846672330332461051415299781312853208278044879352068\
894552554683321559`183.902282622584*^-7*GaugeXi*u^17*Log[-u]^2 + 
  1.3596200850806469095451355021849886462398133733334480299933147738936721196\
29169115630366797500317575014120298900877799103756153242614493781627301701998\
2472830278619260878831373695986207657542858289823821114`183.902282622584*^-7*
   GaugeXi^2*u^17*Log[-u]^2 + 5.664363954778916336456018995701535384075066614\
74915443169411423379677347931316185284439252693220947189201157455125709093963\
06221703047099872496697893523290348687174083999480824877650274475671301068126\
4515`183.902282622584*^-9*GaugeXi^3*u^17*Log[-u]^2 - 
  4.3723320306962008160877626359292276688041578359845584430891804870202813742\
36948236095219991659225789091727236532483734245097226503780895084741726278999\
624551837206446375216764030725829437083486028166486921`182.76591007838022*^-8*
   u^18*Log[-u]^2 + 9.1588118665817375871420637475207451346054935638917379761\
86570439086260229532353196633723659348724189475304736223918711728650518981466\
175158466889974307756235342084496561102018099631959990918389092473540279`182.\
76591007838022*^-8*GaugeXi*u^18*Log[-u]^2 + 2.2670890836181764474377816010765\
48685221784090961391511241080698493293160789789070731077163279673913557096459\
88720581520664516825944359920913505310226961850574258500391916721411482278792\
1657098957648695519`182.76591007838022*^-8*GaugeXi^2*u^18*Log[-u]^2 + 
  9.4454048116789435828625578599642299196194828521833397857881725502848025931\
33332836621559518125551946487728207823653409295073368109990166220065587219856\
3349097636886826636800700500254395886722891598915372`182.76591007838022*^-10*
   GaugeXi^3*u^18*Log[-u]^2 - 6.892817414867065509790923543169080760335585852\
53727248146848345602311126142491047127365592373427866299478882133776450177474\
52483530150464370546165447361793346581023835161357616733529281784451298650747\
7687`181.60727637270966*^-9*u^19*Log[-u]^2 + 1.446774686419343741768528772349\
14390257359153819622347514336018639624422418371706989038262028289748279628572\
22644308368786594124812583086080919262274975450434067929149132520669569537199\
76017914036525955758`181.60727637270966*^-8*GaugeXi*u^19*Log[-u]^2 + 
  3.5807255093800311607219945604032182133208118651028758541549232874495923185\
18446474502191135823146132143025247245492848607388770432545447424693470090186\
28153611581680665064505930286940546794975896051126345`181.60727637270966*^-9*
   GaugeXi^2*u^19*Log[-u]^2 + 1.491884782936754217164529437586808683395466256\
75892197315581484063691761585733989510314855267651200839290890126039000403561\
04263148562349724295984281459953210134764237886968460679426547255160181812324\
151`181.60727637270966*^-10*GaugeXi^3*u^19*Log[-u]^2 - 
  1.0327732842914078136856738225810871113306577420748105266227004850979457066\
20625581062257357206785971144216066616475772990880658379106751308133485435855\
37668420984190436870794263913954935262743636255927705`181.80766143311672*^-9*
   u^20*Log[-u]^2 + 2.1708152609838580034990917407561778110517424306617696774\
27922532332067426157043810472953410180282735672662923615286366754725378226760\
58607208195048529362891885028744970902470679509500235971461238695699278`181.8\
0766143311672*^-9*GaugeXi*u^20*Log[-u]^2 + 5.37219943089506245848217334667665\
28724255284665023609334277071157398337003122387061537770554320644142147792340\
81301886981663765671715830336783591379776832515432828852543717047023242795898\
8368727313615854`181.80766143311672*^-10*GaugeXi^2*u^20*Log[-u]^2 + 
  2.2383322502346839245646039318674064580224315073420407561861414357578515249\
38086658291309352513561292589473062441977103358225007664510561185800482298808\
724895728898109577476840951431567405052315585729535`181.80766143311672*^-11*
   GaugeXi^3*u^20*Log[-u]^2 - 1.474235947173159143350575276749832919857062645\
35982835836168260033770428239384690638934304489473203410297993998198504230214\
43794203118133397775396803005825099970678207748792245676697240876446599598587\
595`180.6076173823093*^-10*u^21*Log[-u]^2 + 3.1017931973340123008490870038781\
38438958651817457891327768496743082462143749210016045968533959615165760175204\
28206513340155274295185403661715997349839364011287924886286041447694586316290\
14185328892615913`180.6076173823093*^-10*GaugeXi*u^21*Log[-u]^2 + 
  7.6756288696834375286880395486540998676977174939062748117494122458811388314\
31359098696338985567087464116581156509538518612453579552829909242779784108726\
341889912711353698404789146478934804921469893002894`180.6076173823093*^-11*
   GaugeXi^2*u^21*Log[-u]^2 + 3.198098524934836653014014926941241066631313698\
30163707688726793184690703672305409816528624025631925608030409925176928794490\
17901799924290531969600998122088169543148935815684126444427965946254873261551\
9`180.6076173823093*^-12*GaugeXi^3*u^21*Log[-u]^2 - 
  2.0092178190204365646021435213412369854064547707194020187224373552983140174\
91267745666208275830593000646614205505119002592472982985433986797902255330361\
482674666728422254431399236990496406950618671876077`179.3882471289555*^-11*
   u^22*Log[-u]^2 + 4.2302952258729299235532211424834802183063637014150214094\
18049677713509379241220247849532363069993058881913890316132816693006902156110\
109518105516236983760886621497264636123739731315827302492195081328964`179.388\
2471289555*^-11*GaugeXi*u^22*Log[-u]^2 + 1.0467728689676562619119345277231197\
26759152876342028569757631729162618085025018145008417684326018006232368544131\
21954812858831149944630010884169231305120334959927480732837549791988251168958\
125968545222`179.3882471289555*^-11*GaugeXi^2*u^22*Log[-u]^2 + 
  4.3614807381834808028700288185451498812758019021893819848916590194470594666\
58776640906417620694801825390985858764440455253705357338280765788693763475146\
2864077157830573899582872420043203058990743312508`179.3882471289555*^-13*
   GaugeXi^3*u^22*Log[-u]^2 - 2.619711636906731439976167098449480483021222268\
16127613021518337706034088795191231772979496083498965282948489617899338747450\
02080504196853477053465771457843007627158512432955868692468190037793083195648\
2`178.15036899201706*^-12*u^23*Log[-u]^2 + 5.51828339036915654911345259231634\
27028898511622845144248065493303527957557842632090531560052859083994086130761\
24784134155739858326465860864868832709367901786639385462748568941511874642873\
84698421695677`178.15036899201706*^-12*GaugeXi*u^23*Log[-u]^2 + 
  1.3654395724968688466044379596367306469826188030471441463012453899723548688\
56992912228219592143467507922155195956065596491501833747472599931144416003622\
02207740007827438598569241715815567241916493617246`178.15036899201706*^-12*
   GaugeXi^2*u^23*Log[-u]^2 + 5.689268175970211247724550877934624959337142042\
34651766254637186222059523970518151402744592610768864482589325116565796049829\
0156055560049279930758424453734700226822978221369700354820305098248397961541`\
178.15036899201706*^-14*GaugeXi^3*u^23*Log[-u]^2 - 
  3.2737607308857480378182438723096934085813715288549424336564655178268819416\
88027117997890449300097250084080488461985377001053082191594312048040967061814\
080800491713405125501672727571860914763922882931`176.8947362105778*^-13*u^24*
   Log[-u]^2 + 6.898280970366606809484923548618697023345805821793423411241519\
41880203117777564490230436687026276027741552000276936170781835502542332643136\
45343423167260593072548843958521517488184419420346319627379147`176.8947362105\
778*^-13*GaugeXi*u^24*Log[-u]^2 + 1.70686917933116923269554879881950798546108\
67711938380912895890597294153046567589892344237687851029535707560667948255563\
18974858532474112057085259087562687281250951324541409868709786905814371890930\
835`176.8947362105778*^-13*GaugeXi^2*u^24*Log[-u]^2 + 
  7.1119021004631421252920583668437115479569424046827284800603844744301609522\
92921660484985946751740663614466890546815908371033451197328980432434989317090\
62148665104454804456554902688543239030111059191`176.8947362105778*^-15*
   GaugeXi^3*u^24*Log[-u]^2 - 3.927778277647818545618472969654248968354427580\
19444253402871694492616778484082955489801807117439712366498060530563448498664\
618007341631916992016632173239603577443105825534985530871852850947730405231`1\
75.62204410271644*^-14*u^25*Log[-u]^2 + 8.27828193042353363800873050830278029\
08412065589549902956811522641356783584109205650213150672658055792589592457752\
19071554493246880337512496152364698807960907466010995336299141375362240510762\
491172069`175.62204410271644*^-14*GaugeXi*u^25*Log[-u]^2 + 
  2.0482987861654696187866596380022853239395547393405320362779327294864757404\
56525066240627945426738399219356937633585516146447883317475624183026102171503\
352485101824374696834045002415655956324616915756`175.62204410271644*^-14*
   GaugeXi^2*u^25*Log[-u]^2 + 8.534536024956073002859565855752798136576742767\
01893929757439708663972666488066180694252596739579268240304052992797385624377\
67463390979115849392202097275082730752661178677613976989505596823538232604`17\
5.62204410271644*^-16*GaugeXi^3*u^25*Log[-u]^2 - 
  4.5314625152623428794346324611327232506835878587234203718209043978721899973\
22285403387216270410237269130391774204964598682279168553014706620883568543901\
65944236865704207558502397228570994057542138485`174.33293627476354*^-15*u^26*
   Log[-u]^2 + 9.552131570521522736461138450929985436770227073798226432455437\
15974445224525589914355127157082378693826216267002866576126842989069662256909\
181236326243997042796226163916144353774915104417829278942458`174.332936274763\
54*^-15*GaugeXi*u^26*Log[-u]^2 + 2.363464577089439205947685028017156713304294\
40224517260088255765541606998888707836809250872386517111827960389533090240214\
10383677344000969146638034797562742117333994979172255923494575791642810060353\
4`174.33293627476354*^-15*GaugeXi^2*u^26*Log[-u]^2 + 
  9.8477365706418553513834189224381088337642507937908262060488702671408642457\
30883480595639832605686853592493120125965808126309018777653848033404664110623\
096075928393720781480642627010677182710173051`174.33293627476354*^-17*
   GaugeXi^3*u^26*Log[-u]^2 - 5.034503823883735112055195735396370733922465769\
77603539141543714928491294358497659742399799116993037733622886892449002070674\
34000938956525710630396369423851769854573461849215651471976944848700089708`17\
3.02801001861732*^-16*u^27*Log[-u]^2 + 1.061367982257465561427280863935562274\
23313810767173285399855426890941826406538783017206266470644356554321251798480\
75790296879432525685321830660931098969279871491840955821952569414787842193894\
1531982`173.02801001861732*^-15*GaugeXi*u^27*Log[-u]^2 + 
  2.6261035306509817613390238655568839500453701984535686031062183965085549021\
07246209082456657790141615714915813888919961674474569892072295554483309431312\
1723421543087214733516282804066372361401213468`173.02801001861732*^-16*
   GaugeXi^2*u^27*Log[-u]^2 + 1.094207396988713412404943744404253931901350480\
30152571072918705061243411973244322515795102591879163820917617353375658644130\
1378434115563460464748036748364663085719681808442734586288254206282898428`173\
.02801001861732*^-17*GaugeXi^3*u^27*Log[-u]^2 - 
  5.3937737384264239112036245363937613338899324677402460631997307327761199494\
96353070794201569485844218529764742841000830876651064170680943802870926037706\
787649836255531754812707808084601836501374173`171.7078210197555*^-17*u^28*
   Log[-u]^2 + 1.137194425685311502014151785814543887474382875261714112992805\
78679466980675112798600834459437351218146442401964268885666065500741555729304\
87486769224183066072703673424218181741204562178891046179905`171.7078210197555\
*^-16*GaugeXi*u^28*Log[-u]^2 + 2.81370505307561091830564973768716839229983217\
79963148857987569339112528102017663510658879017163869183166322904120377076401\
02709938700450859463208524361994887391900893172869501017029646521458773748`17\
1.7078210197555*^-17*GaugeXi^2*u^28*Log[-u]^2 + 
  1.1723753858416028910895091529093337011123916676978970067744316167967383689\
08657863925258591314851190961426252728853760857378729840471930938654933866366\
27847964288088253241911790194246368719611249`171.7078210197555*^-18*GaugeXi^3*
   u^28*Log[-u]^2 - 5.5795243216975982602826409975081650695745239262190930786\
82862703500531281738043116850887337655705385376294454341700505147344786698969\
16268352369008904627679993341730710288942658935281776944074187`170.3728874740\
5992*^-18*u^29*Log[-u]^2 + 1.176418083304596274481411011422965876008152020458\
45673702764009778097699695756135831625706790278773584530560519951667786286263\
37932586224272099371620224642506552269961815040777841936438389988881`170.3728\
8747405992*^-17*GaugeXi*u^29*Log[-u]^2 + 2.9107450196000815625917429968323957\
87182934643008250835288828410801257380564193554239863383902532901741792756457\
51331735401361081149908112137747078241316433134984731226355458676797724481323\
932573`170.37288747405992*^-18*GaugeXi^2*u^29*Log[-u]^2 + 
  1.2128092388978029557664366593971857418922882347243108165599655580640064589\
07210682759349029913197887217353509482932651891070683148018922706697116491211\
5407310943367320939915324026434687663846756`170.37288747405992*^-19*GaugeXi^3*
   u^29*Log[-u]^2 - 5.5793573419701518017631202260715474004495651776916076585\
22344936883880440237940040224148815779279564723860376010128639956417028753419\
8705812071003875140295264256903748181019082915334189421480503`169.02369369733\
574*^-19*u^30*Log[-u]^2 + 1.1764248510435497622661922211651837435181699396881\
33644969089581584908616455797429596491107929788324537767793700966138002353630\
99659958857213414764101180879848071677116372998044969256290868673282`169.0236\
9369733574*^-18*GaugeXi*u^30*Log[-u]^2 + 2.9107554558330479480168247158559458\
11534891868464568712286835672775944270916115911503757661642345467282321980018\
58814434397483875109585874749357186193320844600245754813612925310729795065117\
4284`169.02369369733574*^-19*GaugeXi^2*u^30*Log[-u]^2 + 
  1.2128139826400604036869283498624357529613597008408189424681506771434095908\
85357208788391883431294507917594065647057573250143968575108367082204435163720\
651692300068657490616380738698335056249042`169.02369369733574*^-20*GaugeXi^3*
   u^30*Log[-u]^2 - 5.3992665354219840210142572672110902163220283066023828562\
93987849626572471180507231805019190530980004306477662954055669071944499568589\
725612891036180430040634800710703763100906939111723239963266`167.6606933001701\
*^-20*u^31*Log[-u]^2 + 1.1384800693897904082455287516281502518768532050699149\
41667294817727115060432430530504919240084730962706488767063293363394109160757\
153674522708803184754197486092463597865541061375153660244305539`167.660693300\
1701*^-19*GaugeXi*u^31*Log[-u]^2 + 2.8168668516016376177098830921338508010672\
87114937529642211781142670066643049094338399697271098923075138072382960617447\
423176442623381010159584812175754746312036320360049528094193721052780923492`1\
67.6606933001701*^-20*GaugeXi^2*u^31*Log[-u]^2 + 
  1.1736940114208697119037962679089700906523296886307977674905878288996887214\
87859573684923018493573150049439777183684697570509185993388383870202562205219\
41193526182897524680607706071120573776141`167.6606933001701*^-21*GaugeXi^3*
   u^31*Log[-u]^2 - 5.0617402856779267315737711496278974078426838683322538681\
21075260658770172569838043707828090185200587436493002616267859556084094401971\
26180948161964133880797510404055893726048360916460233201213`166.28431198826047\
*^-21*u^32*Log[-u]^2 + 1.0673278449879072872324686305838284870820980736973422\
22220886761864356527600535225049400298076046611357647475997651787103478595865\
426999516129857326002353620797165182917165871117801274160711654`166.284311988\
26047*^-20*GaugeXi*u^32*Log[-u]^2 + 2.640816881534989454274419317836594006787\
66119664761060287919291075910961106494624759806065848580996582118851368730257\
751969615203183775251901241507586686664924881252943053527634666215870879798`1\
66.28431198826047*^-21*GaugeXi^2*u^32*Log[-u]^2 + 
  1.1003400485063627129422653279651634967079588678157713448886297666416046005\
79604852760680996578892820389188725046851549681656105992627998739406562822437\
1950446328565696957455554444388787539948`166.28431198826047*^-22*GaugeXi^3*
   u^32*Log[-u]^2 - 4.6015369435540891412394531287356388317731092008976787464\
63263881544840875479054563166788442187061662471625734051797654806069421151022\
4714852466552286838228000718367193746087805556623120431934`164.8949500393477*^\
-22*u^33*Log[-u]^2 + 9.702997411641396154811292973783845641034891201298282785\
18921090263488620921256758014308058030812059507775244574468907842941389865193\
78294360472249568711180177509579656499355441455493417629003`164.8949500393477\
*^-22*GaugeXi*u^33*Log[-u]^2 + 2.40074516997632628429274720952484841876883110\
38576317985602651246330827574568725313608699724601724434006232879955621738424\
317970425301116805577431969073284579321096885029730924606314599942656`164.894\
9500393477*^-22*GaugeXi^2*u^33*Log[-u]^2 + 1.00031029427808571360354807196863\
59283535382342109427001206959557639717121540265342861134312784892259403769827\
31772406201083577644102052709213033326484720558954046521179080722040412390163\
194`164.8949500393477*^-23*GaugeXi^3*u^33*Log[-u]^2 - 
  4.0601522578507195293895402395661007469144110628952456463411096799627879528\
16265782447024632349055799596188522392329345831747921025582194580722486154591\
866218959058254137126676556038271082016`163.4929845009698*^-23*u^34*
   Log[-u]^2 + 8.561478396877738418280246936738588390904048890373062933048864\
90315101978632566537543206915904236579458137529686480721693539311444513227959\
5056320635883140851702417816434926038095175944326892`163.4929845009698*^-23*
   GaugeXi*u^34*Log[-u]^2 + 2.11830606197856033557787995099290863359712531495\
23405578403936802042074716264455687937603025559701890537569670056114441427760\
90820919815295465977922795875192547855141151144774288809818407616`163.4929845\
009698*^-23*GaugeXi^2*u^34*Log[-u]^2 + 8.826274121702529408917068823254466878\
41856297467551379916194712144020111146507014185096759057193877511683410409370\
3568830608195340388482411386517782865168409041558093832761658645428708688`163\
.4929845009698*^-25*GaugeXi^3*u^34*Log[-u]^2 - 3.4801143656754450609420108701\
28794367706801395999175068889837767419209123019005306662491795221484843957983\
22873903313956270911881249391544315185102266202526637950426284561622570743892\
673784`162.07877114555535*^-24*u^35*Log[-u]^2 + 
  7.3384158735589695031968860888433448370411166709060472977827793189228593252\
68438066865809106910416109851561001503238961065018700250554856943495057242239\
10041752610593091972262516404105137709`162.07877114555535*^-24*GaugeXi*u^35*
   Log[-u]^2 + 1.815691767544333445299787891573979517524213758911260394279420\
32064479247671498651103602565619247550869833014379176651322458846736978623444\
870379542067948802737150245954215316034840146312839`162.07877114555535*^-24*
   GaugeXi^2*u^35*Log[-u]^2 + 7.565381715315786313897250897244351364025485421\
58211534273204569064244673661047061800837337504316013618181183241064002504666\
5937994998406591662924598287783984576781203732109653323329909098`162.07877114\
555535*^-26*GaugeXi^3*u^35*Log[-u]^2 - 2.900086068075035045574212687355857871\
23163633123470148192992493936606777726361474998533345173475956693820489804969\
17998549050282078641355122821509751566391665011438779667728322174211617722`16\
0.65264621491278*^-25*u^36*Log[-u]^2 + 6.115349822992762450411682966102431971\
18177952379857016420383491713630720359270798815787731443176978286763520350859\
05129749818952026659683885306410521209385827759683079006959389101554230573`16\
0.65264621491278*^-25*GaugeXi*u^36*Log[-u]^2 + 1.5130769492186089904189689203\
64062678975475308828016948638689962703065358155046867489514854605753989515732\
99320017819972806679635283652468885083748612030073997731445992704854447334701\
50956`160.65264621491278*^-25*GaugeXi^2*u^36*Log[-u]^2 + 
  6.3044869276040542888650379176388371111059219864788837859396124490160008906\
26413886034978453954259502577833527192379287724841646259535017530617624902606\
76264094002559542185309375283729607`160.65264621491278*^-27*GaugeXi^3*u^36*
   Log[-u]^2 - 2.351415997867906522966516455435774322508198224270307593976264\
62532377251782776984387163272465617993515569694574939552081578932594091633944\
179787756123367180318496238850585698085989143982`159.21492798096952*^-26*u^37*
   Log[-u]^2 + 4.958393527052600105626518890644695979931060927632655885360820\
97534589457085430335112241513120985077864358637890592913338371965185753498501\
589458676682355388801286588517806143521339286513`159.21492798096952*^-26*
   GaugeXi*u^37*Log[-u]^2 + 1.22681940545562771439509858987306690063162710251\
02659692056980033623439629505198610056391475787326395715625386525982369187441\
08868794297125157079746703339726378576991098645258140373077652`159.2149279809\
6952*^-26*GaugeXi^2*u^37*Log[-u]^2 + 5.11174732770107051923327155660908106724\
87750170515927995886448902727729438147617297732261201890172844827426798047287\
559134500003529759666667522297790686954676771601723123646972679182295`159.214\
92798096952*^-28*GaugeXi^3*u^37*Log[-u]^2 - 1.8563782698788313250345894173577\
37922012367658928930658748256859942631325047510765021644240209489891562831897\
19575495818752866637089654804361004216059908942819613671166428753644966207105`\
157.7659181458188*^-27*u^38*Log[-u]^2 + 3.91452214992707742079914106970210300\
95835852279198310269142813474877000382998777851956894724559792079204078240923\
5662640717471255992706427021215801755909372237989236796553215578320846105`157\
.7659181458188*^-27*GaugeXi*u^38*Log[-u]^2 + 9.685417713810425870409324602039\
37524027898260559873309990986720198077607799028180915166081264013506044061806\
96102405296076566400822726519788769206239615793016641447907273442452052224052`\
157.7659181458188*^-28*GaugeXi^2*u^38*Log[-u]^2 + 
  4.0355906114399344859619698642556882700900999926444640168387095146479583297\
87667758506032183483020110061432319575619221767409326384981883225548399821986\
507134166949474768679113576448849`157.7659181458188*^-29*GaugeXi^3*u^38*
   Log[-u]^2 - 1.427981819028247682247838682551251762129942335269431414445336\
55035464609902953141810202240583745174372920660106684816244613189778127340665\
12562561973479821681176187360591643550354360483`156.3059031009752*^-28*u^39*
   Log[-u]^2 + 3.011171373057267077060609585554325133350010685430390846340055\
69987394578080455073270528307212578096798410086629177958773280385698357162629\
01613711433955521200235042656915497619135125873`156.3059031009752*^-28*
   GaugeXi*u^39*Log[-u]^2 + 7.45032201316197224521398461851309821372490171091\
49777831272332412884013296075683342471799315410666514222665994223128102173299\
34509819336038410034214107262020843733573407613034438525165`156.3059031009752\
*^-29*GaugeXi^2*u^39*Log[-u]^2 + 3.104300786177620250868947238947610710406157\
20363935624307716676360827062099035877415487549021884469529492294150528965439\
271775972987854124729461659536649546174825094377400235992596081`156.305903100\
9752*^-30*GaugeXi^3*u^39*Log[-u]^2 - 1.07098561187200317599381276809029684654\
49188031716720919700153543425393696402421575766322321376560011601455483416960\
87719952335966146940202247434476558472950971904900609813037193964887`154.8351\
550628356*^-29*u^40*Log[-u]^2 + 2.2583787761475334118807338990023624189574563\
87513065632705436617175156364067333826453922539085719333822463888625270915514\
215396437779257537480271541902938101618349725062864927928406911`154.835155062\
8356*^-29*GaugeXi*u^40*Log[-u]^2 + 5.5877418572946092025138943877416130593565\
18444182671036636015704694818555090121260442951524949358291031441684043183116\
76871755656716930390229065021995654702541461127801823004532801963`154.8351550\
628356*^-30*GaugeXi^2*u^40*Log[-u]^2 + 2.328225747552819742062349485509248668\
74227343045517068198541633349189276478115317596050506143393274986425663089098\
92903880474587450474522415996554280594627371211023432680109842805458`154.8351\
550628356*^-31*GaugeXi^3*u^40*Log[-u]^2 - 7.836476320763925476465125833018857\
34084903759895123234633167191186645864660907594000897217741449202886125429209\
68561473571169201735076268434691827905597274598513073611418678527621279`153.3\
5393309900857*^-31*u^41*Log[-u]^2 + 1.652472396429989243560737977927818772724\
81243251321291436302524249799852076589228152026684138942025650864442083040421\
705990890897813613103366445138392682266500995962501064520550963989`153.353933\
09900857*^-30*GaugeXi*u^41*Log[-u]^2 + 4.088591772373192108475242685594736091\
75493650110753378255834845403450994659493995142536286035004670195702646855669\
4236223803141724662808647277609702102888316050599031702373331963409`153.35393\
309900857*^-31*GaugeXi^2*u^41*Log[-u]^2 + 1.703579892316504471709347943688982\
26295173935288215098666130037123098972985859212648053952971741383082412164443\
8295602524673330275712060813916183474938431827556862268458305179006204`153.35\
393309900857*^-32*GaugeXi^3*u^41*Log[-u]^2 - 5.597481247227153512397497266126\
67966722832649831053086194902871689506865586486394905910536785973400909004939\
6317718623057465963401561002991233893417812867397668280106383286455509422`151\
.86248405821254*^-32*u^42*Log[-u]^2 + 1.1803374842248523769609724809038600842\
51745204378605464367330787453885830736437923500146550615138892922890998547113\
0645725371174541543626317809527068293710250813`151.86248405821254*^-31*
   GaugeXi*u^42*Log[-u]^2 + 2.92042277525451701560157425831837465301028383319\
44492637996544180916691390624588525878182048478401651527521777673131905909209\
67825352598946309355259777580042192195846793802101652796`151.86248405821254*^\
-32*GaugeXi^2*u^42*Log[-u]^2 + 1.21684281690890959452192427018400954576405436\
41900738173428664116889624200588977663814186986413116743733422721044787519992\
7517527188226093122438029430203693624791303390169526946625`151.86248405821254\
*^-33*GaugeXi^3*u^42*Log[-u]^2 - 3.905218598213110151095944033663921182562042\
61750996359832085105820340394059219482562100089092713295496844502870735546153\
5033393875701801823526337514572715264395`150.36104341471648*^-33*u^43*
   Log[-u]^2 + 8.234912953627044281101571734614378530822644540322958177827602\
71903527434101771076582300293705831539088795901982219498392390172502946441021\
2374708847420574452368`150.36104341471648*^-33*GaugeXi*u^43*Log[-u]^2 + 
  2.0375042993414011448937764845579984032495205697917071896147647871383162923\
99889047386046796218403281088905698880033864067913702878428999224187752062165\
66173808042738607173906526533`150.36104341471648*^-33*GaugeXi^2*u^43*
   Log[-u]^2 + 8.489601218819531923978029906827412449244022995957167355610405\
54711089282507491712908447148015673431721786148813083066270029828297633173569\
890082244225480880169712076477620268899`150.36104341471648*^-35*GaugeXi^3*
   u^43*Log[-u]^2 - 2.6626486361321324749086818315980057704103478927941417434\
28126002121340487095159850887979713694136714163546394352646442692403230051468\
364982121444534916519622`148.84983603685288*^-34*u^44*Log[-u]^2 + 
  5.6147135025927319279968083973693084908891897377788679195556313735144698374\
73289119801314553477227935007061176610760160189467264813570350099942473854029\
50933603`148.84983603685288*^-34*GaugeXi*u^44*Log[-u]^2 + 
  1.3892074938854663066388345067699110862475152881265860990443719035371979625\
91060327868556918055424394952164876285245715323182812100111410657620535823356\
03843106`148.84983603685288*^-34*GaugeXi^2*u^44*Log[-u]^2 + 
  5.7883645449305158929287625151030018452908685286297393818737703256631316350\
72772319895931020343080727155575352460049372521136499348741895436200045710906\
77447471529145922716562587`148.84983603685288*^-36*GaugeXi^3*u^44*Log[-u]^2 - 
  1.7750989050857821086481617960495964749441943302811179282774909635348340689\
82883826052583237720352380734807842891958622961965908498975148013091863663841\
3831892`147.32907688791636*^-35*u^45*Log[-u]^2 + 
  3.7431423911301744801434927150125800965919252488091988303380926967145662270\
60267121025634640931757735853694589425799155514645056196334056007620752359730\
6700132`147.32907688791636*^-35*GaugeXi*u^45*Log[-u]^2 + 
  9.2613833683999251902483334553485118575496024848659853743876733106002310215\
17168145854531020156018688087976305553132602375020024713069211678043068555979\
229826`147.32907688791636*^-36*GaugeXi^2*u^45*Log[-u]^2 + 
  3.8589097310885938434628583783485639343906550330359223367454804990870474253\
10681225414325937707442934046236809360409202993091580192642994212272528837697\
9891734118023997129384893`147.32907688791636*^-37*GaugeXi^3*u^45*Log[-u]^2 - 
  1.1576731163783991637925148122956790205797935532811675121605934389513759058\
69141262229426431959268827557178605275776484158972074305851089286992591972919\
719818`145.79897166668692*^-36*u^46*Log[-u]^2 + 
  2.4411798448796485132864467602956977190923116332856391323048912327650861115\
46640503838466038259983114152544308853705502476278914828831209343628092209634\
732864`145.79897166668692*^-36*GaugeXi*u^46*Log[-u]^2 + 
  6.0400326645347989556646102579297995951698134599946620763797263418489526680\
51819498048962940588645255306742719701968146572317962803737807888827869232278\
7616`145.79897166668692*^-37*GaugeXi^2*u^46*Log[-u]^2 + 
  2.5166802743918002956686830155664095387461124189144838785280526220038539738\
67328195770374274220240659570380487722169605421146935180773719669513605052307\
444905964918127434746556`145.79897166668692*^-38*GaugeXi^3*u^46*Log[-u]^2 - 
  7.3894025111151522982602010895038400561929429735581413378376813772945786673\
55870234454862196454489671225639903542866143441767693297791425747467585642776\
0813`144.25971739392472*^-38*u^47*Log[-u]^2 + 1.55819991153048915757874283712\
62450447096675155346713657901659666664290368967080148651916864788643144921738\
1469466719421598514337114750063081111474517210329`144.25971739392472*^-37*
   GaugeXi*u^47*Log[-u]^2 + 3.85534001266886331354283234043914521478298310225\
16797183352296946773600941761720434782128359205702471566708936089949933817388\
06485085768333708722525741727`144.25971739392472*^-38*GaugeXi^2*u^47*
   Log[-u]^2 + 1.606391670882508961128703010542832367475330963775096909605565\
55557661225009641355921520132658745964689367855510857750724920582923228203455\
713125546609080933379844137520756319`144.25971739392472*^-39*GaugeXi^3*u^47*
   Log[-u]^2 - 4.618376416396461776375952337242676194744529621550359794359437\
20776318619805147370859951865571728660648329098727400475274034510736781886861\
2392537231183519`142.85249391117904*^-39*u^48*Log[-u]^2 + 
  9.7387494913510052701786798004777544244546192778519817067396307123081178446\
31266190084551827875562153206118352267827983044695312587800878349789230619217\
576`142.85249391117904*^-39*GaugeXi*u^48*Log[-u]^2 + 
  2.4095875137637187116253944349619288553360470808043661756471427204709328991\
50227217794513475203968496291724719929059107492772791470615634242428535636580\
586`142.85249391117904*^-39*GaugeXi^2*u^48*Log[-u]^2 + 
  1.0039947969586949828241322098562989097160285077671930010887621819161021291\
69403788427969216732440502862551556680786958680383660278102193886325481965394\
03`142.85249391117904*^-40*GaugeXi^3*u^48*Log[-u]^2 - 
  2.8275773339745050889349562695117490368923222427445167353623889237383130885\
20419448382457318104837871536274849391500209471033274207597816934289566252507\
77`141.4380789452469*^-40*u^49*Log[-u]^2 + 5.96249970680254674484165476772659\
96905701806471199163229688686479239740758507823775068348233934812039652031398\
8949439121005627053382528949701901284029031`141.4380789452469*^-40*GaugeXi*
   u^49*Log[-u]^2 + 1.4752576638739825339180472957674923996329605155524961694\
52382955919992730210392047882612516554924422961792853598786080762589887601371\
62465204219898484199`141.4380789452469*^-40*GaugeXi^2*u^49*Log[-u]^2 + 
  6.1469069310006912504281271144958246719101608859532527927282733981831537412\
78575496164988623322199909582978754118801855796757173163588624969823143866034`\
141.4380789452469*^-42*GaugeXi^3*u^49*Log[-u]^2 - 
  1.6965463743171435458818081198617714742910940420322396013427092337882907185\
08461560074781711029748314559325674492481570274419106097682209744178300061261\
1`139.95156838394635*^-41*u^50*Log[-u]^2 + 3.57749983142748971284401806466078\
92356725875654930286466210319994348610759064093636992120279790629320575337596\
225230266757981583089841300623121616716007`139.95156838394635*^-41*GaugeXi*
   u^50*Log[-u]^2 + 8.8515459927878611474448131169518329220372449576367179990\
61439223352744691940098720962010532396668320332072079018736462745638978534657\
550416515371962916`139.95156838394635*^-42*GaugeXi^2*u^50*Log[-u]^2 + 
  3.6881441629385810884098441515824395868913155608091066676129374424702505678\
0248458572914564356928439236856677857401746719173596431925672157474033088956`\
139.95156838394635*^-43*GaugeXi^3*u^50*Log[-u]^2, 
 (13.255415404201838168532687870342342473811089843489544875231818655156539995\
25896773765537107671120798477153168067799260676567693916683526496134137895951\
891133629843233976194046429242512491349576642619828566463099175`194.060892221\
06283 + 54.205451787537174301574989481679659237294758768666914840681194707516\
62322390210448569779086262745381338835880044342616014906900038083587981364379\
853209432600362955408849700559577427267377420612404380604994326150697`194.198\
31573614408*I) + (22.17103572557679233381060439717087183241916963813603450341\
48144976968377505849106968840296103725621199259190173688316144748015523408644\
79008979889386986814684529354737490838936175419175251188285849363024364546489\
92`194.19721322825293 - 11.54882416130575004360493785359312882538036619519654\
02132463043054471526865845140304099871942784775360438059565877214045828339193\
66201529198124114294906547181835432408404798243724571184234753467723687148112\
07942398`194.18720202030167*I)*GaugeXi + 
  (4.376320991669665169078108050708515152243961685792960848796842261552070751\
61536657503250415515573899296860751499977935808178928297090926875168927269280\
889300761011862459285160183116261056079134164944724889710843508`194.197035720\
18375 - 4.1361419158240446320181606519822735867508600063006373436422681467562\
51819044286309096597183912100041938799329284948228852302446938884081353629915\
47088298843291815955040447313930668978088625308729178698286357284738`194.1960\
2925147956*I)*GaugeXi^2 - 0.1710108418323588853969002671424401392604275353237\
95493816761816146119659275029875934907746933260393000592441380240753228200885\
71209149242747851500398736660029986423646267882456865921276861969753456723243\
694461363`194.1965534830309*GaugeXi^3 - 
  ((6.75275412602127370515733531238389168935659319428824121226251504020629202\
10180049153141625659861427173350242941631466975729115763644031688071349540731\
1112280717849986519366465366078691365578780823206501822125827963`195.76577645\
005105 - 5.890486225480862322117456343649067907869692623828323414328021110577\
15576178664187242756529751646950246652766221240432496330095864290734168448504\
889024090209521928269256613472707292433366802929049446618330402057937`195.765\
85530543804*I)*GaugeXi)/u + (98.147839527982859205287503151006889728964208698\
24963353841347589815638486035309796177666697974333383300126429216875555088264\
98267753851704553130578075408093656630147777017902929930498241839634568760519\
5485723384601`194.36918276193316 + 159.98699213907912999875290646835317148573\
90854845231399957220277223349821065465687781635721361045595175936830551909607\
63519071035506086498210300410277225886996161771983862873761553131298554166287\
09269508763244852549`194.37860557479988*I)*u + 
  (38.30913095775026418977689864065874254312696650435113509691441464046167558\
39458527362801870296414988590638003121214438245918825020925060550402761948272\
7766904090539070059026402462969920531018272824426917169390970722`194.30506898\
382797 - 138.7814519934874428703698402909811457283523521317664071111071656874\
53264366446178785280186856608196411160359507927812083616511796559163574434867\
08278135089498669963531250820771213699728259009850799002160412654809399`194.3\
8035891240534*I)*GaugeXi*u - (2.412089157778268229556888480842622237853814170\
73818873849557470837936691307080508735690208795527065872971971670417684537796\
26926217711809991178755554500640761169933774625703227791377974380643186303082\
5668733889584`193.81461945458975 + 35.466783716847636950257803044817898231659\
22335585479868772427398110431311983925039305056514960458245384010520362701700\
91728651887678100872215779570654599764194390866904627952401072432638947600994\
7422109981179756828`194.3808131788095*I)*GaugeXi^2*u - 
  (0.692846196796200919341566918696015724512487510740853735243045010718330022\
40957845846325896463026785605249282733259827373495032205232630073884731684430\
788678972588320311171014125426367597356967691873943666240501544`194.379027439\
5473 - 0.37989752371128314827188921148201180928257100530107727400921470468623\
42649921391264312028775171932432855385450778950869528949546873448806044752886\
7830170317341662384722956348478255220825923603542063709100284293012`194.36707\
45856593*I)*GaugeXi^3*u + (172.6108718568262534083088582330444845604575652251\
21266212117425712718841533466843032403732619007156841393212007909643024777049\
14093807312628185619911512999334042814487145971440624504556103555796878088678\
941803719448`193.10436122044177 + 202.704436391452248104460938115332376470011\
40155530990255035546619595042850021033584259862907539685916739978595393190381\
58075035121195365697397672086874184199945869196954677855501804645039797370798\
636962300395053193`193.10729008526954*I)*u^2 - 
  (20.80671148205384522346266538657288151014679410661433040756256456054274822\
38344796450325622035464468011432422587259923631976866220802585281942355265862\
6918022844406673783503075694473670658635420429224091030482120143`192.58490305\
17605 + 272.32752608149296171414410734542155355756293799085670515968497569111\
41696547101218055620578642003634030381704743541598976817737642978390820443799\
378697837667257562584901703677011851856730712863121666922668838147074`193.111\
29362771158*I)*GaugeXi*u^2 - (32.51365307606965991773540576824068421838751543\
12460748550981737296898365953311620938998510959703577224127747014049971640534\
24237192346070318051544725284359836853228373421132096078843623805502103487877\
83438618244368`193.09356336037837 + 70.94039508511431495973172849777454833169\
47340558836410146089992752665026469094412237002584508710710165983061659514822\
34408455811259456316564620810585696230447171706730651174182542243195049095978\
79368863898191068267`193.110037591325*I)*GaugeXi^2*u^2 - 
  (2.308567694877406127394693163468976052242160858709514819440894656084899292\
46247925037498515581692418273424674139221635278836385379992458904666350388942\
023435310464151472624500212183490095144660157834991182027440498`193.108103267\
40793 - 1.7319415831787959286613985716679237314452010706912669018636095674544\
79067603490816135690531215869527656325892888991993699512903898537611525496966\
23585778897133796522734734863464385974497416918129777305497662045881`193.1027\
844122759*I)*GaugeXi^3*u^2 + (163.4738390520265897883477015130989677614728483\
34962453456378652515939572436319653793938659689196444109188682610000689447151\
11165785043972690736338777583398955938974399469195808414951917662904345294389\
306557002600739`192.56246084479292 + 153.751254935996210991919984312880823610\
59263256340711883135201833142814360359993517202225356985103413375188445483428\
03908213320934969881589847372010136222649178034968145038703376536220580689887\
4376301820328793250345`192.5613501263401*I)*u^3 - 
  (88.44325115277342733035168796102631392312748475283170921388183118755342297\
01985273892675747863999865336622055888674543788843876003108094413814860785964\
5133800851650665319312365357445856380025966946872737841981066468`192.52183591\
105742 + 289.8851491543542272438877889598718005376959241639055206604304127623\
55799341571126634094918802212460547873817566535259094765188875607819960595670\
28248696104776043368743432163286486475856110519997040902672596430282529`192.5\
6667425689923*I)*GaugeXi*u^3 - (55.362645672258870473519988723115445358936232\
81645089303016833297097774146673397847406723671389996992449236056735806466468\
95475494466381927520754553319201707397661316264408044535050799130549179421355\
6292023733015174`192.55758527641245 + 79.880597133494974664127796516402396033\
90604190287613988566747928066119158156020700665144992248554379217521084589775\
43176312028000333590416949069937948115211463148640041033961712563609467483586\
5963174493968244903858`192.56446540698352*I)*GaugeXi^2*u^3 - 
  (3.303575967486926652064684688530112626887862491812090468878365356686439291\
36249631366319538199581781615646980663352720373549975196944844632498985078207\
336822373624941140338982314034683041474090346450427320716938535`192.555159929\
7997 - 5.52081284673946088954855109043916115811833853143615372182646391978075\
48951942525949783565582188906579514257133090469134457615430159322556969649054\
5217496364109608013043833553879979998021001480571257318218805014988`192.56512\
658218782*I)*GaugeXi^3*u^3 + (98.12893012652409062553784123202278443170503253\
23323850015974349114887466919261885948482417982269367848534763687422954808655\
10245182458932280904590701116283454449044451748313561884198404196680495940181\
82077325501045`191.95369708073443 + 80.92027902658046996734887163191603373957\
15822399029139586740491201224454292672199801161727911170974633253490563904205\
38329978258447256543633313833273743589216098005593650325358426873400452882369\
593749888523138231`191.95017212133664*I)*u^4 - 
  (99.87804353980781064095252954221952992086484270488606147146206094376011576\
37361106173322444077576694845985359102908592479035614050797087948801445243436\
0287503618192118826090916582378010223525709633915737915933425985`191.94013969\
587678 + 214.4605093443753812614428813427030714228228927876544824430824967279\
76011557473663657138163753470892631534412707181558899754192193155478020810357\
41816239594034912522836419713624965338926187663358479305652187057149122`191.9\
5618267642055*I)*GaugeXi*u^4 - (54.536993109364771883954718047343933921874589\
94341707902891869825852429454595033879787663129646012217205097744486656775319\
78865869178975790644754398243895096235161438435396239636110120036166139869488\
4419562160294927`191.9507327169928 + 62.9945120113020014636197160324214436708\
98717167291898157496415792151182868343658178102465556160863850147354602026333\
95661135072763870321031264763042359918505657846718216627943065358245971331890\
602533109693420389243`191.95335650105548*I)*GaugeXi^2*u^4 - 
  (2.052485170083905979168906004452785271729284373777179051925249547444145098\
84505414241546837798045101552614271334719626360998901257629560116176461277199\
915886414883031368231863427012881252980910278236679995534616684`191.817141402\
98502 - 9.3377549772367523129836326031822785366416505635408056866416277239442\
17914312795583778388951975611710794357164283046206078890691083060085336211109\
46355873424205693677046578794729312031462396028741330333263901345108`191.9572\
073939953*I)*GaugeXi^3*u^4 + (37.09372595040728882043535422756961281952980889\
78809501204862286350701937821666375886612273175414153149128126505600038792824\
39404634851237835150764446144936210307179274609831791519713579157815538813283\
88692358802826`191.28381065929634 + 30.87878420202146117337310899784949159133\
05392633889951892589944341118062010891538815282990080742640262858598260224879\
12940344781799050099129697212591599273553455319440632904285155179886533618529\
35146613211209000444`191.28046151282237*I)*u^5 - 
  (69.08837340972805536099011276166841416022808715047100768561222571384948932\
30980024245898546049725325018596971021019722400644388992600414569379918898174\
0135310195001941542288954094200938118306489983908396951811774481`191.27436970\
807537 + 123.2074207004574073881477999180156981053416050242088825855110029865\
42666206676925966246177188326784651560750042967504536014429782353570428025420\
84782627862268558689573555930078431055693584107474455369873394812822336`191.2\
8580071917654*I)*GaugeXi*u^5 - (38.438126946352827170340994269095681750592044\
17211860791906326208858819997028813597691331243944626323299738640510995260632\
34918658322280490836838280408717564514663238958648696710282363298820030478877\
4101523971659988`191.28231819187062 + 38.621782654746633283533126416166036904\
26962296392568549665310873821748273296695659207320899324196641280114936890737\
99655194137187089313514494964043282718328121562122455741198113138906216436068\
4606071399693399067072`191.28240444652695*I)*GaugeXi^2*u^5 + 
  (0.296439247553222870710839131657664023946119691929708949490939743652616743\
95271219590704789239178412564798627713185132974086959809564687535312133289489\
153384349230825767927173795109346245426121049152745980541578061`190.360807064\
68778 + 10.740665590654842001317937141808884766676253675629860460877728394202\
89148733681681932182520028228697519157224090370003100805540141458376960217076\
539214395869361910133331792202840047920266879161665153217943463621306`191.287\
68922439713*I)*GaugeXi^3*u^5 + (4.9292242809589297001976374762564443691805277\
54660576328518404249308484993128683873326825915328837189617206113575683267536\
87045352517705000739301474263014761963269035436079059121622138072237284140893\
835753415967406`190.5505931653423 + 8.314341848631325260018681635276469419623\
26942797463773835638918185688016604157633665514195748739109224472259158001692\
02043716442268978214577755431748657770412488318538075239608324361510141322755\
3414061865549336445`190.56076489406897*I)*u^6 - 
  (34.06766009846977883064030573888272959679095449808331464051773460419370782\
20403401210706316789100270154904377420459283537118316273877476479226753813473\
9225649788268908758738335315439722688627467213810471993682047593`190.55006063\
495762 + 59.13312744372387142197715253301512668455755949610188425278017854253\
05355756511437948985348133996523990835909500645477717792329573139443141234817\
672175567553610555462885387662727801112623605336682001145842241697031`190.560\
87380010763*I)*GaugeXi*u^6 - (21.26580689392915026261984968367365978944490550\
57114874574413330763036805091883508970561861718117089620463594048844837966195\
21751818510991683272894269192544273651498180148519886860682332703342507927147\
70987122036336`190.55825086250033 + 19.54239286956021651662197759052497505004\
65886795701596876355395293112633201991304102660209747676681354098226938796489\
74729254530361137428313703184673150368358107363401657701245955570992970054157\
52689088360517352726`190.55671850733373*I)*GaugeXi^2*u^6 + 
  (2.074915625790098685016968026067046288068858550062747822873961677957092109\
16316027483832176542949625698947365022909935046570019935183471528472155019474\
661865533861949048304922902144701962643960767410471511142650051`190.421275735\
0343 + 9.49380331346018644095676887022866916241734322337047579164996688295944\
39894571181431766227036380960765179179598989799864706311799060040405624600306\
8976931251003147264774312750316273356512804408533665732472960881101`190.56255\
952720014*I)*GaugeXi^3*u^6 - (4.681601723006877967255563691319360605063636742\
64462985808138102937446044744755514065634717109363699301578031904568758953102\
04198209744548064185507281362712286036025092651248494791813739005941856273148\
2985319579523`189.7870963207129 - 1.42929876845284650658950936952723737938808\
73657382126370598544784800436890699840218823764481277124756458516738896387148\
07941904516177742014264407449515483136503268700982755196558324650806860238288\
98662152196501878`189.74484568544995*I)*u^7 - 
  (12.64224065872769618038979596578799327202123034720402341417520502103594006\
92074978913804379129152033430174839339097664258756361524486273227214223526138\
959515720043678859826767943591311623630396483274789495130651774`189.771966327\
57605 + 25.280404116686413743850702724345697991872592084782644711172837126435\
88040435753745099374936823306464526921886888877271356496815307110940369795649\
526474560452061007410207421928669156381560883057720165622499285533027`189.786\
15942122119*I)*GaugeXi*u^7 - (9.731258502069199637283447266349287909193742161\
46791775603703296087869452526867807877250910405962357693347154822516348745402\
33057260966707599771946638982343459305324282352582667714167175271176839135655\
3951645770884`189.78348385328766 + 8.4736982240048157212030151469715785032150\
67437782231603744842256404948461820082252471290788878977738755809475519181543\
50491318993905182090604327748681741405125649111398767341920276451711775425604\
189240802242670205`189.78096661466267*I)*GaugeXi^2*u^7 + 
  (2.625828335625408441745482079981535848290350985574462035574631061652254662\
90283389444310496017743514001199864863594354621309817285623478450377783738703\
116067632556478872085086670180005941837299719577743811375290432`189.764926304\
018 + 6.878349008009977766522210281830637751808928987128065447756955991108265\
73913728419459883042993890957663606189179572192177586396201508966158716216697\
94545941094123808212850268936966721457371531432861491346346487378`189.7867753\
167713*I)*GaugeXi^3*u^7 - (4.641773243522992809749971479101074115197355394709\
74782284265472231417180172530437993079920011933618427666802984690475152210738\
64209671181912089213873292193294694909553837431053043964520601970288021390720\
6913911523`188.96632661720702 - 0.2161483750468451397299324826005637389580668\
51673139729811728623513757376669674970262758963004017777367714176338261540033\
10675107732233647445943388194020221248993626720662639963939225992026958778038\
908857920620128`188.25478644350096*I)*u^8 - 
  (3.643783572503600578428514291255426616191755502267340302049548993760001938\
32077622376789346281551853916999634044408820556844798529727340132108741285664\
369566946462391833582741543654193915825028958318628784923755741`188.941337906\
57006 + 10.255220312709326461108406764620345075782290568297820793000803653896\
62986196320954663876392113776291710875385462309418896254005757787750808147054\
305232399637151105211738971834765056524824243625803146102806424384706`188.965\
54800717988*I)*GaugeXi*u^8 - (3.809075306632146324271786190817718555504548808\
38917633519930591941593272534140848831908981359865669812689323324796619199574\
10858840292591018396166014921439130384313852877711811651011214463401148482376\
4954094867123`188.96232955345303 + 3.2297394557320165180186026361863679309422\
12054570006483168689667603669576957547154566504973738897694900627249771662277\
77340269342694119450215521595793930295096768241295506888270699442180517191597\
427889985893324101`188.95932161623566*I)*GaugeXi^2*u^8 + 
  (2.255733245291381143378812399022216945897995360464426973969949223509382189\
78406990335281998828377484274384526650614491260650737438651391055025136931972\
211317017254768324219918648177746492876680588046419742679941487`188.951922570\
26258 + 4.2467168508092092585186746763847893816489590075606399588882847156084\
69711699011399938124612877959180810613697116676745201709697747478986925793866\
95322037478045980541389688561221025090008769520842937432267038770658`188.9646\
3003892944*I)*GaugeXi^3*u^8 - (2.48674301640632966663794364585623433378046459\
30819758552751019445128139179360628366903525429088460041441593463814253748137\
02280333489034045868562377342777405185168138395940152831056474545393038822047\
99284838680237`188.10247602020368 - 0.227092017208707714166904690545936240523\
79014446100394408119728528167532871485790066867437995695605684723330093379795\
80915837155981699779687273643649247104065252252391714055939054249357716507508\
8688368180248703564`187.65578213411086*I)*u^9 - 
  (0.920981819567081183594860631246251332149130596245152013945281165554868818\
31909815848337288384410578521916157628742143319547804740795468676046537644825\
573721478143040075911526451551894007352980651772386955695178736`187.965495804\
32557 + 4.1540527832908950228718092444845641195272288851566729447734844958422\
32285159494246750863326413573967458327616172596599373825517161215824604042838\
83251637292463024248429541250309999175877013778208948541998276194783`188.1022\
1549071574*I)*GaugeXi*u^9 - (1.3055407845457370233543125584014834496553701662\
59553519240670134432159665293738331549886198866079720170587131699172924319798\
56470250113774980360535712377509833939770054254503008689300908812781646888903\
854646913704`188.09855174772449 + 1.10179013637750410871377021388169930135656\
56723767390661834618363237146904941110477770503879404929627319269629489856614\
73364340906900515736860804809785461840024076393896192722448662485311253039256\
12035118084163725`188.09545686148567*I)*GaugeXi^2*u^9 + 
  (1.546941520018206075012124694123126051956837705637305468919348217205784260\
18114050482098254853393500840008485513055335804083631666933303565514481505272\
26549306160866454018443133966235182333709019410188024303019423`188.0924452781\
9953 + 2.29219862222258216917240079848587028713418584157777931541402964466053\
59900229342969999339797355048707599270091653940596836757602527436735058322802\
0534885756829989818999849699758738226218652083038454170403753876225`188.09986\
421348236*I)*GaugeXi^3*u^9 - (1.070304406006029878535704984550185165084457140\
60072747880452773412409359218259168961467612204321572527609545632671870872815\
45859409142440583453450635241587739434643451265871080707285756993572634790513\
2333594369742`187.19922672429513 - 0.2266837628150250694918470330247144013407\
46778181517270513239692605749398847589769620663314193906914591333977455784827\
79578918550266936531956773602435899538465027289314935087463253348651255782790\
771392310172563713`187.04810589194247*I)*u^10 - 
  (0.323422665582143083877526178903445300011583734019093115792132030373866478\
29193794983707778570965966934174812149046734928606960123003268938886618206563\
368407258978217637345300689997029171399265258910652084374118868`187.011756433\
1741 + 1.70947365654658174636330878403376870950454740272686750997829894335411\
65895972319261827423707497553207730520639127060641557324564338822660765599457\
4217697670543854245723763949628945622271797050956832426331349988232`187.19928\
423486104*I)*GaugeXi*u^10 - (0.3986119988204222826533042116205809652274490830\
24491084297046173529019372886273274605995630381748719660345107922291541263894\
25224746391557069652815508490710330285163427601414032793755711576582210473994\
365793784903`187.1954423512633 + 0.340884971731657212385099758084675860694750\
90947368166964242561365047935791191563467461959165108206026060892911383352515\
81110623708781527737447024805388597723769203613274953284964120450042604477850\
3375334758555593`187.19259228520573*I)*GaugeXi^2*u^10 + 
  (0.900957236629386976708804535162868378853599287177951146488521781348440942\
10098862040152658673187149157232603337833166300016359382664424884132126689734\
414940819825197839034825838645417806198585291962920299585203892`187.192075327\
2414 + 1.10118516806597296546187657030802386293651139272157858106886453790242\
33324127440659753434805517716486429624098062815840006443782678143991161341669\
8224182282613993061263937339159428397892962154942919300027248862024`187.19574\
720179494*I)*GaugeXi^3*u^10 - (0.25064067320464802644056460552151081496363659\
45912014905301381938986558191050503810440586822889213431956041194572941934080\
17226684516320583987901340147117198143443674102547568773648350156697249564500\
51754814909584`188.32851742999858 - 0.171495166736638789585130683723669241467\
37908036739713494672296898623430403734604805337585184470209876960059566307309\
42770682025701949673920999452113068905458598226685613024901558464908854756287\
1355584004849503307`188.3213783047624*I)*u^11 - 
  (0.197439492284775556063761783209845028098593126469522386356344610172324576\
73904004805630408278894895107238660411218040165719354028058394082708596166963\
963422575361730718776103679457815325412209033156382266163565832`188.265208809\
5107 + 0.70165403232850610601566411797524672595495661780196668586254249661378\
53718232871421544618605740425735309101906445663193302969652749305790274639720\
6224717033164545660737394947101680980448311730267983039974233247341`188.33074\
80404757*I)*GaugeXi*u^11 - (0.10985519287550370711066882360632611274456128713\
92608658580060389005923122980372441726439932098285043559126099432874792768844\
34113784273462430296842427255254625368714837407044309420804230315294303692392\
83828922553`188.32697567352938 + 0.096605875056267666725952390991309651289048\
23222446496301712919664862615151648350306409843445356616189154139090966903608\
41177443888540873223928290177477340146289236652351878105825241726478505775003\
3500706627384957`188.32463935575524*I)*GaugeXi^2*u^11 + 
  (0.460404249974858306880948611828138716029219711190034019405609450038504285\
09084945248444580935486865246408084755861020291503109991821179525206857763895\
089459036898542932854962243367380860729272530066004805031060707`188.325587437\
09487 + 0.4770900316184568719614138698440554777218381639250873666823159601131\
35278672344091119828067392223790768603467972652289211878992419217296126142179\
12521573193938924826414010036254892189104174666684309440948204779828`188.3262\
3187168969*I)*GaugeXi^3*u^11 - (0.1530753692475577571525249664795521419475465\
26258911290433269983863114505951032890321309327095671608226220970974416053077\
36341100323693991069424137476995427031012150258874458215088676828627933360127\
958852520289473`187.46174949682324 - 0.07633170138861447457603827018055236871\
25635891775532385883760185333338060994597605786597904680201107281564645597228\
25505195769672002631348713586106478578663789218618627741377404451073293045075\
71319418575438131354`187.4474842550635*I)*u^12 - 
  (0.128640470672937543624653295387211286763344843036406125126426342559840483\
05430525422792896151880913210402844332293979480546826647720504265895758273061\
300918639317024162444149971213918766519525244986858225878003043`187.445694512\
37126 + 0.2784614429220575155253230856782940438268359549147534333623029757784\
75779174824142623925095974731330576754021003113031139416248236118073828133696\
49761325708106119433249363630795578220178093168046042374510775989756`187.4619\
5455165815*I)*GaugeXi*u^12 - (0.027613779104691328323353137128996388675469587\
19964582845082774093992973478419503072164932188417740940124709086813808089025\
83404207533530741914379251264798076435367638611642485570384617939460025697482\
1250330817772`187.45868712574494 + 0.0252693583656570519009102880516522109591\
25067347242940992950760052302297986091613237694382677804863532765328418199189\
51284305614197986561533716491408300833392438541045646650805637040485016709206\
972588037353062377`187.4570781511496*I)*GaugeXi^2*u^12 + 
  (0.210662645076823934947271157522454640612634960367053650306326306889671584\
00216236616860771593901014011036472311759586948353165023002908102162789543008\
788877466298798031541891356416629254578357316904076668698913851`187.458869971\
24248 + 0.1882982220810318216215873872945602855973190930688817915548109839436\
26258300754749811596071650556399500704570465731186425275765740647110126870154\
91358559847115917701843887592476720589545825075407894279692775930472`187.4568\
3201963814*I)*GaugeXi^3*u^12 + (0.1094191079359084562547286640498333929883140\
33943266785636272459917852303274049535196908328183181947492861158275820243661\
34418185654351938737087674519481572296483837829516220724977833387051336609919\
685555378335059`186.56991592173827 + 0.05344783851007136714122541362524982605\
76880687664609271251979801365897721893911425329880607114970480678662472884864\
06029068401748348796524706328694366411101610309039472512461662740610663898914\
84481828396089780743`186.55512434277284*I)*u^13 - 
  (0.071772297068223597929393664069353695389384027201268946668712473768396222\
49128143930455852472472398359822028416488308736403018664638595923474743362747\
626855540015082472190429399864718572842530134219695307082493629`186.561585150\
41068 + 0.1043358172080140315544877891523782683899925048983079540720327384388\
35630257335717263490067298615267920299446667665032446813742349265557724231500\
28517859254204391326835474351093022272194902268872365495502050504507`186.5686\
1613429464*I)*GaugeXi*u^13 - (0.006384660959891857316929279550385653296267759\
00091053188616978475035429908762433429164605201430819203154605787943041702891\
35098494446153980248590924501597994391616571592930162602243959790873672227482\
624539826627`186.56639070140585 + 0.00613735599723946673000754291270454912445\
24383723206605846810503961841593762338279448940846245804829891339741843600930\
60584889495087100266091291876049884369555020458049439379521644239195382779656\
33178158547515501`186.56567553809566*I)*GaugeXi^2*u^13 + 
  (0.087522084443010233504817942018795010036798823814087852876374935562985326\
70261310894216121721029773098026534290736418699059695791712969207749140610996\
862220836563900629711950507102054144326006190585694093188051541`186.567917984\
47338 + 0.0682404341471023875515392281909818330742799829173461157815084971614\
23957764807484803474647246249529204090240875995132422231532701381015975042516\
74665677619661539839963031622083690283039372567232137762383062049492`186.5633\
3787970507*I)*GaugeXi^3*u^13 - (0.1403226213567001138448662266205720997535910\
69579286047925970163017712884785408467766035692176966711686844804120922617318\
73224450713736583890748624372748115460421246937894128019004998491841394149955\
986410027293832`187.17077479256946 + 0.00403723573457849249094951939346268791\
15547744521589130017083173305202737159939852887475176105664939610238051441436\
30060019405492261818599026815499406511979070769642254294438968048671961513601\
85515368874636577162`186.8681689784705*I)*u^14 - 
  (0.034051800535378336103517756252839030009796840892596268574438757630291404\
40112009374841783184701425035885757754433210754723626623007585219974112198343\
525682027315870203782855451348725723786453593115933524189715655`187.164797911\
3038 + 0.03645724145799026266828727688693186400554448167855940964223536049406\
40948628884505168072884323035929899450057810191372488608707753301033973547546\
8301782844151885869469900811755103392557351919123365606907924167651`187.16603\
465569352*I)*GaugeXi*u^14 - (0.0013674131808610376058273935546956779035987920\
28519220031217116482469274876669346313282356873392823100296155940070434254054\
21020270656738585381289250477505399504647963717382392065855280351101926393432\
931188776381`187.16529207679014 + 0.00139080264731159893246358159029111885527\
74946299296413193289760264231108305303065181767685462039115554745448493959727\
30308476899100881863185035278059008489200674196838506528442278777277643926875\
93754488312440142`187.16559900728893*I)*GaugeXi^2*u^14 + 
  (0.033358860749499481015330346374178101839383688244286556074010104272110859\
05923575169209850655406075221278066952991859812067009862646649348865173214979\
337234175836903681752802097653654981741968485326969301051383632`187.168040483\
21475 + 0.0228538389525250898753686338818351977723069546928509900381872293462\
52185107513360589397873770390541953674740011835707636056690999800013649158960\
31762837007742468586294813406267713299735448984560213256036350798172`187.1609\
268788381*I)*GaugeXi^3*u^14 + (0.19736785495628364258816313755598444021007028\
98057275119904928159973435300819281985369475322958944818320726416233561426965\
35434066301859184752082969946462351298391216077743804851847063227574017959865\
4816410447877`186.1085970778949 + 0.03060523504841776105721374685685686186870\
28494025893255184264830181889637137506582769980547988306191591144314525732708\
11092210162008204403781297462505070772455725562162036871119100877846380559188\
88402440571004173`186.0424931135317*I)*u^15 - 
  (0.014095212342409162054636598812283276821775097268165201419593216528237738\
24406405039658848052424767007430968286689171169708100426929774720599647057200\
967514691336588287593764878480283424594665540414082871172423648`186.104810912\
99178 + 0.0118319601164192248249237812859007560433399203970482370252176408780\
85873392565055133484326043846025730817968898919128902161370761437381305492283\
94173284291748368334116178920407356862329816528190644168993442856472`186.1016\
168389685*I)*GaugeXi*u^15 - (0.0002728843124009440866224657874319797321293953\
03403632954329520599053331308474926305820064813575442438715641972298764533976\
57573540872951770957258605230823298777027213329823882176789767547649479895322\
264836708543`186.10266363448432 + 0.00029525146707222999321374562950274038744\
31038531514606847870647010495163259037369239952519258400251301469236917114515\
18090450314369613047591507005499070685478840941906236596430993992242589303916\
00053588554238925`186.10409164001902*I)*GaugeXi^2*u^15 + 
  (0.011758341554340573534417249327593654065349488493169699700525863486097380\
88199264052016871434499557451665096846806062194572922000592624315142498324934\
227565227104115249208741898614904176877044074164504624834351286`186.106573366\
59523 + 0.0071099055070144203424093340209090252872467372194821045568314921756\
00386122871848098644681696173871671703537877555537335417349335514266672568456\
96719559647004176853218190403187920462556992055276063964628691526241`186.0968\
3596297225*I)*GaugeXi^3*u^15 - (0.2522692446457080640206817328873698090791698\
52058705186960873483704965793308602704476346228044791192520279455357698312299\
92159246646978191523578836949841413529112333320647497250686408789399770703469\
474476263066329`185.02044631449016 + 0.03213499770688261727176962623444666520\
33867442635267726632932855371303424170912005630432382255783647855140495752110\
97182425260978718827403060515142904116093912272860208594364701591520730935368\
70143840343440348024`184.93912647146462*I)*u^16 - 
  (0.005208668164006535981548381486971400524961857215041038842319464683206554\
38944365215999048322440202040397950516706168346390878246080265936880392580240\
600391680741544995818906977710152804325628731945396729149258202`185.017812108\
90348 + 0.0035678342631288498768962122127409686809336336514671363793474529246\
34990675903173438147863212544952366233577593774689283976128428286735105509314\
16663142734939796625872739860575756252996909947394198047807708245523`185.0106\
9524465333*I)*GaugeXi*u^16 - (0.000051000160739814045995988833676431382663952\
84015781228632944924554726743323719050509815356547682044417941766799366854351\
30366965097020230776052744202961746545704842269735621965409143787271255819372\
2185423747009`185.0137653947746 + 0.00005891862378833755502153827692653841595\
01462815646886199247006691386655120288574223024078393676211390257180495196981\
54233690587947153104532904695092218459046951493648997221609636011623064742731\
88619421178224658`185.01639212552934*I)*GaugeXi^2*u^16 + 
  (0.003857646126826562747806070042675360970138917143838448418869218649138527\
94729221782023744027878223069189595091221992546091295599345118899816385163785\
905236098613261572233135350785910823162983967276533897772090352`185.018817528\
2763 + 0.00206358280650507656029471122534346587755454007664152055878422757548\
57403524501417939652919777798973328860557405692769071469410291410134482682636\
4859699844754255060350665548665826613706262712996712554227663924714`185.00627\
932259962*I)*GaugeXi^3*u^16 + (0.33660099275467034597405504042914904141349761\
13074039787189609644563780603793276321446422484078549488390785223672903272141\
99703574142327443430305006478325460236572594683434903620224169814828502192806\
97781770672827`183.90749719531524 + 0.045561866577470651729222656727664106235\
18141029660280815131473093339458340760472053998599462267268843997028619344310\
03796634061736008624150291812301495651267739466639294734951812772560823431841\
5209703716056157786`183.831143664119*I)*u^17 - 
  (0.001748157228985058334769496454145818555447331292237922112194782083023974\
48040376069677824757203951705119045720819894593661549947491154698044562713950\
200559505632483224792341669607942766824472086488800037309101358`183.905643249\
87616 + 0.0010018864437544723875098561658501516885333267442781431571765655223\
85098205664204896653937121671846667538072383381678550914310050421592062265327\
60183094766550572840095686019609751852694674807908286129874233601883`183.8947\
1142408306*I)*GaugeXi*u^17 - (8.965673062523671731639936056702259019971724476\
64791945979128770490139383500359951108758405742630472274188521961489213807428\
78804392635489371171785222493720681002707716581288162406911636775410335264357\
9876321`183.9000364327419*^-6 + 0.0000110854964834820192293250262863768692456\
18452343444714662329593611199644348712538415055888789762259929198127112212890\
88639887622019501878203454932860348544010227516782800391723134281004511843095\
376501079092514`183.90392468533932*I)*GaugeXi^2*u^17 + 
  (0.001184291077602121794061521733501561963589879296551813029231879702280411\
47003251650558093442854529767606393106265034038871482959305776085128043426168\
391941716622328423723785951885204448648983453127490956388287898`183.906238804\
71577 + 0.0005607506497612943643513092358430464905739841326313629727856765735\
44950254508545363761904185424465205051652193588736257449101639901249269370183\
51770388118438526595406842679055052287687221847146994883343655971928`183.8906\
3576514997*I)*GaugeXi^3*u^17 - (0.4447673186762607996581402494357322740893942\
65148389722154224149800220509166625568027282711425062038939032639630565099236\
03532429742861627992118363611794875172823819322191425095966507816835459310135\
721078730416146`182.77112455294665 + 0.06022824731271807503576647281824359873\
31902681910242944122778334347478873966119405060076208547833706341933854318812\
90832825301851711426899365984813692897314839392337571854606750829959566794170\
28934446632764111973`182.6948043008462*I)*u^18 - 
  (0.000539715026243032295270058926948611922575295797585887408309737381662126\
52313945749864672178026081167649982101025397869719069901342823049637670384078\
803018580369311069559819570753502224688328738196297209135379064`182.769791723\
6592 + 0.00026274827047161644594385352645053537216226572837863122912153390532\
04751537471832604396871923339608964268991814734346633852740961199733384326377\
9473533641911724591122382909767851296162939731832089957377103842099`182.75491\
34616308*I)*GaugeXi*u^18 - (1.48826465975222827693633691858980483477630758115\
83878764254605429735410888215129545379545094739517127063572919286323142713194\
15466858147500700496700988953491508099000530765993718260316408545764655875171\
81426`182.7627771040845*^-6 + 1.971839850574761666342292711574477914064358139\
56820671177202149397041305239746796271537658239905957078297716446819296413758\
37922783514346061158901113827630631510254058294779138379209140305333687820463\
4498379`182.76797958651645*^-6*I)*GaugeXi^2*u^18 + 
  (0.000341755485813910500763638270174938081204667830053177710425939703736948\
72486417768541145835765116341747262026379494019680877090999607516522910718596\
165101137147614974092841699444251918359647441010214901186933777`182.770154804\
9748 + 0.00014307282464020585672860400016669580883452292611887448698145714205\
05757778561615627311041592483807267694878946772527260928281378892428800507193\
3562739790953326824259700780738100950192863970379700218182821651214`182.75112\
54866817*I)*GaugeXi^3*u^18 + (0.591345554971878973745204011694713052338702571\
00919036694114759475518043449803324450436671189957466217690068006814285798400\
1539215920110183957336039351507823151126893274052080917497848427529539`181.61\
248804900663 + 0.081023893290906812245706949961343248529007537807058747215613\
53438915528446772056761271050758434009406293638043087851590341854547572818488\
2488332362937203519809754708805422847075552380937050527`181.53710035239607*I)*
   u^19 - (0.0001547575766564948802518709530850105688583213348640548851303767\
85004341214441691627687288510877116202210413876107083717740878356950990110654\
24801832619781537305419959221768316074304996624109594518370320515324971`181.6\
115293149551 + 0.000064532615771229556108730306095076418314633189973338575134\
35537469752342443886452415637694041766485475121925750234102421607997795074716\
736230161713337710684165767700858904563398664638853487979925537821477353561`1\
81.5923839855317*I)*GaugeXi*u^19 - (2.340650790262798130019457663155506850539\
29080876855117848971033222757945199271429573258735950055296449498434088197537\
71652456541688706276334136751873227084446966151435373990297524468994836839117\
486746881663`181.6031669661482*^-7 + 3.32406445618207801010639910295700769286\
86058407629122004898924896975929127341191532160827494104282035879824789180285\
25028021082193545805037431728953237020923621688930223807186239557976614417532\
7445855388392`181.60972942750948*^-7*I)*GaugeXi^2*u^19 + 
  (0.000093063845889030856989742418110730418103039463813938179750314188417775\
82864017686705533442730948094867082328149916948101262501053856501492465497700\
747854654236135538809990008334404528602206826649204404038652041`181.611755529\
41802 + 0.0000343533227972131029313044058404162277388853425973630852375923025\
28257472603863047100205735585176803669167466381843362667372282820852133727494\
40701808152085247809474278926578462518236414739718546387478694274427`181.5888\
2016909251*I)*GaugeXi^3*u^19 - (0.7877695259182956289627170769357508260712808\
71930005195967604623722910649382263837014890038118544942431032303390948561217\
842004162778542395418319881379562719855692273105189991899366226934134937`181.\
95406350399617 + 0.1089324386623352384250298373369000485035731124032528277712\
33303891346050781384591115873160899370586741555880593464410106095216145616363\
465686229338805797217972914697070578997170323787904833505`181.0948215537082*
     I)*u^20 - (0.00004152155565325502675062387946231638227117341528746682435\
70357898573813735598117791946142074650303347765558846185912431622815289122426\
7308213413636400334823688911347270188266410838228750816808037393468961906506`\
181.93194499318065 + 0.000014878366104967553623577342603827313436888571411462\
82954083096747945945580996122782953708616169805514345113585658695990096273410\
53508869802089008197644520316559546316949895294602759303743197138807590879209\
168`181.48622661767303*I)*GaugeXi*u^20 - 
  (3.498353770563429002551297525249091448759359938153873044451390776248849386\
19985584984396835072558204058782837973171965280189244100098634063172390177388\
2433416493532756389434650531164271674836967164844483188`181.69793952648683*^-8 \
+ 5.3227033323835251371007611685129705169278043337701409657090340725676837595\
92605316192956738023706862200045631823059536489450270238269897128579841039536\
921050609340261394513658721885164914562657451739391708`181.88020806204517*^-8*
     I)*GaugeXi^2*u^20 + (0.0000239953338801828457087751576745592592027796231\
76272278602987525457678853725895271616763617725198049463159511287884098162071\
37690102063294486597718188702110092736867682930055292840087626215753243258786\
918496368`181.93649481207586 + 7.77546725416369534489718295835571741407321483\
61448674447381311817029762915042117481450184994370135340025805464855951569980\
69994593438050753383237062151053278875563562967097202706416280635971871804061\
18067446`181.44709451153665*^-6*I)*GaugeXi^3*u^20 + 
  (1.052406355848860686248374884949271568879534416871248993374607731726264075\
31232570015087250541632181662596153389012223784147902691686938894112099682608\
2175148578646164900938124216461303086299185`180.7539449881081 + 
    0.14685041432761589581507071174762974561657561865971374539794242899283990\
88808890587679919035272063639954859901152377140884095591777613049590406922941\
90988301825457263321546830767718574500448178`179.89863670202115*I)*u^21 - 
  (0.000010485595950337607626839455827341381057128501724324152787954767190659\
43651971832662746849255214923115603833283530409252291818474013091928641545453\
627901838252757667881458658510556221647517149212820704570793122`180.738497086\
84534 + 3.2257171113745117567331750370181146403149851715878764204547092102660\
79049440130337664560552318776532816740757343264320834649816687457636551139170\
40077806330530656138299192509539409393269435660740117863455722`180.2265302461\
6153*^-6*I)*GaugeXi*u^21 - (4.98237514132322670795704319263841964117162480971\
38911560352061956462475937810286626254623846210568382447325919328903925046186\
44608674511629463058886952620280668185437519850538343776627374540067391169216\
29`180.47690266622695*^-9 + 8.11286149161320708784786951542952272927485501077\
90645371726498386785930068744123916038552908781616998117959677335181701348505\
17218724002604227756502470405539809898309175567365296771958922907445883930267\
26`180.68864030363392*^-9*I)*GaugeXi^2*u^21 + 
  (5.875582328905683780415718402237435066662991172921909650251243005113404609\
40838551686129737565049785548065185980810685287282854916012778716355707560527\
295725011930935659142547213831639747097066629569058491637`180.7414446875524*^\
-6 + 1.6606158638165403256962416622162434470451919093559471408775670470025770\
85640400132483799573956738941205976867009833047890744441217643570681757838209\
84390365657959132904142561591509856999380561329454871540965`180.19266295396375\
*^-6*I)*GaugeXi^3*u^21 - (1.4094585652621209662671034724776967058784968093770\
98520190463157745607327211301380481259907544136114404208103595306728460565847\
352132349298441868183193339898634134646732306284897375030355135186`179.534503\
55858308 + 0.1983534336773620049713926520968302499454343054357340887192464786\
75159074764095799585529715387362885241678966770193605681138652884557023893280\
244140900775285495389675538446698788864376672684215`178.6828909683208*I)*
   u^22 - (2.5043323684257822056457607750134059588300843967985871222753417981\
87950672242579112101926198678227231657176414986078499396728295755150122092795\
63093741509610525136279230030365197417593837273309551799638566212`179.5242563\
2925676*^-6 + 6.5823184186103760914064599571222057947502783369804849980085463\
48027254838494191139038261708212076550929895601159813771519156011612212128505\
8505821720426989295292139422565519171049089266882040146676701304441`178.94394\
324986155*^-7*I)*GaugeXi*u^22 - (6.778181560135767841125574985083497571236465\
43257891000507605260752256196117291499418175950654048377725482495746772090615\
16528447907181810719065447339957559203318138909009528504733318341669654277975\
363263`179.23624951043467*^-10 + 1.179365479249767163430348922533178400332778\
76688369552613481343417216742484158674763100116183815004897360393730954728713\
32947691508351564484361184381733507550658852083618246245605564902556546429730\
9864013`179.47678472434288*^-9*I)*GaugeXi^2*u^22 + 
  (1.369962340458538131526575843444238557834923768718900099220010016404911019\
16747677355561643479634209718629055613420683848180295552789292650231027830933\
638635526146314384756988572860273072255655274736545605101`179.52617032741435*^\
-6 + 3.3473543652911484810456011485083814026004666034020350952754973777137496\
54628171560406564147717563314911994392769946103994064193825711313590273007878\
7015668944945522909770710540042547357587174864832459255147`178.91416338968816\
*^-7*I)*GaugeXi^3*u^22 + (1.8922175468376028840633206052687272598684249927989\
42558514971299851811684064145306755909112572957895806172289445229055691146496\
214308875372572439615409136214380718487764744584823339032561588254`178.296557\
1404744 + 0.26843974222139463185482711920464891436414650361077818091104427866\
85329777085764417756594016156652439796853760432322387096808839882505360627182\
05394998542788661322710706989701335674975414312908`177.44843288812413*I)*
   u^23 - (5.6792625702603635788948086579822494763024163512544134876896744088\
01298386406884449249182746361958216230297436521238695886350941210809910334440\
5858269873708072089937536716755234403992458836176766828846284899`178.29038376\
915273*^-7 + 1.26411117210137494335935359777892691944275605080043527780162758\
52778145145484566177572458609353124474006006459946792516922791775568983013833\
382688223252006309095328968183628160515980742080720100018498917779`177.637877\
0907991*^-7*I)*GaugeXi*u^23 - (8.82779292206865173709492944167964005743394287\
52475749993755080214516796779082031582483410613791267673554030030535654447802\
72126307068626867361858084511895144835784068082689288396009929295600539746252\
623`177.97701912876502*^-11 + 1.638155440519322637047395374960550197249044692\
83403548411006035783631373715387608813856142864270994192767673845772680485851\
56602447570103566368411428582012645305352348629730527900324393909969831313246\
866`178.24552210012692*^-10*I)*GaugeXi^2*u^23 + 
  (3.048850650905399657287006831157069888452488943323835835823335617204258814\
38231274771042957549297137558725426761598258787187619774976150980414454668264\
88039947994322105644601722771475898248599024897074928231`178.29162461761558*^\
-7 + 6.3634978506246422305969094282257256421275962819432958792418991508287919\
46890095666986077795477991022526157707656987101272977948848980875988995410940\
264131522925537696793371861450363109872167711473280971969`177.61118436856347*^\
-8*I)*GaugeXi^3*u^23 - (2.546148894274500418257628754330530399922722303496861\
03136594901475209133158252606125510835889901611213249374898305853690265302884\
0753644935075964441207809358662129783895372365752739488139781328`177.04085906\
600125 + 0.363952425737576006829589134576397752946822843822689042529543743731\
77056052515612538240248669743082332640318392136325912619290441225864233163915\
6845196347103500090564575932960985826844187627523`176.19601988746146*I)*
   u^24 - (1.2270018500111028089855539597070831735734985213491447183310294866\
07624018418208405063448693134681946454644554776160788439869391764003118097983\
0477793705729077122633569734558878689353944091817418276884371693`177.03787432\
463398*^-7 + 2.28088513056134853567987701861117349472113434880067966946425235\
87683518359535441491169552727515155469270262515646373449706080566679129879708\
85478395147745066451111214301123861596961436119314916061284341322`176.3071325\
2108288*^-8*I)*GaugeXi*u^24 - (1.10286926458195447586242370832383479820616653\
40492904426631928847049768901088697510112456646585944822588787765343277780134\
08999557431234512024193452518942291303252746362028533485924432256655031590916\
977`176.70016214019742*^-11 + 2.177935755817146943503356206944087390533970791\
28513266786934958880741390823240407854709163152697028183233029215428223118286\
35089458824961401470178922534477604899044047062738498608778176920311232492634\
07`176.99568317138704*^-11*I)*GaugeXi^2*u^24 + 
  (6.490364349591997329554132112100847890473337822643190452475089171606749581\
23011974681405051494419440422680705139078588868440607082091222323081375026721\
8375223195994411544951905005862375365366717459722345176`177.0386711390416*^-8 \
+ 1.1384278150891121422314133806534046198064327913936498136402274092508690737\
85276839383820920984435516571860116159182396310026470507809123638992194101404\
80036465243071765069792541505344054609327607614899503`176.28270755984502*^-8*
     I)*GaugeXi^3*u^24 + (3.4335230665727765618598117713215375056463541428346\
71142230476707442563703752371422168686549314273363034396268855716651379627838\
021498574198625897024304748987963594525516283108389298937570475812`175.768104\
59812626 + 0.4943032545099645608825308507031380258301785383093428653907545842\
29786233418660508670241670167485548880017015313405648425362350361853946650248\
567827703742470588458539898476652725567782200387452`174.92635809865533*I)*
   u^25 - (2.5327327611810196274824437515217266630143625131636978203930952395\
03032087016299640269479674970231704725638033947938537937409177138806146700959\
78362843628571785909623167102759059043967990855841334523087892`175.7675908229\
4035*^-8 + 3.8530443919060910387504191469347847449570086668633077721504421275\
75864578023109106756393354001964576434459755505878590750389402111513694673031\
97741146723343766093208961881694849723628871378873469211131883`174.9498054675\
4894*^-9*I)*GaugeXi*u^25 - (1.32410722163536789728616169509373575213697332923\
92864508474969022695355311115793949596833371323523048096760248519545443951204\
3775246191993014240171627320487581210908627225329006393868061394147198990025`\
175.4065457941941*^-12 + 2.77603013311967210171687850962469449980543073435343\
08617044188558054525160380097637597197817041804967908285585663850556221032334\
7361681907189152430632910765775369432685365060458623972163172022600101915`175\
.72804681596483*^-12*I)*GaugeXi^2*u^25 + 
  (1.324210474625380492459284932058745089833369529639486069355441558523232272\
87648883165335890546214458797925441808512090898598634175254092257978347798588\
6902679490590422706359152373993437071558127523232091515`175.76809647140118*^-8 \
+ 1.9081407034886935566260124756123124117485927579788055070078747884019049939\
07912992454278777064724921566211068600023381777648040868947609680822145309854\
09947357125726362056182329031669668417423168236239973`174.9267498483185*^-9*
     I)*GaugeXi^3*u^25 - (4.6397056617615611840829137699854447923339200688872\
16728410093161659024188990815329446475134114440606098115813961707067171333830\
579307962247530951472356207632544198624352034595672781805288381479`174.478937\
2575528 + 0.67244333095929258362019542891366311640165470027959623473915147241\
25000186859537571211747673756792957953323468156934434266811879431163681251429\
11758935314807081276075867678728711262912411934919`173.64010251810015*I)*
   u^26 - (5.0072944056135668992396752924751860176674141159113043180587367338\
05227216810015983242535065972606155216076242844123210377978458554187787836197\
11052400128214516829237774997693688756532`174.4803108277607*^-9 + 
    6.04357155067097878272528404807654029635632973987535596451285187742708653\
04181464228735612332864840430560122630357924602739922153376409036278842834901\
3070571902559490604722392246129156`173.5620013692625*^-10*I)*GaugeXi*u^26 - 
  (1.530298786396986517790629390373777566355695273676530497196872589609312953\
16567451313042533590415751133065082922086768792196679990033566427789505097314\
79297850734291243849205219415418691989525295530139`174.0969597774807*^-13 + 
    3.39747734187606541448596819359256280828789405924918447784319617390590211\
04934161684605865811609739072580551986576625078077149455836292611636860687596\
617474145507337518752053515236608546139027310633115`174.44334011270666*^-13*
     I)*GaugeXi^2*u^26 + (2.5940324286628975436199654956226641728650712301928\
81908056677490041702364990330842084073636142173590116684673919188507849092991\
71566904657751744925986018666115942892281285346511104799324254868144203120796`\
174.4806202906283*^-9 + 2.971555345919302668143531534190364889165211217519524\
62333463646104206818890582285450889245765124961942167259445795479190277987899\
37549276093679308878363728618368671983699551082919600570251979179280776071`17\
3.5396287131266*^-10*I)*GaugeXi^3*u^26 + 
  (6.281864644492838375755014496913776250257120534781447895459957966393236153\
58519209649912762802673456694987188458344922136749962773245241692295404644752\
3001058530181058594122002172374068261581544`173.17395422549532 + 
    0.91621310729757316733499238804534238326425454331722057158185937198073720\
55128801750579495933880113665392280509533918808446068857532728266627229112469\
61772913918080214271852245628994841570017012`172.337862151566*I)*u^27 - 
  (9.502066920060861328010183701787782596452905942464786288592481577690057377\
84983445173995623917202431303021191182274271891903205031692148353392476783006\
044973387585327981319457228902892`173.17671794928967*^-10 + 
    8.68624818112898615056947890274622360749258410023303645418930425945354125\
78030908094354673034714190850577909701761383070705262718166351480239576999845\
018889159479295899736070408330193`172.1377320983444*^-11*I)*GaugeXi*u^27 - 
  (1.705100841381594708256289668411402075451618065223344556386762370915320437\
76269602370923871763801501424483214396248734133956446932954347871752592431080\
1400092704802563481379389478735303186085356194412`172.77212245151895*^-14 + 
    3.99822711219469124495294128534839054731149401418168304974615953440531613\
85988587133410295978593499549021748408348421566942857064295171429361279887905\
25658712832380934193235912758957911529441163958686`173.14223984262767*^-14*I)*
   GaugeXi^2*u^27 + (4.886918713983483575869412682840787897930080014724404461\
06924675789262140205398597127916533410266436875404982288975011419599492702936\
810026742451992910069258204452656407007194748499439`173.17690374436165*^-10 + 
    4.23055212886905012657311100374518814022711773735200287288075502360166095\
91076001076885037764187269402365989514329582795527476644526909521079254607954\
056697235895376464985629644023933`172.11426567985876*^-11*I)*GaugeXi^3*u^27 - 
  (8.520996051548548581038498692744160788760235109179511241160658765110833608\
65226894452995705149001488251516329243158229867103565467550052878929989470723\
8613650456411870544894618783111035197939488`171.85371106380776 + 
    1.25021149005920887680789272303656500216704329233070235212007729845798353\
05790353846154933528636391742164255116123699120474030740063845023957314951283\
99756250114881095591093981309924572943581463`171.02020418570973*I)*u^28 - 
  (1.734146722213234631003737648056037838860914542969489307753683709834409100\
49561289169835798329758440847472810699146622421019389234762959110268209147177\
249002738692491840172521406279932`171.85746080458236*^-10 + 
    1.10205511910419422782688960082317870504643615605947740251331219837040172\
27917560675607506262945555273565555943740949335889395736398207878848536118223\
768341243527894088092903625611598`170.66057828144397*^-11*I)*GaugeXi*u^28 - 
  (1.834247644511766151012610950348524834038197905307404999697973057012341752\
93126573929708720014137357119255736172251630008794253003101986449958082060731\
303780210977177898380857313909163107349763270204`171.43268720730387*^-15 + 
    4.53049590614077001107793671826041628548295660823581811142118555881872878\
44920191660306615474616861493343765062958730821897718123544952804844292329621\
3206552447381245100004837818396445789813487118089`171.8253749795679*^-15*I)*
   GaugeXi^2*u^28 + (8.867281662700468205718859365490783907197244268299005955\
00012838269828976105895421751957569815094119169164514982926552405338100678203\
82416077288578446706365432707605558357337702958098`171.85755646810662*^-11 + 
    5.31771527854037245825135062310822577454814942805738324829907102369477444\
04746106785949935051529105197838615965164400394423279660864574140452424610249\
39217254658886162475541641120456`170.63549104497147*^-12*I)*GaugeXi^3*u^28 + 
  (11.57855533363836295264777393484461194704749502047798010787343201536193604\
12910844992734856666639629554470940528053061269268221606073274525361785465279\
59463148159424384809844215806589555379863164`170.51872583900297 + 
    1.70838744254124691062153698650703673602610946428817379582703010245252584\
32669886201010267100006870631634775368862099803275191865980026826121161468102\
35100356560115404431621387341215523352310076`169.68765783402532*I)*u^29 - 
  (3.048655746537596141663438744849218814318296008243900113140690733219517692\
91927159179220287125296884439260692040090584979183490149293177506169388283545\
72911896410610726256695830097442`170.523091534708*^-11 + 
    1.15404580463312222081206584805210961903018893141850489919611044784863931\
51962180979586471917298256846198799028678329627630559857698645724467097883931\
31847902544655013557769580845044`169.1012061945195*^-12*I)*GaugeXi*u^29 - 
  (1.907503284533255794480526175754386489019237114257101935649264534027548393\
25926732067440773806640303078312442461586273007508662499056456051254021774972\
07822139855810438011989518485697766199813376686`170.0792486702239*^-16 + 
    4.94932983788379392733326857860991042637661127570046661862804137735541660\
57261372257194389422905745846373994086851857739708553900528300369203997102107\
281482787072403604779575033426678100664555829607`170.49332977321993*^-16*I)*
   GaugeXi^2*u^29 + (1.551836764267094446064993486815796346300523797095534330\
07340602259142042695419106386489638652568550713516895472088730639198394273165\
60369056752016439384312137255278001270350504213644`170.5231425097259*^-11 + 
    5.37098508221166808706625000467404345523107081525444962092782979538980103\
88462874530554978155506424510896960758979487549685226833258919154704756369180\
8936753358160152889222689227991`169.06235041941886*^-13*I)*GaugeXi^3*u^29 - 
  (15.75947494799131785385412835248446791465892300821556571501075399543926994\
90321998696540820452371101598578237477610151279509032996695073168980893983005\
13554955231021854341483421556874045026005904`169.1694827365358 + 
    2.33763558190614946938249733335086001344959872064793011830134680977097133\
99418612516911089914697218656519299383351539017212325522094186823974272802118\
04853804887008851911941651625252395842977249`168.34071780153073*I)*u^30 - 
  (5.171868789046251933756388294189194258988032938470909557893185970711833754\
79141617834134644449463497093581278966721406190000268880722745235090337147816\
7992921690847036065751899762954`169.17417818849358*^-12 + 
    6.13031831337443824231582378118074027043889817028984074001497343439144353\
22219746218895784284598051052248821376915739898077774064771527708246388645703\
755287400435218165038540792661`167.24801371585414*^-14*I)*GaugeXi*u^30 - 
  (1.919969234260688707300142177619681180354163496319310929476580757575534844\
43181321465871259938101432849893105637431564597542103435113070512939009034529\
8991756008136602610974975717783776506804660983`168.71234861156154*^-17 + 
    5.21906570146654837754550959825062948853568843189692391027682250121229493\
21742663087880318229445507181586716833759588670159273008943193850611098106336\
51008759570819070580435061808328672763575140251`169.14664710608213*^-17*I)*
   GaugeXi^2*u^30 + (2.622780508287478243184970708961723485949062957669976461\
98713891022146576535735098419076966385250032164395395263857860403184784398020\
1629601202645988823758246526772966259516781989198`169.1741853680657*^-12 + 
    2.71848441761703784925638952131808482419012079786847991989857244864881647\
11290936667250349422847692091257513535855757168697242764061785592290009965586\
510025350551935189468594662332`167.1897502685687*^-14*I)*GaugeXi^3*u^30 + 
  (21.48404568731879050222550387510586173646072761100407538456470142567484062\
51211570248606687042716041973432988121329517759236722922530899434513218837330\
91465664945444172110796684941392738695182862`167.80643523875005 + 
    3.20278822647834255414931851022034503193742841016784283377775355073934689\
80265671290835954739953123033440863571422205443013512261627468024964768345702\
99708785444941890615684814572520094610085442`166.9798473948499*I)*u^31 - 
  (8.474033696858983411583903789214047002864368281098701230928583490691757467\
50476007200361286294524358228988510378248569838977499892728837334581538925239\
945556422533906767226957416458`167.81119042350142*^-13 - 
    7.68845232018160191196047934513697779012200605135271524650732877211769053\
83487651766132484655224445498047045041967101154781136294990552262007656147863\
15393080852570277098240002071`165.76893916230634*^-15*I)*GaugeXi*u^31 - 
  (1.872527796286289449909436738477132831905182972667857434424084234043437181\
46927991466088223867713912907664567919714522416269042212725476876897802686143\
823809001530257493689598159044320681473032065`167.33248150279172*^-18 + 
    5.31837146504500780360269603814805070117758813870247179622735817905357406\
47636856092287078784554033437266260416346275268111840278176868439242065159383\
9382086763897848951321124484048227307602720131`167.78583189722275*^-18*I)*
   GaugeXi^2*u^31 + (4.286067734810671117815515688837847674319342028019564455\
66650095250007394919182121500995675269252714167663611474348964939117116890340\
681046076211908158922907911174318209699506320688`167.81117230739827*^-13 - 
    5.51816184930566004908061047216623800641615497284079467805930709838116451\
04035931896389895157575492468852520490471973923149185605165834042974778186737\
68396964377281453796832337656`165.92090771158604*^-15*I)*GaugeXi^3*u^31 - 
  (29.33210825194337747420416546013007438369127332639463301303299366129394162\
75947466961719511312145957325906620765825195369102106492113967763779927109079\
23277127646124680984051687612743847755147641`166.4300089271534 + 
    4.39355087068278296409842852295694975360713806853405121241480753148608608\
29892812284994804226889204292221681908880729567353356427528279495741109697940\
5555923705355564329849830345799172213415507`165.60548130727696*I)*u^32 - 
  (1.344389426061624348153744356040984836393538510752837608989718877601738519\
07181345089284110059051477435892991356129512655206525328214241956664493423073\
106390555745063159126293880404`166.43449741648075*^-13 - 
    5.23945742854103390597191447371403885672792559658752051240339579709895926\
33046781816473986841868731666412153057454879025248772169261373596645639662135\
96997883300494312178022243647`165.025258644491*^-15*I)*GaugeXi*u^32 - 
  (1.771395617012828782589911706051197933079290404284779356386163091780862512\
62932969822781050614003309161371829893876422222571148258969364988315970707382\
97212030147739176378300945873024326512171239`165.94009958971986*^-19 + 
    5.24288570693339818723316955602458302179327026465501257291430410956723755\
02496543495438054627989940046552283149771724566356199007416906824764487534652\
433291174671656002766702542858498342992650399`166.411354414307*^-19*I)*
   GaugeXi^2*u^32 + (6.779891555351337991659896791032514540049234084223927836\
53882171832210225995366680735742014832374812837173474138296029590326599949058\
41589106863486471599889079212090508777571969752`166.43455807369384*^-14 - 
    2.38663207433790910498894518774230193905936437726958480853414207219979473\
97431408140484079349806506145385044872284105335777731181115187524717753760588\
69800840887206516649980060339`164.98112079921123*^-15*I)*GaugeXi^3*u^32 + 
  (40.10435303364261809710362582030199715675987723411678101597833626534277923\
71695201437970410830579784162951969330797107351389766122138285497768816231588\
4990675049612346014860462`165.04060396052364 + 6.0341439183611207415046631542\
65664862844751047892716909190110679437220664806473452710455004491325657851333\
74939309131607165533716375965886605723783894111752036256339363124897`164.2180\
2811003724*I)*u^33 - (2.06107735322385960867859468782791470038258343159549398\
51482936346912657682100173231000039936880122083179565901432849970349007290324\
917110705184961830421182620842566515629296231221`165.04509009602197*^-14 - 
    8.56813279971179427899002176369575008435369579240870410940108622063237075\
21118728940437713209987175644331668027871610457284308720563225217817837356038\
8500628809274843695622425472`163.66388199377496*^-16*I)*GaugeXi*u^33 - 
  (1.626943519434879092545063685366503861471448040755843871072351528640080556\
98822373549322246650903044429181386705657999296814342101328633446718457684204\
0716015393972364030945550076396487602746838`164.53561735829663*^-20 + 
    5.00505126494952406892496049597886831007529702767558963002427909040119169\
68957735104390605463965256267770338930776106535043603440698382987711049798992\
8819870852851859545289210769984629238007738`165.02365341211802*^-20*I)*
   GaugeXi^2*u^33 + (1.039218281124878691102540005333661415453903808973180663\
87481233956370902157410842917750791453467079945787393846885300298155648326091\
43665160667361069467028862197525740965832798727`165.04476811317704*^-14 - 
    5.89211054675307250162531429319032504676246047397889365761920788751851777\
06425611182164039543152167190929071253667149266723634402663032008432509262330\
305872408832939295322946209`163.7983322216765*^-16*I)*GaugeXi^3*u^33 - 
  (54.90741125877853767743931360161096256083887722247034967991604967313509148\
23219279931552362516554985476426893702065558287411654451117721908519389023345\
8856936562481675462161272`163.63859727331135 + 8.2967150865641819469109007272\
98873638370235587241249827328252342741099897834362409431631560239996716080445\
9319927408690394692802683246237110959621270014770230736328357091439`162.81787\
24814243*I)*u^34 - (3.0822232549470977496831097068068361253629818205600257158\
13016070209321200858255477600848134475392838451524953684899623808334489299027\
367566144503008260382187624056134315794398921`163.64062932281416*^-15 - 
    3.55531321465107480702739764028300451926793814627656803340156176228995135\
23933193057767085181540643006033956505755031504587665118108636584040870744393\
0945463869428659784064056337`162.70264309706587*^-16*I)*GaugeXi*u^34 - 
  (1.452065967174576899592120741556602683138558035371615662639520858105272588\
36265984440115656527876299358745217997475619549229978941790687129904858544204\
232139939992001861021045172536587257100481`163.11941556319724*^-21 + 
    4.63137354406638992631998150949399489128867586638384738016200478693455764\
80200859530377497331204384132002094986378740483882167764911832805617297043550\
2428250671706527782447592698155383831143724`163.62313902692856*^-21*I)*
   GaugeXi^2*u^34 + (1.545027073966682430262617300809651369132362586985549682\
92255693058008243454267683298560858654740308190984842875892989352021660761588\
3584826589642451448014697254450593081570323677`163.64220137469*^-15 - 
    1.19637252294919450351974915921881664598186937064082246230232980839140055\
42303275528474604074297462697717023845296999967093194502638316790366528928028\
4964715167536323627055249204`162.53113171063757*^-16*I)*GaugeXi^3*u^34 + 
  (75.27205179923314728386587901876805403751213296038378737707019617058452006\
02120255087300711718097233784182313628250010951460563245222408228805209953514\
3313857759981386103654206`162.22434453102753 + 11.420008461356802490264202045\
11899993694479400107584688845167818115172753534088356553467335119883686398155\
158870228010450442940848930847536713399104631306568072965773333450084`161.405\
37720232788*I)*u^35 - (4.3995579654091383478487657678141138140563645604190514\
64665026932347081891902671530806864086277744378654826601250206190190161376740\
18432060511455515183266939663750719126251268972`162.22922871054175*^-16 + 
    7.15551292676154060882221402131463341318791090309646014121199437021775914\
87237317208818131958679875589575652104282091303347374916093450919305931213009\
22405133442988688216519513`160.4404604371457*^-18*I)*GaugeXi*u^35 - 
  (1.260429479375535016498492868421808164683095864677653822055636158777059871\
74084464094500042449236795870119879030513560545950018473407449383190503334133\
90928754748612712806161276341827433928307`161.69184517378395*^-22 + 
    4.15784943792144762594298167161904509850830483519130496499883063353866778\
33897671316939899758278534577843161781753415196200737716090087815109293159715\
99494731308744521256510990825124447489405`162.21019538054216*^-22*I)*
   GaugeXi^2*u^35 + (2.230024568253758393090047137653318706134843015090751084\
65940583134546844054413296342765402452810292536901784682101639428632053383949\
576248170222630057452547705188497414338204364`162.2272327608643*^-16 - 
    2.17367655346285693036119189224447407710637430617439477018095063157604727\
82279176461180451742521684188428595153219427994353444336888564060042117965203\
005863609056578230814667235`161.21611803399966*^-17*I)*GaugeXi^3*u^35 - 
  (103.3174721173266451559451096735213299458718768081884231997985157774854121\
72243820143942042908287583984174314062829918417728781221301435890304085427170\
55830521728935752078470303`160.79818187478955 + 15.73536575134419820300505770\
83977696851426603736329227458331052588556408597792560866362982755565874699502\
6254104008770494957225392336257539727700871120303602244441146609231492`159.98\
088494516674*I)*u^36 - (6.395574254712088056679669745686446072264209384058032\
27073849765216005148408549020709291876826616649249870465730953018197568183167\
23548997607162585222687781969320932852293464615`160.76466474932928*^-17 - 
    2.81673069750726268334914969588314608177325428551544463309541479929189603\
11988409052727463712084197894310374583255487417028505136283975255580652704770\
577693629515419008210984475`160.40853053059317*^-17*I)*GaugeXi*u^36 - 
  (1.064895497451178524779113614273680508598584467306649170837991678159288010\
60369536568075402835831354920063334094547366669963251577404267257441467726344\
4353506792494235309225431643741688287082`160.25323085359426*^-23 + 
    3.62459162530012792993358917832779941500053901992870097889896511043926857\
92403081885863731528221813903117661142033830759827076021470599549356069165057\
61721137422039053639517277186817399553069`160.78518294548863*^-23*I)*
   GaugeXi^2*u^36 + (3.127538937589635224716992564449386836582873587370840660\
55543527655361684902192677174894333342749218163386423698295398055252073890949\
98700618534743224744011598740518167322332046`160.8002152820971*^-17 - 
    3.65520262865656576418178925932880742251814718355217951485201996076073836\
76621840479140928238181285616088921938334725423868294716788294738929439447339\
26563663854944006233742586`159.86792401414192*^-18*I)*GaugeXi^3*u^36 + 
  (141.9798049246768057357865227740241660910210345993759926191922307145683489\
46379750488265486044890757835698290855643261843270415331429087745728110159906\
54047910386366409272506564`159.36042748196132 + 21.70296015688325955340392513\
00842491185302716379114096435471077282136144856556681800596404244136487133165\
6841445898343195756193543331073094153768866357225174449649905983176074`158.54\
471987994518*I)*u^37 - (7.838533290683872204284685677849479614298576335679886\
52425185026690047532356886810714171588208197250303548306812312475138427286408\
7061347947558718230467881826223115311156436777`159.22145800684564*^-18 + 
    7.60277749902256916478409399679900391060694073712602402761145912168595774\
89667531763711611117000266050809334119399442417021143969697859009480218867985\
00107679506672997039218596`159.20819548041044*^-18*I)*GaugeXi*u^37 - 
  (8.763288982617989635049959489221612590220670911983689222702486948693184909\
43966586697589403460767338946321448867082260365460111894881501928813707373970\
271422583544149955`158.80387294571122*^-25 + 3.070682757348855062807455122981\
42568349565748467190273560300009985513375626206977105736293879234946579031839\
67994173888500627974553881348261572897368981230147194062204194741794107518458\
287`159.34844076259358*^-24*I)*GaugeXi^2*u^37 + 
  (4.265490936423614620432253155570908529797673726119049539148770438448843080\
51069965534775083686570719777720221717022758627808683954207461408380697886733\
9513775625153458212377697`159.36148195721557*^-18 - 
    5.78733992185471685689149650546086105243554578393164878313527390362846608\
90609775024790348191202840477065290142618135877225873829182942762239041931689\
4488464123466418209442671`158.49399192532047*^-19*I)*GaugeXi^3*u^37 - 
  (195.3301369463519538875110660215335708004957782394545827998311024250903610\
41238461251439566148647095665984525067993501644221777578680080786921966090579\
87012472390332787790494092`157.9113829660005 + 29.962317870772251980285489713\
59759471871206329140121429221523896804599103502776579034219682164066113490515\
833489766648955128269175312100561646367279768447666633941641547602496`157.097\
18911859233*I)*u^38 - (1.4033594421640677120403974164272584887497945592160918\
45709198010734809568498319018691562481361569564767549149133398185475121009034\
932673256493914529551261488702715894610862403`157.45160264078868*^-18 - 
    3.84447221333299547229687023451005985416566276807686301492760634311952266\
09456250983991732073047512318202075232173202633619524391653257055115746580165\
61846188879111058658128874`157.88927044606038*^-18*I)*GaugeXi*u^38 - 
  (7.029000658985621642531233195682567172956811068250433127770450885665443112\
67787268090240877484915719589233402577785122062555212457075623789334624765965\
61569620450986382`157.344049241405*^-26 + 2.530071180337799166035297250894258\
43511522784159873161839033516296198475524227509111166886813018296622244938610\
10679944440120898325569671689488444603157175029374952227`157.90028839704334*^\
-25*I)*GaugeXi^2*u^38 + (5.66164304618440354930986988736115712281936655671256\
14175852410802646246320835168211283338680491167227178575079797737011996889070\
301983687532730915808192055312510970504923462`157.91134749721132*^-19 - 
    8.71537733721200033944684536023496577059577890591133945804339552364911422\
57121042885725034964190427705529655889229065410376367840561208473546465272133\
032941409815114424085022`157.0986912074853*^-20*I)*GaugeXi^3*u^38 + 
  (269.0173694176520311453263366620536880219311195538421126282717348295302728\
81602342614773743445356589002591414935724128500250232194590408326879754096680\
39912994242437628955434057`156.45133463545346 + 41.40279903372490514270344647\
44229205370025537266352645579628813685323313463595351382927137717383097237367\
3473139478048196278786072707818158400125291300443810938969242043084828`155.63\
858401638575*I)*u^39 - (3.359684435383715663161024889705922634476760691661605\
54334028956414957190100381448679402253196529341622530007638790995512344132535\
21406640119235340895710407495070048195222486`154.8013677774805*^-20 + 
    1.51789752627797855995815544009776684282755983362506837502878571768378270\
00588692477349058570874363846345850547059629714643350803902817955296747299301\
85546906767253505447077732`156.4563117432899*^-18*I)*GaugeXi*u^39 - 
  (5.498772779759748398944025497173629949223228730706133347027782109621241785\
80858478234385724914919688058368752910940049600800477063330179974504045975317\
6192504123901038`155.87402042941778*^-27 + 2.02895646566043983620567757043633\
80161564101729147050082153673397244631666403631583831203621257232480931384499\
129390319192552653649925102748133701658537996997289595218`156.4410273839641*^\
-26*I)*GaugeXi^2*u^39 + (7.31878396445575022442988526475519261921496448674220\
22522957204039700027891657129298330458337749161000107746056612385573782971043\
538496463404740753252429786814989789392581619`156.45010980243913*^-20 - 
    1.25654949031709832088038157208716096867470738669384447053511268449629643\
36666993460378776018919507555241874561436470149948801869265706608644870066074\
356931161463810669784113`155.68485047291637*^-20*I)*GaugeXi^3*u^39 - 
  (370.8852867080998013054187407353081176699119406759556179674094944702995665\
52473891421182924086381217499090781656592244401388015063914470036563876716740\
46803181887552182458760881`154.98055462912083 + 57.26197494973220236206043885\
32657852737448763894112851245436379108781876196907545635126491392753572467423\
9539452766616599358532103611231763666129451305187830852499590093332943`154.16\
918134687262*I)*u^40 - (6.479105684905871065451118987167784165297555821884524\
61999167671738739327992323554072969914611896463181067630111105478732538785215\
65760580682046927423306663198026843315904486`153.97993066645117*^-20 - 
    6.53324977656885317850811594805428762569450067748471491932500161344240969\
22447973133306500205037402715193218417081586248526623179421958774248211289637\
9601111515989626516486894`154.98354486466695*^-19*I)*GaugeXi*u^40 - 
  (4.198086665514440749910756862120211977402446052002391260283993453703335026\
11414603419458490566635120212525768043636150346828945318265099820094713888818\
454233052966053`154.3940352055447*^-28 + 1.5847427029368481086672335683963527\
16019680162530491543169708170041831639357742555702263475383014025826850402456\
026688395123157775245856676718027010237665429617088089`154.97094256631647*^-27\
*I)*GaugeXi^2*u^40 + (9.22056434696754861176031093845283418500687355640473974\
14649750665523276609262004927079057186901592711831427171067840657887639585717\
36297944594857877057378639540582038124048`154.97805129860083*^-21 - 
    1.74238077032016240529937657524060936133990756834444784175367061617606751\
85831152398330586972712866224844313684388255580187490802492207712395987239459\
70727243757559981187481`154.25443686500378*^-21*I)*GaugeXi^3*u^40 + 
  (511.8328458907906421716015496060115326739971315911167602174857887001484215\
01769785875377254097003095227857971308611818051431625968940735619497534244149\
26498079131172071880838387`153.49930194207602 + 79.26301264743721661551845364\
40012594129134668465906520484529033628535370653307373722766085941454872353920\
3751862873357632455308303326165159802645488166796522650259932308136195`152.68\
924436469533*I)*u^41 + (1.690346487061878771632067462856703520442472582488886\
46322395054708555799970700238665711978261932770637431501381619800398206179071\
57036334724158886194924060466798171069577432`152.29420776946094*^-20 - 
    2.73772508496830876237409508375927928377947825591913386098667845083187673\
89682449411339307404433452216025957549284876382058762475156127308181520074188\
9687382929675695717291804`153.50362186937764*^-19*I)*GaugeXi*u^41 - 
  (3.129627576533180264116211633155649075916199190711184316675841519556597455\
47981033590109088818835444042919919159662360299641764001368882850001717968105\
93786550300149`152.9043195799802*^-29 + 1.20636141241525094048698733494574523\
80512940603103303536911683917583719938384007848130816723254164630970754676725\
1325400910770140472966443125536278668475511023401224`153.49030435717248*^-28*
     I)*GaugeXi^2*u^41 + (1.1328749943171360126409118287325894949448886872631\
81777319444842960745496742231183583942073068364163564283058835234824868128316\
87303608260964951754057698528467984802309141`153.49544013281894*^-21 - 
    2.33151227464811655897222882530974134630387190257176468046697582522746469\
46602912351351867881354299151502031057021471785160623037893138046517951904098\
3659159756248416606486`152.80889584821117*^-22*I)*GaugeXi^3*u^41 - 
  (707.0142097355304720022261294925458740338215420335353422398319818866809717\
02925608053079479643343228356742516634167609832451991287346729533429845162104\
75095663123558667155835923`152.0078233552484 + 109.80662824129977068094735594\
06401471382847073348447215647541848901421433418927878739416440344212753175757\
4980264506258410300904965607224349231666182803705358146367095451509087`151.19\
90237689716*I)*u^42 - (8.2117000710717449722484819273460193841655155305004213\
99782711207096871443186796464952838774219779609720337307679922381123744303257\
002519836796408564749405830857321230128655`150.86187048192548*^-21 - 
    1.16004883423502602538084807848061054534098919049889710623728739272488168\
01762543727280642339680460900838817600827447742165385662449654138852767801696\
3813715259563796520610708`152.01191367534148*^-19*I)*GaugeXi*u^42 - 
  (2.279286056623126615216854143292271995527045104382249261164054499452931812\
73003165057267402654858882948524806544263993759341222897008839413878736376382\
3198065901839`151.40506497694562*^-30 + 8.95580366930525166201942269346130551\
31056056912067881398453490130532324992733876482421275996357123730614686012419\
89675426357631275837542511682680861218753896631073`151.99937070753325*^-30*I)*
   GaugeXi^2*u^42 + (1.358257058779610991310228194515492929088535086309430625\
91853119675634327742374470588178432402023025718685895292251995074365412353234\
576386202888495947937594719587063387603`152.0025312478333*^-22 - 
    3.01847525952011979442475659780995114782713045488194801428977216802809305\
22550769276798707879240546725751450841455976365089985813176697215511509831733\
045011167265602938256`151.34933689769403*^-23*I)*GaugeXi^3*u^42 + 
  (977.5135816757949703093511759236570525807035680382645808080710911453477083\
54638847058861577556507502015377358932091972391549077719694216213098533707133\
79217499526632233041290278`150.5063542795541 + 152.23941237758574871442392662\
58704503761115394065023357110519472412176459634812389444847103481381357250859\
5587757436345038216196383085405913224570449495898442062064691209879232`149.69\
875857827884*I)*u^43 + (3.265349771632649446864973410475581706552979048628587\
92861012305139970412428219552254826290066130294822165280552454147424741624502\
9400334302165532344828845485788751789451207`149.33345339664865*^-21 - 
    4.90994268251165128166768093738197480052461658601375537374849820054851542\
45628986668468240024894007796051955424882629768194310498328151584547681619047\
997105280036716129798396`150.5106001109048*^-20*I)*GaugeXi*u^43 - 
  (1.622605672429281192699699245070600907332361950919830770679423885599510324\
96245976796859711102387234595009267924463069655272347570876720552879398232821\
041704471003`149.8964836298923*^-31 + 6.4880463664669680294670091305156237587\
34147007632253308755689400582091419753731143260304903562695780233927764571762\
14576755196728565613457701393916068768588839627`150.4983845848837*^-31*I)*
   GaugeXi^2*u^43 + (1.590061312884801291052441699726945857068641851511352398\
46960651951416137664623033355361734892785970980718378373614112979709139436485\
48143900452303016564587345675006358622`150.49956734960094*^-23 - 
    3.78868654226958470463387558967949811790510928423465545725392392021302688\
68076253494161796150266435064304429996620546281293809422214369416989600188325\
82725244297420075172`149.8766421538509*^-24*I)*GaugeXi^3*u^43 - 
  (1352.683905244247148728754593954531581726460970009783380158862872461218370\
85446248807818991152901537309110521611461533539379575957190441740399920175440\
289198156106917005611403542`148.9951195241091 + 211.2290887423617438482852973\
09816068930906377362571935583839192341004468712557158633739868618285922808924\
16166389828995585108459103146872091127379004787588501968811654329179653`148.1\
886769269197*I)*u^44 - (1.375752313216466214022392412943218414454653154385171\
19128287795228903021682264349046326315262088593005762916234852116040256461963\
7681242166031281722472495291915757410079907`147.81915781375005*^-21 - 
    2.08347710641111071025315745172508177248423431914354153600996160902898532\
15582488899143679018359350124235287733659129734259750851263027689309562217077\
347898617646625123573478`148.9994062947555*^-20*I)*GaugeXi*u^44 - 
  (1.129946462891718741013128857088375781941451752248188110963582026925479804\
09066939960730914666205030392209630800210493087026780429813598059267931325007\
28473645279`148.37887416831947*^-32 + 4.5893916996231866146450297222374308455\
98743377013790404387052658070971718294315786527696170745678943633446668819732\
9212923624471905361243224670122089573332109601`148.98757142715664*^-32*I)*
   GaugeXi^2*u^44 + (1.818536063524750890698898342465658771807300132590420353\
92160263811672086886274016128024807669022856040232394598098418182793500902104\
0708003693898147820953256791245572994`148.9867797813255*^-24 - 
    4.61823156734946842276824174785855925172981762257387467374786415755898176\
23621493155946042777301307726181634959618333778784475227598552977091566732815\
2616945003995145306`148.3915335688424*^-25*I)*GaugeXi^3*u^44 + 
  (1873.414200753947548274932265737835481833251332697223491802423089003181196\
77135677136132688502832748136839733878345354768021084798739283158173670474483\
44363855`147.4743339968415 + 293.28955867469781387128434634638495451922106752\
86865172553753037117889699585445336089951058889111407999835020704915539119104\
781584919179070479776878321917056`146.66899679097006*I)*u^45 + 
  (5.718094622964020436135590825404887111977463588551606913360938661917429688\
48454950993646663626169985422596304631389642675314430579148882078701635500578\
170140527151152911236`146.2888493420858*^-22 - 8.8529879295828585510844197983\
18166130728703143680512467631726981091713275861941312372834886615875908704513\
489385965138627218662619377042442785875644395051016298138916852139`147.478687\
87639476*^-21*I)*GaugeXi*u^45 - (7.698857621773282624666905782015843775924488\
02458307422749675470258142447834224867109275198009757545902164580962890505654\
111395221961716907668818499060635041245`146.85236526462708*^-34 + 
    3.17115154835698204206761351020996063233291148633961909629810630586001710\
21953513046991650851852159458166770273377107483517269238486497204841390183865\
86780542909`147.46715597383792*^-33*I)*GaugeXi^2*u^45 + 
  (2.033007561345949194699235001619275962325851553842959162836161613497292824\
11059382443678327684114483886494504272587175728626238448134372359916909666073\
153137965513031116`147.4643893150823*^-25 - 5.4747713067729889954520910167945\
77798857451164070487660566030111678037412977892161555917579290261241272930059\
2398136956399980125687790510279142150986078058530680257705`146.89461630363013\
*^-26*I)*GaugeXi^3*u^45 - (2596.696494088498989925404504982823121983492399816\
69926669576354643386555726429765613939355179574357404496256135632338394784771\
47839357740864710017393420707076`145.94420334474373 + 
    407.515843856736819448853346750386124478098733034729432483218803919985507\
74133195678401192036757745428553455588442637295790750528519300233929739668338\
61597528`145.13992665155124*I)*u^46 - 
  (2.391558645958456927195189549914885952092057797190263226579492992094230873\
65808640731310072742763839643868810941331497844911681932411309079505550274635\
744737296129489154257`144.75120403144942*^-22 - 3.767823690877610818498585194\
21824614317551511449149348059985685779317585282031903791251977666515808931427\
8711487757431333950960038595701019980704185034733945749959327271926`145.94861\
35688122*^-21*I)*GaugeXi*u^46 - (5.127850772113249971722536604813881279789886\
70170546470285957653115999799586138733653526390659600922802489903153981760966\
45877492701285156910401341762253097436`145.3165799940826*^-35 + 
    2.14159001521338813218805739919933982649180733570147413559712880034439792\
12169167303629261115337935094854033160600691019358556119924891493118927720208\
5723612265`145.93738094934855*^-34*I)*GaugeXi^2*u^46 + 
  (2.222733610766889824912855045291213470463645365830035651995111609181888915\
82696559428280110981097983638487146972103299187788676341226573404550150672722\
74044692714991406`145.9326068706184*^-26 - 6.31958261019003736072387402904365\
81547176940535655384035778995948151743527244020985947551896568707509534119302\
45599710152253828619387036057126283052381045157456418178`145.38640784929993*^\
-27*I)*GaugeXi^3*u^46 + (3602.01226645947273626800961288336493537874620707892\
66209032133099344892158195187923295279480598725707616991592755470153371066041\
935449699113090811865403882562`144.404924540113 + 566.61328017957228179886201\
24421532162046619919895511082776652329576360396380315504547030435419925594229\
796476629888517514049366035141522391946219034349050816`143.60166610187966*I)*
   u^47 + (1.0010448205149407754523805062380811950822074583036577730154345198\
62863052024309826490283447350674144228011980441792018635986267355422659423098\
43857806358880411743095978161`143.2041224284803*^-22 - 
    1.60591058917167068454794927035054622331532329461959767137883306343103451\
10409710670038638918432881964069668232551357204432563051480212438560331884581\
81239225018489305347314`144.4093902673754*^-21*I)*GaugeXi*u^47 - 
  (3.344579326485763499820183726675574631859756688619541379956721197209799163\
04496825966772213471356625320216295808819106598227906933337696588470182664786\
1084484`143.77198085688175*^-36 + 1.41510870285610907941059241725722045401785\
08140564129338086059826879419804141731512259536268213160646366879779644672386\
20111326423094655224502826382595503116`144.39842915777197*^-35*I)*GaugeXi^2*
   u^47 + (2.3778236841859804139781743508352325327843298409448979744312334589\
55207999583454379713094932404474655565991939430873254910856655914299721500367\
546779929928218525078226`144.39163416960298*^-27 - 
    7.11055801288301151516315890824912179971475837011008366633941528144326362\
54126756604936028258886222244655348994924924413026983011222188217466667020454\
7132839681733371`143.86735820514656*^-28*I)*GaugeXi^3*u^47 - 
  (5000.267441678988174336979455132680999259391917256913382677595291606051345\
26232619223299996720852680618960039703703080396780564859480786473902177597375\
14699971`142.99767737912185 + 788.3393753834660422018630207032279614966136260\
44798839051017438045139103436560224559393264748222913201657242949772438266139\
3232304147783348336293688241030196`142.19539736463744*I)*u^48 - 
  (4.199045237065901888326665091094675153550136390028988102487971177804380771\
47654395633507786570045697502396817458258981501894773151051229081458026294899\
84722286347898522116`141.78938030480487*^-23 - 6.8543416253199460940440783095\
20814459176789341157671364944361136176127955977676531690512389458780182597059\
77307145221968887116221640764399697780733292870767796471799606441`143.0021954\
9759237*^-22*I)*GaugeXi*u^48 - (2.1527859403137976083548500412551462306402274\
72502098896747675516890054362185674369688415167529899859467809767632160557744\
47137079750607503118189951630744479`142.3627800058755*^-37 + 
    9.15243060675704270938510409137109035641200615746765972685501623731741038\
34549053748476067756665959148996114377097977549306497068778080563108430877057\
2933665`142.99131560222412*^-37*I)*GaugeXi^2*u^48 + 
  (2.490112349782702566211137076877564333618131868825159716248171336711604933\
39795794548665115555881931486297008524930154110726860073806273963669961762237\
534511360920848`142.98265529326605*^-28 - 7.805825942450243975574593104838894\
59744775361774384011711062787867106937798778403852474595385762212723553185298\
99676172908844254295497431443152188014636161586636467`142.4788552140484*^-29*
     I)*GaugeXi^3*u^48 + (6946.2984905200117353346299685349452898325157072122\
47179976356116560865499465784921372707730526426718570880602880076540662611229\
5533303001443802662489637561908`141.58323954605524 + 
    1097.52461343474914284769460421635085736519556717698653311107686813619943\
79845990541623575721486347271925110619177795899530236684198660457536639985609\
955541805`140.78190037318987*I)*u^49 + 
  (1.764327416252483810191876082014497248996006386356665277201974320134067171\
73880414157349580852315788760083229335642647466531263613718672965081165116876\
8`140.36759186564598*^-23 - 2.92951047068938323260926088714719760714628443038\
02782367908835548633392541998927130532316044302558394948698499802983182727995\
542955316860799729506639107`141.58780773748566*^-22*I)*GaugeXi*u^49 - 
  (1.357348596418276892176667673932775125040668327933027418493608484372424538\
17167033632038729926732311757987744757805308168600789800652288212830320771235\
38342`140.9478758479283*^-38 + 5.77754343848066933343538513117469849649476398\
37142337798577605285830622899342013403587227045738403327442753251457160030273\
577118464090381280576877180628394`141.57692766915434*^-38*I)*GaugeXi^2*u^49 + 
  (2.553876734054404916194708651425251402486381004132901328534881209443584142\
94464568999627915935443826898053914285214813691898312501454252647895924417299\
61690670607024`141.5664517980881*^-29 - 8.36753925126168109239640821986591442\
27826084271426106344086443265906419781116456394299104747863020763347748110417\
20997949976780728651770488926762389169397336440067`141.08184962466777*^-30*I)*
   GaugeXi^3*u^49 - (9656.384543164616456045791726517241588963802679407013951\
65442685036966054034882144724652216380572436248879085290880037643173529536966\
74757452999248406845102172`140.09670688887778 + 1528.905791670679611104538318\
28454010427653028832620756440269773354168857447238472539378988426050444132780\
78585670973257340802301260329646544529740296592351594`139.29627306249063*I)*
   u^50 - (7.4258810933719809183864256483034338312498080143917680211849979762\
37065493895308421481102911254087921733618842684279892487962203871929536601182\
17919055`138.87388493563202*^-24 - 1.2536777106770526496162064715763412473554\
74876355820848387629728381656565763615686410691926094253845521080733086723834\
9217000048342773350274220187677273`140.10132284935503*^-22*I)*GaugeXi*u^50 - 
  (8.020235442323519705789203154261687635060030564091904010673049403269101136\
71083290090848342682908373509921910217928201331206514370693623470682616354839\
421`139.44358683474252*^-40 + 3.564162783315691024040498782253403103447944814\
62393878620415306984558133110074328559567070830534915974941530696770206954145\
6666661022905122231077369942576`140.0913572481284*^-39*I)*GaugeXi^2*u^50 + 
  (2.566310334432269450135285542694481379042228544218106490916172059566664225\
98068922239038554144237003590757984506935168051470979163835201641785545497079\
1156989527281`140.07812303631243*^-30 - 8.76534215619160854841347321111189279\
37277620376898138892748340298722211198716067373457007289662525619997505587615\
1179879494289224894157825980582437567542552788346`139.61158273696822*^-31*I)*
   GaugeXi^3*u^50 - 50.564046042708495896302410093157847615718625290870030182\
53882670505208930719182506810222908652932785840862390023204815762184903945845\
61609163882657728667263166103493124876897336700132596445178219835315929284172\
2688`194.198139271878*Log[-u] - (9.483367630443966436176959893242833340018530\
57322172498027870862593096638333725380565207403825691893561610102668186480149\
90078678860051302603237265213452002183423074425710179022277915394653555710211\
6139409380126879`194.19719132326964 - 3.0434178831651121997606857775520184190\
66007855644633764069477573798197143589764967420908737050175909607705958809742\
23456437216196550212653698394192662446608252996272449250294232101090572848180\
008880752804041063269`194.14006517428564*I)*GaugeXi*Log[-u] + 
  (2.550275412602127370515733531238389168935659319428824121226251504020629202\
10180049153141625659861427173350242941631466975729115763644031688071349540731\
111228071784998651936646536607869136557878082320650182212582797`194.198205581\
28546 + 1.9634954084936207740391521145496893026232308746094411381093403701923\
85253928880624142521765838823167488842554070801441654433652880969113894828349\
63008030069840642756418871157569097477788934309683148872776800685979`194.1937\
283886733*I)*GaugeXi^2*Log[-u] - 
  ((1.875`195.7242200625718 + 7.068583470577034786540947612378881489443631148\
59398809719362533269258691414397024691307835701976340295983319465488518995596\
11503714888100213820586682890825142631392310793616724875092004016351485933594\
1996482469524`195.76575169950488*I)*GaugeXi*Log[-u])/u - 
  (180.4639990229751226096337998720606063960393117978846426853293190976446976\
66435675351613901711709375069646393799024981963918847470836894352087609697318\
91319550062889970678811600451126581374606152950843841725633843028`194.3802618\
5881682 - 54.6833471265473385569903863902088470780569798578729356963451293098\
57929321919325382369231178611225214564265130871820150075977232734989821970969\
53719773637445061900766265561738299364756421820524675696106833899104368`194.3\
3151301494377*I)*u*Log[-u] + (75.22363870022847092978527586314525810429621651\
40494768090320181978359153891848545072312768252281425185632232860140891474149\
37515012844916442333834512154022367670810049645134970661199760786599784449264\
08366062313876`194.38045299554244 + 18.60411899547705683402096628535830614235\
51125369244547835860000075728502809761439137503937313228495119567831998208436\
59675758861047182354153498612745010849117400901170688042179671986020501525842\
47835569560186499564`194.27260609702185*I)*GaugeXi*u*Log[-u] + 
  (27.32753503998509934921618259346746977743437677276805361650545326450197725\
11438119605977955772329472788485591157969902974274181691533810440973617215779\
0373216413434967197125065724124815656241700003135821100506181247`194.38084101\
09982 - 0.4908738521234051935097880286374223256558077186523602845273350925480\
96313482220156035630441459705791872210638517700360413608413220242278473707087\
40752007517460160689104717789392274369447233577420787218194200171492`193.2676\
3957224975*I)*GaugeXi^2*u*Log[-u] - (0.12092513753404245683857784374612972297\
85531064762747070754171680068764007006001638438054188662047572445008098054382\
23252430385878813438960237831802437037426905949995506455488455359563788526260\
27440216727404194265`194.33597208856 + 0.392699081698724154807830422909937860\
52464617492188822762186807403847705078577612482850435316776463349776851081416\
02883308867305761938227789656699260160601396812855128377423151381949555778686\
1936629774555360137193`194.38024327240495*I)*GaugeXi^3*u*Log[-u] - 
  (254.5127107976827543692083198126140374886807653988601556372078809279876985\
42981100137319120362051636847772958679818151786618723625863095923540235449676\
48107725302923802058714143826424833635021378683848226133108050489`193.1102193\
155877 - 107.7729904798673549190523276474415296721514373225212083355915106859\
09705946066375991476115523949938958183419722022839796675772483881593046497303\
39727905757150103146495237806387038478726704956034658569711930628319024`193.0\
915233185242*I)*u^2*Log[-u] + (200.699036340131005127762343915502147635068311\
60707954918515339397983091763308560018922704974112424815671281284655561101131\
39286815366436143782414951595593572703512298127304456388195848460644116139093\
1093490361213462`193.11132270331342 - 7.3467453201136310628631608286067541406\
48588855830325591759115218469841491783895001999935607180263351687419223148248\
72752367258452962610115648274153255045844653738313600609581237706396060262542\
06444869897319590004`192.28959502087525*I)*GaugeXi*u^2*Log[-u] + 
  (66.37739861520990961472605777005153737500106084154082416256760127072236627\
48545664297820279443066942967224969140318544303242712808536480033013753574256\
1489356833523242563734200131596521861563790876257112268980574949`193.11079572\
546205 - 19.29134238844982410493466952545069739827324334303775918192426913714\
01851198512521322002763493664376205778780937456241642548106395555215440166885\
3511553895436184315081815409123116382719276279592636937675032066739746`193.04\
586271682953*I)*GaugeXi^2*u^2*Log[-u] - 
  (1.476569540820744126821822601540245907126680362238579565683648716039539304\
02845094210188115848067735415587965638126978370147471880317727402136753286401\
296520470921247416211905861831749178402599657781246182574117026`193.106022869\
34977 + 1.4726215563702155805293640859122669769674231559570808535820052776442\
88940446660468106891324379117375616631915553101081240825239660726835421121262\
22256022552380482067314153368176823108341700732262361654582600514484`193.1059\
7442125493*I)*GaugeXi^3*u^2*Log[-u] - 
  (215.3530408887708454348572359259820531190239903694076337778948863560196093\
46007582765953079624815420687042911094633757009645496739338766520275751711897\
26650887155826504790260910802683373756313134106140600607806985379`192.5657044\
984823 - 108.8856378780137400243411805123530202769712681514665583138534702290\
18724256626075011823544524591938753093763835996293946946618220514142211037706\
12873610307523012844057208500042994300630785352143479020739837482041844`192.5\
5178784853086*I)*u^3*Log[-u] + (247.99373382865911269557998444079068107838810\
55476259359833405784029650504476179751025839179520252556982611525172804086002\
37119878487382629511200770570872240094678565816803071710844603024590826371985\
76695167749509279`192.56701662875295 - 48.63741751456073125692816383749126210\
03962814564713648585834520866405430608633137938637162412991822113382040997954\
77377648366943239005758769810577295114115216775882787924542989511854393967269\
62776333536075333658944`192.38850157346485*I)*GaugeXi*u^3*Log[-u] + 
  (82.38262584647586111977169146772953695867850240757776443221832663114641098\
47249098668166954410559876601333801853672115308908117433804767391827083185758\
9886822753548214853543045606313831890809062568403810458905887982`192.56615427\
257424 - 34.83568103902432189941129043230240437737382110036250152528988040116\
32350467882237399952403289237876965312149801394689106857437248631936956840796\
363536746682242273690346480578720507108510534287762853291784840550375`192.547\
41733267397*I)*GaugeXi^2*u^3*Log[-u] - 
  (4.841580684228071736376015875805808600127284684715640427685181674332817666\
82354152404342604232034873457127691325968697953214426177313836549938068371141\
790750495958464995104799487925520648768624163552374587973013329`192.566087431\
62812 + 2.1107575641306423320920885231409160003199731902051492234675408979568\
14147973546670953210898276734905050505745626111549778516176847041797436940475\
85233632325078690963150286494386779788623104382909385038235060737427`192.5482\
268928567*I)*GaugeXi^3*u^3*Log[-u] - 
  (127.6408285723234376974622071619582088355192877907047213789313133948784547\
87293371846213792910725266312711846038321718288696886550889925730880060493727\
50392907377467303483026156579246091362857287446145465205394003692`191.9557463\
4242627 - 69.0462705883955705000873850536927282691231677975189001808478682534\
54806334380061016475848670681340786060715801803573649448491476854351089900669\
12704849529997842733996072464930196072781043296552454465223490807769244`191.9\
4347414831347*I)*u^4*Log[-u] + (201.77014804790878129559190937867538876662507\
35920597593666027092415459441581962659299377015595931240695827357697782506719\
62217201780649744355857516067051318042440373878791517377137058922155927527608\
73712414087651277`191.95696268349405 - 59.64853614077558208934189229987637390\
20654749320415599743391237709819235327919822606696330939761492993516757394783\
59295659626332457740468732516726324801934841714261365597821780022200033805881\
60286958818868233839279`191.905160611359*I)*GaugeXi*u^4*Log[-u] + 
  (69.34839376437876048124047433852504139973648647759068234787799654246071948\
23677430075187442180555263156943656635819760873402679276876608112165866083959\
5502738914062536173950595830982917821618321661265095828030961384`191.95594515\
549195 - 35.21242672052903538543005274428162601231465352442818804366461008469\
38989673858277097525866927441118917931366452018039373031881820097296444126498\
259389463259207341023235267669056364166365609464829898710781245413541`191.942\
13427345886*I)*GaugeXi^2*u^4*Log[-u] - 
  (8.292633346478587862142998051329326171741923270212558352818910907182940910\
30555019226123999775298906252557362753217939777820005765093253233799398357733\
534987831037800545299289078112839495725071605024099185315751598`191.957349110\
27697 + 1.3376312470362791523141723780369758374120760333276817753369881271935\
62454239049925197092952977698282851773989960733482127082926025160208840851813\
18549220485078937877810355976093947656743711498471645169579195467316`191.7157\
0907361564*I)*GaugeXi^3*u^4*Log[-u] - 
  (55.51478136090037371893538255221329144751138394618319694188785876882512531\
69665662400133368589532434179934574063102650114192199713363721246235601057010\
510665174340048738464169189723515503125269610118515442095153492`191.286100920\
3791 - 28.3954979114739329947617897945841963684905664662633099856719985427809\
69429953742329500441542046024324799790104560326465452603611482485042488788267\
41491253527931672022525759176676663403685879547464041413010198281092`191.2724\
7206467243*I)*u^5*Log[-u] + (123.04809244191375185127564869075972098958098743\
67391027811680416335039162691155287774661920511543824109324823616369271863964\
00391315259775293768354640876106402804542939768942484351427979644778596658696\
45378664264959`191.2869247990493 - 43.053783936108233604367863836553402531964\
02428546680201275267926889675660132484913953193200653154601715674576169043344\
98104442374777315356793120513105050778921114276030559117801046280422299251871\
7042432407289374072`191.2621892528277*I)*GaugeXi*u^5*Log[-u] + 
  (44.50356043751933547864230023153951364546626908865068635154583188645012952\
02836033808070689190720633509876849413051459614063577380068511227951074461565\
1870025421331405051221015482422101587708936224077286023692528305`191.28576657\
470768 - 25.19532764486408006987364503988729442009847067912902250407679196276\
24135302586550589188214840230490323208915485172652491294858295619855483592005\
2890948665852436397770022402335031962697802881445065455941862809302435`191.27\
455568403056*I)*GaugeXi^2*u^5*Log[-u] - 
  (9.741575361147369929647416129263105300183228793568497158900947910503117422\
38216982663944354248310959687694120103581220246564720228842256849596500716731\
275905962133937389625425214190329908393408918765974183893724383`191.287692726\
02423 - 0.1448077863764045320853874684480395860684632770024462839355638523016\
88412477254946030510980230613208602302138362721606322014481899971472149743590\
78521842217650747403285891747870720938986933905339132229367289050624`190.1002\
566614455*I)*GaugeXi^3*u^5*Log[-u] - 
  (17.92386235338386790003753752302934624473677493819029626243837104257653975\
42072396479513033094926979051359437845402737194908301734805116850224655739875\
6977402614279271642234921074086175761621782629114119153582869438`190.56224927\
169333 - 5.594610928940084507943731631901025980661065333121991885191858315344\
73306312025686072242406737803955311354239955785664590662544170047945594848263\
081980392740084638591675003412633926675625231022460175101428005349984`190.526\
0586507546*I)*u^6*Log[-u] + (60.560290803097629602499152783806535035363119970\
58097893543616603209618208559460551088696104371273376366525324343887882081850\
69191015635201048636064887337613402487809041715526502740592530637869551326098\
7657728976799`190.56205487313883 - 21.763545541969932260683528658442782855256\
22817629311285716439504989095077636573241746092498300121771207807694255013158\
05854367942090822015451956447465028853116917542793035392932345091555605324514\
1714478348030031547`190.5382287299601*I)*GaugeXi*u^6*Log[-u] + 
  (23.20276761729027261919897190372783157451974352350734730662441050869954252\
03412707943187204055274307745007761349497096621871563460466603519025173666963\
9115655059478654822885242060336825607091630845659710369128762849`190.56067658\
66129 - 14.065097439545025446820494533965949895506089839870755652348743312743\
14214797714813110238052243923574193969810912157970331918623483638927123431290\
283023201325074201211709022928368407271777687226906740300284677574115`190.550\
99378012397*I)*GaugeXi^2*u^6*Log[-u] - 
  (8.833215085196056655588229160979286902500178077536391370139630294962324142\
99006285636961071333681077679092477788765300091793763931432155174848936280642\
551006431770080964305606144544958826894893209936111091619480375`190.562729208\
71578 - 1.2833283271451274527821520773689609926364023044517644188611516825804\
29299560079320435651335391218329625910688074712879756327495312670906784697966\
64103529653459907601578146570642427304623611283969470583566462073328`190.2855\
337542516*I)*GaugeXi^3*u^6*Log[-u] - 
  (3.481007618082893352237797669054671472653310744778083484405852508960835996\
31438642442102993930644546862086453183872218296932611755339530297400566906450\
517086137082942160766055338448865210796741821674402791614706039`189.785681643\
80633 + 2.0125684348109672073878717875595326173928911024393696485401455288288\
41437561810302693901454808614993377389804958315517753278994092946763226570235\
646506782118429508070234711658519005148711500272593574627252123577`189.774948\
30291363*I)*u^7*Log[-u] + (25.51773631328334761526107708908633781322832585011\
45639657474288153928840699534662548467875202124449442752825943549392670795699\
78374515209962122375150836045385847236727018082033607361881947846201788729869\
25782457954`189.78704048650954 - 8.159842546384124017818714004045607693978267\
11247494320759836548832365356630994926042646003550134063789814291931281010182\
19572527996869947400645879144516688232366383854506908237712718223870116230956\
3064850967737806`189.75748309182896*I)*GaugeXi*u^7*Log[-u] + 
  (10.22601743718681271328770499263932937182768917003738736531965661691760635\
10120180360231706406037808832702653013006825729864407668411180425847343947124\
0182055348885633600110190340771370369330765081479833137073917328`189.78532045\
007788 - 6.465824793283464823296187197293499602881235457667049158660565707773\
55777492406653771967058815247929954468607971366956816051287772790519792968973\
74424795605754929134360231963992111972787957007779137551017379869715`189.7765\
4542917168*I)*GaugeXi^2*u^7*Log[-u] - 
  (6.584504699732150502927244567190732602586775369887363876981531708992245628\
12505337553226655722887184147280032476677409589867280637348148899991125908393\
526273129821975911788813449707564896934156884066891598851050221`189.787285497\
35584 - 1.6507094211733200242461592070161413266621938729324460877602259555657\
56025605834983049579868468218970941698810896278682236119482433189733474528684\
7076099194636379631731970425664979407749532505692781987451674635041`189.68817\
169546747*I)*GaugeXi^3*u^7*Log[-u] - 
  (0.332085448400176675983952409964648048749467337300130820344720451662350437\
25937402803322130872549321858531212805833157845787306458817490315108451793502\
209248214032962595693219486814641270920189038144820482694833509`188.631911100\
58298 + 2.6847320890850239380780125752937800792750088194107192859422625655906\
64621790885698326604508786141695270998856715517923872593214475107596508873680\
09482851092692686586295390553058081336022727502376812267637422935702`188.9662\
4194441426*I)*u^8*Log[-u] + (9.8150625284596154586644553604164811564961128714\
57113859433519590758090585135899896543073407386930368679410133940146641273735\
26623372555240792728343802766554469425393097833745807714517864622719626196867\
343667077879`188.96598463632535 - 2.31740610666944123131825126340921592158183\
16452214533021297751023712753924333866787455163485382541387588388658824878289\
72554611780517168382675928661953241837897680705518352662957844732068459039838\
22888781950431427`188.84872663803768*I)*GaugeXi*u^8*Log[-u] + 
  (3.914005473465426692639191331646680787585170197544090347935006960573634869\
66592638834112920581940388427962882631686613095726918394782215412955687772633\
192914773440697124172686250420192878056289522078387311963204444`188.963871200\
84822 - 2.5332801136325284286100647588492771064953658978536227297087866291975\
79031519493433953925314136303619696113477247032217405785353165695583110843543\
23677241693924797727967883842433151418020993782688877642569899402419`188.9555\
8843711572*I)*GaugeXi^2*u^8*Log[-u] - 
  (4.193184433566078810042153490669191063159578545973135884666694984934044955\
00757385698506659709726682009156866887120542526687590127309550154350406709222\
036594037353906000531823100858405604348717027660287216941965508`188.965608348\
2592 - 1.43037742989494267177540541823942492022652317572514075062363722115538\
41934686853758591722254500242921042960104292774582100916128493945268378892130\
5104847183212947058010471318141796996373819884288840087905714225472`188.93998\
783893932*I)*GaugeXi^3*u^8*Log[-u] + 
  (0.419690990693051697644232554799106211285144722839898801817494429791239399\
34866356653970073136395553940997214063281127384053310534433720360921005927167\
15459452565189988144186824641361168116471045741371358629063746`188.0308854055\
793 - 1.522669838253247984329058220039610443554542860482826396564360123578327\
99045478952505289793909156540684628012790653450697860733332714546070427938182\
642254600470550320806367454779140715137264086756558768836625069913`188.102047\
14383892*I)*u^9*Log[-u] + (3.711807074491486791917144207225618160875102831730\
28647583775325637029805801129437373049015509922394970923209908538962376133346\
98689369168292469850479100088216033338519378960449809664160498599519943973182\
6026780968`188.102392014671 - 0.543100574424931315181618218237004213885043967\
39832254151513035427287378935600530830077664165427536093359122364844885952484\
52569876253901204476489666662549256129046050189890693941914584625904237884690\
0152484941376`187.8277550013246*I)*GaugeXi*u^9*Log[-u] + 
  (1.326618552306448137192283982522584936649019591650672716750788760061988726\
04757102230894252358749098119466061483752978695192238186921509799381171101085\
957880810143482114444694984538438199325934621352999717676590223`188.100020483\
87452 - 0.8661893467960129900197813437332734593228137653296551005265626388066\
63877737905731545920502929825778738594571707830776526052606458474199551919317\
63349017657183626389873734677712290136703382513423032425292893357264`188.0919\
2051717602*I)*GaugeXi^2*u^9*Log[-u] - 
  (2.340345085892364004179877068401495856415984834833545950720561514903243812\
97901576798182749366374173989290835591415066134443237869034707986994741901833\
234556838151420789875419968172439250666292360463737617090880736`188.101425172\
72706 - 0.9876109197027288379420540809502360846458375850552904280087466875905\
17110708811275046130913192402514036228237439917697354379371376170784162516787\
24796330680267762186440408596824512016085086889238544950383497737502`188.0826\
2907070636*I)*GaugeXi^3*u^9*Log[-u] - 
  (0.236205762288461374476551332289401749667614226408737645447623933277605272\
13990158977465475994973570758842347686474217782019418641851052077551632706431\
145108519781381928432239380025558701931237999232785165995328263`187.172681750\
30034 + 0.7022551625414702284524338780522253381154839811982241718411697125122\
99767173721404534530340467865263633767076878912489889256285509325719706192285\
39094376981912257356524796551172422282123909505024341269245090611886`187.1988\
0144016*I)*u^10*Log[-u] + (1.464745560653266784786409611945955663117750481641\
28562111999579766729559309995123381421567181114196364432079949154214244053159\
91984615653423056743407934281650511427838617413843106545890597509852866718738\
0912527123`187.1994250175663 - 0.17195963170278251179784679826471689805382922\
30197789692887163438667186434602764038723239414491975167100765862056435590893\
44193119235945250045831931723894348737588972973186055123976356988970214959499\
51794436931708`186.84616434263904*I)*GaugeXi*u^10*Log[-u] + 
  (0.404064487925314609914183396472341069979485943309890989340381409980246025\
87337791258588996889977272563284903982496131206630389949874023270909605115099\
515478169574443981026900491639955639875280091936690103456819914`187.197019319\
27975 - 0.2629765667955248183918610006449533594987919412433954203533755157315\
89134643587033552687269274754877662326375743717035642554510855333727703623232\
68365425719679994957887199621665982541916713121173753217608148237477`187.1888\
5218940676*I)*GaugeXi^2*u^10*Log[-u] - 
  (1.165652412489063411903392235917742510075343568333650611817726735144595899\
00244563665429680675941265894129522745890928968748192199854368046201156137557\
547947207777132818031551570522786670618930761283805697349197507`187.198007879\
2549 - 0.57873784690873080338445607370707985994555527528194052359537684161819\
20161654176431116495661986785438437695137295602400899678382753982926931743660\
4036492860733581019534391671272202114151570921492215695393464717379`187.18363\
257011936*I)*GaugeXi^3*u^10*Log[-u] + 
  (0.277009734801459610206940684195956038872610827588027952978223521293070086\
64164261712096153188580559549160437434281348279746881516322056875214549162873\
174607571796946718616173252952377375125512948063140614564332733`188.329548679\
16573 - 0.1467514240180015655637502843879587067803053509047801544564329323422\
85681543854414957292949461466029007762527787175479201915693809545794779542129\
18374863592964937084763345973486774542928991087073281242941192913174`188.3167\
7762258886*I)*u^11*Log[-u] + (0.606934446377292222192461329120932557965044366\
95823450997880962131725085079511060897626600972902873175749650462769815648004\
30284029851652718456903795591318590567373742135747965291340240830326561339620\
3784621094073`188.33104321198496 - 0.1091115263084964802337024830550249598308\
31777507044191673680743608661193832914628743502470298167098020314944120282235\
64229172708303419745408602480643689404776875608759786447145867757462133986181\
518648082317842605`188.126272420997*I)*GaugeXi*u^11*Log[-u] + 
  (0.111863554295628749549455751836701875669377391416480384343021254959357861\
04789214789996823407286385304269834012218988171356960419642170746406904305487\
212460416825203892406250396130408556949870476681463290910221234`188.328817175\
46636 - 0.0718280595014764484406075886706597278240666877256063082255694002033\
01680000758270723802913380245338705146334511636714453706920247082068550852222\
30792418619507362071768915204691255796446021518460381111303490958727`188.3203\
6750759372*I)*GaugeXi^2*u^11*Log[-u] - 
  (0.525068109248446152595588521679543583579835879254183644087291888909973873\
38665011205273813533909714517223518606121940450743926656947077139305222026885\
913089921642285319132584856087092697801771413702952625279129816`188.329320543\
2729 - 0.29748575931850742335904683323243291580098371463208950519705732738310\
33277987560381449190865661439976157422969930558511219345529610930677052844164\
3346412151367747437089904961559262651942621829644155700268373470346`188.31812\
681096207*I)*GaugeXi^3*u^11*Log[-u] - 
  (0.449122035624137330595514012009091281107288835346403878868759739874392847\
90974647161130604937634766678473747274710999607668932850684938308382395184200\
364649629398689127721454104375315561604499037482085135093034613`187.462744352\
0456 + 0.12902984509166926664057846150074964700680361627878048799889638845548\
38061784914681180908044867657504819239984547771642630303225213356611937027328\
5402762450197722726903709218322106678355998138191532632795218391186`187.40326\
779529258*I)*u^12*Log[-u] + (0.2535775720009461926812464240088098453759300087\
64575128517501781737864531241878826886343802002489819611890397530021979443124\
42854689900610963025094199325550121941136045009691666204186032493397113994590\
531044460073`187.4626987647961 - 0.076023575666520632354091814709078148520394\
70892206966679434771978152358523116818489051087851456117305602827422879946080\
40404383831075975260889585257696742173005691350726356342527032756305711077380\
8280357636156343`187.4152321608774*I)*GaugeXi*u^12*Log[-u] + 
  (0.028406120054007981018659340361854089661738238683082885120583536996536017\
99370823228925866494747803976735020999932909841005379261843983003854166206528\
667165073515353553292605746982377453677280601503449967618934995`187.460933395\
8662 - 0.01783233441006538635105217618795105568961024085100539475352850097525\
99430552916291771330109935133033950175901315973057511848127044272090109797862\
5235906190416793267848724797159936712916453493586065261072964639113`187.45200\
54444671*I)*GaugeXi^2*u^12*Log[-u] - 
  (0.216116002518854001728257302369806483457891453841625214150214784128544771\
52631439037707324412498136412440380314897338234229698542302065632449560567980\
365814364695967966091132270760689665124776590970489392093012787`187.460894229\
03313 - 0.1369015195502062783168549945880580390187633177766007871762992850954\
97000811265898771709336138236927063379649650573622345989873574982431854003508\
44215499025355037672227851959254688734881210386360962866959611487495`187.4521\
5848563097*I)*GaugeXi^3*u^12*Log[-u] + 
  (0.468121565565148711210193460315602802706835105935831359206528404102378681\
12894731230485614222723609942797125762212186718071984377309601264845216481398\
049734252464452784066031960631752585073094336102503224976994266`186.571058159\
84517 + 0.1043958605290586698998573438153484521635200233136601969300764285112\
23459163993710622770434435551724667394808711248971728523100076828372153219393\
87645891869451022610850788733774792750503461569093221276070990070634`186.4360\
4909720133*I)*u^13*Log[-u] + (0.102158977478725723538841190061320185033414134\
49966203966532918457545860150956257220814786099783691499591472803734900613589\
57534546090521678786407423849062263046091881317331891092448260464341959813151\
8149499777134`186.57021479540518 - 0.0442510031198882234405305405414345715204\
90913999796234797804543388200227970861652204432256247874692973175094033009623\
71158930432757390741745317532296840151822539856354325307933145529068749652193\
504827694571600125`186.55217086206886*I)*GaugeXi*u^13*Log[-u] + 
  (0.006665634376843006495073562822701312670126162212422464445330368369803016\
45559484146545134709994971108616003343493758794217561275637511605889175721216\
42791158946882105839270646560016945798221333055054232165453949`186.5691708159\
1803 - 0.00405735964272615071825732777212721457633687805034018304204148823078\
89112952701578407130784138214950335621848356438947875865663378329319894665136\
6668292234797196936738433084606237296258469224889084901194974200521`186.55957\
831752877*I)*GaugeXi^2*u^13*Log[-u] - 
  (0.081947097341660169564300458450650474549563140878283207897558061480806383\
68600525569127145433240879286191822573594851582240311703937579398979012997692\
624727852663579813599836444416768711341704516362635367215511386`186.568541945\
84065 - 0.0572005007507026691974874602928636793573429424834428931400467044819\
03630792163085279007400665292895622867275531459322118856914138932074400566822\
36186328138682185100622868835147813568422593870373022153390513179975`186.5618\
0461455327*I)*GaugeXi^3*u^13*Log[-u] - 
  (0.638683863415145520974181419697545025443723544103256052182014073607645316\
65740599874281156364111759686325425162454516850891728974180264290430779009757\
049315723034834669215718315299266566837923938904641756038655732`187.170485884\
49302 + 0.1369317813237259627887701716071584631539096553464419886408212361043\
99001890780677295341550378637055084809723410997672190382696856956600341455515\
15080329709078446449289854170872472801276800267964865764414919218197`187.1244\
980063014*I)*u^14*Log[-u] + (0.0386559358002143584181010782808589768163166303\
56579689917719063470552742547650284750929699504509605936309483198534047376869\
99645761410928503249238802370192214343255099227098382572889185245966643358850\
802313050365`187.16890659026268 - 0.02155420095025961653668011898222154028559\
85663688531976176556640793290994548271251568580039196135081598376160469832128\
25855408676772627663522620258108040849080600254116955043397968240091360790483\
31997039200674266`187.1573449921386*I)*GaugeXi*u^14*Log[-u] + 
  (0.001454286797758937625249069654389220893077714133906951444506666525207731\
39589848138415570105460900558934932857761984827425326279687063213515077400934\
361166207250166758903647029668970468012341446521358234726123621`187.168726634\
33978 - 0.0008517933385345518772551002678784297602708854432129016592579398917\
44980564731494258334668416299380507189543924208043417753554919922295866665133\
7191618834736507218656132560474893455390585147003223560120428378389`187.15828\
492717915*I)*GaugeXi^2*u^14*Log[-u] - 
  (0.028817376461907409180742213497541169053207722571808819873447122028881455\
92468370032078928451035686222424979656397956170809921983023408546161803550280\
205803041859541192369274253946253424481892953090538849249447245`187.167470005\
75864 - 0.0219245087179940195017379158770483343138384289373381890983656784618\
41720881282698294440374304011634166958983122406055660615678795017687256219151\
27826501084161841615136108541848799702593775575617094879666746439734`187.1624\
2116730962*I)*GaugeXi^3*u^14*Log[-u] + 
  (0.787207658843952452692927078923597442721513966203079496228968715530020268\
84901823214357599054644720283243339590474183030906805933022838303951283091379\
298137248072241880036416634873381797009901420768212804434327165`186.108388563\
5744 + 0.18778393704154240716208076879537299833179979961944445136266287584192\
27942254457022622453763442674822675109105226836713796815936852158758759636039\
7225837260869914203725241872785628312538020730999482345794434536563`186.06786\
556656533*I)*u^15*Log[-u] + (0.0136020592595942762775304859403201358789590594\
22583736364575525968621805899782032127780075006158541930315559758247377010359\
02995590982727041623048009901805610823624189979436259186300450267094482131725\
870680942981`186.10613733049058 - 0.00908266228681865989905732277776814370259\
76926808725325630067712549576558434607347388275324340137193686540413224121856\
88000284691478664176244300501615399578595235180041307059301422880787324596007\
53797248704449885`186.0985009817899*I)*GaugeXi*u^15*Log[-u] + 
  (0.000296544888735934492271539697772061327845745841208666669377627761877924\
66132398002114573792806922406654133174889648835083159276409564775300445853510\
168280746291683919480481592433672236287380913230121206655490969`186.106866067\
47117 - 0.0001659276176376694317274552453905036657334595269720902572105669721\
17289024185749612410618521527629020288065926319753886676721076300273061644468\
8117581917663912624473922589046520096270230861752942821636899570149`186.09538\
507386094*I)*GaugeXi^2*u^15*Log[-u] - 
  (0.009450823157557383030314617062537487278187959926941030761829824357893017\
32877787468417384427726262720277581448556497197673307216084053766473644789487\
834112014550527386310268155320163424958473434680087527688310461`186.104951812\
57292 - 0.0077710119825117923854613881590512549721056996354447721472829265018\
61248145072436481800659334421181797367898595614688479668539803354557729545252\
65913176776857082974896306240750088437189184085872047382124983598643`186.1013\
7304132664*I)*GaugeXi^3*u^15*Log[-u] - 
  (1.014866284111127620909447356660624596257869548056443696832987970931142140\
68273133134565244094329309601525695647322307053078724651697043645577583894400\
951969188756861451927187116361725682267148667663160035600743575`185.020186495\
7385 + 0.24248856588731567461830580534393519025399820234380557644750353664277\
36907819678888944518280367978866154135346167877908081788744339082314453476551\
3611944249871411901667086902671923980188697448246375497263793085227`184.97974\
357705357*I)*u^16*Log[-u] + (0.0044462898092871330129909586548091014445934416\
91168982876468167236588062331685938772622857175251664315132035466892650372589\
04978987488003124278787770627305716549149510936653897260490766131352047506365\
059557935244`185.01720899406726 - 0.00340093027894923678663222483635397761129\
62380978945036595566858881946187773150930173588504164448385318054428761069895\
50020079902038363441061516297030401785675614772110502300120466054484633770985\
74302668815132244`185.01226288042437*I)*GaugeXi*u^16*Log[-u] + 
  (0.000056765937502624533436794973665274705485219625001633719134454376575679\
27456855131197647596363551066747429792336324044445747512569089479873206806584\
823113798942090850979454775190244104349027802554135534045431559`185.018842411\
22318 - 0.0000301331914599980701279799643080385940301122426819923758837957141\
49328200710071430989152188176705389018705477696817257778391019618929802689453\
13730055996500154431707595355027108454822147815051571406370382948314`185.0061\
1959342092*I)*GaugeXi^2*u^16*Log[-u] - 
  (0.002904271880671394124171305235845091727142868321388746620750441528617246\
79944842633528335057547387769113576007865436773747997309712003005842757756442\
03226708514139490521931363441667957221778160216291617424696625`185.0162479273\
596 - 0.002563552489776049271520990107626608342086249164498421023254933674015\
69719478578157289943505995735381458214111555316293223725601448458605268799917\
885572080725853478662789407124377838813740149487203309656651189321`185.013980\
09072227*I)*GaugeXi^3*u^16*Log[-u] + 
  (1.303056576505156771886450741028733568498540779599802518390028505317324222\
80365762420434314914610226014741890807623557752081694152591937767522459598217\
989632693514539962760133858204241969600803385487390405618915954`183.907224559\
1137 + 0.32253872266040444276220102737797365751595107884729052072246022235687\
59021067799201482819032159917090392021036088738644064428841681567708908183825\
6140324794455874947855090484302107114359858232019571240239434501813`183.86847\
494077924*I)*u^17*Log[-u] + (0.0013540493519117984849528641175046320032938345\
01979278991668030948604540779120192253337304942970753156084507555428334466479\
74318621717041912099153466725693259730539094953006917380077275575424833486498\
046665529628`183.90357144319327 - 0.00115344517937480655474854200507984388962\
53223353217891023592492910071245960218067548802570743616524609172753294621458\
48615535749545313391950910617918846494410129956843433727753830125628746002335\
3414008410273271`183.90064928395915*I)*GaugeXi*u^17*Log[-u] + 
  (0.000010240181941950927366734860808048988714860878822709303002956362028875\
48374544989788801071805870596167684334674529284485426314587088581001531177682\
088755178609722200766826124258183180527409255266213566245326084`183.906087909\
3641 - 5.12207415690353220900945134613137537754748325263979789505700239203914\
13861664180488728595197584085391689946493383793452971800936884902064449193825\
0050598628611587949967845309291281730785180642285473930314187`183.89190051727\
945*^-6*I)*GaugeXi^2*u^17*Log[-u] - (0.00083971994045277289356040148703982210\
88277734032949482167755624775144167054321455967201264245886661729384443439718\
55952724818502046711647387421004774930739349360854453337839823208247123472162\
13261741508672833962`183.9027969087431 - 0.0007912990745671196544227462330288\
29196750964863858414763921450738175881429864573207508095553414084551539438823\
37472829335637661627667290911433981677324147669091973497874043121480540133218\
265744738984208408814726`183.9017211197316*I)*GaugeXi^3*u^17*Log[-u] - 
  (1.688390477650519605595584596996714108486606079034846291834022736946003314\
86135947650871061649431591368233583334871981749913727462710642969597442225554\
6746198545294593739723890823581041057169435`182.77083590294592 + 
    0.42658216977088895133198584506240118038565317575840323243714694187072093\
88040977857643108034284843540270646300738048885228331948784968650208783650015\
2517360127278581238110098076182585426490964307588762091312260508`182.73304566\
590247*I)*u^18*Log[-u] + (0.0003857702156416142720564680611334352834731762711\
10153764409915553748788522028197251252394534169424963877148246771878887539228\
03303014990739399963619392732172115263490179993777622839668911747952788568425\
180677027`182.76652155101021 - 0.00035924522473236762234953671108562699187045\
53682233793224253337229737588499047962035524793888762998840992080260046058091\
38682642957150475989865158257635086316235558936661635673332002785689833515846\
34085621366285`182.7652306740552*I)*GaugeXi*u^18*Log[-u] + 
  (1.746653363858565354397408522475898526226738099060554696720163779040616892\
87710816059557704369615691756328414626776853062156774251947674787058742269957\
802263770377678718180926432010716028835227092055073464483`182.76989565423273*^\
-6 - 8.1769012413229000520111502304597636266747280528130965426533315827340987\
40298672418631891067388883914574327796035383858348220903418617367521973562733\
3775027340528397263128701029118217854419289913121979057733`182.7539916042121*^\
-7*I)*GaugeXi^2*u^18*Log[-u] - (0.0002292530793101573065076952861467606506167\
54227571455741768541302852892016750807530867935913323755566211986157811170030\
15310519608432077281616437961610596058171622264135252967383485560973353184791\
308482786193059`182.76589719670898 - 0.00022957936375263162346000007870167318\
96215572220878704159834480812335501074604139129699373900641619647407143404784\
12846457166980309641990237019019189362065320784244497304341282422245431842917\
09157949591372099832`182.76592293298043*I)*GaugeXi^3*u^18*Log[-u] + 
  (2.198345450947566307993513173800182738157969870278313171503674860389158942\
58340254668359770269200591696824698152688803049380004686684383772418217552249\
793440776546902222630262758661429652721316`181.61218520129827 + 
    0.56709649776275665264438582110575696440554389805682095143237376084994270\
45737704885421079207711256192663041071123504232120576379814245041897173174631\
22072719106033536340839337179508452010784242`181.5753492548283*I)*u^19*
   Log[-u] + (0.0001032721782686258225495346111283373651009957348083088600997\
89868453598447437924557425800731878004367535461094943921545756356034747018649\
67929009042192249064565709449066869631688831425620436409068857227720984294`18\
1.60722981970008 - 0.00010380288566341780882496469357813342971056162410868533\
61227478588042603768232671825768158748473402884818432877875585521068331269383\
22926696666289368220215690689248716349647192072343254818837459712926277345494\
66`181.60732257409623*I)*GaugeXi*u^19*Log[-u] + 
  (2.825345712704164154452298845074868128909017598512814406384638987008754111\
33137887090703037225013905383332455285420872544297920233056530821347364038113\
70351496650517230089931312135211672614380182945853335878`181.61143734680766*^\
-7 - 1.2294550325746930917970051243609379933729553638404656611224702950556635\
39201024532979471213543061013329454957606431887960245260171485673941085540369\
3588008746503621377154342659245802568654836631108563381001`181.59352393868167\
*^-7*I)*GaugeXi^2*u^19*Log[-u] - (0.00005928604588491111280478252803214723699\
50011991284430625890492944238239161505740116033836587071941439255882461442326\
24604789985565859106960388335200887796649042240777195510147564152945910112086\
13684117456923381`181.60672488207067 - 0.000062850015671505954986923656046208\
40020633999912537803115581282816551846504867071646083441301991198953817377779\
75182919919407278486790871290208055048681442222581901308439501914357157531011\
2025436139966047970069`181.60778224730757*I)*GaugeXi^3*u^19*Log[-u] - 
  (2.877160872371540795633238174790458812628617804116746588630787580546229943\
39257771549076905348749694108385308652402152165402818469189605503746742846245\
1752603497356457331259054345909673857824565`181.94369551796095 + 
    0.75555424815636177889694184170050106620200357587821460258314462889152114\
12488976081297550382823378117826554912569284195480374542734326815133259912740\
11725362844205246919288273911463246336286785`181.36299702420266*I)*u^20*
   Log[-u] + (0.0000260851796904588755672243918638164767274795579512009183370\
14653300670951306633156666241804427926610598676412572628568133316703312542317\
72733337524619255948499260663174534492545366281394006140411474393571032695`18\
1.79137143761562 - 0.00002804378277929134180711691550166496284718474164199955\
48066980496013412416715930454186931603536984701898363422485609878166044063984\
45118190621114461397819313689121989661401766751823997336820079615611942550675\
27`181.82281419937192*I)*GaugeXi*u^20*Log[-u] + 
  (4.345589170921424339666014466685485727418714079573411858824185728755998253\
68841635589428575558787504077290195796636115026799559793050644016744023471460\
1489277639198874994241689025413854926746626224073852696`181.92570644963135*^-8 \
- 1.7452183944920871508137507223008488477141866706053733510627242092580443060\
61718544534475361319970473637715033839060448297449520709649835674678957137580\
176286195479072098538487723805788170962009478952081226`181.52950756538996*^-8*
     I)*GaugeXi^2*u^20*Log[-u] - (0.00001456365265867555505473635946847689276\
80296188724346831770089565963795554660958641478044262787277217740372432165557\
61480029027973168484077225218943545956772912620938538103614116786452968134373\
65681887316428552`181.7819716402093 - 0.0000162903206694200407659747926736370\
48675663486358676916190998628510904798376071695424965710988879030956510898706\
43478707995674274519704339960536505649239650344149037602465222583180605837263\
02643098699103623536`181.83063096102563*I)*GaugeXi^3*u^20*Log[-u] + 
  (3.782621911994030255573438596001823811564085396702633952659482496194682541\
95851897953243889049301463277776077286120884033917237629998810348090433089191\
5357722280716136440557029507095253421983264`180.7431941898244 + 
    1.00943110274128496882681925065906819882985565021720939861036457873721829\
63197072924507443692846763088954828093265718924148225540985180513616984022090\
17527565176122903455268965670566952902528522`180.1694779379618*I)*u^21*
   Log[-u] + (6.2400523436984329239732150571312769486181986568297297197759483\
34989265539839581325507577614835127362571609800913678990005044236839671137256\
59142829352243122143566794659078250407111604019689250146508562778395`180.5768\
314231129*^-6 - 7.12742300066452095848103894947116543625271095700032653673142\
04478039369877668499535738755515761277738354110725292408852105987303285937273\
9527608799257821728056416214631441539733744087578261510242252721221491`180.63\
4575724619*^-6*I)*GaugeXi*u^21*Log[-u] + 
  (6.370409252798313888808585637457612446997572078667334889024550051860179244\
27175712464474417241577256303737689735982318810390858564530537787284924371805\
552773065732190631553730826094814595322552320088788213`180.73057460899471*^-9 \
- 2.3433481024941709450998998281500777431449380712817814563229206828468774137\
80504527206317950727725505063131154320894295273896252931627406634820936154581\
81140029201423193218635056879747232272220453189084948`180.29624408296698*^-9*
     I)*GaugeXi^2*u^21*Log[-u] - (3.40696540770814691776300504848683585969447\
61337316000281417279496301736909192008661545417216389481114045061932190090049\
38066499483016432616293953432398709378620587113715377682701046886757821704742\
85496049195`180.56938188721094*^-6 - 4.00962227030485917960258749773121687776\
66378940162300960795738126286469475627719478674893073451623653331411178578122\
18716796021161406460587365543948914713598995572653711163830817295350348913552\
23379502475369`180.64011762467317*^-6*I)*GaugeXi^3*u^21*Log[-u] - 
  (4.993695162111126254921679395189714541692688896506345333493781663805121636\
59719885765008209405610363793915243179015265973162584667400387125253341383100\
7402690495726404779683629008483083384269995`179.5234014650589 + 
    1.35199609076477782704949273999320323222007410535331651958607150456128164\
91422766416970645398496044750000723309291574226099485534370701480054310430050\
88738229165599975375736071805757622020785699`178.9559548734116*I)*u^22*
   Log[-u] + (1.4184436488198018296056605714118361687336452835751544451075518\
26022844555070297535717545491262465341383705625378978184612983395826622709347\
80901502246852728849451135207306682589524835099395640126369055937281`179.3435\
0114777735*^-6 - 1.7125384753719140514016077173190489942276166467820185840812\
30341429465103240159649712249502288905737411222914603440384770762133371286452\
90034701248202855964285313336464432880876053945955678808920167843353813`179.4\
2532939823442*^-6*I)*GaugeXi*u^22*Log[-u] + 
  (8.919866891134041364276044411627080504780734684614619499121083876623970213\
10497773331799066329102372995458166649676396593162683615846726628300337774315\
43810996552324922890021579244420367540266162811697267`179.51577541638454*^-10 \
- 2.9806731952149278698245652655443370743834323201832680239867680527004219474\
02745584005704330328537084807364592894212705841549199105751245799022563557690\
3007192439342988795399083606755311118982283561201442`179.0397314048699*^-10*
     I)*GaugeXi^2*u^22*Log[-u] - (7.60742944662174738006752478387088758291447\
00207185013991439398518540785885632875524509224156336919639469586370688478930\
37951493492075475370660264372900952781638725047670663378957176428511216919497\
5579239561`179.33756532893472*^-7 - 9.396850109870603969226339656828877950161\
93268094995661148732806990940064955444623904499690819002781181352922255845642\
72757930710864496224968734319609867514376793561922341625871916732920783106770\
05582232058`179.42930969508578*^-7*I)*GaugeXi^3*u^22*Log[-u] + 
  (6.617507463533843835531842210731165922940772296528032285732908288565243820\
14752142062975307085215657966437713630503363079831794552854653371706868384818\
0519368091491298047733198798307341287637646`178.28513106562082 + 
    1.81518941537440261623018587255915232010710976363215938172193881948739613\
45866073055606989280564321113587209847019843502659498043742026716775998741599\
33696518728482944965663154049456962333861065`177.72335857628144*I)*u^23*
   Log[-u] + (3.0729162980091515423729625754429999457090051219456233227886785\
18291925130347474585315730378651067880507538735452585781694929210426455591988\
031707066314844359966828912364909331496182753122512113002898360449`178.092094\
46018733*^-7 - 3.905925098742442700932123116817494039508779485556696763457415\
86748571203756564144118273053567393729531293011403404797659918078528576173772\
4232155806912724925860157742452518576226805293477208630671595629742`178.19626\
764021405*^-7*I)*GaugeXi*u^23*Log[-u] + 
  (1.195277007242168926433683929153637542930214516169674678464409280509331238\
24329728813735656638388448271750332029927390637798523717309708634785023233301\
91794947892556496203260185480554785347786964450173664`178.28207777297595*^-10 \
- 3.5951175524895466206656680593559461734174681831468341404289894957858193973\
52462982800545250279169426088189509469955398745561177483965116294392078167285\
774972855878047109482887535832126949257839581522092`177.7603223030604*^-11*I)*
   GaugeXi^2*u^23*Log[-u] - (1.6247383357235664581199289288696526947885098731\
56551657932299860984802008774759887519254809474940782198763873867396794888662\
18271978023636119040867732259018561574668292695074418233448725597137350338060\
52277`178.08733986840377*^-7 - 2.10185484315812753952022620143404465002674510\
49361170627843099040817667283158576542522299104063427269528603236391560949403\
72911887372473464443160449607836908717030114535252472921260604350615285053338\
2371563`178.19915916041182*^-7*I)*GaugeXi^3*u^23*Log[-u] - 
  (8.799861641564433024936309035192348281270301603211174606331388854657855355\
17051410977907846274243005727091548564789943610811492095048769959887395895166\
3730662534219154766400819492689239922276704`177.0291333353671 + 
    2.44265051275633761120171842467588039109939481596513173051695314945477684\
23333949566244979091684937737232884239049716659783486286336420224672755940204\
83910120671333628457598954482021995002050315`176.47251882532953*I)*u^24*
   Log[-u] + (6.3610819081536926047953534393600029615940312385702093323869857\
98306942889616124557615335809370395935330968849940314390728805483261857098422\
369955091446739813945667091382766592031208907965552153331790485045`176.823279\
34516024*^-8 - 8.485199521138885176600020608392383133040203252505774199452986\
36615807268895231466592300642200323714791250215144176002067693887578030094505\
2978236470992147302154489424420189066980512278623116946254169181102`176.94841\
041615874*^-8*I)*GaugeXi*u^24*Log[-u] + 
  (1.535580089697192311010626594155720025519462092290051859671008359350843506\
32028110603057729382776057692336800417301711467283618358810820165243705774754\
3233784946874514169253140696464498844751261073137029`177.030201923046*^-11 - 
    4.11359329929748729687457376673364941399684374376405846282402207664131798\
44036242182565211896202385472041427408107438034294580785601744410757423196089\
883149615155392784989946562884679301915800944536353`176.45815080248795*^-12*
     I)*GaugeXi^2*u^24*Log[-u] - (3.32527988005369723018407742139472364545093\
20295378285842182756323561421656922470703226030707284585271815152477169265832\
31052811229897948602064214177821102634180299546016073761139480482314290790438\
653820999`176.8194568665927*^-8 - 4.49677154280012515949464700941076445808796\
61945870663502481422285146361337414883074928056510675166634898328100109684288\
70393288874605868622434336065203578556880340948592299827479095446075071748990\
58989148`176.95052948591265*^-8*I)*GaugeXi^3*u^24*Log[-u] + 
  (11.73943639535633390235450999766326182521167612018424749363913154394136117\
94195626122594677146416847399729891835680930329355984205073293691084491858803\
41462543033305521018856659630995017598254034`175.75610085669192 + 
    3.29414666269268315921558383592806661708394798822498526648857329096286203\
22154788381117994204281741280506690350822039194726501024749356429060478458950\
48437340972219083947109794177899402815101353`175.20419654056187*I)*u^25*
   Log[-u] + (1.2611688913894874766415972129684743336421890005497136207001677\
50954172705977727581246535816645746361435775676040805797422604419836572424215\
314688250069031050230659766176204519177794526336337160893166178348`175.537698\
39241764*^-8 - 1.760817947446898028958076694824528773604347457328240146008126\
01965864196128597810046887916010482153312488062938044617124005812084941254810\
8980724063011980424812725939236859746335352091777024610858948293507`175.68263\
959892116*^-8*I)*GaugeXi*u^25*Log[-u] + 
  (1.894445114591846535790560534130897154253968856931822660228057021988602867\
33443241967809485011181720136988608611474062362955117460004163152138647401533\
484961127525434331846284592452875913392268638973851`175.76082491785021*^-12 - 
    4.46400635036625982055463793920116329568927757387387688397260265464695119\
36240011649357134939701293679849647720423455009832180536052226447503772454000\
253063192143156138966887188832867953444995317620711`175.1330676940769*^-13*I)*
   GaugeXi^2*u^25*Log[-u] - (6.5332278467563104778699707988981906075060908104\
19672299968383059479857296892223734537145319162904954010646661375932556856448\
70268504511446754331338838253534361210924250963691480415997825696232263132632\
032`175.53460869315526*^-9 - 9.2199131081137630657570484643238686855870692841\
01600322525041833938340465554288422958522230188676763185645760354530656468495\
06688345649736184410723783990202387372083321368145582616420508255587738450856\
621`175.68420771677276*^-9*I)*GaugeXi^3*u^25*Log[-u] - 
  (15.70736439270350213394022271859942410861310356775573178093513769736293293\
37517385382655621401643178218184296082452654030343537863245755771359199546171\
03822098527314630689398254189665105489093958`174.46667487829913 + 
    4.45161577522158224571159056879125751404470772408221627403066629270786079\
56496903706938528827970203399402000131605796841147037083889399043784234007934\
44377008162302515867498236301886715175853084`173.91908923207026*I)*u^26*
   Log[-u] + (2.3996448189746579951213895012697395431153789833241556494121444\
71740846670293365274578914281968783896532186232577410085224561504981173499903\
729351860638679408804865132382801286131632327`174.235929282566*^-9 - 
    3.49920215754220867774937781544170116756627322972944747002404193353690411\
35342406459828001709470006533100986251286765178131963103076220864190805340717\
8716016763920127120022348023500684513143365194508578392`174.39975135123194*^-9\
*I)*GaugeXi*u^26*Log[-u] + (2.24778314032185675761136364451014792738039196835\
36551971581153228856556493437078839645912164097566143144321048990321699982185\
722627072423854281925259950282074503681909455463475977729483680541743236882`1\
74.47458488396802*^-13 - 4.58879769713720165483048746392769774783381304305308\
96960897226075446078109655727872890513443838539800900150447326969823177163506\
68455583805506423207181194530107006890568081423615568553838808372844226`173.7\
8452938624088*^-14*I)*GaugeXi^2*u^26*Log[-u] - 
  (1.234177546857363762385972631390285235773056089221338860030204564022936435\
85864762696153357714190798371572280027414048476721678493870936149514819229138\
814747390459954785076894174638275110890624246607760581`174.23343523349*^-9 - 
    1.81491724898777314014105338710391882299550468228793699246677233576354785\
18533710503396615622982723713413469083081168736462502675911121225598211754513\
0304016370255026020592622076114846325774509239912019615`174.40091442057158*^-9\
*I)*GaugeXi^3*u^26*Log[-u] + (21.07416014606035014304299921368679322164118964\
81453856394381124845413657378069172902834928949433465099136106588450833911322\
35573236557187191703812070497914716886184391065143325647010716597630208`173.1\
6145061458002 + 6.02752480195560966569087351712000148634202084666313362390614\
10927743572256528553475707025983950581996024838371222105027137779834474238204\
91478009896125450047102636817174900699350855263656465359`172.6178393446569*I)*
   u^27*Log[-u] + (4.39051516735675633390789386574014194817341945772911014571\
84174748118904059641256999325149305924947089122624243409804515198298020086680\
7824904065446669894273017667878116034320748744038`172.91857243555228*^-10 - 
    6.67385484582549339794552163724121815982822382041127433034227915915907401\
95360348225062507198949699249672209802492441352310827845375533526933148271382\
7014971314775609232796042305853118`173.10043371041567*^-10*I)*GaugeXi*u^27*
   Log[-u] + (2.5686123983401682172697755733976797137364302658559784006490613\
07902696573819351254013342556926604566966531868884662125208467440989156333130\
44865278525440784150316096797511749765386633686550748206436`173.17208435731447\
*^-14 - 4.4567150096391958102942454199171634897216948901156240406182855204171\
86789002614307111249463943591140769625944884410997962633465146606868631388266\
43586261556391421362963864237172234072880312962571976`172.41140064626757*^-15*
     I)*GaugeXi^2*u^27*Log[-u] - (2.24501883283322604610748586266238432882721\
37748401881444523535337535120487055530450912181139086322183194401635569228421\
0539826278556224724071057841965955702896456256274662943076216876`172.91652951\
055448*^-10 - 3.4355986382686151687796009253586738535128390067806197940594216\
38254818020150924495659137332585368016069893420986039786008093116359952128058\
34146764175385729769681558919778252648545512`173.10131194395788*^-10*I)*
   GaugeXi^3*u^27*Log[-u] - (28.346814815890602077815813349853966450190270328\
70665692709308813553654015860991002169177070798236034082619125703524458012955\
6835072406568160348917647186582142642399234966314124301432623584281569`171.84\
09819207966 + 8.1764154435749016916384440123307878431046535445443398752888029\
68972733792893521233415699968446675255102003947510072659564049338462598660872\
467515618022091671324448088181984749655205536667693088`171.30104060408667*I)*
   u^28*Log[-u] + (7.73520878329538598512111425984045817295626449040639332895\
26789502672026556136269807405141240532825110831159191378188446560547872914764\
434311452017559484430055232187793145573201018033`171.58606221832176*^-11 - 
    1.22398940505921228194625920463645418225116120063510287751661838850958656\
29507112134818391405822239646277277307024439732878775555652003757877940130224\
6373081795862681463310729364290955`171.78536783649946*^-10*I)*GaugeXi*u^28*
   Log[-u] + (2.8306144486635391771582974658882521694117421134923822013127280\
37236174956773567125652129970670099009759477711818623485456600491041130855994\
37150799007532452703887708433897498789885967903206217476463`171.85389291965504\
*^-15 - 4.0697885086379404402934943087659108789888184193463231788980668329387\
21024451070556171769426819378145873465431170442324287238282954374479195459413\
3752148420197645921259571816767386377211151440344906`171.01158404167796*^-16*
     I)*GaugeXi^2*u^28*Log[-u] - (3.93776593459117759001782625115227605741509\
19229856458195296027678498876100987514844055088567497252345496167271474786406\
353148269188622808860320074274594478081271781541952956359749884`171.584442560\
9091*^-11 - 6.263522974753690689831551723302752182294032743498034003593615669\
40785194314060947316636819321057983922737484125158929366714615908627129507038\
67038984232938126824066654593357509190823`171.7860113380763*^-11*I)*GaugeXi^3*
   u^28*Log[-u] + (38.2199409352556080582035874999925387347125632650252519156\
02036312556441783862318987295015845594018013765244786114447589949755481494503\
8212347147497178665573295009077764087487746526868641200369`170.50578537408458 \
+ 11.110871759935672936361476443250040161151135990633817782077275223393800449\
95851961677329285926032715882470784384730041915349438907194107418687598491035\
6528891409117370261197099522317269856896301`169.96924349757916*I)*u^29*
   Log[-u] + (1.3151542341709840254202461620166362382406608534821999777284812\
80487973020285068063402099370780059532187638746580410853448230307214630179467\
8692071340586478101131907085550199428965635`170.23911031866533*^-11 - 
    2.16232349209326959683774685826788234117529401632347099631425113130224730\
75864714262701151159443541086261357281236368094573691076602185879157943935488\
7522592271509206097292316010319`170.45505429778567*^-11*I)*GaugeXi*u^29*
   Log[-u] + (3.0118191747731245699416179252751730042596199650090598637281420\
84593122778325088067135265036628017816313628503073539097021833903982724649041\
0563072910324000890359880279068973478266603029954809835306`170.52054933153966\
*^-16 - 3.4637093049297603494466293284938796859149363472103552045769519010632\
45321907466183630856409689800038866283464790513964435191360862300549038669716\
322945788077846924789223333335692190266087317662204`169.58126187393577*^-17*
     I)*GaugeXi^2*u^29*Log[-u] - (6.66837855314545951347036026992717789323749\
17165625755252302032266433987564408361239078347211016855916595520017050201102\
31458991284472870278269726371983618560924464804037239667414071`170.2376876764\
6004*^-12 - 1.101313045379916391537910173129838572311677034700261212509661099\
14983402718596219032681829358443447119008251928675481089741980204656262268379\
91442943942949503896512306332534712494473`170.45557821400487*^-11*I)*
   GaugeXi^3*u^29*Log[-u] - (51.646354623203255281864724009150133128742877612\
34332254691198732832022720870259987379719782298712944064566054965002894906074\
4486110219065949414298966725185564405500096262255661519327392523671418`169.15\
634385410428 + 15.12361977827953020241261660118546227655354843971599815780808\
50775793039098381610196775918116302325352272316195000145913518248869002062503\
39107600197768663770974682478253738381631967030215301579`168.62295993142527*
     I)*u^30*Log[-u] + (2.157217843533285114824700758448615630302582193601446\
84606537139273369922265257121637997995889645032263224032396688978897197490476\
9555790837263302169059247493060338689632291302551674`168.87764497530043*^-12 \
- 3.6853517630187159256498578357128729790750640005278406764457887731196482316\
42010175044388244772353604896370853273712515432707990795442982823559386608517\
259611994688620327954804542441`169.1102299185145*^-12*I)*GaugeXi*u^30*
   Log[-u] + (3.0976827620191783613406079812329532126232624164415467445805464\
45277582499344558560830629416346511044547216773024280470759816093730142112835\
438413325498777081110664850670558263322996211826869135946`169.17256331661213*^\
-17 - 2.701568017950763056932514156952311839381673394692844938045804501933300\
06799279102922005369206152683417106509976899128106713698115928452868073372423\
675171248813566956542165391619702026276301388406`168.11314228394798*^-18*I)*
   GaugeXi^2*u^30*Log[-u] - (1.0915561481427590665928033252101476866021145415\
91331053776454601838298101531902899404635845454212424303683383018445290415642\
308681625763363705928652019773660096168541040966038635847`168.87674410617282*^\
-12 - 1.869991803526441109082402900837908040320213564553505323091148522453994\
17491616024695135776977488749316426570730347944573184829096842129420289306994\
6501497405528418461451217062453755`169.11053772900235*^-12*I)*GaugeXi^3*u^30*
   Log[-u] + (69.934568988699971610645939348217238431912267175303819392924606\
12100341011587860969649728206807038843901307559025512102939270280358941390021\
8835312736203704609638231511686363251292621235128817927`167.79310969332116 + 
    20.6181380598760770871834519293262184097879320320460887489324033678036767\
00774767508392764362142873883681576977289088986899454891660145953103914075697\
914000464838646429321830241373642164255210066`167.26266723403276*I)*u^31*
   Log[-u] + (3.4324865822303405964500764928472728908192930132030055619972525\
25775360122922136787738362816976619356314298146084930599730551330361449527446\
75847799744443509830556955960062785864237`167.50347504040522*^-13 - 
    6.06822883411875078848158384209754515008573197734829160094012462982459716\
37622579836173290598171218815212595187016778679824703555274024331923134856870\
3131241401805170579326178101499`167.75092814192794*^-13*I)*GaugeXi*u^31*
   Log[-u] + (3.0829597796627541088997184465836127002909573428486365968031160\
51245766218306559076038651172158535316165078306749248718996410711209829370554\
9026866383301887733102184978011682047085418426257379141`167.81041711736626*^-\
18 - 1.8626198898973927569369241999406699352683410075987541142477190924208835\
86917104833853452337425236048962619626708074116893460002643363003490293853986\
0989099756654528923133044960898532160813817826`166.5915734946513*^-19*I)*
   GaugeXi^2*u^31*Log[-u] - (1.7290532594395355190064148444611287726936440397\
17524955424512723196568485124731235114167668057458090133448637200138723377930\
60663288374672112588085657684812925949649649713573409178`167.50206029838188*^\
-13 - 3.069919121147420481610917074682614817818832672304618280921452184152556\
87877344944818869543759291241784255427091780856929174168712899017525860074852\
438967537731866041002579762640154`167.7513788613571*^-13*I)*GaugeXi^3*u^31*
   Log[-u] - (94.883574893044158960955940393129784098293905741601703728725824\
51215630133521576771526832036500485242391202326584512472172871597199160864353\
7799327872686969575566396988192836573395375460931559913`166.41650745654576 + 
    28.1510888269105628013123695824201373843342280242893377530255151015188482\
42260804123662613639988222891728832606155776050091295909282020167510830333131\
522339912240327412955492054372456938229378853`165.88881161460645*I)*u^32*
   Log[-u] + (5.2460442187774062753777812688700376529336651597272958259747475\
36415080759691921057306059938679206947906391532642326669453661613890085491327\
4230661279201622779082851751287742200155`166.1133682870257*^-14 - 
    9.66551470838495262588144528355451136803256680220283884135219653349757687\
02544601589239574831627346432392795101237262756999307423967795962681036710652\
211315944479484724666801373979`166.37876132614636*^-14*I)*GaugeXi*u^32*
   Log[-u] + (2.9720541798149365077732397922712957684372265241662630846380062\
31173495117093186314090344635179206502170260453296726015565963578598149790157\
9002826239789761226778753174332581709570314317505911606`166.43456691049607*^-\
19 - 1.0288674238353023097719629106277062087719338100160235870262653549907886\
05590689324272580540863877720110767011623450223439692672454356950873665366932\
564297088140488248555512128797762316483602157`164.97386960499298*^-20*I)*
   GaugeXi^2*u^32*Log[-u] - (2.6531223793484212026772568766041296449750426694\
62152954138344815787967945062131027130557929719027519832615963993740292023131\
6177883194106346066563060585400294058191350195045762338`166.1140567498951*^-14 \
- 4.8781890825059031833380273593365911368504348573598065398571584688042705792\
06315098778485947131553214284091295443375390862472700588692075673916280728093\
3305514188818384654202661822`166.37855809685516*^-14*I)*GaugeXi^3*u^32*
   Log[-u] + (128.96932427666221870812874894641591863465128572677606238757171\
09477873561975064835423555528200592891057454343113935052499130469217795930762\
5837860105305105652450370676222773757`165.02693640019936 + 
    38.4911770988162144723897274866490251147524003061253196451360613799317510\
22924131911611306044006960118319211017977229696663750848573115661271131603916\
67723498696561588032236839`164.50181116826286*I)*u^33*Log[-u] + 
  (7.942244916300317580191975593334504492130786483277459657767972649810285774\
42906403524971778246717719425197653647848313941365185713902004912642632737400\
8063876305566367833427413739`164.71769150083801*^-15 - 
    1.49099757162759960814492118451148607634446618155015159740896359909777728\
66939208549584011828288110893554772973713203185930111777362968213412989578062\
853394909473112742720583019833`164.9912251616166*^-14*I)*GaugeXi*u^33*
   Log[-u] + (2.7778781177149834536811102315939771332875573404825727905466562\
55429147082343382991554678276229672737227853557379015997715726328406878526295\
956042398837467284257042802506499609580308541709503415`165.04544414113516*^-20 \
- 2.7250753761011013843607292804826204176638353986531362082210485866805578339\
57203339000208367337649575561679742277962741654690535684862491297946401017551\
2607621887110565858617685788333415549435`163.03710947388305*^-22*I)*GaugeXi^2*
   u^33*Log[-u] - (3.94743541500767065444839838402414191354596079441800174701\
23442973611857571238816066533251206063634000143546088133039833425757879579917\
8214637937831157322533315610270362813473723`164.7131285176158*^-15 - 
    7.51085089613965291472174280936969777094116605451822387200750088712822311\
95797270391095484703067967547819134460791755837648495032491851471231690636483\
31644957342301091958090897936`164.99250262502096*^-15*I)*GaugeXi^3*u^33*
   Log[-u] - (175.60295557944275655698769307078383647957376210489882207387573\
38854697046311087794334567370886209116462267984665565375051729998663485130858\
2061157342833371235082939337637386398`163.62477265501005 + 
    52.7008557306329727503005028730666778106251407099540902386670451950313723\
00207751836203236296842378428972977951107956183598261664262788765351626121614\
21457056077372601248190386`163.10205850088343*I)*u^34*Log[-u] + 
  (1.096532134948497163532186109349330140721924081624002769203092588221558546\
81368410196729174205127807446042846633210922774757636536910781913235447187885\
9521311995725932736899151956`163.2882072139168*^-15 - 
    2.22990579585203396521135858590246863501435842477727453753584455215193846\
39502658659771594140713222009271142353300416531879419696876023461979570786487\
46757487488643393195661536282`163.59647236661058*^-15*I)*GaugeXi*u^34*
   Log[-u] + (2.5195544593238406790719736290237650881815859024464597866745905\
06841508361982882073007975189057403451259754704502601710510862392560640168172\
97017533361621016072757320764788805597936686002704269`163.64345680907016*^-21 \
+ 3.5328862109642026932464674054988757220838362026775941336052496128492441010\
41246354148096111590522780825521873081805063916761690242646759959862282613543\
207502994581782497346185803006959775171`161.7902627088251*^-23*I)*GaugeXi^2*
   u^34*Log[-u] - (5.70004655677454978867101802955402550500500254561837679723\
49738062839924303581235114270390421027826801459604258314335033335857780732603\
476744733067994543972411060458098767721123`163.29964744035223*^-16 - 
    1.12161571984114991437960806623884650105101237905454433715246541158457467\
12754476981142193230355490412354374392385688587231843838737705926176219331897\
61057248783851506506703241258`163.59361312489588*^-15*I)*GaugeXi^3*u^34*
   Log[-u] + (239.48863703172856957198602486265662383567992546131752133088654\
56275523651110427726322237370279029058059572365744693295170089657278126174715\
2895255793017628021082780102816004742`162.21037116822848 + 
    72.2498211356907211248087460651719135603926836440382640086065313986681242\
61653921167777806496893549818830342523197756911174278232029094211465815031751\
36491382796678517257906093`161.6899230321449*I)*u^35*Log[-u] + 
  (1.752769386637323970507225502115132624464519442560324986698384174647684114\
62973092658994877983637874725935105198126516094359674814886050929307680606867\
166307685051042495668664715`161.90707809317288*^-16 - 
    3.23658805297643894968016882709344693768197918465393832329468456291812019\
25272031543339869806726072163968474548190264177549906114845901276741435687598\
7543647792938007281626234889`162.1734407405262*^-16*I)*GaugeXi*u^35*Log[-u] + 
  (2.219492744084152103780935377471693299817024276637923539438864078960232888\
87961310554951551431069293468700896712400668440168550080564902548700963521929\
10138711228124437826175945354662881851447`162.2289907254354*^-22 + 
    8.18922378162267730550801382346709657351968297432137888120774398399334642\
61280345373028252732887291381042401739155410052990350320715521132592455354828\
1294091207692138513245097482123735378404`160.79597973481765*^-24*I)*GaugeXi^2*
   u^35*Log[-u] - (7.99504578860462287437413739573842409238202604048503394190\
12461542635305914643831371703990114094361821681017613163003795351177536927568\
049792088481630974979201302263557600412605`161.87396410992756*^-17 - 
    1.62600939063485841264567633766653226354234773151369346200738107544145748\
98564177721081444665436920465314454449341976992215768607400839864856879372178\
7191210559313532226732450207`162.18226620401154*^-16*I)*GaugeXi^3*u^35*
   Log[-u] - (327.11982775450414441099937424538707061646814184304406600600450\
14869110332889224773379554611299703508769309780145062375236057449241416554087\
1518586641544083386628275988844452907`160.7840674370703 + 
    99.1727730857287902883762720121510131182197711903422120639749775870834028\
27777204524440752974031470668459864747538739688325561578578116234650916120976\
57525153399960195960196801`160.26575302542088*I)*u^36*Log[-u] + 
  (1.508228299875930222597380592993826268435354733189989219619394391672633152\
86206207234235535677171764388484738750819324475279544611180163994076222395180\
67378255276061490920641612`160.29983354820413*^-17 - 
    4.56333778385825386805193278111095712146284208794525523214823221019792947\
27138562031922021628037686101699187610260303926248006797390720733575204722778\
121398654210190181837335323`160.7806490796961*^-17*I)*GaugeXi*u^36*Log[-u] + 
  (1.900416998977954835335241928200382143631378813719766210660896403039554221\
14060885023613104966900917112181911110917029114444170873177405420182732525470\
8218352887358199019044562351429651640705`160.80241075416708*^-23 + 
    1.11817672717235557484144218989881992006741364519791438832959642292813773\
29096022307704491664063852825114738959684049354203684178973884706851586201416\
7003561355551530963097975374651439877572`159.57207229665804*^-24*I)*GaugeXi^2*
   u^36*Log[-u] - (1.09017194008205805076931509712599844438540826092224499274\
06681535344733971694084381544457353289519692567837509743969000687892091104159\
735289069619051988758230778157787249627013`160.4364096255942*^-17 - 
    2.29035033391335713405374001920625269370583690426814912321769450941372462\
64036048209792715098366080706173169442563391197357388587571373111337089756361\
62853638566715854051580774`160.75881654352753*^-17*I)*GaugeXi^3*u^36*
   Log[-u] + (447.46799371627608101854374504889563900691380554205441658743215\
71204864700758341180414262532935268816559679653956408798513752855161118992599\
0273552942357541705153566383989492433`159.3461790599468 + 
    136.288841831357090281225638406923623766797635415346015744067709841138071\
03820095371484511873017203024936644926831298067193971686330006279217233854681\
91079260109319534968170446`158.8298773841587*I)*u^37*Log[-u] + 
  (5.672018967545998823984244684596873825769177184132254131239777861006421796\
07542261837873386375196017681573008984459834030494147921073722662496792343654\
320571689920453126424571`159.19263429038097*^-18 - 
    6.25529579854211540215492365019966518599322558453719466322673097510212723\
93065031498435456155303848998471157916249999712136471858570571990985734730036\
32061703958245525419174268`159.23514446720026*^-18*I)*GaugeXi*u^37*Log[-u] + 
  (1.582839846145905948578604548637034661902372914273353768515341734970720686\
01513976596279507676914556700135177568000690649819175767583075751977075951233\
379752111653059733868685157888566732232`159.36406202806333*^-24 + 
    1.26426976330836225438942990149285275713922174033491140384054579691097752\
50520874547271281858060889720908983314776351391370859220199471898380458009376\
296534889644523050591894045712342344956`158.26646480480758*^-25*I)*GaugeXi^2*
   u^37*Log[-u] - (1.44621658433860025459914081595044291790287274535629315406\
85248647000167497851261523370884182227852337754663645059504443843904416965640\
49768038478683739770288161476046147634746`158.98729716006906*^-18 - 
    3.13714772763158359449132138738811241638414720784425552591432779483239699\
97488590337676309224745263243628048489271950099234870550260206668190753616927\
09358640357779047456830729`159.32359879263151*^-18*I)*GaugeXi^3*u^37*
   Log[-u] - (612.93907958986402403951224498271830885574996997977217717917108\
89808559405219807814853801691479950344618101407046208190438285893949253169493\
3130018781828859515777558610515344399`157.8970071283029 + 
    187.506976590549514720284570538415921968727984238269439320871447236505832\
52364745499881338541005548153733297954497690076880124890714242713095068292832\
482334977356743531572289221`157.3826072476499*I)*u^38*Log[-u] - 
  (7.956076277806812347212453464756337762097474347795673277316686664001847233\
25147168771621113588155070669726473209230390859899210804074353453416317106844\
714289523405230462160928`157.75535522127953*^-19 + 
    8.34323950578790301154752759208225934398259977782829552922288387197041038\
06272988447262851168353528694391738173748387603638476640287499448419451966938\
7116059246581954286465426`157.77599099393512*^-19*I)*GaugeXi*u^38*Log[-u] + 
  (1.283302905910816265441753377793838193117163149659621516597992673813615814\
27050442917508368918165532769161441159480518284293079458407018478796507073198\
698151088291253438`157.9142711161*^-25 + 1.2837029596822294510466279951156034\
91128654619255827244220825781730286449354745836286390577395091552445265709390\
151043389073449619025313942878815396362346218198519045579612501203567508827`1\
56.9144064809226*^-26*I)*GaugeXi^2*u^38*Log[-u] - 
  (1.867887959529684029915977773335599157546039774837557812726331906516704148\
20326342802874138430036360091313542651182133353495738419131537344450192362587\
095662556501960185015494`157.5269233613464*^-19 - 4.1817369403578393144988184\
92866790223345196151038376419980070719858132258845237500031886677933717952132\
76556482948365333687258477968914413325670282516938024847289085193111466`157.8\
7692924798188*^-19*I)*GaugeXi^3*u^38*Log[-u] + 
  (840.7027274380502865743836619476567886649933036500643323523656247405445712\
20959045296653127477781128607254786274982104954549606282272913825121074396359\
08933154451152790382847336`156.4368374787632 + 258.25122567885820915725882175\
52184099838695482364143178299422061981285457444054663895959520250444538879765\
9985635766767663788079712494875898883371883378775018058782003227358631`155.92\
42374137793*I)*u^39*Log[-u] + (5.38073706612509745861701882723376203082433906\
45996206893250994139913497539085040071031518734445892866499041519300458977972\
7786284933513107537996426583534430056371526857062535`156.44778522129053*^-19 \
- 1.0836103414764057807698442946862194297954078961724571532191610705220832102\
79168639740243461070974455731455386114787729566469163669870051687630251199277\
87824355949671270678401`155.75181659194777*^-19*I)*GaugeXi*u^39*Log[-u] + 
  (1.013495571687648820080509542237316692921330030770603831096301631091388747\
68460009466372900782817532161414560891930955396182539323332995918043991157410\
64786290229417997`156.45334718874759*^-26 + 1.2095268420120502455223334144273\
18240571208835813066583798458288666253027139892641388479085286458327503128143\
550883137335558908854165979888316309262657475130196411414`155.53014084403412*^\
-27*I)*GaugeXi^2*u^39*Log[-u] - (2.350421523361175707218743026352878349899465\
84290597399445448635205745341350176055291223794294025038557869099765878170826\
22439014300847965725842648117288387228647788532411088`156.05556961101468*^-20 \
- 5.4285456280128985400769644651089270450569795460822153821280187185172945996\
00886720989367762062289846851287660591245927468364880367612580954267875279786\
484357788183340761183`156.41910734812515*^-20*I)*GaugeXi^3*u^39*Log[-u] - 
  (1154.540708242594637009496549285112995901337093485121059889680122351034904\
36309144031508933537086206693065110233809554625571623785433825746833166717406\
678841449190286875643904034`154.96594182241776 + 356.053320091147796116296524\
03699533522101317920010899997426983191103336447151904127090055008774480594075\
571478771982729316687577768695930719325434563530977275824992104257438217`154.\
4550476117871*I)*u^40*Log[-u] - (2.010934109688505320872185534877216534336574\
17825440940278448121132469526500012088858065116973839756834804984228031315169\
144035834537806764657960957142571646878352439603113353`154.98466243811973*^-19 \
+ 1.3714299438628646752581123166536100256372681559460084989302391763257045336\
13227552708847418555947878197168211164687749287530152442173691351266455562038\
549029561601836113865`153.81843822503052*^-20*I)*GaugeXi*u^40*Log[-u] + 
  (7.801832852260646071001782808459915271714614406040096649986733773113644393\
13208268468931492503699554640762508520390469994125978173255923630969825329780\
088457144012347`154.98158322952094*^-28 + 1.075373800695656258511477645300787\
35816325234961608685588956800900645606782521551471235947813335064364275666471\
845701289541119433908399503229242041292205380924343431`154.12094603940594*^-28\
*I)*GaugeXi^2*u^40*Log[-u] - (2.883375045262419738620267661764478935594405924\
73948527857071673053227718787850066349224937078873922279247676000992684713752\
7859418658110283705205530567480462861578615843576`154.57350315669512*^-21 - 
    6.86775804955952090849271970115500712294126192453867923228395813086365117\
41186501275315147260349169034636981265156691580461372484291486538018796024649\
79092532987590731104265`154.95041700785256*^-21*I)*GaugeXi^3*u^40*Log[-u] + 
  (1587.418998537155091333311021089032296070293866892165104280814995544344497\
77668974037643349725997580550373277710060512445954308982234019912856270919011\
79737286904833260229783612`153.4845787657716 + 491.37884191266340253406705413\
35852723746578079123246047032862624142896963054093558319149142298417892773937\
7036164791813963716233954538691636574829130021625288989702867522767938`152.97\
530364448284*I)*u^41*Log[-u] + (8.7982094471311429800009123208420810803920442\
75323343330654506992902665205052332650897726829334188159741536378024700176760\
3521691394046198285605697654401616718985240163648052`153.5043677546788*^-20 - 
    1.69250152033475764794356685985608723149869697780374022779965387221991336\
96048258491924592948477121782741643862741192907064331644027982032581844589285\
45832978193426544636977`151.78850252572465*^-21*I)*GaugeXi*u^41*Log[-u] + 
  (5.857606843875633952848509897303909343046648563026576846926343780387493926\
33190583571881641863500513821351868814458179110158204823631524379120814087515\
30391156999788`153.49925700876682*^-29 + 9.1111453405116026809911508945053074\
25428947570122906811176345671122101436934814646311639988953141354995873947426\
777942500806333454600601342210508834038856682183114`152.6911097643466*^-30*I)*
   GaugeXi^2*u^41*Log[-u] - (3.4505298559849599249126226181870614436167301519\
17358856748620446723551800120808413401905912786451911761423544430754299143791\
68577613014306581790494990492693389099079055908`153.08097813373124*^-22 - 
    8.47296610984117980577513045290860864686870529964723577093626159212248475\
17274930521425623867514948207569993915306315618399421160558115185340848195585\
4037085987583665153098`153.47112781352513*^-22*I)*GaugeXi^3*u^41*Log[-u] - 
  (2185.068986904957157981496052455669088371643651743117303561891343267651097\
18413902861046203428629687345001198320191750308755425936760383596284751906054\
07136012944620013404064718`151.992994735943 + 678.779681181640424886814882593\
16294834189107511770265901294767723684022242477413346143973165320132395880149\
633461652845240410503943065605866170632203530694094577894709891376126`151.485\
25841641694*I)*u^42*Log[-u] - (3.68257648489428579680832909860598493258693026\
10520372815818726964968266050875081597535425134028970078212116762261184740862\
98201684404103201179811840807976881456546338026326`152.01299240519856*^-20 + 
    2.03805728832159697491896854632494638158229533414427208438681477481981637\
61445446004356006492291367054976506852528908960603456079464477861483353501489\
1947066795478133635586`149.75605701710245*^-22*I)*GaugeXi*u^42*Log[-u] + 
  (4.291891738306498619662839926661317337107037369345420923500160565505596284\
15665530930978794868009468212391818170135788139701833126574416953786407674933\
7147220533458`152.00663161192472*^-30 + 7.40364648519864028649448674992338999\
60333392181489019707299684710854989013831776468507625048098764876515181579529\
6536458119591602926445403634549657148785711673998`151.24342852700292*^-31*I)*
   GaugeXi^2*u^42*Log[-u] - (4.0304671822645045989111718611653020721638971079\
66962108036391537396762380642251137018308031460926341212768884964892909730456\
4416031472512988562556812713444978978541704543`151.57823648917872*^-23 - 
    1.02003482041673778797804291500265484591785536601194830535214442877851649\
82977173568029948606671852022214491277116859840079667058200531691632165368383\
9178948005186622563215`151.981496097189*^-22*I)*GaugeXi^3*u^42*Log[-u] + 
  (3010.976680065690249978739418212038763960594056706790968267455782546620482\
90750474042970685060518880784868645896529566950572413123546909284466442566444\
327639065237664285870521203`150.49142482098705 + 938.502498124635062956632802\
99974162521988146975828796730624231630224257487103248224561592690854097811276\
710226412854307465781606037894417758819141487447786956970963137232658017`149.\
9851528620331*I)*u^43*Log[-u] + (1.564043229255276350040972223382662426402892\
35074306847207117771110434467588376507904248705357319161059703594339658437266\
9971413135134081660943182649654110628775959577447571`150.51155790292174*^-20 \
- 2.3960614590112977527393436404071422740423011625059843260639778634995665224\
31848640828976473131294501906648938353899250091982499356727730345405468926467\
4954675123549368013`147.69680710390224*^-23*I)*GaugeXi*u^43*Log[-u] + 
  (3.070677378773567092068294418758673946064822422311318383747902790814494130\
61774666806382518409595841926123425952881760256703709911410353134052274370109\
995648568256`150.50395696376108*^-31 + 5.795848575017239672023168053300403225\
60792120922102243230491358770738447247411748781541593144348217313135005743965\
86357808691911350289693452850347564098569382335`149.7798398045144*^-32*I)*
   GaugeXi^2*u^43*Log[-u] - (4.5978348987037413133217084679134551632589840429\
30330114865059363716983240679632947318339689861256773401632440100840947328104\
466408655212198811763949109576522190595983813`150.06550881932841*^-24 - 
    1.19897591094860183126821732812139777747171937163873199237925908452824083\
36416666008549273120895533275416873140246297288819709132028038550460163382623\
121871067389692662461`150.4817659045947*^-23*I)*GaugeXi^3*u^43*Log[-u] - 
  (4153.337463680305324868921196365397223436699305491218049540399365272499221\
25850788221132998903989371190445232293277156950975445781063427088294435472763\
032370192716625390042151015`148.9800935347923 + 1298.734778321931223814505392\
30412349294891050906111112295876753329661693428156020959168701794422180939192\
651801235646553558830873478226555422602539957372233569820366840688509267`148.\
4752167857925*I)*u^44*Log[-u] - (6.630595312107708718350354157640145197450958\
85878526284608429668006545964739978564102227442958805067943464217196679806415\
0563350784779456986405857878399065669773104088040249`149.00035099728288*^-21 \
+ 2.7518376138554433812360900261530499418170314286375218441816743472318409082\
42700310448794162199870748563991049796212698991493593917330039627004939131895\
479074507524890187`145.61842127760804*^-24*I)*GaugeXi*u^44*Log[-u] + 
  (2.146395173119892683068405720397153941327991281464491306744686331129558403\
54864308317928081980312298676666480742246310857234610123042533855006498950688\
1912461734`148.99147323010615*^-32 + 4.38469451384575847464025274269660662717\
70922410859989533610055099796888820652219768547810117926649008556927268219912\
78951470217239730558995531830448888325981388`148.3017028881111*^-33*I)*
   GaugeXi^2*u^44*Log[-u] - (5.1252113294840656008123923468781701489287179110\
97204879583013658657328344465069435884217790094470563080296643697023105914466\
85646414038157954667310999546182726440469124`148.54301513048384*^-25 - 
    1.37678624050678517966746958455000315326737442413245197511289164609058681\
41808607115699516882132195652736619310534100997586681184223668301751298661795\
67884843180882401908`148.9721698700194*^-24*I)*GaugeXi^3*u^44*Log[-u] + 
  (5734.756153445020279102607745127033964075868266207127132043048219678476344\
25625665747957892098628975077063250017950936253193744385417251319814021970543\
73808735`147.4592155147947 + 1798.7427888100545288005583264948344070368183952\
22846754288585288165638137750370091096558616731705973690855614702017423594705\
5923733186514298485689739252842438`146.95566962457818*I)*u^45*Log[-u] + 
  (2.818140074116371932871548817098715399851903574237244263291027012947241777\
21414624500544568262096773108490721611720437103648215085148948290845110659950\
0024978063757855278704`147.47959188313928*^-21 - 3.08906984509570116926784466\
31752390586679082200192615977753746266295236855669398848817083500224605009436\
8107786215520774663749397035378658589817261380303940967850341165`143.51945703\
54421*^-25*I)*GaugeXi*u^45*Log[-u] + 
  (1.466439840372001721678483247074097311029204900372323306525650244821619429\
36722247682936536925851918260231678223276746511577599356362333540988184405136\
7019899971`147.46940821995148*^-33 + 3.21329719192161321005494886746446106846\
66571295643494297812036400668152014802731703003565822676943184622126137556770\
0205087432715297202597417112458184977071072`146.81009486338826*^-34*I)*
   GaugeXi^2*u^45*Log[-u] - (5.5853707189349813349434750646047810980102582510\
31571865919072234596036427389134491405847015415027761604190148627409781680510\
4531457947893785933460806185713337682345303`147.0109655314435*^-26 - 
    1.54531308292265067455167093295621015957623825301878391700507962987258871\
05841627683935226075098123026566063538024057157378184340937236923881461138632\
0400449544089405723`147.45293000895794*^-25*I)*GaugeXi^3*u^45*Log[-u] - 
  (7925.783284558432444735224177553315163075947480975835465487073598533089077\
44445116851728005244281502472091115341632857583317077810907720218607659118126\
87035372`145.92899615968972 + 2493.257733320571178224835331476404648306845781\
19510142850216284371948522284591797838510192006046983539317624548235844474662\
03295314531211423072988896557277806`145.42672114124693*I)*u^46*Log[-u] - 
  (1.199319605500643820925588637572435759470342423724913869735564822860219597\
18918591387130441687358332255213906266410611644024519902432707748607930055272\
8282903862413327329106`145.9494866643453*^-21 + 3.391081583017156133227719305\
01263827963292131879686336496826351942869153672681953110354639942978668794625\
67146019757336103561992927442359611217802887228421521944601499`141.4008899693\
225*^-26*I)*GaugeXi*u^46*Log[-u] + (9.797529395676753854350581355502195322939\
96929258315470983834458036403411677242531357781212943265686502478977061501883\
62693575958535655355626087848363330274417`145.93796428404528*^-35 + 
    2.28716337602883077022613563090383331032905500643707226166715066415062136\
87641956017456210681403118343972969635044415807909989215881356693509886357630\
934599883`145.3061448969923*^-35*I)*GaugeXi^2*u^46*Log[-u] - 
  (5.953680195349864143655068271080907979761820999744894726681308003263267477\
93412969065897749534715846747238061893196437831993215658079652309806360250228\
994409396566981`145.46956086502476*^-27 - 1.696223500028893044088524101333246\
36409262319017682427861233719727551979147290813443632760521722261346318046255\
5349861471434842663990646672386941501328171417347038597`145.92425843818498*^-\
26*I)*GaugeXi^3*u^46*Log[-u] + (10963.814687437534699075399929300371075224672\
41082914690523772332425740725453770529158087251195914161316038073219917678986\
91666892423785141322049214946526178884`144.3896322134394 + 
    3458.60949936050458464629137896439421098698462232417618367303747965930457\
36101116604064158126510386853911566834034986678865341688132364754594704938322\
150487`143.88857205700958*I)*u^47*Log[-u] + 
  (5.111789111019475979854431945484203803366029954545245209562785573042142203\
55718083726512116388350905033021111778050828447204864967353401909563037258445\
624403806182292608452`144.4102323917457*^-22 - 3.6422471234447930027741142688\
42415962836131762692445933469871131364207646679877609143624512900932379453731\
578910426127732087755891695971934383987763921201333147534943`139.2630288722036\
*^-27*I)*GaugeXi*u^47*Log[-u] + (6.406964942379838465889462432217544226578590\
04287057983315928870148637544068221138882787067933356858301695970448982448567\
1396122155379997113977512132840776891`144.397340381863*^-36 + 
    1.58457719173976436396470579421000351145637545559260911593372522724338686\
91492444541493837462078445217218316769272124420464436437935254747221799128834\
3946882`143.79060143467666*^-36*I)*GaugeXi^2*u^47*Log[-u] - 
  (6.210326127923037029915178967135917515081978635202298916762900240130162798\
47280617341764288663713418394583748973242927784862972655576517556727722767106\
151376520222163`143.9189932850385*^-28 - 1.8217096278189169769547754271851513\
75551389901992306206262019053322897585658446819547925682050912216911283661593\
67921929800963769250110965325724492436137844919356874`144.38635803140232*^-27*
     I)*GaugeXi^3*u^47*Log[-u] - (15179.4927444660758042411764081832655164549\
04502736426281988767188253802295077715494430090473924231224834994765958009799\
7791024657473742458958980714273344694713`142.98230326187473 + 
    4801.30822797221635525465119991762292989723834643282146288371516508375315\
43782713166866174226997867188851591803799517658536438507318577739644576013117\
273577438`142.48240559008204*I)*u^48*Log[-u] - 
  (2.181802937682311273192696702405304760281238736689764990202421474562477058\
39819884424467432157918347630108385595444524749298215891683882965666227279778\
003715205402385905672`143.00300890901033*^-22 + 3.829363944476381449545436187\
97551013905646180941637921654267517557485215856585374778633747400842444089463\
655563016614938784824021593595851944356950565386434104290286`137.247320030690\
45*^-28*I)*GaugeXi*u^48*Log[-u] + (4.1023929225682510104561715949073278379353\
63544125839912325668387823219287763626771569437095689539889096054749451317292\
81359163335010513601103905146951165342`142.98880670710105*^-37 + 
    1.06654145474997569608239007073857865991865788213630197654253745528542682\
93000031183615301448622730943801954067548825850173848994988571070004448616702\
2879107`142.4037471932819*^-37*I)*GaugeXi^2*u^48*Log[-u] - 
  (6.342085766112740617969966458322684861475677408185466828573653223254861080\
76355484718083016732770128143705011503279768681235326107317638147517000399665\
23972698986121`142.5004377450946*^-29 - 1.91517447139153587246783164251675984\
06833747454796383882001736319244663007170636603422951782769643486593253542117\
4882716280171825339478374980197240077629732316569188`142.98041397836337*^-28*
     I)*GaugeXi^3*u^48*Log[-u] + (21033.6050725345073764658594423287270380352\
98808622796085069135595742270679882895290509964830617613816339279673219263480\
26096345352513467919834321008916534184`141.56778679519297 + 
    6670.05592081152273727274680478265704215849799158265294349663083613655590\
70879233532515795294838421750796747790536223249523415848948974649412317088542\
948397184`141.06900255485252*I)*u^49*Log[-u] + 
  (9.324923246035210488397466325488244232529338247390719510080802912663880944\
91480812588453863063998284223151419136131458200954514792009118390118825049511\
2159706296528041601`141.58859394307885*^-23 - 3.94281459852589625425318648413\
69975839646565474596226630103833682287388452782558565171676691084272298270270\
993559377915314968440064869821758777508104493499437837757`135.21475503317438*^\
-29*I)*GaugeXi*u^49*Log[-u] + (2.56705967145832546499654246545771336447807967\
60085160508908025304812197220748009576420882730434995997548854735109198016091\
17712893835775992690567650776019`141.57318048405162*^-38 + 
    6.96243536147357957716123799890626292877904179059755410408960022732825230\
25984981732720580128993828804798105176091788094343425594113767711625345249845\
87736`141.00650569631682*^-39*I)*GaugeXi^2*u^49*Log[-u] - 
  (6.343424771723488262915564184709707044588381430736594792056548654785599440\
25302264353421147673000444200909509187505271373161521843923417663897491710744\
5232592209549`141.07466705258994*^-30 - 1.97181262670360515176243127667311001\
44680603976087885981718312752543951097864752321243758662773025839611728721869\
620523014495294380082979208538009303885548161875929`141.56720890210073*^-29*
     I)*GaugeXi^3*u^49*Log[-u] - (29168.6791746013171232675485755816313445691\
72514649755860223897326240403200628845256699229780795197140728034530110771254\
642548282612376390215905840767248044514`140.08117848198327 + 
    9272.56635204665885661514735113763432052976171642580953049995967674750503\
23931360212444992998528590010493009473659034682167503114851576630211519606621\
866603669`139.58346166798592*I)*u^50*Log[-u] - 
  (3.990579913856769542738282776842791275793777335529210039872568636125368664\
02709800280627614171782737945522670603716273812912509097223392992386087872443\
9`140.10208338177833*^-23 + 3.97737538016313603306515541495878078682797924193\
14382332851139959943872000492052240879960106122959304207089814873863806135309\
8996168116956928063`133.10064395066775*^-30*I)*GaugeXi*u^50*Log[-u] + 
  (1.571314536543265464991930937541086468294489761070444457131794220767548637\
99814659083655352195017573761053769606694664023554636642390935469217425174882\
5314`140.0850117146385*^-39 + 4.493820186550870397929686797704452314079703906\
62873353516040637491615939256474946021256765890713390659752035337634603533829\
729489232115620632439933573264`139.54136427716088*^-40*I)*GaugeXi^2*u^50*
   Log[-u] - (6.2168001744772638488153187477380658249713976848369836242361894\
06050096263786734488709441736654636642250974084522421494971569531648618681187\
03959659025229516742164`139.5767721335418*^-31 - 1.98901452948564785422366822\
92910715419253268400746974725554211926248032734694428978298395402403257239309\
5816056915988111215923389246240977912842999393094327803715`140.08184318100027\
*^-30*I)*GaugeXi^3*u^50*Log[-u] - (15.904312808798328269717132127852483351248\
17008433647321868565699855832055682393305555442630329446765665962468797349167\
74009125883358498225481096320036504356570920632699285637630968957009036790843\
3505869492085556456`194.19828743444893*I)*Log[-u]^2 - 
  (0.484375`193.65183972318295 + 6.283185307179586476925286766559005768394338\
79875021164194988918461563281257241799725606965068423413596429617302656461329\
41876892191011644634507188162569622349005682054038770422111192892458979098607\
6392885762195134`194.19721977852944*I)*GaugeXi*Log[-u]^2 - 
  (0.3125`194.18758206769647 - 0.58904862254808623221174563436490679078696926\
23828323414328021110577155761786641872427565297516469502466527662212404324963\
30095864290734168448504889024090209521928269256613472707292433366802929049446\
61833040205793`194.19819779732322*I)*GaugeXi^2*Log[-u]^2 + 
  (1.125`195.765862510549*GaugeXi*Log[-u]^2)/u - 
  (8.703124999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999975`194.087107963\
16447 + 61.850105367549054382233291608315213032631772550197395850444221661060\
13549875973966048943562392292977589854045323024541211466006575052708768709301\
334752947199980246827194441463426570550351430755019189492469221608081`194.380\
7155059318*I)*u*Log[-u]^2 - (2.9609374999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999987`194.2057652610757 - 14.82439033412683684399559846485015423480539\
31033012805927255197949525086671630487122760393320831149145407612832345508844\
90974079251316809905954039707106270272968528109624772396466859573064540381077\
73989464845179071`194.3805873187922*I)*GaugeXi*u*Log[-u]^2 + 
  (0.078125`193.02691873162468 + 7.657632093125121018752693246743788280230600\
41097682043862642744375030249032263443415583488677141035320648596087612562245\
22912462357795441898305635573131727237850675003359751451948016337684380776428\
0603829522675282`194.38084242647554*I)*GaugeXi^2*u*Log[-u]^2 + 
  0.0625`194.3755104147379*GaugeXi^3*u*Log[-u]^2 - 
  (17.15260416666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666666686`192.91347867\
925393 + 90.71348787240527976060882769219564578119326640695618058065152510288\
81987315142848353845055817536303379845259980710266044348347631007730619410697\
5290970989226637695346551847479692303473848765107361477922288191692248`193.11\
110190613343*I)*u^2*Log[-u]^2 + (1.169270833333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333334`192.06747083801488 + 54.437910200485635960235492375890135915\
22907599854675555408146176358388116517821530435141595788137231862815981161296\
99698691730261248686827341159934939763368633182042171320284360322757169820373\
5965302497736799018769`193.111328391434*I)*GaugeXi*u^2*Log[-u]^2 + 
  (3.0703125`192.8273775278783 + 20.91122610045706124351697001995419107293740\
88145905481208644749425489029543425786471178568061834667337561732008540353536\
19718403182321062979921923560355202438028453558609778281108881384521503981255\
35495072927305678`193.11119251963729*I)*GaugeXi^2*u^2*Log[-u]^2 + 
  (0.234375`193.096887585588 - 0.44178646691106467415880922577368009309022694\
67871242560746015832932866821339981404320673973137352126849895746659303243722\
47571898218050626336378666768067657141446201942460104530469325025102196787084\
96374780154345`193.10962472479198*I)*GaugeXi^3*u^2*Log[-u]^2 - 
  (17.32968750000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000146`192.42245004\
407727 + 79.45611419704185398945102223544409377948674272586205138882464031378\
51899423220359236340474576110441777151620213984316722827484865832168089440538\
8169724950159551343543083652842962811267858875065178091051701201092895`192.56\
69589237645*I)*u^3*Log[-u]^2 + (7.7408854166666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666659`192.16667578853568 + 74.3510261349584399769492267376149015926\
66342451877504429740355351284988282106946300863490866430103942244171380814347\
92398122098909269711281750017265904071977965672376394587833283157825607645860\
00190398248151930907`192.5671933246355*I)*GaugeXi*u^3*Log[-u]^2 + 
  (5.544270833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333325`192.401017055\
31626 + 27.194411407636647720442256786513196841331747613340759762814364127164\
53576691499664437392645686770086972046937388059996691390609240142222744337264\
237661216467292902176401365532332000067376740189111611887958689500812`192.566\
99694780394*I)*GaugeXi^2*u^3*Log[-u]^2 + 
  (0.335937499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999`192.436464041\
2192 - 1.47262155637021558052936408591226697696742315595708085358200527764428\
89404466604681068913243791173756166319155531010812408252396607268354211212622\
2256022552380482067314153368176823108341700732262361654582600514484`192.56693\
068584832*I)*GaugeXi^3*u^3*Log[-u]^2 - 
  (10.98905526620370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
0370370370370370370370370370370370370370370370370370370370370122`191.82566705\
60517 + 48.645598745429454676819993637968552472490544918448904196658907671516\
34466608801746313097674865684397453607427710410571698859375012600979674437236\
208523944980301924290277532928774390012220847522400013323045236994426`191.957\
19023232897*I)*u^4*Log[-u]^2 + (9.4933593750000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000011`191.68820257731994 + 63.7440603136585260871918904188079341724\
53763997997752614912189559808207108278639095860243077221627956205486500177705\
96937716586009196187879814619226154442871514033485990144267498429159135340307\
90106017600184393669`191.95737367099633*I)*GaugeXi*u^4*Log[-u]^2 + 
  (5.604231770833333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333329`191.841840571\
56858 + 23.537401209317279028794335973164400515195980109380675643085717687681\
21823147245648190847966799289272027250011692373228183252341391061725281425484\
119058760462214705042571218001359556014994850037326747112411898223175`191.957\
1545497352*I)*GaugeXi^2*u^4*Log[-u]^2 + 
  (0.212890625000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000005`191.477295977\
12586 - 2.5402721847386218764131530481986605352688049440259644724289591039363\
98422270489307484387534553977472938690054329099365140423538414753791101434177\
33391638902856331566116914560105019861889433763152573854154985887484`191.9574\
7110702806*I)*GaugeXi^3*u^4*Log[-u]^2 - 
  (4.519283854166666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666665709`191.129094858\
199 + 21.81334315758163034358940268591674276919819322198055246598471076818729\
32904532365783211154174883038223746580854187869048687276425892996503082680597\
5150876281446296222282314743282912368525177439296626671620935180524`191.28741\
915819998*I)*u^5*Log[-u]^2 + (6.852222532242063492063492063492063492063492063\
49206349206349206349206349206349206349206349206349206349206349206349206349206\
34920634920634920634920634920634920634920634920634920634920634920634920634920\
634920634921`191.06655139634356 + 40.0258539021424594787881158550954164339745\
61378913457600358903446371773401340231523145306196624410269260055464733287388\
12563001397855538674607590720918692973701502589598688547046052084727425902890\
989771555081983678`191.2875057485363*I)*GaugeXi*u^5*Log[-u]^2 + 
  (4.009960937500000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000003`191.199696459\
8319 + 15.3790777870262847126616589372104414627964558253784477142414084495318\
57501397957488596301730932582459356359304759552291758351586190190584581243048\
47760395522026834389650808341659955994781827980593263546024291372931`191.2872\
612807086*I)*GaugeXi^2*u^5*Log[-u]^2 - 
  (0.023046875`189.81555067089096 + 3.018874190558941940085196376120147302783\
21746971201574984311081917079232791565395961912721497719062001409542688385721\
65436917413044900126132985875562484623237998823799401440476248737210048650113\
7841391894331054685`191.28769377962115*I)*GaugeXi^3*u^5*Log[-u]^2 - 
  (0.890409984016754850088183421516754850088183421516754850088183421516754850\
08818342151675485008818342151675485008818342151675485008818342151675485008818\
342151675485008818342151675485008818342151675485008818342156077`190.223581664\
31042 + 7.2943854425538011755554501055520957592453026991740738280761994752647\
11218345791518689468360091228067221050088373027355746221020452800258119287318\
87574831709457987840096106350369197129985890960472898062365814540556`190.5627\
690425247*I)*u^6*Log[-u]^2 + (3.463775852210097001763668430335097001763668430\
33509700176366843033509700176366843033509700176366843033509700176366843033509\
70017636684303350970017636684303350970017636684303350970017636684303350970017\
6366843033984`190.34692861842774 + 19.928251211579942343513619492607752865811\
65385798919665109848641972134008659443278465650684716040588553207139722234038\
18914675557087859003363234810267962519008887357592878045485285871363406515934\
0409090639041462423`190.56267101341058*I)*GaugeXi*u^6*Log[-u]^2 + 
  (2.238529782572751322751322751322751322751322751322751322751322751322751322\
75132275132275132275132275132275132275132275132275132275132275132275132275132\
275132275132275132275132275132275132275132275132275132275132255`190.491614796\
3168 + 8.10841791399178145479251525304248778262451716593923796658403017040697\
09382038066107818888421785735054091327305815471200987883057097020365881849054\
9321910842579420982861430017778052125985886643029036865871196499417`190.56238\
087255284*I)*GaugeXi^2*u^6*Log[-u]^2 - 
  (0.204248046875000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000048`190.033250492\
89936 + 2.7746644491275478563140768318730296957694531296824665082907616106281\
14411958249431991401070350986988557670634221301287237921555727419479072629311\
57100722492443558295164417304539830873300487796370999750842716469374`190.5628\
301360352*I)*GaugeXi^3*u^6*Log[-u]^2 + 
  (0.320310214710884353741496598639455782312925170068027210884353741496598639\
45578231292517006802721088435374149659863945578231292517006802721088435374149\
659863945578231292517006802721088435374149659863945578231301802`189.650599467\
56458 - 1.4448313435780439637539422239735346019170679041603599274209339258439\
46979842111496310165156529282179992120519615855611101007197219157563571022501\
18943607311974007361634679927190064718113735656715258886145151093285`189.7873\
7177648873*I)*u^7*Log[-u]^2 + (1.29867927610859158478206097253716301335348954\
39657344419249181153943058704963466868228772990677752582514487276392038296800\
20156210632401108591584782060972537163013353489543965734441924918115394305870\
49634668682627`189.53438527262034 + 8.341660910234862954280062945697428057521\
44738907984757162094724969946717858619169603469197337057815429317440461372744\
21461116049120504906534296937716970997012180051029555266897579392359545707382\
413631629410732648`189.7875301501234*I)*GaugeXi*u^7*Log[-u]^2 + 
  (1.029067977017195767195767195767195767195767195767195767195767195767195767\
19576719576719576719576719576719576719576719576719576719576719576719576719576\
719576719576719576719576719576719576719576719576719576719576655`189.726842333\
37813 + 3.5947159689903746516144167611431424929037328577596774455255346289289\
99598517296509330448925708612152527043478306883329819369991765474228337097354\
14121308384410038646379477392461472090735372176364560111904527303372`189.7871\
661435445*I)*GaugeXi^2*u^7*Log[-u]^2 - 
  (0.262718563988095238095238095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809523809523809523\
809523809523809523809523809523809523809523809523809523809523809`189.457578317\
58044 + 2.0984857178275572022543438224249804421785779972388402163543575206431\
11740136491167052320137240242260253700479663169040768175966516535740475097798\
6671483213714218694592266854965197292938692354347386535778020573315`189.78758\
505914007*I)*GaugeXi^3*u^7*Log[-u]^2 + 
  (0.427288382855312263794406651549508692365835222978080120937263794406651549\
50869236583522297808012093726379440665154950869236583522297808012093726379440\
665154950869236583522297808012093726379440665154950869236567424`188.965792039\
10304 - 0.1257085081221585482664848032861748007388791711239288530236967071332\
99188851488403848251629125405211422512355383888066505127852964953712068653519\
38827106369600362976473702232295358835048719122693851202881598048218`188.9132\
2131492626*I)*u^8*Log[-u]^2 + (0.36882663702778565129755605946082136558327034\
51751070798689846308893927941546989166036785084404132023179642227261274880322\
49937011841773746535651297556059460821365583270345175107079868984630889392794\
15469891661661`188.61458585624248 + 3.127740563586171948056506557411852608350\
66200794944472147754375232018684315426281575260475797374273142480182499281009\
75677633968773583286492009565298478178849685949082417827917477893624907410272\
5444652373898931922`188.96625091129957*I)*GaugeXi*u^8*Log[-u]^2 + 
  (0.403184052321015211640211640211640211640211640211640211640211640211640211\
64021164021164021164021164021164021164021164021164021164021164021164021164021\
164021164021164021164021164021164021164021164021164021164018377`188.911689576\
2477 + 1.37793841840557900138838384145991179564077762546345147846231305339416\
35771229024671763282026201782911784236670937791754122360692416676030762374636\
0684184435694193334394877296955057328925405469903310405739844225592`188.96579\
78709464*I)*GaugeXi^2*u^8*Log[-u]^2 - 
  (0.227651638454861111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111078`188.738626903\
43245 + 1.3566745228173166127231012082550972660279196452700434310179816180607\
18512114766412500439508943255619152530733035371054144914430984463357947711253\
3175071577671612000454392739390563901509414212252426410228503296505`188.96615\
95883252*I)*GaugeXi^3*u^8*Log[-u]^2 + 
  (0.242340431454941158562190308222054253800285546317292349038380784412530444\
27647602250776853951457126060300663475266649869824472999076173679348282522885\
697488872092046695221298395901570504745107919711094314268932064`188.097472887\
3102 + 0.23490153518877005945133318897921212995932019428171764598062650116824\
40631558481597923538525645380375450278954267839983532534055826424208112518506\
289205954800370986754021147501613377225378301937701104321524866341`188.096908\
56828968*I)*u^9*Log[-u]^2 + (0.0864371410157756108896981912854928727944600960\
47397634699222000809302396603983905571207158508745810333111920413507715095016\
68231826961985692144422303152461882620612779342938073096803255533414263572993\
731723889494`187.58418038753845 + 1.14091701375268958912936475351840282574819\
64926013367677520556070918973228989759981607419945182164933254185374963771805\
06923101223714043377635205540702132749789475127676128420499453241709386192767\
19159522566007045`188.10249279782695*I)*GaugeXi*u^9*Log[-u]^2 + 
  (0.137858316196125440917107583774250440917107583774250440917107583774250440\
91710758377425044091710758377425044091710758377425044091710758377425044091710\
75837742504409171075837742504409171075837742504409171075838987`188.0509945584\
9881 + 0.46596167947612377980345629293802245650289872044416658979637936614156\
31318585044393204227020910480379440928585265259310774058724871369271253738113\
8092215654462604187465530937825464730730610913027014660530091740672`188.10197\
523776796*I)*GaugeXi^2*u^9*Log[-u]^2 - 
  (0.157183159722222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222222222222222222128`187.939774301\
47368 + 0.7690600505613964800102507383190964363015221623826785509323352628041\
47919709123195852449776463532114895028423491149101372213379541733748293255870\
82175206222171586079631572985017608430505499630100970450727371647708`188.1022\
6221573453*I)*GaugeXi^3*u^9*Log[-u]^2 + 
  (0.111767380430277403302724542331496224164402546866643616454651979973219580\
17347284165122411532086513190065722189682885072151889990136399811380914933447\
057407752797019614857861267536248639801171925132620521887301924`187.196659039\
3498 - 0.07832814322361754247865048815694021803328400573003813566623087507201\
99083076906697132304797289023128263389658292913561880095731751464378589909798\
7079203273626043683292934557943846066513092030924046620740263391587`187.19000\
170021272*I)*u^10*Log[-u]^2 + (0.02736822539775963170060392282614504836727058\
94928117150339372561594783817006039228261450483672705894928117150339372561594\
78381700603922826145048367270589492811715033937256159478381700603922826145048\
3672705895545`186.604315212497 + 0.439555647619588724972233134973561269638584\
47891582147432960210855087936413792211378930780850688760683840630346772408436\
90164812385563708668507930568495335500717744261810471224097028084457864234772\
3826420490085445`187.19948888585193*I)*GaugeXi*u^10*Log[-u]^2 + 
  (0.041854020522843765031265031265031265031265031265031265031265031265031265\
03126503126503126503126503126503126503126503126503126503126503126503126503126\
503126503126503126503126503126503126503126503126503126503129334`187.148674138\
58502 + 0.1411182785110232898091692237050171085420641851911865296673688128445\
03994121058721848456137537512132893484851457011020511220531627457290024271074\
78333828864851689204773106982449061876770278425186619969882389579163`187.1989\
5660461694*I)*GaugeXi^2*u^10*Log[-u]^2 - 
  (0.092108989089885085978835978835978835978835978835978835978835978835978835\
97883597883597883597883597883597883597883597883597883597883597883597883597883\
597883597883597883597883597883597883597883597883597883597883458`187.082637344\
98297 + 0.3891979531671356412773357591878260075382350344523930448186842688322\
52310264168563507256173545865273586394246542708892754305740807496469742173291\
84574188793683624756368775850018942752919750268876246094292257754194`187.1991\
562954963*I)*GaugeXi^3*u^10*Log[-u]^2 + 
  (0.023356214538239641525905526455241290670411813818671511243489529753530303\
24513867425981766667535924733753360153415124898667810782151467920725118553744\
953799925283468195582536268305525503354129754184725668268634367`188.058942483\
12634 + 0.1583265456587264417395462288137598892489936157634048211723879742726\
11959950441772838049996147516258317860556778415279849498543498509783153311245\
8449687523874962236313938766193752074914196687925800508742286894209`188.33111\
065503172*I)*u^11*Log[-u]^2 + (0.01736563876029859807367022374237381452388667\
39588240309741031241752742474243195743917244638745360246081746803247524748246\
24896774968925041075113225185375257525329675401825473975546125618275690425762\
57583472595858`187.89827721784818 + 0.183151226226651778468679784668388992357\
54036081881642934736600507048457286027457553367680304210698649556981651522294\
46780863450911047658415670373364534178802419614681063243484324208498743853494\
1356057498249894024`188.33119272899125*I)*GaugeXi*u^11*Log[-u]^2 + 
  (0.011431790722358756212922879589546256212922879589546256212922879589546256\
21292287958954625621292287958954625621292287958954625621292287958954625621292\
287958954625621292287958954625621292287958954625621292287952488`188.278740577\
00978 + 0.0387285804426765619239793038874792789825983357899484267690014949579\
62008317290085968184278766630167427360776560830867628150830422273117622375553\
37164892266507353046489656031777275504128456870737899186644899350459`188.3306\
986361095*I)*GaugeXi^2*u^11*Log[-u]^2 - 
  (0.047346329094986321548821548821548821548821548821548821548821548821548821\
54882154882154882154882154882154882154882154882154882154882154882154882154882\
154882154882154882154882154882154882154882154882154882154884392`188.248620860\
0067 + 0.17819256507910298748326794295522062529002468389948255308811490118029\
43080831811392815255089154050047945634482075439755761364310748858663965342548\
4992332173364518550152532549509398884817742534208261264826915439926`188.33080\
160082486*I)*GaugeXi^3*u^11*Log[-u]^2 + 
  (0.020535737652720692845939072375775002953820608828740027347416430995990766\
02672653887752721899175093247334938624248961178345726777894257680785086360110\
982754653017370899136399949519810258718616674593678189729554929`187.055053986\
94578 - 0.2028389485620354552367827080412909674344227485021186649523678081150\
94309069625917015641064166512123271892316326661064019036816222415861392114714\
49938244931842727973943848431773327255926325204459160985929432864839`187.4632\
0180606656*I)*u^12*Log[-u]^2 + (0.0120995278588474902628654933448904909543036\
84783081929145741876221273367337180067659464805528618259097656243720056450535\
84768191149464197403912010293283341223055829437102485042199648580921628861343\
467724740702864`187.20521284530523 + 0.07875330763015052967420601818236045434\
74410720622702145322494836141740133584302546612646424695600074614300623325245\
75973306537606013876766987031365429115993010610442180770419419537386786555394\
64993758683407065278`187.46311605311027*I)*GaugeXi*u^12*Log[-u]^2 + 
  (0.002838104168229603549130665532781934898337014739131141247543363945480347\
59674971315182955394595606235817876029516241156452796664436876077087717299357\
510997722637934278145918357558569198780838992479204119415775236`187.407770775\
54876 + 0.0097224413127353876285139876634943764605342678583336688961429495880\
37018884277290887571200810148381902605557591694178761219488511062710068825977\
17227773495975714260062821514038301374745783767723217692774053986319`187.4627\
277279066*I)*GaugeXi^2*u^12*Log[-u]^2 - 
  (0.021788553553207076970097803431136764470097803431136764470097803431136764\
47009780343113676447009780343113676447009780343113676447009780343113676447009\
780343113676447009780343113676447009780343113676447009780332387`187.408037550\
20116 + 0.0745698921379114635120667985243102413418333003641434250235638832154\
92394167333859392425863107297904476582143412722037440213405998714060503720936\
3540819928130620781294122157614014755515875696453066683000062744208`187.46272\
672332543*I)*GaugeXi^3*u^12*Log[-u]^2 - 
  (0.016615117241531775107767017092259750835742745067987726563718473043715702\
29169420101944367801966992899517165374764565697089962947562138494662760520359\
711292235558093157284089808355665954856887381153238752428713836`186.031622209\
56037 - 0.2316346807742780138176818639528828752561077084838056869269730532597\
78378798720579295413084164991052037914518382680600837651439279361325593203855\
57910811719350490501275304391787518328512745226980605581316311622601`186.5713\
4296904607*I)*u^13*Log[-u]^2 + (0.0070427658833050931578609533370821465442893\
39765468574930717726193855003317146112622241431703574499050627860090002885479\
01428847643127190740071686285965833578714524928804476417357363571643119256000\
202214481813601`186.4230199122917 + 0.032920175997148566741706486096461425171\
71466948503763565816884152100145369749966030319525479893360381733274164668377\
82275125845382863485768278976020249297249860733581555597707866724963744183465\
8272179289826024134`186.57108323387726*I)*GaugeXi*u^13*Log[-u]^2 + 
  (0.000645748843041433308877091945875014658083441152224221007289790358573427\
35649613956492263370570248877127184005490883797762104640411518718397025275332\
153639031945910252788559666866545173423480301787180094058421099`186.511190961\
98954 + 0.0022498397186414351677369451056717109854901670305149331612472308047\
08006943287800881058758820571294292257492282927343076309386718782845502534008\
39812032411278838059774559965715605317051130031019010682349832302622`186.5708\
5356012843*I)*GaugeXi^2*u^13*Log[-u]^2 - 
  (0.009103742441805999748708082041415374748708082041415374748708082041415374\
74870808204141537474870808204141537474870808204141537474870808204141537474870\
80820414153747487080820414153747487080820414153747487080820344`186.5383893755\
4715 + 0.02875555450179666803173302930069584240878122978118739031038325909495\
17310911660738975638845966527304672110261435325527577204808543073272237521292\
767696004896119011082253039430236482265402185144624155426784250999`186.570743\
04199404*I)*GaugeXi^3*u^13*Log[-u]^2 + 
  (0.021793369864049462177442001850397687364952903647013769695320948300772709\
16854613581167450578462846617971915954356793940490667044536455548723703849001\
83144267102636775292162233263460078972608770852854811224697292`187.0279422607\
4903 - 0.30556266806155397022328507459586294337222881979643115007482669009464\
39387512335149628703647099399108461922271887642273766498456280390572814582210\
0083652387853158102427959289523103268781108022648422747192002224551`187.17074\
724933414*I)*u^14*Log[-u]^2 + (0.00343045762562984563865128268758148578504589\
33679064518242976469053742750064065432999849553313725825517384927991957646606\
34887409876089626674139163413557449856248059808168130181214099059921667649037\
28116881755836`187.13480339413655 + 0.012916013502054105234183961083428519084\
42552715628299158790171471041678912993348679331604544124917741802413506556092\
66122932126489554113339285527783302013706626277578792226671859323048368649717\
8498561187835676519`187.170331283917*I)*GaugeXi*u^14*Log[-u]^2 + 
  (0.000135567120320522142405409601176796943992711188478384245580012775779971\
54716731436308155884875461595038314615034191753768473345192921912498632075351\
65207122879080551038222995894953566911238868910826582784261248`187.1371370245\
3404 + 0.00048299414195209318753745882355876349062447939468938814342973793833\
95513077365017139746819696496914152807893013192979527076549761236741607239268\
2881403658006979056730601476303761194284883238515914220857663666049`187.17027\
98600539*I)*GaugeXi^2*u^14*Log[-u]^2 - 
  (0.003489393937330101338347866125643903421681199458977236755014532792310570\
08834786612564390342168119945897723675501453279231057008834786612564390342168\
119945897723675501453279231057008834786612564390342168119947932`187.144239912\
0629 + 0.01028591671239598320856809292431260216906477620887154366670126678908\
89922685285319435270165578413869997241515021082892131724615537748974146360627\
2597975049878426200995233042707342582127174346830117491686084385049`187.17005\
56758044*I)*GaugeXi^3*u^14*Log[-u]^2 - 
  (0.029886741813418738390399225155298006608953157994945131970364233691735114\
47463245224566795412175781365674365091174031792496220484457996505032361592027\
675503282788413883068787247500950024176356926499200450996128073`185.978066042\
68308 - 0.3805154083955767043531322560050028200191978028382781155556938655325\
71538201414294753865319114303156985192621833754119360617129594453337615107291\
07951090800350129090624010862909509968825052038877658699723496531934`186.1087\
1197294026*I)*u^15*Log[-u]^2 + (0.0014455505993815277680934323566339681082219\
72765286421578602614014275009502764767868305614233649610797966471065374789862\
08110940970501094300247044311086227602467181265116739055947822420827922778336\
026601749332554`186.07873528672908 + 0.00469626259647315242635910917074111189\
82555422429625596207703192440440613711078994741551271301067099578320770065070\
63755018761336156188147337215468328811189370775839797622675965350873290682803\
90550856691626428557`186.10815251098478*I)*GaugeXi*u^15*Log[-u]^2 + 
  (0.000026408200542497047195570123259717615978638906328500684761707689397283\
75354477647246606682232784525553484989111091403860363295989398282167241602867\
705160474119909746012038780998216624318917087876523502625970353`186.073959368\
30324 + 0.0000967169124990376767676211762623008496703455021198455765361822421\
69145475627753879485119928343098253886239511403746658246092990552191039216527\
75061076483775311931488070207366522150941119269095237768409226011003`186.1082\
7792934091*I)*GaugeXi^2*u^15*Log[-u]^2 - 
  (0.001236794969843101069332881502193671505840818010130179442348754518066687\
37885669102600319531536462753393970325187256404187621118838050054981271912488\
843705774922706139637356568573499790431007362224293441224672271`186.084205793\
99422 + 0.0034318596031040205597683231757501167389062476590666644428640178158\
75893818315756827206483712834875859160943773031182684915358396903253567244378\
81075731014463942236460835544361800330621483228583845601977564878358`186.1079\
3710531902*I)*GaugeXi^3*u^15*Log[-u]^2 + 
  (0.038593253904231038799212974490126493006665942740027152234692481327153610\
87339238016747225547738748800047888436600553591861047232916249030842164121559\
78469682317187564040428728306209179676326440670797937240837695`184.89034068849 \
- 0.4894468910867771355861981124822468762885918478877712048293061652754621388\
69534648839764982868475355422220487433952212664542739976734197030916065840160\
04835162590447357573680898693345818754841028066683486715093528`185.0205107706\
838*I)*u^16*Log[-u]^2 + (0.00054127486500566951058055854014101769735146283555\
51170330194259544986281333932714263833157043553521923856503341409623701526908\
46279513724390319593712182725686771870556616432865577088577520728279676424245\
48198981`184.994327301565 + 0.00158070121883164887017485978144022609791342599\
12779151977259002678834978888554568886319017345050884565005134985209652739015\
38877993758671916832114589710268383069548834447539973625157457805456434821810\
03597331121`185.0198132022526*I)*GaugeXi*u^16*Log[-u]^2 + 
  (4.795846371993179378333237330539955293560439322447829554375876608473350874\
01484330626357807600675118052439351329277670184403247999056692904602438786482\
774448331041338614738345000820361334937535788246442512988`184.98435233745158*^\
-6 + 0.0000181491816071469443014451469929999282563709845452170390818135022193\
69178440260544489732928365975918957430114780688381884212685144467845737066751\
34551309729610502171756902894444142311977690629363947106441659257`185.0201065\
8495274*I)*GaugeXi^2*u^16*Log[-u]^2 - 
  (0.000408002050623393721383242712607791972871337950703030068109433188798268\
16334752842689350625858562366498874435382371890308398244906181414117922054429\
99093792744586395380046173696967347760998554649348300141967475`184.9976700499\
4678 + 0.00107306069892633526903182060087632472696203693536469258570761470229\
86030674573478245743473656993033513017949273084710424217317692820675089207464\
7554113916724963520434672444777935999506411240787259529580107440129`185.01964\
716593403*I)*GaugeXi^3*u^16*Log[-u]^2 - 
  (0.051333632049949281662109611482499071221865090294158733118234860544318928\
91800556336001870953566063917625560339433404745916900742927047431849693449266\
962316501545972046822163095394544583483125857635598918947247797`183.781512407\
95256 - 0.6290882592134699537101094401824837013541456959855200616443758917382\
08298842695500792163928012103665007749523018747668008516293690238160491389658\
7391970978382443133792107437163150771078567500540276405768146630312`183.90757\
225589272*I)*u^17*Log[-u]^2 + (0.00018357650188301834490667879142198751936925\
38541268080096568721694267842092870510383599784019968146823796777850179970115\
20484434475165499830841256942714610978568321624796594098613725407224597979904\
80393013742198`183.88401878009057 + 0.000494242462106796732178579061463342320\
97555833455697196837806777538184846421795309154929408346163009787391066842688\
43669127915574758599581914966310707064630337688800739280837149312187096508705\
2838749123782291463`183.90675148609964*I)*GaugeXi*u^17*Log[-u]^2 + 
  (8.152034209544494497053356245181123280511183820655757578674893749071568347\
42683897160502617500231360590318988493072941667194183015326287449951730478756\
10382094457205983297901546682540561573656293025522345003`183.86972865512448*^\
-7 + 3.2045332852115054540804584627433425091456093783025355416470100166715493\
43582059861279098158895161739988868066296288975222267897956916998772697073442\
86307782972738279893335869112056292278072712092492867751524`183.90720293062319\
*^-6*I)*GaugeXi^2*u^17*Log[-u]^2 - (0.000125939159181399372424784325655785350\
77445752827016443574177778970807293247380393349892260567641831258388992593785\
62210806219520816470707538245664607320380740860043692287701002297952189019727\
1460888018622197275`183.88614710453342 + 0.0003157128586646359268728289100756\
74785830741855312600379844986520786035907950162699174811090182684406521125861\
80001941904943344076720491055888168531273953409444140960485865348046451602993\
261520303478142958945037`183.90662385210862*I)*GaugeXi^3*u^17*Log[-u]^2 + 
  (0.067892660953903065832686798759218756337418194723630505791645721582467761\
63381166801590847739827095246191607374740617501935362532283869011234372233712\
410822037227680212599830043385124873907117803511817567604167686`182.647524037\
1723 - 0.81530066712174136150227801753783640399486152953055475612946015131742\
03539487167449855242305292236428990766543496588972443797245426527594417871482\
6911083657260855638558619434337545161690400676084479206231799778062`182.77119\
7931277*I)*u^18*Log[-u]^2 + (0.0000571756532983151197402350696940320862469943\
90109997077253330910687072263971939268103458338444341953708636269528670455391\
87941362630885619817046969919487239048521629404130673698974337624608311311722\
925512072915`182.74958886656316 + 0.00014425876150472600708332564898177188891\
28615177353860963949381674095345380652176167755805616530359903955147121022135\
67672150856882808629023638224263534107843976759555326149517574013593232140387\
5451493468327035`182.77026354788927*I)*GaugeXi*u^18*Log[-u]^2 + 
  (1.301394251730794487492901992898078257353726981329664883773842352581046094\
69442457724045718423312071413142756415463664560689841092956060696098737161671\
61276054591520984561487167843406100747879420217606681573`182.73135057318873*^\
-7 + 5.3428182875848463329466695220648543705604865975298459656573476503551184\
17088621610141365140857295233806310357877590574791394132664407531806494874822\
3783607482580794933059418985852656789190863869866846627646`182.7708641948608*^\
-7*I)*GaugeXi^2*u^18*Log[-u]^2 - (0.00003653869057312362484942856067000169085\
44764131443247534128330891480595806770721180929708785295464411555292352055501\
75982793474234495087280645948557557645637321952292384909876350897203682762350\
67360565786792519`182.7509891736079 + 0.0000877158204643521332613074576478108\
36408013675711067288389155837147505588789842876957272137110925939392687984751\
22276620113168979370700149362730729268092526965772951541888780164236626553552\
44327216891347534097`182.77016517825675*I)*GaugeXi^3*u^18*Log[-u]^2 - 
  (0.090256210829044685649754587141530423956149911842138061744375581803021755\
65640824062279742264726518933952734645397064940649872430835853085831363233499\
6307743414977108278443729622827832357187952`181.4912535010709 - 
    1.06194679058297843787928103128705556516987552249042981424046033475317135\
87835775024027621175644020330298597603303356564230723246318796275058455671335\
95317969983937307978949924758339237317218236`181.61256235996495*I)*u^19*
   Log[-u]^2 + (0.00001652074236053577958054098294819188095231136638212159568\
07806385218604314432844395058166927380926655277620058627831712589766476339649\
532392530055948906066243004223061137646321119773524095137678782502019219503`1\
81.59246536680396 + 0.0000395010514457418800371803005924286228025735405827950\
16694730309316737998811878542115404736342863687238417720805321604314558952969\
78661843728711525565289008359326237943526339123426157687433954479193207904614\
305`181.61152312127552*I)*GaugeXi*u^19*Log[-u]^2 + 
  (1.956738457434696052986414646745517957622754779506441256983651401529736171\
65733980693304976046734940748108790576662137964443884284927337048192610112707\
0085875902621776482114061662522444568278568617567782098`181.5703452780038*^-8 \
+ 8.4380599055539720093676242462349807836756500315653217663842306295809268106\
15565884092893951562773878457188544772099801692672457964375963047447787352113\
093495894274457939568696065501044908600806237014841645`181.6122654649441*^-8*
     I)*GaugeXi^2*u^19*Log[-u]^2 - (0.000010002890667523260283317046488933177\
33173363534669850568529728302799324580356681306222916239242457839058272604010\
58731307009955701401090472898533354684626109375346302085808804675688661251697\
382330223482070708`181.59341163167645 + 0.00002308592278507816518551334757803\
75454221847261759659924086235648926873529808916229379700233925245601726944877\
86272026489347007320758249393462557004132107305619381765707433732748820205828\
61864263941041529685461`181.611446930015*I)*GaugeXi^3*u^19*Log[-u]^2 + 
  (0.120250193368165525333656773497642736963451169226159795789920800462632950\
80778074073647396672291334298885931412355390133743605183323182754691006220488\
8298087869580532640960019138136228254519223`180.89353562868789 - 
    1.39029887015903278941876369416706287797837696193223326161327292704583800\
81687261992782034642700968396236264723380038211035226375819938471380165498615\
41623987772603715846607830211985007419146233`181.9565580151035*I)*u^20*
   Log[-u]^2 + (4.46330665231958792043782784151065511426895408217872822452659\
78252726082588610618389583851826702699986685849475113157300087438855641298288\
2661286188061540930904308753343683131762625802432419865859074705924762`181.56\
142221642625*^-6 + 0.00001019351537090151213845452273382342899873919039871137\
70363769463178988031350953934144685795422501006542722216681915063331466294038\
45985691761024776330363966490485773535144626162602255221094817139975487906898\
62`181.92008947240913*I)*GaugeXi*u^20*Log[-u]^2 + 
  (2.777601342583170747906774904612389315185444696509694440003797028089539247\
36183189935192373725954931029684790969694926092431176467403175123431530219079\
678122685852224724435090194142484337446025956400132769`181.28923253762284*^-9 \
+ 1.2659120888750962129292740317590313479356777819655652891238448704970551104\
82003848369323728807962643223827079686036964929790093544082275213468019234494\
847992669661326068164505818701732976768140456092865808`181.9479661714018*^-8*
     I)*GaugeXi^2*u^20*Log[-u]^2 - (2.592685059090272918865536432161170642224\
74894432653061337370235285043400188960254008582198424303774132681220749283148\
59851693775213367152373640825638475467304551461497757451703249212202977811452\
0870189126721`181.57069610672812*^-6 + 5.771902611958759120004525533871374591\
09976434713540329118322082284557103631899211709707020468097277852763575904511\
83662015037068890136562813388953505901619272682539855911662424649427869929211\
1971039855027408`181.9182653364826*^-6*I)*GaugeXi^3*u^20*Log[-u]^2 - 
  (0.160655949711978363082354180391738209183955725818024117332624473303196258\
03699356360355715230546635806364461526409327685152587380363062248820933128542\
2932788821038129638274980251750638797657466`179.7002908559475 - 
    1.82838751212176127707908193715131482449206764653070351540913002401732784\
40820224483799910522818774003032451840661094173445754007632723995083360606563\
76175690915362368053676953855307787922815403`180.7564622885537*I)*u^21*
   Log[-u]^2 + (1.13436460206262772508228631657675518775161723071015617308632\
52741929761909767476560776341629556918727642246537032499098961098674361468206\
6592235589630699631353402692615129264929971299575213762138077582905473`180.37\
58565401483*^-6 + 2.489155313225604277829115237406977099678325491653875813185\
70980252473076495423257062499459340376331976703390986949786894453896481572485\
117888394362983974798035121027403905785029645846878389763352382930768639`180.\
71715586996507*^-6*I)*GaugeXi*u^21*Log[-u]^2 + 
  (3.729554338969606953017091689397159870890501185381611763631635549090931381\
24049478052511872371707887968417379106138784656809658327342168117688710035318\
03835105453423006639535690713091158723913524650013391`180.0633948239896*^-10 \
+ 1.8086392727187092675409918499641250021789018573134428170018834112433321472\
50166417437500218367133834562847064285026135305308919205285041501478933317543\
00567360953537759950091441612302448155260019493318972`180.74908984171918*^-9*
     I)*GaugeXi^2*u^21*Log[-u]^2 - (6.381512042503660401887356231855745616921\
15781833395830117181281284204960353638003890943128872074184947727982731313353\
86632422781370845182320245235455359646542147988326055249886366334100579051176\
429684088836`180.38257001779579*^-7 + 1.3743228093938357593469998790327611885\
65502640702077898432535654065850463153169228474020941468484811838170691828810\
67360579918146151040675795249945850365543903952263234769388240384327363188630\
602118519453698`180.71573517913282*^-6*I)*GaugeXi^3*u^21*Log[-u]^2 + 
  (0.215176860886133176190773382161967162478246742253708661759694554417067729\
29214660067354861895106610979292010781250089220370142965691965712871214709197\
4160922668059480887953875250256650896277909`178.48701983982525 - 
    2.41445991505177644906681437787624365482881336995444010664334224115777200\
94402936655396339148981532828706608002446750407525428594278421279753649621086\
03658108764861125037733929545739979637636483`179.53704427194268*I)*u^22*
   Log[-u]^2 + (2.72558963590498182863156265567216594179001276347436525035919\
44986128004905206089141941363230234661802198771859601387955616945100512526064\
660152548274229281126197723271633756662440336652625755749097027210453`179.169\
17548288586*^-7 + 5.772177106282731586791015881083391514464127498520227854003\
54384117699496779089683139088703831999426280777038550367007027526437777262130\
10871295281234126357114330570956320408036475653929586391987208569014643`179.4\
950546617102*^-7*I)*GaugeXi*u^22*Log[-u]^2 + 
  (4.743888727599696819626275221562845554258318857562331204393278635864148415\
17181951810512583109522027666378007620440162765264311980882648667273797981130\
8152956801229101872201952403200161337047981795138632`178.8149274553864*^-11 + 
    2.46650212776966883800969052685478883880181879004280472809019623269970928\
20854381586315605887461319055339678997568295738370136559287877239144417065859\
810544625286046554947559667656020257999336492013500556`179.53087445614864*^-10\
*I)*GaugeXi^2*u^22*Log[-u]^2 - (1.4955551444795264081142232769103588512534283\
13582715785048270605157033503156838386927429652637955188305668939373973950468\
22195160018879106214751284601147479332797605261847224999863533765684225568890\
24119048`179.17409689393568*^-7 + 3.12354314241561092036795896999834535515021\
53474066633172529867788884615715933813150755466764514825673311876284212037194\
58695328452275674559358325467870856729048842593091778374710479865992284275155\
6218987083`179.49394197166356*^-7*I)*GaugeXi^3*u^22*Log[-u]^2 - 
  (0.288896368104923812855120655196931383990064971902356062962387613667704709\
53769149285357373619401130159768779801077011347730388474039063670614226709985\
5316436176778100629608414923815606206736019`177.2546561965139 - 
    3.20042501993453830028078689213122372929781579524985194666565833611534430\
03357954639154843819940803541061322092411267718051167847394717173934717687232\
21484534952277714364176335771689037089150243`178.29912177135105*I)*u^23*
   Log[-u]^2 + (6.21647286811559138184665341618781979359046565533139922013184\
28639406888378963452583183778533349286238699216766779588754478620140329874512\
85670837531466732179990166596533480897752638844559721618362009658443`177.9425\
8234590788*^-8 + 1.2750875952881912191009187312326005935826805142089345182338\
61370813680514998582038311026174494583974123255220150199448475545276997858763\
6317446419436547435678907729409479294539353491910972284601241807372096`178.25\
457832412866*^-7*I)*GaugeXi*u^23*Log[-u]^2 + 
  (5.721807294751478351225215062726512646205236924483355029758852474923400163\
01138140714127720197305390016511913897123568289518172848163008013964911372674\
348576041387782678050333803868062828844745052027236`177.54416004658756*^-12 + 
    3.21732959864705565471554242996401723591829951513640219505550555182545636\
74780279131071472660088237062246174924140253953310863043448527102865583344941\
76593882639810068151247064807289355120544375563370036`178.29412237390085*^-11*
     I)*GaugeXi^2*u^23*Log[-u]^2 - (3.345205879502563850885424985234458431993\
52434332705053316490263618195335572628620651016434213291802106360165095257301\
59036463563540491449944928317388809351903610259561732458262893021772815756235\
0528191754`177.94622883039554*^-8 + 6.790418419343007147329530292725854113083\
47639581110332605680223729500965229624283212146657034660753770175641559753360\
49180038191245858887204652369582924993019375462442856002159353285390915206427\
01088717653`178.2537025149021*^-8*I)*GaugeXi^3*u^23*Log[-u]^2 + 
  (0.388759903351123874435345394387715966363285236691398787975876900250947990\
92052599172603928802656528948544262694835955288781084277746792310323367718171\
2872165114728451294501018980656043501785524`176.00403178400546 - 
    4.25693857218706688548340822007375499957301194499624076860339005429974220\
77410133646641608190884697005574422173758530867146566783021680752555663393772\
36027308682393566100519473222618472978772008`177.0434477018548*I)*u^24*
   Log[-u]^2 + (1.35046144691023682442635078933763088054959451056628575945304\
53807969882014074665583732490790149846272768207729787982471561506751545710667\
68862595657920555164179693117359832257031132794011694769797456092748`176.6971\
0337114654*^-8 + 2.6905399155142318795846519700494219510970820999235066550283\
34365035909956811060939436088021630355965321489662423009533088131938127753030\
935140236748393754834162355154541144228596530285019724677216171117069`176.996\
46062013*^-8*I)*GaugeXi*u^24*Log[-u]^2 + 
  (6.546987074528935682328698227461325507655035500901648434009626265754639487\
19627030280217663579370345420721201717861552632707117026222317973902848306060\
2410058721514945327934129409308663933548078144041`176.25119390756012*^-13 + 
    4.02178942351868242774829615642345383700172675431373131786180008148450951\
69356326175621068888812828239817561167065787324792410442741086639146323563708\
5951139043228040774833431969025641831280043951479105`177.03957175172204*^-12*
     I)*GaugeXi^2*u^24*Log[-u]^2 - (7.156834189916083109538154200161674705340\
87343769918335161508713050672271549035090518275827011244481287818515614633049\
04216478748707803163297704672065104031345222426164363518589211039138573952395\
3993715452`176.69982984057737*^-9 + 1.414683909649428274589833888578918812234\
38980694968484037217197388759818114390940770268900996048892186155302310419488\
59514323722917008989381248202975619046354421480079250897747298105683984992270\
72606148788`176.9957682989881*^-8*I)*GaugeXi^3*u^24*Log[-u]^2 - 
  (0.524279724637210928362108174195986090890708710107339160996233869899706075\
50420242572442596998206362383590574473700853967749856624172336465549224794730\
1563499486044691197465232991777678324595325`174.73590939360238 - 
    5.68029308053940072689489458464311400746674361741598557898303693177325519\
07590476215547910978347306910188151765811394616142641851973260292499905659637\
82047880853715765554821024774601338899322346`175.7707170751035*I)*u^25*
   Log[-u]^2 + (2.80242880221099007834144464883205604326029551168901199332907\
49563912441509143062490894249500068213502781937007952792885639890868371684434\
8632846072013790781920566328086706587055269640940360801642201019007`175.43363\
352392353*^-9 + 5.43604536652928319100367127598920414493701854475434551867762\
42022615592116075110002994073732064569508350470302182313824975697941008452924\
243519812573589132508963245760120058907570105599134940139816310183`175.721382\
00857205*^-9*I)*GaugeXi*u^25*Log[-u]^2 + 
  (7.104686766544014733049004508945197058739382380206156928196864516683670407\
82627371706242876543908239639540971385955069352075720632114590840193488915196\
4497012636587708235907653921856246445343102565003`174.93583884680223*^-14 + 
    4.82624924839030920078104988288289043808515399349106044066809461114356266\
63932373220170665117537419417388947409991320696273957842033646175427063782475\
424288982247507473454215745732234815050565259855488`175.76790365841345*^-13*
     I)*GaugeXi^2*u^25*Log[-u]^2 - (1.467394746034065809076115263760159879006\
21867315202378310980125682229470219328884597301867206230803906966883849690998\
70073858664587315184306710347201511499635652639972814135753780172057233322840\
1208941196`175.43568783423237*^-9 + 2.829383906520263228840808447276522802500\
27367273256713228390241618459315167041535198471135743493655398099757372498219\
27412888192391608158322933273417684192783143763112307218224346442383950339114\
0696829305`175.72083275341222*^-9*I)*GaugeXi^3*u^25*Log[-u]^2 + 
  (0.708496655372374461064087281455852223673942902328446443963049664677981007\
91698840466890313126151636650975536030823283918285084418669202239114396894389\
6788911648644816560039736326432597748194953`173.45098813166243 - 
    7.60191318947095476888731907749882225143755605673690913074744226661842119\
41616502487146369854982396914816955735808448596167455901996156506460780058327\
38112070000357489424155120406062273538412591`174.48157323310693*I)*u^26*
   Log[-u]^2 + (5.56915320250667599391851361276049888364263572394763090891801\
29812240596487871119556171730405220281861098276538606312450834057092102656560\
250514248720626131004105988071503015989442839789135639486727820326`174.152966\
5088671*^-10 + 1.053894730372848189753344583110108103543510602800461281341630\
37792282188740662799444584127113551494001583315198776940918817010988221690420\
270310592727636876594036549080936762986037925652808204153511736148`174.429974\
57673522*^-9*I)*GaugeXi*u^26*Log[-u]^2 + 
  (7.303298363480916977079556367468082871988096609772534026914492625626340511\
73452081254503027675874017673978344621075320268264970953155367919350484311865\
713422265940597827474789433700059487856986066634`173.5975035223537*^-15 + 
    5.56882754827181083742666870730698576216216375273167193864313571544422711\
20464108953601061636360118965916380864999505346872309287534470362763131676721\
7281429003318490697350211754211615522098517875805`174.4797482481652*^-14*I)*
   GaugeXi^2*u^26*Log[-u]^2 - (2.88853051479148271804550592013154877745272278\
62684764977899744078534771671135838575938945925116037478390163150874319594803\
29364435514966759704401863854231131288303514210804842066820208652645509869335\
2366`174.15452446562958*^-10 + 5.44114145970047125275342669259598531147616973\
80981272943278818478027764987183839539978858215433102606067678686756046707977\
41802129542290711699277002716471136396115744684194279101713694367195776815540\
1574`174.42953752270046*^-10*I)*GaugeXi^3*u^26*Log[-u]^2 - 
  (0.959310366840232760404265389144142663979997859046726629664970972018692101\
26102766102298238165724563346005262936897401044429237016452336676975047269980\
9669659881683404965433848949809352060367051`172.1499118305904 - 
    10.2014179710171926705154345935822413862723064790888957684170957980509593\
69417632697901859109623369290819390431633058504153928849842635689239889146401\
715536942536534281361472430308685121541653143`173.17661323464822*I)*u^27*
   Log[-u]^2 + (1.06217698819092632162682151068508176142933592615550872696183\
26914473238230993252541101921985455654775768559681097886652961707484481703485\
119257410267077160158474769766390535177297062649050237279237323738`172.855815\
28065455*^-10 + 1.96430143274583977378570346484651178991989141014761698699493\
91594893517793412046033655666546580526227925170981229208978191106765883214684\
249900784404771803130390717497804532888401031388778552087962920905`173.122826\
52577196*^-10*I)*GaugeXi*u^27*Log[-u]^2 + 
  (7.093082237359219819902373800426698468618601008120869282503812252442752551\
92052935371468010815199024479095309194434845954889054685705676460238440647514\
33741356590852020508245835783836304799644256862`172.2349997885271*^-16 + 
    6.18764425031220593758695069767713280336142518868452600546327587377686274\
33395894170340428855763109694099610653140405317905452091986643541788935769591\
1567127935653836276111083769347138587499829224322`173.17569013003893*^-15*I)*
   GaugeXi^2*u^27*Log[-u]^2 - (5.46792505760234556306866986188748430624802724\
14729511903309045099586910123597599550075950157884968770702782292372589858045\
16806645883085497242912184385008568381037388509487693610149497326063732751118\
053`172.8570033190385*^-11 + 1.0076208513657725323732484160237953984000656270\
54671604504131293843318795421966093801299820500981490950194815916547180871488\
91633126104066895421507188817817014044330211877139683658563367639643402365280\
55`173.1224779115265*^-10*I)*GaugeXi^3*u^27*Log[-u]^2 + 
  (1.301316934617857637536522399089396115420336307724250400884954462907516687\
84790848743612991033350662127169809010290969222849731313792500190090004171023\
5398668987093225724063761444373270429267562`170.83327542446628 - 
    13.7246164585427677689459411554990242060629276809920135734563802144726027\
21782005831542109009947305567814601612832555012823589274711577876274730782835\
752391993753029548698470700467529150668366665`171.8563925596848*I)*u^28*
   Log[-u]^2 + (1.94803964107281759713529400352718152226422700615464186860217\
64444679429663278278700932993563996440973250499198927754970854178806515625405\
977621892259713727838716545029347537986135965`171.54282661452288*^-11 + 
    3.52579784746781661806654551288002589608734871981046975500410305982621888\
33830600364831184946241741098323819466417391209880978158827777982128328921953\
583863079919917820449490678104753`171.80048623263016*^-11*I)*GaugeXi*u^28*
   Log[-u]^2 + (6.47726958488320999921934225105033424326358180872427668000998\
29005536536142700753358634944081135245620421497041461985134697683635117550530\
91628447459681482075073455108765745383196069809209498220779`170.84617375107953\
*^-17 + 6.6296603293100416842412463194179071788897166046099298203565357147251\
69889260051819814674864214831575064106595600508461778964914240910921131902682\
9252678143559674812771738073549747575103156308828847`171.85627305614543*^-16*
     I)*GaugeXi^2*u^28*Log[-u]^2 - (9.968706426017026276408793593510767952631\
67411152771815920491186180955499675904438545967634618555871207252868172632550\
2956113464835491634252191747760042856782831488117808911139921615`171.54373678\
059304*^-12 + 1.7993251587429905963538789684766159831444597043327605840841980\
25186425534898407161761417467940304722535415129069555607894413383140409881935\
346444211943457876447372600746607226072061`171.80020762662986*^-11*I)*
   GaugeXi^3*u^28*Log[-u]^2 - (1.76835016265390900091755054678740658598879339\
79133454161869136162846688423340287360449653606936055279028219623738640162238\
59497970467009944588836393974246557475073796741659536885534818733583894`169.5\
016304580513 - 18.50832133027560005756374017355087972487590778525652477097038\
69412764470693815324034135034553684213599167432984659721862358215706322246297\
78663914834510199022657327320491593631884004231313179857`170.52142922220133*
     I)*u^29*Log[-u]^2 + (3.4414447233037271671520086655224401168553401435933\
93094787222378215117647686386926955418024348431480921689522624925984984546544\
494701841272174708236181952385714160097876503773718627`170.21459182762368*^-12 \
+ 6.1040049885420915906677514601132749473569939375263471648222830391429727149\
20578690198085547152308048236911886118010978709712859322543153033080282086746\
704876334187335748035611749918`170.4634659092198*^-12*I)*GaugeXi*u^29*
   Log[-u]^2 + (5.51266457312964357002165696703476814192870369117087844454238\
76213088914856578308042685346564813908455607779622065494357129067797526900202\
570570019577073772943741345001347892032768112003170387755`169.42714924763837*^\
-18 + 6.858297919761988664267948803668461044862990311875845006430030143287093\
84108413657330063925930415963478297117568015705346825585519467571068636405162\
5499430210271614249244659845256869067632017199233`170.52200402633915*^-17*I)*
   GaugeXi^2*u^29*Log[-u]^2 - (1.75279415063802538731821113998921816386118041\
46290611241956322414398270560471562940720856325623725398530975931194910334194\
1021030070807158060188818129694206255758344258084880952366`170.21529185360075\
*^-12 + 3.1022870425449891389788650644694603819587743968881166184434057176070\
20468785630872103084430988178115898849720464797433418502776631867580845458000\
908321214925554397530704019486094268`170.46324291727242*^-12*I)*GaugeXi^3*
   u^29*Log[-u]^2 + (2.406998845155541384997687300174407613106729253284577947\
10949168855745224409055558453717242832193731378993089357241247221186099749792\
9255512733553380148782927296751867913361491703982802153555974`168.155489767013 \
- 25.014595899004043147426457500206274361007103030490309579260148865383071773\
81458997223279091335687563649737295442374312593986173001398829075589024358100\
0629374788785883331792749283998091664429602`169.17220737652525*I)*u^30*
   Log[-u]^2 + (5.86541950116859878769048005959775443081320416373148797985828\
02346921278191252835344462025066717613868298000668663693193861939004958829082\
9290147500009944844949186471963142911731191`168.87165492054794*^-13 + 
    1.02067868275885254020748061514665572914312564096773299325152176161805563\
73681987649375368218129530343682092097017363795721165987316199363894608478899\
07911806938533518448928197656411`169.1122448862422*^-12*I)*GaugeXi*u^30*
   Log[-u]^2 + (4.29967904155838171244663214767682839995673506338383017977801\
36040746779510890792066935560821394429356276365826249027416392828310458756809\
557457133553414956611308272125032596542544686004840546446`167.9705753754854*^\
-19 + 6.858316995481446612234227555940832422663799987878180881735198021759981\
76553559418321508276719785347746763706594933637984091039251463589404147846563\
426837378311879528172468087659494901365130690776`169.17335689209793*^-18*I)*
   GaugeXi^2*u^30*Log[-u]^2 - (2.97618439072561458378989438433956377223368866\
12460820081372107609424290290045366828938582025495685796655435244075420547442\
5701473084589972859713339318471889905668721243808787398896`168.87219511488706\
*^-13 + 5.1704806903421473847604516113244572097748500616942364061666705459280\
74281562827093100099104846102537907159629556672424240230348762639615465178356\
66320344225712637261132693008837838`169.11206620083885*^-13*I)*GaugeXi^3*u^30*
   Log[-u]^2 - (3.28147858958041835581580206997929185110201810901486520716156\
62696377092086519728461888185146354227393804052851920494106695102627587982753\
4196636299578778620500640793284062547940869547512395661`166.79533149976155 - 
    33.8780624837521111394908333562669476275946414274714158113628629997923669\
54783246029455083500950508123342864632689637374679075135372884361853571310402\
619895349437669962332080523978198208983195837`167.80918048945307*I)*u^31*
   Log[-u]^2 + (9.65788614762768163205756189410615375229758671028825954136744\
52174194740463343010879149210782947517378096040499134465246779799922759556879\
659416546268520680868166494005256750652263`167.5145189344583*^-14 + 
    1.65057666631756970263082305462110548752089628071346625673177032787479188\
99788212482715158638302935898897165961300212860200434510236744544824512436331\
5662392952168368997792173984113`167.7472725543939*^-13*I)*GaugeXi*u^31*
   Log[-u]^2 + (2.96445162578451900270831239338975836993030708959773008734796\
10907965406698141565954718135101788033116669439421037308210477462334540384447\
66485517201713642990766098695147162453096331665192842213`166.46074197787365*^\
-20 + 6.637093270284921204075883926570077426965490101819101418005138652330877\
78887409605466907590883256390895878805754398961040904524263994453188214974997\
43041962887260477129464789330519377204310233163`167.81077553076906*^-19*I)*
   GaugeXi^2*u^31*Log[-u]^2 - (4.88592803022939049768976811859405369211985201\
92914272983101411799686099972112812624788714131599247592260502882109049204324\
196008112953088015828216573010882194744570658369918860437`167.51493696751436*^\
-14 + 8.339487196783908667800359286011189039920353289474961099776199638059476\
76674415856694415483181248979809709869387214979167256367138884121192155120780\
12208376290721267036540520085727`167.74712924825877*^-14*I)*GaugeXi^3*u^31*
   Log[-u]^2 + (4.48038494022184124874940881001908349592906113398739350063406\
49010055419303807382727591554827822649145684807037227482146529834906265738618\
92861769879037369295718550391285133700945347479387752854`165.42160259170794 - 
    45.9713095492897014629682042154046342426675791411821368359261301526486241\
33830470091037525408326720556954343571596375138305897093625941334396977944085\
508799761536366733597364237059497663596703681`166.43277413826473*I)*u^32*
   Log[-u]^2 + (1.53831444336688447673598160329165525168165073655350878827103\
92249487111928484605472868189764246664290298253063712308982739210719876727825\
476174281056287640587480531756620121293385`166.14365103487202*^-14 + 
    2.58443181153676640030870985821884346896356190009758424549251067471140873\
45872838090755358939105337782198516186482295031027726829743563495907050556682\
394342873131809969719441741501`166.36897099527465*^-14*I)*GaugeXi*u^32*
   Log[-u]^2 + (1.63749336289612497874536647471706005345655502430503005095911\
65181127766502552325654555383878824102335644382353392514572225518245998863567\
6379392964159875448091605265004926907225559101413456228`164.85490646422528*^-\
21 + 6.2222826327144757046139955167531457239901508720692526903899658246541043\
48219246345572598788681211665731390372604417407489389002603964201605287331733\
478306429086791114951848609146707718304535427`166.43467664988177*^-20*I)*
   GaugeXi^2*u^32*Log[-u]^2 - (7.76387905817732141988665286817921925896911509\
78393606390473625677543621998688005597097630349544763183518377686775225663251\
89050338700377997175662692781149763082517595884221557945`166.14397531102418*^\
-15 + 1.303045081906698499637356739515960590263088145464552738773482449920803\
24323062081058665899038144945791206258264544125730430807225535206954236026607\
21950746550994188726731953063202`166.36885599088794*^-14*I)*GaugeXi^3*u^32*
   Log[-u]^2 - (6.12606110070215962546424738867101122095530560905318068138856\
39811804645838686889319769511220118399604369072580670786965496388641209420551\
0664217317065523246801899050180232677`164.03472178338103 - 
    62.4953963036719571188472898206839457146097090916496268248818008231235999\
78096606248379166633031909542728550131488649323708309339739383876034649659761\
49345126463615010933372011`165.04338848568773*I)*u^33*Log[-u]^2 + 
  (2.372996336625447553364358521490731406827532552468842956447047805075249392\
22386153084525840086412622923191009645265928494609394734544456193093851754771\
925967430335174667510166898`164.75948666062624*^-15 + 
    3.92236261655774669360873622302907135674616189030363746649186558449047268\
98456697325811341341089266424873260291501208546681486185705323668825044229405\
0864168109506936742529810949`164.97773733392484*^-15*I)*GaugeXi*u^33*
   Log[-u]^2 + (4.33709216404496069747480876308820259214087121363778803314064\
21887969807118894289880193697964943898742790644240578229363925186125319876457\
58857380726407823918401314577030845739330853055352952`162.93009351638545*^-23 \
+ 5.6566252369055003834629379458929798316334728543743782706636951970151896627\
14333825866205034650000302836128562159729247857571267596946972953759356807748\
83760729473215544987728674580471478264077`165.04545227208504*^-21*I)*
   GaugeXi^2*u^33*Log[-u]^2 - (1.19538904694681754469309775222165343840882189\
39755121346288987217862841970059114563364487399306955051555601203300424776668\
04355852294295152889045182328013335266090646097953585566`164.75973872593258*^\
-15 + 1.974310918715712702246630335269707218651890857261484748777498538250743\
30537496034522127142065799324532273242421146231974996074450061339499118909938\
2381154781948262841552001614422`164.9776450010948*^-15*I)*GaugeXi^3*u^33*
   Log[-u]^2 + (8.38760169470307696466864884769001951563268244757809869703461\
25711038584648330295975110608312117413821035326943113714645134755997249084530\
420760324896300177311718071005989504`162.63508225618597 - 
    85.1051846954153950686596340091012695042166249870662953918689935911020530\
42249789152516853991711716492250076161770261221888537947676240807881714860581\
33234382369040469173912653`163.64140047597084*I)*u^34*Log[-u]^2 + 
  (3.549005300391180440100803906372377435359165744023740774394061208192066596\
74240944523953464810167298992580281239680098940893782010030393977313620775611\
44826182230990724946837121`163.36243296918727*^-16 + 
    5.77589810077641457973288468882001102183631208017050204722907860900866084\
95084608908692002526099455296775755045337292000395908149202831995727681240927\
1854354990716206195972111654`163.57394584396982*^-16*I)*GaugeXi*u^34*
   Log[-u]^2 - (5.62276303856149419273902929830336690002984742244131849537107\
45475999143008652500870250292662379322269736218161085526768138484316101994776\
9886047225996322246946585996234220652215973616189996`161.69522174040443*^-24 \
- 4.9911426570992782619834672911510956219261494531873195475589283246725493177\
78166671422173827062186720357199557933068462095685552560235280223289251063011\
2283374191028409279753633177839055387829`163.64347194215594*^-22*I)*GaugeXi^2*
   u^34*Log[-u]^2 - (1.785106860622934368560021360409543124160123470073859868\
59779372294279995057254557639076878013603082813002450314730412970558391364758\
771932023756099584304890191795213888251917265`163.36262925115966*^-16 + 
    2.90339857624739572740138849995909533353671987425228501236360810832534652\
46031278895388300654824467991169572159068376118545617442541324879743784571028\
6767636127146234429792090357`163.57387169158707*^-16*I)*GaugeXi^3*u^34*
   Log[-u]^2 - (11.4989161712504735587539255178606980085863184323833922063822\
40546425245602281952829390579971598481239435124640177102043490562618939046973\
94808925266151797920732666163020294131`161.22305394462526 - 
    116.083034355586290881215627178917647427795241640496048634271963649917479\
45960316417599763609260397895416232242324921333004680072439503918049314827650\
900423843354268233780613167`162.2271657885391*I)*u^35*Log[-u]^2 + 
  (5.151189873833734672531547449533849239553372202401194333052444553309500449\
06703009097064626139876007226181172809149240707036851627100933008500126427511\
22261719722833692497986036`161.9528717388157*^-17 + 
    8.26010660360825850322671167295681637293588348783378575722374829150218806\
14953272677449339104911403646275950248429671571469220596226894995987162987894\
105503188638518899535749059`162.15794983275464*^-17*I)*GaugeXi*u^35*
   Log[-u]^2 - (1.30335544493095312316426550101741193838845916109776723424496\
10924301155393757247667044085090660207721069634916654831826461255106342558119\
5917338844275680807710946913421700697363577214117877`160.7128942093391*^-24 - 
    4.27812384447518723974296775413535685570955492251581199029576557456657146\
43649437360487163741308548259710605976389738124774140157934720946280135401029\
15786226248433223787925836632562642959223`162.22908469124783*^-23*I)*
   GaugeXi^2*u^35*Log[-u]^2 - (2.58787432033378303393441492775787104864781604\
24584502162177055208851218627842469994727430343960285103501285277082603720663\
865724596526120249189315451601543315104738208294198228`161.95302481722854*^-17 \
+ 4.1477123943860796069194349015227467701202999632593091609488974481455802703\
72577800043810459008436608142830407621029347053478118425298623106631678184110\
3486935149822388503391753`162.15789027059847*^-17*I)*GaugeXi^3*u^35*
   Log[-u]^2 + (15.7838370567246150136498450315850300944133547979135811149736\
46050967773767074694108638185282984974843214668471348881747156671906079340266\
5448990892533517024944073235223025574`159.7989855739819 - 
    158.579701535953081172999450233668700342821946578909087356544628751082760\
82534589061052626566860053422102878434696726137437203734766959432182818265624\
600729224348073301003144851`160.80102058124882*I)*u^36*Log[-u]^2 + 
  (7.262777652990561723238230433301477736383136836532326507059437694706457991\
97615609379750172021384835200112609708263895738463726343478235574098577433771\
0990543936327892782767124`160.53116184345507*^-18 + 
    1.14821770011873447079268850448019308068415940909042448331593257538657694\
16493197517021336664365524609518190990099825450624999272363995219754058278169\
426289906753940146513626238`160.73008333220292*^-17*I)*GaugeXi*u^36*
   Log[-u]^2 - (1.77963353379798028482077114164155756191985721727315221030482\
97788057601213799808164817072086244158180398871913645747085073745663727213494\
104014548444083566659874257117499046467959072557145`159.50087916194886*^-25 - 
    3.56510407426350056536516920241763263836192971626212639244621647673648450\
15648821708190074273743523120912986596098119798238596794463769821151191623351\
5546737578039399767625793342566165605365`160.80262079385508*^-24*I)*GaugeXi^2*
   u^36*Log[-u]^2 - (3.645205770544838345723093506828953424454948840382077076\
63439708712217110189173612237854514338236243767973526393178261644756198454621\
6275633801623929800294278973095509114836024`160.53128138757373*^-18 + 
    5.76071177770633390809302790484615859124888297384480607640334868952742361\
44354782680779388034522376541025093528633444818485506672092290795267356047324\
5361926957793278666548896`160.73003548543213*^-18*I)*GaugeXi^3*u^36*
   Log[-u]^2 - (21.6910428657299621979991713797862163373340960810936044350379\
23824059654543678442368193570609911719667924864043272323777561973986842771947\
88768099108025452954625478008974043656`158.36320646331345 - 
    216.948683643532360893098974690212512103404978414383173468218886784730163\
73890740458160936535651218212874936302329876791255854620828375402151423254818\
666426341584608128574068938`159.36328305006245*I)*u^37*Log[-u]^2 + 
  (9.955612468399423676701045317979052101502451969746996762487661663493270537\
59547469368105108359855408955020274355364418842991386578552111790069880947024\
171366814007015544385902`159.09764138488998*^-19 + 
    1.55270594523235433018657708384214254575957259993619803018357937337507431\
46001892295633969202922396296505590524363521381320477767409881828494458043831\
79146416606927062100631887`159.2906626178458*^-18*I)*GaugeXi*u^37*Log[-u]^2 - 
  (2.012147822321463804223703669736740205669683760776270616841378678803087886\
84360922272553431208839486028602961953393734087412133241751334221415938207494\
5437447411293869714301422680054106012`158.20706140787078*^-26 - 
    2.89062539563752903439303596987276624296226766949124648064994768272201893\
70854517010848224810775685181544303518875955527000743344800265097825873634696\
173945500417787248832648484869232098439`159.36439333875694*^-25*I)*GaugeXi^2*
   u^37*Log[-u]^2 - (4.992925680620734557682964514776237401419939727479585818\
47687495357344927687885587630725354676345561429194173250052999350832214697474\
365784260308912369017077235084718875012242`159.09773485058096*^-19 + 
    7.78474574190326698607903226499722904215805029854952964467556424295195864\
05306608142263354010519085458371470551502541594434118521416117128384921241183\
872476524793614014055649`159.29062418153822*^-19*I)*GaugeXi^3*u^37*
   Log[-u]^2 + (29.8426621886022589267813270766727101537794163516237706980312\
56166861821353333266824658727887414670480934234292390343197026151606507979871\
46320284301638852841490459770818177474`156.9160281268729 - 
    297.210579259772465219553358955446931759404274415729461145174812562161936\
75250434137532274362475600447295548208421222466718239357139871166301510925768\
885671834568952843123583747`157.91425482817672*I)*u^38*Log[-u]^2 + 
  (1.327867808745726669676970271830887842895887174312510801659564050707358587\
18659226432982000838293315877020512248190363476855709571727330678440082062794\
562961492159583048173233`157.6526295456598*^-19 + 2.0441505253372927659023585\
23994431407803290004890509009285328881266480262295686966832799400734188322477\
84153080636145359217902401961478585686918002507742547303292094486621538`157.8\
3998757598104*^-19*I)*GaugeXi*u^38*Log[-u]^2 - 
  (2.043076714951228409017557005485317858906377754052858983991748231654089760\
41521947829117570202425129009152285794298278733487997912325919883035256900271\
774092290763584853027744080686422866`156.8666547743464*^-27 - 
    2.28207292842910979687625535050785061626105075305940978217259838335266311\
00065123360707803225952278601215625570598610132296029239830888007316608286043\
3776635285138993060333229705734310258`157.9146996192937*^-26*I)*GaugeXi^2*
   u^38*Log[-u]^2 - (6.655441047679284359335468306177983143101765200243262563\
55167528848433478038431437500684710547486731572632148137736014041026794215838\
45964943284605333740625981004785454144787`157.65270269777315*^-20 + 
    1.02430865785733895726673034329556269309247265446399609880796263405703300\
07485024097889288342126947889046010277285749373225236047840044127708677252053\
7116314531137013363533833`157.83995670042088*^-19*I)*GaugeXi^3*u^38*
   Log[-u]^2 - (41.1019591263308976799900576562303330790858227103468549641782\
16593750985096365516447885111342561631847478812364793696586981786329503282033\
85736692812500070532865156170838419546`155.4577457017022 - 
    407.698455134116535354571828210324083355558184160073610272747263530902882\
81746668421625520351202204898069740839151103557005394955973052426076557219415\
946511162513797575598325138`156.45422224448174*I)*u^39*Log[-u]^2 + 
  (1.724619422314666340559041660431961230749066839486190265272788063083012321\
33687041652441092792263754729584785638431512984254446057783336080238201982647\
47746306770942576899365`156.1964282114362*^-20 + 2.62185094500855936016278213\
05428676548934486334429216554103930375081588783755279814585376734806075921721\
424278939944256067413223335430992787064817021203910607110379375240485`156.378\
34293666407*^-20*I)*GaugeXi*u^39*Log[-u]^2 - 
  (1.925021757085477374074179613355800953594224488113454128413405409770587683\
42771985706930265686449548167996957072510131841182322746598474827433381514340\
27222327649072791148614318050380693`155.49387184047382*^-28 - 
    1.75544084118272010352838298518303402504631297511344851399323098430286676\
56957506193546485319057974516452838375716454747072880937111017648587065831757\
5662573575747208719053472021497258619`156.4538223963048*^-27*I)*GaugeXi^2*
   u^39*Log[-u]^2 - (8.639798704981500936336837828247872013772454079099161285\
39462270545015088443445514944923705410212759451477265330632346623652273218475\
9432749897392393381294409312290851429885`156.19648551779625*^-21 + 
    1.31321623387369855902642283806354402941597306807471942038116625725539163\
91592660408028074452091076569563109719271666196935575900024514229840373548242\
813704173610198758982239`156.37831813644706*^-20*I)*GaugeXi^3*u^39*
   Log[-u]^2 + (56.6676458967870216968666686257850863551415150798219382955467\
27210626261326804756556827210297853924210268109080344621287042909418568904026\
00559161665023635680375771987095314179`153.98863922456295 - 
    559.955358772287199485759030649024966082962797121653481185770191534932392\
73412506855677638118069651847351972937282134077343069599083621312708038351130\
636690196027205637655977877`154.98345745832938*I)*u^40*Log[-u]^2 + 
  (2.182698546700154423821977358761491952662977586253539697406635905265306377\
24386770896194450034843001333579115338270453950224675507618299024467337300755\
8522053631589381114055`154.72932340072526*^-21 + 3.27845892224166481982118162\
05192910974816112212515598273500855179808314121353225743355542007310816433441\
90740619629620123935627623245844590009997793712163330812105217276481`154.9059\
9938794853*^-21*I)*GaugeXi*u^40*Log[-u]^2 - 
  (1.711510560522323686629755093154602565170403005704407835632573532198947805\
65698346390620682825997675962747468262393289715037871195040804214973092059522\
39440544162516`154.09596322464583*^-29 - 1.3165806943902809767657651351296192\
17361333236945883803194385506012174568655645068012241310037928406817542275018\
4564536804166848376892057919752179680274104955232286`154.9820311239884*^-28*
     I)*GaugeXi^2*u^40*Log[-u]^2 - (1.093037641546551657242193451354948451852\
80060403820966159891884567994579023012648069536466567222796198268537375633129\
7889126207270489055175051728333347852096270934923276759`154.72936833095736*^-\
21 + 1.6415202967307253414293543683500611848790162093195557792668274926144809\
27071889774232780919583165220402745042824404991570887141552503647104277907019\
583971327474052430332163`154.9059794696821*^-21*I)*GaugeXi^3*u^40*Log[-u]^2 - 
  (78.20537162117137847578495488835304936760171162767545119632483289256776742\
43189847153703946202191105921258397939602572376443109703310074417341317060752\
2866150419678150221026831`152.50897477775106 - 769.98327451626710287076160077\
26990309955761944442101197853524405294324715162786751664265109506531470692419\
8995701420275187440079406212201446758121467819079280592619982733751447`153.50\
22194852596*I)*u^41*Log[-u]^2 + (2.693699831518246898777812554673612933473102\
83306901956751900038173932471265514377404640092764038210155923687611833855120\
964313937068474102677649999492173735904490854481092`153.251586531902*^-22 + 
    3.99923801615670891845577177696394576694576910753158414724676845152646350\
97182837647902201768334398239638597415772612017999976666068639712481065231114\
2831851225299090547996`153.42321458488848*^-22*I)*GaugeXi*u^41*Log[-u]^2 - 
  (1.450083818171111475837208321922481068423019722709485561656069538860873687\
94016698118363223901963200138521374468958036592306909871462903381663355034018\
440935956903`152.67719115550605*^-30 - 9.633517585798352996429880970423280607\
89560176112011279263922208196725047496243758787617988373401428443850150910930\
2576441832399077544833345893207503663692375560817`153.4995829438423*^-30*I)*
   GaugeXi^2*u^41*Log[-u]^2 - (1.34851443903133077666312004255963356741151009\
80769425099295674314438031877607439374558582812498352621265047044389139737551\
1962387017541591838321350913808540620252486058998`153.25162178518065*^-22 + 
    2.00185402361449603181186164227007430390102508376386814580645665052209451\
95640183355366208310752580100679840682687614522167446778363715492905451696835\
6186269522116917049378`153.42319858950498*^-22*I)*GaugeXi^3*u^41*Log[-u]^2 + 
  (108.0311415303988411846395225529178882491757687721268556312705150392313515\
19641348600738781451946687565828149813831366473458782290351622505944524130541\
08040342439502766981689411`151.01900552038848 - 1059.982197105945524023336179\
63103118357343761985716915734741984673537984477389189844226210947172757123311\
776057000109403957010387746327854333393373528410786187491109949130309201`152.\
0107551263711*I)*u^42*Log[-u]^2 + (3.2436689174084629103873476816779596005169\
40663717921411874255110852618463064772645667339894681429160205428601577219920\
3027742797159905142405282339792577500692435370561023`151.7634755517295*^-23 + 
    4.76206185939773936750181210564833606355764159441115042652776717231190711\
84057715716012002782473403048254351786957406456415219040428141505080392878358\
237792753226385197321`151.93023406515107*^-23*I)*GaugeXi*u^42*Log[-u]^2 - 
  (1.178326935024300518145978871389438217848447493078533130285014104411575495\
21735981240604142886950116194205990106926137593218051817086616367369754741694\
120519126013`151.24033201960756*^-31 - 6.881084137366398247437087792444837364\
70266213044188641448553555862939376407614787867173106935375077943883533307975\
119606460877414798587317493017861460284924318252`152.00672308255048*^-31*I)*
   GaugeXi^2*u^42*Log[-u]^2 - (1.62343583795177581209740675515230802154605034\
04202370756537365986326878858318387338557140547320862768390984972624514434964\
638069721303570615706923081655664894399146187273`151.7635032310778*^-23 + 
    2.38315955421571375799503560973854413178352636213546808790080240010292705\
32282615599190651223040513360902777445363771457543967670256681842659707898142\
301705855156771033208`151.93022122177038*^-23*I)*GaugeXi^3*u^42*Log[-u]^2 - 
  (149.3673116806279025257638487890754788447306853008692495686795327080343862\
33812177314795747964970480104231938831592663586653527718289304029871905297282\
16424421135998532193250542`149.51897261928892 - 1460.773082689303076418158121\
49165382167792049429709607046473614117687879136637545082438015986229722154593\
907158529152278239304323862592499025106662063031980808592287903935069207`150.\
50929981229947*I)*u^43*Log[-u]^2 + (3.813450251536268024919830585955845583720\
46955363236024789384036337963128516695401090283729546847613819295668583515093\
7737428688750287397354100710930269380213491389267004`150.26523594499363*^-24 \
+ 5.5382712398981333281583999381549491484727486421961453055432938683576504500\
10508350049853933864564081686460928015290436231590447828986582551343300841298\
074864164393464607`150.42729208157476*^-24*I)*GaugeXi*u^43*Log[-u]^2 - 
  (9.224379501261114548850017409347856565369215905426050972212472898678302149\
40976511323937011689268210455530762165017839871986767523420812358299593888339\
0537834345`149.78731339502795*^-33 - 4.80075644351629264770761671200453493972\
21646828659434079934061040649925911309235838786972953502038018596086899235304\
351442851529702344593908180789526399601247767`150.50368590650697*^-32*I)*
   GaugeXi^2*u^43*Log[-u]^2 - (1.90822942875578094300613790237929288750260462\
79150486185376138395052197369270470601328391647561249594055930856235112501910\
45142756391939159874961463089160214824823127795`150.26525769115213*^-24 + 
    2.77111576231619835948380936600157592596053044989501980907169000074008390\
65105016259938677851414972261457391866803975051898210433432237639967076702295\
49763202433765072145`150.4272817705381*^-24*I)*GaugeXi^3*u^43*Log[-u]^2 + 
  (206.7000597352922681047385399236840262625903050851417751497621106310693337\
32477546826659943796671399969253607531456713743167722644189454353921161847513\
42629412464630572416075205`148.00910609144856 - 2015.175534957030459306798091\
30615628228889072333211451813198204156477381233302332758889095830644487101783\
773313864733840569187723196404827605584836838771609878939514165120719137`148.\
99807837132437*I)*u^44*Log[-u]^2 + (4.379685588313001430870470494786936579555\
74930541351836590991456646462217150635707995532631509851290200284161010101114\
48271444812863638461324668468544506945462317397087`148.7571016414004*^-25 + 
    6.29439007628822948997993183816523182773105428371536437662775832621229535\
97142593181692058280565808188624703424602569471758635471406387822826933815435\
7084916947949709855`148.9146123607217*^-25*I)*GaugeXi*u^44*Log[-u]^2 - 
  (6.978458058264673754169749031701711814283513401930357684972211089027097121\
63029274573207254266537588756613018285201957980578711828787391385797077252366\
844075353`148.31947999747476*^-34 - 3.273243060856337338324060917200236628742\
63043863459116199497980367975571484450157406773813075617743463787393419013727\
1628672206341021439632822813202650213912453`148.9906987806817*^-33*I)*
   GaugeXi^2*u^44*Log[-u]^2 - (2.19122335757561920236571060502219402598184911\
09295451412745572696148477493376340774077500227174429919746435337306354820930\
2495320578504374986497761170667936457043027585`148.75711873596126*^-25 + 
    3.14899518554130642034352894870668976375827317293263209563898672550992759\
95721016890557846069267171975360648447587124814577866920383489462535533512049\
5790427089036404274`148.91460408393274*^-25*I)*GaugeXi^3*u^44*Log[-u]^2 - 
  (286.2788061900213388977030559133017562236932180354950695279321242966730820\
45904251549564098312318185219573797217696067373368883401548406040334043707259\
9185426`146.489625568521 - 2782.719035594605279547491177371503531369101698690\
54738476236958268918897435769632908402617589835501100269813745804693984703701\
14843427786312025076231637853246`147.47730572990977*I)*u^45*Log[-u]^2 + 
  (4.916407354030962597684603829280023542199879077514041565470651297380785918\
43230644355192122495862803331043512376324359234631639909804929993001408981485\
5595229296273475`147.2392958331684*^-26 + 6.994566794594275489065838388694819\
49170003946856075058353303300644891002587580659973366452489801059125793697251\
76210407012338444193838558340303455104165793673774843738`147.39240879536717*^\
-26*I)*GaugeXi*u^45*Log[-u]^2 - (5.114121317176314352911903913066682699144060\
67173035685523087866686026235068149543788519762265241076092530895844530910923\
52480395337890540860383666401916140913`146.8378651724555*^-35 - 
    2.18216205443139725034765858113020182798004452286693662201662217457397324\
14037117740514169244714485227714936572041332002507614960444982280594542129667\
9115885481`147.4679811458768*^-34*I)*GaugeXi^2*u^45*Log[-u]^2 - 
  (2.459442157717158061404086395016542304493629139024700621674486636247842470\
92581967606425413001882683735196102358392897387406318494918497126236398486994\
7875663077524932`147.23930927824853*^-26 + 3.49888354021772781477161095724045\
05088798727532524300514759699714694964610998310972744165555590187175394029525\
480705710904627679912372377071915116373732343285589183212`147.39240215246957*^\
-26*I)*GaugeXi^3*u^45*Log[-u]^2 + (396.81429266006346315967644823297480249032\
18784504351143756597306156680358498325767016478954057734206554649965808723694\
460290692772524602396698251142805936336`144.96074099218578 - 
    3846.21774431663385028710170305024044388105302201057565066944112965746294\
90295625349635267769520242862757965281304756839927409729572928815575961041747\
292652526`145.94718755291154*I)*u^46*Log[-u]^2 + 
  (5.397073963650698330969975150730064502737988045546209953087663116133993761\
80011970281236859470624558648001765510605691710243807635563786831050950831069\
1209850852011327`145.71203171457134*^-27 + 7.60348569396883027465428688950078\
18362892937900944698824181366805540183473987033096774785428347391771528946502\
38734459673923423149681257405939091989801330325211034428`145.86088607787144*^\
-27*I)*GaugeXi*u^46*Log[-u]^2 - (3.640133569537357739904498707438399935358865\
28133180185211740839427117474130451728404730075248215110922693241590957944168\
1375912060012416759042248405538339879`145.3435924234449*^-36 - 
    1.42314917195982676825497355421391890613986565858446990451227633361525911\
31650485735145145901483346451464426899493803563222270735727092508956899957747\
294584907`145.93572552812736*^-35*I)*GaugeXi^2*u^46*Log[-u]^2 - 
  (2.699623546182339988592318844906172484741419627607011887890052888618558607\
05319250471601904397244489637066532066528569999726609312965480199516349561410\
6809357252452847`145.71204229450353*^-27 + 3.80313428331973937609174244521370\
21822617727036980756106635371652789711452728034217494674041515853877168941082\
54737766367634547304906562548753538721235563796423288585`145.8608807470999*^-\
27*I)*GaugeXi^3*u^46*Log[-u]^2 - (550.454798047809724857803722059808932258901\
24130132153571208919661207287343343866018557968494868802399037014457679935728\
34595388338289667286212443757706603902`143.42265324812718 - 
    5320.95080027051399083566171452255898489417577048563120131701887410591003\
56957106264378916568570947058412363946741655747702498484619491223996090587934\
261163971`144.40792082979223*I)*u^47*Log[-u]^2 + 
  (5.796816336584755163655232807356318789019418173890975984598023331677698950\
50834014435233291816087811932205810813082889598699766215183269365055314021575\
262661643761581`144.17551315294992*^-28 + 8.089406659452129232734981914276309\
26600639959502912104897847760620599382765945868999841127424331767341682813956\
784928439931997273514823789565203236214608416519387885`144.32024028054525*^-28\
*I)*GaugeXi*u^47*Log[-u]^2 - (2.521932927760575212668745582759817086047871666\
46399589552859227177762797149991719254193966176972482714107006092801129756192\
922055638298942478637822388498791`143.8375689179924*^-37 - 
    9.08393091049381691386606857545741159728799399178593342816032498876370034\
89240733332679620844509739601013968203565906539808759092994095292526108348834\
5540803`144.39410920836406*^-37*I)*GaugeXi^2*u^47*Log[-u]^2 - 
  (2.899340921454775637107972460352511529977694349963140688996758133207866325\
32921550935174134410898600673639360710249851031552351273709155260154499466863\
529826927830261`144.17552148213292*^-28 + 4.045887535749328947483367520663934\
61457696470114879866477154881239644463701518060339225183849004604878951910649\
641532957872747372277245528877959891079178379229481501`144.32023600333343*^-28\
*I)*GaugeXi^3*u^47*Log[-u]^2 + (764.15193778956693134363289430107190658008304\
42059584195915781683179009215107406047848200572772612970477829091448903781217\
817421188422897207147628696020307098`142.01654570609526 - 
    7367.48712966658035117742987629709667194086514823027969634869038304432665\
07234592794050687742405361098269358252048287192601217276354389098483190283671\
708030271`143.0006853731817*I)*u^48*Log[-u]^2 + 
  (6.094622006612943399075755062531593581168565294548028214293154440252120082\
10970382025409582502527752211681201152845752111892824088831593107637803021747\
02916393453157`142.77092626003355*^-29 + 8.4269586837510242999836232308874526\
04043551188698753219885073030052515131711210335508516477796964535351794886186\
7785714574669844131419594144247707324620115124042902`142.91165034917782*^-29*
     I)*GaugeXi*u^48*Log[-u]^2 - (1.69745344535879646257060880366471424633429\
90550812720835475731757813669697837825696961683493310380089759536760683703649\
517725582505599807693134372475748188`142.46006128416528*^-38 - 
    5.67745682974357674559194141269565772020726592605945218488612842282940653\
41229081968495670911213567975884868741762880757631630963729418831425068649502\
408945`142.98441725269743*^-38*I)*GaugeXi^2*u^48*Log[-u]^2 - 
  (3.048094840053706235695926746417898988689854386351397431972325766922143245\
42476726643275649145927453299031682442525982071928907091377218352614143580452\
08160197206314`142.7709328201096*^-29 + 4.21446618326146621433057656873730195\
56295016520062210028066947330347569673120491388197973743091123283422662230558\
270303693539586505631952011798490208351573425545945`142.911646917783*^-29*I)*
   GaugeXi^3*u^48*Log[-u]^2 - (1061.57237049651744343405404526909720499857081\
53265816502370287103865877940499825872377610004937662928589730074399698836664\
416397331590434296489395548689703118`140.6031993203203 - 
    10209.6103943746037489555457337456644104768138166897879787563485555506202\
01161078213971872484177760331471939354337041719876810639046256389146817842024\
5512451892`141.5862588831152*I)*u^49*Log[-u]^2 + 
  (6.275184330502831737755732717057164311520973622789482447309809995684832039\
96155300072596143291475236039925711213902451222802919736632478150774086963950\
9001436491275`141.3590545188974*^-30 + 8.599340221344751789871680247495874806\
35343624304383568630330598123049079291815357502370339119272190674275236210917\
8182540492151248947800014170761646789304777032708`141.4958931629334*^-30*I)*
   GaugeXi*u^49*Log[-u]^2 - (1.1081060037363272889208251273854289109502365836\
42694906441647059504104066070403170215516452046159570721000622109531987129314\
054884198119785512213713485397`141.07107915788342*^-39 - 
    3.47599398175522705829124925390949471518904839603364166106739507718212392\
53998876158495679285802176607787119072317759308856572643347852049279124043156\
9086`141.56757686583708*^-39*I)*GaugeXi^2*u^49*Log[-u]^2 - 
  (3.138237263908929392275085535945712540110163010021566830301621546008575978\
31581155387188162854608151015494949077802154800518054480773606042276659943513\
3312082941871`141.3590596877083*^-30 + 4.300475697321444235665469853658372352\
31224667866338979135802743491142280513343622861466218791326162973014500427439\
7502557666599447335965572745626532739140177989404`141.49589041047176*^-30*I)*
   GaugeXi^3*u^49*Log[-u]^2 + (1475.77477007580952202561031374925905965230330\
07161438517372452620513025215736115766487040476535167269295525875666367010624\
12737422342491158815734159587559212`139.11771293672288 - 
    14159.3842390328238388609325594115617428629448920672320136756720804929005\
64505037345310400947255485396466457303848970108501526698993562716361919997843\
7719256135`140.09973722260972*I)*u^50*Log[-u]^2 + 
  (6.330189522849694920827140164080166764588695001389480959575941504511066162\
95119099397484064663362019254166518340183591288685329570846765749265551644071\
606588073529`139.87499911387903*^-31 + 8.599662453945818274909033419235893353\
82607827633140474102497151765489704896745982663145495584699964941481180875417\
277160737693578631305473604243451413948824520678`140.00806380614765*^-31*I)*
   GaugeXi*u^50*Log[-u]^2 - (7.1521369605571425971096672701044429598976016201\
99903755591601130154336939102988839378266760766478641744597450664763107357828\
7949116069472499780482191385`139.61314554166063*^-41 - 
    2.08559639079761642671771258141259894697502408761091867701364934097900395\
78595835676415106817749874246345926727396237490661071182842688253828086822870\
6044`140.07793998582594*^-40*I)*GaugeXi^2*u^50*Log[-u]^2 - 
  (3.165614942492412615933121903731824337005938417750138247937633125070470003\
11529344498103144749724773583357705211361792961328377678123303423728122504862\
347335598003`139.8750031880578*^-31 + 4.3004756973909641153114773960225908563\
22104711203805728341142353635103283518764517139032758968576550330667212666017\
77525480560675589106560746256627146027101241351`140.00806159856498*^-31*I)*
   GaugeXi^3*u^50*Log[-u]^2 + 1.687500000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000002`194.1965534830309*Log[-u]^3 + 0.6666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666667`194.1965534830309*GaugeXi*Log[-u]^3 - 
  0.0625`194.1965534830309*GaugeXi^2*Log[-u]^3 + 
  6.5624999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999971`194.3755104147\
379*u*Log[-u]^3 - 1.572916666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666`\
194.3755104147379*GaugeXi*u*Log[-u]^3 - 0.81249999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999996`194.3755104147379*GaugeXi^2*u*Log[-u]^3 + 
  9.6250000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000001`193.1059986932\
686*u^2*Log[-u]^3 - 5.7760416666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666`193.1059986932686*GaugeXi*u^2*Log[-u]^3 - 2.21875`193.1059986932686*
   GaugeXi^2*u^2*Log[-u]^3 + 0.046875`193.1059986932686*GaugeXi^3*u^2*
   Log[-u]^3 + 8.430555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
555555555555555555555555555555555555555555555555555555555555555555555555583`1\
92.5619306489183*u^3*Log[-u]^3 - 7.888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
8888888888888889`192.5619306489183*GaugeXi*u^3*Log[-u]^3 - 
  2.8854166666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666668`192.5619306489\
183*GaugeXi^2*u^3*Log[-u]^3 + 0.15625`192.5619306489183*GaugeXi^3*u^3*
   Log[-u]^3 + 5.161458333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333333262`1\
91.95218382892406*u^4*Log[-u]^3 - 6.76345486111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111112`191.95218382892406*GaugeXi*u^4*Log[-u]^3 - 
  2.4973958333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`191.9521838289\
2406*GaugeXi^2*u^4*Log[-u]^3 + 0.26953125`191.95218382892406*GaugeXi^3*u^4*
   Log[-u]^3 + 2.314467592592592592592592592592592592592592592592592592592592\
59259259259259259259259259259259259259259259259259259259259259259259259259259\
259259259259259259259259259259259259259259259259259259259259259259259259696`1\
91.28236147123397*u^5*Log[-u]^3 - 4.24687500000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000007`191.28236147123397*GaugeXi*u^5*Log[-u]^3 - 
  1.6317708333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`191.2823614712\
3397*GaugeXi^2*u^5*Log[-u]^3 + 0.3203125`191.28236147123397*GaugeXi^3*u^5*
   Log[-u]^3 + 0.773958333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333333333332501`1\
90.55753249718413*u^6*Log[-u]^3 - 2.11445312499999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999921`190.55753249718413*GaugeXi*u^6*Log[-u]^3 - 
  0.8603298611111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111132`190.5575324971\
8413*GaugeXi^2*u^6*Log[-u]^3 + 0.29440104166666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666647`190.55753249718413*GaugeXi^3*u^6*Log[-u]^3 + 
  0.1533013668430335097001763668430335097001763668430335097001763668430335097\
00176366843033509700176366843033509700176366843033509700176366843033509700176\
36684303350970017636684303350970017636684303350970017636685116`189.7823534818\
245*u^7*Log[-u]^3 - 0.8850777116402116402116402116402116402116402116402116402\
11640211640211640211640211640211640211640211640211640211640211640211640211640\
21164021164021164021164021164021164021164021164021164021164021164021164021163\
824`189.7823534818245*GaugeXi*u^7*Log[-u]^3 - 0.38141121031746031746031746031\
74603174603174603174603174603174603174603174603174603174603174603174603174603\
17460317460317460317460317460317460317460317460317460317460317460317460317460\
31746031746031746031746031757`189.7823534818245*GaugeXi^2*u^7*Log[-u]^3 + 
  0.2226562500000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000015`189.7823534818\
245*GaugeXi^3*u^7*Log[-u]^3 + 0.013338086970899470899470899470899470899470899\
47089947089947089947089947089947089947089947089947089947089947089947089947089\
94708994708994708994708994708994708994708994708994708994708994708994708994708\
9947089947111`188.96100796770853*u^8*Log[-u]^3 - 
  0.3318635809358465608465608465608465608465608465608465608465608465608465608\
46560846560846560846560846560846560846560846560846560846560846560846560846560\
84656084656084656084656084656084656084656084656084656084655726`188.9610079677\
0853*GaugeXi*u^8*Log[-u]^3 - 0.1462038070436507936507936507936507936507936507\
93650793650793650793650793650793650793650793650793650793650793650793650793650\
79365079365079365079365079365079365079365079365079365079365079365079365079365\
07936507975`188.96100796770853*GaugeXi^2*u^8*Log[-u]^3 + 
  0.1439476376488095238095238095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809523809523809523\
80952380952380952380952380952380952380952380952380952380952381`188.9610079677\
0853*GaugeXi^3*u^8*Log[-u]^3 - 0.02492382697677836566725455614344503233392122\
28101116990005878894767783656672545561434450323339212228101116990005878894767\
78365667254556143445032333921222810111699000587889476778365667254556143445032\
33392122285495`188.0971972323972*u^9*Log[-u]^3 - 
  0.1210550549309229864785420340975896531452087007642563198118753674309229864\
78542034097589653145208700764256319811875367430922986478542034097589653145208\
70076425631981187536743092298647854203409758965314520870077856`188.0971972323\
972*GaugeXi*u^9*Log[-u]^3 - 0.04944006972001763668430335097001763668430335097\
00176366843033509700176366843033509700176366843033509700176366843033509700176\
36684303350970017636684303350970017636684303350970017636684303350970017636684\
30335093393`188.0971972323972*GaugeXi^2*u^9*Log[-u]^3 + 
  0.0815998057208994708994708994708994708994708994708994708994708994708994708\
99470899470899470899470899470899470899470899470899470899470899470899470899470\
89947089947089947089947089947089947089947089947089947089947151`188.0971972323\
972*GaugeXi^3*u^9*Log[-u]^3 + 0.008310874118165784832451499118165784832451499\
11816578483245149911816578483245149911816578483245149911816578483245149911816\
57848324514991181657848324514991181657848324514991181657848324514991181657848\
3245149914682`187.19418128379763*u^10*Log[-u]^3 - 
  0.0466383027217445620223398001175778953556731334509112286890064667842445620\
22339800117577895355673133450911228689006466784244562022339800117577895355673\
13345091122868900646678424456202233980011757789535567313346485`187.1941812837\
9763*GaugeXi*u^10*Log[-u]^3 - 0.014973114390432098765432098765432098765432098\
76543209876543209876543209876543209876543209876543209876543209876543209876543\
20987654320987654320987654320987654320987654320987654320987654320987654320987\
6543209876651`187.19418128379763*GaugeXi^2*u^10*Log[-u]^3 + 
  0.0412951853918650793650793650793650793650793650793650793650793650793650793\
65079365079365079365079365079365079365079365079365079365079365079365079365079\
36507936507936507936507936507936507936507936507936507936508091`187.1941812837\
9763*GaugeXi^3*u^10*Log[-u]^3 - 0.0167989682428339835747243154650562057969465\
37687278428019168759909500650241390982131722872463613204353945094685835426576\
16731690805764879838953913027987102061176135250209324283398357472431546505620\
579694653774894`188.32591813572327*u^11*Log[-u]^3 - 
  0.0194329486582090748757415424082090748757415424082090748757415424082090748\
75741542408209074875741542408209074875741542408209074875741542408209074875741\
54240820907487574154240820907487574154240820907487574154244668`188.3259181357\
2327*GaugeXi*u^11*Log[-u]^3 - 0.004109230010922719256052589385922719256052589\
38592271925605258938592271925605258938592271925605258938592271925605258938592\
27192560525893859227192560525893859227192560525893859227192560525893859227192\
5605258940314`188.32591813572327*GaugeXi^2*u^11*Log[-u]^3 + 
  0.0189068183697089947089947089947089947089947089947089947089947089947089947\
08994708994708994708994708994708994708994708994708994708994708994708994708994\
70899470899470899470899470899470899470899470899470899470899471`188.3259181357\
2327*GaugeXi^3*u^11*Log[-u]^3 + 0.0215218808768070920848698626476404254182031\
95980973758751536529314307092084869862647640425418203195980973758751536529314\
30709208486986264764042541820319598097375875153652931430709208486986264764042\
541820319629081`187.4579353322427*u^12*Log[-u]^3 - 
  0.0083559854627834228528672973117417561862006306450750895195339639784084228\
52867297311741756186200630645075089519533963978408422852867297311741756186200\
63064507508951953396397840842285286729731174175618620063098419`187.4579353322\
427*GaugeXi*u^12*Log[-u]^3 - 0.0010315830625617952006840895729784618673507562\
39645128534017422906311795200684089572978461867350756239645128534017422906311\
79520068408957297846186735075623964512853401742290631179520068408957297846186\
735075598862`187.4579353322427*GaugeXi^2*u^12*Log[-u]^3 + 
  0.0079121112930520482603815937149270482603815937149270482603815937149270482\
60381593714927048260381593714927048260381593714927048260381593714927048260381\
59371492704826038159371492704826038159371492704826038159371494`187.4579353322\
427*GaugeXi^3*u^12*Log[-u]^3 - 0.02457720295782637328051790132918880714295176\
37630512410053856261969136748678194886307761087302533510646385425926872134985\
00976455121075932363410317554938366225844179988800800088278042422663233950711\
90485652546583`186.56604356340625*u^13*Log[-u]^3 - 
  0.0034929391582675726194244712763231281749800268318786837305355823874342392\
86091137942989794841646693498545350397202249054100905952757804609656461508313\
36016521201706386891572076757261942447127632312817498002677523`186.5660435634\
0625*GaugeXi*u^13*Log[-u]^3 - 0.000238715408257508951953396397840842285286729\
73117417561862006306450750895195339639784084228528672973117417561862006306450\
75089519533963978408422852867297311741756186200630645075089519533963978408422\
8528672959322`186.56604356340625*GaugeXi^2*u^13*Log[-u]^3 + 
  0.0030510590935395622895622895622895622895622895622895622895622895622895622\
89562289562289562289562289562289562289562289562289562289562289562289562289562\
28956228956228956228956228956228956228956228956228956228956228`186.5660435634\
0625*GaugeXi^3*u^13*Log[-u]^3 + 0.0324212060308962177348420734664120907507150\
89339427963766588105212443836782461121085459709798334136958475582814207152831\
49145583008016870450732884595318457752320186182620045053907487769921632355494\
78935722322251`187.16544746690815*u^14*Log[-u]^3 - 
  0.0013704315959290485993528321570649612977655305697633739961782289824617866\
94590927395160199393003625807858612091416324220557024789829022633255437488241\
72104595385018665441945865226288506711787135067558347981618985`187.1654474669\
0815*GaugeXi*u^14*Log[-u]^3 - 0.000051247270117402805894869386932878996371059\
86312335518684725033931383137732344081550430756779963129169478375827582176788\
52599487520122440757361392282027202662123297043931964566885201805836726471647\
1065677396246`187.16544746690815*GaugeXi^2*u^14*Log[-u]^3 + 
  0.0010913696593395719139766758814377861996909615957235004854052473100092147\
71119533024294929056833818738580643342548104452866357628262390167152071913976\
6758814377861996909615957235004854052473100092147711195330243`187.16544746690\
815*GaugeXi^3*u^14*Log[-u]^3 - 0.04037393877919154870213071271272329473387674\
44587550407656227762047867867973688079508185328291148396968502788608608714428\
82024892606903188913770924352934934945516956098966680977262987844998427009009\
01959103011736`186.10341917902386*u^15*Log[-u]^3 - 
  0.0004982889375241874690728306248588435537289152809434996383849999370281557\
23041084593112811807697169249197467892353253905282123977009338561366780061665\
42321745143614632150787353609223097759252962074831563367592922`186.1034191790\
2386*GaugeXi*u^15*Log[-u]^3 - 0.000010261983136538774766287993801221314448827\
67634090385413136735888058639381390704142026893349644672395995147317898640649\
96340128615260890393165525440657715789990922266054541186816319091451366583641\
7159168374855`186.10341917902386*GaugeXi^2*u^15*Log[-u]^3 + 
  0.0003641316132209299371997784696197394610093022791435489848188260886673585\
08628349898191168032437873707714977556247397517238787080056921326762596603866\
44513628640612767596894581021565148549275533402517529501656281`186.1034191790\
2386*GaugeXi^3*u^15*Log[-u]^3 + 0.0519319280649474063102535324757546979769201\
99142421364643586865809088031310253532475754697976920199142421364643586865809\
08803131025353247575469797692019914242136464358686580908803131025353247575469\
274934936141`185.0152182897064*u^16*Log[-u]^3 - 
  0.0001677176083522937811890082613186669624059394782498838936228706951811008\
24839801912112317756056733129043534687273664345974751618490595562905968549707\
5267798371854809244579967684024121413892136996193433583208857`185.01521828970\
64*GaugeXi*u^16*Log[-u]^3 - 1.92568797723329696709326338955968585598215227844\
85747448710411673374636337599300562263525226488189451152414115377078340041303\
00426596722893019189315485611781908078204374500670796967093263389559685855983\
00142`185.0152182897064*^-6*GaugeXi^2*u^16*Log[-u]^3 + 
  0.0001138552763145135494465851608708751565894423037280180137322994465851608\
70875156589442303728018013732299446585160870875156589442303728018013732299446\
58516087087515658944230372801801373229944658516087087515667606`185.0152182897\
064*GaugeXi^3*u^16*Log[-u]^3 - 0.06674833739659954141575300841476447521334611\
97333659898932921722284380928085323423705690192531842772185822986390126826548\
30872142488146914608857410669493527328019149439075434164827947032186752766345\
73647389436698`183.902282622584*u^17*Log[-u]^3 - 
  0.0000524407539534703138860079414078791607580901076076924193948781561604468\
54502254440007318936668454253265955724717007007701063101000853879783229300814\
11251657127785356854762394756170044062979014737495907741837221`183.9022826225\
84*GaugeXi*u^17*Log[-u]^3 - 3.40011541762614370476959957196496256564728397906\
11343677014389743926002874026527932534779718097489650555321268050804309752333\
40623941308659640436795743362814635768261663064028454629139347471124626431195\
969`183.902282622584*^-7*GaugeXi^2*u^17*Log[-u]^3 + 
  0.0000334981747027664841404920770000135079500158865238230317595396960476325\
55569063505571442079378587315095251603188111124619061126997634934142870650807\
1587436666801746166825531904896984262063627142992222357305028`183.902282622584\
*GaugeXi^3*u^17*Log[-u]^3 + 0.08650608751903003267225653711112091995309479834\
15390131162860007484276945147713208023751994426684055622050573117419609102702\
09298462575081864773049889071606400513271903803425053900552742064655471992825\
66718531319`182.76591007838022*u^18*Log[-u]^3 - 
  0.0000153063299851946461426962732423188210441383315471222238867568604401609\
20847022448156729029571993918226238314767553623589865247021936858365256885158\
67303431711911153070332791604016143214538622084353995778106449`182.7659100783\
8022*GaugeXi*u^18*Log[-u]^3 - 5.668906270072692708490854909916361657551960833\
76738354778953734585369955567417268146942732826469037002633157144344335270088\
28734457257471401400578009493180499854774502905360186544265113964598696763171\
96373`182.76591007838022*^-8*GaugeXi^2*u^18*Log[-u]^3 + 
  9.3069376095085813832977050115757450543216701531879454900515176477413223963\
69600436412346361511212636848076209005766013754394291794437037719535903994872\
76756703045737177908564981912839574422726201956412690088`182.76591007838022*^\
-6*GaugeXi^3*u^18*Log[-u]^3 - 0.112676054014569884626811538071313080876504831\
02635518002068925376664471147112951217453461640429619448531901246724812422840\
9664365867654344983042688390078952686206258344809816225037428673023406`181.60\
727637270966*u^19*Log[-u]^3 - 4.191191729944719263907113402553770600491129725\
13218468217318526339687327365916237028901284553729633992625045663111658407329\
19892935642792007256788187570723673750546184596694555930578691426587006083929\
616928`181.60727637270966*^-6*GaugeXi*u^19*Log[-u]^3 - 
  8.9530596271629743122222505138764560011941355641928788666366088498034193791\
37905664825724597521555421024500404140499294870335034288854933422052017378387\
04256200429458556621052548598355745126084190884944635`181.60727637270966*^-9*
   GaugeXi^2*u^19*Log[-u]^3 + 2.449492484722003504342828961565345007610802817\
77449533440818843868952801414675053019279598800295968051959337362387471319933\
19357153779811731881448657047785588090598983845171209005631663583733300508899\
6316655`181.60727637270966*^-6*GaugeXi^3*u^19*Log[-u]^3 + 
  0.1475152917072581640182922585571212706710613909014170136596148369712029527\
26599655590008499636721729110774830860569292827619593456965876152307493308264\
420261309118649759042801683293010861508479`181.80766143311672*u^20*
   Log[-u]^3 - 1.081565572508127027122539896092028662622418860023280175573278\
21611139443362217678788578320147499692828762294971997393143456073718063720909\
130244620992793772843631210196376440478586426850939500270404388607497`181.807\
66143311672*^-6*GaugeXi*u^20*Log[-u]^3 - 1.3431744430950552556622697479560042\
64895592706769159156481856842052902283362238624395468939654385112620388537123\
00218908060225223867808907022773206023634200102968247002988904947869170335284\
786263358152692`181.80766143311672*^-9*GaugeXi^2*u^20*Log[-u]^3 + 
  6.1241788782550556976419853246997360003186115307377067441717083250109716056\
71863942813648231877901913557501328672175178419001484289977855045207522260721\
7081420017955255832082976195982022094143355903420441265`181.80766143311672*^-7\
*GaugeXi^3*u^20*Log[-u]^3 - 0.19399794029444733963679451784689712127474664969\
10302103502571382111670342530318657602487694536590676323930630109622732393646\
20807294423757634031077949636834260117352339677175125232571641015368`180.6076\
173823093*u^21*Log[-u]^3 - 2.641075814822066388454779599267139427958646989844\
76965700499804055311884029971510433336344843103347530315054022248256522718599\
80270035505760580571387140784085902469693788546071355086954684674069879600184\
353`180.6076173823093*^-7*GaugeXi*u^21*Log[-u]^3 - 
  1.9190258701554209450688921836271831067236775545656819630563340739635645728\
90391153585536818578789969902186935415648169972338452812730459678344311946507\
4272554986304640378962332131730712042195526644325827`180.6076173823093*^-10*
   GaugeXi^2*u^21*Log[-u]^3 + 1.458201790126464339028771071893714062992430609\
78294382897289687036124922520546397127568907521954367723214573195631245881885\
44895334173748593447597155643077065577189733414926546110143655724591152693518\
42194`180.6076173823093*^-7*GaugeXi^3*u^21*Log[-u]^3 + 
  0.2561821535851519515961098737544470503218024515712078736185734607605177165\
23187607204729520212115479139137402332415900093153127589971223007953166573016\
742001184578105081868837553244539107779988`179.3882471289555*u^22*Log[-u]^3 - 
  6.1244701257784616058622611045366694052090855058273016326604850705166266705\
69400975075232754229950866561943413053899450859111588217717316202031397368463\
286120114605212019713554537682336621892622947687563798`179.3882471289555*^-8*
   GaugeXi*u^22*Log[-u]^3 - 2.61704003854146934832245658882021580762447144639\
06289335931529706277087262285011615314551855305160191018683114991975433389481\
04134545734242694563436560591813107689405242116050187482040590306953933561851`\
179.3882471289555*^-11*GaugeXi^2*u^22*Log[-u]^3 + 
  3.3141822071749098946814462003348119552531496291810979443962816294559553621\
10842201159384208396831344291384483254249058851956186683095344841099318683370\
202258813879255073631105099868398205631379957285637939`179.3882471289555*^-8*
   GaugeXi^3*u^22*Log[-u]^3 - 0.339575641278372959148350953803831782133467788\
53579436878060136233053182382920180306528199894167320281165614731494650786121\
4371250811999543879944406558680417197623815434632322599634541378474186`178.15\
036899201706*u^23*Log[-u]^3 - 1.352909957768491631685694229567254459536787821\
73988694394615689801920558107748432285533824816862175865237701683082240234126\
81786241885557122930634719938760544542289189953966158335163974181813350498519\
88021`178.15036899201706*^-8*GaugeXi*u^23*Log[-u]^3 - 
  3.4136927278702840239394603508417540006970594037357364607088296903405945753\
30269931883949827937339207649689686560728054722213128182533659802287416229865\
9973144649803702442488444235699642822251338588271`178.15036899201706*^-12*
   GaugeXi^2*u^23*Log[-u]^3 + 7.204857714004627870923750578701932508266903328\
01714680947560229581975606866749454093328969760728594571068887276556474544607\
12412011544695512015087964080592025502637866196320471763297012009527909620541\
3689`178.15036899201706*^-9*GaugeXi^3*u^23*Log[-u]^3 + 
  0.4516752108014178766232950044328561675731739518579687978983240675329900873\
39294424347945611343655354783653784233657498226303864321321315033952117591301\
53666439905555254956976726104649151042713`176.8947362105778*u^24*Log[-u]^3 - 
  2.8547515142676030627989509303647610616103307499449622437276416376045691011\
58556227614681378148598816650490890554546898318135745793280268014035381204952\
37842361179167447371548036881351897982905642921521043`176.8947362105778*^-9*
   GaugeXi*u^24*Log[-u]^3 - 4.26725111218468300459584320684037611635314392474\
94919740204028288316277642983871825138934616116494154638082475458672770419859\
328427287467880684612362491699705980322149195951829250294104535774122987183`1\
76.8947362105778*^-13*GaugeXi^2*u^24*Log[-u]^3 + 
  1.5010262475551650660600319546796362933120341072217149507643772657313980412\
94299281871089656973411408837720744093273748933081583983809575814461179202563\
64651510761159096818609895950007485439661205267286441`176.8947362105778*^-9*
   GaugeXi^3*u^24*Log[-u]^3 - 0.602697814652356781229967230620747057714738793\
74164340358115857271087586328119553446304436374214233519106085235164968735382\
1931228826103921733153899429714233486518902006371412940265184309089709`175.62\
204410271644*u^25*Log[-u]^3 - 5.767823273032862588714271334324699291562047290\
89328724442673822601368239359990424198767502041146861247255412741897609450156\
77964638589131386546464719482704298504830698426318483010863086928925346714280\
471`175.62204410271644*^-10*GaugeXi*u^25*Log[-u]^3 - 
  5.1208094964990819852522260628389982320092284457632474873319759673226609532\
66504433143837095285959623277926808531006499361758737502923833773849506242632\
342626731084059594941521426488856624929691030811`175.62204410271644*^-14*
   GaugeXi^2*u^25*Log[-u]^3 + 3.002069564182380044266069628490984092220341367\
92896393940734968025696936204192832506579319899875760926080629426760735381387\
56555211118298247455282835677124852317693324686079334417955476099125888129684\
076`175.62204410271644*^-10*GaugeXi^3*u^25*Log[-u]^3 + 
  0.8065880407065189142867859496069779505302102794542324426829193678909130434\
43322741771239701660525260430250780505882422589173901462770187327292951999219\
245181692331092211693339072806005174641774`174.33293627476354*u^26*
   Log[-u]^3 - 1.118217038915593550003445646488746787201695223683460812815552\
58988749837460716608269676740096528250518032160032979955554787964277744357651\
04389707634575348199177428556163665376970332227180256279712842892`174.3329362\
7476354*^-10*GaugeXi*u^26*Log[-u]^3 - 5.9087095435585271981658102376069571079\
99460311314406422696505018237460820006304972186861987908399815106343941748058\
08919539517257387314483764739394083219430931543960852603044927398988386002410\
440589`174.33293627476354*^-15*GaugeXi^2*u^26*Log[-u]^3 + 
  5.7732303958238721380685289754743527458721701591342105420511614828500907471\
93738240739640420123429844567565443193177470804454051697098766509129775046958\
437563945554419227072204195507460963493959292693498`174.33293627476354*^-11*
   GaugeXi^3*u^26*Log[-u]^3 - 1.082404064422586454174167750580046015876337740\
20925540682593500075577786721515280445604420124973141843139569906891494612030\
9200684070253109599142014492593732883028033185662221476573431823229533`173.02\
801001861732*u^27*Log[-u]^3 - 2.084188551626617349316499486923691524749141300\
69062785219055584881521849560777922109570159083485517996458637345007301215105\
72708475787818779048485289354331633160914330460634781634064936986807792586113\
5`173.02801001861732*^-11*GaugeXi*u^27*Log[-u]^3 - 
  6.5652944568755500946783727509767027082532212781350140414619244206767841795\
55974079710282517249777757366796352071042188514185871573049555590643744127496\
3632850020242953374283065531246937935520319869`173.02801001861732*^-16*
   GaugeXi^2*u^27*Log[-u]^3 + 1.069118928382177706698774620160517094780487906\
24433292565348839964263654842263543539379113444342773472541816709182437692140\
51143985158990661509533455994878604229473601851177287735261097919702568812018\
25`173.02801001861732*^-11*GaugeXi^3*u^27*Log[-u]^3 + 
  1.4562270342783095367238429627520031441936061443569387922879383600385351637\
16155928036044481106440555815061678084416406084148440193866209326802514359646\
864824475611700988673393146297557070784954`171.7078210197555*u^28*Log[-u]^3 - 
  3.7409877051151161681939763266458915868936451279626760069808165059050292446\
82705984363667006571797629428793490269168857574244606950884297550071101552599\
37094519839931687487019254169530724345473267341233`171.7078210197555*^-12*
   GaugeXi*u^28*Log[-u]^3 - 7.03428808286623850385756226356398729013514886070\
58533099943054986391298285671719898105346634155556658483713098506244721916849\
51163085996223254785988916367525348504012685066063865508473948782853357`171.7\
078210197555*^-17*GaugeXi^2*u^28*Log[-u]^3 + 1.909143288290374730882165429304\
94348791827348593392990588952854822508457280287252337606916202330358456920007\
83736204164957451333262380721334171511412953896261693652860923324376481038570\
8487426165766757`171.7078210197555*^-12*GaugeXi^3*u^28*Log[-u]^3 - 
  1.9637938853643504697442823026228161795552792069295747028042689981677773959\
08646316380993743967131642598550353517725817669863786120918438066539508884425\
487066779690565138360242639573383216818983`170.37288747405992*u^29*
   Log[-u]^3 - 6.476550443893745521136815407549571547993144959731806027596075\
58631200077594937011176027367528838144785602914105244874855170272017398815871\
603651219146573943613402417487590526942243`170.37288747405992*^-13*GaugeXi*
   u^29*Log[-u]^3 - 7.2768801008465564637851767468024145089129010321517071540\
82355967596935039729626031907117017773289750945371948951045502413605183108978\
64699282075604431662138483582640462639840576334611730560493295`170.3728874740\
5992*^-18*GaugeXi^2*u^29*Log[-u]^3 + 3.29162878473981353850619675581287653216\
16104844625554932587513065260895293971807857594157980485832480668090525925714\
0809934711546246642040580601881025951626130450578538438218392807`170.37288747\
405992*^-13*GaugeXi^3*u^29*Log[-u]^3 + 2.654131057848497955440078523728902442\
85872343129469162978429172789516333440693953497283509347649921925750727291645\
16173616859446208217055927356336100124477348706752933499930383958892498403567\
03`169.02369369733574*u^30*Log[-u]^3 - 1.082973717797305793642623537793103739\
16152452268683358575166001812949706851799154896091517332612972724200422072728\
35423156277929359479875814446040124598414289713801875412777852502`169.0236936\
9733574*^-13*GaugeXi*u^30*Log[-u]^3 - 7.2769003408135215749126079594541478894\
74272620915475157957279142335721736169717876297699859450501999266398321917978\
50021231786759789360966165198238035549481931361595298533109199718021347559695\
11`169.02369369733574*^-19*GaugeXi^2*u^30*Log[-u]^3 + 
  5.4860504001943211776311353002114939451408567301569941704024704471781701691\
47816413646777240198072276033697589509083640947391692725381184226410862425969\
5212101442275757779519544462`169.02369369733574*^-14*GaugeXi^3*u^30*
   Log[-u]^3 - 3.594574071110161067785968746824280672254363212650689071862784\
62178468100188219778337129549888628669392689169976723969226672537604923787658\
6730623688716264206229153590396097995361737174823657615`167.6606933001701*
   u^31*Log[-u]^3 - 1.7513162359772208192284898429568643747289208672732183251\
58398214370169551217787077686359113088421145065976719777126481504294982862213\
8081504830002139522312875186768739777354290938`167.6606933001701*^-14*GaugeXi*
   u^31*Log[-u]^3 - 7.0421746781853209506428020334406162675953422710561166069\
74736702091851161738495908927182342485784030464918616673484353623993216700487\
340104070451552627171395773040953443180209180389946057978147`167.6606933001701\
*^-20*GaugeXi^2*u^31*Log[-u]^3 + 8.848470734798218289531577517611074439135111\
51459001302030919699275335162058359848160104614435905678720065104970065701405\
8736580898019058109688486253462347874540366613622389129816`167.6606933001701*^\
-15*GaugeXi^3*u^31*Log[-u]^3 + 4.87770743678473803572866051608347346145769432\
79196474073351232050391728345591943058762142378916906195422217354710369850017\
07529194537814715168276549539312391688864627750585677379975024008684888`166.2\
8431198826047*u^32*Log[-u]^3 - 2.74216731926678685292269046997003226590098442\
97495394282501564391580236332928836678634143872558425430206472189711050862075\
60058062757179244545078854166941391149640884443767379242`166.28431198826047*^\
-15*GaugeXi*u^32*Log[-u]^3 - 6.6020469220757404521661072340327283075486057939\
39209320601284680283201873984715658325113624176072628690307321263219403215522\
94891836614048822380088544235763292343135690093817442670996806291693`166.2843\
1198826047*^-21*GaugeXi^2*u^32*Log[-u]^3 + 1.38257377238023130901185157557979\
59741475605157464630975775810078436645190371073786711340121923019387786658043\
53472667816987527096536676355238573858416056342835941209949812240683`166.2843\
1198826047*^-15*GaugeXi^3*u^32*Log[-u]^3 - 6.63096749481090430218931758005437\
19362697817589504950340658452718799364716858812990561221638178086035173041819\
62449910429388261580031210174650633539397434027685071244075496972648135628929\
893335`164.8949500393477*u^33*Log[-u]^3 - 4.161755993493505739237523247087514\
03750183544655731994855313513623210831608838739842318776899746845000741148837\
233183731834642365794624997180834296395183692035830399428078515826`164.894950\
0393477*^-16*GaugeXi*u^33*Log[-u]^3 - 6.0018657844791592358712976840795412230\
30837033777523625735997601513269224746635897693060978399853965554489151531307\
228191705291902550587801814214474556315696225062120242038781794035965860886`1\
64.8949500393477*^-22*GaugeXi^2*u^33*Log[-u]^3 + 
  2.0948089460927123541199481382547598091022773612325909294272991269326222422\
44505125761570512059507375059460043156415740016583553999346856631378077991721\
90218002887119982417126715`164.8949500393477*^-16*GaugeXi^3*u^33*Log[-u]^3 + 
  9.0299405513493860578220470148234003257167846112430421465235727655838182555\
72016795689700513037833593857342456730966805509792346510983774099418417811669\
42231218898291196685053`163.4929845009698*u^34*Log[-u]^3 - 
  6.1284182235577107567964190957285806689004851372835075909733064882213041708\
75079427339599831291043412817423818490571720510300315781717750437589659609271\
5906425384462125595915652`163.4929845009698*^-17*GaugeXi*u^34*Log[-u]^3 - 
  5.2957668370277793831443643835219305111156128604005244118570634887049671091\
27557786273157254771938917959645906656617900701425991344196778591853095678923\
80242336657191110410078904111708183357`163.4929845009698*^-23*GaugeXi^2*u^34*
   Log[-u]^3 + 3.080601567838294719521100146363082066710333687830952036785715\
87578691631445770623777430064887156853946739321286082287601610601484649751950\
09727040979096235691105317099843549166`163.4929845009698*^-17*GaugeXi^3*u^34*
   Log[-u]^3 - 12.31679248453191151730584303688713942324249094027865203191418\
34774298820216516717107952540876107508679615786447190812366027832656043945044\
3974635902260864475992155233117434399`162.07877114555535*u^35*Log[-u]^3 - 
  8.7642453095350749749044505836531301269887582340242438060491806808326033046\
31085874851345119626062530150460979838070635179017646898922990933454170815084\
866158444456786731261883`162.07877114555535*^-18*GaugeXi*u^35*Log[-u]^3 - 
  4.5392303800501927813635637323861824664521341532893927098448818234373802946\
79719914326496425270910740503113067560895877544034462305549723466438431907089\
64260671271846784180510276762808261572`162.07877114555535*^-24*GaugeXi^2*u^35*
   Log[-u]^3 + 4.400859533933769619917297915606563754473218263125354198479043\
82005079426207422935760127042998399398581662159915169789966438052214260093061\
5643423401700811350199296420084702527`162.07877114555535*^-18*GaugeXi^3*u^35*
   Log[-u]^3 + 16.82582891565624000235925419406637154067038305878556028556172\
16163077330046001277560792750633734758432023555764590189728008628229297047651\
3099718071632792028951807468165701239`160.65264621491278*u^36*Log[-u]^3 - 
  1.2182968181300275267955472943671192719495929119745700284386784564177387345\
41259561713942141011104009077352862443694172810686863145972134353827097096692\
132467928910318345439061`160.65264621491278*^-18*GaugeXi*u^36*Log[-u]^3 - 
  3.7826929070406109027774745250497309600173548031873988850113532522162184525\
49980300244027294730897178654492320823489718477146598593804721358059840023851\
2643712121541048100781400148220399784`160.65264621491278*^-25*GaugeXi^2*u^36*
   Log[-u]^3 + 6.112305034331085246410666215643208011767323143125876116354125\
46886279656653422525364115331789956072605272005037847318227033647969488977326\
798288311471473603852316451336259875`160.65264621491278*^-19*GaugeXi^3*u^36*
   Log[-u]^3 - 23.01897026609866489642422909089577148430938498953646224962527\
74155031391027972508060401687311061052522841712126761142129029950419261805276\
2499764741210642282910989428108916009`159.21492798096952*u^37*Log[-u]^3 - 
  1.6474721756793527290941139982421886856651962493389787964294349775393803180\
03543754874820132322841168740404349854803382594142310724966192184107030612963\
50033939110130431638504`159.21492798096952*^-19*GaugeXi*u^37*Log[-u]^3 - 
  3.0670488022845224896256125417851398259459145298526143897248549248699437220\
58658101984497954469270628585749502211519494543876276340479477751234724398407\
275003118803534499292485259832321119`159.21492798096952*^-26*GaugeXi^2*u^37*
   Log[-u]^3 + 8.259871770249926616738526892291387904840166132983441038807701\
21996586613860981732716165799803149635790564305503116870727070549623506726823\
24691753819564010388376451824115801`159.21492798096952*^-20*GaugeXi^3*u^37*
   Log[-u]^3 + 31.53502188559888991341915249367881155994804940555658903015703\
90627541427691510793689102694327766293608832337011308837107486816507292684789\
834350611694994190558014615817356259`157.7659181458188*u^38*Log[-u]^3 - 
  2.1689110702088318987967524665920774120468456882667422408305347976358767456\
62890670131582852201301419576425007886555180265990866105725736372071156241521\
103595576946438377879`157.7659181458188*^-20*GaugeXi*u^38*Log[-u]^3 - 
  2.4213545803712660484643659226690399018417702690717619416672614933710276061\
72495952009178406066580622824282494023625344110869951688196444541215032804226\
67150287517359597271992441111880097`157.7659181458188*^-27*GaugeXi^2*u^38*
   Log[-u]^3 + 1.086825240998803146134938299857017084411398399783284332500467\
66788345404753405051841239577991094546669046693789012367958159442988153803016\
89728684750384313596095465291775279`157.7659181458188*^-20*GaugeXi^3*u^38*
   Log[-u]^3 - 43.25814961701597397781279703889824315573147339597486682566752\
89260646553755668456014475819385150003040065393050388666590924076127734911911\
5089546324046047455944427355640897369`156.3059031009752*u^39*Log[-u]^3 - 
  2.7818702529884618160423388171831833284633459317102278366990905484251097082\
86342275951575231601508529843287792646962319689270577296303143613637395691289\
005579810313352612091`156.3059031009752*^-21*GaugeXi*u^39*Log[-u]^3 - 
  1.8625805811974979745660780890688879338271354880734001722893953323097072999\
27494903931673548478367615529478432738175747020463658841623183520625997091083\
8804680104910335010744704668008626`156.3059031009752*^-28*GaugeXi^2*u^39*
   Log[-u]^3 + 1.393365699796810734066699860528942022012398856431909705356235\
13728696692149096498353507111229814260439982649044897880555108498812074068634\
3055631821561581087668306986544615`156.3059031009752*^-21*GaugeXi^3*u^39*
   Log[-u]^3 + 59.41310883960346994916714154738608708763726334413129242317146\
11055450308896178473279243343548496046288568368306117766001750565411974044107\
2600118667147906732072441812142868366`154.8351550628356*u^40*Log[-u]^3 - 
  3.4785529546565912005842400318463080403827962102131474393719312629960032557\
76277444928431305165356270602937603850824702460809773086150064981411497764262\
00004170557770583845`154.8351550628356*^-22*GaugeXi*u^40*Log[-u]^3 - 
  1.3969355032771547572597645641557099550370846412179956224127974371675081225\
35331725295677164033890049094816312452094551425244976748876500731084406823767\
669237753431639579143117142816094`154.8351550628356*^-29*GaugeXi^2*u^40*
   Log[-u]^3 + 1.741707129402464912689014309785876498533995908024433992605635\
28557954131884749175898114524229368837836764861278973676872083481592702077541\
891444426015128721570430920742297`154.8351550628356*^-22*GaugeXi^3*u^40*
   Log[-u]^3 - 81.69776282489847658551211009954336819627355358523526207915336\
50952003985085578393337791425417061037671031443917168754415638175879977963187\
1928269048541144884007465070985808236`153.35393309900857*u^41*Log[-u]^3 - 
  4.2433233258157693819921690681845672056766709237579116186195087826493381769\
87533932985685616124346027738910595906939442546526820588317639159497311805656\
2533069087593246955`153.35393309900857*^-23*GaugeXi*u^41*Log[-u]^3 - 
  1.0221479620950065425487087041890775303523707253609458179585107774080438201\
91564944044115974988268005409722905647124179657446194019987250823044643532246\
95743579302967015709850720569756`153.35393309900857*^-30*GaugeXi^2*u^41*
   Log[-u]^3 + 2.124033088044312117180587369986837958760886364957666501624832\
80939521210691014014140150771917289415500513084797719056780443854154571345984\
27831999938705220909796797617271`153.35393309900857*^-23*GaugeXi^3*u^41*
   Log[-u]^3 + 112.4676041725459631660861303863835008030283757419149961149498\
94965553859053233743477050758281357556627998506799490477720030057542688649836\
34233950781639880449407041613926209315`151.86248405821254*u^42*Log[-u]^3 - 
  5.0527045615502166459010477290459015659745654028813280931738203064616548779\
25505045535401695474807748071743088298922508675595459024886004756571430258988\
666895139952800709`151.86248405821254*^-24*GaugeXi*u^42*Log[-u]^3 - 
  7.3010570286206188029558310400359057154477886310054677895892487304644887216\
69623113316094368789868650598386580170428788865375793795865062419226917229068\
880375863245893265805393280562`151.86248405821254*^-32*GaugeXi^2*u^42*
   Log[-u]^3 + 2.528610821534057201889947010456750872226217145049140277933520\
02682289009350904405607197138892104472466968388205286379159519386298154256464\
231595042658033450643702596979`151.86248405821254*^-24*GaugeXi^3*u^42*
   Log[-u]^3 - 154.9928378970590338352916749109259612275430059534921173199001\
78230893247257583447457659652348517576448604969638967200225002260224557497959\
64708039276864303012759268439947571686`150.36104341471648*u^43*Log[-u]^3 - 
  5.8762882934231202054602773246978241333893368819185240478012843107387403211\
82399678344537453987278890582717734038111455324278996825808515769711009841993\
96026401278480717`150.36104341471648*^-25*GaugeXi*u^43*Log[-u]^3 - 
  5.0937607904392360082585786040647490699480242375115212903578946121412864863\
54827726300721109927528313288081054526664107792143966141413691108587300657565\
284703519`150.36104341471648*^-33*GaugeXi^2*u^43*Log[-u]^3 + 
  2.9402451430165914087522168620708976932564326585105956200443637348696277297\
81532118587043180376248627042607191412018566922903182518597522458424429031152\
64647268006172521`150.36104341471648*^-25*GaugeXi^3*u^43*Log[-u]^3 + 
  213.81676505751061507890236238101575245607903577055439782615393979859393322\
14122879863471697399510957321363222456346389026215457593431722216821244461480\
5500489506546717131176097`148.84983603685288*u^44*Log[-u]^3 - 
  6.6785552959322927037967457225117289479837726865281290845776004573926298170\
01034207890391608374199320737303382932976338587643039444023328462441522282965\
5283600560724418`148.84983603685288*^-26*GaugeXi*u^44*Log[-u]^3 - 
  3.4730187538435444693353305363201200164479804080583985732113764153409475225\
48153141414848713039251946728510739497923128136302352498160887120468576150276\
97351324`148.84983603685288*^-34*GaugeXi^2*u^44*Log[-u]^3 + 
  3.3411876636765267825681677945754089726301829355474869103218157569084219398\
84367370863467168952196007526124317490227078358945309184451757208867048440822\
5619520450614009`148.84983603685288*^-26*GaugeXi^3*u^44*Log[-u]^3 - 
  295.25565983386218300020712332044249374483998097741731901611752946354753131\
12858375163976314897473397287337839702853623448398195917820722844589876440255\
9462238078229020937492812`147.32907688791636*u^45*Log[-u]^3 - 
  7.4214658676407512515713107155866738657939230415443224801260215960055012137\
57685482533796340927609587050162982225874558685147218136276603464466474775969\
660443690475655`147.32907688791636*^-27*GaugeXi*u^45*Log[-u]^3 - 
  2.3153458506021496098901919280128356536448193713240222660860057305380366958\
55070846127391162994867320621148986959309301628575149399548352020140650068722\
3085389`147.32907688791636*^-35*GaugeXi^2*u^45*Log[-u]^3 + 
  3.7124307381901450379601274293319149785921382708197831291869797528028982552\
44484341577099766140860751459404495131721893382021073025786935159491985998924\
019047589666058`147.32907688791636*^-27*GaugeXi^3*u^45*Log[-u]^3 + 
  408.09637747716793696568666195263576582314048890743889407978009939342489242\
69014378040247607716020679073187450505976919474427546320830891934967539422186\
418246`145.79897166668692*u^46*Log[-u]^3 - 8.06754888615766331333631471586313\
45554552754867820430455388594230939607140773110716591853551095948364296402099\
81942907668924301067504696076902310293663456571981822`145.79897166668692*^-28*
   GaugeXi*u^46*Log[-u]^3 - 1.51000816983029465731967802716754019846959195200\
19376593075782823700550976545978352356139559975363784350139019128947110060447\
70362360995059437351190559908263`145.79897166668692*^-36*GaugeXi^2*u^46*
   Log[-u]^3 + 4.035250802883928487443715960581470275496040897770725885073092\
15918702167140564507909640016756805393251731388749203467730750030480791083829\
647212001968969823610243035`145.79897166668692*^-28*GaugeXi^3*u^46*
   Log[-u]^3 - 564.5704145412190661284812749227566791033896324685395725943177\
40897801433341895344242393207055073685455099211233492872275726471635254304601\
7275543856165059849`144.25971739392472*u^47*Log[-u]^3 - 
  8.5831270435486852027064503249892254701578536142672535685607070098857807298\
98048628212973747748221793698067512551780958233044319478558978292987767520729\
6339250480664`144.25971739392472*^-29*GaugeXi*u^47*Log[-u]^3 - 
  9.6383500474023494259997423944386728228176219556431232967429537980032595147\
66570367092864944483872701331371795671009502020156716899635880779933014324950\
9893`144.25971739392472*^-38*GaugeXi^2*u^47*Log[-u]^3 + 
  4.2928200033892873633719443034826238739128653009107320279391599768009233998\
44732108632474379468629555229527979902176857093524336351873972544831002677053\
5896422633005`144.25971739392472*^-29*GaugeXi^3*u^47*Log[-u]^3 + 
  781.71466323490393890013593692068869231304704194325515779380716335993028341\
09832745141229546210805670751459549293989447180343697126173958914337386955229\
492114`142.85249391117904*u^48*Log[-u]^3 - 8.94128086500098330939546398288454\
37784803295087034578427865193984982350939753030258891325068982550292474254798\
87162220152074486081596109974840756602964856135812184`142.85249391117904*^-30*
   GaugeXi*u^48*Log[-u]^3 - 6.02396879096354308828959506379682621578185278535\
00504394948899517231069475947931521518390441276075254958512005095319431343526\
87296089693916763509095866744`142.85249391117904*^-39*GaugeXi^2*u^48*
   Log[-u]^3 + 4.471687503731306629570847646025892977297161137058551563990063\
57605204764455481637232604156963208296337724641297061120414191190876927878678\
9819399899195918937103078`142.85249391117904*^-30*GaugeXi^3*u^48*Log[-u]^3 - 
  1083.2733075380754370487641202563973572457568846529309933397557266391364855\
03802063078471835043129926494890703218192036019777402321392778643103718460246\
6078699`141.4380789452469*u^49*Log[-u]^3 - 9.12418335703980407665012290156481\
94924391034538179335708165651099251256553751299930257500438939998590445630406\
7226509991824764564148700448437145761431206496040257`141.4380789452469*^-31*
   GaugeXi*u^49*Log[-u]^3 - 3.68814416236015890998944843386444694905861969024\
41526686828076553288694580644393473251253142924891328193961750936526200299117\
4292977624869569413828023367`141.4380789452469*^-40*GaugeXi^2*u^49*
   Log[-u]^3 + 4.562946432501822454508633871973759457899264592477541548321170\
74570359367669306753638275678505807830652485870530452815073738818892132166059\
574054790673923730293606`141.4380789452469*^-31*GaugeXi^3*u^49*Log[-u]^3 + 
  1502.3573285196992147530099798887504660196401429893353492156868412156659133\
67195861158983396258864393250733455830371915716597498414866566019092340186545\
699185`139.95156838394635*u^50*Log[-u]^3 - 9.12452525644837134223946278379096\
10462579632048546046162168509064146204575775011642420749750965150786729892063\
599340188846993868451049512474492299608076653187605`139.95156838394635*^-32*
   GaugeXi*u^50*Log[-u]^3 - 2.21288649926704631693893535701624461049979859995\
43443977860999120497412260004083712879402422612383102489836361933590829357845\
542042032624303642993179806`139.95156838394635*^-41*GaugeXi^2*u^50*
   Log[-u]^3 + 4.562946432575585337767405493741956340930913384215367859537352\
87905585242554247254773880647677266121939624439315189948630886853826515637988\
21256823382340439207272`139.95156838394635*^-32*GaugeXi^3*u^50*Log[-u]^3}


==> AncillaryFiles/Expansions/3LBareVectorx2Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`198.88052415909\
32*GaugeXi^3, 0.0486111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111109`19\
6.98484849997496 - (0.0898437500000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
005`197.72337048921455 + 0.78539816339744830961566084581987572104929234984377\
64552437361480769541015715522496570087063355292669955370216283205766617734611\
52387645557931339852032120279362571025675484630276389911155737238732595491107\
20274392`198.80201692856082*I)*GaugeXi + 
  (0.09375`199.08208623669103 - 0.1472621556370215580529364085912266976967423\
15595708085358200527764428894044666046810689132437911737561663191555310108124\
08252396607268354211212622225602255238048206731415336817682310834170073226236\
165458260051449`198.79588001734407*I)*GaugeXi^2 + 
  (0.01171875`198.87506126339167 + 0.0184077694546276947566170510739033372120\
92789449463510669775065970553611755583255851336141554738967195207898944413763\
51551031549575908544276401577778200281904756025841426917102210288854271259153\
279520682282506432`198.78105624102702*I)*GaugeXi^3 - 
  (0.562500000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000001`199.333652854\
85306 + 0.7853981633974483096156608458198757210492923498437764552437361480769\
54101571552249657008706335529266995537021628320576661773461152387645557931339\
85203212027936257102567548463027638991115573723873259549110720274392`199.4320\
428799845*I)*GaugeXi*u - (0.1472621556370215580529364085912266976967423155957\
08085358200527764428894044666046810689132437911737561663191555310108124082523\
96607268354211212622225602255238048206731415336817682310834170073226236165458\
260051449`199.66420789807682*I)*GaugeXi^2*u + 
  (0.0078125`198.87506126339167 - 0.00613592315154256491887235035796777907069\
75964831545035565916886568512039185277519504453805182463223984026329814712545\
05170105165253028480921338592594000939682520086138089723674034296180904197177\
59840227427502144`198.86433739799995*I)*GaugeXi^3*u - 
  (0.53125`199.19059915635583 + 0.1963495408493620774039152114549689302623230\
87460944113810934037019238525392888062414252176583882316748884255407080144165\
44336528809691138948283496300803006984064275641887115756909747778893430968314\
887277680068597`198.7309981193652*I)*GaugeXi*u^2 - 
  (0.046875`198.85704306324368 + 0.036815538909255389513234102147806674424185\
57889892702133955013194110722351116651170267228310947793439041579788882752703\
10206309915181708855280315555640056380951205168285383420442057770854251830655\
9041364565012862`198.9652378937408*I)*GaugeXi^2*u^2 - 
  (0.001953125`198.17717835469688 + 0.001533980787885641229718087589491944767\
67439912078862588914792216421280097963193798761134512956158059960065824536781\
36262925262913132571202303346481485002349206300215345224309185085740452260492\
9439960056856875536`198.1653673936639*I)*GaugeXi^3*u^2 - 
  (0.177083333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333334`198.616253549\
98472 - 0.0654498469497873591346384038183229767541076958203147046036446790064\
12841797629354138084058861294105582961418469026714721814455096032303796494278\
32100267668994688091880629038585636582592964476989438295759226689532`198.1723\
7498643712*I)*GaugeXi*u^3 - (0.015625`198.32794492337564 - 
    0.01227184630308512983774470071593555814139519296630900711318337731370240\
78370555039008907610364926447968052659629425090103402103305060569618426771851\
8800187936504017227617944734806859236180839435519680454855004287`198.43375897\
669853*I)*GaugeXi^2*u^3 - (0.000651041666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666667`197.6105385776561 - 0.00051132692929521374323936252983064825589146\
63735962086297159740547376003265439793292037817098538601998668860817892712087\
64175430437752373410111549382833411640210007178174143639502858015075349764799\
86685618958512`197.63388847662165*I)*GaugeXi^3*u^3 - 
  (0.002604166666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666665`196.685975130\
53828 - 0.0327249234748936795673192019091614883770538479101573523018223395032\
06420898814677069042029430647052791480709234513357360907227548016151898247139\
16050133834497344045940314519292818291296482238494719147879613344766`197.7886\
041055928*I)*GaugeXi*u^4 + (0.00390625`197.65248929215628 + 
    0.00613592315154256491887235035796777907069759648315450355659168865685120\
39185277519504453805182463223984026329814712545051701051652530284809213385925\
9400093968252008613808972367403429618090419717759840227427502144`198.09600617\
40098*I)*GaugeXi^2*u^4 + (0.0001627604166666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666667`196.9108016331948 + 0.000255663464647606871619681264915324127945733\
18679810431485798702736880016327198966460189085492693009993344304089463560438\
20877152188761867050557746914167058201050035890870718197514290075376748823999\
3342809479256`197.29613567393292*I)*GaugeXi^3*u^4 + 
  (0.007812499999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999998`197.061939593\
38307 - 0.0065449846949787359134638403818322976754107695820314704603644679006\
41284179762935413808405886129410558296141846902671472181445509603230379649427\
83210026766899468809188062903858563658259296447698943829575922668956`197.0062\
0797384727*I)*GaugeXi*u^5 + (0.00234375`197.344307366691 - 
    0.00122718463030851298377447007159355581413951929663090071131833773137024\
07837055503900890761036492644796805265962942509010340210330506056961842677185\
1880018793650401722761794473480685923618083943551968045485500429`197.37195182\
672036*I)*GaugeXi^2*u^5 + (0.000097656250000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000001`196.58839899790559 - 0.0000511326929295213743239362529830648255891\
46637359620862971597405473760032654397932920378170985386019986688608178927120\
87641754304377523734101115493828334116402100071781741436395028580150753497647\
998668561895851`196.57208132664346*I)*GaugeXi^3*u^5 - 
  (0.002864583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333332`196.520453286\
34009 + 0.0046360308256099379387035536037978775200826284539389582427581647629\
54242960665412584780954169341665812126433808222725626128523902635621518918344\
71440435626553790406508211223566482591267001650453418545949611890508`196.7725\
2044830215*I)*GaugeXi*u^6 - (0.0003906250000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000002`196.47307966656118 + 0.00086925577980186336350691630071210203501\
54928351135546705171558930539205551247648596464289067515623397737063390417610\
54899098231744179034797189633950816799788357012202896044187154858625628094600\
15977365552229474`197.20579225140028*I)*GaugeXi^2*u^6 - 
  (0.000016276041666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666668`195.709381154\
59663 + 0.0000362189908250776401461215125296709181256455347963981112715481622\
10580023130198535818601204447981764157237764126740043954129092989340793116549\
56808128403332451487550845400184113145244273450394167332390231342895`196.4059\
217513234*I)*GaugeXi^3*u^6 - (0.001798115079365079365079365079365079365079365\
07936507936507936507936507936507936507936507936507936507936507936507936507936\
50793650793650793650793650793650793650793650793650793650793650793650793650793\
6507936507938`196.20696331543155 - 0.0006622901179442768483862219433996967885\
83232636276994034679737823279177565809344654968707738477380830303776258317532\
23230407484323366021698833495920062232364827200929744460509497513038143092921\
916935135658841499`195.84215061205626*I)*GaugeXi*u^7 - 
  (0.000316220238095238095238095238095238095238095238095238095238095238095238\
09523809523809523809523809523809523809523809523809523809523809523809523809523\
80952380952380952380952380952380952380952380952380952380952381`196.2838935559\
6195 - 0.00012417939711455190907241661438744314785935611930193638150245084186\
48457935892521228066327009645089056819580484345372935570140331063112906853128\
0485011668568405100174327086345530783694651829922859425337936032784`196.35097\
360638207*I)*GaugeXi^2*u^7 - (0.000013175843253968253968253968253968253968253\
96825396825396825396825396825396825396825396825396825396825396825396825396825\
39682539682539682539682539682539682539682539682539682539682539682539682539682\
5396825396823`195.51656675184765 - 5.1741415464396628780173589328101311608065\
04970914015895935451744368574732885505116943029206854537736748252018105720564\
87558471276297044522136686875486190350212507263628597730449320610492913452476\
055747334699`195.5511031063052*^-6*I)*GaugeXi^3*u^7 + 
  (0.000196862599206349206349206349206349206349206349206349206349206349206349\
20634920634920634920634920634920634920634920634920634920634920634920634920634\
920634920634920634920634920634920634920634920634920634920634921`195.129159474\
9831 + 0.00060385275459625242058743765427619413076706505072314161985505507416\
63089570614613030597041144940825217475607061130440941595976511836313743128936\
3927115564803224800847708184582188908946542231781747793800159531959`195.71439\
232459062*I)*GaugeXi*u^8 + (0.00003952752976190476190476190476190476190476190\
47619047619047619047619047619047619047619047619047619047619047619047619047619\
04761904761904761904761904761904761904761904761904761904761904761904761904761\
9047619048`195.27982635101057 + 0.0001132223914867973288601445601767863995188\
24697010589053722822826406182929449023994323694521467640472827667632396195767\
65492455959693088268366755736334168400604650158945284609160420427476668459077\
711337529912242`196.3064143979731*I)*GaugeXi^2*u^8 + 
  (1.646980406746031746031746031746031746031746031746031746031746031746031746\
03174603174603174603174603174603174603174603174603174603174603174603174603174\
6031746031746031746031746031746031746031746031746031746`194.5116231688086*^-6 \
+ 4.7175996452832220358393566740327666466176957087745439051176177669242887270\
42666430153938394485019701152818016508156985621856649872120111819481556805903\
50025193756622720192048350851144861185794904639063746345`195.50654389789622*^\
-6*I)*GaugeXi^3*u^8 + (0.0002120191247795414462081128747795414462081128747795\
41446208112874779541446208112874779541446208112874779541446208112874779541446\
20811287477954144620811287477954144620811287477954144620811287477954144620811\
287478`195.0383368281777 - 0.000067094750510694713398604183808466014529673894\
52479351331722834157403432856238458922885601272156472463861785623478267712884\
41834648479304792104043634617386702497787196757606468765654961580353130531042\
2239947999`194.66925909196584*I)*GaugeXi*u^9 + 
  (0.000040044229497354497354497354497354497354497354497354497354497354497354\
49735449735449735449735449735449735449735449735449735449735449735449735449735\
449735449735449735449735449735449735449735449735449735449735444`195.181120391\
045 - 0.000012580265720755258762238284464087377724313855223398783746980314045\
13143660544711048041050238529338586974084804402175196165828439965898696485195\
081814907600067183350993920512128935603052963162119745704169990248`195.352009\
3777043*I)*GaugeXi^2*u^9 + (1.66850956238977072310405643738977072310405643738\
97707231040564373897707231040564373897707231040564373897707231040564373897707\
23104056437389770723104056437389770723104056437389770723104056437389770723104\
05645`194.41385457011975*^-6 - 5.24177738364802448426595186003640738513077300\
97494932279084641854714319189362960335043759938722441123920200183423966506909\
51833191244568688312840895448333613263962474668800537231679387346508832273767\
3749592`194.55213887762739*^-7*I)*GaugeXi^3*u^9 - 
  (0.000021511932319223985890652557319223985890652557319223985890652557319223\
98589065255731922398589065255731922398589065255731922398589065255731922398589\
065255731922398589065255731922398589065255731922398589065255735`193.916069179\
1622 + 0.00007477818161756459186844434034137099361291074373650373822936255488\
33189048977544373502250077267761689117499010616690804774698883454998709050554\
6679863235713087515660531604936611565606104064903438660486722264613`194.62155\
66951972*I)*GaugeXi*u^10 - (4.00442294973544973544973544973544973544973544973\
54497354497354497354497354497354497354497354497354497354497354497354497354497\
35449735449735449735449735449735449735449735449735449735449735449735449735449\
73539`194.07342146395376*^-6 + 0.00001402090905329336097533331381400706130242\
07644505944509180054790406222946683289570031671889487705316709531064490629525\
89525604064781225794697900024743566962039091863496759256146685511445121693947\
48841260424613`195.40247330682678*I)*GaugeXi^2*u^10 - 
  (1.668509562389770723104056437389770723104056437389770723104056437389770723\
10405643738977072310405643738977072310405643738977072310405643738977072310405\
64373897707231040564373897707231040564373897707231040565`193.30825006838387*^\
-7 + 5.8420454388722337397222140891696088760086518544143545491689496002592894\
45137065417986328728654388196230461020442896912302335026992177414457458343643\
1529008496216097903163567277856297688007058114535052517693`194.60260280674987\
*^-7*I)*GaugeXi^3*u^10 - (0.0000259806021524771524771524771524771524771524771\
52477152477152477152477152477152477152477152477152477152477152477152477152477\
15247715247715247715247715247715247715247715247715247715247715247715247715247\
715247713`193.8644872017924 - 6.798016510687690169858576394670090328446431248\
77306711176023226211990044525040339547500070243419717379544555106082549795180\
80314090791731868606180574870118977415095741863060105141873673317303987822606\
5660411`193.48107695980408*^-6*I)*GaugeXi*u^11 - 
  (4.868720689033189033189033189033189033189033189033189033189033189033189033\
18903318903318903318903318903318903318903318903318903318903318903318903318903\
318903318903318903318903318903318903318903318903318903326`194.04725035071786*^\
-6 - 1.2746280957539419068484830740006419365837058591449500834550435491474813\
33484450636651562631706411970086646040823904780865964005889202344972536365885\
77881473082653304515993237697141013137469944977167387311324`194.36743534574558\
*^-6*I)*GaugeXi^2*u^11 - (2.0286336204304954304954304954304954304954304954304\
95430495430495430495430495430495430495430495430495430495430495430495430495430\
49543049543049543049543049543049543049543049543049543049543049543049543049543\
03`193.28485790242013*^-7 - 5.31095039897475794520201280833600806909877441310\
39586810626814547811722228518776527148442987767165420276918367662699202748500\
24538343104052234857857411728045110554354833051570714208880727914374048641137\
973`193.5675648456687*^-8*I)*GaugeXi^3*u^11 + 
  (2.162701544211960878627545294211960878627545294211960878627545294211960878\
62754529421196087862754529421196087862754529421196087862754529421196087862754\
529421196087862754529421196087862754529421196087862754529`192.64696247856617*^\
-6 + 8.9541650180572783448137206201865323887230972140737384219302046269746204\
36930162311309449791604715573105867861636075263944723506880120927345259487508\
90896574374490684626903452084369927954620832314277024739894`193.49716540459053\
*^-6*I)*GaugeXi*u^12 + (4.057267240860990860990860990860990860990860990860990\
86099086099086099086099086099086099086099086099086099086099086099086099086099\
08609908609908609908609908609908609908609908609908609908609908609908609908613`\
192.85373190819882*^-7 + 1.67890594088573968965257261628497482288558072763882\
59541119133675577413319244054333705218359258841699573502240567641119896356575\
40022673877236153907920431076952170033675443972658193614914914060589269421387\
35`194.49597159697004*^-6*I)*GaugeXi^2*u^12 + 
  (1.690528017025412858746192079525412858746192079525412858746192079525412858\
74619207952541285874619207952541285874619207952541285874619207952541285874619\
2079525412858746192079525412858746192079525412858746188`192.09446133644735*^-8 \
+ 6.9954414203572487068857192345207284286899196984951081421329723648239222163\
51689305710507649691184041488959266903183799956815239750094474488483974616335\
129487300708473647683219409140062145475252455289255779`193.69610109689313*^-8*
     I)*GaugeXi^3*u^12 + (3.0693550116293171848727404282959838515394070949626\
50518206073761629317184872740428295983851539407094962650518206073761629317184\
87274042829598385153940709496265051820607376162931718487274042829598385153940\
71`192.6574961681334*^-6 - 6.887819244659444880625938938605024914402382472364\
41417071554202074970802840781716254573060892670428700451373972005789534209500\
52924007133425072980837761274951883898817454111698797686765740064024175155749\
235`192.27522695120754*^-7*I)*GaugeXi*u^13 + 
  (5.755210019532936199602866269532936199602866269532936199602866269532936199\
60286626953293619960286626953293619960286626953293619960286626953293619960286\
6269532936199602866269532936199602866269532936199602867`192.88805032881461*^-7 \
- 1.2914661083736459151173635509884421714504467135683276570091641288905702553\
26465717977324489173757053813346326197510855376642813492325133751720118390708\
0239053478231028272645943524566268576262004532841702987`193.39311203168594*^-7\
*I)*GaugeXi^2*u^13 + (2.39800417480539008316786094563872341650119427897205674\
98345276123053900831678609456387234165011942789720567498345276123053900831678\
60945638723416501194278972056749834527612305390083167860945638723416501201`19\
2.13200207210488*^-8 - 5.3811087848901913129890147957851757143768613065346985\
70871517203710709397193607158238852038223987724222276359156295230736011722884\
68805729883382662795009960561592959511360247646856927857344250188868404287`19\
2.59324153160904*^-9*I)*GaugeXi^3*u^13 - 
  (2.192525482766058162883559708956534353359750185147010543835940661337486734\
31213113752796292478832161371843911526451208990891530574070256609939149621689\
30422898676866930835184803438771692739946708200676454654`191.36686639914242*^\
-7 + 1.0468228031624956703113266528272121806341244853855449218251948362228080\
51615845180103472718302735562783912357842270269985098214608563914036721617994\
55190229739038774851286396326123660778282080687224467252593`192.34476033064533\
*^-6*I)*GaugeXi*u^14 - (4.110864299666382999716333049666382999716333049666382\
99971633304966638299971633304966638299971633304966638299971633304966638299971\
6333049666382999716333049666382999716333049666382999716333049666382999716358`\
191.6214150667579*^-8 + 1.962792755929679381833737474051022838688983410097896\
72842224031791776509677970971269401134681762918021983567095425675622205915239\
10573388188530337397848168076069770284616199311148186395927890128854587609861`\
193.58789650915924*^-7*I)*GaugeXi^2*u^14 - 
  (1.712860124860992916548472104027659583215138770694326249881805437360992916\
54847210402765958321513877069432624988180543736099291654847210402765958321513\
877069432624988180543736099291654847210402765958321516`190.86852431142066*^-9 \
+ 8.1783031497069974243072394752125951612040975420745697017593346579906879032\
48790469558380611740121584249315295642736484258579801629405578411887640582436\
73669836240428525674971297841099830328755368941150412`192.7880260090824*^-9*
     I)*GaugeXi^3*u^14 - (3.5542874730416066394902373738352574331410310246289\
08226791824675422559020442618326216209814093411977009860607744205627803511401\
39499927859716219504579292939081298869658658018446378234738023097811457599817\
12`191.4296972941806*^-7 - 6.978818687749971135408844352181414537560829902570\
29947883463224148538701077230120068981812201823708522608238561513513323398809\
73904260935781441199636793486492692516567524264217415773852188053791482978168\
24`191.05242985679715*^-8*I)*GaugeXi*u^15 - 
  (6.664280946585014045331505648965966426283886601346918807236267553727871188\
18864850610882356914102945848977595009341041087072833104579136325168071199817\
2315632633092950553268013585473902934220394537854855264`191.70794176056103*^-8 \
- 1.3085285039531195878891583160340152257926556067319311522814935452785100645\
19806475129340897878419453479890447302837837481372768260704892545902022493189\
877871737984685641079954076545759728526008590305840654`192.4264772790493*^-8*
     I)*GaugeXi^2*u^15 - (2.7767837277437558522214606870691526776182860838945\
49503015111480719946328411936877545343153808762274370739979205587671196136804\
6024130680215336299992384648469304553960638616723272807928892584977241061898`\
190.95803852169882*^-9 - 5.45220209980466494953815965014173010746939836138304\
64678395564386604586021658603130389204078267477228328768637618243228390532010\
862703856079250937216244911322416028568378331419856073322021917024596076695`1\
91.62660677897242*^-10*I)*GaugeXi^3*u^15 + 
  (2.221424293739005213872938740663608388476113343838211563079287947012814737\
68246255018741791228563715336202108688881175653662426149198635971122743609516\
0962885830610698335566060433785301510169235036959904624`190.07662420945687*^-8 \
+ 1.2020736639460622512787928378308320383371329911782636301542345600605485690\
74110861284003573902308621193570170084946717292584035094785054451603308203189\
3654513767714476899178198985367189788877155110692032661`191.1687012625019*^-7*
     I)*GaugeXi*u^16 + (4.165175591615633778332191030603729016427429125841824\
25452266722107991949261790531631801473071314341155610996880838150679420520690\
361960203230044499885769727039568309409579250849092118933388774658615928387`1\
90.37797429081428*^-9 + 2.253888119898866721147736570932810071882124358459244\
30653918980011352856701395786490750670106682866473794406890927509492359506580\
2721977096756202880980060221331446464418595912309756348085414466583254756125`\
192.67878648681494*^-8*I)*GaugeXi^2*u^16 + 
  (1.735489829839847407638412929418220423511428802434093439384444675449966455\
25746054846583947113047642148171248700349229449758550287650816751345851874952\
40405293315346225399135452045504955557865610775663714`189.63082897400122*^-10 \
+ 9.3912004995786113381155690455533752995088514935801846105799575004730356958\
91491103781277921111786103074766953788646228848312774178008237903150845337416\
9175888810269350774829679573181170225602774302281506`191.87891598673804*^-10*
     I)*GaugeXi^3*u^16 + (4.0513967599694468567017586625429762684664645448959\
17444937052780190035091995876309601799797878229250778270386113523368425329209\
64293513313121156258411160371944685670175866254297626846646454489591744493716\
4`190.1870598821085*^-8 - 7.0710215526238955957576049284166590490419587716368\
44883260203294473815112200652125200021022954756595256295118146745395838729618\
20461796736237240119523156147868689086876422246999139246458169244418276001932`\
189.8151036330164*^-9*I)*GaugeXi*u^17 + 
  (7.596369221463595150569940485906872461494310233806032125359856452293427083\
34304972960435145309094888926821699930943628422620019258674720859594809174641\
107414216657914136905733544389006573880523460355393219`190.51078291911395*^-9 \
- 1.3258165411169804242045509240781235716953672696819084156112881177138403335\
37622273475003941804016861610555334652514761719761803413365868880444825224105\
91777725379203789329171312338608710906733328426750363`191.46582548219945*^-9*
     I)*GaugeXi^2*u^17 + (3.1651538422764979794041418691278635256226292640858\
46718899940188455594618059604054001813105454562037195090416378931785094250080\
2444780035816450382276712808925694079755704405564349541940578355144181474673`\
189.76613945231034*^-10 - 5.5242355879874184341856288503255148820640302903412\
85065047033823807668056406759472812516424183403590043980561052144840499007514\
222357787001853438433774657405224133491222048804680775362954447222017781264`1\
90.66595498212257*^-11*I)*GaugeXi^3*u^17 - 
  (2.250776153476882205873802512457974642848592428424361197470441167920159516\
79817226035713430671413864691175615545363444523108388654607142002099985293262\
604186973934873094536960083178570573528556721834032924`188.77997719770138*^-9 \
+ 1.3612441160938833618127931229825186551621162296751947849808622182270685070\
44618745631838621193878129316732769929204894035728592843598399447779335113883\
947867759364231202354332481933155793458952166147091808`189.9735035791411*^-8*
     I)*GaugeXi*u^18 - (4.220205123035330639205522492170484700830172352114462\
29186658691794079282407947207200241747393941604959345388850524238012566677365\
93040047755267176368950411900925439674272540752466055920771140192241966375`18\
9.1252607596518*^-10 + 2.5523327176760313033989871055922224784289679306409902\
21839116659175753450708660148059697414738521492468873943617259176316991111581\
74699896458625333853240225204880793350441437340362466711273553531152579713`19\
1.76895952921726*^-9*I)*GaugeXi^2*u^18 - 
  (1.758418801264721099668967705071035292012571813381025954944411215808663676\
69978003000100728080809002066393912021051765838569448902471000198980279901537\
2933829205226653094689198019418996698797508010081886`188.3828593764967*^-11 + 
    1.06347196569834637641624462733009269934540330443374592576629860798989727\
11286083950248739228077172885286974765071913234654129631590612495685776055577\
218342716870033056268393222515102779636398063798024155`190.96908902914038*^-10\
*I)*GaugeXi^3*u^18 - (4.56102589580514678327520163409814916941484267569997508\
49662484231841539416941247589036269160690599181525116551498774303425728648189\
3023665028113331151245472269528415703584926569767029667689086752358584592`188\
.9338726147993*^-9 - 7.164442716283596641119963805171150816642716998290498868\
32032746435299214234009866122020326944146383850911984173265733703015048865051\
78918304175532309681466724177064800123912235891218725971523798218267993`188.5\
661367468661*^-10*I)*GaugeXi*u^19 - (8.55192354596444898196690531558201823188\
90964142437051288701110423171567317334786115670789228321402984640599374602137\
50066923305029463672258021966716360653272650040167963516640219290090154615301\
9061870652`189.29987297733695*^-10 - 1.34333300930317437020999321346959077812\
05094371794685378100613995661860266887684989787881130202744697204599703248732\
50693153216621972104718203291230806527501078319965002323354422960351111966071\
2165925245`190.5099625618249*^-10*I)*GaugeXi^2*u^19 - 
  (3.563301477485187075819543881492507596620456839268210470362546267632148638\
22228275481961621784672512436002497394175572919455137709560986344084248613181\
6938863604183403318131933424704204231089709127577969`188.5594647719497*^-11 - 
    5.59722087209655987587497172278996157550212265491445224087525583152577511\
12032020790782838042511436238352498763536385445548050692582171029925137134616\
9386458782633318750968064342900146296652529673580219`189.71009206174799*^-12*
     I)*GaugeXi^3*u^19 + (2.2805129432784660654114153512613351389667634164133\
21859580935010977073286077459546717295300809278200104576139070508618197739330\
2729155068791378155929694543840657126777292842419347862330773493939215068229`\
187.47917834612875*^-10 + 1.5244106135296823929070274919579792612650897215447\
33551768930025896309565878501597259275587513906018848659293773249143903333389\
53286629444810517836838140004808867808903700697659263088715445981869038207757`\
188.7631992675596*^-9*I)*GaugeXi*u^20 + 
  (4.275961772982224490983452657791009115944548207121852564435055521158578365\
86673930578353946141607014923202996873010687503346165251473183612901098335818\
0326636325020083981758320109645045077307650953093526`187.86505538439607*^-11 \
+ 2.8582699003681544867006765474212111148720432278963754095667437985555804360\
22190494861141726588573785341236175824842144818750105374124302090197209440715\
1250901662714169443880811111829134146121600444663964`190.8586154527232*^-10*
     I)*GaugeXi^2*u^20 + (1.7816507387425935379097719407462537983102284196341\
05235181273133816074319111141377409808108923362562180012486970877864597275688\
54780493172042124306590846943180209170165906596671235210211554485456378899`18\
7.12641066317713*^-12 + 1.190945791820064369458615228092171297863351344956823\
08731947658273149184834257937285880905274523907722551507326035089367447921057\
2551792537582170600297968787569279757060161700462992880589421733351860997`190\
.05874495264638*^-11*I)*GaugeXi^3*u^20 + 
  (5.083413959689857268505091073581324349164515337113897872400970412971401367\
62622100703618777601673770754355121521957933802290344994062825141542095076811\
97418387507765255832210575988095659598655425532852042`187.67296065168958*^-10 \
- 7.2590981596651542519382261521808536250718558168796835798520477423633788851\
35721891710836131018600089755520446539281637634920902537458544990977039849435\
238324231800423985747507583956605497427708049438402`187.30815961122033*^-11*
     I)*GaugeXi*u^21 + (9.531401174624915741225000471259078665654031342866981\
08588138154220597594308352165751135735490751051231253708605923045955069160712\
691679334346797693409892545557207783371803235759214511989176110835170816`188.\
0778997462939*^-11 - 1.361080904937216422238417403533910054700972965664940671\
22225895169313354096294785469578177456598751682916008372611530705654766922577\
3477185808194971769107185793462579497327657671991863530767695259269715`189.55\
80197237427*^-11*I)*GaugeXi^2*u^21 + 
  (3.971417156093714892177083529691282777355846392861242119117242309252489976\
28480069062973223121146271346355711919134602481278816963621533055977832372254\
121893982169909738251348233006046662156712847987863`187.34081196425706*^-12 - 
    5.67117043723840175932673918139129189458738735693725279675941229872138975\
40122827278990907273582813201215003488588137794022819551073894882742008123823\
712799408060940812388652402999660980448653969136237`188.75814922366584*^-13*
     I)*GaugeXi^3*u^21 - (2.3106427090500240252128376192856179822120233766413\
09978426895408506805896210394891352693970856639472237797731777393857044470120\
14912863400800525361890262665781489689259818793507552055845061195743418351`18\
6.17564114790034*^-11 + 1.691650960692417475277046704575794125146221873663199\
02159923229187719192112122221731374355336975454598615882949620564909040178739\
03480662534417143506898656289242260664704249771954962589317418562934515672`18\
7.54104871286037*^-10*I)*GaugeXi*u^22 - 
  (4.332455079374961700556818396026853938933650610394082311764264337366352701\
40160075341425334313977750559660776639055929979576891233041672424703089860640\
860247980548992441728743526915687267807323106895792`186.59886576793414*^-12 + 
    3.17184555129828276614446257107961398464916601311849816549856054726973485\
21022916574632691625682897737240478053053855920445033513569026242252032144075\
43498054232923874632046832241555485497015980550221661`189.94788612161614*^-11*
     I)*GaugeXi^2*u^22 - (1.8051896164062340418986743316778558078890210876642\
00963235110140569313625584000313922605559641573960665253235996066374914903713\
4710069684362628744193369176999189541351738697646954820302825305129454005`185\
.8631525143184*^-13 + 1.32160231304095115256019273794983916027048583879937423\
56244002280290561883759548572763621510701207390516865855439106633518763963987\
0942676050133933647645752259705161443001951343398145229042332522925901`189.14\
80156215393*^-12*I)*GaugeXi^3*u^22 - 
  (5.618809301852995536430686270284998516220171966481205003499610165417638016\
17181416632703412712680954465696366884541471472967728071381893485719542309007\
8471024172827431993834739560900389181394289804654953`186.4061942272037*^-11 - 
    7.35500417692355424033498567206867010933139945070956096347492300816170400\
48748792057119284929119762868963427369400245612626164669145568097975726710899\
5593751706185246291489120519780982144235589692805226`186.04327402474166*^-12*
     I)*GaugeXi*u^23 - (1.053526744097028692008069970721334266236004447103015\
61686145445143500752649311563589122303860924887003687954451420197995893356594\
710540043999379856013304452353850322285012960087202776134361219373350248`186.\
84697216395372*^-11 - 1.37906328317316642006280981351287564549963739700804268\
06515480640303195009140398510709865924209955537930642631762546052367405875464\
7940183704487582936673828444909733679654210097458934152044173067400941`188.60\
934506289925*^-12*I)*GaugeXi^2*u^23 - 
  (4.389694767070952883366958211338892775983351862929231736922726880979198027\
05464848288009599420520362515366476880917491649555652477960583516664082733388\
76855147437634285422066703001156722650508072229327`186.11247432034318*^-13 - 
    5.74609701322152675026170755630364852291515582086684450271478360012633125\
38084993794624441350874814741377677632343941884864191147769975076543536492890\
2807618520457223665225875406078892300184054447504`187.80947456282234*^-14*I)*
   GaugeXi^3*u^23 + (2.341170542436934935411969479476069579290503667757345101\
25940443745379538878670247910250484084937988989017422471086377979122809280082\
166798725212286861416828898800289378092264016974822159047324028585627`184.870\
23781648654*^-12 + 1.86304432224471844148774444775743841801388400631944228071\
87237889208869428476791446145113085400996150456965250778981641959607975158896\
06228668649798302364816920500702208644782715580012106808782534072123`186.3095\
3958241747*^-11*I)*GaugeXi*u^24 + (4.3896947670709528833669582113388927759833\
51862929231736922726880979198027054648482880095994205203625153664768809174916\
49555652477960583516664082733388768551474376342854220667030011567226505080722\
28737`185.32788324537307*^-13 + 3.4932081042088470777895208395451970337760325\
11848954276347607104226663017839398396152208703512686778210680984521059057867\
42649534229301167875371837181693403172593881664120896759171252270026646725138\
568`189.03686207288288*^-12*I)*GaugeXi^2*u^24 + 
  (1.829039486279563701402899254724538656659729942887179890384469533741332511\
27277020120003999758550151048069365367048954853981521865816909798610034472245\
3202297809901428559252779291714863443771169676403`184.59446312701107*^-14 + 
    1.45550337675368628241230034981049876407334687993706428181150296009444292\
40997493317300869597969528242544504102171079407780943730592887548661473826549\
23722513219141173600503736496546884458444361354744`188.23699157280598*^-13*I)*
   GaugeXi^3*u^24 + (6.167464432158330822245901401143279665842612357358424029\
67640365295569805696978168179699433084295104746287551114245906453134671295781\
979949857161915348338024178808139185389883260735286986230156258952354`185.134\
83909543507*^-12 - 7.45217728897887376595097779102975367205553602527776912287\
48951556835477713907165784580452341603984601827861003115926567838431900635584\
249146745991932094592676820028088345791308623200484272351301362771`184.773050\
0258691*^-13*I)*GaugeXi*u^25 + (1.1563995810296938286889845744636499866047444\
46948241344252571059172206712374152390675188034703503786725727510729116295917\
17552408270347323674435097909907827522683029298341793799380601412631319691229\
816`185.6087120390646*^-12 - 1.3972832416835388311158083358180788135104130047\
39581710539042841690665207135759358460883481405074711284272393808423623146970\
5981369172046715014873487267736126903755266564835870366850090801065869005541`\
187.66343688113238*^-13*I)*GaugeXi^2*u^25 + 
  (4.818331587623724286204102393598541610853101862284338934385712746550861301\
55896829447995014459793244469053129470465123298823135034459780515310146241291\
2826146778459554097574741640858392192971653800847`184.87625107104344*^-14 - 
    5.82201350701474512964920139924199505629338751974825712724601184037777169\
63989973269203478391878112970178016408684317631123774922371550194645895306196\
9489005287656469440201494598618753783377744541894`186.8635663810555*^-15*I)*
   GaugeXi^3*u^25 - (2.372101704676308980937154125564994945362049388495955247\
05808499162096418270045275079679924589529077344034023203901849689174059381705\
791603591081716291286718998645194870611250230509408236604071966961`183.563514\
09253128*^-13 + 2.03867124380538279791792650502261004393718048001101177841583\
02780173012517847479760404501985754485373771884774611887326266186211516914023\
8135952134228393909011754656395209125368038384918503604957461351`185.07051947\
90347*^-12*I)*GaugeXi*u^26 - (4.447690696268053187265325286398653794633632488\
26246670866373484297002581682366304105841551809039917971433657972737036891221\
3554164244127833632119150381070289333962665320838223053100054331973834280207`\
184.05301837393753*^-14 + 3.8225085821350927460961121969173938323822134000206\
47084529681771282439847096402455075844122328966007582228395239728873674909914\
6594213794650491025167823857939703998074101711006507197172219425929524038`188\
.12560753197994*^-13*I)*GaugeXi^2*u^26 - 
  (1.853204456778355494693885535999439081097346870109361128609889517904177423\
67652626710767313253766632488097357488640432038008898090176838659734671631265\
877928722248444388368259293879168930498909761151`183.3214146548377*^-15 + 
    1.59271190922295531087338008204891409682592225000860295188736740470101660\
29568343562816017176370691698259284980165536973645457977747589081104371260486\
59327414154333253087571291937799882175809413730168`187.32573703190303*^-14*I)*
   GaugeXi^3*u^26 - (6.729636268256309451023152165123552328320558968016571894\
44701322456630911274437341729620814348544432028981544873331203755395114784006\
52306401923934058744025323414019695289820454024361056240245928455401`183.8597\
8009529435*^-13 - 7.550634236316232584881209277861518681248816592633376957095\
66769636037500661017768903870443916832791621180917578218049120969859685811630\
5116146375341792367000435357644267004643260680922907540924349675`183.49862633\
969542*^-14*I)*GaugeXi*u^27 - (1.26180680029805792520761199874201527738262254\
68173018621363328517679633955812748829034627933184716581266133545806597503274\
40654815409491986763108344971522490769973481366302197517516209248562564805921\
6`184.36436050609083*^-13 - 1.41574391930929360966522673959903475273415311111\
87581794554376930675703137394083166947570823440614842897142204591588421018184\
86910896807209277445376586068812581629558300063370611377673045163923315703`18\
6.71990081424502*^-14*I)*GaugeXi^2*u^27 - 
  (5.257528334575241355031716661425063655760927278405424425568053549033180814\
92197867876442830549363190886088897741941562636433606173087288327817961810404\
801037820822283902625915632298420520234402002862`183.63352646771838*^-15 - 
    5.89893299712205670693844474832931146972563796299482574773099038778154297\
39142013195614878431002561845404759185798285087575770287954033633719893557357\
752867190901231595835973775474069710215163471488`185.92003031416812*^-16*I)*
   GaugeXi^3*u^27 + (2.403441524377253006377872317187360939438362451679040941\
07400137891379777623424714297883154234937620228359297623585427354955327506820\
3339482838367478745894298525588749420800498137286949890705749440708`182.25582\
07583262*^-14 + 2.21861367441428126087522802424377986843069068541052854399465\
80725551659519427170863080891023297627791542500703474743637056074771009628225\
684527812602937357302795284771504550473555250978502489068747673`183.825354183\
39265*^-13*I)*GaugeXi*u^28 + (4.506452858207349732884328566935768847795080524\
34750665048690304202844069850455315322665283328025592188076198064521339402657\
376719789104280986824408918400889560704814773679356256255789017343773140773`1\
82.77495990585086*^-15 + 4.15990063952677736414105254545708725330754503514474\
10199899838860409361598925945368276670668683052109142188819015144319480140195\
64305292315848964863050754494274115894657103213791609558469216700389932`187.2\
1416932462805*^-14*I)*GaugeXi^2*u^28 + 
  (1.877688690919729055368470236223237019914616885144794437702876267511850291\
04356381384443868053343996745031749193550558084440573633245460117077843503716\
00037065029367282236639844010657875722657213999`182.04482017926958*^-16 + 
    1.73329193313615723505877189394045302221147709797697542499582661918372339\
99552477236781946111951271712142578674589643466450058414851272051316037353596\
0448103928088162277379300574650398269550695849581`186.41429882455114*^-15*I)*
   GaugeXi^3*u^28 + (7.305586201951153255961643456019663982165064451648545412\
19168833607356943163233314565470731535376717691596596746696015507876828996629\
3040923228427460133919314476839928576776872648837867634111550442458`182.58165\
798938262*^-14 - 7.6503919807389008995697518077371719601058299496914777379126\
14043293675696354196849338238283895733721221551966715428840364163714141251112\
30500959055273701975958458095569122430122594861327672036854993`182.2208248376\
1847*^-15*I)*GaugeXi*u^29 + (1.3697974128658412366856557961837196417812880361\
58065385082400702519191061079563636396951910219780226853119567693858431253548\
921184007565108552041545556266620036378415030810465789088634178390275891067`1\
83.11487310688875*^-14 - 1.43444849638854391866932846395071974251984311556715\
20758586151331175641930664119092509196782304500727290409937591429075682806964\
0148458355718929822863819120492210892919210455647986536498938506909998`185.77\
842124202755*^-15*I)*GaugeXi^2*u^29 + 
  (5.707489220274338486190232484098831840755366817325272437843336260496629421\
16484848498729962591575094522133153205774346355645383826669818795230017310648\
4444250151576729295043607454535975743292816357`182.38536264117172*^-16 - 
    5.97686873495226632778886859979466559383267964819646698274422972132318413\
77767162885454986592935419697043374739964287815345029016728524314882887426193\
25796687175453871633768985332772354122437787917`184.97855074195064*^-17*I)*
   GaugeXi^3*u^29 - (2.435195400650384422895117234424448510056224866901384009\
56241749693260062884989299197092657566351841428354758486695437054191784533215\
144007822000523082208598863706549947284492081159141008957268624988`180.947391\
15307837*^-15 + 2.40295498953056423119386837884031600964300320795562407408567\
48629948505493787069256522947385922539256719311370608761170617089534286975651\
15767307260368172724631029043083287580615888534710377780362966`182.5750632387\
6711*^-14*I)*GaugeXi*u^30 - (4.5659913762194707889521859872790654726042934538\
60217950274669008397303536931878787989839700732600756177065225646194770845163\
0706133585503618401384851875554001212613834360348859636287805946342535283`181\
.4942310364756*^-16 + 4.50554060536980793348850321032559251808063101491679513\
89106403681153447800850754855980526348604761106348708819891427194907042876788\
0793459206370111319032385868317945578116421365479100258195833818264`186.30258\
239594232*^-15*I)*GaugeXi^2*u^30 - (1.902496406758112828730077494699610613585\
12227244175747928111208683220980705494949499576654197191698174044384401924782\
11854846127555660626507667243688281480833838589097650145358181786585810976090\
38`180.76529347775516*^-17 + 1.8773085855707533056202096709689968825335962562\
15331307879433486714726991702114785665855264525198379431196200828809466454460\
1198661699727466932087971626349411179914399088184223561629177424826409092`185\
.50271189586542*^-16*I)*GaugeXi^3*u^30 - 
  (7.895580172616730891917175283671141973099216048202178249540722526577473864\
51951817266149443468964155856603352563389268214162823439514795464501578375986\
361032466333799536835042134835783366176653722419`181.30095268940545*^-15 - 
    7.75146770816311042320602702851714841820323615469556152930862859030596951\
41248610504912733502975933086191327001963745711668030755764437584379590556786\
070087891323517518815728406964146280979928399662`180.94024512193943*^-16*I)*
   GaugeXi*u^31 - (1.48042128236563704222164404689070436033109936977474752802\
22568808353688572033397523032055367345126429711164909080344112114877684994630\
6278695716148296602740094349446629906393193650062570408666263805`181.86099484\
582687*^-15 - 1.4534001952805832043511300678469653284131067790054177867453678\
60682369283898411446967113753180798745366087381286820232093775576670583204707\
1173229397388141479623159534777949076305777427683736574781`184.8387416260634*^\
-16*I)*GaugeXi^2*u^31 - (6.16842200985682100925685019537793483471291404072811\
47000927370034807035716805823012633564030604693457129853787834767133811990354\
14429428278988172845691780837264560276246099716402085940433694421556`181.1325\
8116239888*^-17 - 6.055834147002430018129708616029022201721278245855907444772\
36608617653868291004769569630730491999477235869742202841763372406490279409668\
627965551224891172561650964980615747878179407392820155690615`184.038871125986\
53*^-18*I)*GaugeXi^3*u^31 + (2.4673688039427284036813628801551160011768262175\
19311057092713813229102274682116412053968111607862489518502826266189907535700\
4050830598067966231058515960464433543550974442702664503069293276535007049`179\
.6383862978606*^-16 + 2.59178001441626923052439425316371002053650539779624548\
29137747267187658228731239452274705017605135652204077118608100136907557064469\
4306161568687993823973652504359723668212796552935240689069100568125`181.32042\
152524306*^-15*I)*GaugeXi*u^32 + (4.62631650739261575694263764653345112603468\
55305460860250695527526105276787604367259475173022953520092847390340876075350\
35899276560822071209241129634268835627948420207184574787301564455325270815556`\
180.21123434228937*^-17 + 4.8595875270305048072332392246819562885059476208679\
60280463327612597685917887107397301507190800962934788264459739018775670166949\
5880182405294128998841995059844567448187789899353675357629200456357299`185.39\
087335393253*^-16*I)*GaugeXi^2*u^32 + 
  (1.927631878080256565392765686055604635847785637727535843778980313587719866\
15018196914479887595639667053530793086983647293162469856700919633718380401427\
868151164517508632690616137565185638552941058`179.483301670788*^-18 + 
    2.02482813626271033634718301028414845354414484202831678352638650524903579\
91196280822089613295004012228284435248912578231959028956616742668872553749517\
49794160190310341157912473069806567883352348219`184.59100285385563*^-17*I)*
   GaugeXi^3*u^32 + (8.499888741720316411454743619508432270223071816864251569\
32375671512619233448872072542687084244150382772359918139269185286228688655991\
73929381998396554973866778423828579103789116877467666995244788312`180.0180344\
823417*^-16 - 7.8538788315644522137102856156476061228378951448371075239811355\
35511411584464011955234759096243980500667902157153969738456835474081645641259\
657211934059807651647264353582205956149552748153609099998`179.65733342770883*^\
-17*I)*GaugeXi*u^33 + (1.5937291390725593271478858900100813798299415304277967\
98924024730609815489727942616179193819603329270247985592677306999558365036736\
1362837015657208631709910582974437688869129187829896065223302964604`180.60331\
578907866*^-16 - 1.4726022809183347900706785529339261480321053396569576607464\
62912908389672087002241606517330545746343875231654466369325960656651390308557\
736185727237636213934683862066296663616778041140278801707798`183.900650625604\
*^-17*I)*GaugeXi^2*u^33 + (6.640538079468997196449524541708672415958089710115\
81999551676971087423120719976090074664091501387195936660663615544583149318765\
306723451542319050359654579607623934903702880382826245669384304304292`179.875\
8264728521*^-18 - 6.135842837159728291961160637224692283467105581903990253110\
26213711829030036250934002715554394060976614679856027653885816940271412628565\
72341071968234842247278494252762360984032418380844950071157`183.1007801255271\
*^-19*I)*GaugeXi^3*u^33 - (2.499967276976563650428246825666402680773422894421\
24929976446286609171751645372564131897938235117893772203347269566161051772750\
1556530284277990543985782309199214809022612752614312983049864313322196`178.32\
89213067258*^-17 + 2.78517504789163857869211100571106823684669390766439648482\
50293679224720762647831704179194911643624754658491643981418784496420973805384\
110125038283793024153513649610062927376709053212509677749728914`180.062030767\
18853*^-16*I)*GaugeXi*u^34 - (4.687438644331056844552605558853180528911592736\
55234352624713156061710438155277240052704064589214491249407527258031470458342\
657863569495206342859077403232664205130520260856740818526354859508908879`178.\
92628490582973*^-18 + 5.22220321479682233504770813570825294408755107687074340\
90469300648546351429964684445335990459331796414984671832465160220930789325885\
09520648444678211192028783809301886798883132947477345564578072089`184.4790628\
160466*^-17*I)*GaugeXi^2*u^34 - (1.953099435137940351896918982855491887046496\
97356347646926963815025712682564698850021960026912172704687253136357513112690\
97610744315395633597619128225134694341880438344202364200771931452479557997`17\
8.19920569673525*^-19 + 2.175918006165342639603211723211772060036479615362809\
75376955419368943130958186185188899960247215818395769465968604834253878288857\
854563360351861592133001199325387578616620130539478222731857419669`183.679192\
3159697*^-18*I)*GaugeXi^3*u^34 - (9.11878716853358957560038684988693572540271\
90622674508550882543621483907968931489350323854623560262927066207294154522270\
26132084125743944078723500652177282542526021061346026718397729014413505994751`\
178.73319632033736*^-17 - 7.9576429939761102248346028734601949624191254504697\
04242357226765492777360756523344051198546183892787045283326851833938427548849\
65868117432143950965514975814675703144655067905972948928847935717165`178.3724\
2995885973*^-18*I)*GaugeXi*u^35 - (1.7097725941000480454250715136701680928057\
56752202325609869587017721952228812328387670155000774565456751820708226185718\
80986458723991184856916693157457092761070512477267440759900342681971710239075\
7`179.34231102064535*^-17 - 1.49205806137052066715648803877378655545358602196\
30695454419800185298957551418481270095997274094798975709906237847188634551654\
0931100272018526990806034057965251694339622825232369927924158987944918`182.96\
39720665494*^-18*I)*GaugeXi^2*u^35 - 
  (7.124052475416866855937797973625700386690653134176356707789945907174800953\
38470161529231250322735606979925295094244049504110244683296603570486221489404\
55317112713532194766983291809450821545904522`178.61561241767524*^-19 - 
    6.21690858904383611315203349489077731438994175817945643934158341054123231\
30910338625399988642061662398791275991029952643965225387958446674386246169180\
85748552153930817617718015413663506624497706`182.16410156647248*^-20*I)*
   GaugeXi^3*u^35 + (2.532996435703774882111215545165238129034820267006672865\
79277976672752767882546866669887070719611256832762967361033206674419171660184\
69742571454915212720218439801786612539780567515251099728481142`177.0190811259\
1207*^-18 + 2.983227886465419287469195880147240379686018595215049798052974755\
61745634129984291902338997502238942040398387209609215024958841701545963473927\
5981673519346738875406611598455975327051230592052991465`178.8003685070685*^-17\
*I)*GaugeXi*u^36 + (4.7493683169445779039585319824171335911271020894509044718\
59963938116533968923134410194875002151570713199501967294960330027401631221977\
3571365748099293636878075142354796511322194539633881030656824`177.63963384271\
84*^-19 + 5.59355228712266116400474227527607571191128486602821837134932766678\
27306399372054731688562031669801632574697601801727817179782819039868151361424\
6563784877513539138739674710495373822105736009935422`183.56716700535273*^-18*
     I)*GaugeXi^2*u^36 + (1.9789034653935741266493883260071389963029592039378\
76863274984974215222487051306004247864584229821130499792486372900137511417346\
34249056547357283747056820325313093144985463842477248474504290476`176.9132895\
4399927*^-20 + 2.330646786301108818335309281365031546629702027511757654728886\
52782613776664050228048702341798624173469061240007507199238249095079332783964\
00593606824369896397464114153112937307242587739000413975`182.76729650527585*^\
-19*I)*GaugeXi^3*u^36 + (9.75255548703850932208849202895668898051022224537256\
25438270350564615450282881369833975024583943130678065745224937096673880046310\
1982116632051726136074526836584990658512140058797840529311101591935`177.44667\
481112532*^-18 - 8.0627780715281602364032321085060550802324826897704048596026\
34474641773895404980862225378310871322757848605059719167973647536262203944958\
754799950468971207402365963815130962095478516839437981131`177.08580054227676*^\
-19*I)*GaugeXi*u^37 + (1.8286041538197204978915922630921692165461715739500943\
76558105564641951637590851037522530339127741428990990010343991069945742874161\
06380457808192437899643686413753694549350564636228843517967688353`178.0783690\
7600242*^-18 - 1.511770888411530044325606020344885327543590504331950911175493\
96399533260538843391166725843328837301709661344869734399505891304916323967976\
6524990712932101387943618215337055392902221907394621447`182.02855754756104*^-\
19*I)*GaugeXi^2*u^37 + (7.619183974248835407881634429550705068942381558125393\
23565877318600813182329521265634387641303225595412912504309996279144059530900\
4432519075341351579151820267239737272889606859842868479915373313`177.35235552\
408167*^-20 - 6.2990453683813751846900250847703555314316271013831287965645581\
83313885855785141298613576805368220904569222702905599979412137704846831999027\
18746130388375578309840923057106413709259128081092272`181.22868704748416*^-21*
     I)*GaugeXi^3*u^37 - (2.5664619702732919268653926607087147357848090903759\
06352489322184136650641933580899169163462886384782832627786274261862815768252\
6398752848716727891268114188206010054824936823613735100040716329711`175.70893\
01687491*^-19 + 3.18602784884560297110739018934743432623173806674165213179846\
19634205643189049613300607155358603276004493699036123065116505845448525574564\
273595193814499601652095538481999143332770593449394498982`177.53582140033785*^\
-18*I)*GaugeXi*u^38 - (4.8121161942624223628726112186636032014372936156581430\
96205540959584083256818029046111921945073003760502605290378923868278270721476\
483696258110327313148518063519834067088172753584969566262166016`176.351484800\
0128*^-20 + 5.973802216585505570826356605026439361684508875140597747122116181\
41355809794680249386384162973811425084256856927307470934484602159854523080129\
90988402186753097679134653748393748944862717614698226`182.65519886214904*^-19*
     I)*GaugeXi^2*u^38 - (2.0050484142760093178635880077765013339322056731908\
92956752308733160034690340845435879967477113751566876085537657884945115946133\
94853487344087930304714521585979993086128673864732707065260992192`175.6257808\
03586*^-21 + 2.48908425691062732117764858542768306736854536464191572796754840\
89223158741445010391099340123908809378510702371971144622270191756660605128338\
74624516757781379069963943906183072872702613233945759`181.8553283620721*^-20*
     I)*GaugeXi^3*u^38 - (1.0401478584045449345762224890558894380813602708947\
42289289097824303059268278395267957030412617867346217521214844470591018488834\
04740887997084120549180134345141961708354737600844678341244794883865`176.1586\
64328477*^-18 - 8.16930217652718710540356458807034442623522581215808238922682\
55472322162023204136668223475278469938473060766759289910555143193457757883498\
13742357388333231192845009867179267521223229089588219147`175.7976576546303*^-\
20*I)*GaugeXi*u^39 - (1.95027723450852175233041716692808696068932172990508619\
93024124253485639826455618065480723837922475108057790167849584680968427311408\
832333738496291373848961708345844644395672423146666888748727359`176.811812242\
616*^-19 - 1.5317441580988475822631683602631895799191048397796404479800297901\
06040537935077562529190161471311346369889376736685822908934877332960315590076\
692010312480848658439350096112660229355454297812777`181.0942808927464*^-20*I)*
   GaugeXi^2*u^39 - (8.126155143785507301376738195533695669538840541271192497\
09338510561901659435650752728363493246769796169074590327066028373684471308701\
347239104012140577040071181076860183153017631111120364448455`176.086398660764\
16*^-21 - 6.38226732541186492609653483442995658299627016574850186658345745877\
51689080628231772049590061304639432078724030695242621205619888873346482919862\
167096353368694101639587338027509556477262408866`180.2944103926696*^-22*I)*
   GaugeXi^3*u^39 + (2.600369646011362336440556222501841633301457269176707474\
91702190683852244969217664756895032523465832993827434098204610404535853125716\
6422403162663970189697827009849196303739291722152639213018511`174.39851840562\
918*^-20 + 3.3936658008364092121180404293889002922279946450606950683515525585\
64022783147148314600717767034404108864724383348671299076418827485438776584428\
1702238878095901557494993351853178900073511297681029`176.2687080223631*^-19*
     I)*GaugeXi*u^40 + (4.875693086271304380826042917320217401723304324762715\
49825603106337140995661390451637018095948061877701444754196239617024210682785\
220808343462407284346224042708646116109891810578666672219095326`175.062005552\
1337*^-21 + 6.363123376568267272721325805104188047927489959488803253159161047\
30754271840090308987634581318950770412135821877875868576828530153519770609580\
2819169789642981542030311253472471043763783368274886`181.74316883437078*^-20*
     I)*GaugeXi^2*u^40 + (2.0315387859463768253441845488834239173847101353177\
98124273346276404754148589126881820908733116924490422686475817665070934211178\
2717533680977600303514426001779526921504578825440777778009021256`174.33686502\
96626*^-22 + 2.65130140690344469696721908546007835330312081645366802214965043\
63781427993337096207818107554956282100505659244911494524034522089729990442065\
8450798741235124230917929635561352960156824307011454`180.94329833429384*^-21*
     I)*GaugeXi^3*u^40 + (1.1065846278542080481391011408545210634874538780886\
05263724817119625365598321997132387400590663168343216074895246332241902600627\
8580177903969127642015191049896670636425330031882783907767339482962`174.86932\
68147381*^-19 - 8.27723366057660783443424494972902510299510889039193919110134\
77038146897149930446697578482122790344118651814228016373148205337255742409184\
9860529322899465753696524268130533004363416427105133307`174.5081745179637*^-21\
*I)*GaugeXi*u^41 + (2.0748461772266400902608146391025422729152761968918821596\
85950672439143863593844802012177080907259264038384777739607245579954371335600\
481485500930628822362238556093095403111238836147658872260248`175.542911218903\
53*^-20 - 1.55198131135811396895642092807419220681158291694848859833150269446\
52543215611958755795965398023189522247215167753069965288500735451701722184884\
9248043649828818098300274474938318140580082153048`180.16103392374174*^-21*I)*
   GaugeXi^2*u^41 + (8.645192405111000376086727662927259470480317487049508998\
69146113516309943164102000838407117044691360015993657391503018991647654723166\
86728562538776200931759939837212308462968284839485786449414`174.81802796350675\
*^-22 - 6.4665887973254748706517538669758008617149288206187024930479278936052\
26339838316148248318915842995634269672986563779152203541973104875717577035385\
335152076200754095844769789096589190836756379`179.3611634236649*^-23*I)*
   GaugeXi^3*u^41 - (2.634725304414781066997859859178231811798827139514450095\
09570697851520918137643807085457530707438461529730682779979877789527944817449\
854727211482968863035253522087855372297333288928585570764959`173.0878853454166\
*^-21 + 3.6062341806274354219887554672692375532649532452132854539159122893914\
96624724681987781090672759753747695106768793572557117726131635219066202660986\
912960870918513128953778818723408525159568377391`174.99929477265087*^-20*I)*
   GaugeXi*u^42 - (4.94010994577771450062098723595843398313160999259971942782\
36920772360568180805828619337549545410934858056780422371601085237008841323820\
987750022157829103862822764121319121696162765420448483961`173.7713362457142*^\
-22 + 6.761689088676441416228916501129820412371787334774910226092335542609056\
17135877872708954501142453827692832519148794854459573649681603574912998935046\
180163297221211678833528510639098467419159725`180.83108545010575*^-21*I)*
   GaugeXi^2*u^42 - (2.058379144074047708592078014982680826304837496916549761\
59320503218169034086690952580573123105878895241903251759881671188487536838849\
2541156250923242879327617615171721630070673448559185455181`173.0466958394396*^\
-23 + 2.817370453615183923428715208804091838488244722822879260871806476087106\
73806615780295397708809355761538680216311997856024822354034001489547082889602\
57506804050883819951397021276629102809131655`180.03121495002887*^-22*I)*
   GaugeXi^3*u^42 - (1.174595340229187011505234254335492486332192866345436011\
01271538589022417114843725423021732714016291085537117577378473221719769805681\
5477782326990630643286678234773868213839001370783048985400843`173.57879879877\
02*^-20 - 8.38659111773822191160175690062613384480221684933322198585095881253\
83642435457720646071876110691947620816436483571454816691305386865559679131650\
858440950486477049510552995784265314538595423778`173.21749473499418*^-22*I)*
   GaugeXi*u^43 - (2.20236626292972564657231422687904666614264955255120444041\
51651659686355292823890644237073168849603935099214842040150645350830139002620\
3787125796071179739153396633417695602160342396038212888883`174.27189586719186\
*^-21 - 1.5724858345759166084253294188674000959004156592499791223470547773509\
43295664832262113847677075474017890308184066964777812961976003729243983718453\
5957678216214446783228686709549746475986492089`179.22872319165765*^-22*I)*
   GaugeXi^2*u^43 - (9.176526095540523527384642611996027775594373135630018501\
72985485820264803867662110176544715368733497295800618418339610222951255791775\
8491130241502965822464724859725737316756680933168258785402`173.54748510613138\
*^-23 - 6.5520243107329858684388725786141670662517319135415796764460615722955\
97065270134425474365321147808407876284100279019907554008233348871849932160223\
31569925675601949301195279564572769832770503`178.42885269158074*^-24*I)*
   GaugeXi^3*u^43 + (2.669534864157243207966441487126115055045378764490565285\
06847149502194028807449488141303896409953373232245092585719243171263071993211\
52180613973502922892370257484452739528425203366091483521851`171.77706272530386\
*^-22 + 3.8238270244809892964021160769814735840364066459106022368843866429396\
12189601779967767557288291656871982004531277559664984361881247114923313856481\
67526134518965680778531338163856467036731638432`173.72780722188418*^-21*I)*
   GaugeXi*u^44 + (5.00537787029483101493707778836146969577874898307091918276\
17390135650807483690660555084257201930918034316397368273069648524613952278682\
67889222637981357708031741668583990958189599909960713188`172.47959536069246*^\
-23 + 7.169675670901854930753967644340262970068262461082379194158224955511772\
85550333743956416991554685663496625849614542437184567852733834048121348090314\
11150222306065145974625905723087569387098294`179.9189557392213*^-22*I)*
   GaugeXi^2*u^44 + (2.085574112622846256223782411817279039907812076279549659\
48405792231878364515377752312851071674712158476318322367804456868852558134494\
5111620509432492232378346559028576662899245666629149823`171.75540211798096*^-\
24 + 2.9873648628757728878141531851417762375284426921176579975659270647965720\
23126390599818404131477856931235941040060593488269032719724308533838950376308\
797925929419381082276079405128648724462428`179.11908523914443*^-23*I)*
   GaugeXi^3*u^44 + (1.244209988170136574307015612692874601450017722922251040\
10482507656128664412729831263799171134158938054174889480424110529609997491617\
172907623325614491862106546147192938285815328563247298434607`172.2871965548565\
*^-21 - 8.4973933877355317697824801710699412978586814353568938597430814287546\
93754670622150594571751759237493293343402839021477743026402771366496253014403\
722802989310348461745140848085699267483737533`171.92573903766763*^-23*I)*
   GaugeXi*u^45 + (2.33289372781900607682565427379913988653560248336733427635\
93433629088545526458607543136988535710500130831726094264966749977236280686112\
192046575832854631153613146228313602576562193803707872165`172.998963240621*^-\
22 - 1.5932612602004122068342150320756139933485027691294175987018277678915050\
79000741653236482203454857029992501888032316527076817450519631218047440200698\
025560495690336577213909016068612653046629`178.2972674187043*^-23*I)*
   GaugeXi^2*u^45 + (9.720390532579191986773559474163082860565010347363892818\
16393067878689396935775314297374522321270838784655253927706947915718178361921\
341335273993035609631400547759513066774023424741821074962`172.2749763487669*^\
-24 - 6.638588584168384195142562633648391638952094871372573327924282366214604\
49583642355515200918106190429163542453346798552948673937716513007519766750290\
84398353987097357383912875669525527210278`177.4973969186274*^-25*I)*GaugeXi^3*
   u^45 - (2.7048043221089925528413382884627708931622281000063163507503069069\
74256982670188026007145795219269492928192511414540611669866438457275879874061\
230491830511565088679182756702927568927352420396`170.46607638396685*^-23 + 
    4.04653999282371095849927707774101576146058365291199810370651714410137616\
38065387233488554126506953029698464575800441768844451331842371181877862683313\
610182856295779543515326217355128315291686`172.4544384026959*^-22*I)*GaugeXi*
   u^46 - (5.0715081039543610365775092908676954055121793116681179920855290498\
01857723143175552855867072980543506702549150927166684777660061018720041749255\
61583796329426372744093773969055699865296428725`171.18688410276906*^-24 + 
    7.58726248654445804718614452076440455273859434920999644444971964519008030\
71372601062791038987200536930684621079625828316583346247204445966020992531213\
01909285555458664409123665754086561496872`179.00678554854605*^-23*I)*
   GaugeXi^2*u^46 - (2.113128376647650431907295537861539752296741379861715830\
03563710408410738464298981368994461374189312779272881288631945199069169209113\
33507288565065991513726098864337240582043987494387245881`170.46309325209302*^\
-25 + 3.161359369393524186327560216985168563641080978837498518520716518829200\
12797385837761629329113335570544519254498440951319097276030018524858420802213\
38757955356481077768371348607308694006237`178.20691504846909*^-24*I)*
   GaugeXi^3*u^46 - (1.315459082097571972067089473994666698635751625970823286\
98737422069185879782369777421153343524144000128917227408665050322303318612258\
18646353711413991398343258934286153425605860553243924435363`170.99461998188295\
*^-22 - 8.6096595591993850180835682505127994924693269210893576674606747746837\
79071928805794359266835427011282914566931021370589115840708902632166356992060\
27949152826729697437096070770582024007275207`170.6330101354392*^-24*I)*
   GaugeXi*u^47 - (2.46648577893294744762579276374000005990125345108711552445\
11749693275014711973834819744815074754540730713728824061397000067971399136948\
85057247253546080340605899510924980217848998003267109064`171.72428368090115*^\
-23 - 1.614311167349884690890669046971149904837998797704254562648876520253208\
57598665108644236253164256461554648129956650698545922013291924353119193601130\
240466155011818269455513269484129501308444`177.3665954722369*^-24*I)*
   GaugeXi^2*u^47 - (1.027702407888728103177413651558333358292188937952964801\
85465623721979227966557645082270062811477253044640536766922487500283214163070\
620210718635564420014191912479621874175743708250136405456`171.0006793314629*^\
-24 - 6.726296530624519545377787695713124603491661657101060677703652167721702\
39994437952684317721517735256477700541486044577274675055383018137996640004709\
3352756458825761227313052895172062554519`176.56672497215996*^-26*I)*GaugeXi^3*
   u^47 + (2.7405397543699416084731030708222222887338584483099304286678036387\
30852996083704041447042026525786826361719723222010784967118950941720859914637\
35218752610205638760355132570511015808146247904`169.15494760146927*^-24 + 
    4.27447039674868380955146989918524674833089996533217638230169796503265929\
59773741050754485834443993194970710923973846703634325201764090942686255368933\
18327992675123007477324310685411288509388`171.17935500627559*^-23*I)*GaugeXi*
   u^48 + (5.1385120394436405158870682577916667914609446897648240092732811860\
98961398327882254113503140573862652232026838346124375014160708153531010535931\
7782210007095956239810937087871854125068470282`169.89328970270404*^-25 + 
    8.01463199390378214290900606097233765312043743499783071681568368443623617\
99575764470164660939582487240570082982450962569314359753307670517536728816749\
7186498626585563901998308253514618163491`178.09457978069602*^-24*I)*GaugeXi^2*
   u^48 + (2.1410466831015168816196117740798611631087269540686766705305338275\
41233915969950939213959641905776105096677849310885156255900295063971254389971\
574258750295664843325455711994660588544917773`169.16986300757748*^-26 + 
    3.33942999745990922621208585873847402213351559791576279867320153518176507\
49823235195901942058159369683570867909354567737214316563878196048973637006979\
049437442774398495916596177229775756813`177.2947092806191*^-25*I)*GaugeXi^3*
   u^48 + (1.3883736586582205089337982488477240907442203501742483954950563337\
37896314413655808953194984980686427938841947677218239984301603547075411486788\
793193959954419620230038394823688430915858058905`169.70115557680475*^-23 - 
    8.72340897295649757051320387588825867006306115373913547408509788782175366\
52599471532152011907028557540756552906069074905376173881151206005482153814149\
353632503573938928108659401743090806069`169.3393962847184*^-25*I)*GaugeXi*
   u^49 + (2.6032006099841634542508717165894826701455865445342335057481717469\
08511940608606554392139166922129934737989473032141045181179410069414976942210\
59283636754569646119096369432113030565311304008`170.4480055276249*^-24 - 
    1.63563918242934329447122572672904850063682396632608790139095585396657881\
22362400912278502232567854538891853669887951544758032602715851126027903840153\
003806094420113549020373637826828942114`176.43664474355242*^-25*I)*GaugeXi^2*
   u^49 + (1.0846669208267347726045298819122844458939943935559306273950715612\
11879975253586064330057986217554139474162280430058768825491420862256240392587\
7470151531440401921629015393004709606887486828`169.72474826577016*^-25 - 
    6.81516326012226372696344052803770208598676652635869958912898272486074505\
09843337134493759302366060578716056957866464769825135844649379691782932667304\
1825253934171397875848901576117872586`175.63677424347557*^-27*I)*GaugeXi^3*
   u^49 - (2.7767473173164410178675964976954481814888105946578680212726537259\
29032844471049031463506919472504338230026980447464416417912867720601127836471\
6783296641886465434139790915710344568794795488`167.84369408020171*^-25 + 
    4.50771722493432634436354737172543851769129910762207968673226926089527351\
28775627474844642998860826414205125270038090236199336528114335784862913793723\
0290448623118065713023344811230800469037`169.90270211027928*^-24*I)*GaugeXi*
   u^50 - (5.2064012199683269085017434331789653402911730890684670114963434938\
17023881217213108784278333844259869475978946064282090362358820138829953884421\
185672735091392922381927388642260611309433919`168.59888793994864*^-26 + 
    8.45196979675186189568165132198519722067118582679139941262300486417863783\
66454301515333705622864049526634609881321419192873755990214379596617963363230\
679459116834637321191877152105769513285`177.18234257728713*^-25*I)*GaugeXi^2*
   u^50 - (2.1693338416534695452090597638245688917879887871118612547901431224\
23759950507172128660115972435108278948324560860117537650982841724512480785175\
49403030628808038432580307860094192137062595`167.87579245724004*^-27 + 
    3.52165408197994245653402138416049884194632742782974975525958536007443243\
19355958964722377342860020636097754117217257997030731662589324831924151401346\
11644129868109888382994881337740396387`176.3824720772102*^-26*I)*GaugeXi^3*
   u^50, (0.88428988398527181619507076188667588720544619899081766169494673226\
66198708955391458205935397960856481424300439571460961623296972696925317975389\
5650812238426601174193338936140770618703391766944704573094319066427588`197.38\
940855259307 + 1.789141145503430615129369756183144567858047569351796463611078\
34055589416523837973874567631781147166441811805069342431193549933992186074666\
813987454246428201235003523534689052820652653405775706629354762177585293501`1\
97.77837613992318*I) + (3.636322969764057985144544455652970929806904000811233\
10231397742355502008262991751502682905679550712536469198187419856903517825783\
29766966054999579257857795812674633677205940201366022948131582247762717676018\
8312478`198.52689969803254 - 2.2592596144777764346792337814387781192313245308\
58163338784769524560622593163149351564978472410238686388746994513010453886906\
43641242907282281309284720447353886286793214283917413285117118578591935185942\
772095866253`198.4093572937747*I)*GaugeXi + 
  (1.023100275068084913677155687492259445957106212952549414150834336013752801\
40120032768761083773240951448900161961087644650486077175762687792047566360487\
40748538118999910129109769107191275770525205488043345480838853`198.9021118218\
5547 + 0.05298696277064083051624098924114592121591533908957426659378814323867\
35818944377650103586259295292501123545986838560701826114969796915739184181677\
3483905809582305553579242909363218580197860807541591078530524289317`197.51372\
70714715*I)*GaugeXi^2 - (0.04928845085610591211521761148977674356156469195934\
95254643122095853031356173594219344234272793815710856642944755161577025191209\
54868433035484795568406443012915766925796120061797108208376921584974438120833\
70993149`198.4140152096 - 0.0585015118069322293896697646317294292145903978320\
89734767666608269589981515306654394556265471473060075155965730870869770550463\
33543191155077138577130720687977209107294159414046568331463803755230113381216\
985797354`198.3929981759895*I)*GaugeXi^3 + 
  (2.223742890075441597534738921948193833359280559856242780416005443920974198\
37639482418428998106770734200172525908447804039431840035971602028819904766443\
437521327792216559266232853269418771350340905495392623312322877`197.485569111\
61322 + 0.8778019013227478895032832295501827861937227369777905623115847158586\
66428914231889198070255064465801164135452038762781418618407307326820821892445\
55645796485220487158710423354433815624391741800311144678414660771679`197.2955\
08194976*I)*u + (1.7381769147372815498565344804548790363360172495208380678981\
79864495042640777279732520034710715376175441806303556639204371043253129729888\
25033103734619123158368541716367150961416741325818933103442041133843326308354`\
198.60916813877603 - 6.331967718457251291441495518539577647605382218360181313\
19710649825639774055944261894555724088132765765466842633504967325867161025668\
78170821435537221730639809205931329998121637501164130726123533583036650480771\
977`199.30988810171016*I)*GaugeXi*u + 
  (0.650137706301063685257866765619194584467829659714412060613125752010314601\
05090024576570812829930713586675121470815733487864557881822015844035674770365\
555614035892499325968323268303934568278939041160325091106291398`199.308196583\
21482 - 0.8138414335619188804564124336291505259824173030007327076111575366882\
22867791879006865585810192073227514281088386291628823704537471067105552664153\
21649517461645554621691555482921243852841072852543811266731534555135`198.9071\
2114557724*I)*GaugeXi^2*u + (0.0612050888698470669405138940426663846076994614\
43458961490266966250537218804734387800297298348922246659726625766049861191596\
12389678229991876858060956539354897702734339894183503557496592097861408393766\
931828452677`198.85036625383026 + 0.01722263319777475430491906824851688700654\
59164012570001544658414450840798297363076343120955607163021735935628294983030\
08763187315814107942983481887596042221668686292112599579399767529490421287920\
06532448081911401`197.94359874959503*I)*GaugeXi^3*u + 
  (1.472631583228510315437982378796553033491391202312803735033843038017918671\
63468393475176202132547860603607848797084368071140873819987955180605977826848\
56937808035374563718210462922508431447223860597888656712429742`196.9456465661\
5364 - 0.88762992746171173131705813196534210167932236512863350673650603164340\
80031725839980219047180604707229366307097158670829166542711470768653440101812\
1959642267833097013693867421009890700418876324668592678770411633529`197.03068\
41894408*I)*u^2 - (1.93477585724367919404103597091907321550823044888181482497\
21831019539895230788187629584810130754756060954924075689906552904606494102010\
15795575152317240482185966840874539478782929842246571354370584395749117315414\
16`198.40664902865046 + 4.213125797692965823324338580126024454640663996930985\
88144206064610900488414983909850780369751551753094434634188945890152679684408\
33002384702838724489287521126654688032414307550962598745506661317936925863409\
2855758`198.99499253244088*I)*GaugeXi*u^2 - 
  (0.237517213287632960657233345702399323058478707464301507576640719001289325\
13136253072071351603741339198334390183851966685983069735227751980504459346295\
694451754486562415746040408537991821034867380145040636388286425`198.693689398\
48889 + 0.4979846696645228362199759255897410268890889569415993476191904397009\
13505037301845337774717423841782001896655207193123454091182299912143472390290\
74863583875887485068885719544365675584878608359588425147599403741681`198.6376\
6107034226*I)*GaugeXi^2*u^2 - (0.00071650444349235334702569470213331923038497\
30721729480745133483125268609402367193900148649174461123329863312883024930595\
79806194839114995938429030478269677448851367169947091751778748296048930704196\
88346591422633`196.77314672748568 + 0.030975899821926059707286247496185507904\
87470067782414541178574941562340257410049680648291408973727824741674893608513\
76525373078712513867795518264355164948477573189222658660162757553206675938117\
9117448195687659476`198.09273621509067*I)*GaugeXi^3*u^2 - 
  (0.126893370907239183516774209926583443926733922516047563831330282045839567\
81046167217183472626934786313984470646050445214210137691729370770092590037641\
877687716820641987378269291582777727901617932767919270076894833`195.534828906\
08586 + 0.8513928471858871925681111443202056250475512981624448921117539416194\
01611284803847397588779254842841661233114445627027815189179247019295323491552\
21041397545661292877746187542743506849840252644090124961471112788273`196.7860\
9296065918*I)*u^3 - (1.659606899829773525587068474515898876058077326277726267\
85551135642876128258033176027859832066881698294659832347201744637103090939324\
95959571297352937124998249086330181860073205500554147668384801142087844031186\
6982`198.05439063030767 + 0.6540026934531122023358194197430771634263281744630\
77235043776058572440172707535201615477104115126790572948235419766037206107906\
36472762547819455991453592007628963902664356749100657174286239191809815417763\
709855167`198.06382083023823*I)*GaugeXi*u^3 - 
  (0.218778688812721601095388909503998871764131179107169179294401198335482208\
55227088453452252672902231997223983639753277809971782892046253300840765577159\
49075292414427069291006734756331970172477896690840106064714404`198.5226262002\
491 - 0.061684196311950675119162019111128098094503845433573222077671439400500\
70173079549862168677033109311322778745771738638123013860629066923031513400750\
878059694502210876527153984542700224785332317994224432000200377451`197.681513\
61786602*I)*GaugeXi^2*u^3 - (0.0120672871261386289390942139078221705114115679\
31300809606548943812598490114201304430054504697302411887616548057109141218459\
28938107675498510757311175365548397912167962313933642318874375217941258205523\
937501882991`197.87839467522912 - 0.00188840560727099313897926742318947307941\
57050616039394136150112353707288033911733369652398173237327846686292958387376\
06236874688194214765250434913688746990522307855648748635373454616307121332811\
19369085849737711`196.7910919012224*I)*GaugeXi^3*u^3 - 
  (0.357534092157150717387696488874374851014262597475951628409340787232424136\
44853419360635975844257707856899643237397845016311797400755392382913748503785\
265738029816878973118255787494959205357492417252870382871940363`195.643111430\
40447 + 0.0191878855176144676956754232779661724895692226749753316732121398635\
71394864437660405940413455300055045166718990507583461777745894683540816637751\
02608791438360118135764913315397176251115358200989323223261053479`194.9345643\
4790446*I)*u^4 - (0.253397616163015308224049061603290529824544760875922125612\
29097174780063685931318788968001099914789209318241314299908808689210584892223\
74479312906271926985603199804350715744393402901523238254339143270952703013061\
3`196.9193064470389 - 0.22248874013302848500160416269802795250179867861281763\
73048226583339513268999841778743559694741123486143226620344680957881080137459\
21181809283145662735711611637636099927889132009442922804010896512240211988318\
70292`197.47161070430892*I)*GaugeXi*u^4 + 
  (0.022659118881272160109538890950399887176413117910716917929440119833548220\
85522708845345225267290223199722398363975327780997178289204625330084076557715\
949075292414427069291006734756331970172477896690840106064714404`197.418541792\
39022 + 0.0929683200653438073631635569299878121380650871087259595493265673508\
68790540491237809102862912790570897720387796089642479916617943521528526895557\
0044045579867965702547839283749130983727583165863943059830280364793`197.79848\
932667713*I)*GaugeXi^2*u^4 + (0.000648388761415392224504282450355553205064162\
17869549134575222471875447682337278656500247748624101872216438854805041550992\
99676991398524993230715050797116129081418945283245152919631247160081551173661\
4724431903772`196.4919539437354 + 0.00474719684026864878483239252721018294290\
06336844237713903200626497962668303664329294357463756999516288442798812270734\
18301992107977890659862922105379196994335215856212044511005529814640683580281\
29585517215872789`197.1068430475471*I)*GaugeXi^3*u^4 - 
  (0.026303301280832074981553398718914436443233404075553020977846513007131630\
68397075003177302617581368622568893120499315691017161153014705542447831698401\
175040257652322324563941520128729070063981124516186112906517983`194.171559323\
30337 - 0.1408666184146251873915801803275939768734476570669484465673582921503\
10475227353452355135364964983326896778948783858031656924200632569372204529933\
50714293349019053721681367882868865838656822767745091332736112050769`195.6093\
5344433747*I)*u^5 + (0.095978806288088625736520208115080546826401878688533616\
04762544878255867244078462980048314579484841183784909504809078885585501343484\
13978096867495170354534091734922781413166672857072825434035977127200010883274\
6016`196.1616666969906 - 0.01895382736102131518879349924605030069703582837524\
61040797040226397239604436557902736501244605969794404888632408320802630325074\
15619619396099709705182986188614429554904043099420063817238442443501275925248\
37064671`196.27665172840474*I)*GaugeXi*u^5 + 
  (0.039015867541083770874790559472426452301851590697028810732602894350408286\
29159813472822594674518090746139223558219789450561305416155454793826412126326\
969909722254078098319579462703697409994374670379262868189624035`197.542735890\
3413 - 0.00816259465544640111054971577745233800742710340038253586365944275352\
67114466010692460634257015393661022596014907167958371941448077741572878128357\
9347110999989902990452203314473676137104412618207694391273933975942`196.67329\
099298325*I)*GaugeXi^2*u^5 + (0.001918099316494902231350463134755546153589982\
04811529871634223220835124062682447959334324327829740822199088752553499537305\
32041298927433306256193536521797849659009114466313945011858321973659538027979\
2231060948424`196.84791317634696 - 0.0002207984938080501728503869004333628239\
34787154510156980718749501958172900748116041771760338598239540958543309695703\
21117144843322178099986317546320530178727974391101351074751481439025665434264\
141936076436158679`195.69223960685002*I)*GaugeXi^3*u^5 + 
  (0.054106576839966606715913744603847039725406204450198256511041739277998639\
98096614398020361692366640129472017752355077676666875433139406965882700117863\
062094114284350603755933517881471370479858528350078856350032167`194.150008192\
02535 + 0.0165004913952141438442949924113030440983283342460257142270272528035\
81663962768284707714502980119943259394981155569389515010795688329061789531685\
09003171032208009724693639244592764357409330348324487772270580953169`194.4956\
0597544314*I)*u^6 - (0.006743187739098294195012540229523283249854404154136098\
79449704644246383345555784717411200197560215378733826801683038073896384545724\
76158785997390553506776244619210720902540796015158053696625892218077977230595\
9901`194.66482655591017 + 0.0653114463183603348342026538118069917508032749428\
21956751741386260363553025430482562995260807570117346845160238854156689892693\
40262618935857799331619468403074076649549625447481545277210637518665222183672\
61019115`196.6881695387616*I)*GaugeXi*u^6 - 
  (0.002927923785958000459962453995751095127769636148462674484448461420863775\
73226828197535018023977226064405117546007615880085711368748433032873021956787\
537230110869821612594003731868258140218878813142313459470278984`196.309438900\
6644 + 0.01588693632113786238740728400480692557898263578346603594818737587383\
32470613344822093513292462439631889698872472848693145478695161994426917180881\
8172028154746812978256177332453088120267918264536469264026914567218`196.88778\
76840935*I)*GaugeXi^2*u^6 - (0.0000759181170685694540269955693559255929396451\
97537416829537120724045773105533366985597573199439699874528843933196031086128\
96764626703465962632401877518136738420899061373486188858366489032337753051575\
974850075256`195.3326080987386 + 0.000760670184453014697128458210820372048525\
54569365813066385575231919933869059673276811092435424584092145915803164896496\
86870228754400428620215946539108642925583792839925269523636351852006541013586\
7772319595100345`196.14896683210983*I)*GaugeXi^3*u^6 + 
  (0.008130857131871288251979117170169274535712198417883099346831915094152218\
26879173725637513139940615240612055530128826358458482846570117494033655192105\
322783515594630700240252872756541108614359432339711245854773444`192.995611469\
83362 - 0.0204622868261188390578876008306868903879569673149956384450359639052\
38988846696842678383654617561020236581484901626997780536516884739010183052541\
28245248690107038181186257515180864698281427639826285620970302659092`194.4122\
2939097452*I)*u^7 - (0.025573386139483701758677112848312402269391219558246225\
89867318571805976202735992531970366044823130515597857784989105170169426096906\
86073788766574067338746921929274258251134595960665025735965820590207478308601\
9131`194.8973960939112 + 0.00212827327623246748251305691302721450280282505828\
11901206613297323636773405927399793552498651372435266850259573119704948863773\
95500769456590520561867560133959011676559322177138216149147066550951733464486\
37845349`195.075229063413*I)*GaugeXi*u^7 - 
  (0.006317559329607685431382308851415837422717630451992043553136863201456680\
78567679973035497653768145811023534404508089518211411404729236959292397168009\
595045578360900603208869188147334887415523780900483287429146012`196.534982543\
96504 - 0.0010387253660733586876891464824515003524587753411957029339247447216\
43525937009775787466801062172345545887550967019378492410216216189045028536815\
51065993408019008445165850557202932257787502328597540212624890730898`195.6219\
4349364168*I)*GaugeXi^2*u^7 - (0.00029681187238895184143314583374343762282154\
37044600401977696034775698795504582312512575656963974252869332387330756872427\
75824204082737282297285849141193157453278114651182749838933130023400548629999\
1458840982305`195.8131900146126 - 0.00002603308509825773572698990699277874414\
97606226467742359270795242539183315991223074213066135676659386228204502321217\
01967507059965333641371629423381647713662913101910316778910206796724442873133\
8925534021266479`194.6027124868131*I)*GaugeXi^3*u^7 - 
  (0.007569147726488917042093238214385456997195900686172376025366709301960326\
57943092369952876170900003664770480108094584489060389265338868718797206198079\
282213032748436541181990700375388707349719932675385436590980483`192.636422368\
68526 + 0.0035402090470274993301616327104791844813895308509094619336385866999\
04204063750163299497185299792257089662325397806224533532915764244130358980318\
99864207354222449831748253208194100030877356454467458080066508064319`193.4772\
266731713*I)*u^8 - (0.0007574731793990227824065156472122173203262835489878108\
91501211438897800696489805312426765458481833815261557978921786584634552912309\
15011789062258925565827718382529284312545938620097368087118344588451781393546\
444`193.0219414503153 - 0.009151716481599849136441760858880218261400496362979\
09338762084895784189324824095882808892421461833216761847897191699562123025811\
79700890118597972736005041534108196406234565630168795424164938718721144587000\
8564778`195.58230592631008*I)*GaugeXi*u^8 + 
  (0.000365411320626648986148237471902220140358416659860451064967843481055552\
48800319825916092450368648959836147430128909818181098726368259951527345063465\
790330159165583674096044370304035490719452469125446057512702068`195.186870039\
6102 + 0.00246079151198649564405682098794787029338943213256798846907506848477\
12091109403558062321126263697308703889103062263433269873153223414366123343886\
4505223488949086781724753316301163016257138308149689116633212105802`195.90846\
260795036*I)*GaugeXi^2*u^8 + (8.912558618379261285495688072036993664874421154\
50013792757081326273141757414070447326000123420927403993812201759695286180297\
54007948973089376289627803928572335706728440833178874148013072933384752086693\
892203`194.17799564826726*^-6 + 0.0001139528680547532901240700698875228384753\
10303872460478648446172884594255963111387411159589335926313795473716049392249\
82219319733737126788138835252745526045453043264979666493568727670541912027227\
131546483040919`195.16138747259325*I)*GaugeXi^3*u^8 - 
  (0.001461989478595395225510987605330009575431761689632817137817449591199771\
88458400673729567312108581024005862784465935883550763704555850082738701094821\
917966212633517264050423896373536402603967413317825006081508761`191.596751642\
6164 - 0.00272695438891999465162243496362302621911473509687456208299884658023\
86495824012508736750840018777236432350751186153328952647799712028632594192700\
8149939496631581610797108835434885441398435739441108269157591765446`193.19337\
023745842*I)*u^9 + (0.0035005665738710928702551888029122685797802318712036206\
11302736558061414455878258217392555277052189538672576144260432872611207821830\
08224159759449579872624572774528744200147279396228601433846775456071385171678\
028`193.339892493324 + 0.0001722100704683071239606100001599867878246152429232\
71344974932830724437576625029915444989929692057183063561004034472084527355497\
51624916614419479673465961331319837566390800134606391119709935200485726872745\
77151`193.72964973289479*I)*GaugeXi*u^9 + 
  (0.000942106445587202354436976141943698316228192535154604149805275563480278\
80009748398567410889086213039034363202300938271023807058518898114306924819753\
367409547693334414287573205191406857305855095331401227286952636`195.484845558\
26911 - 0.0001275307782511746424392096101893522167313796327394296692758864406\
26826950904039082558520827777221888890715790847972274783732601496372339274507\
38754300339130481428320166749062160868674886828822945969139023554944`194.5286\
863056589*I)*GaugeXi^2*u^9 + (0.000043133214572599439890464061790637630785029\
04851692127876881821826473897582505689043509618334692477613706832727343669822\
39882510734975156416356130947469992750998210601374775169077783701132294178647\
5312072556755`194.74730316514655 - 3.0423455608847994917851546185405658302508\
16393251455821068267212413502456129233492086471560039606255076615944050472900\
68944593463264149000620558323711369313484741633045562900089488680166185573350\
184206399882`193.50189972980678*^-6*I)*GaugeXi^3*u^9 + 
  (0.000970132939339587915514865926382645300769804663031279417081774248809413\
67279643142432100693387449811995918352982850421754386796475517315547582400667\
97234448833797653284261387027883642687266406555571675262806679`191.0947704521\
256 + 0.000592094929171869528841122885209751130358185605078861648353672218245\
84798260278461048619557358379764993514541118246781107883923162997718112951975\
04669850889856393103966852874902162603013546321129900780096561762`192.3613761\
3792675*I)*u^10 + (0.00006071496823377365322717060989779420130343161955148239\
09495172371469359064530074918087128717542893016893254681226824691886819959912\
39522795910218019979992554675735354087952162406031382894100914399953834419078\
57`191.23274510137637 - 0.001333110861001735663217542459602375544886533839065\
49361950388483380774678504797808989778469893367086770212957709663976125449766\
04315449826130527991539183140580684802873536471930981108478332300181153388189\
0857`194.49002591041034*I)*GaugeXi*u^10 - 
  (0.000044207634414547164800566711794729900922293202633285020797761649487373\
74540662009960759096096883413462328628536729336959884425257408717272116722557\
479235486200589844923545256791390956982107084082716172332310577`194.039530098\
60575 + 0.0003553998221393406952869823110164539834278394411823256756811119755\
71820936085322240894324455102149206791402907181672263326779359575006856207858\
11407126552435378907336460898329045485612020202117047025719972289777`194.8739\
1801673132*I)*GaugeXi^2*u^10 - (1.0355454326241270738507247790862674097200266\
71556165740458952647683014169810170358520872827356296088014525418990863483338\
64973579906771505371167331375900965451735819799021186093425654352392587996034\
307481638`193.00900657399478*^-6 + 0.0000161227156922216895183885855114495506\
02194918937299679304721874087591396985808796849105691523633644182985679270502\
41623962777435594807947470173814490145980656767714938461383525850333579672852\
281226742907645466`194.13562707493034*I)*GaugeXi^3*u^10 + 
  (0.000232760650058393673964618764466362309193413576356677379132696974805611\
90735179819728905227478674765857203242059446563555697784807099158542736423829\
236766284049351373844906089367518416804245298324562581687630417`190.151801736\
8047 - 0.00034552671219561343946903862654243150262676568054939092085197794937\
04400266540573552389254869702416101503974109858454723867397739784225991736948\
6392094310838208740592266532444102076753137688073666688939694652032`191.96004\
368876382*I)*u^11 - (0.000497003843739387988450652668580507679369001601685132\
16471018925727469621686226638596507240576271586352674198314287195417279795959\
48114266917998141151115988413942519164550114967912909173703183583962674979177\
4639`191.80005685863694 + 0.0000223270322745706793049772424046230489053394073\
69495024055646565750033652547076188426352459733891426408040565469731980168635\
29393209564569235420448169036036425308184889263534081296244162479013962697713\
195532789`192.58401027867856*I)*GaugeXi*u^11 - 
  (0.000132385381665705105039018831439572748573173083649392459978735700391517\
10266530656915340303250276128288563486190932342736322975613443832716082851900\
391488018593041260022789252675886025216801984949272912194414884`194.395800018\
28168 - 0.0000152325630229471294848252367161162126748423663933178414053693794\
10810074193251197079484008259747652275886202593123963999641002215052958800843\
85572216562375705714468736002613339381192696439712499356318186090165`193.4011\
916828777*I)*GaugeXi^2*u^11 - (5.96034042188520029227006249320200122763582014\
36841769299044678997084778081495769203177726414568074830541278902121605388924\
71905665421142433183565001007030109472072564130835420331654880927084232942198\
98808019`193.64756889452266*^-6 - 3.51439438010809971456944180060255097766497\
29768936559556704779786209057283336640350037531488806062925378154341929743757\
03830909851616511523747960045056977149751324077433261409707391498777247747825\
3838351243`192.37835002543466*^-7*I)*GaugeXi^3*u^11 - 
  (0.000122154504247887024526973373185864337856001013435340993192622693983278\
03831792994560669563744566447733163978365134455830022647961884376957327635955\
346660723832044146489893870299857409477663392721026966371377894`189.548748530\
4492 + 0.00008785902668738239271717278100372836623064551440770896035919037274\
82225003682509123322100673786261376841575436062906575225369316148983945606146\
2473095164191291012194368166279023466155705963912888628848996166371`191.19886\
688238876*I)*u^12 - (7.697118143204035856109030115050589727721941185360135355\
28324862805777943624763378272325705738394364031000611613688829882987073177880\
906545767200945234068158921733906625566932573015358711887382109139074655633`1\
89.6447591903747*^-6 - 0.0001831946507587580003744543993097121650507782243810\
60939122902946599108888089246012616495816094457319261113044796959391822053213\
42308364112800158073586304083998293004183453479994665371077900678809870960577\
977588`193.36634137499303*I)*GaugeXi*u^12 + 
  (5.221109401419649522249205855519503093286972080782615614445003661499594193\
77614421551674575684352230657301393515308425459568768238592552221410972239932\
287499926940681220180698110619867112522469761871917883501`192.86845713283847*^\
-6 + 0.0000487752527674790453117634255480655105825952178901169354405857200648\
33057188744576735175918677119192368097913988852901901117046858769456354252603\
48758185610429205342675718021617252512731521805122099876194763176`193.7974353\
2903103*I)*GaugeXi^2*u^12 + (1.1893218284896536151952159465312897758280839101\
27771551069340489443808755096661438197381997402365207167437867883523946338828\
23189036587709266615689315699225624109114584010308579042278311581511006386455\
55549`191.82349632149337*^-7 + 2.18208632897783993692908396513017513185150008\
04783571874832629678741584128630430877236395159088405610832354779637131628808\
75019097926900402326346087791746470572512220827676966495663111341059519920340\
57585991`193.07022275278834*^-6*I)*GaugeXi^3*u^12 - 
  (0.000032554758766176581751602314667494944026144606953577351885792993036017\
93877762611666078120989784563049750321087033690746080115166027759979540095340\
23174414579346995495491752065233805959170872569788588933436201`188.6506831660\
581 - 0.000042269879423864822352650314539875326944435374402118257963747594968\
05480521573083176251457743389451699102086287951086250399695297771777274564639\
154995361643766529644068876420707181445005329141410392409161651954`190.715338\
47848073*I)*u^13 + (0.0000669499176311737447244005600406678704483267145398528\
25524801225953753105067472293265256407803272739963485159343587698688603465634\
83715534802007225157748487387971168341581771237303351084081606212707459574527\
318`190.23930569978842 + 2.64533713984270447692907011482898260142437602263030\
12855910662686183933459272577496500903074319571943429416120195540156953762046\
57541537255234650306924703853864030902003535487343184785430931099468138247482\
42`191.3922754187715*^-6*I)*GaugeXi*u^13 + 
  (0.000017799089475199237811728579601782741298862596139831986787006472884621\
43577410324684327153820229789299997988952917766258402607283085073554761161096\
496935668727345719450246928281210873169465926029787138907097926`193.274861684\
7925 - 1.78126834837552906961174150291790259339773780616992377096214866816140\
97340274036395885991864990353795099761307081474997231819860423019413892417607\
7163315684195541755567125739938537767442900753020636011264641`192.24679060852\
256*^-6*I)*GaugeXi^2*u^13 + (7.9199870662973017793997794617209814413098573925\
09605830405458251674819274484207132213064168118739901958898612731724482085342\
62326697135688516762637216708846625461866287979812416236586676648881347339597\
82836`192.5204615185*^-7 - 4.013915887800916625155880224827316186718562031569\
37328412365855498909127355823063140122365287078852261745885048496093604711751\
73492889861659125796841030904245908177383916242623423131003576844579970005755\
07`191.22834571821738*^-8*I)*GaugeXi^3*u^13 + 
  (0.000014495844148696285317919637074686017195366623722387962743045970473136\
14522961367473652430613630692903380325105187809081421362376890287346920770904\
057869110657866512979526093157342183775432268106739876313294359`187.974266637\
5579 + 0.00001214725287086804454381322937889069639679430426452264346701108587\
92193621571281034642593202049985121990388746872186792468590595868104361217418\
6925421730829562125775427675263952157360700633581497520501163511666`190.00856\
178719448*I)*u^14 + (9.090566249374662030176867664810714092173368793274219117\
64538386464710670538198991423924198320478105203885511637083826415146450400513\
52449045539804084583346558615129661321057813646456529523949284831549921359`18\
8.02756952881762*^-7 - 0.0000242734507700083361826412563416674384047666991303\
89389473111402160466263278928387802241168462149680014462307100040302529760661\
88642443595274943115173170980246294156976117895480396713685870961015128172101\
843768`192.21938757972413*I)*GaugeXi*u^14 - 
  (6.051991688446382601565821006321447393554038463355616225734781121822993283\
96537418707301654413377222588672439407317083333849296113865912799948857570446\
52854029365967534831831141261533003571654291005679171451`191.67742313420655*^\
-7 + 6.4406817393669684253305059746469426069168696401694040099155725428022556\
78470266711242836408980269903002986036529205194951042251189827019253389310928\
64589865867285035563971667534263978112117630535988424014525`192.68817840006344\
*^-6*I)*GaugeXi^2*u^14 - (1.3512089043384423486161013434542792596453926787490\
96179048126764342498145544579684682284737444741974514505618880529382812989149\
71758547594672831545054112381847839920083255092100796951317732898265938525674`\
190.62375788564768*^-8 + 2.85259346152056772440740764194989362002509968132340\
75500077688249185520667092426333521764489314267924096061147094252793919506725\
30908385629377069415455624228930014911193541315454299262725455106413385159201\
1`191.968285127334*^-7*I)*GaugeXi^3*u^14 + 
  (4.491405046688530995469338685212610993039408952570129641829367218084220388\
66071699248479337471042705063245916879646784095104703020056393911499538365065\
583541404222564723937944485911644798402915380738393093399`187.1386936043777*^\
-6 - 5.0405485989075247647115828883030452669926410534757415248304629283982447\
76362075817515395050285856160868804973669110307844523011476865917028927271398\
6149186643801465014653654140650531658231753135873795386803`189.46177649609325\
*^-6*I)*u^15 - (8.73547893735872798018227463947612079924633633064197290372524\
47394184061011531267819815814733714880510330234865086320339609872372245384647\
6835868828916583452365321867800403428416687727244692501563468455658471`188.66\
590879430765*^-6 + 3.08769798102124442402977697240533604534798356527163233531\
45780309602045419078494205543758559459427217070875737709715175738224622594408\
968190132292870349513431621213476296900936074768572004207886260922827448`190.\
18649788140004*^-7*I)*GaugeXi*u^15 - 
  (2.313221094771106939316173317168722743717604324600454320475846664137961532\
98189153392741022134526361849447607880547315596499159184628652161205028590961\
15329740721459734857764177376794862138974975986021715461`192.1283628006221*^-6 \
- 2.0486180541637552358620685249092738039566682281006944282119730702325908288\
34066075666656825209204033505948364556620307764653578930233264551406528945953\
4323570577039655968782197119622420715412093690325783255`191.0705770076834*^-7*
     I)*GaugeXi^2*u^15 - (1.0203990115696955924784642915940246882695203705237\
61889265070789499562838802830388311981967450501055745024478485424829344279430\
34160865591599574518981166523386678532502575978062788597434265901553121108178\
8`191.37096355063642*^-7 - 4.537627019158892519763968443684705437675225485405\
32604113421307095145881188697775238252847263206847619734181889391344560408423\
14127069861850488018789480079907632577616392482780103972983498144572339234524`\
190.05341455045001*^-9*I)*GaugeXi^3*u^15 - 
  (1.751949585480456693434602437475411882401209092981972566407693929009966085\
48950238310003137483858726805743708718698717938758762231309291821963988269223\
537141338335065948646122880458772175076910010280998616511`186.40122621718476*^\
-6 + 1.6017894430166980154382149441407907135098729009724686273962803879805143\
78100939737472613712015071852643265170911852277416374505813105154898889660526\
94157598383073047369025261236179702977021406652551084359641`188.79947980239913\
*^-6*I)*u^16 - (1.04350648389988016754175719888136445992855582501540396373472\
27207215494106652128635616167252173913315378483045314155467623179096119582872\
454221670802851597345773809611049973256591342185739518041307550500425`186.398\
9201937845*^-7 - 3.1218871532006712720141855079692865987086051339312705441252\
18027795388521032844291465496756433682655977848526030780709557931627895109800\
73708679990194528085444535128737573259277328891689726681111759018093695`191.0\
5212938650524*^-6*I)*GaugeXi*u^16 + (6.91164563528722926715675342813406798068\
13120658446204819835618413558633402883226404297848481068600487345165803994519\
85515902221441304016865459739688914985600476059886508726667550910955565500251\
824168645884`190.47017538858253*^-8 + 8.2528451259634854746244509398708578813\
49875949150890224899137012840982057361896078907191254877602393680713858495322\
55365418230536689425909732565957118055418851074314771967271534079472566119208\
77085586510094`191.55258414286956*^-7*I)*GaugeXi^2*u^16 + 
  (1.520385329897109501958261774499584167804978686456478372772047918788516402\
11464028102944581677260277019346069486265995279011180394214632175513205410616\
580267545622134309836116495924917825238476221194505974`189.41128816698776*^-9 \
+ 3.6275779274453526681999968652947968947340287231432525089537704133795062584\
49341346883019578139002080355863763314780999753571385187289142336818594154254\
324954458511277430296315138492647844156554402423827611`190.83554877605494*^-8*
     I)*GaugeXi^3*u^16 - (5.6354499363190788441335028738378181039652982439431\
60457036806139736265819780926366479812005339625931569475884094537908604938621\
45169065494805359434530838033461883858559306182378649892242143686907802593295\
83`185.57804612367147*^-7 - 5.89467861745351985235476429133357991190495912818\
50189752954204289079274447855528644712631043054834238253278887088945304525099\
37952641880069310833751263431045759397600372974047132663322461516514883489972\
3899`188.20121469607912*^-7*I)*u^17 + 
  (1.108983591294626090911442474577096061598651218895548662612716936620855343\
65733262778887370145404317091818863298797307790756871222854249754843580202240\
646764621716041321018084724268773223713475762010321357612`187.0812666657796*^\
-6 + 3.5504768552645560710489215893601633548118396239993635053994223733956698\
97045214494811804652771926077828276183456964550799828707451839538706956523359\
416158619297592348246178195156922343335489256155307945844`188.96721469611245*^\
-8*I)*GaugeXi*u^17 + (2.92677222735023034539026753154889408295800542752799492\
80177198001682207277072153438996609044457708769849620526737429586316357774630\
266559587599975658288982225754272188063521517422728850162724480970560336886`1\
90.9615132398038*^-7 - 2.3248819139736882833601308541422104269345178384282912\
60337345016531237177608290224303158687127133775627957815460517555469055386356\
345948361021459995322620583455158070577154283623582885723719249217945157689`1\
89.87653982023735*^-8*I)*GaugeXi^2*u^17 + 
  (1.282449755715858411987065061191210800674681636939112001047408130827433758\
93377201343459812324929542176424231664677432156367000261728656624780521344539\
9379823926294431612137932586027348426000939972595008665`190.20264934383295*^-8 \
- 5.0834783182341858188458545169879477105071324181668093638664093823737648596\
95576373919397509543554406746507096875369114038557847966143295669378217952365\
3712600430473847197688445309492213867908533932871044`188.85781332691946*^-10*
     I)*GaugeXi^3*u^17 + (1.9596158695066531252737726357056275489451765818227\
12090026539871733874903657506343686838174234080427873493054002513468457327638\
92029592934899498457909402638423155711922025196988837804498439130384931369837\
9`184.78675206691392*^-7 + 2.041280070119815063393772689663990984524288260791\
80864938481799677051381513570932443739740525891036031240301015923799032355053\
12354600302754259130345655760650634127866854883339504953301004084320835938503\
867`187.57680035992152*^-7*I)*u^18 + 
  (1.206805715761760071923760971091782589572191875531677920345921012491718072\
19249456362568511606692511501983957206116456813702028293610171669779817564777\
9822017037888811420024922892724293748986645423102427148`184.77397529214588*^-8 \
- 3.9195033434893804902707120439069680515383115867307568021447502974525918017\
08133678156057007003776162078523729017808050341404938761638253818769689548926\
8850434713310239432851894734774891606009829603768572008`189.8678791714727*^-7*
     I)*GaugeXi*u^18 - (7.799047085193209581445264909496956155363312858392174\
86140322861602253330486243012629903170663578885195013067913997696856457416319\
112120562196556106730455545471720112616442833939175280884874975192171242359`1\
89.25001211721317*^-9 + 1.032351269458286486627397710157967475719334629459235\
36091319945942382698877554517756828680184547197847162021422856329607934917440\
83035698307516380792368069325434726120691060160075712158473803188038898824467`\
190.39570213797583*^-7*I)*GaugeXi^2*u^18 - 
  (1.696333012963254151971888357745567555981555339525338389477395761850420197\
68068542185913410504256175663951724895375303806667559747644253086062456530091\
71329337539757369787557407398751142783151282838864327`188.18769718546113*^-10 \
+ 4.5109336579558446978829473985067787688668350168460958209788218795698067287\
48579069296747007298489312661790358643016465811101264394072169647072237980637\
35343240944387992454357176743630197525890487461196932`189.67855857467237*^-9*
     I)*GaugeXi^3*u^18 + (7.4035998942080214539144909985764599975815747907463\
33019937282229531507537079877053596200083386820900947253269745639147550231079\
46630777169449519865451508351878537921948024022725533126782164495699345229271\
8`184.02965470311307*^-8 - 6.788508059112565722746397528672108343524879698961\
49441798699131711733231904655187798104664135024677205801792107604364174759955\
96112063504201388219015577775888167331676411954243523359061799495172712990723\
94`186.9350468376719*^-8*I)*u^19 - (1.378513303128100898412042320993127057268\
56142415176865889370803723945125164320544058675863820943353311214731547313066\
62861924309982098267210990605726667321475939156631665499298130500906974649248\
977229077222`185.48780099206633*^-7 + 4.0351393063081529946565381062740400608\
78104652220570779160880092037708754196203892361074988467510534058392422199251\
94892798666402015596010063583232187306026393478817880093053539755675669004190\
288799041307`187.73687124271441*^-9*I)*GaugeXi*u^19 - 
  (3.623589596375855184895076255571009481330484088126485626404138218859877575\
38262346694924832500911823876867033408097565784409298920714031197167450060997\
943423908381631090163235676589680277864781390193275785`189.77848027771648*^-8 \
- 2.6098152469659487641503149698462138522339080577948067435793034900824164633\
94176970954204170558078441575765802318421143774570413157430401864247409961034\
76470053120560695667448593996999062199400385360220606`188.668059864332*^-9*I)*
   GaugeXi^2*u^19 - (1.579397675813681933102705302884603928859564837958245975\
47098724964294539235855368067198223387702066613584230460855955568381879885706\
974247666605717177850570788204225910866798996520678704597266355031237825`189.\
01873171037846*^-9 - 5.650157381734663966476338766421926913839302429558206006\
76352576591934516035274877183611916002425945765279095839669212414289199018162\
4044974684742273397245970242112387310441757549473595489551405769926972`187.64\
63959990255*^-11*I)*GaugeXi^3*u^19 - 
  (2.374709411528722342193089271663965161932728534145920443527524134426433402\
19806017416648172590230083065721226787497783051133274068726527242412095569196\
1721068852343778900320439119708042875529612483300118903`183.19979149931413*^-8 \
+ 2.5348266052873928525097942594210176259006167569206592174478398655095541989\
65681696031764339365398934357313799889612971782905152937471241957548602245960\
371261723612001000558549877117265893770252878378094363`186.3438024457419*^-8*
     I)*u^20 - (1.34159147644068064186578517524646864979264564335252973339223\
80851665720454490776328561676735946387373511420899658914566199782941770927724\
7633491468556330238534172104188130585637010022919223011318648663784`183.13210\
099658082*^-9 - 4.82409607824563142478082146797148133935261556821479506337270\
70149805687814848433610811096826869121873516837773105301310325998840086361916\
25789944653492089888118656898419227264753517639309116167763826975847`188.6695\
7354451372*^-8*I)*GaugeXi*u^20 + (8.71361991520244547322730641905298485177822\
37374593268966259396552202902039167489563131630675556465615753063323602541134\
24527948603804478873550641657442202816739498616422677614803232337925632584277\
7510439`188.01961735086036*^-10 + 1.26623419306066743178712579560744767021559\
79432023891729208178473505927357292626521548386670910511658246637635493695299\
73024545918506698842826634459443662115775546765159621224624106782514145731142\
00378502`189.22161789329508*^-8*I)*GaugeXi^2*u^20 + 
  (1.878718405142598534852079854332586373317608177466874399614577385270630090\
88130869499402380246565644063503512213599768005031521600317749582829896557834\
1197567077136555353266518267965681420263936541924252`186.95480177930102*^-11 \
+ 5.5066507897373469133090744404524361212680205261018501687750198487806582471\
51776024742996086878030446310737547121464945464538938904104625610248292533469\
6600017063262301699627163773271656525683557732234935`188.5030767770849*^-10*
     I)*GaugeXi^3*u^20 - (8.5056493275236777318958217306518676079070814895633\
32703059697802219453211231905038106864053520629028214624033623396204219960471\
39920429558256976560617975405522311954018824262918454569126284037883687151966`\
182.41639678219022*^-9 - 7.72145663998655763920282888881161096181511629860661\
02413555138813085464880273393930848596519833606043722525328749833975349143137\
7611931082145059323159077711551086742045502122586530824197719188206452725311`\
185.6643223145296*^-9*I)*u^21 + (1.681054894142652075732518166994486524517783\
85922926528537027112317918174910599856576311362628567113594926630142114597866\
21850427920800636856462822081464995405525670704704199623365310097306257282060\
52588537`183.8861798449026*^-8 + 4.542206198063828168745165991460476451085538\
30935203246546896705322177093080391731248255692169070118899969646006824662252\
40346996915871993088832299633983760899516911773545434552703982254141993860525\
337126`186.49747697811006*^-10*I)*GaugeXi*u^21 + 
  (4.406755970208081700505089041393370603751004636841497623127396205835580183\
01651181729067923640451131186867568471313650356348841605945448423652546126587\
669242444516447768605895401552670473115045493455286746`188.58247912355012*^-9 \
- 2.9032863589752425170351125728713298170865862978757620018580946603805965588\
44676694387113797516282473455623925169196737532734476395757189644524902014165\
2080737016785557005270134755286832606587353325376958`187.4479393329602*^-10*
     I)*GaugeXi^2*u^21 + (1.9125194682180371425191499930949552215246773141398\
75987534093759093944227908728589358954358225003733972025004213144223269155442\
0350608879360173352296967209940243616494057996941834993129142457180088042973`\
187.8220470607039*^-10 - 6.23681704391716200300867189952620594678714263898051\
37844240017095737162493734607411172470713809529419395493277175455010040356313\
7135248563551291893057137770159069676480536847450473787893971715374149901`186\
.4231475822706*^-12*I)*GaugeXi^3*u^21 + 
  (2.438256727732188860187741551928013990257714212085624758288982742370915932\
60690472019415075611204250527849333342017943729303196588849679130875111984118\
775062552853704079061786873039683180254938475657065201`181.53502443651186*^-9 \
+ 3.0841618123988950109327164538068304979707091500809296524926554726339510172\
77878386138204900746503140218057471737449639337590997986199758208242644976213\
17829818632199348635764553545312691482171738073078043`185.10270001414634*^-9*
     I)*u^22 + (1.54271177290941120002557974951538574042638125320008002298641\
13522791676225625606563158293406330979705145581185387473595890898767494640107\
946361416357871208968807440783965176901840548026309887224609972259`181.505018\
19976347*^-10 - 5.83964506692846123436359503796956715410732215833150552157486\
37233079693317946228204206949472802865401851858426178902626341236209329132713\
9042863802783295132568523716550074815692171311947449121093819702517`187.45967\
334045991*^-9*I)*GaugeXi*u^22 - (9.655077620354106117369489212929900186109777\
24409974803589077933776643362323792113353980778922849173092883391794303525269\
71914691620995465696133074799673845811555075834484951386360701642842377210725\
44756`186.78105542144485*^-11 + 1.5279178290127447826625702083928347872187758\
32517330464018249664093268247945403748343035557220723239043399325374278008554\
15668900120243524304492129484862646972791493328543258847327853342264527856145\
80785`188.03357600703663*^-9*I)*GaugeXi^2*u^22 - 
  (2.067326924070192659976346115585191865967547683454676336799747687546949715\
37652744983955445633408690527921087253234333434364630240596969550492519078465\
725254486069048305999299918694380215344519073848386`185.71429135239362*^-12 + 
    6.61881389902908603894115840331059896528195406708955248478290666281801374\
87102445492020745593974177933568019628747200729778725086194203703682680817186\
06099119720400904434678044591483029593771707663112275`187.31336712656946*^-11*
     I)*GaugeXi^3*u^22 + (1.1371980751468871065648958629190279498582478693490\
28759981348425248755638861465235093507054560136637604241737905767609363515548\
53145845254087985046190900404900725044975146387945353881828689097329854081739`\
180.863985712528*^-9 - 8.6931688081870496707359647149191465279432841798263882\
79270464894226291153446566670152626269711070339226395714295641844859944508122\
0770076220378540110436035324729399612188329649824526916708102047296698743`184\
.3898378630022*^-10*I)*u^23 - (2.02176959730019982308448334808310739645158432\
86976056373332317514651011629232442117248097013168137061911877021983323408153\
61615726720871329204809941717745057355526178138620333133035081557108112990546\
41268`182.27861296283405*^-9 + 5.07208879225058148445594954928507318031196543\
67357675375503278245512056045157747819551432919038444944890520312676988486538\
76371017458964427386729860175423454389470165209367440019032809522756477292661\
323`185.25067960190515*^-11*I)*GaugeXi*u^23 - 
  (5.279416928043016925729010851136003362984572123857125690661994825586644249\
84305379148331340467016622221121941029220285338749733995093548999836760410949\
54658248633666875778310334363521951183369303745895178`187.37593735799155*^-10 \
- 3.2052385212838840901512726280130011323161757810723869859081727847619646685\
68316581380768672373184214403113096683466893185599527071754597982661094849055\
558150360495470459164513032076177567689940756787771`186.2184100371017*^-11*I)*
   GaugeXi^2*u^23 - (2.283121878460260045072213913937674840132949962672974185\
07319119447588151576891861141453550399613479361920079664281599868860814944036\
2739645112851632156827938644320051195442687093027399921954432142461353`186.61\
491308782962*^-11 - 6.8429172236984533920003673862433697253468891574858553382\
07298523031677364718353125695766115122455222656834437848798641322056366051713\
6495861537593434996726166035492587072922163647566271299554694148832`185.19085\
03193067*^-13*I)*GaugeXi^3*u^23 - (3.2078312664948511353714158821352791468741\
90329017860924145006102328653276340377571994756687486994240801994567305931481\
24351231208897769253492384859199967230352771823956214434494748161144762649378\
92688208`179.973699680727*^-10 + 3.691103995885988469046389187482865195457554\
79561820052345067210090094293630006398464196601547556445418081456376460672337\
76895735404754885359762249313799755567574285456522065879054212477414658697862\
860152`183.85505815075436*^-10*I)*u^24 - 
  (1.649159353876836941539772996965570539128214951856663808936347562624156475\
05875852200005519810655310108994927395967464505277455425135752070850340383918\
3479043297833855895445868785609199919357281316450985`179.84630028759355*^-11 \
- 6.9702101364471709466612128473733435447080392462028215677990101105253544881\
08261307161423990251659960943278437414730268996319100031050582940488304186114\
6039863649133663835113741153802042088759000842920598`186.2401668236831*^-10*
     I)*GaugeXi*u^24 + (1.062332991586084362727414863346779160008432583990248\
56861548526539663774820164235394261773987402966697180133562447986252852014167\
4170393942100742966235356905171214823369331595049882950074086154130338059`185\
.5358727843074*^-11 + 1.81840749432406944748461857683847470729666979765546303\
79927902033591017030041175329367835663036995310883961333947701206799765551699\
9196034449790876465872567852873188235389471418946200971773923591157695`186.83\
410695751505*^-10*I)*GaugeXi^2*u^24 + 
  (2.262024072848132311665384314224497673817044473917671119852131607290546144\
94514567988701862011530128346621366081872890233830634182354652590955569292922\
89592514534950989772938459448961932997955907063011`184.4675478481803*^-13 + 
    7.85160358484194149955818290013293576402307972171298270559964699842937486\
31697874182010889344914406002027505678492536269398208162388019048936549229058\
1609367461468209090581422069710812559220622958670132`186.11238073376904*^-12*
     I)*GaugeXi^3*u^24 - (1.1373229067705967813824147113953042889740570914977\
56479568491395810422583712961019008091169404077249635242455219806482192503419\
0889340010070819644410139973913133961116380041747453694998956269357945119855`\
179.18200812143368*^-10 - 9.7034655524842486983618865530185837728514355943633\
84299185259434907439669168513159399759933023554805388113100695472509010921777\
575169107681137607183224413621075612239014190845689092001145193026990732863`1\
83.11220567501104*^-11*I)*u^25 + (2.39523200014948079935394673601828005082629\
21817466672913422157444286283380505701274358100103720841554831580569445837258\
85601643722331438833674907211542906321070715441754841018515681071753831273542\
6804907`180.6645473641348*^-10 + 5.625124160746449834634496294980815826544791\
76149173462716462237966004553845024364485319737617752432777211192080079215326\
17686815887868066808064042950484559615185810131099674438455071368785024607851\
3072`183.99778574584542*^-12*I)*GaugeXi*u^25 + 
  (6.244786248161865484976983638461991870310063549540812415827267356683333080\
46525727530079067415144085229229030076114978864169533307132289153261436308762\
9457436391103371996455735358100580035868710288766154`186.16068150916422*^-11 \
- 3.5156668555079732306790698248954749475640992321816389118166353603949312330\
70146237782953575794510317298540119459707697170964512115278072925030898551334\
28310910746849030403566707164919114785681913287083`184.98120841121846*^-12*I)*
   GaugeXi^2*u^25 + (2.692542417650990522183822779072115234950722307801413169\
73697271265059407128652319363719753915507928649137824901253743885870019480224\
02352381257522365406205876810755787984805057023274988278483454033991`185.3991\
3352232514*^-12 - 7.468128572631702801262109211332685045421902193067311675632\
56606517962837890017928756054423081215905575529514067771623037375322672116744\
651463498953293581522273335558650433017941557366645441123037038`183.951378711\
33005*^-14*I)*GaugeXi^3*u^25 + (2.6432870540611778607421799664654004457920500\
66770230372792675293358525866472436695046047194239903107554714896927685289929\
06372550186514179023462748068147757542473898417940425622692867150375264923922\
1963`178.20634283231962*^-11 + 4.35754637089144735993311358816934565936806206\
75307483163994011405455948698741673110873744181608702264855933630797641137767\
56798469282923985384414671270249040021750645544427197128175563586945890179348\
988`182.6020233428264*^-11*I)*u^26 + 
  (1.943407764648299491989068263909437793961717711587761376372951744750850488\
02449531585228650581106427637448892632648760273432485570881436411164112177725\
293677359785757052112599586184828319412091547025987`178.22992972124752*^-12 - 
    8.21993777862382200887136295484086129491872231667703075320321402658652580\
48035348745223053510530395337715994504483288087947331779741244451496879701576\
25444512800727090511091793640036279291602820121639101`185.0126313149932*^-11*
     I)*GaugeXi*u^26 - (1.161842481792351129384258452974896564020653841152148\
35127137956140580643624624326673826234835637072099679918397619750961958201906\
208988198626867954642344190546760951422007694088074046672210335162441008`184.\
28522398929437*^-12 + 2.13873077600537855571632619003920793921661366898735710\
76868937072116668447550947408135372585405757481532434826065944274417676170830\
91340134359716169054508843277582793495722389722460771449826058578478998`185.6\
2517056878843*^-11*I)*GaugeXi^2*u^26 - 
  (2.462731287936344265212521090818282489481157612606852425841534133417577290\
87471838728676936079421300456549263113712536966509910903761577407880176305684\
6094880161450170751743606941678568728210760604295`183.2156378069144*^-14 + 
    9.20929913970766492026355583894934270966184686207812038747600315712140091\
11766436055547536239104578880992813594248224974521468606692270997765344466589\
083834310541287925424753840576300098517523667340006`184.90218486636385*^-13*
     I)*GaugeXi^3*u^26 + (1.7529593874788073420035180623331949820187643313944\
90212044738866421468742942971532610187966145597476435194075820614366721408924\
716203414007252709473779487742763323063920022039538771461384292375873613732`1\
77.68560013190722*^-11 - 1.07523090103983836789714867367269744743522621762903\
44645066258325666278090919316788666522240191809207773194525249492251575033850\
64073717023324763854318587667391026023166074665703849348461291405165938163`18\
1.83190288709176*^-11*I)*u^27 - (2.814700090456589009308151824733975978773827\
81581644845449575640104983773362717135586648891315743933604238154356962603573\
55337014318167114220157525857588437885568953689493063067910586348293486711295\
61975`179.04696655660567*^-11 + 6.2016143891790700542500668285939416674307411\
04032264981588800062131926706557591094544649060339098228260278077257750176576\
26097293897942016078853424650300710033221319823142602584435667228178680334869\
69`182.73981605305573*^-13*I)*GaugeXi*u^27 - 
  (7.306150133925951154017402009059528068885112867545910269338850886433853980\
03191988473227552155798031545589641051025633815673960525169163215091531686159\
530368942224840757999820281424958778718416072996448`184.93809884788874*^-12 - 
    3.83460369511126568432509677985025892167621748123732174626127397770098087\
50417127686381957365287766254795024667599535637516614274955076849633544706603\
12078355070796641175032556172736303521375384140927`183.73767287946916*^-13*I)*
   GaugeXi^2*u^27 - (3.142150275027500691564219809845629725414847020614037441\
35061107084855706563958432223018608575086896956286812897819861809051196216612\
60931223081146369827729395066360854186716255379801942892545691897797`184.1760\
9165154724*^-13 - 8.112271400134198075436643584936996880683388887829072945780\
65439004536301412153477657716511140289436011062572006003517062181990950407753\
618465782010359994418734148845878450581398985863664370897104714`182.706035518\
5861*^-15*I)*GaugeXi^3*u^27 - (4.74159957828437237087208553194178049821645587\
63679018713961275838803621784498934217300125009673441547793382903343137361968\
15192397180654870585156255397468045553038998733207387655011647709814048102325\
65`176.77503513608127*^-12 + 5.0854505732098290119502544337455841510940890204\
67542538531271038241950499356693954970738519086009982887145080994602184377980\
75045797618893630918726076348832115073438297322339841919751217661771164899835`\
181.3444602464673*^-12*I)*u^28 - (1.91853054300592275431932885184490439354737\
76049408817421760851862171365182619982955460310224856949762686986538908784539\
52765191502412572391143304854634836352468881606982490348189985253686261259308\
5088`176.5366735658378*^-13 - 9.593066430295833222339394489505816686234689486\
05515768313122393315017089412103752265615098683507571685778959662011337895835\
36644527596506296441231214791882108322851539301353464023445995366360177501627\
4`183.77831148112315*^-12*I)*GaugeXi*u^28 + 
  (1.264051130744313789423536730521968518372520494426576730343268409796547477\
57899407940311573126515879549672005213993667306004599458732914003922153883076\
11983558326908826204165117020318340970294385720637`183.02998042787928*^-13 + 
    2.48993874039671731901004093979817987081214751336150482948005104526510904\
57868197671517667502438735662859044793900490685546117401618089931562049043762\
5920629572940339555655573801922669454075983890708396`184.40828597686274*^-12*
     I)*GaugeXi^2*u^28 + (2.6694103556624018242907480916847767116875840345858\
18355421447537140058386039781788452206529419414283820326110729109398808404232\
39423039734736101316161655266268225849743985075091356103652020266242277`181.9\
59373409358*^-15 + 1.06962815481716549918221846696726479396266039369166302409\
60170821924746560805124883907252130822966044319970228965265417901386478045414\
179053358855680265719599757148076581356942473094560577714834975602`183.684285\
64085963*^-13*I)*GaugeXi^3*u^28 - (1.2066572520821958239318586758702019688640\
87061708283160456425307441944261511379228157832295763452517452103036897350144\
90422580025734315343924932683106845365240770965582491557746476844000871347253\
603596`175.83770644370034*^-12 - 1.183977614499238127059888137994356237164711\
48757355356530579394859465005493566453962584934438921406444790740636333213456\
18511756910884845838646477083515928447577006136481475391424673927424401708937\
9004`180.54930700877517*^-12*I)*u^29 + 
  (3.259876583758315556055397228393662233705495277822479660213534195586139989\
48101921334621186507571159795933883629050094253166389675006445847478488640647\
783316029401658954171351791774508553399797373415675`177.42307762257514*^-12 + 
    6.80184842481135493411415367785850763406273788442689967973250026873716598\
51464869278825631011216199264490073079704297543805851044746685018561454354206\
11738043612483379849954413370620278328600662718286`181.47756582590785*^-14*I)*
   GaugeXi*u^29 + (8.46687071858038233401366365650440147493264075430820165881\
72469713942895071343769830816682102770584792634796407138576523137934307664380\
526804407998686898373739016584172887219272459069097703882930634484`183.709260\
58190074*^-13 - 4.16210898671709409258747464150957900353794740183162495375362\
61485929234961454632767323473242262064210833468213982606151360319976744376238\
88890329790561605127068902593459098703816110353369645193294068`182.4888345968\
5507*^-14*I)*GaugeXi^2*u^29 + (3.63334728148940349989726772070378618018571649\
11952395656523146953937361424642509844891974517196724890917372478884260207237\
84971576409122265721074300135528521305330814087035478928882108067376706645942`\
182.94685538864354*^-14 - 8.7752755912229769826170993465842251635812733452168\
34632040046351907283969792803639469565772621783264604394709764537976200679164\
5790682810704958430396397127778356102567378423869234860981313608094991`181.45\
576798734737*^-16*I)*GaugeXi^3*u^29 + 
  (1.569156913591843105066863250499860866656217204492369214874083159515277274\
41029697688503599468246230349431090439548687100829305914094633618714190444810\
39925860912113012804820280867359084248492574122547`174.6085936379735*^-13 + 
    5.87684269539449941181880944669805593423533810238224348780822801996016850\
58669611078657267947217943654455357851243266812058601180595339838176315733727\
6137520295887385859397489453323054745549849783849`180.0830371540175*^-13*I)*
   u^30 + (2.5036136567452100944945425432550786766102104187195794199166589657\
82886449993715333033616375541628695381635355017331664748341000952769710860161\
415891606666821822449990225068580174711463615749979377609`174.96461619753708*^\
-14 - 1.109393101145005416499819211506111639181958073208677524934832204789668\
36666021994504057981363043817730800600766265871909863051910827645728810391361\
946334624086421133412242017564083881614818383214103306`182.5381931533121*^-12*
     I)*GaugeXi*u^30 - (1.368981446490306327670080873816883719120471083234493\
87124509746688857840708116793783936569307906622426408133107941358801345139760\
4001771342553861577866818978605172961167524341457455008266157298866721`181.77\
081195576122*^-14 + 2.8731069609101481195557102243376344009808586959964287897\
13521825044960611162448311947716204106504028428869433230596264801684380042970\
6619403244075237703719619940973646603089088375171392983112266343889`183.18463\
832427167*^-13*I)*GaugeXi^2*u^30 - (2.882053023685082034885845404738589682614\
28369973057217413910698750489736163473498266144771275038686911170571352496628\
89652279530946870669801265420924387977008664140884028796643640525180804815666\
731`180.69937906287234*^-16 + 1.231703654609631351388833299053384681194192368\
07527557435246731156070678912183257036467936371574143291921958613725997060478\
6803611594010858231948756630994754694120258903007591996834548131438395896099`\
182.45982244971668*^-14*I)*GaugeXi^3*u^30 + 
  (3.048810200031346571750031154845421469277004664077751226196732587421156194\
51527357492216728001355149709837798304630997750415778047503765225653239898679\
79572029948483215152385693923457599682175941648428`174.55370389881116*^-13 - 
    1.29660389157600243444182459890529569604187878242241372989953601484845510\
65738409754902406539428708813796386149490296852348278933171681480222380232495\
517174429509321302896632055636601860950593846998375`179.26472117554007*^-13*
     I)*u^31 - (3.77217697989749849074627220691780453724616290936164149557999\
21265099091978495440747076186138912962482253995557294979925684893493522915686\
348825260032181531031276380136421780280913673739196954132526074`175.798813908\
7347*^-13 + 7.426114838872823099103862550338023766190794719400044333508624601\
29945538377053540246417108107012204036982434524324792613385089268517944907066\
729407570375294323253566909490432249955082028339386453211`180.21165881460593*^\
-15*I)*GaugeXi*u^31 - (9.7303891104878968375963598304759710847391145840832923\
24926289575696971434798996218291370300479840530178016181151788655556912034811\
329995410892997061993919707599602907601492907562221918402936886641685`182.475\
00993552046*^-14 - 4.49826380387443581285565611723325688767566188707354467357\
73469486332190829165634194704512935307896507911160859565595222307183212365910\
8826558648928934559611571884823303067578656423035422348682589633`181.23549307\
632388*^-15*I)*GaugeXi^2*u^31 - (4.167568874345491512410713588621340655499409\
07084073994945167070361995786099339373301531504511924128337272014146665836037\
93064754272807615501181667257167996022114104720625007763526894318656167120850\
7`181.71226253979177*^-15 - 9.45715349073975652576634727722740298934263121916\
07113912546509538343868650236077810592091888342982273463143110420909709177601\
54201514615477805253257275337870180404601519681645266713119355474521277`180.2\
0129228068828*^-17*I)*GaugeXi^3*u^31 - 
  (9.049406191448750333324484651928548543047059952782089119379256080748016245\
28990799856456599614251249450539360265244658031981829620322359438642077520428\
5245475430905697412592508935845927098904024529298`173.68271955133048*^-14 + 
    6.73381092025716704805083760529064191327863440205243062183412549951187170\
24905213231599896932634666348105117644933279141120959488334477882122962904311\
64064403349114794819624966160026669777800797070388`178.81828153486464*^-14*I)*
   u^32 - (1.9671151706531378087969290667128278494416222636422874600799523367\
44341070125326190789316073760638825339222022747106011841885763687165953360869\
69227476349274049188338583589900441831212598502552442409`173.17222496198542*^\
-15 - 1.272696694018112567412164353197521872828843146066434135847620721588286\
55252732318346017194847361044622826614484595568016652618668394902244550981773\
38271281846927618323591856546517546791094210277592537`181.29306441060228*^-13*
     I)*GaugeXi*u^32 + (1.476661844000256033931899413163113015652285802989400\
67546042804844270809646996595487471887608813391139059537732053302036626987168\
321190934380284940893086248008737920876609805109110227945919668594799`180.508\
24440414095*^-15 + 3.28933642876513174284218077873259256092377909983218966907\
31424728005367744366585243397907158448318087709674558212253868702007004972754\
31964195418534696689875675278524417895795998181166818303702767661`181.9551622\
5435833*^-14*I)*GaugeXi^2*u^32 + (3.10067387637399467570536737046943180603110\
14683705724280383762350731882454819539887946945849317272319523990434774298568\
42051518468763608192415500274460313088035701723264413785127309111312284282079`\
179.4361439342926*^-17 + 1.40761576522232535237285972570937357946054336300458\
67578897756931244187139261512855119794051510647295095108279930366658092915214\
6194152272517820058024724095081439993893116416075919922981850097497546`181.22\
968372491033*^-15*I)*GaugeXi^3*u^32 - 
  (1.201389154210173336432606152796423629979859120768905857496677433636304467\
62849955548611622984271120176287813772057997389169546051378348752994051840560\
65653459217331542072169669683161227004595185938`171.4622183778832*^-15 - 
    1.41313491475667775191411127357355421708236888281420289037448488994168490\
75922706493163698198546796086551040265415892319586802590948533227130620959915\
04507888705057699752312403923137133314290273908292`177.97839221495624*^-14*I)*
   u^33 + (4.2778342043649943736994423018526561180648997519758152380917693593\
39175151568694605115392315538590465096127388645463891183732693091627246248614\
230520472240048829147856167535099019042479936551493627348`174.1657926923837*^\
-14 + 8.074709312882897792366737660195802521483569453350700661779370882519853\
69039653935071872352456598412839396595243140396373238809377165395178032088475\
37887856306213795793877732015517374610805902421811`178.9425900442702*^-16*I)*
   GaugeXi*u^33 + (1.11002281392735238950324531304224575310667682015018588265\
80666011000461717254620946482670109595165196288687255397863582049945791103867\
79084478772433354122276406670442522247963138719172378089255730416`181.2360234\
7786453*^-14 - 4.843165848444853794858187713754084812439685160129361195290426\
56923488315129279502363969574995967154186471316181332032406986468825061608161\
96266510462135520289638739466798979370305319732824370361608`179.97827546700563\
*^-16*I)*GaugeXi^2*u^33 + (4.746285048387071155158426272208609683554759284983\
03685388701817057703189663510457175344951189031583922323807837305388960272526\
2626926512371512159784167975767833352861879943014547169844822204128095`180.47\
29828691807*^-16 - 1.01579810678260012683725530998416893221690823834291542336\
30015881185472306461214009787711569728968806396533859103821215281078434637967\
09993273595788086556639852874682664728067899888101733497586409`178.9431669751\
2824*^-17*I)*GaugeXi^3*u^33 - (5.08399439073627088174588655883641891318049571\
49450237057965821774841724516323851094005534159611668333809041566006970558618\
7576326362868049010416261760584027773277790905506997469759259068701623377639`\
171.7451068224963*^-15 - 7.65850419862135804187643649916255648878548687691300\
91111314480420544795714019987812808049003159412839926369510329565126594756110\
4925232304928311950518662217381305534968025409978348324859693551567699`177.55\
06173068943*^-15*I)*u^34 + (3.58485259326652916230614539985158708802603358235\
27808099742596189080118898097952016019095917363682857511467634636055024977799\
818950221795091965458314058811157727254560444010153736330093457152287899`171.\
745213778829*^-16 - 1.4496713782458024129766022915059075693634135394250405358\
13394278681882539777868225462556842463408738259258333656866773894392728519619\
630304139116482430889166093016865730547073232325332414430070079469`180.043562\
85018522*^-14*I)*GaugeXi*u^34 - (1.587125450144709495834842098835614834279632\
42518232898776457710747588731213375996715242582668556767704109749127687721838\
33313812374728301171256231517275661863430040352285840261768802250532765330043`\
179.24269909724055*^-16 + 3.7397543870338791785007724583573566999552074235176\
44384310598779593217579864234222246772005172110087823974424004197553344515066\
30488667577911946627543619692073907414693289633049339850828040921134361`180.7\
2060501670066*^-15*I)*GaugeXi^2*u^34 - 
  (3.325305326454090064705871171069936964387419079906917973305637041511491926\
21993030220594103107845763042944552211313159766955227449522622580546268942181\
745052543530366571028514959303997757940347521`178.17005948010726*^-18 + 
    1.59783491506748345582168758651974159482245838436678759189859127265288083\
80606788123732413399677063871300798162915688833930021870507374524677946265999\
608114116895870900388405855541224353142003999941`179.9945791878383*^-16*I)*
   GaugeXi^3*u^34 + (6.992528348510873757291316785616666775127684758872646975\
70230986541875578513556005828852476493135159048802227842083352470198921194234\
926574387328445689318291740320365777489603679255521770276913713375`171.539852\
21327525*^-15 - 1.53360268414127351394639946669203829143575080020412711749639\
92562507470070659662458890566373907627666518141898997699244691677319533315872\
7849876992704334585043770418275348936894013523973640962302383`176.69052368852\
178*^-15*I)*u^35 - (4.9214758699645218771866991933015761669528869660964397951\
28711528895765290987249893012214997262346857217149582378658415807558899840802\
56250255267373620172018235848775214607465985927950684470182594622`172.5390116\
782502*^-15 + 8.7479390085731746673215812132106007616605669596798266215323977\
68121082876731574787325456778243034379260377880252200173989917962802483637622\
512070218169297931827121032043393488836334963297408666782`177.6707580323263*^\
-17*I)*GaugeXi*u^35 - (1.2579994905015432141407780910419563548727391132337708\
86123938411249501055767010001782685797265943718586813173233992729255197283431\
43764484754897805272581963713591472843556404943554249248622375766768`179.9928\
5363217268*^-15 - 5.196926259496730509450434866555728896808372077323581324002\
87050512054815985615205021698051457440587210937595878444432005981339827479318\
6185929432731356412215148115250252392430856539616418714837057`178.71768104968\
498*^-17*I)*GaugeXi^2*u^35 - (5.371001291470793325311777640864857384378317544\
14638903553401920962734036545198455930932959215261509113427341619157743316569\
6893307123651664850852576940032093621028082078128129135854287609307859011`179\
.2295617471812*^-17 - 1.08778845268937278599132872195048563917589846080038643\
55153215859730814656709508180834754112769336317998578656489992875295250092232\
1741855477566337226364200727170001255142572351852316569288535493`177.68183882\
261525*^-18*I)*GaugeXi^3*u^35 - (2.509946310825231741946228068620201426546306\
09526048713648579365371986920378400878326334090909421347588258710421278737957\
50724470338679821573000697232740159267100941281274346882318705331721960542507\
3`170.7511608031113*^-15 + 8.653131630943560147053586451640092681024994294653\
52243777498677909307040332586574093464815674023953572804298814226323515943090\
40934134229007059939109709119110298082482900207539899059670506509986028`176.2\
803905501328*^-16*I)*u^36 - (1.0802406670275664663184460944178188824770896988\
79791431178991222490994383981357433295732800145654813966840856281467377412234\
09242124862877231783271233226633017921059687609215377139145744848037944`169.5\
3661075577057*^-17 - 1.640781864725559636640670825453539765066295597373997900\
41503392496049009713661027277235092072677145971653182245211300360184738528772\
230891782343641759259861924663869897545677335712321089302607242677`178.790210\
9640261*^-15*I)*GaugeXi*u^36 + (1.7004092474158170618332743857188419296322266\
19246684102053416943942886297245127140329797199155955362578626665837972618458\
016959096736673278787443006972648421964297629749010700343752489669447086917`1\
77.9745199306154*^-17 + 4.225515114097704522590653975547234690536915538538033\
90006638107412689487826923954974629628340150746573143909616570537522409318540\
00171913510173923058265136354808036408855465262245056300659184020843`179.4815\
7299165663*^-16*I)*GaugeXi^2*u^36 + (3.55599401761403057595438429661756182964\
72448721101477903136368125986992537453646813744461087947474347520353957487005\
35154117875839700741329367402210809483076763612975600040039689629556761033233\
1`176.90144539953113*^-19 + 1.80284290279812744261298499597716415121283772663\
50572915111169140306849962257824937446163411018438130128776908531425619846284\
59471743709585120824472965626955911858419817042212030630726491888229574`178.7\
5508712741308*^-17*I)*GaugeXi^3*u^36 + 
  (6.219517928867944235615640385917530067642405264990152208329674819240623444\
04712454937064852511153841861720620273091587452573419443761364342322815458742\
34972550263690063182820167616540551472658015443`169.80150348226573*^-16 + 
    1.65804510404368619462245819811699242484956536198744977916990393884208981\
75355855694132347259012520089244620513077884582341541855787233950606149942112\
619815537987813699677623414451248091098216783893`175.40128542387913*^-16*I)*
   u^37 + (5.4286492783795097535628580410777119946192235123054424731053279270\
85965553584919374246092204448070517699160667450849529426154491266007303348083\
0288312169169581036641281336109589901356687016126651077`170.89395598119782*^-\
16 + 9.4461250678222143073066452515459819650267749717578025484164495099185429\
16368180080065809310352174688291655166962293940505071290941824259856422353162\
01102354610573712149054723155397814645825157977`176.39648835980566*^-18*I)*
   GaugeXi*u^37 + (1.41733831977046650715483113314379660246206936644575300556\
86339193597506086106746913539733898997064558511432759485335845976849743152039\
953880752925624936744680304595278116283630416066889668618408374`178.745958409\
26133*^-16 - 5.55966730524803991291152248426542615107171622945280846389856789\
79195800657891809765032179673192575781124414385364639611570807912807357846533\
7795663419278219413500015993413133999539927180103139879`177.45411371510406*^-\
18*I)*GaugeXi^2*u^37 + (6.043259507436371617445296492865121449677083693913279\
41754997722754479899020382272591644043294599430353669194307314241587440477392\
857045525432126691987220907904829589420243867980707579809462350658`177.982450\
65499285*^-18 - 1.16170305965009784651996310290269571551741679368509658058756\
76238589459538515495021305184053988501583758264371908333209232250838117207104\
505897806918683040206548750410345262998644412951017503996`176.41767256206907*^\
-19*I)*GaugeXi^3*u^37 - (3.61074523519055630609674041237849608693052774497644\
32990354250026167492317501454576800036940401229793954463171196087123641285447\
842175999315962082019538369110498808743464030667922647574328629646179`169.221\
57333356935*^-16 - 9.71996233715064438822676944168848467184327975085925219793\
74119841432455413395232157503033594214978314524945128761950301115145165267968\
31919015584223376736969919101800092506062777950507400016001069`175.0078876877\
6277*^-17*I)*u^38 + (6.616531871355682323359832616040488638524381558446341221\
19225397212276987392601305884678300533982841126775557563518047759503498808447\
671130359093745316262884338408509459974729921557222828498988841`168.636068601\
48022*^-18 - 1.84650394052465309605659397044506672555475496414920176981502774\
48653305524943881689710073663809461969313301221173149409624036586662218654112\
471529954994537204638003435752720166983636925751877436967`177.5334422673783*^\
-16*I)*GaugeXi*u^38 - (1.8165534491966640337694544717034468665917788743809594\
10397117799400216522207429338112918497224588410115908473883167446133059765539\
62477981859616453113828304325706568876015380770850060407605152213`176.7039921\
3012178*^-18 + 4.747800673957561213464911802086841716657114984871929214731519\
83336689151726710625316896440055051757324980524432792356965825258175565406493\
0986222189285002543886207669098914640439261952531556916551`178.23856553196313\
*^-17*I)*GaugeXi^2*u^38 - (3.792798191432949260016016217521799073888696230440\
88899889081478348355450690117926513339394558502699217552257370806430308630986\
9368196518844317397688983853801280358365140469599708162518829576524`175.63056\
746941365*^-20 + 2.0231331876427175800322743811767627739859319564997485965252\
12757808364484308709519207889637045810562253629734670873521366071759087782133\
56619631025827251102136393287669561678687503747433476720615`177.51168652873397\
*^-18*I)*GaugeXi^3*u^38 + (2.220682753794351094562253320279210446730110292624\
93775112750401149631789306896711660765828561447953300753777031928260631163493\
05164091091340216994550729767290765389766126867986153611412420789794667`168.6\
6667755188766*^-16 - 1.786505261817111941058445794618004227558335489986347185\
33571217253203232851991956067987966561080844068316666387192430656400755591199\
353534930242550736251901591672253734936307592137246726341662918`174.110820580\
75363*^-17*I)*u^39 - (6.33835332351445236328242926176475156804670370597010869\
96136946813328450029530238094931223364705816130680577793237706260296018783153\
66219031086774216395034199914080910090714752860687986572557703077`169.2735886\
5528169*^-17 + 1.016960397948667080448331134123059358039635326800457810937335\
94815495919164347882519455383420629195578951798258514990365990084605722131655\
875823218152814904017493732839851865721093069220042073273`175.12005075828196*^\
-18*I)*GaugeXi*u^39 - (1.5884175832552267442294538899978035471489289335034057\
47458253939127034294069876184772148495072422718241179128917831553945945637022\
6579569126641820250814481560651693539199729702559826713976887209`177.49572255\
978575*^-17 - 5.9315206855290157867614905560197049279473153471709426103469431\
80139608106525043343685733220958198901250253434065012493392309775683617563227\
6790698765823539219250423935095747171230071625492462815`176.18790534627138*^-\
19*I)*GaugeXi^2*u^39 - (6.764638930498279170251380831624770745628053865222140\
75094657221506193937840701638975263937854688638833086285674367497982998558533\
23603166835890950002029948219177374266405982584222021858576817251`176.7320286\
7650627*^-19 - 1.237561936057462692105290997018418780598769162609849060105091\
21636163738882662224560943010088069317983408359960031384823682042201662261934\
1748943884713149006049469298607120933616494423989070951`175.1509710626151*^-20\
*I)*GaugeXi^3*u^39 - (9.24488344305401180643153580526536532191283026780151157\
76134168104589410535518224029041495676330655595379054303536515407267874906092\
75997349084951824058614074976036004386170537790081786249966919375`167.9422958\
9574294*^-17 + 1.086132567447013001560852391369197701816147729224251535168156\
19450669866499422856388048928029616936915144455947077287505486770861508983457\
7747449696717132180506304481227801263231847747154706296573`173.73334862755533\
*^-17*I)*u^40 + (3.6125474235559247857153824051085831855929098016601117148423\
08361462847480985170419752245514409378727823963874445288904388819855715046230\
1299058897956415027186383822116562612465525330426026728392`166.68559979990795\
*^-19 + 2.0673247787086551567049837912862477740071464611151755811881781747930\
80737164726429672779597435708605442203437459445718904011554144998698281197066\
632295012911816305464790012213569681524930053859598`176.27362059382247*^-17*
     I)*GaugeXi*u^40 + (1.935601036849819486700681622832371213701407319286575\
87781900419608320462218152778948510726374575569940334283856223228590923417015\
67832454811582786496468788566599868325842543378543423463877588134`175.4313554\
949836*^-19 + 5.3078216453874031202101567777885290053755946417510679985078742\
80347636194091486871556642283202750391822712400663494217911309048813441994856\
25228990706675246997298195101557022596707131666335541779`176.9919995093711*^-\
18*I)*GaugeXi^2*u^40 + (4.035785728080600491139120207067140018876973903155756\
36099799538903349451069460817331224587017520540629131288713640989795036885406\
335655922019359485115317167257396134737177531173638344751670369`174.357649928\
54195*^-21 + 2.25921117771388425576812919630972782645824360955126261950073039\
91352424474817651242860454627252015911297804971012916176273261092241777576336\
718051858827817100945367643235672386249445133137317682`176.2647796000195*^-19*
     I)*GaugeXi^3*u^40 + (3.5983025169920334106511306270335113351997131904853\
86408909549780450936969295293649211607981744899514879357372079087817009286357\
336993937930112865408243957986660107997781826386465658288596990984031`167.188\
68743072863*^-17 + 1.91903085313757742493187456005778725640896260436999980494\
77849527543894634375694674782493142443434754187015693239676891563656890400608\
3129820711879341240973073316365153153446345123815191263397101`172.81925096530\
87*^-18*I)*u^41 + (6.59534872336066613723286521013695468725272565263587842356\
91580138556411615560481677828777057055818538996667030815213435756499411744713\
2855325970918588783005226823639965164799110892276439898402196`167.60319804838\
738*^-18 + 1.0918728257488444666302758580513902795670403404580063829046633582\
69553092226277307416447630366470320020887876295936285358449365503623689752191\
4310695233431162276669005575974147534661199796464033`173.84167153341798*^-19*
     I)*GaugeXi*u^41 + (1.771624693287623891919871898712097011511870140541432\
01368643276071738474764377024578729152085056190296907442438635022971124475372\
856570192561974352922521798773606122705342530942277383058399390828`176.242472\
93540384*^-18 - 6.31262626528024647190478445613809070538346429407446393033031\
83837582198375408592261802522219085280587986250339394022395870693826528130892\
91793475219031779010563499207882642193100434522412534089`174.91933261838074*^\
-20*I)*GaugeXi^2*u^41 + (7.53675703527731222833002949399226296650741277246254\
10591761496693585715727355541667915066644033445629774209087603278067801127560\
22597390847538074631533915817748111605808243311152241879806709306`175.4786179\
1303458*^-20 - 1.315387888410589472927803570439124952027741262338557130717887\
32153286224320823372743128024624047757886459359020678250554655870824068072463\
091675298978231909358145851484791046415204558086230741`173.88198937024598*^-21\
*I)*GaugeXi^3*u^41 - (1.75104826281503560407229664256283565998330407550161185\
31629881389486268250355203416342031674060300483059643529864306189849966582247\
70688122547239551526766690450711766836455295401387521081452193455`166.5320772\
6448431*^-17 - 1.207961170993542076748370493130338513987084124532401732503794\
30466703539472764715768699164851120588681129390577230580493806696011337808587\
583106481755538978700089129004524856266061300614059915725`172.45697645078837*^\
-18*I)*u^42 + (1.740461421974539533659608181228292760988934780780545515702899\
01565060507666481852750736856635073616305666290343028100130159865876907806516\
51817113276492899696360873759291443758801987017323782295`165.6807987348301*^-\
19 - 2.3037432402032150032772500537323851304853551468754237899664332550811977\
85560520140084430839156780440630000679444476761323806902276086541804707738069\
90191188256241127968698895735048766413486890304`175.01105445588095*^-18*I)*
   GaugeXi*u^42 - (2.05759741216134321018903250402196054629858069921649145492\
04297057331368505004546882309886214644470953420953031514722102156069112970637\
64231835942115200804664261957666506278634870224724909076032`174.1568139596348\
*^-20 + 5.9068178383800132266537802890152124385908877605584291915372933085327\
42175166046234638928619454400546151853405956658977132621401990988492637192681\
3673433059195905265407195062727743247947822978595`175.7422272199501*^-19*I)*
   GaugeXi^2*u^42 - (4.285032667184663982905448718321024539857054566265948418\
46244274658488513624242628458263971496995228124485611023416106733272467923229\
99485676876064375124709953937744252435466772731752698493951`173.08288426906284\
*^-22 + 2.5115945175504924618435933372841913686112117384336296938239637097664\
30485111868611466300523279142078338077708586266717212362159701789732181569891\
60277557741883126307180229694089495185474205865`175.01470800500235*^-20*I)*
   GaugeXi^3*u^42 + (8.718875418055528665039907284134696117395814816193937182\
14335102353102473457745896523712299128663767626665814983439728173160967881859\
3302950687364391161339025723172172160943655`165.88542471786528*^-18 - 
    2.05567372023027384272355548764407424065120464442940961991072972928392327\
35579047567910925213008007202879667541869140515836051757052116190091541347826\
70277831917594236274118057212410520248696989`171.52668108416694*^-19*I)*
   u^43 - (8.2967051742688479392631304198760293113366299855591809183767787194\
64894908995090709606598328117896035599452276083896287497277372568717047579893\
6821137485794378526601972208370510362535708757627142`166.01521404374927*^-19 \
+ 1.1693866702458360875147070866820192071509378793725479657490761995298145858\
13541400063972467822828402652582163549805969655957160838716524557917070597174\
33316392103207842633335633099257887067092`172.56154269268026*^-20*I)*GaugeXi*
   u^43 - (1.9673564183197328526934240107709684632526739675849586419850278848\
75627236050432586822475909973863046921759345943043579444160565099852133090530\
0196986608027011541227260060479011613177282200955448`174.9864898856871*^-19 - 
    6.70313111815212943428453078309697775120308504049792849986718363983037124\
58041342844843840092382740078988406525041134995865817678427927501213082220628\
772424745914528834485044339500524575605828`173.6486291525765*^-21*I)*
   GaugeXi^2*u^43 - (8.361270446214570750585391693726294777445473517519071437\
00222510620983021747807318124006069289719032851950977635576155503776716182163\
251184484147112504057497562514477892207374125887267712118171`174.222494796423\
58*^-21 - 1.39520611294035027901826167618605175553424929198526654396950004783\
95939784940939411006287353377483762775763304838563778828873134867376512316842\
448855163429231289468588869471097239462140486539`172.61094478602917*^-22*I)*
   GaugeXi^3*u^43 - (3.884701287415048622896268817926342893589259676925366013\
89176083104794736935453004989910885249659732008708686828378877218101805619662\
6927961443014516243579654739033404153803863`165.1905038647803*^-18 + 
    1.33772718841648445781579025971914478545251814123001145394203766479611880\
57124249045679300234628995606361607392795784852185688902558692746253860217513\
368149413492681646913360279612961593718668989`171.17894468431385*^-19*I)*
   u^44 + (2.3911757974364287931467612607465654185798172005796623849483228500\
44563101913757011332958080719906961013009580958822789972588435090851977330822\
218536244632750582516591447646670735708392610392275`164.13109394804565*^-20 + 
    2.55627017069606190202807006906539210124022788748008550479979160038299543\
05647934535187319809464432299189164443850563853919170114834886146454694153118\
264330204654539951201398082864112366013854116`173.74600786297987*^-19*I)*
   GaugeXi*u^44 + (2.18259013350211356591560773030002225141773866483411380582\
22402610441586101225693508564313493497155860377751567978879054045766331911371\
2875978570157917023433675847129366855623750030776105110667`172.8805426590305*^\
-21 + 6.546059003979178175632208279241507127190043206332412319300302266004269\
30746943022166084717179450069357645223823568878976430202164212127925593248182\
0934593957083239405270711049749157409248922657`174.489549596685*^-20*I)*
   GaugeXi^2*u^44 + (4.540622077032258865228558437152065168664010131226319507\
55114006912878202761157509911991402611930818985294746143191872153539809895045\
445114091189363337279458511461333138062724269218304907664`171.80643565086558*^\
-23 + 2.780813375993092238762784340018084079516558313415501564570841753891167\
49965756262112078050222037684763772137439519590920235636934970639847683480775\
586753713852727409036544814030689763207796676`173.76176484885485*^-21*I)*
   GaugeXi^3*u^44 + (1.709699922950658463078872330194879098795949072653934221\
15639379561110944932705927707316932078777493929958506517477533551429032024289\
5931168704332083256878470435673673234114209`164.49024587219876*^-18 + 
    2.19648947818778466699538649401810585030024551207786206553665184174411270\
12393638434692417553929715798319193228808458651090582580651233283449994289181\
32287227703005859823343470959838632080242024`170.23320127880714*^-20*I)*
   u^45 + (7.2574243891567336942583669882469993123993350465210015068347324206\
61836336997029254669138487372828242549743495286148125273053748420700652733149\
057820490287321555022550914341736053362812296629982`164.26943901911304*^-20 + 
    1.24954044158731874148115044100577776158366102367482550232468733431512821\
95182987354265897918494152266803185661668833960971547834432019893759830096366\
2681572373172562501749000918379708159507622`171.27982874861303*^-21*I)*
   GaugeXi*u^45 + (2.17601910690421751020182577566889036600403407588164253058\
10953865183465676638449456565717601071969309115986578002357896756398902584651\
20972251647267659628454869436569968236652313175499671242252`173.7280158878881\
*^-20 - 7.1031887970312365927719111787435796558873266785257915617627935864839\
67770452733310316377076209905818084975457083104020173181970377234806781837060\
7207965120080816962982709327201685310153960524`172.37599442273444*^-22*I)*
   GaugeXi^2*u^45 + (9.239875849577881338987022189771224434924499400308337773\
52306608158783511357979600889889229620716135140022170254157700135489594672682\
27202577630229878200279371431311231577046520611405199607832`172.96389859045982\
*^-22 - 1.4770438816320761100731240029616840572537515947792051074980742659137\
24900285170951981208397983635465736828294643443240153454026756968786031619699\
650780316764322199142705501076784151147645651`171.33802428667573*^-23*I)*
   GaugeXi^3*u^45 - (7.996866066872304011645670866803050296044155032354439988\
87673375654571198493289555370808730935193169017107091150342425479461794797415\
672183525433827454601675895410445584118177`163.81642392990423*^-19 - 
    1.47568198225378899762204792686132456730475630006881790448695219728253792\
86070766486627202679993872852657817720104353575930043154231644082640220989583\
68625755007777211837812852542567087077472619`169.89940284711622*^-20*I)*
   u^46 + (6.0063884648983961211130671545463492361280531208522422639516982009\
72882747517504254786790501816445957894460980073130829961496647625596875303900\
72537712049357775350146307263296108181886401931215`162.8434439748876*^-21 - 
    2.82542869483273582552852867413245898496943832822084202425053909643534111\
50825805161213270473047637314457194085365578332793148448180939680381114029867\
89875471083677342024852191686252997964122913`172.47870858441306*^-20*I)*
   GaugeXi*u^46 - (2.31062871373890172324947860949126304527721238754073732534\
50582879807194631718711515230452851424864283742162656846876026058207525339394\
622668044927570371795375228807784484816560264440775111755`171.60269326440556*^\
-22 + 7.226845541988276478701665405699118886273698981663204767006744963159459\
76332518955309122839096861849738167248105088445466945187494671373811121176502\
878797403209108256741366809927866340166439916`173.23422610698867*^-21*I)*
   GaugeXi^2*u^46 - (4.802643180566622027351418414350460916167533025935585626\
96131520520520918039418895237839434255540143769890938408936841468979621212079\
547658166831511506037996398007208526822025653857039439434`170.52844771126394*^\
-24 + 3.067410735325125937624942954205350582917211280217437716196289261803571\
52257958152683019405597906037454641532041376735478442025726339205125844480798\
20796606121669062397810368516259069408455298`172.50620372357247*^-22*I)*
   GaugeXi^3*u^46 + (3.763887053238226318362375347315068504537044359508172205\
63470566767553622106426218481058140703964813032505380907731569870526748264565\
867682498199397983705448984348062928158102`163.14531765477162*^-19 - 
    2.34153721073279619214874107085960399316466364972037290965245497269499200\
95942708169676743868344508261832160572225566703271858479541505082186105223631\
4404361111144648504477115985591223465434938`168.93889017944832*^-21*I)*u^47 - 
  (1.190142980001134771415313989989989224682014071031287975493125525605152337\
11438761893175135520459338485437360506641539747757617788456007631416239261997\
47259393202539343209134`162.79660375687254*^-20 + 1.3323742672388214589553982\
28330595945187059280774090460942943917672454507467205894972133137441420474121\
04519352373970449489118675190849394819942067580356985136533160645148048917821\
74473712478`169.99667187107318*^-22*I)*GaugeXi*u^47 - 
  (2.398028911573566874590726780217793589954551584343423665776463788949019841\
57294096883657790079319661852210813393321660720525803953547356010372445765319\
40039846982201570273827964267767464905824`172.46726220300437*^-21 - 
    7.51295877321746851861285779320771603885530998852140918183321842034756545\
44119382659861663362869018849862624251249119490306200158555357374015302665063\
3253707157400372213426389622818146789512`171.10160039048375*^-23*I)*GaugeXi^2*
   u^47 - (1.0174310910761286433125188660546769564778801699361647758757462002\
07371687270278186083264621404436084045882042351566100027578287654205263590860\
5524987453218977035384758394061077667803679226253`171.7030379185424*^-22 - 
    1.56093029836155732216720695150348594204165810856033966763298883600975504\
60179523878974946232448268536296414136679426317885165440460975685918109333891\
8958060609649059784956428122159434588414`170.06339011684946*^-24*I)*GaugeXi^3*
   u^47 - (1.7196626068297592794299038636597841164455858334721088069751023771\
47978672674496247013173553255378637252984285220516185817439719764708908375948\
73610420641184809645683254929452`162.46130045057038*^-19 + 
    1.62208322629035387596672818206423899483161490260399368507735260854599706\
10345107472704125125489586489799867431897450451921750634299400833167569093697\
3438775415313630207409393010606095575590563`168.61848074259214*^-21*I)*u^48 + 
  (1.093215937813910938423922923682447605222926810047053495261334318024421236\
96730163598294537189829440245099665992625285282363318436517435353422056316541\
9336851917640258529543`161.41588463230391*^-21 + 3.11175450942080377398128595\
72290530139362087474344978938412029507428745741260664674243097107740161584258\
62195252033503670362129873018652921678495530574784609502858002835150479719999\
88884843625`171.20935455055454*^-21*I)*GaugeXi*u^48 + 
  (2.441764464370424014540393419115629502843895082066831018832798296928867180\
70818464802238107092929208646980618290361953993211192964218103706053736470450\
7934762661162840021611977149815647556958`170.32339809254321*^-23 + 
    7.95050920993154193067246383620739505872195728029945206953958447537787386\
28287330256178074323184575807195357128078140901364405413703470103197133907058\
815451145891066736808320792986221205950475`171.97648229024296*^-22*I)*
   GaugeXi^2*u^48 + (5.071190673484818159391593745443883608695875062657703449\
96457615992461691658876646268572587853736415940591744231102532361171030535678\
3487149042726545894887061024896710276990024221988286333`169.24904626006634*^-\
25 + 3.3719426824610352342255433124454034389486457386787026807710769555412456\
81828314604290891771458519243322462444312158095602312464409163864906277124497\
434069845352169630512217752687035659358539`171.24824566696333*^-23*I)*
   GaugeXi^3*u^48 + (7.843153593042429264145739741480223157152480316864049213\
97679020433321578814459052341603190776151324103145944571653303677906422113806\
73833265235078240273722383201282453664693`161.77652345612546*^-20 + 
    2.49087922127391665776185343871737048486000115097599667760294741300958306\
49251678194620487465376796139760421362265546431481346895900275991847515750733\
53563216296042924132210333016609618386426`167.64381664844774*^-22*I)*u^49 + 
  (5.181303239015283220616946370633016710225297186893272452634043583830904397\
56064193953216748517896479882453279055784455509751527137824059093170539911523\
247033821097659987898`160.7477917486319*^-22 + 1.4179298716782009687446783620\
84613851793240396943407753228415842199050182028426151492533284432384409924967\
10628634516600413791263038526766648144294058554822040563908770410762003398360\
9611006`168.71219585208544*^-23*I)*GaugeXi*u^49 + 
  (2.633812013550932323402450916738226735857031006358685966537805092548253710\
37345782264586619228689272080480704011383297217876490637597585790840441449880\
17077295258201948663169418248169290451657`171.20441409347453*^-22 - 
    7.93260600272782265631532466315643478540358446458878573861464377456131123\
71230416510409559786798292426842483861191334908805574948961575793309984190755\
0348302249728112046977407279583764870775`169.82559653628607*^-24*I)*GaugeXi^2*
   u^49 + (1.1166355199136192062452213993364567397335935562058613242161367225\
56102269457756750087721516591752482460651737752653441944698166874853972952539\
054913354410363858848068799249786410439557597425`170.44009586958782*^-23 - 
    1.64689610784017526657028141449267365299471367216471049106804910968443171\
97284128176610501814256880437030127749082216451344873173202640855545313130437\
2467647480071673203117353649637857883`168.78718409108728*^-25*I)*GaugeXi^3*
   u^49 - (3.6374988415302147723079212566650988292969025719876134178376812903\
82003141830310490222748546783005467523494624177845648133890391031200094560754\
4338412815029121774056624669185`161.09901070681263*^-20 - 
    1.77719500777937448453587922418004383284125052008350920494638078763056378\
35162215133057490776159196470442663195687406136742286048060930624941072339751\
008185699198696145405086349343747741790797`167.33629182399602*^-22*I)*u^50 + 
  (2.366756904132221048901189170614650426690129049360502342145876061104480716\
16770152788910406083347153675740272062836063488560590689388043799219628781399\
630352037244494784718`160.0636804516883*^-22 - 3.4157961769674242779713326050\
41013850265097238545875698649610668282167129108028602070912641629105400806818\
64305935224352096468379045664038419177891615246160025754795421085339896389511\
82434704`169.9381188793941*^-22*I)*GaugeXi*u^50 - 
  (2.576050374739289007894731529986851546432015465658579748310522185993580333\
47846200880065384960544126055566686066820736103030843288788029949834445472853\
97616306417297322061680891825024751892`169.042773324987*^-24 + 
    8.71841383585696548386721743655403751876785201119320094161815949063483754\
97976176664074405735700968501643720207091556118174268546334969026837168305758\
72452710285443769948527073158655935453414`170.71651559340006*^-23*I)*
   GaugeXi^2*u^50 - (5.346364187974254828958886386137945485899608355994506953\
79665502836684181136825985325657020281440471745672191654848823380178810207745\
9586560027349130560001103383230029914273935210046515071`167.96834217683246*^-\
26 + 3.6949787028345994589955315784467172622912834480532996657107979046099323\
81158288989479099037135332456505989883176277190885113141068039001295086760506\
89083770529592117736034486101675573332631`169.98808460743766*^-24*I)*
   GaugeXi^3*u^50, (-9.199490463878812157565930504140828807132077574912361634\
24277063946971867534204180569882205316958238233884435186455219250585717471023\
40673322182423272842192805940265917566101557481076140282859494024494624729603\
9383`197.67666434935717 + 8.0229877319367241709306445985143644179138741467293\
37306925397395672511158625669253174586906880227840625377118611249111040140761\
77382685455544984948064113381970280545742506167182385186541560829576402898130\
849863388`197.7105102037553*I) + (14.4986545518155108132030035355423924381843\
94959972205190949219520761588553193430243211830628761569614301232297215747319\
62817933316285757636824116675657087099731992984578209399874925105323875604522\
051079752322330031`198.3663319414517 + 4.767731799356369574368212633503714494\
95377894594320154326575235120975013374352097087508864065686037246883638876736\
76186255615559292769003192166199389917594718658200416367097692839687841531056\
1789772166647856039076`197.97067610995467*I)*GaugeXi + 
  (1.065334172263185848165449548380027095452835284420742196055067098006862032\
68401760993842378947757458706967008723733029147272100106934765355939800364324\
374262241925793806821990280042537124248890219479297786268700084`198.108217857\
5784 + 3.17164462691359474772339035864374808795598794964850250408256545966048\
18585424978163456033247244162826312642682105697384575717016361651846263546940\
7432625318412745116353608550576221735931332574792852862705602977636`198.49905\
915580658*I)*GaugeXi^2 - (0.1122136913785574757472621239894803371423744322904\
95785006876184379242724913138067908343406583101007597041834356232222903899112\
60874100806125010483675035024000193824863359743946010829524680141342667430882\
447751786`197.94514858870528 + 0.14918887678017005143343246127236458156707936\
02764203433194856237771849605921083639901429267567145477945937233526342271640\
54151846523657909538169687119255322642730881824155481786839952568386559457528\
25696360914387`197.99610274286294*I)*GaugeXi^3 + 
  (2.939719184038756969392233372391909144965008217553249028027869341876188240\
34738049173006698669323523020721225696981966101850200528746194045551869943232\
179536552317883750068060770797928363177401373766287072492397078`196.841371193\
8171 + 19.1041014085872532840469149385861503273896087582751688834129197348853\
83341607283621659279381132168228639501528287805467435515657144454459068550408\
56617780406185370046208413665556198265013410921413250429409092062814`197.8415\
565376617*I)*u + (26.65542004559603554199724460912322818682053010694809994469\
28536173453194754337565531582354987143749583038940192024582765125511746591384\
99786956639139496768158469857243391406149562400476410947937565131916592009265\
4`198.87817171046382 - 12.642259262158167173548476352833715096763357538504150\
64113646246100180738785137075548961084249492460500670713419210221370262266817\
95809704160043908338675951583201735105473900438701453551211951292797422495758\
4991184`198.72657679208*I)*GaugeXi*u + 
  (4.305981021549946132741288302601215707789184382156576028913043606166934532\
14936943623198271802012517887814752201237836218270980028917465516963674813525\
137097177677765542324550120747012624230254767289227268481221571`198.891308620\
9829 + 0.07965247181750711172684223983619019924579407212425142129365740194631\
61255255843584276992666957823103015945188252629902960148581858980236981873730\
4450549964491480030745428062693728441823660434646450485864099747237`197.11249\
637067868*I)*GaugeXi^2*u + (0.01257189717935428107415080175754017796919121339\
04323981449677237790910449245429169517965200585036075760205205806134761582510\
86145436092986636251630844982069876346447069804029748251833235816675492722257\
19377191296`197.02449673877965 + 0.129596601823639867526046557334299441259918\
90190792553125103738040616234724993213567310513106717934843107167457157103106\
40908575891154967258475104308725673818042612171368013839957707835672111179938\
5156623222477792`197.9867772970798*I)*GaugeXi^3*u + 
  (14.16777182328492168725150306692664676925575071934336512610023625532061673\
55109005908038939487902432232762741632087466325038621875178770150344001400449\
4914012133514119020850628826261044866394003716027125627876532226`197.14099352\
612138 + 6.961369239577082726049316929390183585926798932472558619574745299856\
61971438514743476658502955878684113675294992013160699919678633178756170737959\
565717433064480741598879750668561999927811252553167583770683364837203`197.094\
78414597368*I)*u^2 + (8.26392534326457220650398477634498639357028412220521106\
75789517031836632513947907377195877935412881173349080079103274826345137338856\
03838777052228502045923607313232100690253022150413459236956133887638667597121\
79845`198.07891396413865 - 22.72134707166089090095861433348075067665387604718\
48731413407941576430812189794737495133323960375504698364980745053732297656727\
77998719331293497246590019232656521078605549426793186380440501878646294835825\
32620924019`198.79278238217387*I)*GaugeXi*u^2 + 
  (0.925261601853513547706636371498496944407027404813981140518995699008097962\
96565477233848019255331901668879214630009919060596926226017182736248474152087\
140237850237194205394540916143927132915789043031018705760697272`198.148166781\
2355 - 2.95554293607603926261784222391168364820091794140729002664802056418956\
08400976812339261571186539916359097893574995876586709279592068769679990169518\
2405353134415410710581425697317607161368957608074807618848989324652`198.51979\
65364219*I)*GaugeXi^2*u^2 + (0.0782424004817333466609032414723922759669225595\
50670827707873408809499112375093444717157384144789349456104815297421911634580\
45324743639232853854693050585862225963095438099770124182314115545861159417166\
020877782264`197.70024911980843 - 0.09826046840127496553907572028085532015048\
41676379167170555372727542386391977079841698263860440458219234779625059011492\
68087379459842850192929214685905119070771796840086399482586284646500176957758\
75626812894503602`197.69084281814804*I)*GaugeXi^3*u^2 + 
  (6.944567403547778551352551210349835959821775474939670172265335239900827824\
33916756237594235730394948709292068944420621147734036048803913331699280901733\
349011900967065068066323374317348486688853134973961084256363427`196.480479066\
71624 - 5.1685093013077803125901183785216714750390156361416015997336596780812\
01936081007610907766347440519719815221997701765831974139716279870642357555771\
92783963440299080658985641530303731200704904970573970220229769779025`196.7087\
5650552517*I)*u^3 - (5.579688622586153349970900965778867425493314264377616415\
87171666762595591601219372818273748316131953641353300879351624176958941478838\
32980697026284147290058429778653950100969986048843297775886618605162555899751\
1712`197.59682977163385 + 9.6914896718763794595474454942545022761874259739729\
61254867943297694132384344249826512479794727073294605825443163581776920954730\
43920547151684962208246524639723099296091699045233248819870684331936301813805\
301673578`198.2484664405389*I)*GaugeXi*u^3 - 
  (1.484937109320273467263973150548071184935088730437547294692857344044606236\
35471044614995240893982800310951283268410496271034797261810991046145173428915\
636707869553061582084966443761736133148886524618479037138521591`198.277884499\
44566 + 0.8328627805167625888614642895056229324180024018491588451019383329708\
08862296486285359570500636085544317029160130797430955245280718000759356825551\
74186329547012582098892882422476778825718260753193591673890817075113`197.8448\
717014351*I)*GaugeXi^2*u^3 - (0.075269518283356293373044094536569383158159941\
66043227906623232316400145329582696137896655694725377503050028125238820053508\
46354095311969338985826205163129568531525975892204369617622627909491669313424\
0163162707692`197.57672442101156 + 0.0306108451846498626120753069406665564793\
14007201730279597099580605388212206086420856688671069657076810556984090289226\
49808656091913285685117729865403532175717853199014162816545099689974695712763\
458695183168224655`197.04080681632857*I)*GaugeXi^3*u^3 - 
  (1.292535645862688058788743822788183729839489570567264607704699674125248843\
54035641676700037306271369235034018753852082830008325602789032264139896327486\
893962152006957059904855407587758040044672801687503628560470972`195.410720665\
21605 + 3.5460555854882640756979878598021381689504410452609188323621905712653\
44235688675664343697047744000141669733854585384376140819402200880135087593169\
88643792744567718247268779333972153923202368789298468551413724860615`196.3141\
8752009822*I)*u^4 - (2.987394124772036656017807493504004260400904589705422451\
57887000608936305519644186596482148445365259944310427655598383021569481374642\
85414367814542996112877192267509417023280317303677934807651505086007736848083\
935`196.994618306934 - 0.3831353437539144918762854178415481223269650902922032\
17793511451524359237352062293057467611710161079100978496904043943887803331178\
29472992640165024685649618509515484451999078192741231855427658927181410383082\
343231`196.6649780034976*I)*GaugeXi*u^4 - 
  (0.496491070859558809573903104109035563734704190879528822297664496235879561\
56154076692938139394229359860106950494774764599709618061290526541612045333897\
307932703771830194176022129872995499929614567636276320380835438`197.704857605\
54112 - 0.6505403505303101827504739986080829575906460502999576316223162363850\
69424707274514700141423648415756748316128910842485682414383033324626312945781\
2454744692540738764691872585954975864457096279267098518451897241061`197.62454\
484416597*I)*GaugeXi^2*u^4 - (0.011594892791299980654974107228982085659029356\
49295872149174344267260138900143313416844275644381436730616007913455289020902\
85372849210544620129261735308429692183773555646900879884261272766054843268082\
0862024587552`196.65669769157097 - 0.0412104645946528335636120524005738560925\
97419127822141995913824349788273866286938789790600900587920885429833696414784\
16558193090022223534536414477377025545400538408071696953675648279374877356899\
580887961532937681`197.03923184769621*I)*GaugeXi^3*u^4 - 
  (1.495875242258891462686333083540948879113643724252579904965591408046584741\
63395982593425839655584220573290084337608853992929446676610927109915396469386\
632705399405596524734049383519619095290486379050962603003548595`195.139369366\
19535 - 0.2911770670910188397440458602849826982564133989379740298875327266780\
11260824021095211264516784886200013461472836415546791629731482341590303403128\
69961862062656845113682336702856328448957321656760712250992333814815`195.0108\
1804363147*I)*u^5 + (0.523824499574630017314084554125004748837819744561078975\
70939846993519444501952908490698610952916370600067841188829756837254597777042\
58338144177751046238264226975614821444574961548511892594314761865354838773741\
6431`195.8974722196103 + 0.73153950251921135379822447565735993172220717267391\
06293889810542598768683795243148060483320765690893592352787400603510574322041\
85373733770335658350210094158996070397163485313899052210918912538626371323655\
79392021`196.75359192079853*I)*GaugeXi*u^5 + 
  (0.266512077929437401558421436035907431691833450783412649531834657283327096\
94497526767218002852718555062871013142716303511384444383266510253730029018346\
197582526488871499454172722878801055669947112369397832050873452`197.323946298\
10855 + 0.2503170215637610522741984924709925388406230656271453438947253380397\
75526560394693723713427536907882497700272227113297740607670934441059383010867\
56760689302291976112163663577446914821633977306017017519320289829202`197.1002\
718905743*I)*GaugeXi^2*u^5 + (0.020069857095359147417788643907476422138513356\
99291936809822757263257287416306318001030753297905354490864103394897480642273\
45381996563827156042456408632653128121544885621230356681460786655394307351763\
5369606400502`196.78724021418302 + 0.0052598808689738455898468567328774719645\
86939266507615303278195114149214239308700911730510322375384772589791094134064\
77773272873942619007279866906111380844379189042885282035998114179638704211816\
202574839213694996`196.0224487734717*I)*GaugeXi^3*u^5 + 
  (0.053251296065542585739103814962213306936039104654399764956771218459173717\
11006576121520336352838624170904812669767375857318362513566259290044547659036\
895311890570249172547028618876103414815180478661831591878995507`193.358846656\
19577 + 0.6005724715750638666811458350050977192703738391331383063511422561939\
80458240074586238195013950976794753582139419566935688143891261679868092839103\
2455150282972985616376134977839168763039550137608503401364673785708`195.11258\
48968758*I)*u^6 + (0.41194041130622889510945291656046581139588195764044479619\
58992673463144529569572891061299325009224015749242465350611836498066321894315\
11980251360834206894544648832768830458849753713475733865775680243184829309193\
85`195.44745385648568 - 0.355124785368682033653009929785287105128293094800195\
49197126305276449742637998403901910184617010415777043032370995784122584388974\
73459584163647450254111874824881957778065368126116133170902526041799306834383\
6025947`196.23077939640453*I)*GaugeXi*u^6 + 
  (0.115000817071021268934758967249112244798480703930488964764891417309325051\
34386382017559698645181532873769129704438776128303259902502213497556523432663\
89393821734893170125512953236423185164839379387399825362419394`196.8418634804\
6296 - 0.10463757668773666338719499750148994496796823889676640101440092197497\
04044274008820828913985184098972520038019856342766989282752116947704568387901\
114508107600988463255721396391642986676264932195024523732081988435`196.611273\
58763244*I)*GaugeXi^2*u^6 + (0.0025637338616137279860421157867678707292269463\
74515369190787006702646492004362830088598663001904922931194888685994527435416\
99782098613586503672713039722621344289216661460115855975178003294850689972441\
371896524974`195.78475084097929 - 0.00930229745266681006720066844408851132025\
80489790416099470968785768211851977465726818092377055234584700920724855537922\
60477086456413216271437270623739814372500370559453253963856322767005090611464\
54968773911032374`196.15226270061837*I)*GaugeXi^3*u^6 + 
  (0.233160479371653390812494551127219813625865217035552728321672597108062722\
56947504834548430525814833979660919805270524922785502208104995745138761355107\
077767217608505115838405494536798760693870884323137732131846405`193.670528536\
26907 - 0.0023569217643447123564855815864708807301444821956461799767156634440\
07324935927485133550259957442939321373156397075862849945764585044247499695678\
0531197152348806511218316605438601158809376529296227986544343814702`192.49287\
02926583*I)*u^7 - (0.12132957269064532777216626284950839873206583962042102819\
87343700015362031642032383665204959218919143363469817207934108490013361835451\
05444921317393284787255301726334678617608622763254598760171772455287863277827\
39`194.569238272976 + 0.20442593729440183054866316565060085327229247501663532\
13693826522552161356427808963497469566398109476436177189221732060313196805310\
05273574872397748639438927265102771986517406157909709230529920579760037244353\
09224`195.76114023883477*I)*GaugeXi*u^7 - 
  (0.039863399677410915878042005330004153479104170939804708865076582704101645\
41682522711245539226205174818393395212534736157538713321157150109118487995697\
75150977360000214603589067183132123239327545578915371136061355`196.2616121271\
387 + 0.049821643517408051383158752226564142129675398232094265387289372079706\
60651591197734008890157700282517932486275797261461521132236057485197791731900\
267619715963697395189693701209777245600796558499789884185415524695`196.175921\
8447873*I)*GaugeXi^2*u^7 - (0.00414353102227883004248702439446861071120191732\
05136323140907131583982628934352494489484391613065133588282695468933521011777\
04451179077346814837756381912419695815132791752898801640473541453012643296860\
36884254794`195.8820411761521 + 0.0012410964473075686186994204057335495454992\
22107218371616612094351098718653873818693891799469292885943094811433701936693\
40135379589702030084156620322903854938211350918290308580190671818794496525313\
385327104958179`195.16216853603044*I)*GaugeXi^3*u^7 + 
  (0.004486648370497269069787230907697035761140969782070319346362412824198938\
22042403205845415137293374670030649654929849611902697073590774396319818788696\
768718772799150466617855179902294855015560584203056152154627949`191.627147395\
33905 - 0.0881990897913622617991169280216437789986423350763533987389252306817\
19955291364073595418718580041098495784778446097747138704189206096694327456423\
22286634866668633055406246170578640436346042339999218966224086799111`193.8466\
3884596432*I)*u^8 - (0.079725615968907210955041124657771427362070780739118410\
13142775494319282916542600956448703796827655940230785110261721928852027721333\
17775553956895756353374917751714345639433063442267675139996662722488126956184\
7057`194.03929902761692 - 0.0402049286143658977677935302115537369484073317961\
62146635527002612667735138062291567059074949579437964619668221321112603365826\
91153148735858765450816938819021593141679405781720849162373501320340867394638\
836933055`194.80214870168737*I)*GaugeXi*u^8 - 
  (0.020694694172625897179502750428291256954382350527839253770559464010849452\
82752017729588898874580847693696226675828084889973659230846003864395979356149\
39542869472509031238356131273690737279375244453066830834205282`195.8549484858\
563 - 0.014831094474787239209303426365490622378488693415563561208451460092556\
88117616171755514252640936641335624930867306014244681214981799422855883293742\
457796492727849126043966962359266996721658660185571230382261649001`195.533001\
0468029*I)*GaugeXi^2*u^8 - (0.00058700747306928399423856161419085175029739635\
09173906372338540062404404172368349993781013746130641753312293501290589627582\
83527377643587085583698945549614151647216912804994506426506951291780752997430\
9329159696`194.91901567537874 - 0.0017860669634712054987579119029849213944388\
88740151312298605909324895598770680143440964576530594606335909965377706556724\
77650784214735219090985822162408359092671481482432738137249493334417123600021\
737433197592973`195.20547523558156*I)*GaugeXi^3*u^8 - 
  (0.032742132939832127973401705491122152287280534100874659038452516140542008\
11056624703753966122331548114758253146560250233253596481272926151518777699570\
676251622809420725502320981857495179784681179976518589449535791`192.164250802\
3734 + 0.00332035037834027538301444399318745343270020830062991376429251932313\
51377635021865487857534594950832253531756714486158238515630023981957426421097\
2048885551928507780980815900236484493453270759704383946000279820395`192.19284\
062889534*I)*u^9 + (0.0152628823856674629388484573557332913889480562449367436\
25527483847188718889100715261816191151691804981786831813246676593806419936015\
19545776298229734659139288945003528649462463873899831906263532447104536477768\
323`192.97417148744276 + 0.03044304798357146922991654560336331509909944416323\
12606100078160028717333985234977158645424510390514476682018340477119920956671\
92025051773476385254119918135726651703316507707181311117293554357185672950931\
41856314`194.40629074646188*I)*GaugeXi*u^9 + 
  (0.005416768530273018974675228317960415818839764755523342124206692436166437\
66132898596457634731110750332374343031017932823186050646016341492930498637333\
811242621666349995714487370889455011348857020602992790935228332`195.149440413\
23818 + 0.0083273059757115703406769300691828317553480738167516163030308572531\
83244084361512839314264627667625647991514460150723405504080959821372968183099\
83558982569246154939772375552137750689925671159723660769596136768794`195.1622\
2350602527*I)*GaugeXi^2*u^9 + (0.00074930544711205384461742380982750678467285\
18434683922485021797357358955527601883864593772671703975731874151181094600142\
02571135581591159563487067152163307364683627635286405906993354993557284130058\
34816985012494`194.9074257081323 + 0.0002700680864309970362177730954778463148\
18268215413544526639639100535763400132320863630832520784927671124915356894291\
44082058917291648514162451628411400624418960168575900622967486330244825681299\
895591795570622939`194.2693301628706*I)*GaugeXi^3*u^9 - 
  (0.001717545096595457853145648046774217417151897566332802162700237661102974\
63384474229877731981472400152523176391557978690358697770995747546526357295285\
427726488343839146235799691205140288656937074045099864821206755`190.558902324\
2606 - 0.01199769901623387577446427883095448736447694315135498276715730459755\
37341362795241356390436358601733557739407850126053542827451121379114396350266\
2006073739812806855570299977182854752522264667527954475585859419101`192.50762\
078090074*I)*u^10 + (0.011764792115404176940077640428190730717252086524647796\
78761821201220945254851903171144439933556610534452484065603796228132744844463\
55498319570149831294885776226384303853584730628973866494242479265098089388114\
2789`192.51455692478123 - 0.0057185107858443903052932263876387751964229722350\
80928066506530066761997687785651697272073555445360596932987282156829193659354\
00353406513697820400279135008550640032411957883685865968924637124291188290681\
859874528`193.38558782484816*I)*GaugeXi*u^10 + 
  (0.003268448766645482886006440480434139587246809891094063637850811618368149\
49117058591572965195781372332993544760314432399208263330700742657677289533097\
033716097771682798673665629647243626792960057590641640515206338`194.805243083\
3067 - 0.00194889242590584872123510810296718273528549887444980293601338989210\
16292744866834948061775734272432652339731486163052348195238768037183338217551\
489954319277473699040660242384099962496103657076029110471881096742`194.408449\
73506194*I)*GaugeXi^2*u^10 + (0.000120958436341541051202090753642158951943739\
77982139821459150568696790914081988487000200477150229474719438460251702340943\
72322466164296709839216313726923949023382572177125458281844902365063875044736\
3084304056832`193.99452599454278 - 0.0003072854293005820494043219929052890228\
13911538542110221226929460240372534821702431571754586211465753369078275654750\
90693378940499845075123948924577437122923007076607450451884399389882184779006\
244980564333534727`194.20776922553745*I)*GaugeXi^3*u^10 + 
  (0.004346691697766371333360100481406081030903949793422047491858618805528481\
80909159853194302856366308758262181595752625234935224058546344614013007960301\
589097149956550217931830231253879562361791281298956279658265082`190.637230984\
33024 + 0.0007656184383053104661834660289872609048810388466504323446669526251\
35280998169296329628115638444166260327529700401833807267485487091168736262118\
26237892248530751902425218805076464444376412500682681668952744372793`191.0535\
924549698*I)*u^11 - (0.002077440455797621554455986021767481721224547679705347\
10567156962201299117452102537788591669654211773969074636373640812616218225609\
10905652533020254070467987425089220553348549008160588224710866522653402969301\
9244`191.41554362076462 + 0.0044672031416497720634090805886085839790415256030\
31097097926898649064262436141126302397237923794807496982287881522913190759539\
27642287406736942582916848728439956057022203768576830567494111076811975964639\
802629424`192.96846990510147*I)*GaugeXi*u^11 - 
  (0.000692568029205725219748129176346709813136820705122212921071804902653409\
88650948824268136162609090442610024696323047249398036009857360605475814593508\
494028260477997737507713935309465091441759145538177111639802111`194.005037772\
41138 + 0.0012573845826639443789464445138784128990174612594403409064686955856\
52707856660076844363660490749860918194130902634650541248300411863892734420682\
50511036725708718503584925032900624522219904652770180135533100636317`194.0926\
0812144583*I)*GaugeXi^2*u^11 - (0.0001236044256751942547893892523669264243662\
83737125753268119648011576472332889303597051336741809132676556930153582443024\
22994848079174930997198222089834206868168948571098527414828259221919319419061\
516740860784895`193.8799138711359 + 0.000052858487913431064619623576886085825\
87385269378818887052255495877331055854324817513472835590090563592286769899960\
94636944274270010715816309712047472756939254042463862674872288174409398265007\
1284754237483243943`193.32325165217947*I)*GaugeXi^3*u^11 + 
  (0.000317099177862380602335570503290130146913496273801857754340414647350268\
51333239146073807730605613893308814910015870724996673494581181806075076427302\
129188094809414768801578728882299401765297604987746875890316594`189.174949500\
00852 - 0.0015565961250227500099331092047711498093037905257716495755559477911\
47107157933046629539953996360819495530722027128691827307245732916529688163509\
96529753533206408910910205973700131045905897080461499206568179418752`191.0863\
737374145*I)*u^12 - (0.001665792320427866202529127783164370833641865771325596\
43646653544806284804346850317928196214210891949010064124763137699565244600779\
24407358520381259838537282045851839951735669239117968160750512439861123218221\
8631`190.97420344060635 - 0.0007491585910829217313617153049985463950196718617\
83574990280469082042726243035676773780080069613737151629677464148479922366215\
66705869447743559309054693354418581159862825636999574348292345861643989015617\
998335995`191.8718483489663*I)*GaugeXi*u^12 - 
  (0.000475795973340694027661493203460800666180468960910294130830216332954675\
67867495714719287959974006643030519755159522111926320852888893919678130026706\
161757318044786206533886056612943783270597962774354556329467799`193.713985458\
68163 - 0.0002435660826765463258575860384210303234987552238106331413055412309\
43745099185261405880802980463494960213539905238434079047996946801592060618342\
14033057117842853444407262214459743839871137788428334724897409239846`193.2521\
37972418*I)*GaugeXi^2*u^12 - (0.000022596128511271728609135855755797679823699\
60159325196754940075152470021716870959893066794315927268711904509150224308500\
07882782516303059620133224383374354244090646169047317307060485374013921405086\
6137007992973`193.01495051558229 - 0.0000489003175918782368038816788342265168\
53688471755837700158433636836550615729975355593863869611100244792001843779447\
00793652695040325009165054912214269937467343752190639532059038523250656569996\
37476700033307437`193.16667385405782*I)*GaugeXi^3*u^12 - 
  (0.000552933033730792362526726605157396285154509660002848490329758516308030\
45151808241816056191688031964137089108053163828876403428188397127837456478515\
369265141355071979639851047186635578908252039214162436850514626`189.090219678\
18694 + 0.0001269156521906444345494183686698640952812093042734876120127967967\
47226113493944133154279243361076200781407319649524425806332037617493259962556\
99529001009945638665849065882169986850691128855442020818990862293852`189.7067\
9037654995*I)*u^13 + (0.00026884821727472724685307824864893212144463411953121\
58312308226094642091021905236255623157100263825276074509017114655366499819174\
70611472563754991068335297485778806689308481950518028351158801710926923105762\
68893`189.83708116679867 + 0.000613460014811165435693223506433031170197825502\
94470852487954203026942727295678207387618591127285665910049774182261342068160\
29204576225602410639479976503947246101928349839501224395412662721274652705544\
4187546661`191.45604980776702*I)*GaugeXi*u^13 + 
  (0.000084901103991226665914498637404805846841647772318509712944267032025108\
80908536572613428178886766730473303603888023184070837716144631163954414132256\
263027888099037183390085231638542460130879413217003914561941312`192.835655693\
8421 + 0.00017756561003014254904841805923234309592156452821565015287072501445\
46995641806797241173405260515024389734170469532902585645144812649800605620279\
4499174379415470998356800747419876787772861608501169330736492707336`192.98541\
631393942*I)*GaugeXi^2*u^13 + (0.00001906880459735718787084372629927944656592\
92215342571305949926552963221070407513278149705828917395709111210047032711426\
13658031763637778411527616153037054116920052073068191836750914963650741697849\
22477348114649`192.8115263467418 + 9.4724902599041329944215145992950138501205\
55094429445092272297200394085528327339239237149765978909495322811499095097337\
52129195534079731608805643447894862252776534037838911613282119386105880593596\
965939735003`192.32836651384034*^-6*I)*GaugeXi^3*u^13 - 
  (0.000049156639402180701472639583683663375134476156518042962246526738343699\
25640848265032198531090455227982219731751354924897990922141155942753399040936\
449618436811303475586453088132593341245997876139697514656847361`187.711662717\
82957 - 0.0001958005543964309278468940227968040470791048652423248066459940856\
93261959896116704936037414793588960824076659153160225318443976029551271698260\
2110937347353139410297760937380993752018193042412592556830023548004`189.59064\
694273357*I)*u^14 + (0.000223602913710903331227058888298845997027511847249920\
92930776273690540745353282702288874492579586565110168091817220328351431565563\
35421092832081589781467360108396913541685354239539417092243623819821576055563\
9332`189.41236994391267 - 0.0000959258467052184827384870933458484218943216805\
57305251530036474676169677067188609578866496451301332834451711476022616141034\
38177777425206204370620648637208931942052514336044264786405390057450234439253\
851919452`190.3159270401787*I)*GaugeXi*u^14 + 
  (0.000065490771444255038826155501257621797267212947727202985857929423840111\
41443272607985797620539202462252850669672889947263432428598722157829425137793\
556122899103476894788609814101838499931504032436359589069535599`192.591225570\
84413 - 0.0000293678495899991677927838972690887383542469628396701286199175921\
86062182124450317356023062034192684746932983976547837419902322368356520874689\
01479172951693499865468716894360773419474656326365842823330874588264`192.0727\
9286498147*I)*GaugeXi^2*u^14 + (3.9026726052251516464228051898059632302209702\
37780269845452012666188812890716249285023414500896685330206632979556811997835\
47668433607222764394155908654905702249248115281937192430850893002056770924207\
811002975`191.99032603842338*^-6 - 7.3424897966356254147095228259390623317389\
20770823818310435081728070006314874579868150892424259978014451664244726950884\
98769299964370809393369144576763914938216740587948366427537701135527655367708\
921331176173`192.0897325493168*^-6*I)*GaugeXi^3*u^14 + 
  (0.000068994491040491632901517314121659018313548615873414460400784211160055\
60454496140550555234503883988183489071762748603072552302999202338789760396906\
338256362916827869863902503742279322853435805108888274616791481`187.529913301\
91142 + 0.0000182570975496133620053821887932666008861792769840136572524699068\
69670118985244959120624781143318910608379576945113682658520914699340451871004\
99616687453381554909575438379281323786726878719958974350402720715772`188.2448\
5401940544*I)*u^15 - (0.00003407445049501795474239245954992565248272552396700\
05998425925629814000512207680844353258384544173868438427977294195700741892099\
67231571512263259277772055334239622462254223958144103210848374043219406181510\
53615`188.2508846463142 + 0.0000807489801552926233191130232400888925345354466\
80880972690575708459321544780799080491543959390889014351303459950458026227624\
18707442045669703061553774005472795932545581842216985336309876807394885695744\
148981467`189.90341493040626*I)*GaugeXi*u^15 - 
  (0.000010090446964383716088226376744571978862144403279360386174898526107012\
27950014960915359194560371518134316400149035024780421461434756286645246456143\
849204815947162353013229511426216850500468985539094948530662145`191.645391942\
40544 + 0.0000239107901882138598623447083571586346485202601331890170354931364\
48715827088371167106204782234461465899009385915622928749369976097593538311388\
56105939120929176138211636187339952699906260966201758237897761660795`191.8508\
3058833348*I)*GaugeXi^2*u^15 - (2.7958321195659671631097957860616879947235311\
20559385227497625694016863012079491471711665480056785239285617615021412497871\
55069740031248738187052411938749791298236158298150433706078363770966913299424\
234856654`191.71095394182436*^-6 + 1.5832949912965207289512635397955545102970\
85803952776263613183117467573483299216240904256796045950607768445299309957901\
36329421573725452193239525698612760622741025661964790536945274480316438711866\
400026770148`191.2930845759991*^-6*I)*GaugeXi^3*u^15 + 
  (6.633525368798591791932152167543564750753324938126924608473007353018836857\
38612593413471277703603438871257930427858427282049579653418573584727015769847\
950835894768081493022784780525217164495607371083736498979`186.1821998241018*^\
-6 - 0.0000240652652199208015702292785425926910179876471493635405825249371186\
58305581722783531497779067355072965433814349590576505443017727234682008639471\
65385947396812551942744804374921575450037387928801340526601628309`188.0409879\
5383192*I)*u^16 - (0.00002891405746080455627495897906897798520518805825598253\
78711602371264442917653944131414717938238330344710515144586099586753468977666\
79333413760903306645876543961564250096571204669810277573739540131573980412375\
48`187.83530744848395 - 0.000012056757977484367061912762639902418466425253367\
12618070317324883476285043180382870015838231450111127904464388688101021056739\
20660431315456485045240532445003080668138310332116209510965546282849432694557\
4319909`188.73757691918658*I)*GaugeXi*u^16 - 
  (8.653087350152644876222480051975304893696100529786648383876033542402452554\
33255858982910949891084795045343722886444445129869945244590984238968230791816\
116845063545463938485965777971156766466210599489633025911`191.44328871240094*^\
-6 - 3.4464114602205292156518173035211243603266316917808700147771129420589422\
90112313476732009358679015708894275670106187795376025725592184373937587137615\
69534291950694084578114394320531589388926184372038549451588`190.8754748786713\
*^-6*I)*GaugeXi^2*u^16 - (6.3355306828611316419323884021031556679698487475052\
96253950092395359429584256935886891765056275358842638035511883410880355281385\
43598364061822052394799599521429378308088225140584122690580913749086746324306\
23`190.9296743699798*^-7 - 1.054050149591864634336389505081211115037307421677\
65855062355125035542638284053763940517743805037573960618537432647005817185790\
16761782693088835354277441911018760526763835942748299547385428188657726731885\
9354`190.98389181903815*^-6*I)*GaugeXi^3*u^16 - 
  (8.347899824389995902967319080558790936984531629981608358398985383514881088\
48124613766889466545903077202505833686664982691774830884473498519077222920694\
261526296971531823238149355052691515732951483847298822758`185.94968098159228*^\
-6 + 2.4309679512791586368464733461562833018927904575514364971508055457565434\
21706885393542440637447628041558098011678058943819887578907448490519970787418\
79027159675321619260630513052502703439596637347109366845964`186.7153684620351\
*^-6*I)*u^17 + (4.24825125154455811473912122574821849434040423774185198849788\
12755939851753926211968170480133033492860726211666408393496628473749796815494\
7767068690516932631356577266414312125430962987996723411735264187631057`186.65\
828046312677*^-6 + 0.00001027620387229004454662440993319893584464358143476690\
83418804847136706853260939225913149599611346178853717594521843102329391660422\
22704317675353705439362544950771346003010681632120472233337675202724829472520\
02`188.3268301310759*I)*GaugeXi*u^17 + 
  (1.170904739982959459351450833592670597016083292637733882441203171891932624\
61961802137310166143025066986129227971247889690767607886717866367877056558893\
187011266217064292876644711638386605631912681630018166765`190.43758424659458*^\
-6 + 3.1072609898616411225396118830100418224271566529998437920043803629225927\
62994310793484002266053294986233750100532893065925009075774433907858673361534\
3687632047623657609776473960119144446158001972565282012718`190.69500362880132\
*^-6*I)*GaugeXi^2*u^17 + (3.9386293769052514074232613048385496617602728026120\
77113593529311312192832022956422116074932897411221316539416034045907762303711\
52162030350052509327258025740818761715707263716158789576472325972187667761840\
81`190.58490100929035*^-7 + 2.50406233238346580540461566957604240894075131269\
66621094818969270699117988234764746567145670318236961896402902209895786938099\
85993371979191462043398573901103927205198227435569379793168258000400129716929\
1098`190.22528791669188*^-7*I)*GaugeXi^3*u^17 - 
  (8.833820731580725939177551516995569331534294630965600400883596019059763696\
83147463567406141848657367477132038109555463182419009732007361450370732704340\
759645249443202752714875005669642316195368138143651311`184.6402309098725*^-7 \
- 2.9099875658699171317491690858977285620032434229181594461963384166603998698\
43098815516668570882077297029814739460947246307461182231214031931357396153558\
19654866778615387546320563327322466674908952072876078626`186.45907106922982*^\
-6*I)*u^18 + (3.6291116002922626708217560818792755061724970522222828458973538\
95539184232507185282531730541607390309517164141503962889971601487236112482958\
89816364923309708857791125056305874402313730728963423382081316569135`186.2458\
3443884083*^-6 - 1.4914664140641599839849270376712982795904476473587569995912\
94086502825708077997959690623739342746135988099568383892432658162621146891053\
78935327868225628350635227576482936580812416122337158360543733870712401`187.1\
463600436282*^-6*I)*GaugeXi*u^18 + (1.108152714047398233567965658291456441869\
55631148738598523815069058141863461559902416961814335883151286954367313875483\
61769956827898540048179647227578535216622420818335918322281084930184532579200\
1734669112787`190.27504948363028*^-6 - 3.959188982118013104513290809579931897\
62768469150934525645898081166615965461122529447930545075996966322122477779414\
10602732707147214732607089365188601010231517997868123473025590297512881752195\
701721412133146`189.66348458875265*^-7*I)*GaugeXi^2*u^18 + 
  (9.787736267098758625695227835729439866392459946469250808278949893030650230\
48451626019884958028532183024011517948011434099703345076247384926738824581701\
7779266686737926323129988390856866667390046451761023488`189.8403475374511*^-8 \
- 1.4599798224334751642688477041929889079265869300469632363100800821706843688\
84978109984535864923448869874966231218643767161519021992182216322206406618195\
2845509404880808917655415815026587862494637143911266392`189.85492397234617*^-7\
*I)*GaugeXi^3*u^18 + (1.01332599533505110734469430521063961317649611705929584\
88971352696918887678994265403111707785964191565354283277672086916022998746009\
4228351673659760101883244958705037657675617577547062341088766524975394247676`\
184.3642431602349*^-6 + 3.060354322307641288097806498270492459468199957409187\
32657824323137110453726059545459480189882172167370076007077957073930258655409\
60191061932312572574884459232363169884426861168991886309024774931931877381168`\
185.14348049333904*^-7*I)*u^19 - (5.22411989614187510118763525953504112513866\
40222949320262629727824603213237159836658613209272968587183669446662780717520\
76897341756086985619754489760523393225241848949611402034962195572820063258798\
0923232371`185.0600759280014*^-7 + 1.2742647421145790391368790731779770383150\
56022192841426600856640558595569733680606985221759940208186100599047199781226\
28492234465992556569159713763525140866942984779566188271094332923121227381742\
893115391403`186.73518253646475*^-6*I)*GaugeXi*u^19 - 
  (1.332958457395451920801804112471052686253245384296671250966275545732199562\
61542551997346570709700933861974319016241356052728657760816550580113068706014\
7610096912860899251047798156909123422198501660128613366`189.21523865559362*^-7 \
+ 3.9278928336661477600315405394374260662255969000336123510871612239679913632\
34034513815191404151809261862407641893827654431728249068150028891157720287333\
7201059922670915506177364176932482683157685352048897434`189.52210959497017*^-7\
*I)*GaugeXi^2*u^19 - (5.37274647074827162162457480143055019876550165477562171\
59127692485242296653899640212396903251865640632899709796826546731470001491804\
73983668630301734011452618766027883571493744007063172532717091457496500093`18\
9.4386196358091*^-8 + 3.78753033186216956996209438538986630161755086897845919\
10683958865778879133716423069805964743083657898051532415855202549656118720862\
35270617742244376604848955927341881271225505551116304815631637497045329081`18\
9.13138665683854*^-8*I)*GaugeXi^3*u^19 + 
  (1.039553681973400394287890942520410732622558649595676802176301997308223818\
81572048326629625358045848093782825577147171539612367232515276880368353672397\
62878613570537198099740637591600067800965333900866224866`183.0383309889628*^-7 \
- 3.4686300531445967792341332625800962687860695128391424567193250450523639593\
40370924548947595237806258846028134858823311260649783257314761204201731927402\
1955291291822943172035531427778880347086039995278858626`184.85829974332773*^-7\
*I)*u^20 - (4.448857080148968328778722390889302190541402456275207281208040907\
57216593493356809344835161557958993199265867172349375469085351132282054281822\
05164816987155592446960902407643914908242311681599682546901632093`184.6463852\
5537052*^-7 - 1.8257439272832953643819045504005294601544806066655199452312463\
52073902844091511422904947763548175393843037024802605303273461873057858700479\
4642133996606465513518553248912727574029746017997460651517867831087`185.54817\
526838*^-7*I)*GaugeXi*u^20 - (1.384620703124821599875601602962119368527435480\
28281418108830408388808762759131848094903243045707495086085722433111072763401\
65973434274006158374077054037892299349467909291432140127412709001479430581748\
856886`189.09045221212517*^-7 - 4.4701122236383334568083607796081216633796222\
42582123989846298359074186734061455621861724406084240339467958386510819959162\
44138905266408008855872624652314020931544104943910636660364219850815103180243\
5176057`188.43924189049426*^-8*I)*GaugeXi^2*u^20 - 
  (1.452337763663077572539327522878353772738932947332435410487012945258648703\
99899740450718978459832482342774179613666925733259251156636723354599734877246\
2624611332334166921805910124737292144487644462224150794`188.7280737139992*^-8 \
- 1.9641689818933347345153084157159783101455546668061440506892829302867939651\
21872685137186853061498479540773033005118360076035646078109352753984833169283\
940115219021290021880380598449238187139191109880906085`188.70735501383402*^-8*
     I)*GaugeXi^3*u^20 - (1.1790413418245045285198868762620000997556161228899\
34334356752231255523459739484440042435364501957745024463047464217017861322304\
47997353792630789144132931573482383255206698238186811339419776407470198417647\
43`182.7547496737303*^-7 + 3.720011093906694920075729824842180922383635154094\
79501310930395574353776035079380900040157726955045349249513860605469714249862\
63953354355252305439623143233798235855722042192503513420628508991707221655366\
29`183.54770047334378*^-8*I)*u^21 + (6.35938340669946561059365387702115682570\
62151052732865796428941400738659027660289743630696243083317667214040204918240\
25828824162773303416781183038594340729243898457733243218623154261223359822239\
173398153559`183.45765731105007*^-8 + 1.5452949192447654662698198868901748166\
96488328425376788832032825196636616139230277997237182866017885149345093281067\
47015268030552894496606927501642632182862580863684224816833196823806155133411\
92144044307065`185.13232814214325*^-7*I)*GaugeXi*u^21 + 
  (1.493664856068963809377310645782814960112059941382626349912420670270230303\
33074235899189769165834768824606360712505551134188674613385108771696142494924\
0178261648690384742085015580344193693447195272847692167`187.98093601254777*^-8 \
+ 4.8567546100978705581938950100524842251024106484640998012641315252526539945\
67692329832731489622619853335365909806025575601416205500568050289715305310482\
883622381066645103789070654269289270307630032602710482`188.3352252208958*^-8*
     I)*GaugeXi^2*u^21 + (7.1374433822426928019817323040996723108018684746088\
57144640227961140410388795964919165388655561025427961021857564580268060530356\
47298931456244398171643254472335573129865679971993031359633947007565080352337`\
188.27610598574083*^-9 + 5.52289080945010021669993166242925469043795246079388\
20664886485458619991969157022015887032205452814763443324265225149561331436265\
8976312118639362689647062018099597155614015664038939600303918986224953383904`\
188.0163299570337*^-9*I)*GaugeXi^3*u^21 - 
  (1.342685944466778551648109882639580986003304309649793711767514468868764829\
66246592740326160824991682872077701285076258606213386632557897459605014049229\
0730016004465493711244987098081326791796632266211981723`181.47185268474232*^-8 \
- 4.0956575159129595841823173062296916994520577233273785376547726406960341624\
76773388541124008777337292696897151470735339112339089109489079835124638387195\
415310818429222054262284728601356753834049892762139376`183.2475418095944*^-8*
     I)*u^22 + (5.34571401161476163967504015148889199935865670009042244916016\
50018459464085833707633308891121195630721982252208800497732620854451417713260\
85187224597194603313468207082168940100241398537209228581064795548582`183.0383\
7528172647*^-8 - 2.2086333481521887146297902088847693721761040595277985871424\
55023676046699469774648357136334986867497567267234994103622679800513568977439\
632774754984779844859767983702872858352497371170504863168722915113854`183.943\
87466435978*^-8*I)*GaugeXi*u^22 + (1.6959226955862837479617014339563066605531\
70587804262737698628813675806484979627693960930255089847556624960620248135812\
01233144998283711881429038111246121101785100020491327023750925334673072023995\
4017834983`187.89263645657763*^-8 - 4.974419250065396215474941476870684862215\
37999491791326279649091291773386957765547149850535941796402221805776533080297\
91720776864579776770103864516077146134600411550652954816611148058909965935464\
539956307`187.20463608682513*^-9*I)*GaugeXi^2*u^22 + 
  (2.084294073199199475395352251811264570452896047793326695719387260948497310\
70966385612916430220778313968181340108862699759626442818917464508946302059287\
378975931357727071566544225185491006289726283703796893`187.59717998682416*^-9 \
- 2.5793205457159912445043409915877045409480249980214638884613245137073004191\
83552220007640527315319628830730144297691689472745648485652850000199845496926\
21228302055802517262395354251756042584831790582544677`187.54462582326704*^-9*
     I)*GaugeXi^3*u^22 + (1.4300290105430150793068837731318698167363010314829\
67280285156435899350960598584807605901125948631679668811244246506669090141004\
54045342166486715681456320438157287028379950425878984396426111254606135103685\
9`181.15897096162576*^-8 + 4.363140927884446686309860809055876497282836923068\
28118712345032883707560670956762688702327875001058672870203117838944630158156\
06103873465028943761042893270084809803122641696468198844386795734139951584428\
6`181.93244319597497*^-9*I)*u^23 - (7.663766954279634366787311150603518806977\
24431332828814129458521853962137962575539391738321872418708005352896124873942\
51391373204159967336677960946084911267680473812313846683781450324548783681242\
9803627908`181.85095407419112*^-9 + 1.842221361099251907004062808279778610019\
93915768095479108087806741670015412520995048998251735768485697944906109277909\
80039180767439498004610851867608493316512049453373508613615940621323399150015\
94190788383`183.52143340011352*^-8*I)*GaugeXi*u^23 - 
  (1.651547542609722436828241836656835821770681648384169659749189639808242706\
18940432274801269617465803608490773875791978833383322447636114944184714991934\
534598626745276957752731020874359417692480264555845331`186.73676655448142*^-9 \
+ 5.8977198377843778282360870898214710296093201990665852589903005523773607991\
53753737140682433740267596026220585608924009323402191479316885613242903136822\
65581430402889372316813294684584315943122610029737159`187.13672451115198*^-9*
     I)*GaugeXi^2*u^23 - (9.2738126260562241794516122374705647670637922090119\
80929143424374572217526780870010286438640589740469680246732106424040940803740\
100478716029075771975390903651138503645300186841957780566741025009996330322`1\
87.10034331987418*^-10 + 7.81114959186400552596152309098402197767585947730247\
41570351388771470110237790806098911372624946385442750430216510257921927171928\
763534900113357327131734500171939332076578070078729079035165856454568705727`1\
86.88387140681735*^-10*I)*GaugeXi^3*u^23 + 
  (1.355238162257980642691984240840218777566477691624637853130837878670279728\
66572986281636739162766303340251181512891598857428486715516826220240304339519\
616442529602454660465660263368445480069264282593078768`179.79463609935812*^-9 \
- 4.7829323763870855650246957799023058723427988013774646335029560297722749095\
46690387847250754996280987268942726253533546544747424396755815355578414890320\
66857083105785244871396068895773073751997828531114781`181.62934072784515*^-9*
     I)*u^24 - (6.32052029744767127531197872787901232966841791353846527367113\
70979909868432726347791476613321730227638138094063481282844666556368986296601\
4952334918373818771656134852752198370082886454518150428545596890611`181.42341\
708850208*^-9 - 2.65644104053232796098761510521650575942002827539762969054934\
95997646608746909200868244679038546452962136342575397100166910887908195839369\
4781303267609147864059889028846322564662192488244589002290086505696`182.33667\
24980681*^-9*I)*GaugeXi*u^24 - (2.0432987815648392642062380940949458133801273\
20377417313374035814500578645552599802743999832543024695460940298774484177988\
86751493634676951589153898941496139690061513322583942605505731470338036620180\
572544`186.68404851015703*^-9 - 5.4675191671373837064421696922964805611316801\
27488339492196287422584510827698588802972962983016295279211448665210376162137\
99409924537340316297327992666918322706175988309311385906671314914134191773550\
73612`185.96117783881888*^-10*I)*GaugeXi^2*u^24 - 
  (2.908525241280419342494011275379770554630505432081772417149288483810556384\
57695963356106628104508872778142550496603795218759798458463893793366224973282\
1740956161676756476504985636784589840016459337113945`186.45091720698872*^-10 \
- 3.3187247719137269894837916829424236019972412963605188129618434565744697506\
99437606046644421284429518733763844972647757205718018609973034052471411598548\
8591934834977696526021217561495637517778482622402636`186.36933602746504*^-10*
     I)*GaugeXi^3*u^24 - (1.5731164015015113853090402974646057246507537418700\
02804331475766159419003052058852787371722092089434571096860546765839818232023\
51096113476994085886336438154353531733286617106820535120372637149709670526793`\
179.51776112537263*^-9 + 5.03205641902782675332165358888109192898015399411887\
91448275444599541138756596650790938619816956059641079229603023119156474505291\
939306973235716400473417788664624675594449015472737578623725109858102310393`1\
80.308113683528*^-10*I)*u^25 + (9.1743867010283949820572791601197584665258291\
40153985550498491381103499417394390046085724152853511633260786735651041595201\
61631801653804059573701780164191437856197131785809501732417996511180643741264\
18077`180.24140077050032*^-10 + 2.1598007628041642267778362882328417870437107\
80812964797730976461980474623792755284459589056714302880242792183104838118705\
96265060268133094921038402562472251111629191595764063011565269649880198535362\
622351`181.90302850286378*^-9*I)*GaugeXi*u^25 + 
  (1.805175203003742536277099195472845002375646445186588166055787360760493679\
90483038348852593196140677219184890542503652273915054539171427499754129717300\
62375813247401622101431834014140008193160271931177572`185.4843595207459*^-10 \
+ 7.0547587590303737559966984500570084081890029397108879246346969407669531503\
87244172876993310808384619987513736194104685606113359385951592413370150330828\
871673144863165911061367576787698394339480270509767`185.9284808736013*^-10*I)*
   GaugeXi^2*u^25 + (1.182482964107292162839500213173766133308511616568797273\
42635764994040898098181802582820263949406404994708690512306307912641710791740\
87754369361817036278054459300804093812645987504132668091222762019747361`185.9\
1356910224903*^-10 + 1.076575368944910224681290045333849444772344346062897977\
60675391115269215586357353382283367279991912582763856102714735457814274406969\
85408673152939185262110613744075228353329432519175940491734816908659193`185.7\
3687018808582*^-10*I)*GaugeXi^3*u^25 - 
  (1.952140267050699487117477904213164443082837280214246161030706914461231515\
63245055139238113879638408552582920207814335064647126801598263276155836354311\
18474322424815625857556233006425359188576870868694561`178.26939649383334*^-10 \
- 5.5603263982777542808768026995820169084205241059738053573113559182177437416\
50542794643620788279936165843873540647907552377786921202216061397044506155977\
7364105212848151360178587202964486936400450907570817`180.00800417556215*^-10*
     I)*u^26 + (7.36269193977445126704020342189143309164237910028069986991986\
31956413218836584156207206477366615387479437138122160875843706175595028990292\
384421934674319338431837415329401138511275970101233452258547645986`179.802024\
5897166*^-10 - 3.158559415580937901630116937969664561123851355501199037562731\
95743801565995762757513383859368659062266571296800499223674673856811492187991\
62600711931926965750000468765998387932917873506213221206206657806`180.7243218\
833786*^-10*I)*GaugeXi*u^26 + (2.42802009214960906307631956960448411100504585\
28413573994372096865599642523968401961806026272845104026630637031887147217053\
73171620820634015352054085483654433489780648063310440814884692423706626010062\
2519`185.4665733192319*^-10 - 5.944938991997856878226632090450449761596125416\
88681990545487740866876112949755865707560697615813509646222880793326197807976\
65970864267211761032842627564442162058066077237410802281395602546462421227070\
21`184.71007980789253*^-11*I)*GaugeXi^2*u^26 + 
  (3.962950318583047798727867361405706299150026777814602853209194521432078246\
77744733371561314023138698974288113003620605408111338474426704313285530166868\
4495086160977729128673589428367154284920339776163925`185.29175681249194*^-11 \
- 4.1962756702814946423753370648953640621813449332665818743874581283448575193\
92124856259308970005942889729012628801650796197708955344515097758884886883291\
102883927750194062298317937926178837971350109261257`185.18347253877695*^-11*
     I)*GaugeXi^3*u^26 + (2.0080276376917830627173823326660316819867318728736\
01063776758442150117298039252273004619815389046198553953281001722401367970711\
7632254302135220096792889176685027421694059207407436098799651730585799554096`\
177.93914699231624*^-10 + 5.6087319829123688286683886044194432146513888990881\
94262810231528412093240263474151170227286989296912196133271748106050494568983\
535713391848277178802980281927273868474412465680615938469200512778281008481`1\
78.66818128593013*^-11*I)*u^27 - (1.08852215198452244735769543895199265345674\
70532714735438468542770910400424521286917944683144251885258990384217135914914\
26021308579621591682018639137504247501318103849162999833636485246943501070690\
5304554`178.62799269262646*^-10 + 2.50404635966108538159678230962709599429799\
28036817140855576793024219712613393972669725976499700215096221762432003523464\
61759750151157245907321871150600147671362642575501986609954536740001899741147\
5612163`180.27967752751283*^-10*I)*GaugeXi*u^27 - 
  (1.953147019252445854115531290808681637972638669394444312384338084022633479\
14401188623785746120423950297109542750410919062628806657937108926477944666907\
8178288699617104734259991655506052719645958315186371`184.22495912144404*^-11 \
+ 8.3319411319783854314310525331826762282115346882352493009943369505072342027\
67508654979209716825507009353103086669594460965900462913031098236450431313980\
875827840439806768931525216312113041583695569521158`184.71198826501893*^-11*
     I)*GaugeXi^2*u^27 - (1.4835406065746422819279087357043790707883785331012\
95693254223300461913479391957044971804673591099184819333336143409606859874751\
990222958262418560706955050704183190923530742375431324590805981654205271964`1\
84.717489976009*^-11 + 1.4513243324834556586772808979022039368260435588664926\
42524637004545590462007653398824847916696668021830414562641202902252735793210\
026633434153594378328080378227130326973161252299639309405075070670207077`184.\
57753759710408*^-11*I)*GaugeXi^3*u^27 + 
  (1.325430661659601462743001703422965011086628117768735029208953666891891576\
99812923806837313743457167372591542142830704428038392125397955468922671506201\
7909451767473609799446300122485027127380896735864066`176.41591648654398*^-11 \
- 6.3903070448428464836095933966182122889263621609355797207467270659593753581\
04013689014292960473455947716448535825509644477217133951568406915812745999036\
166517990339584817509333815224428598655023307378484`178.38116977502943*^-11*
     I)*u^28 - (8.47942124531648874571879702752648662118374476955547131140398\
18581795459196054302985678754804337752460045345753747026446623258042877822206\
93031945785202652270561835437838179634584608338572319525720224501`178.1756912\
780089*^-11 - 3.7533477677936211365141575688918819799055710418261945842671853\
94306937023262011486542828653060531092720937361745059280134007887041349184232\
430584144863109463793034791787926272476670620238761672872442205`179.111646227\
21225*^-11*I)*GaugeXi*u^28 - (2.851389639208513722811670939711846702780253103\
11742755726526879799766304970226249219832874989666926066030754968704112810996\
36624114164731543152174052240535930173058395532460544050584273162948553769557\
06`184.24166224974732*^-11 - 6.4022833274069164859593318680355140468695421512\
83607334118090716608065054159665263317247015737840274238858221665463927711519\
73837782330768785453622417785669082880962457297481107992633524055437253047432`\
183.4523111712998*^-12*I)*GaugeXi^2*u^28 - 
  (5.289734825281082052712730140737798847119557790987526803119606296874232774\
10971415905175842501807091343956332434981633226771954305623635748094594573553\
602429802392497705244899278739202184734365440761842`184.12161165867113*^-12 - 
    5.22648825481102489493077597808395118433505616374246536645371938177832493\
54993300549926880769337117710318196313802665441619014919172470589300420490224\
9935922394028110174237093639071848474270069181185317`183.9885817798386*^-12*
     I)*GaugeXi^3*u^28 - (1.9182855683666096514251382054129133817431223363578\
78721186903294282081290450075895685156650452527146175784849758847947479488421\
530802480638425576338256077692666269290256025919744298018524949647324165142`1\
76.23341335016818*^-11 + 6.26302026023268423038787962587198574184469685623329\
39362713987841336667052844198354467966028979500104400030065245987044053936150\
2600842743187084153565314666807912357627360297718852978690032667599779852`177\
.02870967671902*^-12*I)*u^29 + (1.2869227409608819178047477602918380703809877\
53653332806115910382113861450060785108238421389931775890535918334917456858969\
73038416160677253352425672793340036688851757707381097122543886568237600156777\
3952`177.0130486627131*^-11 + 2.860078487559218813804325653954353566389250646\
31893817701465499369892874139261178312968178825924580805882917492892425165720\
80327627627743521283616882654679031403468030118197344073768147680837895966195\
43`178.64979115939798*^-11*I)*GaugeXi*u^29 + 
  (2.094081440350681004643343679953248543311514931371861693941962002767885682\
08859038287142015079699959602435671545928988420102669363730832079904763813702\
903229941170953496583805099322410510464239291068939`182.95950758516776*^-12 + 
    9.73343879194059099989578662521490327064687133346230554364836422603593253\
96782970552683048481279631898997697599839200722821923995472036183000150093311\
7515976064060690218611169541430533506761038159797176`183.48844530890312*^-12*
     I)*GaugeXi^2*u^29 + (1.8352445500771231860275641872872131759644273374472\
15661032028429432362202940407850432902798340252847380768233696857440710655067\
97730043725087081044231774554759440339030831828063680389561201885527364785`18\
3.51343387288426*^-12 + 1.919392877052725974527427526894598586781769705049190\
99773405909775296878640764107596213595006582551558299324947155611836256020655\
592679742537332723435406054531482825587958502261333391154511964534194386`183.\
40761422277703*^-12*I)*GaugeXi^3*u^29 - 
  (3.191733234267800723723898513085776189160400920097831457355817390152762339\
41910111451668505611461546713606743121274099049235813899186424433832394065743\
926313185708541243573128430092643393915473287125416`175.11128040434264*^-12 - 
    7.35957663607152156665958531116332273315904818387167857842221868855946379\
23715933624104449377538363759311906572087915873713123916152357563843022314345\
1699679453211506379629728587077560883544036278889661`176.75502111699168*^-12*
     I)*u^30 + (9.64431078460932188929639236189264886752170017552291168328158\
69750568491177117658446325224876086527665804920512624386383767737062612642483\
2689002055179051584036149926441990798777114659006871576901860217`176.54393949\
674147*^-12 - 4.3913060277014952638317607089320375616127326841251847817595122\
86199152117306740880977782842384790370608277421409959227273141446488600338602\
56650770941069843600657264559368624552669616262547158352752351`177.4921885349\
792*^-12*I)*GaugeXi*u^30 + (3.31474310481599816376003248080108173677414652844\
53886196902628716815407197749775871481429699995405536299170397495483338866659\
6176985322987474349992615558466737196960620901933629905470152916397292656038`\
183.01044105603893*^-12 - 6.8352028912256867501098148503257566671981438840019\
55055804368092621584846410108757324953229467175813480374203121120869606620598\
0730373235465423132078291679839143036282998908172292333209682038145992785`182\
.1886413578992*^-13*I)*GaugeXi^2*u^30 + 
  (6.935508742113095305464775161551803102410084595977270180317288499302515004\
60664315718886586180217410578140145210689269757016746446008277990281145998528\
66016275628397052460368921545000188029287832768942`182.9419901651797*^-13 - 
    6.42451653995256061521779266975515527393191269350087807197036602456407252\
49387966444243340256416442274725644163882960578692689856547691932387907481442\
996997175935728726676267126757830026687025665813837`182.7858894790571*^-13*I)*
   GaugeXi^3*u^30 + (3.001557971799712823573995889624190237226933580123588297\
01842871246202834914240136189138715848781305411578050185691116124486012566348\
182543063801299296697571653793147021576379595444525103548002498403423`174.741\
21073641243*^-12 + 6.62969100493250028410704892301514001115371806153867242336\
96009756289970889476156045376340173022679840848317938434340216156338921583658\
533246774143171475997372447197951792679109570675222036004243942327`175.365880\
66491998*^-13*I)*u^31 - (1.50613819280265220829562813588486440729476276502304\
78428074981848310450188544813199444987787005635604109064566609529623669315877\
0374181362368966476417823217971435364861197480026519944911807406079663296`175\
.39370589939747*^-12 + 3.2506576891258597724593600151999973738957706468229560\
21194302225673394648025272529412143144759694543158954851502891703853389863739\
90672913800160718889587517794361008866911125923639992554629049679645884`177.0\
17745011291*^-12*I)*GaugeXi*u^31 - (2.226607308528112852129299364218385997651\
17477408163822838362531436465333204726997789425084779875555534293849982771210\
20316305058286842050448484902657906887950918870540172945333108781133318848495\
007689`181.68871727502804*^-13 + 1.126352810437169371427216929560049913834879\
05232265489699246858316853445822487607561021766798426863227699062465050950892\
91983990775616744726855358685333607373525090366397658767915154843573104529662\
3837`182.25881934352506*^-12*I)*GaugeXi^2*u^31 - 
  (2.242490151763081001369177455899186855018752965550821638573131349674408244\
53492747053911056418031104479738460198232083365274385435668120588108054487856\
13065272660657819169530306621201935413718689495031`182.30245441443842*^-13 + 
    2.49625923164908348313399009504126493058487145851142808557806027796987061\
40573435719062643768156519727971804391664584572967742342486429048877237191233\
494148742838668607012625173189436994097747259292062`182.2284931463513*^-13*I)*
   GaugeXi^3*u^31 - (1.913531742083611702260443085194400021592349794781845909\
43933634529140486609715519072191286863378199171002255721736184484110637831632\
872361586180407548743257792436240837080381294141723464166860851851`172.202200\
32280386*^-14 + 8.32423050542660645714582546839318058613049438897325574069663\
43938916386281794550963095001437387883270002669548700669805386711116128448027\
652233635913724454012583262411377376483359108710678847023356968`175.120935189\
86458*^-13*I)*u^32 - (1.08895438601009872568401419242384055118132735918791804\
51819931901478659471278141652315878514725748521229369647203275243479694853541\
239646101122006766860313886229167817797992003570516402011138877313836`174.909\
02398961782*^-12 - 5.18673199875754453982388027270075307799771381978271026892\
91025871661345807806774248241554217868709613320093238434814475257075318189547\
059019882485594870653680453897550544781964305658457544673992616284`175.876844\
79460702*^-13*I)*GaugeXi*u^32 - (3.819449608170331485712900778729134571121768\
19535963229556231270575468359271496989905635794770428858206678916765927364676\
10057321165808513717603371137576343593304440867741726284521278334099610191156\
871`181.77379400510614*^-13 - 7.239369351494395084699618952296689106560113072\
48664354162454598297889146751254860065546406268160456804616027519133879442253\
1966632635528543850584273742562305226414064562191970256947504595226954805521`\
180.9196768437464*^-14*I)*GaugeXi^2*u^32 - 
  (8.951592522963930055987217382636469356232647941104671407509392893468133191\
61656297230288442207528793792668469150110549031481060491176591976289226934754\
2443214743958307334786903434688890685851157013747`181.75410301088817*^-14 - 
    7.80617222035027989575209494776629270613838588988725685340295304649071966\
86964001405137491724199455166371161399474145355378325152109527259160787192051\
35240545610337239201984459164933911951121352126125`181.5763834080429*^-14*I)*
   GaugeXi^3*u^32 - (1.724840973665138029815344205611048802617349464293478682\
41987549778454231396305232780482877710226872467907237144418536254836099977260\
97171224769212091438108293324469532116690766354079718117103186176244`172.8135\
3128529253*^-13 + 7.344764480029415740263797523731487166489220681578097323773\
38272804252476454239174954308610215637272015508018121951505258943143512981648\
5684979087195480203351432784786713610981820470528584845142621295`173.72276254\
918836*^-14*I)*u^33 + (1.7652567083918545222723954016355287821734219938062810\
10286167750558187706464632314691479529687666387689364011694110550524466131452\
3245307087384653408377029524022595300098758515399238525496941122992988`173.77\
499569187452*^-13 + 3.6275496053678974656519054347915865505153529675542609935\
85546573868476856439243563782719597607567272854451843173675643287774002278295\
8454902663839246577829253858594125926389538671675965105731046994251`175.37774\
04447558*^-13*I)*GaugeXi*u^33 + (2.349356684036836455504651599739428527606142\
89155542308025157986372027834163620042351750243993057651297005956935586168112\
94227102178388117972065680191843194370202636464523050994022641718910916919866\
67`180.41312673291523*^-14 + 1.2926592373917307845397595377688548045058372899\
76620032942585703473696401052713494289173408649255814103659842909585433896492\
3113676013492966455450803575296689898057788800087827475576959099985327132057`\
181.02389671843636*^-13*I)*GaugeXi^2*u^33 + 
  (2.710383776131071378073461527388081489389669291156214232861689079056991944\
50339725599592264026389468750216970542369145849780709559316212492117463989359\
0067923871425322298235203188667118135194427401383`181.08540273205242*^-14 + 
    3.19892158737850803890066362676885854336802288981560280927323161380513913\
92464869887528793802979179661191705504780644519772609203427886707837069375576\
08870672479757890366555178227610594402628366625857`181.04130629745984*^-14*I)*
   GaugeXi^3*u^33 - (7.346481555527737929336921866882340508363956232366824821\
23118196650592017279117568932438375865845505051440411833370139251046530281573\
6890825447285712791807334428216409110930829570196476710313980440111`172.09921\
651875723*^-14 - 9.5774824053735143623088392582877454884382215163649526079169\
78917852796870883452518428542217432825841505228166531843213424732994890235172\
075867927088553708572391385472627588804644516128944729710470525`173.494222947\
74863*^-14*I)*u^34 + (1.21368483452456161630786857942430534494879123171740603\
76434211949759948975542589117267674776712964901489049297644438704622540087193\
380625098292718669627452564831685198364157517575599347368498887467294`173.268\
46746376913*^-13 - 5.94707153798088649660983638158675015376929104895398295925\
87979594273781580026002385309354354413174593869730906262757265755508435629196\
42041039775418974612771138423833496558606506504695338240266614681`174.2486056\
2625017*^-14*I)*GaugeXi*u^34 + (4.3669124650375742526220895564993397436818047\
51404841594951112992896919853800114870662888615035432752445146987880049491341\
08294251985070383961518588037738784342369003271964999829089775121448618642946`\
180.53242633360244*^-14 - 7.6104547626092950315484203280706542913294001853458\
59801456776033127008975015733435297873629658026862808542281545893581162080299\
05117481723826759099991250198274207345876264990553938409250095506178458`179.6\
458914168674*^-15*I)*GaugeXi^2*u^34 + 
  (1.139423130774957849949144618723084092272764521234406257010948829273125817\
68418709562838052213630593000264771154213031967483077083834957072882147985890\
6530679988919937010077383839401338697033955973515`180.5589375861104*^-14 - 
    9.38794399595293584239779749627508853584768457042716170883060750235573338\
96156822168065354543858469278252003373704701719760610912767431835983133115317\
6770113068537372133056542714276176768541077654801`180.36087151611207*^-15*I)*
   GaugeXi^3*u^34 + (5.502635694179768990731752277661556247385006668427193444\
10103698880044966783886307985427377085038612281453267926952086960356674508652\
0041779652834419490126043842785915256363321607869211548522571071816`171.63001\
574638963*^-14 + 7.1336900913725039201378071386807596281571670680127893143752\
98052187381685770268034381606828044617743891762433710748251173778442374591990\
10029937177778093593021257904644900214265030475587074741058691`172.0224683392\
3303*^-15*I)*u^35 - (2.036148850551880462218611982063299564625483123402832076\
06307954958047813642228532882536417430668965006846572513228975560805524966536\
0561881852881425651892608717350089191072256168937617719275304825303`172.14934\
49093381*^-14 + 4.07618048141247048705932908293878940941176244619544635865111\
01230859141501107769770865684463606835320625872907887957831802037286339421080\
92871331284843423213390446686793122199204246650246862069598798`173.7407307823\
4707*^-14*I)*GaugeXi*u^35 - (2.4609589227857987314662497564695588729262363734\
16627954026035490988138289804948084139110904107068199188958682635985804329193\
25993039289612991384487072164009618575932065034238561510204523390273630487`17\
9.13314151478068*^-15 + 1.472712424509519843538802324386675614532651364125784\
55615041299163901486379229299866583310694652524480583622916080140334684307597\
5479580883354839967795527663290188725827154864173556439390177831021846`179.78\
432221530812*^-14*I)*GaugeXi^2*u^35 - 
  (3.244249005181583987577653623070138625570529349655019413521104608784366475\
01178436891301205727535164634801095739669763497819313951372822983633347703259\
409829257496758509595864494176551109999128300705`179.86297746595903*^-15 + 
    4.04597348257570687696006291121475098231190399941143094242064350404406927\
69440359177542918091639617028506948033299859830626793021524470803017572116883\
6078310583824128316064493001569398803300823743553`179.84698604507287*^-15*I)*
   GaugeXi^3*u^35 - (8.207962987989643060278792120985866712779800128219434938\
96775879161888329912627717123162887143489929841988530867841854485064456818434\
767335213848182665557475022653545042193265133964815604674016565397`170.459953\
08603574*^-15 + 1.05759114524633069349810389957723443031191955116086267710856\
79437015597690142915228246934323801269790752594578097193330837116690549887791\
41526121672179532678083269906533969497549254351529788949880236`171.8496515303\
5066*^-14*I)*u^36 - (1.351237751775785111551172327778956070311673898308114668\
87063648387378280510510845393090233068170012736361636656942124503529555659627\
1783180433249671976947985252611986957716348958788154669237380629349`171.62744\
108907515*^-14 - 7.0659437049663586697106053147264702580628989490550974320879\
40222232303218032637174696823182918007960685054679130086958207231015903078084\
04665097380711635721961704184701259643811604280365814791128071`172.6358221634\
863*^-15*I)*GaugeXi*u^36 - (4.95856994822810759720475063833465840527229501872\
96713364340363467082398693059599558215552332772153921877619010871819970270417\
8517630240892797534491339838176041444193477416751092680917315553269684191`179\
.28690944669336*^-15 - 7.9441144292510518697075698180358780763303427011424318\
85371568834501356539010342297473933341660958011518971479048611411336290380805\
1117039024018357727356111498228833577275407462983574247739786962138`178.36765\
0014259*^-16*I)*GaugeXi^2*u^36 - (1.43248375406246799526255223331757083803948\
54452142353656031381839439007940587486444989789278482739430659221650276110015\
43452474456402769299244968654934387533064240788701970976457346446762449443369\
39`179.35731067994442*^-15 - 1.1187017518817042147185459288396075778452700845\
95635330824801411431549525808834457100782178088809042831796410103628460129485\
95567704434146451302036640581745518893364207033382462332075023316322186657`17\
9.1400235507411*^-15*I)*GaugeXi^3*u^36 + 
  (1.283174542651510945023652741234863868114289550361678971807291399404212638\
25186590560222547061109604069425736540264156160510772538637774256352844517407\
594829975530740783337623540467190679990783225127`169.31024999308764*^-15 - 
    8.40013935030726507385659123323008028877060948911279798337025149048349304\
97936219741130779749269588517977187183568678943736712440674572275112825318196\
34048132022581158128063720366977933205254817407`170.40579793489903*^-16*I)*
   u^37 + (2.3801808642219764921022066220705382773848075939051567677376581132\
84349807524782227848466221900590222494689204166722890294974877894205048976476\
21774186488439023741179700011349308219055923189205839927`170.529493266589*^-15 \
+ 4.4247600795862020649835934442636655308516643870740938721395904205069598567\
48150965790390175401855071786424825281568136235920157014691933233478228258018\
8974978291562655627042830058413036545723427989`172.0887161364016*^-15*I)*
   GaugeXi*u^37 + (2.56003569594788566333280031793142153795108037536926111503\
15731968531707460867028820922052229344254682604953859630763047051264411171252\
592978021037009775211077754699450795341922433445210184506829848`177.849062698\
4968*^-16 + 1.666972811520844784860413603746701326292998561595886503135207543\
65453547997632749712629980972417990528100028124720193222328727448107405171481\
285534097931768384641414846163108938246980907371879209178`178.54062960830376*^\
-15*I)*GaugeXi^2*u^37 + (3.84963304264275808471641358780375363236008319052265\
36769466231965668322756433993306034074074218927073439558023338511399257143290\
829897152377637816564367282661468095279216711257249804157846325577036`178.635\
76014956752*^-16 + 5.05768188053385975928983485409302902047432297776797186503\
45872071233935875324880750521982771518769363491599054086376556991675194821435\
317274687699115528686069975732985425841928886427821698115750475`178.646309849\
60314*^-16*I)*GaugeXi^3*u^37 - (2.4971414153253387786221097935527710722359910\
28430370018274887456739257353203780462052719918811189181471124766222937125063\
01915299680564472961190633099023014268544872170100453369508679962520004287661`\
169.2556345789765*^-15 - 1.23986014780852247496957318601267831156588939035810\
09564515991866223577171732134177359265434688070149449997181517096544971392502\
3426118576189168846371338302647602639563127269127455288365276759100393`170.23\
106061250672*^-15*I)*u^38 + (1.4751190005779334758682315837448745127601913504\
76570371767308036441286894383072704073951272135289218387250762889485972404641\
89269936748518633852787995289730730814938408378662580161570671905647241877`16\
9.97788438877825*^-15 - 7.807384846559440720740404054484840461414055309258997\
43680358426167446932985421065097607932857489383699240205999691907197504990270\
05375292289200565577420288716540123558684584178292643647576086395428`170.9915\
0628943843*^-16*I)*GaugeXi*u^38 + (5.5958960541534071314976476711142204129638\
59677701871186947492604288306108698339102155799904471880907374576507633994286\
20761585322963854717349333336075230521617930577136529606582107319242417046825\
85`178.0377133327481*^-16 - 8.23597236950236444102133882811864642288822664874\
13972175535966624189453908281350582016388600172296584231166285741522477395913\
87522065716636858558357372568762961735671374640212324718548737099079609`177.0\
8522660526725*^-17*I)*GaugeXi^2*u^38 + 
  (1.781024221613810436843466358497904304573350885839221742206251413199183944\
28453809572490857003446290281626260871973261958682255760380299061035869881899\
47065171818551119864355273044173236588952037591`178.14990640845846*^-16 - 
    1.32212959476545346947360310942337127391039555795914410127279274506711025\
96841377529765908704129601223284214877702953714267314261048038273164254988205\
571171743046835834241502890935204204853639714676`177.91440134264823*^-16*I)*
   GaugeXi^3*u^38 + (1.443974509244731293822686790494487407908264285594872999\
22080083135304877409761945430600230317333567913498850188598070653230798655393\
866789773504981309887936837317885850612086118532449353848010413905`168.673963\
8437055*^-15 + 6.377203004980759595504292825708810291647881517550120090589439\
01164171787217850678016090026574633871089916162137649875331239562117616287755\
5977740059783836262380029440291277839260816892766543654706`168.59849379699412\
*^-17*I)*u^39 - (2.6880276909914242917009791525064324846394995877072589236444\
50698006394333720103053407899559789044822701774790377916104210412490747594024\
4495377973304520806510193051331590800043465982259916978862742`168.89466511724\
87*^-16 + 4.99950579475120625510454306509123569756985516923597193069713479876\
10609824261514206704547689239384143679307749884696102937656020425741999374409\
159570053441127620225127009141356902884714484409204014`170.45410198951942*^-16\
*I)*GaugeXi*u^39 - (2.6451967294687123217707881117892396172265361432240024845\
71794363446137925873975464484512767147463323378410292502402949509345459906767\
268155480448715574118070017332570114262893869425688249851469179`176.561106038\
17206*^-17 + 1.87591225720082109723055683066378871528749007921014877739824588\
01228325558041070968265518972307904990755938607152684981442198475703158047050\
599410242191812773274018833792898768906318964939423661743`177.2932651392071*^\
-16*I)*GaugeXi^2*u^39 - (4.53231330902554030692489821258962547085999800706716\
06807714037690565169760101220527645535835340013393859965448815364765496642804\
28249764226121588389064880518885693521652294414337429343728967707089`177.4042\
4073024354*^-17 + 6.256068012441228263572680624565841586648501371146395747100\
23604441870422413883823834113016970951991813873745405251460446359690209760874\
1674305202568445774931524545547154687493386661195134048402657`177.43993312867\
27*^-17*I)*GaugeXi^3*u^39 - (4.5524630856265239685639202126664496845823535807\
04396143827822804023545061733619487924382633242506347908881320820784025031692\
1209531370782615882679551062993145031152808070679827088080949727769015041`167\
.82885309806514*^-16 + 1.2949306934015046297852907745659807114261649962242381\
41291002945298978482944274462480157356605963267387804328175460057421291089674\
0199350428819242105237892102643226900545950433776875211318806034933`168.56228\
51812489*^-16*I)*u^40 - (1.63374650022462391091201198010491016076748821628010\
92124120833993754219542462611557127945705308767652721626569119730199548883128\
878328787397118045609476790699361698765976716898299575141205290188094`168.334\
59011052238*^-16 - 9.63884732073296429570920916527460026627891297185506499232\
47420863378811925688994713403027703639404489254768835246275174783352028822844\
10729719538769116529249076942744547864567457715964127873366521`169.3953741731\
5123*^-17*I)*GaugeXi*u^40 - (6.2804012786044007951255717708437422924596149410\
20261706390195342465805788733504583410543899661343081616567107674966141337992\
736375977004770919396621326014369088030886534752597723425265984020472867`176.\
78522987268116*^-17 - 8.48160877883465156742897239461925609857866265023291308\
57870323390086858262974077418456969420099013554202827923516813941036453546710\
532474157611029127088482093392596019205036574762704934838756518`175.798816825\
82047*^-18*I)*GaugeXi^2*u^40 - (2.1922954989035850780734784368092002514032599\
01831581667980746654519958541665960906715783766491616577987746504381923999586\
689576222462490031400561475360131995844562407571876111390209392565799964711`1\
76.93730402497448*^-17 - 1.55094211029685095676359265702148112705973029991809\
22028858034912421799933915625385572086368148811418958524434675061205382980551\
63918813587556722108520572519374347382244809644171194704100942620157`176.6844\
81187077*^-17*I)*GaugeXi^3*u^40 + (1.7629293681959564385472532587794564308994\
84843932842568759282001014586967370613757654722249305593080505658421579632489\
37294284356517544956226093411816146865643730807816104238077`167.0730362043705\
*^-16 - 1.0395276127440753518774781695925436681764666751169630244436581769627\
93947357725172422475914415597003758770367689455943417044884184091491102467450\
425653510795164065206018962447168389565358281279035`167.1230494311292*^-17*I)*
   u^41 + (3.1807830912131301336658504063890859373872859427796830915269873977\
44962089289971807941226292840633553453193242842573176620285661376202935011741\
913968090364310642311672565753828160211597289778191152`167.2801135641795*^-17 \
+ 5.1501430226980690239547916063449452960091816994818519318819629583833036468\
54635256964420145692658229829857014963141070141601980263871886081856982309024\
514590536029994337103134769385022164257563934`168.77934248629873*^-17*I)*
   GaugeXi*u^41 + (2.71503610147683975721689269836058269255700701544974526993\
49323444256395893219001759522925541470906044965670768844508934571985517383830\
739151989125296639934282198896960455941931112873063586200191`175.269414118640\
58*^-18 + 2.10001428640848755082934251993053310168097863485994484254424979575\
28665381152116859924567222943815415419085180538837415422763966611949400809562\
23637518240500246728850813970835072681223997205536708`176.04260547500667*^-17*
     I)*GaugeXi^2*u^41 + (5.2983042260767146547773269160365620820172652326421\
88489444066432325402572723489902775181189501772372452860541197790666934492318\
00035257151179514865541410242909135740545916081661149348537284949702`176.1688\
3634333254*^-18 + 7.664991061806304520146854645244771059880718865352639189642\
40703982975782522786228631808903882791027914222504927942754947501584693915480\
79187958505745916432733304689499569883559353010094584182094`176.22841381588748\
*^-18*I)*GaugeXi^3*u^41 - (1.049138956809872410450013899358641861476112627094\
14166466337048428200054325681489891776667417981826307598239447919940480451398\
328923872449994717117840288186803746891625880626153`166.50382328567989*^-16 - 
    1.64049766507035258259362543098855928578958313726206949145102321700109799\
84390523350194254833738405418885368079050220107517866943974025468078867014173\
19201648986787582797964874853941408078535632118`166.9773635284303*^-17*I)*
   u^42 + (1.7296482224664479776292592090590097720644508102697118047080720228\
92158469772746829304637232974000964295342187754031849515449639607585663156860\
603431292684194783420470985880806550499458060317642412`166.6717113697157*^-17 \
- 9.6932316647834846419787348804665528066037177404642342549873917780642271800\
04243388130144254280894775407858683181271635051118504896351484109003097966080\
50162746662066475561052266181599589969953855`167.710165891042*^-18*I)*GaugeXi*
   u^42 + (7.0136334038028855065108814983187139222193602646003215094843773000\
08630844510828389548929150604857541466263572176570054655845138203584848302993\
69937951481098772989393316565653005090904040983727256`175.5297897783524*^-18 \
- 8.6765490542941999690012432459133417751284848790292021782312266745302914767\
22183730817754930644118001843208193144939608351173929281810494698259719644304\
9809229103391507524087701516176477507334197`174.50854604579783*^-19*I)*
   GaugeXi^2*u^42 + (2.674143339400719214840492084073186540486096212426076087\
21155373587608103497632673484064131945397585019169508279346983216770395831712\
453441993618545029456295926346776896799633210946789603500878151`175.719998687\
94674*^-18 - 1.80707952204916074578440785317129649269115339744485975335215063\
33163682440062880534372791824081346242184230773545803202856728383783385973091\
857581563517372370689137929037079424838981301312475905`175.45067064626514*^-18\
*I)*GaugeXi^3*u^42 + (5.25373469725663736370567685702525248830557973141649579\
16530905731669500450305539244194188935342628360361231203663926456633844210564\
419075475080850668621500588279238295536307045`165.85964327310907*^-17 + 
    1.81843035394862932592384577126032348349470764854311227466911457119620091\
28345425165220213287426705505719543497638983874915019557389307640487066046710\
574859043018625234796742779577951962633147564`164.67825894057174*^-19*I)*
   u^43 - (3.4346857006290430378943510447722897098208265554670555166613532248\
37582138131577913943504978728346113536728056424042076350074826995503537774040\
36552133222736419070495571328146014379326219902978532`165.62581466407323*^-18 \
+ 6.1551837203031491039091780209741722232201694207978409849966042685837696490\
35618372771626043457874169175225613383756902623443779425420538258817726632863\
30085804612182753598362848111885544603091485`167.16911240686045*^-18*I)*
   GaugeXi*u^43 - (2.76812897719951549446764004362359079184136003592858569997\
34974256831385670165818100946243627116218179062907290329084425708637527869800\
141413090233709532269132736603994103502694354178864670727262`173.974063105826\
73*^-19 + 2.33977434093283991670996279578495562724179640730323194290512995765\
11186778445387780173675264218728414331505180031267736964701408947221208213734\
8613830638446004419655367489305776648568733039760218`174.78897145744065*^-18*
     I)*GaugeXi^2*u^43 - (6.1538641905150566227941077278452249208643190432294\
89649050879210414142928782751039657468806042575892932349617833379066828920496\
7099718920878296182448348305289784685868046272360340390837357302033`174.92990\
539104278*^-19 + 9.3102347697536521106663545988454796663278305900743171399963\
73701639780285873378748144662315573915282652770071642608888998492312917519435\
1672291068500397209110315030915710758413573461079619024759`175.01223099137368\
*^-19*I)*GaugeXi^3*u^43 - (2.176735801513774343059169298912324104100209177246\
65034655539842471925096911604829441513250020179861173644713644293599276116841\
17845299951717676318876192913367177720670531729004`165.13316272394272*^-17 + 
    1.44526475896950988558714070118629662423981254784374059025613324356024263\
74676097474059578389584738997721317438520882044669540165318604133211205176764\
6421807333003514894548136396031517587340933937`165.23468393671692*^-18*I)*
   u^44 - (1.9512515076559842942059049364158111284931974639077307588952508816\
80449868028698586709137034614447412626582251601718706455167206491198022807558\
741344959435637119874963623956462`165.03641499189737*^-18 - 
    1.37058040697733491848087556610995129909007099575801891365324757685431133\
12389144789177841178738440868935331968899821356692247676914682381790259804888\
5160225692730177765427992946417482404491230788`166.17294998417708*^-18*I)*
   GaugeXi*u^44 - (7.79717829813418339566265449585975828752200470201475418912\
44631194797198040139687840161818491615551286923675456560914740621363383924132\
747478380871562618885380044750245284895787951566002943570428`174.271675087486\
67*^-19 - 8.81625404858900906923947779889173813478355334545416257367619917196\
81200712250935875536189460043127197301931254918143163209895026343902412272356\
31605905870010685232196169664771934750653482318867`173.21447335070158*^-20*I)*
   GaugeXi^2*u^44 - (3.235036143087972573583314051510711339520060849235197224\
75767189272878278426876057869385561625542921952435510745087379239287205789776\
66481918896436615743920513300368535744238497455695764633761148`174.4984172405\
506*^-19 - 2.0925603304222820357111336589709073690612307059385851806140718100\
62203378774339534176481317955184648845218394518558752147539742667845354067986\
521873398446610185757662561069031328981538743366825`174.21332136169792*^-19*
     I)*GaugeXi^3*u^44 + (9.6315750089755673783928667435041175880773497130725\
04627789242602766946140657401654187889797205073453896551965553705785716436551\
460134598284451678549024525838020454540768758822`164.43523401083533*^-18 - 
    1.78971577607007344075294842416328895176491768710511509725512346470640228\
87998200132863216821662281406522419329715057781681814805421615530839841414291\
4930232307226252689376733`163.9836947787233*^-19*I)*u^45 + 
  (4.297080534283566663765090417055898251566385177639216485768953391822257673\
45790801649534152704032975356680966048944083466431889888552797028082497347171\
132733149066969756351984`164.03544931172544*^-19 + 
    5.45002101627479686467626751414184634927285305393512672035968176272140183\
00553558103576869604904765128868317194897261006705690194898734154088035311968\
597504283952433911511344519873575245057195095`165.4286177145379*^-19*I)*
   GaugeXi*u^45 + (2.80302869041293557490481906830260471464379951507386947959\
74000262029912559154155210680223150048310850152405939231551906305419629619682\
5467790497390424009447491454115895153769443155149339467495`172.67506499159342\
*^-20 + 2.5957000345219049577820755146836875534114733753920746404601932599091\
51124814306432831309733494506087785969995549626458479381109378838430607286528\
3391458349697485575676786321319649178313519151747`173.53263868326974*^-19*I)*
   GaugeXi^2*u^45 + (7.105502737915476049153010847264654547210490976113995345\
82904934077256189429035525187787227466177154283255123442030473672190290329105\
6269079504672616260508863311800048502736400818353462786263797`173.68775829102\
37*^-20 + 1.12195970433437018413140125666995674894087312949385542097907714667\
36144381456512644550892952100216816057191661246935311769629346806560030785208\
999314683693354854213942067573759350638326397385562`173.79179922234744*^-19*
     I)*GaugeXi^3*u^45 - (4.7511799550475102540309243768445173976785421495462\
97195018026776352708460794184429629140806003193719846097030288439338511854974\
940608926046787697135882543148370271271472428705`163.78451630300967*^-18 - 
    2.38303091582488490184683294199545202974351541869949065093267748150977321\
77768022155198147160671798058051395953268940657496890523600268583407028618325\
3960708235634670317933288`163.7642145339792*^-19*I)*u^46 + 
  (1.920947383304706609434331145681242480354021451454069299288481967473636918\
66176567759338029568863055093537940574733206887634707890184268726160549686210\
414967032772055297990012`163.34196536570238*^-19 - 
    1.02147757606573719758969697748775534944089039252221820517885220266863736\
62893827001233540875117632175469148661485460815629914982630166091248640585497\
183357256196616731358228942863846280887705917`164.3576224433192*^-19*I)*
   GaugeXi*u^46 + (8.63266072957890093866523246589359163031841186268081054529\
27256711904785649289522474722452980974005130329611152266698372695416015650360\
66357746204054559040895901122716096584405728718027645062817`173.01112853881207\
*^-20 - 8.8961113025914656343357055027209680949867314306768117173774442817261\
86727176869013247100084081504138870226916916826126615296198768303350355490563\
60220081928096966298256160091406727503000105955`171.91659160743174*^-21*I)*
   GaugeXi^2*u^46 + (3.884093777919765669915558761212095261859835060590081499\
52525709857268504171187400125608766094479888656399132347426294150520702226339\
4817207251184636505773098807503495888250560137069899938478177`173.27293039224\
63*^-20 - 2.40948360830534514328936435816273453616693234300999778886461688113\
62306354166102021893586584859561982788703326328687896069030934393209948919893\
32515156320760651023681212640444875375660301237277`172.97273896944054*^-20*I)*
   GaugeXi^3*u^46 + (2.259335725188870014330775473370283932973933700747750062\
91103778869680053718940490771076643431190661658263675011373830079969158164537\
6255022088863685612817352234904003358608517`163.11787257987558*^-18 - 
    1.65869836241232187412343978490496989768196932004671307729672005888913014\
37283439067173050880600446541911630525720402415576769047156267122464798185462\
076887146499781503994909`162.26302638949207*^-20*I)*u^47 - 
  (4.090782681965647746457778049286851106634075767106888909934711732278815231\
96536632198119455147260867059290938036281361425834438540967804477446785229242\
95598478146659453124361`162.32643038227295*^-20 + 8.1791949223919298851491481\
81111019371748372138070458346918147383108253713469684627517187908558530870173\
82128660008155749247092670350494749328791557147117942414827508231316378326321\
2430923705172`163.9172782302529*^-20*I)*GaugeXi*u^47 - 
  (2.818264101659572022437047150161433149673001418497747154227376251913348267\
17154374251474772739441977513192190489661762086481270660134537758807622494079\
558405257209508499076755695081449917528645`171.37236561179265*^-21 + 
    2.86831141237396046834706777372246838476493459497536391189184967338037025\
16728524092874404070406167469874366382866146736833198543803367508385316263626\
30911049108931746096701491770707494952251339`172.27384570950687*^-20*I)*
   GaugeXi^2*u^47 - (8.159987898351579454050708052863944510098977092600459888\
38804504152578059419765560078149910383846195343742129975619485702396213837908\
932551920431291892924987734004769779746746263053014491173005`172.4426658166556\
*^-21 + 1.3422982651656620328971482414965699895794022605606855560353753267826\
20406102641234128894299730629968590691271700254137338408959459314415749268839\
03960784409577650673908986865381019230738317543`172.5674797528506*^-20*I)*
   GaugeXi^3*u^47 - (1.018870006306204296184735837135309222315748040618645152\
88292808611930000846156992554182145571105670890678649816077442117592854583273\
3421578630773193648495712408464760037058885`162.42818675616297*^-18 + 
    1.07044924399905082128146800725481792836789103546902645621419993915906253\
87972367245677369092552379012867706634521704327256941979569985202375638661807\
002335292692208826412795`161.72899915074967*^-20*I)*u^48 - 
  (2.389369294599682278142998394122465792734146786312930866355965835111345936\
54403815224744662595938313828348416994912218512644096476120099058946274002714\
60145696669125520055167`161.74908132807698*^-20 - 2.2376195661985771570838351\
91295166377780739746914963047407185579210287569536589221446689470825322818338\
5191659660498905066542481926223564285259556568521018751239817214974919`163.01\
052798731618*^-20*I)*GaugeXi*u^48 - (9.52174519361921801423229801971205946374\
86074777181447388098666927661171181143191885295896889871792919338834722581578\
7035987115017466991284938714217030213213447138469941182356971723836810374914`\
171.7483607284401*^-21 - 8.91142706205562887063273858490133543197438121828657\
66075472843964595233184090107454227488827960312158059607461016465923168698152\
384948204208848148677218918314120269408050199337939052733420368`170.614823380\
18737*^-22*I)*GaugeXi^2*u^48 - (4.6311173914116165596481255966182641716515929\
81166333445558462686143023653521095918163313134839386569037585307520541083755\
02603105715950980559473045960758205555373134297973721985395911986532708`172.0\
4386225876405*^-21 - 2.760031357704708432094754968301644965106194422442205582\
42360296875033360112075455048261199259026531730292312155821074827625252525687\
972370451143384186508941677673745975087662223839868051487239`171.729190879237\
62*^-21*I)*GaugeXi^3*u^48 + (4.6754883661677064265078293754347301969599542967\
61856729620694958366079831719827020447951250690521593320707471723738826097206\
12529678799821467794810429042322573477653904444805`161.746070537989*^-19 - 
    5.08858223295335875409600543897084471802303688953146306510384348204219081\
10690236869928045496357034846713348368025772449908911341261619178704192586524\
43848181397155264535064`161.0622039531672*^-21*I)*u^49 + 
  (6.190574618578645505329478397308631782501114315360811140433305110344214589\
23092657077915475144896725723251827662488746867939146319730688895173885230366\
1683967204435243836368`160.81870308770664*^-21 + 3.91888022490965664881629306\
47810644090023708258865568631986490983429839916514810782644875244462880184330\
59506541043688303410986600317265808989610891645922875354721919171539`161.9100\
7778970015*^-21*I)*GaugeXi*u^49 + (2.8123371790023994871114516930658567906577\
13388601442354982205285328313058333186440984534937018318400450839454337655993\
4021753737155347222613144835400021757287206454738075319416446579773762195`170\
.06583810728907*^-22 + 3.1581412153091307864894140840071867067240576568553125\
22857265820206045088524521121660101437275787768181040923215248341614764532886\
60880313373468004349040770752014456603998627176380957414933352`171.0128004770\
762*^-21*I)*GaugeXi^2*u^49 + (9.324353745987289915730061291135303323047859582\
49783454439998182827762718932850701026154560016750050448047862755228005408079\
55458260937372511930523107051200443985407929915545619038211857359603`171.1948\
65663194*^-22 + 1.59524990968686113660493377443014643316863547578813162423921\
35555279736514596637638396635613272178915748440640714831568369738982032024081\
6705553333178647715908214467670133496910031443432005151`171.33958934480194*^-\
21*I)*GaugeXi^3*u^49 - (2.208765164772867381767887986387515493276398271129662\
01070088636458999533178906106490396750824543830529726980910280359722238492642\
082174102992914718048217009414084468665964811`161.07656825657654*^-19 - 
    4.39468710707459417975709881744910982731476207992625554213194181621458939\
87125088671472795508067576178110131445687428517119784855432647605468160566532\
23041106605966898852728`160.6547091923661*^-21*I)*u^50 + 
  (1.841527175743349151353911298862695909169890269442050415997558103555226119\
27874509585574645096620717064669578031422899431153347787923796194889137481896\
4371498809449827820849`159.9483243313624*^-21 - 3.231475565125354428218855777\
07708790564770735582995095684579385434615121246872941073218747332303690490785\
02719718994419643386506954762487862425130453223482464080167029438`160.4824907\
38511*^-22*I)*GaugeXi*u^50 + (1.046613675624161132510338596722510769584815445\
76541352092661045402176897312486197369789594656955040401702265706343841307095\
479453072477643178811307577821334646960647153007820134891747465870166`170.483\
55566239928*^-21 - 8.85741892664932609113941827515829560475431282728012551934\
00809571918432539633335724602859256493394993114946273567240567626155194271814\
44671638024870377231107848852381592061188655543473825035`169.3090119267978*^-\
23*I)*GaugeXi^2*u^50 + (5.486620240332394358588081812711363182880396852592914\
53297911099291209982465424889197946117070111239869701905000218333732030473149\
22176596271767357106700186752602252013663264317909237932533461`170.8114979301\
4882*^-22 - 3.146470928107042413299223025489768518811405564701960718519150754\
15622504298506344764489063683636072555756039407915606314884696015592708528325\
41886814071473043425975293523720598316667047194407`170.4829124540827*^-22*I)*
   GaugeXi^3*u^50}


==> AncillaryFiles/Expansions/3LBareVectorx9LeftBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`190.71951855351\
185*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111119`19\
0.71951707311248 + (0.0391269789096276040524900785725250580768703753466761205\
22988148499755319332210915392809752851719210649703758556317432804951315564287\
33816877898780561611392451595287299364338648852989031940339531374530926353201\
92`190.61245631565419 - 0.038785094488762879487193128188635838076508264189816\
12124660425422602242476896554319293870154743354404916232205571953464996412153\
83895133608854982642978824829314849889222461545815501190694191229003750859806\
0260518`190.64035408634402*I)*GaugeXi + 
  (0.025646855420555175759841889732348448389413195377501772598060277843704122\
37478954663615182865969735199681945472930951865092837166830387590664606021355\
302136084674116368630813496659935443488813662132724548691225397`190.703493728\
7895 - 0.00727220521664303990384871153536921963934529953559052273373829766737\
92046441810393486760065401437895092179353854474127468682727884480337551660309\
2455585296554965343542292115398404064732551608554382032862136298836`190.17350\
841880187*I)*GaugeXi^2 - (0.0073645180685172525328062991078281612980439845916\
72575326867592812347074582631822120506095532324506656064849097698395503094572\
22767958635548686737851007120282247054562102711655533118144962712207109081828\
970751151`190.1693742192175 - 0.024240684055476799679495705117897398797817665\
11863507577912765889126401548060346449558668846714596503072645128482470915622\
75759614934458505534364151861765518321781180764038466134688244183869518127344\
2873787662787`190.6941241596577*I)*GaugeXi^3 + 
  (0.054028251914976272970540122223927868119576139428162854146870453221841607\
85010586838881517110267432767731695775427156214103537976666919270698953658651\
395499369148224687900082342660205160796083715471492552104980455`192.521157266\
8788 - 0.06033236920474225698007819940454463700790174429526952193916217324047\
93274183908449667935357404521796320302787533414983443886335041614652280441084\
1113003941789342109387904957379352240744131863562280568930315960777`192.49090\
739048597*I)*GaugeXi*u + (0.0216659417653080511819762729169864752724205261427\
80535152538209979095301471894850322902844581751436439496929578925917901444133\
70625047363256053810997136656131715292128981265439248788467649265696650904853\
519683847`192.5739182223132 - 0.011312319225889173183764662388352119438981577\
05536303536359290748258987389094828343127378795133478368100567726625153093957\
28687820302747302582703270868823908550164551023217950862854513952472441792760\
6674434242634`192.27300228215915*I)*GaugeXi^2*u + 
  (0.007738685073554502132582344704874436469684188589282522298022425415795637\
56132895209678761852423964318497903873245524657922683890442710306802335575458\
214027338821470505374219393302032852818719404027121035563320164`192.619499771\
60435 - 0.0004713466344120488826568609328480049766242323773067931401497044784\
41244745456178476303074497972282653375236552760480455815536199251261447094094\
59696195343295229235229593007479526189380813530184080316944768093444`191.4524\
443956276*I)*GaugeXi^3*u + (0.01142844832526195975813785926039635652416187072\
98863472090247465923388496778483567036545585128939962293224162806254858718013\
64288890572915770802168787081106905432609030444993395512478849751669214254394\
79181097393`192.05246918662007 - 0.040221579469828171320052132936363091338601\
16286351301462610811549365288494559389664452902382696811975468685250222766556\
29257556694409768186960722740866929452622807292526997158623482716275457570818\
7045953543973417`192.29262756088417*I)*GaugeXi*u^2 + 
  (0.006468700760205367454650848611324316848280350761853690101692139986063534\
31459656688193522972116762429299795305261727860096275580416698242170702540664\
757770754476861419320843626165858978432843797767269902346455885`192.213327141\
18654 - 0.0075415461505927821225097749255680796259877180369086902423952716550\
59915927298855620849191967556522454003784844167687293048579188020183153505513\
55139125492723667763673488119672419030093016482945285071116289495094`192.2413\
4766277353*I)*GaugeXi^2*u^2 - (0.00015771689540810968938954797452815346465498\
53849227629124294941672473527368918097132526987616180156544584186228076133916\
26551841493042399095540608056350928852301307741949648489097558758986315084263\
63754068897678`192.15425546540993 + 0.000314231089608032588437907288565336651\
08282158487119542676646965229416316363745231753538299864818843558349103517365\
36372103574661675076313960630646413022886348615681972867165301745958720902012\
2720211296512062292`192.27163530937463*I)*GaugeXi^3*u^2 - 
  (0.005660472515561821310709686282220900106591016004788866002097147677720485\
59524527042045442911013830982904047388696358160826006432880605420552894499624\
604236757915393172498336627672138011520163500045077694825703653`190.927600396\
09405 + 0.0126623490923533131933497455540402324584485142348096527526636659887\
42574890279560054759137130712185848697712824775376195735886044083270479959874\
60480507000128627356291288694758629482625311625685910736689078658382`191.0935\
801021019*I)*GaugeXi*u^3 - (0.00040044229539831024575806617791641876998581550\
08979123753932151895725910491084882038352054581509330929450888538056715515487\
62061651135163536677186796132943921091362198434381176885258771600306562584520\
67779819446`190.69439510932338 + 0.002374190454816246223753077291382543585959\
09641902680989112443737288923279192741751026733821200853484663082115464538303\
67004786332656132149924764884009506252411762930461663026724302799224592981610\
8263129202248465`191.1546976789995*I)*GaugeXi^2*u^3 - 
  (0.000123496619079096260239919424079850782082742312537413015641383966232191\
29371285367515980022742295554553937870224190298131453175256879729848069488278\
317220599671214009160143254903688578215001277344102169490825832`191.056667259\
26318 + 0.0000989246022840102593230448871409393160816290174594504121301848905\
37051366330309062927805758833688951942950881443557626529186609719400550624686\
5203500396093850490122102569292780179283301024707567117763038342701`190.94922\
191152529*I)*GaugeXi^3*u^3 - (0.004078801147585652712744442116292663053914182\
85113346038380880071334413296484335646945971130391997908287243359930694848120\
44917536236845475398984213809394301576275209487154775411202782173269453004727\
7723176004351`190.53675448977253 + 0.0000206901128960021457407675580948369811\
41255742213741262667751088216899632173659411854181596618810761190682537295384\
60162701942164065893869274489314510632353151351889364850808429133141544626839\
356063295243592599`188.3105900598261*I)*GaugeXi*u^4 - 
  (0.000877427993797798164889582896804874322608909284587523821964150133752024\
93090812933802369586948499607803858129987005284022584220380444085266373095400\
892614315455516017788415203896005216574880224383864573095500791`190.536746875\
90126 + 3.8793961680004023263939171427819339639854516650764867502033290406686\
81032561139722659049366027017723252975742884612805066141557623551004889667464\
70743566215878479255909526580462464039617532379261867858173497`188.2508258675\
1887*^-6*I)*GaugeXi^2*u^4 - (0.0000487983201354551318703992873668697634420378\
86857813492581839588906334372121172055750987327895208169918274220827918868342\
74342515851836886098878975037192263143979834074517300162333550690620009349327\
690545645456`190.53673291387813 + 1.61641507000016763599746547615913915166060\
48604485361459180537669452837635671415511079372358445907180220732262019220021\
10892315676479585370694776961431525899493663566289694085260266831739718246924\
4494090396`188.12527295862117*^-7*I)*GaugeXi^3*u^4 - 
  (0.000606921856733770435958692819481885289550769804400858524773712520228504\
62465330491237553963911682525487639712447904963308297663796607613343886411187\
292725479154552423209384068072109672204862109734385960790515035`189.527208430\
16638 - 0.0015489997854806939777921311827001286547753465670687625317256314711\
71885795401301300816395533528298987809099292181127175142854033497332543463501\
00013029342172597878117115163857727767863641062706437596035287088661`189.9417\
7673047867*I)*GaugeXi*u^5 - (0.0001950956033789759997110049036528534917907693\
38325160973395071097542844617122494671070413682334404735289324460839821806203\
05811961863927501978702097617386027341478579351759512763520563538411645572450\
07202795172`189.72677705757727 - 0.000290437459777630120836024596756274122770\
37748132539297469855590084472858663774399390307416253655606021420611728396134\
53392851312807498518994064375244300165736210214695909322332395647443269925746\
0738506981930843`189.91675487354505*I)*GaugeXi^2*u^5 - 
  (6.460053420413062487958537652202228824615389096881707224794629064285192380\
10394462793390343060019730372185253499257525846075498410996979249112587400724\
41780589494080632331303181335681410048523218541966783134`189.64374268204344*^\
-6 - 0.0000121015608240679217015010248648447551154323950552247072791064958685\
30357776572666412628090105689835842258588220165056055803547136697910495808601\
5635179173572342092278996221763849818643469580239419743779091383`189.92899514\
316196*I)*GaugeXi^3*u^5 + (0.000347374169898857578073068609055539887802927544\
68399076544973213205733019528757381589571178701525963533670866253579759234127\
11311205599845220022764760187339752663909809582543412707899770596970305489337\
7487974445`188.53825447675237 + 0.0004935230509427869850090987530251176699138\
29870755178933337800957331750362008979625227953862064250267858243584054476404\
98227437718416216602780750673654231722515147968417632678591705466399673040981\
744537306328861`188.69076439681365*I)*GaugeXi*u^6 + 
  (0.000050041878385996428212919114197913728963048914628248268521824774760749\
41161642009048044596006536118162563287422546204856398833708510499709787542683\
925351262036244830892967268898827312069869319318882325793554851`188.467271232\
28172 + 0.0000925355720517725596892060161922095631088431007665960500008376794\
99703192876683679730241349137046925223420672010214325934176445722030406130213\
90751310168447971590244078306127235944774949938695186135904323789686`188.7342\
463432565*I)*GaugeXi^2*u^6 + (3.088754256717678866510518647135294262349260331\
73256674396492117058678103957305932557413722494560478995692531494980757905506\
96007682637679670316738577852480706575684276252509300669355846677719413481224\
8534121`188.56933396931805*^-6 + 3.855648835490523320383584008008731796201795\
86527483541670156997915429970319515332209338954737695521764252800042559691392\
40185717512669220922461463792368533214959350326275530149769895624744563270157\
1444843753`188.6656480847816*^-6*I)*GaugeXi^3*u^6 + 
  (0.000182304910564789305609554828988494593010228134959536093451423716603293\
90598305120300131278701930811103100396320371886371931143046050694985301208861\
318511280283078198762991392378672173016096119324224060112619856`188.051925028\
53657 - 0.0000326423730970847883880747665031791204135088879068409820912790978\
10197383630592702115781033944421625959252604254636858561428701094803262692812\
04393923897709579897888710068072424477368070083523604669204830700524`187.3049\
083859612*I)*GaugeXi*u^7 + (0.00003583438354439458446243606168534273618941777\
53049130175221419468631176073718221005627461475661202708183132431006972869473\
70893211345053097439766614972208650530771622680608860710010324405180223697314\
05880149997`188.05323269069146 - 6.120444955703397822764018719346085077532916\
48253268414211483083941200943073613164670894386457905486735986329774441098026\
78814552756117549022582386073082054623085413313776357958950651314066067407463\
8407800874`187.28571574940605*^-6*I)*GaugeXi^2*u^7 + 
  (1.652790091810508402080669236889280674559073971038042396755914452629900307\
15925419011442281525501128409638512919572028947378721713937721239332360895717\
53604387821509450253691962504301835491759891739642638462`188.05581803501167*^\
-6 - 2.5501853982097490928183411330608687823053818677219517258811795164216705\
96140054852795393276907939528066609707393504575111617273031504897875940932753\
0450856092952255547406815816229438047527528187662257001469`187.24417208909313\
*^-7*I)*GaugeXi^3*u^7 + (0.00001175711348847639193067849796230350877311236764\
09314239089509427322539365240581193822615786899634015507823307581733272996845\
73829238169261314681581163737773233445460558140430850189663916595818790496367\
81192099`186.51099866414157 - 0.000064658275281207881392302708134688928844147\
25300968417918393956148006286359349335056232451469512112812103796658416042822\
24272947261042102249807907391318360621323527206926675222943554457972923523729\
3168515060885`187.25132206968567*I)*GaugeXi*u^8 + 
  (3.782090116657487358767355086681907894958568932674641982928301762297613098\
26089738417404600436813779077168701715749886869085759298215673649650279646820\
083248127102385465133078441056198436171602852619225037959`186.7424497179916*^\
-6 - 0.0000121234266152264777610567577752541741582776099393157835969886677775\
11786923780003230435846505335211522694618734530080291705117761144539417183898\
26358721926164981613512987516043019164608699231606129016885760587`187.2483432\
3329506*I)*GaugeXi^2*u^8 + (1.42288821402426883831560802222857273401051483305\
88786039979035120684499020531516878502969462645018572659807015934023063989684\
41520343084651320609639528124644974037717215832271282178604595159453590446617\
701`186.69908874981516*^-7 - 5.0514277563443657337736490730225725659490041413\
81576498745278240629911218241668012681602710556338134456091139387533454877132\
40047689142382662427649467469235409005630411465017924651920291346503090342651\
50895`187.24933211399897*^-7*I)*GaugeXi^3*u^8 - 
  (0.000017635044546374306930117164426163399895564539819617032101219716785935\
44010743093963358300611475805387990171562013984143963041888076060162150376205\
651545719442303553741254013679860058614358787260022593847163689`185.328544257\
52862 + 0.0000139856300590844338106865729951682564258704570781695734652580860\
43624849761033851330581315670032914201880219989977715756140166486185578068838\
34056842412496916486810438304428440721211555505546656344415460117456`185.2278\
4973280463*I)*GaugeXi*u^9 - (2.9778753441817982469397946645410541470850178828\
44860185645363564029561686809967847963480313183801769148238345442886936597370\
20680927947069862205226331489062098582993151794231640427656858939277351122997\
062801`185.3147775657942*^-6 + 2.62230563607833133950373243659404807985071070\
21567950247358911331796593301938471244839966881311714128525412481208217042762\
81216159795887907188856579523431718412769571820803326352271666572899983818206\
93632479`185.25955436022858*^-6*I)*GaugeXi^2*u^9 - 
  (1.370627594031976748715872198188402190915053747481654706981864447975280332\
46711623294774642678954703344139560689749918654520054913349607575405548473934\
41673883737254344287722614647448665418765748799129412925`185.3279011030817*^-7 \
+ 1.0926273483659713914598885152475200332711294592319979269732879721581913875\
80769635201665286721321422021892186717009043448450506733248286627995356908134\
7632160053206549253347193134465277387083196611146516876`185.2294536987863*^-7*
     I)*GaugeXi^3*u^9 - (6.12618956802533156216840042066017067363971633193624\
16102570149220502514645858586578148504689106483374287535992124969705532412253\
40765843029144123747642417542187313019750722056420246865260676248227662244346\
8`184.67851833846757*^-6 - 3.257292108530054366613385137885143651349817127166\
62358163135504003599439563261675603293887246976136860896020719071538473965065\
00968506143116050755789678490344125029310406041395626080817084511027659342594\
0151`184.40418461415322*^-6*I)*GaugeXi*u^10 - 
  (1.170526852093396869563870305924563251307446812238045301923190297884422149\
60984849834028446292074656326789129985234318197873272975139359556796452320268\
295328916012119120326038557879628723637679584416708184171`184.68110573456158*^\
-6 - 6.1074227034938519374000971335346443462809071134374192155587907000674894\
91811156417561760385880802566141800388482591346386844968931594901834259516710\
5647169395234429957011327616798901532033457933732512611149`184.39858233280302\
*^-7*I)*GaugeXi^2*u^10 - (5.1206733713249938472251438045853715718057197423498\
80116037984265876450314732393434442543286861135371640905107409454616269411065\
32216467289121020470253699672952519632137160963126967588817626127414607932958\
9`184.6875818942586*^-8 - 2.5447594597891049739167071389727684776170446305989\
24673149496125028120621587981840650733494117001069225750161867746394327852070\
38816454243094146529606863205813476791487547198403328756383472740300665632794\
8`184.38390155703667*^-8*I)*GaugeXi^3*u^10 + 
  (2.791484194176760501461399843094937333288551989322413151835301845504140006\
11558000285700807818646057504888913475779302089009036662544760246089405487489\
54009392880982806615216258607561558154676089520648328415`183.09923760472776*^\
-7 + 2.3163425223942398382059664184547505158215936803870650583104910903563409\
82437274174905617644198533825117444324515981689477439263277714553867269763512\
26234574345894268968782139627461599949122232518039466167449`184.01820521141192\
*^-6*I)*GaugeXi*u^11 + (2.203787766595522317939788850607990927946338010282554\
96272149399062329281449701553565992044962991660851969743070116494447194974045\
3017284917206655920731907064195487306543383351519220822457032023139202271842`\
182.7331142766269*^-8 + 4.343142229489199696636187034602657217165488150725746\
98433217079441813934206988907794803308287225092209520810846746566777019861864\
5714788501130806585491898268985517543164665118014904999046041852271488432344`\
184.02774856059267*^-7*I)*GaugeXi^2*u^11 + 
  (1.065492768664950471917977523112125849607270467247360864096918792389334969\
00338610282126315030876154984617022575511502315960868815172016501179906959660\
125757304441600735603935942930497232005944036691019998`182.79663545342092*^-9 \
+ 1.8096425956204998735984112644177738404856200628023945768050711643408913925\
29120449145013784530104550873003378528110694904249424435714495208804502743954\
95761207729897631861046583954374960251737042725476843`184.02667775703625*^-8*
     I)*GaugeXi^3*u^11 + (7.2211862945948021373598087463979680874039246608647\
80801547663384469748535074457931303397268815154446102540570894153715011418999\
08465709831423860246175521104775086860644271319219514478845174689917594958624\
31`182.4483331419343*^-7 + 2.474912449461479432232504150400723283886245474440\
04452730475341088749910390239308080194137992575814707588594916806560183274271\
29421574023597515322268483286986939140589462791887061308533107024908993240403\
81`181.9832844330043*^-7*I)*GaugeXi*u^12 + 
  (1.283627622385740854468532010985570572969675267851540339684126278527471789\
72040025605878092729678085258362029643659321550403500172231259987331367735551\
8496010847227257647402662930529041774096480428041881707`182.44747535317705*^-7 \
+ 4.6404608427402739354359452820013561572867102645750834886964126454140608198\
16987026503640087360796525767286154690123003436392586766545129424534122925340\
616310051088860524273478823995349957567173937130695387`182.00559741141726*^-8*
     I)*GaugeXi^2*u^12 + (5.5355005931187290925263115183161129782359739228195\
02631212853133969217006363994707016338412932247192536502451014798704704897056\
37196280624355820484365404014994799610252448453362842020305237532265036066`18\
2.4480403220079*^-9 + 1.93352535114178080643164386750056506553612927690628478\
69568386022558586749237445943765167030669985524030358977875512514318302444860\
6047059355588455222525679585462035855178061617666472914898624646963772493`181\
.99123329100718*^-9*I)*GaugeXi^3*u^12 + 
  (1.558536725651457528434122942449628295509147829415608202520000247942567868\
41751589025052464977764689261117674018338901732355274990332917944130992230008\
90966466097182690122573721187467371957324913117502743465`184.17795454872441*^\
-7 - 1.7607554054855995384848436851056757924472768266899464358310287419792115\
08494191196833884526169348174133486012402758838848190437900842156933245126426\
1441017142732707466252561487693110240211278795078995148934`184.23093653853664\
*^-7*I)*GaugeXi*u^13 + (2.943681026823738747161069058323637875210127607504692\
73015235089224274210371019272157016106876043835099638373827120483483208875649\
6092638802883454740017483562820572181748409923150000559592425771636882191757`\
184.17972761250832*^-8 - 3.30141638528549913465908190957314211083864405004364\
95671831788912110215784266084940635334865675278265002862732551728228403570710\
640790442498346120490201907142623826499223552789424581700396147740772915117`1\
84.22953716624454*^-8*I)*GaugeXi^2*u^13 + 
  (1.266616272772446441679751497357953640835308500882286392894568202856473631\
87700229840956486731460464400382431294409067893536807053779393058986586147276\
261590650632707348383522331025556425217516017978957772`184.18739669650824*^-9 \
- 1.3755901605356246394412841289888092128494350208515206529929912046712589910\
11086872526472286069803261041785947189655342850148779610032935104097755020425\
07946427599277080098136622602423751650615586553812987`184.2232406939046*^-9*
     I)*GaugeXi^3*u^13 - (3.4654548648396045646615101071473669342928410984833\
50453801102456820114503091894018889828976181122573739872287085602668208243794\
10466171557624385348776991338595970183784469140312814544574770296207493209096\
9`183.42953320832999*^-8 + 6.846468326126799485332212625850570756936402080101\
87155057088439557778693664099470980079909350451803747098336928529950536342089\
23585231574998624131218384264171984250420978811971362902422679720051815244468\
11`183.72523956481345*^-8*I)*GaugeXi*u^14 - 
  (5.921557009032495397489058939048902195950466035264007708602674832145440301\
02290901102615493806521255136998614601111272849818272167184844231318283301517\
631320640004867156652198859088043638466866161610539632`183.3968463551329*^-9 \
+ 1.2837128111487749034997898673469820169255753900191009157320408241708350506\
20186508087649830032097132025809381740993657255641417317223092031224202460344\
704953224704695393352724463054420425244750971590406237`183.73287831576332*^-8*
     I)*GaugeXi^2*u^14 - (2.4786512226668497390845092358368229102864907037676\
36730662411035801566977504175277001864742938468418811794412915926825948542986\
1079000400381263658342866529103002056911159065695463855931234676833068959938`\
183.39848650329876*^-10 + 5.3488033797865620979157911139457584038565641250795\
87148883503434045146044250777117031874291800404716774205757254140238565172572\
1550962167967675102514362706384362695641389696852627267517718531290482933593`\
183.732527716585*^-10*I)*GaugeXi^3*u^14 - 
  (2.435570642420890555448418213549308698572210204624325635780369743123610869\
95947577253193921045751443617964954534011035672900061123547821849940097964884\
8298366863806690337825585555511726874835465825074191938`182.48999975637759*^-8 \
- 1.0160520948070721262145530012252049469604398344326224374190701132268366138\
07974899596474625821209787098436786813046819892222205874995116114091255677596\
39420047263015779580873441694839336030577317833849985`181.11031500138162*^-9*
     I)*GaugeXi*u^15 - (4.418183063387148854790967878998850768363903272824280\
97075859693876044078484442074390105642327824323824051330118311058927054654973\
692533009004724051199422984154004121478709337658698815829398690209241777977`1\
82.48997397002822*^-9 - 1.905097677763260236652286877297259275550824689561167\
07016075646230031865088995293674338992341476835080956897527446278729791663601\
56158427139211043954932391258861815458671413770317782375505733248121844765`18\
1.124647511161*^-10*I)*GaugeXi^2*u^15 - 
  (1.869362491845473166595064888439763662415755303152945436200002663959678692\
06909591610160187474985528874304224054355001833888942744097282701368138193058\
48685768033822234152283830729434498764340187002057917`182.4899861445474*^-10 \
- 7.9379069906802509860511953220719136481284362065048627923364852595846610453\
74803903097458014228201461706537396976928280407985983398399344641337934981221\
82969119242310777975573763240932312738885338410198`181.11799862601003*^-12*I)*
   GaugeXi^3*u^15 - (2.521199477537360506731655321910278636499552783078919221\
57190540317158721486496657885254279850901421730841060499393530498555534354976\
847678231972206302490940496563809642945077660741694807972722322952219814`180.\
68854399771385*^-9 - 7.065755873001294619244369147966769790273861416154431945\
72675248433923545917044462680666296011652348353278957750881741797887001846710\
112070012685072299135999563523016407552203162743892103089631906118300852`181.\
13609541742633*^-9*I)*GaugeXi*u^16 - 
  (4.725923151170227430599871463454733903902270417158289613263395447019542100\
68788515142133382002047447352608595717970151292073234197188871003966555168424\
45212071266442468780362789549795937223046163714269505`180.68843592802205*^-10 \
- 1.3248292261877427411083192152437693356763490155289559898237660908136066485\
94458367526249305021848153162398045782903265871038128462581460131273784510560\
87999918160565576416038093014479769329305977176764242`181.1361091730173*^-9*
     I)*GaugeXi^2*u^16 - (2.0378901514839007519512502724608164606347380723559\
21411234561218478665503216987484201634275161121923967503221199688745937494770\
418655633625939163354359443834603507477678964003420869427752964699566611386`1\
80.70160655908933*^-11 - 5.52012177578226142128466339684903889865145423137064\
99575990253783900277024769098646927054375910339715099918574287636077959922019\
27422750546974102127336999996590023565684001587208936657055387749049031845`18\
1.13437444711002*^-11*I)*GaugeXi^3*u^16 + 
  (1.794980231440073972809694432860683156969289727003635731987857296170243008\
03924353581916519249916047183823587202546534619873852502848045725506793181666\
317552213763839108313606835687584557640784614663533349`180.02534746635465*^-9 \
+ 1.5925853826417950226268398542887220968282271881282680698870313676159678787\
41047366064089373041839057631461548662248345252897877263537090437534751672862\
04988913862167686335458314300341948428742027532040648`179.97339052169377*^-9*
     I)*GaugeXi*u^17 + (3.257215051798025412976350846285302864604981835950577\
67239599558437647734440410948960055938144292433287161102320180479582696526228\
83404819987593706044183728671621292549852106560290818351012717099731161927`18\
0.01897151695286*^-10 + 2.986097592453365667425324726791353931552925977740502\
63103818381427993977263946381137016757445344823305899040374171564734918351986\
91320445703776593866163435421349156441187898433931314115330389145380218188`17\
9.98122908127627*^-10*I)*GaugeXi^2*u^17 + 
  (1.357115166170208910329602296404190418442298377131272987586177803558731184\
25622526406876536635573144876503688375526497499643448337465484423468202850635\
3965429849844610756814508544408185805173281021089171`180.01896307435646*^-11 \
+ 1.2442073301889023614272186361630641381470524907252094295992432559499749052\
66443254737569822688936763774579334892381519728826466612138351904324024744423\
476475889548185049495768080471421472099547724175757`179.98123912610208*^-11*
     I)*GaugeXi^3*u^17 + (6.7912794797110143478289659986581964806381140733419\
75997577867667667068267730738638995490671300440875917360952995901028719314678\
0117985467303305902385129565351904010260721887032299049205318481820264615847`\
179.26055809723104*^-10 - 3.1456703002102813023610018043493434780762193346169\
43055392132649047051571589012866764174587719907584753178550654911632240418806\
6191943887137648460611743902951051313168116577232724557930860418843640916302`\
178.92631969597164*^-10*I)*GaugeXi*u^18 + 
  (1.242383038070843918207633741310822635687969681392389001508439160080469261\
72092599661631316827259810721563443432579100351305958129568355284600741777936\
89752726539264196833901276907451646004586329062759732`179.2586296983262*^-10 \
- 5.8981318128942774419268783831550190213929112524067682288602487169632216967\
29399125182827351974826721412209782477959310450785262410989478838309086364701\
981803322121219021858231135854612036328564851688515`178.93508865891732*^-11*
     I)*GaugeXi^2*u^18 + (5.2211938858516082131251513769961140909683660190449\
29203849458165332296119585945619671006659774920735548716001808467752619505239\
81845940243634489982219586661418392910600411296913944657075478874885920544`17\
9.25931014954983*^-12 - 2.457554922039282267469532659647924592247046355169486\
76202510363206800904030391630215951139665617780058842074269914971268782719267\
124561618262878598529249241805088384125910759630660608834847023535487018`178.\
93204356111096*^-12*I)*GaugeXi^3*u^18 - 
  (1.251849833070301656906952045975956700532181259682129893877555890507868859\
89868149952060607100281236486792358339760072466662493621597223899307193261471\
4727480264092217651407121275259587635574270486749648`176.82049587266462*^-11 \
+ 2.2983046068081877124309405229319963585552181831991366164008826968332495540\
25106454661115712474808988470156433746746120586821433959441081976086229491762\
9312034091784010954682897576177870938774089597341852`178.08435122448194*^-10*
     I)*GaugeXi*u^19 - (2.436577078599913448629366259271039910821350049699128\
12767693318195429547511850448316690323613482828706567259148289959894313958880\
165991379542378548067462872851692787343580501619718041764631449940009192`176.\
83667268711335*^-12 + 4.30932113776535196080801348049749317229103409349838115\
57516550565623429137970746024895919608902668533815433132751489761002901886739\
52028705161680297055496006392209502054003043295533350801020089924230472`178.0\
8430139236137*^-11*I)*GaugeXi^2*u^19 - 
  (8.944534538027075158361252846861722652528463126797770783940008039542272531\
17749194710025149183918971388978611515767856784546287413835199301974070888479\
1300883663660575762433019150551623262649547746562`176.78181644130814*^-14 + 
    1.79555047406889665033667228354062215512126420562432548156318960690097621\
40821144177039966503709445222423097138646454067084542452808133452938173667904\
3979000266342062585583460137313889616709170413509606`178.08445631386667*^-12*
     I)*GaugeXi^3*u^19 - (6.8615492711113436544573589768673318692924237256512\
74176652408053173553501578091715577969430183346688594918021571282839054426377\
760500102224459623780241873136587652387554563602551209964929023370088596667`1\
76.56636833221674*^-11 + 2.35996183555604732833477424734099466706875658965258\
72869776671635781863261569845606675613190791719292384180060192797193783695384\
29025379039034892669264521473927223286938339170649364344812345392828940333`17\
6.10285112574107*^-11*I)*GaugeXi*u^20 - 
  (1.266400006150608153276924022896778438633712287001703495278528279739277511\
05043955467539961531098368564548924090210406679782352827581759775985182072804\
8591570581708444860897503538110784736255768774900807`176.56563314667198*^-11 \
+ 4.4249284416675887406277017137643650007539186055986011630831259317090993615\
44346051251677473273447367322033761286149473834442884554422585698190423754870\
97776361354366300938594496755814652314831797944034`176.10896849454676*^-12*I)*
   GaugeXi^2*u^20 - (5.273357112975937755619448940845239009221078596292463283\
04362650308950661593948048997839592109189294563626754551386330646525663324565\
80660111079970399030384069414979659819093512678294293333022683310698`176.5656\
034832981*^-13 + 1.8437201840281619752615423807351520836474660856660838179513\
02471545458067310144188021532280530603069717514067202562280764351201897676077\
3742460098978629074015056431929205774770698158943846451324914332`176.10921131\
057367*^-13*I)*GaugeXi^3*u^20 - (1.495056027707610100927010161598866207332251\
01829912454793489803716243430000246369712746265727727025595104709072784274173\
39837129119777747996361415319180660850899309655435333266361837970233566274214\
9303`175.8304379441165*^-11 - 1.665407157204162399129061294470459315402759649\
90422441090813777018744669905805468030092114850153128677684870913722975927653\
46946518476694065161911984327401837457580496228459187931484652255078606794262\
98`175.87730090256238*^-11*I)*GaugeXi*u^21 - 
  (2.739288993011978218664989408394382052047434428322864321599409527594191727\
68079212298847050448048485962489486528620929754539869761442233515040643171565\
258485871818793077783360235037184040941172176166162`175.82483189399093*^-12 - 
    3.12263841975780449836698992713211121638017434357042077045275831910146256\
07338525255642271534403711627065913296323057986435025524722143801372178584970\
6138784452329634304283609773715337229782806678037985`175.88171574036656*^-12*
     I)*GaugeXi^2*u^21 - (1.1484746402744860856197000084415203124654846843083\
92907489629888783563579830119342954356414908630179505455008028869911199429851\
5383818535462617129435137127008427992490429979240622990547342341126799567`175\
.82635066188936*^-13 - 1.3010993415657518743195791363050463401584059764876753\
21021982632958942733639105218985094647266821317794413054013460749434792730196\
7559917238407743737755782685513734762678483740571472384574283611584914`175.88\
05397090955*^-13*I)*GaugeXi^3*u^21 + 
  (3.064892095411104484989716158106167783385240013064700186027214436476381147\
99655214534476285656861595246697860409538584026475373611336441816233596025871\
230816008390796661211388581536772552695435295383217`174.11916921897844*^-12 + 
    6.15642000733791443629875668999591870119991885556864797403437945299239782\
91565539260836956271325375028474779721785382620224599345194359799163735482391\
0710014170680104515374460600113860976744293721241814`174.42208227080366*^-12*
     I)*GaugeXi*u^22 + (5.781413229998470816379469509336305793710936508790737\
85307238901976280317283549893758786124972108012419768167905849991795652889549\
34065938878085273141895535363106555206397081159583394109783469533911314`174.1\
2126436483348*^-13 + 1.154328751375858956806016879374234756474984785419121495\
13144614743607459296685386114069293008735078178390211978347592412921123772239\
424623432004029483258127657002519596632711362521348933139469513743271`174.421\
55986584677*^-12*I)*GaugeXi^2*u^22 + 
  (2.387393203092025897204188172794675533002271952404223531110625292885891024\
09431064853180347428129285636744533602909017012302482965574231223476488851670\
5650993386869891304830777241068094975192727329281`174.11814183185675*^-14 + 
    4.80970313073274565335840366405931148531243660591300622971435894765031080\
40285577547528872086972949240995921657644830172050468238433093593096668345618\
02421985708438316526362973438389538880811229739302`174.42233615000757*^-14*I)*
   GaugeXi^3*u^22 + (2.138324092333302407599439319650670601053513054722490761\
05021030195525599389951664809719745167409459298349708842115965105988120863842\
010006854589126716214867064548031204086833830752161838267372867077954`172.767\
13056505315*^-12 - 1.61207576472181482045083669475706172949765965950050142180\
24986513595941569407291109549006145037483721470351965515432143294504298076735\
300711370557340026464008721718113520735374012190249228032717642785`171.644442\
48493314*^-13*I)*GaugeXi*u^23 + (3.972436151117770483895623905783047598551195\
17778130264280370986382647167765930865827220585001152762137943641612130314422\
44692506302781452721317202234409921047992173519751866994628086344355314743191\
564`172.76710764792898*^-13 - 3.022642058853402788345318802669490742808111861\
56344016587968497129923904426386708304043865219452819777569099353414352686771\
9555889387868883381979501254962001635322146285137882627285671730176819345176`\
171.64843744348772*^-14*I)*GaugeXi^2*u^23 + 
  (1.654062871303816609609529229248983481687358329412276262061244264472959381\
94445546220065160357066709785102614612527239809803398678738728485103946951889\
4166171326458821511658078719663825519947855310798`172.7671059563006*^-14 - 
    1.25943419118891782847721616777895447617004660898476673578320207137468293\
51099446179335161050810534157398712473058931361948831482872449453680758247921\
895675006813842276188074510947023632209070080605`171.64872942251554*^-15*I)*
   GaugeXi^3*u^23 + (2.049862928278419341456951142180581533062558200134581528\
96517216239745810680324033947600092691022036628746731633398157788572693327213\
523078153756503497932376561779254268489849456104206526726573859565`171.456728\
327805*^-13 - 6.2423102740470831482607996250818585104061019346348034027246168\
17363471725426393736836716457643479451795250618167733826557823885608041928817\
811164709186357982171807730202151825876062505340129571711192`171.940348857970\
92*^-13*I)*GaugeXi*u^24 + (3.712832292346690869496835441622316869655982189447\
85515959764097297212914621687454491895391909625034303240968111978267847788023\
8338938948773138743750809231574056193869716787531502296200022165771879144`171\
.4431248554353*^-14 - 1.17043317638382809029889992970284847070114411274402563\
80108656532556509485174488256568843358081523972116094909064500924795919785515\
07861653339593382972442121657213949412903467351761719751280979462236`171.9417\
6614627085*^-13*I)*GaugeXi^2*u^24 + (1.55840898662814944573273230393582949149\
99128875240654319821758536580270550293412631329096181041165751723375599321227\
83166032820161829359012385533940148302246184234554697254506911078478414168382\
40026`171.4460188455903*^-15 - 4.87680490159928370957874970709520196125476713\
64334401583786068885652122854893701069036847325339683217150395454435420519982\
9991063128275688891497242905184217357172478922043111396567383229700408109267`\
171.94147278349814*^-15*I)*GaugeXi^3*u^24 - 
  (1.549648300528531419772859325100239178502105946221644557958105841132194540\
27835694951469307916398021274402361025019335298725817681496512095087915547438\
87928844876418184033134972297622790483492812979285`171.52905718838394*^-13 + 
    1.29044957787136129966631847147515576296064157924716065459659041767736082\
88772918395942489412543749036688049747924576755705720313022989007839165500887\
785668389455907570712506985552415854959669256216991`171.44956508395703*^-13*
     I)*GaugeXi*u^25 - (2.915790548555805853365514855668981695455618344215526\
40102122381652892499562933750085464389179288675732576248720722234010332199313\
3625170828473029410134592597094888119548530830908167575138291149064008`171.52\
967910499333*^-14 + 2.4195929585088024368743471340159170555512029610884262273\
68607033145051554144922199239216764851952944379009327735858141694822558691810\
43896984353141645981282302298266950859505979107797280488622537771`171.4486650\
9307505*^-14*I)*GaugeXi^2*u^25 - (1.21104130047083479754718828764085278777802\
42527326327350266341655826637910221735559754039084289498424040575833880038926\
70966156056156721654315786233784909864005028060246927930780635521571207756910\
81`171.52911277848395*^-15 + 1.0081637327120010153643113058399654398130012337\
86844261403586263810438147560384249683006985354980393491253886556607559039509\
39945492101623743480475685825534292624277896191460824628248866870259390731`17\
1.44948489446872*^-15*I)*GaugeXi^3*u^25 - 
  (5.502595423909962728736867567611604650201733420175333077766086997886973839\
80875053374713208920816127778936346627914362145431647790504919306144753103802\
9362589177388773696511890355603478813133480645118`170.14687625331365*^-14 - 
    2.93356145732391600578798253246933121420043170115498722367477679020449336\
57387314781173247464727188240175859708064627225000550624503573532482051590708\
16926054621992080710328400234517771285266684461143`169.87370386165412*^-14*I)*
   GaugeXi*u^26 - (1.02507561004382323186224080041848967459451801166617757321\
22564790654216431358923092270771005670612185374081889938748667156185097309386\
66168792839849044425877859496981049134959409357873470121373941157`170.1462505\
49954*^-14 - 5.50042773248234251085246724837999602662580943966560104439020648\
16334250607601215214699838996363477950329736952621176046876032420944200373403\
8467325778173635241623515133186575043972082115950371859974`169.87589111268605\
*^-15*I)*GaugeXi^2*u^26 - (4.268242396531653938659221676642273007173976132640\
42853372634633673097757785042928829954650354212149933871126668014533403524438\
5529747129251572840426387214394591049469459054346940027235777176309759`170.14\
6184435028*^-16 - 2.291844888534309379521861353491665011094087266527333768495\
91936734726044198338396727915995818181158126373903969254900195316801753934168\
22251602805240757234801734313130549440626832170088164598827478`169.8761205810\
3406*^-16*I)*GaugeXi^3*u^26 + (1.94709354327688946773766427025208593334631009\
65187478257904325846083712385622662056621928386444180241076220332960477556886\
81670346467007314447741309668153712463187322126573691391`168.10563854461407*^\
-15 + 1.893075597415793777123249933802646000409913223782719547822665517447577\
03129457847724568369129713740177439975048693302925514813508917100338829022958\
70834915342122624867338992499328`169.09341968526564*^-14*I)*GaugeXi*u^27 + 
  (3.915322016446996097012295400131016173641895129892339698743561173460182552\
82923605346419474574203834290372405210281561262402392190562559105275761929035\
48759447331205247234470674720651202733552929506`168.1356768759081*^-16 + 
    3.54951674515461333210609362587996125076858729459259915216749784521420693\
36773346448356569211821326283269995321629994298534027532921956313530441804757\
8154662664799216262606109362407418876204244288859`169.09307861874524*^-15*I)*
   GaugeXi^2*u^27 + (1.613109737472133751598958835078770600969974809974490295\
96102474672394862382082801034119179931441166606421297525281360455475391841744\
5347355031525950991953844979641332437345688175588782809807082223`168.13084270\
536123*^-17 + 1.4789653104810888883775390107833171878202447060802496467364574\
35505919555698889435348190383825888595136249805067916429105584480538414846397\
1017418649089777611033300677608587890100309119841843512081`169.09313678018083\
*^-16*I)*GaugeXi^3*u^27 + (5.612002133041054884500667148639520722043818845798\
04143491626789310571361211122203749240936636149164111476467225262328483810122\
201159896972354992488303544271864683766808669204068`168.3572783144698*^-15 + 
    1.58515516966936640915800161018475605621164033801831268666774102857418431\
30236736225689250254901245551464569330249076831088166512451882518458392104703\
07753084668434682427639809345`167.80823226844527*^-15*I)*GaugeXi*u^28 + 
  (1.054911229505088829518807734134165871375476964351403026721489835733898281\
07900611475452773722016980689684229829618398264200266819722405555214224790537\
689330140742402993815256800778861695588947803901`168.35735916629784*^-15 + 
    2.97216594313006201717125301909641760539682563378433628750201442857659558\
69193880423167344227939835408996067494217019058290312210847279722109485196318\
270370337533150295518246425225611295601110685968`167.8072163043545*^-16*I)*
   GaugeXi^2*u^28 + (4.388465529742028103285927069648750520979366618688526168\
86899865213675906850313428984101945605537010683996638206286378823829826590097\
3248601170262983125227704703826466124944657807209653518754375986`168.35730820\
0851*^-17 + 1.238402476304192507154688757956840668915344014076806786459172678\
57358149454974501763197267616415980870816947892570912742876300878530332175456\
1883179927932097397214595646593601051067137316712945168`167.80785732116848*^-\
17*I)*GaugeXi^3*u^28 + (1.100344581966887255829092860507195934273760368657924\
87978211356408974206424704317836806477874768055183062242327892600055309373159\
3112882408001399564489457504173850124935694856843`166.87877468927311*^-15 - 
    1.41403919653515391779248395759653328615669972983626887484277961191414727\
99645487591110371960500093398781374708598350345441324747401000382939593552521\
0201275398967756987111901501`166.9877074279988*^-15*I)*GaugeXi*u^29 + 
  (2.051358971553862267398377193852218840936211485891989513060177839961106948\
07493506095475046933065860577828181851813417551533542912127103229493527512114\
68209778504092822117193791`166.8772215007624*^-16 - 
    2.65132349350341359586090742049349991154381199344300414033021177233902614\
99335289233331947425937675122715077578621906897702483901376875718011737910976\
9127391373064544350834815314`166.98864255579372*^-16*I)*GaugeXi^2*u^29 + 
  (8.540532548626683997493410354296746483486421597949010563230461036168528046\
58770328341694948165580262193613868252589848550327517160670273997991450971025\
032931917583186318255281422639547200649266487`166.8770053317225*^-18 - 
    1.10471812229308899827537809187229162980992166393458505847092157180792756\
24723037180554978094140697967797948991092461207376034958907031549171557462907\
0469746405443560146181173047687006999043251764`166.98877185799657*^-17*I)*
   GaugeXi^3*u^29 - (2.736563201139077349316299898746599360612330726543353022\
48779503327625843608006332376438771405055489289232061581587612108938599429061\
757020133428923197971725030770807372523606976`165.0422851396443*^-16 + 
    4.71862799006497853371082769880933968433329202322160699095950592650531369\
44485202446053371934426537039775772229246317789246230586882432543900741599641\
5534794944842841562426244824`165.27889539651713*^-16*I)*GaugeXi*u^30 - 
  (5.184132115923426235399854783753577389295616683251730935520032278290690863\
74640259543639011072761403544261599879300106988339089911183237506019051000520\
59659468998450476381620929`165.04562088373652*^-17 + 
    8.84742748137183475070780193526751190812492254354051310804907361219746317\
70909754586350072377049756949579572929836845854836682350404561019813890499327\
912774052158032792954920904`165.27776183447472*^-17*I)*GaugeXi^2*u^30 - 
  (2.157144648391785292581748895798861310767719493245846004236733179483550965\
47747740279346600519298919898895784514403388392753254929269173103555657693123\
8063134053809584159676557`165.0451848399185*^-18 + 
    3.68642811723826447946158413969479662838538439314188046168711400508227632\
37879064410979196823770732062324822054098685772848617646001900424922454374719\
96365585506584699706455038`165.27791134189417*^-18*I)*GaugeXi^3*u^30 - 
  (1.650198162483901334168990853144344223615269031477302491186802500476416698\
92061884406575382669446453051994045848096239626311475683267738081228247673238\
588739374176688908643446503`165.09714955519252*^-16 - 
    2.43937250685216724200023426330541414476119546724081274191788169580269289\
90953130919867903539258110842856587475131470367706633856928436751606778902195\
697841081955832620254970441`164.26689158076255*^-17*I)*GaugeXi*u^31 - 
  (3.100616164495690349606221983084488121143545863554156430644648632893676554\
55850718865005709123838486903087685877215709491434264655488906174853535860454\
73297158018691541779955617`165.0971689886435*^-17 - 
    4.57382345034781357875043924369765152142724150107652389109602817963004918\
58037120474752319136108957830356101515871506939449938481740818909262710441616\
93345202866718616297806958`164.26600037864634*^-18*I)*GaugeXi^2*u^31 - 
  (1.290655155426665334906253365745090992217278002980708691541472973600615976\
67903668431797389203313052670146715366072296295646494001156400438010505610445\
758819155847553086201799635548490398018720767`165.09715989588247*^-18 - 
    1.90575977097825565781268301820735480059468395878188495462334507484585382\
74182133531146799640045399095981708964946461224770807700725341212192796017340\
388938345277994234574195648956485211018646874`164.26641783049214*^-19*I)*
   GaugeXi^3*u^31 - (1.204114580803142888802109973335595659671608333092726259\
22341514972930524304663263980699809600816989982057929023109467175645829040262\
78497774149201794140008645744675737300472519`163.21993302821434*^-17 - 
    4.95585668323167810347110751585250973548716802540623922926428376488130601\
30823067862430571747970746688067248487504568821495654059578962369873390573190\
587789372286499077436463156`163.8343839515198*^-17*I)*GaugeXi*u^32 - 
  (2.237357551460082499488597550359675558304258239693002051563001911649743755\
72274848748604554338033938832529810049843565866425288570769087448505458245001\
268481821362323161420578`163.21621674445214*^-18 - 
    9.29223128105939644400832659222345575403844004763669855487053205915244877\
45293252242057322027445150040126090914071066540304351361710554443512607324732\
35210507303718577019336842`163.83460136106618*^-18*I)*GaugeXi^2*u^32 - 
  (9.307289312013363775555813558353178942321176856280531095240762723308202583\
83935282742618822198691440898043537448340644369132573328755694756387160573772\
92634727973740272329617`163.21555415668573*^-20 - 3.8717630337747485183368027\
46759773230849350019848624397862721691313520322720552176752388417810214585005\
25378808629443917934797340460643514635863853051467104470988274042472368`163.8\
3463971177622*^-19*I)*GaugeXi^3*u^32 + 
  (1.261209217161499691360459618947506602542410880461566508634524870895345701\
22746536511247230011151802080021391299992388969670824605303133705086216779038\
23638276099794223820956252`161.5777721140922*^-17 + 
    9.01074505842273410251140073418991269285887706025649157356800041168999180\
28658890267714595448120694711502304941763426425113121113169815794624627905119\
62132668854897534780420121`161.43174568043887*^-18*I)*GaugeXi*u^33 + 
  (2.375324634332978992943928393978421994641821615382310881750193438372350958\
23364530651735455567655298719356608555704907501126480808103946109471199426693\
5245251361496385419549894`161.57842395956908*^-18 + 
    1.68951469845426264422088763766060862991103944879809217004400007719187346\
30373541925196486646522630258406682176580642454708710208719340461492117732209\
92899875410293287771328773`161.43046296116609*^-18*I)*GaugeXi^2*u^33 + 
  (9.892616439340092511673695210680110431416118148300400910888229900268027180\
07235764087010506242671956250107348921837409742255815739776849668305117860686\
79962234644833187925392`161.57835656023158*^-20 + 7.0396445768927610175870318\
23585869291295997703325384041850000321632806095988975802165202769384429274336\
1175735752676894619625869663918589550490550874704161475428886990472032`161.43\
059612216948*^-20*I)*GaugeXi^3*u^33 + 
  (3.979960346308707342084081772035734991428051515772054309307323172045098966\
92995228516762907544379761957518789078879401377454224428582884717037991405006\
3099870836455806147761574`161.70950759286058*^-18 - 
    2.55484189563725943140307140773708885621239829716676877838439492207467842\
40135150820990704836167728395949336980320265776361883769939282575614237311827\
43946329943241192932126198`161.5169928771212*^-18*I)*GaugeXi*u^34 + 
  (7.477605622036603286752288765210470721231995675022137602979823777611442990\
83794290987708375299054748717927080631241883576639084654337461631880870216802\
256425874116626299731492`161.7097647646426*^-19 - 4.7903285543198614338807588\
89507041605398246807187691459470740478890022045025340778935757156781449074240\
50068381004983306785320686361548292766949596764489936864357723674773662`161.5\
1636750983334*^-19*I)*GaugeXi^2*u^34 + 
  (3.113368932459659414873787724403742514048233227442911653080273130553008050\
44562485146153675046339114837411555956215887615975722163019569707742401159833\
87453312090839890041926`161.70967139046382*^-20 - 1.9959702309666089307836495\
37294600668915936169661538108112808532870842518760558657889898815325603780933\
5419515875207637782721695265064512198622899865187080702681571819782236`161.51\
659486276628*^-20*I)*GaugeXi^3*u^34 - 
  (2.671123648021613100759198545652007843641256399157085094339794881770424138\
09815910053935924585429912252876112780273653416868117665528088561860960420571\
658274794273470530672339`159.7227085364311*^-19 + 1.4154644071760052565223179\
36995622635147837349633056397249369384705943860727664762264285183572228018485\
629103731485703496006002233891917489243304880687211596671305166346825248`160.\
44691349738076*^-18*I)*GaugeXi*u^35 - 
  (5.042404302270300697279796145795075890655272663529821965401763683315512647\
10070318961905227405019322480796627740828515202008572328499479851759575493249\
41126307247474102251152`159.72554909197763*^-20 + 2.6539957634550098559793461\
31866792440902195030561980744842567596323644738864371429245534719197927534660\
55456949653569405501125418854734529233119665128852174375869718690029734`160.4\
4681165258135*^-19*I)*GaugeXi^2*u^35 - 
  (2.104214485249191855685552191466142491435336960692883125378479382339533958\
05794535021170124890364970620454542216528919639760167327508551057266941922698\
455793495495409319597`159.72618952179445*^-21 + 1.105831568106254106658060888\
27783018370924792940082531035106983180151864119348809551897279966580313944189\
77372902232058562546892452280605384713319380368840598994571612084572`160.4467\
8849942724*^-20*I)*GaugeXi^3*u^35 - (4.28942814177325229731099084972705149117\
51810114069594859072763296264920008743197171622970161441612101154440645424101\
9216600561927632067512304167970190340850811520661166981337`158.61195279230287\
*^-19 + 8.4474795033484935116826323855550171482693345202604890731383428323023\
73585314986352982254602176234382131955376968985338893567753482486372057612374\
4096861715115328150241554976`157.90628054224777*^-20*I)*GaugeXi*u^36 - 
  (8.063496656986588332953270812027537258030025972195183581900803520003518026\
26130974143530725378723143742723344405943043397909387644875112380538573628115\
09080099532448640331205`158.61199460704682*^-20 + 1.5839024068778425334404935\
72291565715300500222548841701213439281056695047246559941184172737908043946649\
7416331816847510425439537779661947608023202018161571584124028170291558`157.90\
51996155698*^-20*I)*GaugeXi^2*u^36 - 
  (3.359089708677955506356943108453910870190948745305394652674416111112659930\
93878327958759708232753198020236498105813399460129305516524417940486334182400\
2682453152697297508142`158.61199124176537*^-21 + 6.59959336199101055600205655\
12148571470854175939535070883893303377362293635273330882673864079501831110405\
9013825701979601059980740819247817000966750756732149338501173762148`157.90528\
681643758*^-22*I)*GaugeXi^3*u^36 - (7.236796627561941936352099217412459770458\
42969316820702318102281339103750515218085885684681482900961410228462984336150\
89758874470625984565356168852529958621937555270443187605`158.14175030840678*^\
-20 - 1.116798638680627729069229899097478960790487002764765428447338640119226\
50144996689860857433684426506359675984558112599580502063708393740717702996274\
213786230676456801032088305`158.33017881628865*^-19*I)*GaugeXi*u^37 - 
  (1.360339272014233936610008427621609428414704660242147556453839714532563605\
96849168190906462858676488362509306221931283877701497436063098398440554257201\
95644975435925905006301`158.14252414755467*^-20 - 2.0939974475261769920048060\
60807773051482163130183935178338759950223549690218687934891076881582996994243\
9247104646112421344136945323826384569311801415084918251835650193516557`158.32\
985305950695*^-20*I)*GaugeXi^2*u^37 - 
  (5.663912353880781487527655141358444547908804637734246541115291022373400305\
22467925084612757436338638077807277965906649316892708980480130054569725083885\
388769727503269722566`158.14229944060244*^-22 - 8.724989364692404133353358586\
69905438117567970909972990974483312593145704257786639537948700659582080934968\
62936025468422267237272182609935705465839229520492715981875806319`158.3299478\
226008*^-22*I)*GaugeXi^3*u^37 + (2.323567398075937521586800430687515102883826\
33822023165360212059043761206334159607506958501523329309569022945016396845912\
23810025644832713935183198781835264613283431474981454`156.74844509096178*^-20 \
+ 3.3063958842290290943708318103191580022510625790922232096632623321552673439\
44246534140397078569139933158090111180875917130231722675236977130228138767034\
2228272183718291386647`156.90164466835958*^-20*I)*GaugeXi*u^38 + 
  (4.362130661599300863472768111553838644457443937858871709456061860742960611\
64920463684090998356558296228044587319317699982418414318834569123933025965316\
042266676499305063811`156.74880784332962*^-21 + 6.199492282929429551945309644\
34842125422074233579791851811861687279112626989546225151324452231713737467141\
8958464142344619184480016069332119177760188189167801034447179634996`156.90146\
529693268*^-21*I)*GaugeXi^2*u^38 + (1.818224988989254467683631903080526963739\
09074267961930186544447648339617566328122458496119701320841381196252399105231\
831739370060457752210683154124672772783361103390164324`156.74891497677754*^-22 \
+ 2.5831217845539289799772123518118421892586426399157993825494236969963026124\
56442604797185217632140572779757899360059310257993533340028888382990733411745\
48658376435299151458`156.90141223655067*^-22*I)*GaugeXi^3*u^38 + 
  (1.192107482558822753998562129765223676406864389797294718273586244895784667\
98432489584182635547853423280311384806453362985709105966790689254823033705874\
60456943848598225976951`155.49375116943088*^-20 - 2.8174858484640755251751487\
44252803733306303305552978260032596346550237784294736108774510882214115917776\
134055668550032957764266428222103603846227845900615604580349646924997`154.867\
29749885788*^-21*I)*GaugeXi*u^39 + (2.239271302666935999311677090791727926257\
45977522144736841000264947743648153956905171859111241281889408212570919881691\
1398715164181294497036222031614558038234201392681569051`155.4937928929966*^-21 \
- 5.2827859658701416097034038954740069999493186979118342375611181497816958455\
52630203952207904151467345830251354378531311795807999552916444257211677211063\
65425858815558798437`154.86654919398754*^-22*I)*GaugeXi^2*u^39 + 
  (9.329263516058687649459145085513539136889412016187001763635773479437573565\
22138349021674348500532879032580571536815001991255349493774140006754746603282\
06368871830393737592`155.49379035616266*^-23 - 2.2011608191125590040430849564\
47502916645549457463264265650465895742373268980262584980086626729778060762604\
7309910547132482533331470485184405048655046098559410783981616602`154.86659476\
94752*^-23*I)*GaugeXi^3*u^39 + (5.5194317640471740414504025164544164333926604\
79705305346998339154738041852472441727951039748215306343966020777126339719126\
40502790776777243657988652356968229110820803156743`154.13559448912298*^-22 - 
    3.67896622831111452350364379695366034190619506495389663369164596440689204\
84777569278224446211206588607951222029939153560915246630954776789523257807918\
05159927325168998608168`154.95942592170198*^-21*I)*GaugeXi*u^40 + 
  (1.042506889037651644536212874268051301995797834254776134402909443283140791\
20606310896448991003716825938760136820534476463558308156676512272907230751880\
948545201885361619521`154.13870720493603*^-22 - 6.898061678083339731569332119\
28811314107411574678855618817183618326292259089579423966708366460123536399085\
413061359129267160874330402064803561083898463467486373469187239032`154.959355\
34463342*^-22*I)*GaugeXi^2*u^40 + (4.3362420878992090085964923511503368453628\
81634669863945850958902017086205823485413249880743876039585270029322933721046\
321097233743060097466893596829466925388541926152298`154.13796984589223*^-24 - 
    2.87419236586805822148722171637004714211421489449523174507159840969288441\
28732475998612848602505147349961892210889963719465036430433419366815045162435\
977811932227882801626`154.95937215699684*^-23*I)*GaugeXi^3*u^40 - 
  (9.716650281187033476199677010797130310044816408489122821334654579548210255\
05348114571921810317489003462973057576934646592269729026778371356914710369808\
204699514114382234578`153.47113410283447*^-22 + 5.711283992297110072414488634\
32699198470674167721412368751115342418043979114814034212468594058578613639767\
56540681995823529857827999848087715557574761278426398617272472339`153.2403512\
8671832*^-22*I)*GaugeXi*u^41 - (1.8226823755965937807146215556655352746169203\
94117404363432420486294555603898697515833663428309141207415926198150650028801\
44330234817339407982922870813391900844986550571885`153.471183682729*^-22 + 
    1.07086574855570813857771661893631099713251406447764819140834126703383246\
08402763141483786138598349005745641851377874216911848342749971516446667045267\
7397049497407385885636`153.2402077164957*^-22*I)*GaugeXi^2*u^41 - 
  (7.595885405686585470550175615170597198118771559827040562511457690503694048\
56028757793812696885751895499977785317859482502848569091938709419390698570496\
4530651275715959515`153.47120386252274*^-24 + 4.46194061898211724407381924556\
79624880521419353235341308680886126409685868344846422849108910826454190606841\
04740780923713270142812488131852777935528224877062391974411902`153.2401492445\
8228*^-24*I)*GaugeXi^3*u^41 - (2.69741266762450367379936936846808473694269826\
01122063348281726781966241138765488631736335172036414950068396434561395812139\
9628795353812288585748640133992275960328787528658`152.10016409416855*^-22 - 
    2.08957694532924875893533950376436756171653151739199352298921314627337680\
61091700688224625996041781127314137847028702168832814913053437510560997998537\
0327041539114267057181`151.9892750694298*^-22*I)*GaugeXi*u^42 - 
  (5.065533502942307826904253538322605690312837967424352661290111026972922404\
87285207081710076032446220882695356591741440729014622778235847111188733946149\
58911869517332983542`152.100417570775*^-23 - 3.917956772492341423003761569558\
18917821849659510998785560477464926258151145469387904211737425783396137140084\
63178816566561527961975195332301871247256936320288583925073221`151.9888520187\
3082*^-23*I)*GaugeXi^2*u^42 - (2.11049602342630991836580544411747488569322087\
83975907103819602378473126984895843414980759280957129880830381101033499066634\
97866439657485046952326757150001363723557121399`152.1004065610911*^-24 - 
    1.63248198853847559291823398731591215759104024796249493983532277052607562\
97727891162675489059407641505714170192991173569400636650822998055125779686357\
05680012024330211384`151.98887042121882*^-24*I)*GaugeXi^3*u^42 + 
  (2.836339442743501598252513261332104868356309040162082543121811042218861754\
74325997949441992521144936242978838941366068151100884403962822566732485672277\
24546826908589048505`150.89120124260924*^-23 + 9.9436757331685300925934524001\
56940353757468801337765210533002061527820522678878363438405694908306707512297\
6178676774860776749336588676711789080351146513605850891464292724`151.43598999\
15765*^-23*I)*GaugeXi*u^43 + (5.301600666087647675281573161539038056675964009\
61902835938633510877998018468817787983772917469454352380329473903444675336976\
7869137990009831097574071096461475311014778184`150.88995024576806*^-24 + 
    1.86443919996909939236127232502942631632952540025083097697493788653646634\
80022896931447010677953075076585558033501895286395640500610376883460452565839\
971301097042149554886`151.43609145905015*^-23*I)*GaugeXi^2*u^43 + 
  (2.210358546467848622414770207909990544036221649953486757580186959468704438\
08248978453471926905427416948981022988401736041809288912092813556931469590757\
073250751147037501`150.8901972205489*^-25 + 7.7684966665379141348386346876226\
09651373022501045129070728907860568609783342873721436254449147114615243982513\
95912303599818354192099036810852190243332137545710089564787`151.4360714771326\
*^-25*I)*GaugeXi^3*u^43 + (3.110114148655375230371181413435495162906716737787\
48140262513456605021985953274064017194245963596736564195744547078740841510067\
63302014223659974876529587073593454169361488`149.18722273069469*^-23 + 
    3.24468321301300655943341197128677353722284309520153915712492895938480886\
68341510644843699571151693618243091003887854481894341354045207467009706530532\
17940707551432772201`148.20561870361476*^-24*I)*GaugeXi*u^44 + 
  (5.832525321259298827069634866369190140857739731418939623175516860407391058\
93960270498413081488089741284097295896865072136652811254553984960573813093888\
9479248365560751805`149.18722358146962*^-24 + 6.08378102439938729893764744616\
27003822928308035028859196092417988465166253140332459081936695909425534205795\
6322897271535518900388347640006431997447478363882665893644788`148.20554052251\
182*^-25*I)*GaugeXi^2*u^44 + (2.430497264145186259114736568116096204675440636\
25090289701281317997412987060960608636484083928247702017788954925236148784991\
48905545189257750362840576029714217471712841`149.18722411681932*^-25 + 
    2.53490876016641137455735310256779182595534616812620246650385074951938192\
72141805191284140289962260639252414846787386313979954182847818333601333226978\
265161777745568533`148.20549131250752*^-26*I)*GaugeXi^3*u^44 + 
  (4.401516331197478215039964409848843686354690340669134865499402845558068466\
10642722003243126871919416686371274449395355006274348585097017558007092759499\
5446776968338230397`148.46597388721008*^-24 - 8.36776463458058137115203159638\
39125961692900766092228953466651622493066976359755219371978727761608337036938\
99626777086040550180376077315387559702542761618861304111400874`148.7449810256\
46*^-24*I)*GaugeXi*u^45 + (8.267976315584500668746493507508804377490499910207\
79828842088162671674684804517892948636596682491160286288039475739644375362336\
91519845296117742933701996884871864323764`148.46659684281326*^-25 - 
    1.56895586898385900709100592432198361178174188936422929287749971792174500\
58067454103632246011455301563194426061800207036326031588205144966351674442267\
67803536494520887664`148.74480834701725*^-24*I)*GaugeXi^2*u^45 + 
  (3.444815433134616797965578925877205657632128732452029205648060422808812615\
11088809227993829637236195761059477374793998644660819896947303010869314214053\
10384417444860833`148.466579605411*^-26 - 6.537316120766079196212524684674931\
71575725787235095538698958215800727085752810587651343583810637565133101085908\
34195984691798284188104026465310176115325147353938370319`148.74481313361335*^\
-26*I)*GaugeXi^3*u^45 - (1.85385775796113249048964968777888233001939015639240\
90471291569150919106831819553748770226477271327089675030942429212400808745265\
3419116967097780859788484570672102648243`147.69307466500936*^-24 + 
    2.17750401641919636952787120571602026644810778669018374026908160892267088\
14465626312370894049984415432642730107044655831959612662247529006158948942392\
9138742634449201772`147.76295722103094*^-24*I)*GaugeXi*u^46 - 
  (3.472447696805911275108561456285003448110356838023128170081092694195206703\
52073821320076017243334170821041907621459245416438199680702415578411174044964\
06341154778785146`147.69281831664532*^-25 + 4.0828200307859931928647585107175\
37999590202100044094513004528016730007902712304933569542634372077893620511895\
07087296849242737417141168865480292669867135142439592253323`147.76314284048127\
*^-25*I)*GaugeXi^2*u^46 - (1.447096897736589102399043283742619753388581943724\
66363633587398959092338047817599289042233171802156586051550073886977920916849\
43729978338375689627739780134221958277739`147.69286075485553*^-26 + 
    1.70117501282749716369364937946564083316258420835170604708522000697083662\
61301270556539760976550324556752132896128637368718447392380882036061678861244\
463964268316343888`147.76311213745717*^-26*I)*GaugeXi^3*u^46 - 
  (8.185949365672188313463175676843291195362943892834758669822517797536924587\
96011957301802277337865571336832573889578498380091481485077067847026144945768\
849268483905869275`146.6960404344537*^-25 - 2.7491315486999672202918524884444\
40075772445495500110690374970637110460043024500992967268189161535009121297128\
91473215307204632800148661986974293453243185637199979234636`146.2221669022389\
*^-25*I)*GaugeXi*u^47 - (1.53496606699086939895313893953374198214031242676116\
62866660352471202184734096383083421288311134091466179868253374538851236166795\
5650399886774823130917096448089890431594`146.69604331811982*^-25 - 
    5.15462165381243853804722341583332514207333530406270754445306994458211258\
06709393618136278546778781421024321167151227870100868650027874122557680022483\
097306974996106494`146.22214133284186*^-26*I)*GaugeXi^2*u^47 - 
  (6.396249171858521966805853809649126016313713079229467690625592335278629112\
40547531780751588094811448933280944371155586429359711681948916586525855254650\
9192285010059731`146.69604715223937*^-27 - 2.14775902242184939085300975659721\
88091972230433594614768554458102425469086128914007556782727824492258760133819\
64634494587536193751161421773236667603462387790624837771`146.22210733060763*^\
-27*I)*GaugeXi^3*u^47 - (1.46776001384500075111165052582102912951012938471245\
25050955248640057213946295506230064173282432992572207029465834888285537524747\
636291906127813712480940756266668918177`143.99894458819176*^-26 - 
    2.60365321772722639702300220356057259648983103086046978264285058577607421\
25949934565685847051614105990525943654763982998741616152654077072037688756540\
6478848700461026704`145.24787267592455*^-25*I)*GaugeXi*u^48 - 
  (2.780805996523932648408831637640198993904397534058833099272186545641489835\
74923428312156082001018670895458182819418837582728817630259882021160570932283\
0633115201813394`144.00344450527245*^-27 - 4.88184978323854949441812913167607\
36184184331828633808424553448483301391486156127310660963221776448732236144352\
682468122640530286226394510070666418513714784131336442507`145.24785822583718*^\
-26*I)*GaugeXi^2*u^48 - (1.15851397860204895816603555869942723046979457923030\
23159400882827795634914894712469777343523114802639757891116017541061920102713\
4215614938666563577362638709662485927`144.00338652215905*^-28 - 
    2.03410407634939562267422047153169734100768049285974201768972702013755797\
85898386379442068009073520305098393480284361717766887619260997712529444341047\
38116005472351771`145.2478584139489*^-27*I)*GaugeXi^3*u^48 + 
  (7.132950452555037945912376120410594162019665288202301477983857055098645893\
40983495317325739356196617237132038621024467423034082054555554567374774974842\
72767127036067523`144.22370238443315*^-26 + 3.3361795079786280302789654245427\
68374793877327811086600025183712161425260642546616424916982532159541347446967\
4317026571977466331495673304731923607567506541040210854463`143.89368258757054\
*^-26*I)*GaugeXi*u^49 + (1.33668234207480743387119093711860994688793580140803\
04519751340980566713857842232186908203510342794415986167823337186016576545198\
464634563021679568985599669052894910602`144.22365887943502*^-26 + 
    6.25533657745992755677306017101769070273851998964578737504721946030267236\
37047749057967193422477991400264630639344424822457749371554387446372356764189\
07476445039535212`143.89388135099244*^-27*I)*GaugeXi^2*u^49 + 
  (5.569944467194759715809848661300720120741650947858070717730376616817850535\
56455557848287056059527243676922924314559843392562402598340565731062258138168\
171004664576515`144.22366496865777*^-28 + 2.606390240608303148655441737924037\
79280771666235241140626967477512611348487698954408196639260324964167769294330\
6017700935739557148099476932181531841211448518766473`143.89385354420543*^-28*
     I)*GaugeXi^3*u^49 + (1.7336975525017828008884650847687717339624066697844\
08705301782594949708689521435937464674478453523162103463312768652806800364011\
6462010590907983132958284754091862151799`143.24660676238625*^-26 - 
    1.62297070255049349649594458131592676311380117984090416844935583324021511\
37815185348413424614585480666258478276638286241712985871064012979710039139057\
064116044148147656`143.2179441064274*^-26*I)*GaugeXi*u^50 + 
  (3.250663003232333262774637578212138084626897005523600097417978869661157132\
76254098785911381354478369846452212571046380352628109779993153358885731540827\
8409913807897037`143.24660552017366*^-27 - 3.04307006728217530592989608996736\
26808383772122016953158425421873254033383403472528275171152347776249234646768\
69678670321184850824502433695632338573199521758277777686`143.2179455239127*^-\
27*I)*GaugeXi^2*u^50 + (1.354553416943733256672747818397039232815392484172596\
49616813402528834506001848405383450711271900642483740359535427877365602962541\
750157729338088085408195190532254009`143.2466220668247*^-28 - 
    1.26794586136757304413745670415306778368265717175070638160105924471891805\
76418113553447987980144906770514436153623661126338270211768760140398468077388\
3313406594907404`143.21792664115023*^-28*I)*GaugeXi^3*u^50, 
 (-0.038072386846408219902130739609283518512866667692265022593073359529704828\
92354977411632633406417573157226815964137181716791064675906609045187232093190\
80175565498418369358721128397480397587553187582422619398918933`189.4251717280\
6922 + 0.74579518655283264434602321187112006009793563437167996343015680430419\
20294925084530850977660814021438451266338884020762022891415013491869406594308\
9774600315011509693720628945963347939735023815578829849772044022738`190.71373\
724716253*I) + (0.09527751985024340588386683408044940567969509387445089370715\
92697759019122555089650595712841814253256415119458771359837636883967648281813\
099782401925568830797992951268182752683868398250913545380615649639449626617`1\
90.0883630462775 + 0.40809827981538924721477929581275231482247221999267968477\
63680465033293695117485187654218306522282988175994481482154853812362546780965\
62712766222255274735604601114810876081559099978380945971898926502997368664408\
1`190.70481330473982*I)*GaugeXi + (0.0039983296020967656357244548548661008254\
73500040170342748784025821062810623828031876283152491163336978026388094347964\
76647266434796993195495808239659028650154251096371643708391897944098615216530\
20779745424506472`188.98302687317158 + 0.220001568534663813974476739248442783\
36127705324313644081320776850945546901170864891536281060935830420937226136935\
77726573475418512314955883166873308235339357467244962620452565860234456865371\
3893775380958872548077`190.71703313758726*I)*GaugeXi^2 - 
  (0.107284230853873109096998714589174267917430644277155980200575128173017106\
26205597237452845088409949432843413800232596506155788955970916820742117836455\
347291099500971894189355034654496676301081642132328405564366658`190.665009381\
2531 + 0.07074931259863735296376326823562835075111603380576484164734170044242\
49165006474414059668727193549172744362226745657301173492795894017813606487402\
7923005211950675553279038750188813174694427184598395876131376415405`190.46368\
90091851*I)*GaugeXi^3 + (0.03782924627596118615834891683835987416088089865390\
00390848466466804097197105914424332318039087898054225006118780374644759461989\
29982181742610142885528207671981289194193067205835521016519346387604289209547\
83811185`191.49765696126863 - 0.514495753632419440856417454089507477103646862\
94273007839268461062380457806412298513335753062512786645538987267612028645537\
98585780070591907130443880701773283290815441897321765449225774083228390123049\
8274477294625`192.5700448089056*I)*u + 
  (0.316614689506479936446954420608194110835612221310520298934267877107287299\
18299709899553599084989495220142278747539774442826519757100217938607612828214\
221421971142319945665251587041760518134442425253108587977862212`192.279585226\
38613 + 0.4840020525500076462055444526326456761490479931420368964357380392260\
65086838303699612226023163815620804414242397879661671769505180647509208075161\
31573976847432412685161055344101474485543090356270761528530039157407`192.4930\
6539355226*I)*GaugeXi*u + (0.104795016549573752489124186547615134211477546871\
96761632103832489674152407607674036058276686915724497746130264321384195582176\
02609164430743391868456824994008503116265562900770002371894848144341275480492\
058038362`192.2839985026319 + 0.157892557678346014696959774294776256144758471\
85215448462905464937199059304875319487894433458907950149396472009356074176007\
62152108351255869713926309824995277296278089464489802692269515513688225022537\
5310257714017`192.49208989219514*I)*GaugeXi^2*u - 
  (0.014567632710329756951998244200294002684170033981731886359654402526803947\
66379732130970153375855646048374287320661453113534432402229044352896803787754\
593240729225227354352373451297505580810323566545923300881524985`191.964465108\
78135 - 0.0701802758594580755969091688966707902431202144503301626719537369761\
05909042495692194368354866444680828601329298973448182344574898509197943181802\
61892900804576693378238908298801296507233719217408175146879144762863`192.5691\
4202519425*I)*GaugeXi^3*u - (0.1469827045824669630244150099645423295236016486\
81905129926004091376390608552569442678552827635851460656056673502887544296631\
69766929810720540556350169806344956721001663410112500712318890544942761565553\
236293504386`192.0254031365503 - 0.380632652556265114233211185036982920631576\
39315876685095711353828548783641595819533363552027057185406367131621766270587\
06668888441394623043892834475093589066570797091067778032955437017367719783820\
9366786836709684`192.22341590250971*I)*u^2 + 
  (0.334490973272049260440878000924452872108028541466823326480034536601284787\
92887090462431551171812745236760588685666296683163584222326817386844748149277\
085248937046112895087513306154609223408542555902437428544247261`192.254643495\
7113 - 0.01483524330834086891923491729892927630630699439719349021945026420054\
45257076955125555071604378333284311722282350645793365645009470989214114969585\
059039888900437302859626709001701548581127158537245574608621033903`191.415185\
46152327*I)*GaugeXi*u^2 + (0.085988944481312743416419080210170823530134172659\
41307344408007224289913253626380943294008687375235545850891557399099264079732\
73386076167603139017573254214432292711156284015197111663939285206334389389368\
3353313803`192.23678368614517 + 0.0199424664856768073563517277663057586861563\
86876181074067948840430513186171397063308574165195555501293016154459086438157\
89484267654210771101633764427506144102281632823078469460130431523740114144870\
959305714014723`191.91657727379487*I)*GaugeXi^2*u^2 + 
  (0.015143804497972032735594582235556809623105974055568958526529163872513807\
27593933016098858863909991773652863122513811479316686750469174430706114001426\
166306613076518375483990628150450948143266322057867480838542298`192.234307236\
50054 - 0.0038751631777569458691515880929947307675085711906536876988659594667\
76335549418246540801637914781421613802688487883856406150238174056855369662779\
62730109589926132553122184227742993530262883905991494777607277182816`191.9932\
6487047995*I)*GaugeXi^3*u^2 + (0.07879968071554891268765346164650310871572466\
12310463375629361300110569091312228842652717374619272442815797299542335412976\
30146707629118969030676303852858893875909143958313004411880043564210580976750\
82945338426824`191.0732445749521 - 0.0000844548156653994172449236070042974650\
98601977920254295607209323136867441510530196139098291078744049842692909623932\
15106234900891341164908712076982922964352122099014906147113310822194063168304\
90101412307454405`188.33037187566543*I)*u^3 + 
  (0.087983932642931557163409865764592038028380219070085045080265802581427162\
58866073321676321833637090226542570626028836257167519955395695888347422245676\
804878763415002107057240004589296369109747415035690688614660627`190.914630617\
12437 - 0.0846815531606450321000742785821029248562189413891354722503320351438\
61604508114867472719284002483307257280076330858989025402211404118234235450277\
42369595653047172611364099807605682073774148888955285515554104095261`190.9394\
3341281667*I)*GaugeXi*u^3 + (0.0222053225092616534077306174216008470654229516\
74713357026856408968341790401998725013910884474202992805707086749461012337531\
41519610792182415526158692953168608490686545329909002446720080830616974275642\
110320935952`190.9120105095851 - 0.021729881374779909723619665083509449673127\
02037702505889800280607775463613678311172955346046898033788940128240260174615\
23299829638794140585087940229795305502376544176385008103538543801894581908273\
7651257980542045`190.94155819983237*I)*GaugeXi^2*u^3 + 
  (0.000266757552763286011378693596125725876255891103868635246150189864844303\
13769986427058055377676571356380672653779744722723151942274802455996786355023\
537778107281975980640874897184731579079512450805164267050831563`190.328718108\
31512 - 0.0022021086491422594381737254212241389303317815305895547752011505691\
83627418314376724474526306903362894248470534405807160836389035141461612363798\
05632594711287689009664236338606221711409472019975302902313091460159`191.0613\
341572046*I)*GaugeXi^3*u^3 + (0.047831595218544266500523568000231428217063472\
44960732819406016825135972003838209307705719822933870345151219430298196405421\
39014809063202105977267446822909796514999170567306808880281923751683384119655\
7265551845388`190.399282316117 + 0.013111162672754303416515593415313494481960\
64951896282553420884237293813676220871888598948964023337299770440308077166572\
82689182294613127703705400824989205972074874146715411667454108165577307538892\
8861307793258771`189.9090988525077*I)*u^4 - 
  (0.011996977586686071429419100591587658325604199181670924095730247953991147\
49064735355502766517578985840720743621702587107615353562349657611701851493661\
716039491593210576627849593435307210367123863223117019136408852`189.821381021\
70396 + 0.0450242958867649047573517651598076165083286125778938684065717788641\
72278975125335057365169827152445479281093592334207872476798648240479490907460\
31297171074541678668681698888694603823337824256857281207972607274428`190.3760\
3288829249*I)*GaugeXi*u^4 - (0.0047008168994861546005730255522776791974825374\
72998975963174102747846381996548966685093123249410898228638940678301160045743\
57952168715135799967555083990437571730001637864232165125685075653671094277829\
458869881354`190.01926749758985 + 0.01035544608616580655243896884198023322457\
50146383189742645968828026626602279155971517019396272616051613637969918825380\
93247130346418005938000052054217759840407672285626648496351341639559967066867\
02005522220938589`190.36017357399214*I)*GaugeXi^2*u^4 - 
  (0.000489734427294092264626392182301015980700877541863569332204861709102696\
93859516412831528042399651356848031502776376751581095301155207861470443486079\
885140294936679220659614868829734267592339516224766105761803994`190.211990774\
18188 + 0.0005897637531376331170502443405137559571192078770416437417616889867\
74304548179491938881872614572321716830255244798274075744938422799219328010222\
61754635854677055196094529025047878149113495624013346326197019447895`190.3200\
9767007742*I)*GaugeXi^3*u^4 + (0.02395213818279860709441800405555308656042300\
66897452027271215091708193626203496133109511577648711061199483520770583719064\
11021383187917991454221372209842402055421282031938146097654175125430744581362\
179255119489`189.87716591900394 - 0.01380081871987353481421047819447279707460\
40018758317679167680664266605615347091515601190348138005114912836621367592304\
78438328974565672002389537901185723925144951331976670221479038867492392524733\
6921790581357342`189.66198351645426*I)*u^5 - 
  (0.016926760424798139093822674136475690516513796240966277181290502155323689\
61132295074966637213119146806804794692435472209619989710546571681181376817606\
532843776480904721434603039101565003733003356609397613498631482`189.904930513\
87327 + 0.0008832031673390991547296881728239939835928640737690152241831434388\
50873881348128764624205569012071489415743167140886964465424048028383825963165\
85744662828318539677597846084946297032913844821992377742561345012472`188.6274\
6425238518*I)*GaugeXi*u^5 - (0.0044801457901568886812345736757028371624616563\
72976795760816390035378876018935818390240691829029430557979030321946144499267\
59098165888444560462998342799804014799076607196819737814371479886481622900959\
666940234741`189.91186366776824 - 0.00002842199283964360308271441862490795060\
34138930894211797374004708122165993824274955950023905937618869980624744223056\
89823566233445233446202671543069749925664111783133855902778319771710833184252\
58020602103026798`187.7214774831751*I)*GaugeXi^2*u^5 - 
  (0.000245496740912839535441781869513185881741009428692674319840036414552924\
89969969065119972620103560666991750134510687305978816492514388567853960383432\
766025398720763213024370786779608456998236317031108162533795527`189.911521350\
7387 - 0.00003747874801487705428972939312810344375968785763203967902634271595\
74158105743637494039113466816698123129475664479456911373142527614843632605214\
574553288666794702992919402014658545464850128368388371645990490009`189.107332\
79383325*I)*GaugeXi^3*u^5 + (0.0026434127893747189693664790973410749770581904\
76023800889982681334266818070124281869399125543947924860910322211359196179548\
95969076853860552295592878695225174325452108897607695059938926073242313623339\
571271071224`188.67005851803557 - 0.00207199059140417098851676337865986984234\
21153856072044899764273685558866719799792809347499210567205005943523939745729\
06956302162331176277142001734444214322269249152145040048061491332513026442856\
02435202393412441`188.5642813101742*I)*u^6 - 
  (0.003108708672609989317046622501715575497889244568524007065287102181507426\
57898282722947729925859728611181117589213681782718479558389531093856374279420\
841533951515200430891214964097963562564986151779973272482812793`188.442561571\
99572 - 0.0057336780725392672375342225193392602390494771646965073783852722371\
34040159769281248589139641644001677644419609249051525574125948857663015566896\
90396634238921579993383754956680374419144128160378058291700405246612`188.7084\
1485228638*I)*GaugeXi*u^6 - (0.0006644221350119272531265274936099327688199462\
53213160789869243038609960065874985598095596851993116518419591895522092025191\
49731446876742339385979942219391261208801385610440631561637094142022268974668\
614348941895`188.38894563806562 - 0.00143884391446968201840502965239624100800\
98991880317400642377446767814029631379982863626177909504475961516203260156322\
32103363432232074525881794267830724854159223098969595825079225028870352754475\
47690051374335806`188.72451522996693*I)*GaugeXi^2*u^6 - 
  (0.000023939744555123128057177215311151260383266407196684014200680553513926\
26306302421760878486021727282758681603853363517416139295059629877512626535636\
729322529499307928584479892883536218341979262927633559921852732`188.222944023\
5828 - 0.00008195396470784664707239928264610753980336199236570990308210974341\
56754115190087371414388194712647622361245833440996801514743665033180034468744\
9873815044736142702872213761406971224147642011476656952731982569205`188.75739\
447994096*I)*GaugeXi^3*u^6 - (0.001180842241574713810064370898246283231219744\
40997185891234167967618248046140278099435790510209624784070235313555692986713\
38498142004505284340729172720454690509061995118068158230990403984188375937943\
4234629946816`188.00201144592012 - 0.0005489213125034425141919839003170831482\
32482502694873979061554011259053270615626464924751809349918970199580982171596\
12629580143967061507711422769780666799613556611993247219662270365543503083740\
797943971681906228`187.6693296584957*I)*u^7 + 
  (0.001303923180306685663075588304015285982678129225431322267657702224043666\
86487107586466662069876070578237630448500728904148628647649165262069691151659\
521334590843766805018104508293242887094848279226162376197395576`187.789815688\
67243 + 0.0019410629432879187940164025563079891910811898475009839194354941251\
76670178151860920876733820082250912519714812661825189306550462884583137577533\
5640355711620415247531072557303662907054779678706552300114782863848`187.96260\
33012512*I)*GaugeXi*u^7 + (0.000387761016639408627207208398828756932038950048\
86083895301800053723445925319664002727359347985634270812877908480938331623752\
60581948857080588850425650719063636512381168586015352011050174905748815604907\
7490416702`187.89229573975348 + 0.0003994379007155258137005340287770543630432\
32610395235808555870291235626761446552965780977479886163287861225284680199972\
94059014667623208703382119411030535789112468448114823759652675176860131703996\
761566728190178`187.90518086497195*I)*GaugeXi^2*u^7 + 
  (0.000022268139397422335568450085644887513590751097958801727184070617865411\
69427240805566429253328123730215634964016734324853042402362994360984705048687\
316835850967889478347104073577360768237379750346225116996864177`187.927791146\
58885 + 0.0000197705014323865531792113216110927852038167199723306870741169162\
32700199794554916599619175213995625396497642858820563509880314630934339518005\
12388281130229787256202957650770737685957788541323466206746108167615`187.8761\
2489959807*I)*GaugeXi^3*u^7 - (0.00072507204946147279186707914632583939964371\
29967672074075397639047205219270756771527489436910274452723408585597122223089\
03038015776765097891883586956753835373045224584568490337174372941675398451250\
35154504003457`187.18525168216837 - 0.000512655216295626003172169240585978455\
51976398817601987571916931235072069094902760116030491183816899390660174146619\
85679949663047554686844976618201251293657425211405191281286699216206093207810\
1629431685679220289`187.03469589888147*I)*u^8 + 
  (0.000753438742051792751583498495684144613030260551179568047468198775542888\
40034761589465465775056316963842019272826719708394210916033371402900773672083\
058824356773372837330556786121928535730837982089202954957346532`187.236055129\
24436 - 0.0001865011169596583821702190754145040175028899886155275078926118589\
67544976701404394968352711965205031199666067993307880519947479561068125556563\
10696594253992602223421075052182526043989147795042660276024314556903`186.6296\
8861839974*I)*GaugeXi*u^8 + (0.0001854729484051904085707009229231406017191376\
12640797914277951973420183260681571572956009711488309843134324598262568638386\
84399682167597809021737877672372884077707348955242635790728643814393190267393\
965687319253`187.22270215410802 - 0.00007314154855364138629198183106389505155\
15210620706706916947723569299969925513617830121989375567851235157779246986597\
90779406345495624896159369595802819236373214715132556703333780343346278913547\
08099477666222849`186.81858572923034*I)*GaugeXi^2*u^8 + 
  (9.188906316683109498580121453546458572568670613338047985599449547090762392\
11147513865265711314221331699622892125708579842635105325374516413260080339922\
100640049315625919836386944162734819496203176216236589094`187.21681614575076*^\
-6 - 4.1340823697116592824035272773673286858323744582507081716756083785142012\
31506718665131979606565368381746948436775146988033314895952009499759834760606\
68947150881558164752671636518497909079608628361178356435235`186.86993144744602\
*^-6*I)*GaugeXi^3*u^8 - (0.00012261732989871137441459569280604479738753445635\
87029525278875573128075998545311768231193732633188141034174040937691994462121\
82861489907177418498184949000949637443479369553883969444592360670477470846110\
77563026`185.43015286450637 - 0.000057782306291229910336288971155182627970231\
33662041214049497647388336634776707213216384136800034823388315866402703045499\
70503309403169433283190785548651841777013811435063347175448306624945353698167\
8987205581235`185.10339588180585*I)*u^9 + 
  (0.000036559222542380938875796674168518987254993675429606584694348255418458\
23329656915445717644512781958968126670173399619659997910068851306279401279791\
314393249375317232744459548445397746305915326511943463667302081`184.520049151\
71264 - 0.0002873178166897404273346977515372999214328534484326453261796157044\
08988566346878445477931285404939051018540316566185658924774759224023489243495\
659273200745697507965262806462099971894173072947891509867387164383`185.415414\
7577277*I)*GaugeXi*u^9 + (1.5918678248999109203575142071111110913752707006739\
69574938594399935837020579230503703960946916142938819628273288985390110802432\
95100916116086197287147957585595441886805651861497366449165329479999664357387\
341`183.7918352253828*^-6 - 0.00006812730683568772608969457061413988348859158\
47863418988465168798431225995176089263960249083325519315658389734357658451249\
03033092966734743862819265820623020840409474991597345006500207876622040288729\
5649223259`185.42324944161865*I)*GaugeXi^2*u^9 - 
  (8.892716431526357931740292004715417497447848031916561135403519123940698057\
30068941137899093174480680773474353883042596871553179311413589336523506400187\
7976026162281958521896477998498546569716315611093585753`183.84191000135377*^-8 \
+ 3.4145080424925386483035897828462180383146710627202446124580718545637312321\
99754444364649544013057167918859081930297010992860769626944879713163686003197\
86871837277463393237143425760978118331829553997727181732`185.426203697467*^-6*
     I)*GaugeXi^3*u^9 + (0.00001986925579091417597181037702277423460764812918\
47730614434120407184802556582633082571162611318273120853329109012601797526352\
72522603505396555417456951262693492997473779709584246548184253935313248369924\
39510744`184.33368773197836 - 0.000043913565218770181837209478993728480604682\
66875165509843311185730834680778111071913764643704718816335159021170461117736\
73639669814905575931126868889753241479371667244094691641458860794005143627063\
5453500614099`184.67810482887975*I)*u^10 - 
  (0.000081046905991479676065995522541778302728778814511956380734646215916911\
74697498406998329687564770212379106577895585665074045299449652293336452888457\
696521545675001023053450490075850690023138246837635335579734392`184.631554099\
922 + 0.000054318548686600427510900003970420716482554834403397289710559483255\
13845622585627001385239817064541194130761006085039198657780377285555001319952\
196300999728731146978015933388274564794482731424278206793104767418`184.457765\
81754697*I)*GaugeXi*u^10 - (0.00002144542514829024234832583201692642555757208\
41221454083223540762144206865287263034884302063765857142786524319948670087037\
97683970490331298575046691242145350418033872631713360201280556026789544540359\
3894384963`184.68548451075526 + 8.9557122564893413504130662209794565658829803\
38556549625168665062199592385052792588371600870808116786333192378992706793807\
10393013479760195858083166269241568114310576831115661052204255763872553619403\
653455741`184.3062499817742*^-6*I)*GaugeXi^2*u^10 - 
  (1.075283594274937810815695690383944809227433464832599735224157652076644367\
91509340187013719067012135708789356975681953680438057360735417041565107073903\
806747195593415020642590918627742575558124882459034254151`184.69102039391072*^\
-6 + 4.2077038600744452769335974032051552424122766885993275684646295581192452\
01117195874193988324310621209105505747454112295637505626902537047677722332339\
1496334605322210210972698381249080132995661067668792814327`184.2835425405347*^\
-7*I)*GaugeXi^3*u^10 + (0.000014212279357790596159700631718561977029641629423\
00080192228391945635021015919521698388193759585623551036635300836844860466082\
97792391504421813973853861772347239397102673798649423096225016399732197369063\
878171`183.8095596713494 - 0.000018318405679106611693626794203112493211612119\
34134438999559284450359216906804536183098055422808640469100275850246112472091\
64354013836622629590673721092382179710697640223762362177641000475447006244865\
1074688496`183.91978360858553*I)*u^11 - 
  (0.000024964923090678162271207133915662622939122213755557672004353839449184\
83497387871319584799732877089150881710757158715729881826018910933890421102938\
509987449416435202138745569303489918321593998534364468264573972`183.905411827\
21742 - 0.0000191385051103235014280777349560007563171782958177479805309754930\
83146681236159199189289874336745033966235336318462199606438696352497308302685\
44987116795694902627101065898325739216569547039989458647831513122778`183.7899\
8960720702*I)*GaugeXi*u^11 - (5.590224452545278058972411849677136630384092292\
11255611531032310549314202356663384238411334522702177359121739805370524820903\
43429585659802426060938342448749486854222735127582532504674229870567634449353\
8461623`183.86028953104747*^-6 - 5.631694298298863002462895165111301271577533\
38255310063607239466286690136954989118281893625687623791677165039484753022886\
91335197444519539457173487349516342916662962114085192758289048437605562599713\
938055284`183.86349935773757*^-6*I)*GaugeXi^2*u^11 - 
  (2.665117801310665718454028993410801902856946479213968621382089643699499523\
60340089005580234865100172915417644779366610153844035199444884419631577040540\
49448941004050669462511986555801962277793078277200096684`183.85414992706765*^\
-7 - 2.7736080440135353046993525966260923426177019390882223626394664078567906\
17164158646852343775281843847631525485067672612978878375623416856101564978256\
9388929024377597440033920175915143773114791982924332369938`183.8714786051493*^\
-7*I)*GaugeXi^3*u^11 + (2.468037073712959635534217283701977154399682521066605\
44294386754064157624571530610902568303798054213278188710372169943481452436416\
99464916130717431598774082883887370651244716531602586516135084647560477686071\
7`182.4533481605028*^-6 + 2.6760061182568780714776474991949953774943654992199\
39776660975289968710163540158281469671288482665390437818680103632554592099903\
98115205731879284663684697515589386122736942893447411263257082703995841639334\
01`181.4884835833628*^-7*I)*u^12 + (3.047742960016847702979457683379735044383\
00290169989257977373382247180134606019206792240807130233019683204504947861053\
81486914472495450315908537983448859244337786179867884788844064282815613723585\
9310444424553`181.88057818646223*^-6 + 0.000010964636799665639547276018273124\
06349074919401729044940253050226248249121354589884726037661733423084812789557\
21497740390537311618610948445284001988422632287287947304882870387096219861804\
8581427174296812329899`182.43659410007427*I)*GaugeXi*u^12 + 
  (1.042037287234047876229434815717638982972233537749884508633348454775173774\
54566641339718280416119055883606563592574940001422301230687177367712957067660\
912882501736840811009090383604713061062213339954002749513`182.0542411908702*^\
-6 + 2.4334421963055162443071125355966716227963865035178693243050745419526856\
75103668311302900837699680679921405526228797502611575320698694219484789071922\
32471154593443223982978712795962747897056601444768202477479`182.42257896578639\
*^-6*I)*GaugeXi^2*u^12 + (5.2193694993247275719039744815114931121888616720446\
22853485194012785541027203747015764739432745505700135793653166007588405675954\
71326868155494183825343679662327554751626743853160527230202880924128178664946\
5`182.07136469543357*^-8 + 1.166256066592250687140221516359141298782491060993\
19301076017286436163243741149039702379943095480003284785607312292987056199226\
46957241842968696824676732342648033930225491654114811979793994652936973497893\
306`182.42054056796522*^-7*I)*GaugeXi^3*u^12 - 
  (5.506265821151112330529149784965813193482329614858073643955950380423914681\
61167414343308296221086535689280813249877484311243770182612061279498526424418\
5965585658781519859116755153050088488463675114135059023`182.77359321629538*^-8 \
- 2.1071146437372747060290092945595538118394628458887663072394886250914609669\
04838654566316778659563147600047288183954794463653711938256262976706087303660\
7168649009792320637887552207346613971006581886152468232`184.35642420799223*^-6\
*I)*u^13 + (3.579560559250403127437951444019075926780218479007238844552530229\
76256513093450333508045705887550446608994037790563624999594361886832437210350\
197646608101569562178477687467728684790761575604655531697152540158`184.350524\
53066538*^-6 + 6.015700298559731931935179003744725703643810641757213250304469\
58381486032422417867718271194040549836088141264688761017902607661995326576198\
76523497609586246342135225828797905818190401261475269801347675444393`183.5759\
8100805112*^-7*I)*GaugeXi*u^13 + (8.81748333136613412866931325774230382043545\
86548277865623391585465282638126803515078495443654746378282476176832808214658\
76426362160438745456339356003934859786152134755247717229741553221945122664127\
8317507001`184.35637105934487*^-7 - 2.685825764392828661584494587362993378605\
88823140664773826058972905547285838104594860902180476116642163617285732752069\
67989396111983694278786349218304059005824257892768378616250982948954868300999\
16921525427`182.84010424757673*^-8*I)*GaugeXi^2*u^13 + 
  (4.220312257390016131603499278285791817213408240620459187635859938500329776\
68012505143381053956414636346574897353840864979078301411012335014006013433769\
2322490950890200490541493207935314372388396646691545721`184.35630374548313*^-8 \
- 1.4850181791560510248123787476036022285810771839358849844526069812535577919\
36297540203071955936815873180363088398005034865353023981264619962192580762466\
17160534083329918749801649273499796935669754858041994`182.9026909304367*^-9*
     I)*GaugeXi^3*u^13 - (5.8993376012965225804720144942357043378368634651485\
58452204939830984115944680390137530628946118391565362375704983939603826953512\
79150457390398718386156995392941424850696010022186547243695602225088008199117\
3`182.83949845400755*^-8 - 5.048113646619441993061083218697475956019966544810\
61520154095936066384962310170542773066572062363739068774370642932960242150606\
77613324554706192848469913571716875116252737804302017802155595424642834247163\
459`183.77182432724737*^-7*I)*u^14 + 
  (5.444536822909642878894468278091059791830038494368736640923841368084995282\
09396053185844539641342393624210726300235875970154758002081092030191413858205\
85478260650710640151615323974676156006595119522945770429`183.4380996584733*^-7 \
- 1.0491814272410275205021252093479932855942322925819896327086319815847982441\
25022722994330147235037501059110532299136401913491695454268932088017683366011\
08137202301984841839060705961002119220995143418052510617`183.72298931311028*^\
-6*I)*GaugeXi*u^14 + (1.00720022257374084410420683965665601849689943742225675\
07196038262823997121527580286828370572217135355312623995982438615777424113507\
499973039402016939232492313329374966616687445060656404047098406735605204267`1\
83.31122837594788*^-7 - 2.749933439841975312820396163731904348674206390236773\
29453700825718926184802555420771937307016448586658627390698789127166198162831\
07985002450292479143577965946771149368057370976486795577865232509831919232052`\
183.7474347450489*^-7*I)*GaugeXi^2*u^14 + 
  (4.713579007757523856090440009219440521934896951410606142306419643602720431\
79007912489717456273764926172204289328032264416772121610335157482361333330120\
392039360808153579023651955662352276356887724271507858`183.3068791683649*^-9 \
- 1.3016170785404498787993151948651846812971624478345017320312813378552711968\
32755119059247337453754976893925562293777735389961957887907218497348099020614\
671862446097257400116495380304064274912736049374107657`183.74801161570952*^-8*
     I)*GaugeXi^3*u^14 - (1.1522737847220215503790344234266283619543457540659\
85991613910353988969693414045065048698963879283053678136040080281857177911599\
52648887940732753173906994037225418665651093802236002616146617946965383107405\
5`181.54572132380738*^-8 + 1.007840081602646549399467026868382667980763579123\
25341544560641361565824808045736777047218928704803431737480441811819690430333\
82328076849663670801213738153153020874179487915183152533015180101737345353769\
681`182.48755726857482*^-7*I)*u^15 - 
  (2.585628426420175503854920657358655025811625592084375990920652921864129995\
32076216194170698245731507903318552429570126566742692033968056025660444269589\
19195824557555429874888798408703886786925250713052809794`182.28990694286279*^\
-7 + 3.1849796413458337147715218004616367776280546110141399802443238193372280\
71944865856997920688653462663408553391165738306931581181596009635608463462964\
3171729066192354320563077821807347853202529582494365177175`182.3804474897388*^\
-7*I)*GaugeXi*u^15 - (7.15372785309688867086639788635757344032474849353344557\
76226879130267549200093071780096968372562121457512340746921823705817242582640\
59407778555027777128890474051577264981101138065897201744975359950855602507`18\
2.3626020720631*^-8 + 6.40309662866720842552892982843671416470879880594960414\
97684194601067455246163096756319646917709641729216547237349150864988773678477\
86866807421395551307766678441427738721104863586243868710213927372394043622`18\
2.31445971343743*^-8*I)*GaugeXi^2*u^15 - 
  (3.378572683671835982540048547213098377201809939422453196760299234486124357\
92033324863468106701949893742481372015577273256378325433751696090277502373380\
034107498402249964302552573802405791903547763975032173`182.36365541641447*^-9 \
+ 3.0075687751239986718468570083731246261977889311190624212903721076811322817\
29954605106292359237701250508912550595515843200495696498203318975990773021816\
62067825946229541983568871999839774065841461451701711`182.3131377173083*^-9*
     I)*GaugeXi^3*u^15 - (1.8014332667572236214113931471273999561262642714189\
12312721762514713305849463010634993571399236640992453243245014462146390637098\
15793382655282589184241378823150228011878550721173012342867137193448834189813`\
180.50867080937616*^-8 + 7.90827047450664247896816454225155196229439592051516\
94759782771345512858726427738499703087249134071898119490149143512056930534161\
77685417860589666029701963604480731514319819455437090062907594487921645559967`\
181.1511341452602*^-8*I)*u^16 - (1.215420495917485368865873650205558647511190\
96622067150338945163160281487769301755007365622717504960722776969613027510334\
81978637933710853685221505688093839192005448099493689650238362075269331929945\
514291714`181.14439583951625*^-7 - 3.5443982460823319764617266329516063827058\
26757796693921085768741125246737081007556472238501519884796967423565751983887\
65504313744884962891169106262062311988471076734204540492849711643009209016413\
4190176322`180.60921179681245*^-8*I)*GaugeXi*u^16 - 
  (2.809243022582564123992637863595836568996423476409546236516550770748871850\
20421961496096169226474329478047109451408080497825065231526445656138149661193\
4461291786510801239339989056917724465967146540481571253`181.1132462109001*^-8 \
- 1.4113687627873733805330451187226460263062353008001184495038119525882754766\
88507602526321939404296003988038903654966298246319860835325505169091242071524\
789592943068106203751182390507003362174702045246494316`180.81429740118867*^-8*
     I)*GaugeXi^2*u^16 - (1.3163408339618214674177586255087172978024047497512\
03513453713067306296580636278067288620749834364006628082583340020514103193060\
14403253410814504897883962096772711069970180596259282890503655570705247910551`\
181.11380208192955*^-9 - 6.57123961367789335943557410281612347218696017200990\
18682469371300522107993791219203545445354386279149198901954703691433601234704\
3743876693440168803326239023952151214180178820033907291572588030323678614`180\
.8120810318496*^-10*I)*GaugeXi^3*u^16 - 
  (1.031554256796734510971470893614061713983735693437713571298683853857586005\
20346895165569567087531759647158448251240769324585708063853323249320921369275\
3678804229341973348590478057090178014646364607697521802`180.02839723390102*^-8 \
+ 9.0063405997957100147327510469076792060563245112789280760291292227493053152\
68223094808912917212233161630997471224009509301980659286621074410874795976079\
43916480995985219097471392537402163390907143248966092`179.9694535253364*^-9*
     I)*u^17 - (1.71509795616514153383491619676449992871340260319958491541942\
63307596625524781424681364830099733320236297566478627804824937969916973681483\
5052130066313454733702427637594059206225077522766147467846272981603`178.76209\
43415528*^-9 - 4.200172091181154304296626608085629685910633690092083639253574\
21612677657600954662200785069316143430238058415525689940357747475240222283120\
2550098829368453589468134638258699829420508940585232575367174013735`180.15107\
249701015*^-8*I)*GaugeXi*u^17 + (8.851821674088475619114169758142574141273130\
22412709555191397693256999916126414264642747903027859708761899977620862090492\
01011124497893607780323645525209173902695860251315356629572429715288287632001\
193792`179.08787081458902*^-10 + 1.020868059647219508752973337918125749417337\
13119538734439964310083156063800983719515881028044794613577038424324003387577\
11556823161255871416862673822420745187248964329086889800437803040049998773872\
34962034`180.1498077744641*^-8*I)*GaugeXi^2*u^17 + 
  (3.998686024713243516924813750272123061474965348101054762570423345294438420\
68329831046378672454421483934153531959466477872453564887287030796689421463154\
2917084428432430176072824898317924083278241592587064`179.07567549206968*^-11 \
+ 4.7439350150747818546758621911689973735265810575165792517802274249633444559\
34469052757963192914741666657212270865799120997263733353742532365146407445251\
3486617152040911243586197519125322355308590798403554`180.14989691843488*^-10*
     I)*GaugeXi^3*u^17 - (1.1283252928485063288476910724199640154584265875040\
53642649324373417477795782526786146130542685252191695916259297891991094449055\
66727303854232867876853028095977536893095318179169978970908003264868614590455`\
178.56658169721*^-9 - 6.04190500796647015511415494374279064707932463384800210\
69358032629987653179263034069000477839879254647695638383949555603296069175630\
3908492517239163047994785606744151889261841606756865728360423951319219484`179\
.2953212666215*^-9*I)*u^18 + (1.241245872204402546901652700180842999741713764\
40492404339184553092777589559864749566583773862312371866998928743087653110322\
16428314947931721821633512658719389211671722881969201693592076219196305055769\
16794`179.25431777674595*^-8 + 6.20569654069611884148112684967185012786160874\
87253486867112123783148094421801330667304425606849399953195200421636227224443\
39285770572303953640748753365906419761063761014702858472872800486050406446358\
27141`178.95325049421294*^-9*I)*GaugeXi*u^18 + 
  (3.176781785389494996044218671920474890893023752604870465096188049238095455\
75873683493789842376458855230106217454953673837074968381020066148671988045000\
945279207193617844619199133090414128566242558745561547`179.28418455498513*^-9 \
+ 9.4950821009771303244097361338364703756648180564137435863930302857840342410\
33763881213442878445872956197046420844448574284014134581820055735750277188242\
0021249295661660608691593011831398677575293095839686`178.75969589531886*^-10*
     I)*GaugeXi^2*u^18 + (1.4700593602659963685255591317375485715404969179012\
07466685199644761073432592113961685400599573542231070198275404161800728607782\
1728683390016030874109292892965916456639022899224059014540260260807550528544`\
179.28373011930748*^-10 + 4.4496273632742743416966953473880794963249766971666\
19742363113385948461952154648632100808576321003604001344740416449198842699394\
897525771579893275610269921066431184086190032250853784670259889747834116027`1\
78.76471888986063*^-11*I)*GaugeXi^3*u^18 + 
  (1.256675432592681848682452609878110695449426166209554479161730863192815318\
36783302869685342157672390669213526857771994399386010667346791033098146275023\
599591179295365753703870375547456161277853188488933`177.74871824327178*^-9 + 
    2.41887106667450287793264026111085237379473983564787399296952604893236434\
21442220073924284986273299552688262739455589486418585097099321901025984356670\
108242448674779428633170230129982793062993226056485123`178.03310783809536*^-9*
     I)*u^19 + (3.13373266345247771203870092918440653559124579864862883253818\
00327743441206550887062082060951024499309686060572041672738139626970861861444\
4352360043630389799934596637721949354286483560323354918039951676068`177.95058\
38818738*^-9 - 2.901098512843860573108587260149530454563211126792422503190800\
97764900399006751685852034845598545350582044553097203832865569071129561808853\
0101567639375587694803330578434339097697064026795569335615731858`177.91708441\
394724*^-9*I)*GaugeXi*u^19 + (6.620657193546887643871662829299605486852381703\
43773754593495998601035418479711507310037164590125209265495925861901203232595\
17457091042264490602157990764003753304548704105365570889223869054382638005156\
72`177.87597391931058*^-10 - 8.4226397450830261990807614319613163424055123088\
12047007195214331557446651820211878984765395233870756209360513133919249139906\
60313690832295896066573615133647463750900147201403043773047349267919375804529\
92`177.98052104323617*^-10*I)*GaugeXi^2*u^19 + 
  (3.073995275638626449582379865751427896654613768280938140131553536542165471\
67590397247398197952112897361040307696197592154656081081580689223097306722701\
7009691497888478250180807588817527823625100990263426`177.8792485284395*^-11 - 
    3.86302416075906115448975721068593247648196687406609866856814484447877693\
42965108158599886752115137081956761083506006704047497382365169632929656453565\
77805958636878071625857054465590808020687852613432671`177.9784727571228*^-11*
     I)*GaugeXi^3*u^19 + (6.1535829848908294985764688121800567168375170616165\
88068096851796082811675077062316491370471225824769542114993092965593163528577\
9179573456213859370343456056794710668959195062814772187187696694980046684967`\
176.59017010642813*^-10 - 2.8837897750638977407552853115860882289361258110490\
97390444329798476313111425096498445718001501437525300025886560458899066629094\
278118366682824400137703016716699648266341901450298046069202376442322853084`1\
75.2610056423606*^-11*I)*u^20 - (5.436273107125351197375827828292446588980886\
95435251611491429391583635432896956895681177724542763913610944776376454371055\
77386602870277655082004914846521958175627706538618421703299183465394880325869\
597002`176.17218386999812*^-10 + 1.317048826421812726997373045564413898059648\
48223768273164965839841481259530889953269495740899821537738132222395943030763\
19631302970987237921761698721330626788416994885039871470913331950100954422442\
505345`176.55648447901746*^-9*I)*GaugeXi*u^20 - 
  (1.733155102989030486648568144105461234248224870923920104601493288173636341\
12498399066772028669574297770934683335180385814750427139019474778931277014944\
01909581827720511991726238802224425567232643454738722`176.2920499563919*^-10 \
+ 2.9795270451247651406221850883822694299137676778663637038188651604083650635\
83702184456833394203975815313228510791274007912277162225499898856688474291246\
3583958281052098801112845054690907654791814800808827`176.52735985805276*^-10*
     I)*GaugeXi^2*u^20 - (7.8724179446815013033566993924443051958700381649602\
80542323587770133551566951664554820316440759771529754953679106695888442480435\
15612946505201570395113479682450053258027430023944643842042235878760287265`17\
6.28778824137706*^-12 + 1.371207008795572171804365301549782124545773183893570\
90392367280244780142989793289717339671477442414586786575910440678079514978971\
4707748524088982977896126955619958075762613857373295959243801403446556614`176\
.52878312319748*^-11*I)*GaugeXi^3*u^20 + 
  (4.389543036851276492889038253344181966827825535158173164976838624377384243\
54144726475889937828244634982211994507709068565216843489608578612853381227073\
2385395400971246337315217659705254408208682254256103`175.2371531714499*^-11 - 
    2.53812334046424207869473691890240671387363804614732977105656187067157887\
29605788559390375128852962673922553172446812671221097456497349009981884374172\
148484651637364157910568918816588042608338589692612984`175.99924658294316*^-10\
*I)*u^21 - (4.500410986531653329644277207379514722142433794226992974085445658\
76980218163928153271499341758347155428962678264169333549261437776234495486164\
84838114521377512879760796398573687971836323977973100849534201`176.0055518565\
489*^-10 + 9.3803044267731492616348789161782118053979943764269755477448919226\
16371449326301912099172651999323189669975642548197646441157112691247453637627\
56288680365178854101475683993765326939260738561333651109063`174.32451661344743\
*^-12*I)*GaugeXi*u^21 - (1.09155190912360213356050231377333250739974240843660\
35700611180569859732988858500003627758208272392607660293043889762941773026926\
044154389936562607192621505321912781680388682060284899775983214333498471764`1\
76.00070405158948*^-10 - 1.65615014921461866265894317359413077973065346624981\
08107042769981552471475348757767741505197998122168454444083172640781736950680\
09609952907886853047012408439111932001853675163897656516661350098202769271`17\
5.1817593660953*^-11*I)*GaugeXi^2*u^21 - 
  (4.998470276722280534049508897570569431308296655984489711975969632908469625\
95663944380275444070888365014700605327071379269725414410322520847095181253453\
409465375028210957203405030123233158151251186219624`176.00112995946486*^-12 - 
    7.24618190615158535226242867175152650174737125457509742666412635506034125\
75294887177623407285348941447514786588393401111831017871825297582502095351933\
998989214331912281308194041541361334230280097415609`175.16240207777835*^-13*
     I)*GaugeXi^3*u^21 - (6.0844014749345713241456425766372801538102955052146\
82886722961510063510486846267858039123507002299624261903394839433656035720179\
407695627551074146457748242144851387610132722453773779077528021108829067009`1\
74.3272571980816*^-11 + 5.871120356923662748982167760395423336003229569279971\
84120160320076038329109484384481282329326127847361578188577254601935641892092\
3490635693728427901937732868216999238405054985221741025620520605423426558`174\
.3117603185691*^-11*I)*u^22 - (5.00574356812021926551468733835877496693484556\
49826444621334030678220843928185729579825492180957626506639912837825584929849\
20712126072475315804557543101123956959877037034550044930926598190127638424607\
156`174.0200634400355*^-11 - 1.3193612610781736110550855325093011600762826816\
93419725852497588342063550957798849350705924990146512736406756228093619669194\
23640206881375567105559503995694436693847396338450057036802955203955878420245\
15`174.44095857025803*^-10*I)*GaugeXi*u^22 - 
  (7.896119124502859879626001876997962731821355560576308168098415012601410064\
42519836369424139085761773101236330974008148572270554497393443590169062063058\
918393057872388557743718255864371017388520872053131`173.8197376904547*^-12 - 
    3.44108181372686144048825075471281459569673429932793063748669561082449364\
48683038039617778647485020440342173721377214728992020159506554172037676768730\
45044666125821706739086276286629171859371670077947745`174.45901899712467*^-11*
     I)*GaugeXi^2*u^22 - (3.7196363611106941069031887248523009342392744009092\
52374319030356312473029178904071706084926834920497955506880312150026308428465\
7281949610098696142464052997122671350992039765107663919871047301437176457`173\
.83421314145355*^-13 - 1.5650085926015634406889435900873056350994497585319971\
82088910684401064491607261364648486108215823667133213801703626606632222148821\
10467012220172002420760313550049080822417646259347586581630920786485596`174.4\
5822938333131*^-12*I)*GaugeXi^3*u^22 - 
  (2.389354568127429651010382708648952591375349235767780217820570287304959004\
12801531460631732048489431627182577267704633402467292223280360127418052063305\
2035301974400517832270996086774480748575790286159413`172.72410947416114*^-11 \
- 1.1359789947540588519114034069287742732344046832039866868762323942519732409\
10461106959967394546177971540504395162612377623750216269071826522304845576454\
83140984285535423299027467031207135286987716729314`172.40119917348957*^-11*I)*
   u^23 + (3.3936063252295503032729182704020851827260367033888034393329467569\
45102739619352002286732160642958206410448135564141874922896599999696511541982\
606797766552281040042694240269152319769636668918428449130632`172.633618156962\
11*^-11 + 3.14689135316996657036270211628793006218000054676219162574191537963\
98878108542869016284120404621121748158007433885203960121439401231812482273373\
37832025883340684939097734614836804131821597824589025117575`172.60083844542092\
*^-11*I)*GaugeXi*u^23 + (9.26794504210821629868855207899417996292159591061159\
73662103839081275720831693967540595663602642132920935122532060472670819239676\
1082571126397785725555182867183246581663763236611737720739470810095270244`172\
.6841881394171*^-12 + 6.37730728453903240366222579084143969312834190336158229\
20905854686841532118897673562442809932106196865357867586233117459046799150410\
996311694118045578963408578727897978483184438706996576683231196531556`172.521\
84203317148*^-12*I)*GaugeXi^2*u^23 + 
  (4.187057734767276497907678188670418663646659063816438841093061281146887570\
00988098008188291178252424834936805400612198132640709715651517667314608001266\
00833801663410423210067425856632911401773312590307`172.68189798841402*^-13 + 
    2.92827479499132117579239439677230081898246616996012220185896696285005723\
90112448488346973614845941684523745108441194603906601874961987781662871053319\
531975635658523865419976127540083472195671100856512`172.52660086839018*^-13*
     I)*GaugeXi^3*u^23 - (4.1202466238714371862672603849322169018054623011176\
05935580806633156165852164374551322140212671789198025661037764333628252152313\
9347463081736677494648797594816046442251953996514219696041723973776257188`170\
.64150544486944*^-13 - 8.6200260160143916834112046754748466150870768789841277\
69746127732194272416590015209374401837001957131394841809546253332169864035452\
00172267018818766021028866711533133500825561647277213223928044756647844`171.9\
6209080924243*^-12*I)*u^24 + (1.294019184879363728434787976141974529116900934\
34460208965510530778477461471405227654266724574411912301214507630411493092112\
22138895223377398129724901535334873663894714682069702146278241259595360047218\
75`171.91980015503103*^-11 - 6.0389258816487408964193703959547140912405764352\
70751029304158999553941493392808687733028758749170580889824848989333471366081\
99854163502133018786943803332905467567201166078109953914607140036687684467999`\
171.58881913924105*^-12*I)*GaugeXi*u^24 + 
  (2.966070195851225519939827005773297749097760181776768094312939707422423464\
37589970269081285205441013301523644609218900557604925559587084254238327984356\
831007847539674313523823269380709980138994592470443`171.88160192156926*^-12 - 
    1.99413369745712629600568038798996657703159842386861444805380782220002516\
14786988458630963086164587042996418621347507146016904735670485178471358894857\
4740407433853886803648424826256242406645672551078857`171.70917476901153*^-12*
     I)*GaugeXi^2*u^24 + (1.3512941292751458791852409196192138672071496305098\
55660175885638535494913297904515077674931815637664717940274745456756210882052\
2775075933638784054174280672994170135310462868055737997270852926519600094`171\
.8840109285576*^-13 - 8.92251410524372038060816862285615392661771552237675453\
12573950171394269928213021471548449605793654826601499034035090489307477328538\
81942377265881727767886981828333224641879303161113960989463065609761`171.7037\
4828177646*^-14*I)*GaugeXi^3*u^24 + (2.43674673998355084706126717220328748256\
87339167431777701504237635563280115902267807397818633896235924376916493857697\
36854838697374701900844875268280973133916812282810028538311273407237407213057\
87852245`171.61330985399135*^-12 + 9.4015654196265372232120877340438651726081\
70015286603400421078802091688523890431605071573551933025448285133951447920877\
23997650950781364957343720291557150524376563517104065863468177395107541458528\
76478`171.1996996326544*^-13*I)*u^25 - 
  (4.029161205791293710230943439073691978840185981084685780508034077389857787\
02237449266280027192821826497777212990103572959176563363193407336977607609449\
015315444475210487230723375041290100954803844646`170.58900450100435*^-13 + 
    4.54943098505038618465323399939493548178960534108997023101687580266500009\
04717825481945152570555384881141773960807666566228328474016300940607835218380\
2722176182434810135455167523770932383758543068598`171.64174693840963*^-12*I)*
   GaugeXi*u^25 - (2.42366671311668086438229748459535717238841965297492240433\
12933835798660730372768592878786070968633796052167811707138409770699200919191\
724134596033027098698441112422829872944501515121665850596645738743`170.973466\
85977885*^-13 + 1.10736013142882132304684938623615162192251374449719972798050\
31941191797247723148327541190273800524673673301624617113737542908859706535401\
215823300483053355183649407403373271320842077020608577966036232`171.633282844\
97297*^-12*I)*GaugeXi^2*u^25 - (1.0502182693423711103359417844440784699741037\
22759392016089049469191411279859985894918110009020439978053802878040125397818\
20350106876362883389286113648036415012244020660983612831187235310863368733614\
2`170.95548361532215*^-14 + 5.01076440726764646163652211445340445009522558935\
71899690394788367441607421466815673398711479395018666358033209978780489762332\
96721211038311678179904448769809407742199728638283035588652004606978950755`17\
1.6341080302821*^-14*I)*GaugeXi^3*u^25 + 
  (7.340522803344640109359533570569285768675713935532074543622308276659447424\
68302332431205431921052125006955889555495551241994868513814391044248624386313\
742354647394156246389350829712`170.08147596854045*^-13 - 
    6.29559277666964139580031779833607537791471162624397678330614957761089539\
95222653662061162011879918393325970193004024157522834991491545167925344953491\
6504312214622398635516218446971`170.01478560481058*^-13*I)*u^26 - 
  (1.384695379915587543319087833415984793013172952842985684333659759876568840\
87562755481913971859994927053268083561576202989026338008260476644174726823113\
8397341954374127299307042410627`170.1800781118067*^-12 + 
    4.42534553718080125637891977546919365059489071618581931732089024816987045\
61761668764627687116698408209988500580121476106307799699513016607068234876024\
5280098992110250871208324969059`169.68467105531863*^-13*I)*GaugeXi*u^26 - 
  (3.538470316619867276379498490610535427021038090865506369775563684482431739\
55818579848274842742608409627529325199638048738297411558843007510289652772773\
337267914938550864213253891286`170.19551325378268*^-13 + 
    5.76190838086759946957397620312340450172719446127001489962035101097583585\
69898285356409215057472424520196776317252422522143960481279822120782192630124\
428626677885756531191833087372`169.40726404537457*^-14*I)*GaugeXi^2*u^26 - 
  (1.591851270666901152612176923043763338274175441090520440167423309066663512\
51010844665529181815769478841108607067085191089170542459411684453672525295550\
9657403305774938011038375550125114294831382702859`170.19487338552676*^-14 + 
    2.73617444991206891688432118239697172843731468133405660476531793864337472\
03479507866748967784230582068945866188933359680189518712503800203743897200058\
6293682577489690769475069517495835054186449589812`169.43011468027777*^-15*I)*
   GaugeXi^3*u^26 - (4.331789447978438335262241610378517961979665365861789979\
71702698541583000926952365933089640040270278615789205713146591663273797350668\
53155504539969206216266123970210319708351393273`168.33944857130686*^-14 + 
    2.43302810464489692324951759995195756135392420322875169300701221706339248\
22949546353471063351949255427620089984244036123062689403102970496130899683241\
9217820339400304012471561178458`169.08892835789177*^-13*I)*u^27 - 
  (2.791853610573694423219257555385240465469247087720167094914654833052880379\
80511799347441650239961431199090003471910782028543047781114541726709990622173\
387857437686256913143537107827`168.88961053749563*^-13 - 
    3.51305850843061140880422627732874614567490058334619734768110042169811926\
39195024003012281340397766765133661469941501610902292406267880095402638959194\
5084842059020778853698603467289`168.98940327779226*^-13*I)*GaugeXi*u^27 - 
  (5.795167867410198213222499973179029634043139601680431245852660740802071386\
07859323810592122286263342298673575350369264070339597183549977046248938918413\
56600962395956042636182410851`168.80516966726748*^-14 - 
    9.71667439720729641893724456631873134672423548952363353070190829298709107\
82807159618618592901770843170142466474792551946050487796517258655671723884702\
11371168524850900550070266305`169.02962129656683*^-14*I)*GaugeXi^2*u^27 - 
  (2.645817896042178982035729260655223642789349886598488407958036403105715920\
18916463370364558370510182102417504539027366888519173510340025276018208921916\
483705104708723989116647971110966069682343855829`168.81188293283572*^-15 - 
    4.34369569279084748119477668950646092197409517295348858187002744104483796\
80286893585546932554749341069516837005587131048632840428699404537922436110316\
9410146733357874776638135023177928983922869845027`169.02718237536888*^-15*I)*
   GaugeXi^3*u^27 - (8.438317501520915114362406236640107618956521066223569048\
91785681022860597501849334859245911056301175962378774384915710922244528532142\
69880499609762794892141774583273552871056341966`168.37348073380508*^-14 - 
    3.91002953861914839143322291945971303030847738237944130113663253061673341\
50291247448952199559715134322921655620089636299463104334524145645638342568657\
73847866855470586050031570658`167.03940490993557*^-15*I)*u^28 + 
  (7.287143600701183504107061466410690634262480839777620547941733561782554886\
95985227680147673670488434633056764375422873435694013080150140246047277896899\
36384057846319071209785308121`168.07750139987164*^-14 + 
    1.24446574984346157874576837995030018808981887563880607094345797989864049\
81456413546647371747351285675420449621203608317011183887800916883344306768134\
29407519402303965903341875941`168.30992702050736*^-13*I)*GaugeXi*u^28 + 
  (2.175137999686506578581326927527887848315972531497450468808621740667888422\
14073361635899179129767847778074204326164964967106946080872171030406717095651\
69688419356144290612387680454`168.15943457601708*^-14 + 
    2.82390510323530016530005060505091952756146123133546982400474422933036185\
34884453852479722170323334765838845279557124449063286762348049776314517342870\
232103838729069085565082317652`168.27279785867304*^-14*I)*GaugeXi^2*u^28 + 
  (9.632430504210157223907357467609113706656775154298118690963841054120089188\
12900421692834713385747097732350659090537556526763768009709064260614316479449\
92681458715567007411953501721329977734896920737`168.1539924993271*^-16 + 
    1.27557709653677273545413871977882297937520106527694891817217249740643670\
73142891202290038442845104274203821274878140164330831390092720872404825346989\
6978614012174723437885397288027676947136922405786`168.2759633276877*^-15*I)*
   GaugeXi^3*u^28 - (1.816300796292962205207912851584261392982954612824858988\
14799229874976920320279605239267948440461895321839866721246672904337854949134\
98062070634336802949612572807493635355425367745`166.86239714865533*^-14 - 
    2.47654502883511849023012784712393144244860805798424984132424726825643153\
93357407612545032930349567416024437965818710602711492674434988128689373601143\
162085323526131291872754796396`166.9970556040954*^-14*I)*u^29 + 
  (4.426713189751052196059296779525153243773745088733429955508019338398436835\
13514761524834360795370349882524034310339930308281474116626360802122317069359\
54950176636448606731798920343`167.08627359068427*^-14 - 
    6.21809197950089492486968616001018764764820295196278916841317778861022197\
89191365491242037877302035343282181612601786336224631204577689994891248865288\
06932466409280726509952651202`166.23384934801925*^-15*I)*GaugeXi*u^29 + 
  (1.077017740895018417641498471083120128580936028318124650161970854215452123\
53961143740297078681382857998965114576727320215166012501741639536389242425475\
32238867270894748045279470745`167.07333046812698*^-14 - 
    3.09088046174630365293415224107924115690601041397344521404315029969046688\
83300566950386128659481849516582983093307653771547903983666838189599961886218\
86620426352810378836438900012`166.53118982023355*^-15*I)*GaugeXi^2*u^29 + 
  (4.833039089098542218095664805424730882641741698880266116859452980589071817\
10871921846908900303460210723318895808104446881925977836695593943492083589544\
224260071559818921435664645`167.07450082301068*^-16 - 
    1.33712436334258233728082551467455786374947340603177112782138329640388164\
91558945739023236888923332986802155795169162133805695066199468468831830988410\
5733528795365655592087193027`166.51645231735833*^-16*I)*GaugeXi^3*u^29 + 
  (3.331160629444198411145711181321109425145644752914987624166916973082129142\
35038043433533681313805413140758466163258671037069209268280515716649334807321\
8735078659323418104619890968`165.05659003024266*^-15 + 
    5.49376113088343500235365063626385634953012984785430542094819077195471502\
88816501408724283817796366623377348684791359432268202923035479566129462839094\
41752684694278564197910068405`165.27386422759284*^-15*I)*u^30 + 
  (2.977607932447387788798579619586009320628555083798916364807999682042099223\
05529830977320451752545241474244667804405142819239797953574520563842524719870\
1186782836232822646298417639`164.66956946800175*^-15 - 
    1.36804797101410508721014969179318089538037081943013467587496777750550211\
69558038489216015922699144498654929410949601515832378380524450251660916640739\
958632857335717239830828998574`165.33180328155638*^-14*I)*GaugeXi*u^30 + 
  (3.410062830276045883606936068620350329441631226693945853427320285514839866\
82481026598330077247114432465683274699557655815780463070121047927437264929228\
08985500883354081145596172`164.32853196093654*^-16 - 
    3.49971357138772527532008641651431957980485020079349507473336042595353593\
02157145251435394869111689346318992204378442681038755136702560677159293156140\
03181265082525312526960335819`165.3398020816598*^-15*I)*GaugeXi^2*u^30 + 
  (1.677865416257992624273103778039582859726457312681640416176104726658729305\
81149407470380488796414071976862296938025024048274193039464773081335048397093\
64330660518861388251392669`164.3705390651363*^-17 - 
    1.56163551986049251038117347362322522069826565849876258850246426376459132\
51257167364601164087317177944116058806816945570145559400988562589727125557552\
4161954220917185650636562318`165.33936162115637*^-16*I)*GaugeXi^3*u^30 + 
  (2.551377527300524587241200380165930467744183077080333042447594960476522901\
26556219094087174340066615791174758586924440661680706507503897662409967514063\
1929022973888010672412969755`165.06425126989325*^-15 - 
    1.10920977563105466006962544151662547109455328545405720240424146539811385\
39388450046546572721095093704583164539652198378828841954145018585084308389603\
16487865065275384051988406448`164.70249023240422*^-15*I)*u^31 - 
  (3.657985877501716944000233417451607819621811029929386924781028211593840048\
71973964947060394665822317198929486079713233579428332495941418432537909768512\
8320064786774725237870458213`165.0177162879426*^-15 + 
    2.51624533934866283380225000435452472322873014312226881668666954758910462\
14044688642152936220071984959457617820198539644846436123450531963267852762135\
30326883225845809222082125857`164.85522724697955*^-15*I)*GaugeXi*u^31 - 
  (9.803123016835674571491300772296015306081273265260369361642859350006238793\
49116064017682136417730994131656770311753951453581423610967792166823818282128\
25773229592917542418101134`165.05110556489873*^-16 + 
    5.02940139748506548425512705896496080802783678477915381598159109632492289\
19310762039635011498806809044332154656167552819982493346479225018940568313873\
7106089908624383856084764922`164.76125741050794*^-16*I)*GaugeXi^2*u^31 - 
  (4.347220781691817459610450715269328762360691292177886561463111644656311029\
20598994125058302038855546533545205228332653953017524564640569525021296612946\
63485867365664661099298933`165.04885178140825*^-17 + 
    2.28545599044031754032894317539408419011947855953949267346700790244388985\
86850370218733535059676998606924811053215134238793895107557982691951376772239\
635735667567368628076058052`164.76961294698006*^-17*I)*GaugeXi^3*u^31 + 
  (3.264540615030295098328614038278604142018357728090797857735317776344285358\
27794634946716614034249836113525386274561646155736114237847242645364120341915\
042727401448123985606917045`163.42649006253288*^-16 - 
    7.94929320668372851973898019473913194230564652469346615508489485506122577\
97191270278765679563800617869406769372571450751567708787416758723094943059147\
9211719956759720408371415354`163.81299650245143*^-16*I)*u^32 - 
  (1.126720668043119494231478432914909020404970615711590687856957496217217832\
91706342956350236622590154790353711141438192806271406776566330400856295605756\
4134819710072135755169318931`163.7646011416824*^-15 - 
    7.64521011411699978353339204381017749441284866372568782228664038680714079\
99104384342363342154735085306892817363429720548041160009718762950461253707755\
7675396359300698684561235298`163.59617430646847*^-16*I)*GaugeXi*u^32 - 
  (2.591222578822303630724830496182471062289865251522103184999490601955191033\
14229851048521947905263548515118779571490342477874617453115587594577785120999\
953795493500393046721861589`163.72301782148523*^-16 - 
    2.27179468716404909161761464037512612019681891889232477350572207143714289\
34635853192310166559687573828759491779855115113991962912538361513560264661891\
7618696680944496071235052304`163.66588218177245*^-16*I)*GaugeXi^2*u^32 - 
  (1.163191907072855075214465789565356356156041109036675071782454914340531537\
54754539953562591285258208484888743696029452558915318478356165529613621175115\
30547805266514002692202971`163.72679670225995*^-17 - 
    9.99355624248836791045680343747806807026562849188328316570671590007390938\
99861400247319768874709587315707564997033728012378184534998096442126297641757\
70235392861597244959405708`163.66086539130993*^-18*I)*GaugeXi^3*u^32 - 
  (1.540310562458753725960970308812914004726039567240207200132935891798506715\
43025635021166464765956456454159589936341927713485511370147318086346161031209\
169965727112052482035553504`161.6153167339685*^-16 + 
    8.01284547968305506222543397696542347482194894159590128579735403592132910\
46650978844713560563312382158907671777463806299304356532805213844160792231886\
171710036207553651782342747`161.33149520828226*^-17*I)*u^33 + 
  (9.947544133736467383111207984148674805713429762901382711817331547093789732\
14109470793719466257316288847757434964515226255844923023233368242790245804937\
24195457636080496829819531`161.02993843789332*^-17 + 
    4.20000692379547630025595086516996641937610793162482733219301733649738602\
46746212681271373966569147933819054578451049693540208959116972568394425329344\
2478560788297275740325322596`161.65547256960116*^-16*I)*GaugeXi*u^33 + 
  (3.619243031329105230962775664445977521883096060780166647904349565217224011\
56108344341061377373684704060279057232167927145848829526932186312766153603194\
54630338666769061643850259`161.1939969008475*^-17 + 
    1.01365441857810800029610751377893368210369966071469149094394835504443208\
75692354469698296104998741829782677173734475354235727323888768311706784578152\
0090161398804645107447456976`161.6412690718187*^-16*I)*GaugeXi^2*u^33 + 
  (1.561703623324005972368205304522801601791889067317331341599816131918602439\
55778848194749301149610824944719036786751750481021793465498673697549297171779\
0160963294561788472767997`161.18135009033566*^-18 + 
    4.51937306144684507033741068530655585001039214669000957311642026681222322\
98946347838249536456980779496109874654322666332673981416279245990690993756726\
2103955543584768440560612`161.6428296650159*^-18*I)*GaugeXi^3*u^33 - 
  (6.638525684776328778237448779182992352132826575092188176501063942089148519\
23863082761814745177996084478731019830995845718971496814651815241717035648636\
02039427843638787231368044`161.66184402802995*^-17 - 
    5.78224903222733474144394902275945717744287390151141347288242295211861646\
38591149901582613515060332924057199934512650311530554513108987232008892844264\
769808570384400217235871416`161.60186918023567*^-17*I)*u^34 + 
  (1.322278985341029237024641254607903258934498454366776028146968487147540565\
36259184037576345872824591972340090066088226327126418882989268785456842416829\
087931914543632536696313144`161.77885540684292*^-16 + 
    2.13338057923889985032148205280760593491621529328531212863434661433041116\
79106074850375326147143847377785791973661155045093494689815515627873051913011\
343186968927994258332794005`160.98660064825714*^-17*I)*GaugeXi*u^34 + 
  (3.355165070302287610792007404744659528223121911866054098023723001339169872\
37970442985730711131780626224478260027306878270745279194984320989959730748448\
99030772205340029689373095`161.78418228372868*^-17 + 
    1.14638947854901748795874526367411698621206185130810359883143101892446923\
69103096157925386081000652213672956406612512703247650416976620336575627062732\
02313164154488755433120039`160.317800583399*^-18*I)*GaugeXi^2*u^34 + 
  (1.487404126846495487669748898001048209725113615591538107799339370659668774\
17295090252916716060988422600969010385579766532286062068958531150212999958796\
0592038509377702180830773`161.78400739837977*^-18 + 
    6.60864092821108065097454389779262071100631018984120772405554474820598345\
04587677760120330351438128361766578660853622093026208005934340146527870303700\
238796253376307229947624`160.4316905719574*^-20*I)*GaugeXi^3*u^34 - 
  (1.651536161718357567567768490590035401847876493658682678966194721374462824\
15062126516021239649396943350617663211617376498657818595233062128280199130669\
2684773463882805438945972`159.34288699178265*^-18 - 
    2.12917047881282749867892601956020625984664184342382393675375290758512052\
16142722351785930587572283495495066429365170403878459047296318529392810384373\
920084314129629145583116869`160.45320934042346*^-17*I)*u^35 + 
  (2.046586947643235461572858376036847004931826131617501886456955332416329769\
96113285087893465372046809480563577924204643089135684395488466644051341724277\
44820412517008318079924524`160.1492639425409*^-17 - 
    3.59084615502741666197242316121984468174949197347821789614251567527435252\
05266134904092909705047274224005066588729460575470303304276621909518415968540\
212062012529383750911775193`160.39343054126866*^-17*I)*GaugeXi*u^35 + 
  (4.179818622961818817348026955244469171190924974432663305153733084482142131\
40749130477215456275089607582679471764014913212342260385683647229691015965184\
059371830614989697062362`160.05632854012396*^-18 - 
    9.58355837584914261102028306611149626454539863599649861033881838756153518\
91387117454281133359495660188149821689402943512371352537654174224246182007362\
24325195433968836614647713`160.41669789609793*^-18*I)*GaugeXi^2*u^35 + 
  (1.894539880960377772636149608654427222799853009841539345256801690947666959\
03360345142260460921676425249018258382501571554256050309025535338326582620421\
03354724445806079062747`160.06642336018257*^-19 - 4.2247765470589288245180248\
77427038103310765790306482434869166782227564093201571894413588741965276512566\
99309395185194375725591151834082623921525099193396057511615604292532409`160.4\
1472335196556*^-19*I)*GaugeXi^3*u^35 + 
  (5.573998116535876920612311773144425709595031183613964219156569005207903289\
91187209399333007564116993042877531110673941463701911336888405775546866306306\
0283716258111809686633711`158.6180580617419*^-18 - 
    5.56974948605835905360517238620091977597119320068317058527509584186658587\
24188318495477191526895187430438884195249228355179206406115040009763546066314\
7825667558634394256236192`157.61772690620475*^-19*I)*u^36 - 
  (8.138486130885373850622000641220136204755822927922827562678553672201010329\
88885017849626106299690376154763951564567723194047211663837845521145529073154\
9845082284180722998811151`158.41418916873542*^-18 + 
    1.02382446823244614727575926170312220821826744832339958028507961109684802\
28049413364209704945255459073442515593484257248199148150783733008016328252431\
350381341642963133585152154`158.5138710454933*^-17*I)*GaugeXi*u^36 - 
  (2.292880620789488971974927590167706951557222473510837219576401161179884512\
83582822481161852130526734571498642119276066844111161915080036827191637034903\
6482376121659413622873838`158.46839924657993*^-18 + 
    2.30662050558740746046933347408828422548012936121820768830575235550304824\
96654622290896584194693806278176368007447022760866638861108588982889329927860\
86962085289536330405081066`158.47099395141228*^-18*I)*GaugeXi^2*u^36 - 
  (1.003223705393640486902754229641729314770628090869591976906212487433318117\
67915452442183511672942804583919028189265730565568721734114647995958304335173\
087029309700016616395453`158.46381450251522*^-19 + 
    1.03042025373200687656603324984139306003893248972559782221002024209886058\
50462429514403327258035137396851630560828076059355566450097845696704422971743\
6607180692199151359575608`158.4754311033716*^-19*I)*GaugeXi^3*u^36 + 
  (1.401496720136861740786228620652738852677516550193940849398396959406994736\
16884849031542924782847139601410197053660272221311157888197660439942863426023\
6046462771786442603977415`158.14083031959316*^-18 - 
    2.16933050960899544077708507467117410170658306818970802794221652201737697\
71789181718465877065067549977872833801077627946767618992612262435859837189444\
93791687680408526985383578`158.33056395809962*^-18*I)*u^37 - 
  (3.826836174563272653419227647622114148044511344811641325826621622695287567\
78207739108785507048979625114524640615739856935511108533263295955918869114267\
5642734574588837736716488`158.38785673289792*^-18 - 
    1.13961402812729126018604486254770492030495711147744616248885434870979061\
52188794619446083659713810234935706420790911529509206770046173019020738154946\
93021847536804830611395743`157.8617746488278*^-18*I)*GaugeXi*u^37 - 
  (9.286687240476508119912804239256618723056040942025461533577974005283806891\
12892548226386208260623742591367563264187299082814049938967331087705568578178\
086116662669987309994083`158.36964735897158*^-19 - 
    3.98260403488225852335609484159995561104234057150392588818629249297647457\
78593856399376081792768875078637380168264894471234934432163951636922091764835\
4959271191847746504677878`158.0019536688659*^-19*I)*GaugeXi^2*u^37 - 
  (4.118497900029171464254434375799757873647513581722473969391145279506086901\
07381293887863467834581148703360930868659346126924647646901014820176723123317\
99131044437676579430584`158.37155038689014*^-20 - 1.7159012321608844100650161\
04549258592178647412441760873149199250922108762671256331462560193780060244649\
5163136831811244791916309976573455469067992613827273117330808542138469`157.99\
130382411067*^-20*I)*GaugeXi^3*u^37 - 
  (1.895256942460549884301279996324814224027907467482015930535738535945145783\
03576704771011983568723332555466485466782483265302283558063037586971857526819\
118835144927980082207781`156.5746303533533*^-19 + 4.5387343961213306181662448\
56569181402935917752253463140439061328388295710596142093216999448604261005439\
74456172678830920022272180799394019253198158356635634180182826027864049`156.9\
5389702603416*^-19*I)*u^38 - (8.554817807401933357037615404039175355267531523\
96816994448763226880663064499228471815102547217859852536542568694870099875609\
97952820141124209644176614413347127199271984107121`155.82463656989762*^-20 - 
    1.24552174968398545027698687372945134708500896577539670230054669803686754\
19991182314317336344501126115588035816350916072194206676877387886966135518694\
00779111490721473919308777`156.98777712084686*^-18*I)*GaugeXi*u^38 + 
  (8.726236590144604611737976291113057633925610212908006752838962774412048494\
99172032593515176772028702501502743889497242626271698096153987996314878121352\
1131633233420708164373`155.43332131042482*^-21 + 3.13427096305843327939916705\
99111669089552313408451971184470168470669434531997692698598962965397428831307\
4603342883933559307414110970608458680539710282898437918726828589029651`156.98\
863086605513*^-19*I)*GaugeXi^2*u^38 + 
  (2.412761665342602429954001551484395243813319220958219930665390754800235117\
21192645198895003914120054906968059408565116978102277833270192041628606214569\
37347664076437568858`155.23059761860887*^-22 + 1.3824511471341726895676394340\
97156778780063214496047480352575407078085929189164134726994635268621267905386\
1705298992570873553627749387356168130729705621198840145387728217685`156.98873\
29877712*^-20*I)*GaugeXi^3*u^38 - (1.6726607310754596301835936454749146759386\
74288817352499864531709232035336226863804026441546397085996843696083408027753\
51702848156206433847106744397725986638481897747516725908`155.43813403831174*^\
-19 - 1.009268858469464685892477713477910697777951840873381482534430753927669\
00018107963861849974976655697887233169140806815391685276995875918550462700952\
50131134726147621558745207`155.2187330502556*^-19*I)*u^39 + 
  (3.485193775885255222868358652641525759912637279858826686205446621253661405\
13664425980984691540987747164329625885125777636592503515546689851810456487745\
361079905745407518772056`155.45757157806344*^-19 + 
    1.73310254709867043218394286772133535462773657142548673718732885147827220\
02489578861672025705898056346852000225893883924110467056315262225625776696369\
4078881598303175728891892`155.15416890882926*^-19*I)*GaugeXi*u^39 + 
  (9.131719661211239462734373449126558129496744389362249416570642562070946007\
31451292290546368227787185327007972417149345323160526733964008721526479692095\
49163396333506316907384`155.4784711182551*^-20 + 3.32817406361069582101919038\
51016012638854091143035024118815202438945939601017112814144379263115317346225\
874796461411217615592584151789079938336771612955056012229601945975511`155.040\
12457966283*^-20*I)*GaugeXi^2*u^39 + 
  (4.006048526719999040827803015662202788457240316586076138202428484336728636\
81567091007721194510381250929359497180433582763424505133960763523227201146627\
3650854650507213974619`155.47679496682946*^-21 + 1.50752785842479661797829378\
45996487267616812844003685334804854982663637499565445045134735700516022439076\
33845862611972457362190048843157979402808296678392049906884621732451`155.0523\
441075229*^-21*I)*GaugeXi^3*u^39 - (1.884363196723870640950551994669145089483\
69775744858831969754513304381406306930347631186235744899429466058581640515826\
75390555369272217122793786384612302393296895799943804891`154.39849548104448*^\
-20 - 6.672125685616444835583711168616765793842502824788068978131236168633146\
60288322594098081728696861906631068888216581152791648823316104731946018441788\
50853255701750323357377547`154.94759508624313*^-20*I)*u^40 + 
  (8.732292370675720530372744527314857654860459430113736240991677579462862878\
42925295745572807198512344675061236514605988057656215930282303114646892910529\
01451283238818048014112`154.83154776964332*^-20 - 8.0154922968376072770654786\
72365194979433880190836784751038219943671470199200669968818940648491631620152\
2654127548657229795054122724916400202652547551662030420442635617598372`154.79\
434970259075*^-20*I)*GaugeXi*u^40 + (2.00010968894658338073286602472526750222\
53041972172712192211446966797026371256086477312763086695317373363682537062721\
507063213104266166640530754616868006481584033192001537425`154.78681968181354*^\
-20 - 2.248691288873793947825631427537064841497243835345083453005841004917013\
02159540990281232541138961636021665161034865692319380442061090432551531337984\
81421759574984047127027866`154.83769570564883*^-20*I)*GaugeXi^2*u^40 + 
  (8.899573798608752817210470388683948601838878627089369959190689689572153684\
90546630201994713641254434318696459891357161260410806340522555360261888471710\
222120450153131483501`154.79183553511467*^-22 - 9.798902368909482427997917543\
80309993635446489918771221392211060742786075510161518221574393003566065494935\
869116987683580878916272373223999598465602608384316983089102247829`154.833643\
7569821*^-22*I)*GaugeXi^3*u^40 + (1.12367705865854118424261324440049886951897\
56015001460928318886953089724779708140156396870985242657028899153300580859141\
356410631734476051891020703910854482136076892065638681`153.4820202929948*^-20 \
+ 5.9427425944293331255632282861165781524738417826187202942224608482498700928\
26925351373440080301178360056697503089955943356458764397623243803720821835348\
147506575049152476949`153.2053656982482*^-21*I)*u^41 - 
  (1.356610337724047088926432021526718688154048460718504608963086383722347371\
24712797843756472410331739197229186205914663777646829952544134425975719618612\
68090298523840797885856`153.09602460084457*^-20 + 3.4772804230195828748437015\
70022278317512112294791450377310276415240916198939149859202166814316289638180\
238455723975860313731781591821180893877976703686403467583199118781647`153.504\
80919415767*^-20*I)*GaugeXi*u^41 - (4.185659267185198070096713940165489611352\
50020215999118798059452043487854816776438918013775344022397382443522091313249\
335320467628709296260425253059809277154244736017982442`153.18844331280485*^-21 \
+ 8.3147119919830405634628554389575249380915307495887852358834125473132495623\
07477219332576891528932556467328027112413076394524137971079765873605052058746\
77199279313715489417`153.4865266515908*^-21*I)*GaugeXi^2*u^41 - 
  (1.800908283153964652187179265942252110903018442789286700281076590666097373\
04228528341346711863210796759062377176538593885330481658872799413289966716591\
194321278543668281008`153.17937322302492*^-22 + 3.671847159815277707155963983\
21254508297443020877950932987649392349706157407968836337745958322599529549623\
398775175485447464612605651106926248243429105737088278416146600374`153.488766\
2228884*^-22*I)*GaugeXi^3*u^41 + (4.12591492425924434238873069973597789268294\
02554935417999065973342707568928784395170072641498562371238772263852042177075\
86352183017804775478100973933410002976378201054369514`152.00882184321796*^-21 \
- 4.9457009392772500271489821074059428035792521361741125751663969150266280556\
81508228057041491109588226669918855073403676212873373357929468500377861070010\
03978296193723952889`152.0875294261173*^-21*I)*u^42 - 
  (1.142362206472028369740785592566067169531392878924200971040521612486217204\
00852186128130437098280091250473593835987182955342168398638973188448310092595\
35387668534350697010455`152.20215447695122*^-20 + 2.2317984373693334290882973\
09096978290539282117011068192743523084499450804881235615938192661474059477281\
13947863327947601487380929767194789982195188836793226770047947561236`150.4930\
056195018*^-22*I)*GaugeXi*u^42 - (2.86534394501042516711579041852875927091378\
36790383675713093343160827972427101986515910484740497646300409349480751981202\
20363570760925411314605511300432391391198095843511383`152.20052138029865*^-21 \
- 2.5521841111085126257510462087012887187832914021961289201592404539784881026\
41367375574239965588574673769231274075780239926950108633415203778565242883126\
85347634942398794868`151.15025662040065*^-22*I)*GaugeXi^2*u^42 - 
  (1.258488800483299119194207300084006191320602090411304784144265168538129934\
84527276108436227880732754333933743942056090479776126301944139581183452368888\
876269328858081472039`152.2008989656898*^-22 - 9.8953445854872456757033697116\
87389409333637420308371294662081542478478972179900587638279882367144865390480\
3455338920147874076241186541204927214102377756834798384660827`151.09648053289\
064*^-24*I)*GaugeXi^3*u^42 - (1.679929561531337114158294593222328771513522792\
93003068708500609932152956022513073916918584260499978622990029040543783605593\
259984328359807242833366887422195239937432575691`150.4429609053334*^-22 + 
    1.71089036232135214603095412328998861339203902668090167642437002161418025\
86240532429252240541484599522363353914483722547304506382659632519544736704115\
44877217162682553118651`151.45089201281226*^-21*I)*u^43 - 
  (1.294816627282902388763817544823620027042669350233881209187954784729071161\
80715666419324214036502307519362791121333617533971578685784077748265142891837\
3636434706476367305535`151.01949684423712*^-21 - 3.26574982529232581445909252\
76728250911127801901274059389962835048267895486213271706151573802398002045997\
00517165388327864864043709793775195144797566263130951671445516974831`151.4212\
7148880115*^-21*I)*GaugeXi*u^43 - (2.5292412830752263949500531550652923147685\
36385253779640599559630182225433318042523812800792674453135098175398886440769\
45300618971542167661963734895577240953725304470220596`150.90749280614713*^-22 \
- 8.5134689826674060500557661305914127980254434104523383668832076686952103635\
87299387523578383586530402112456305646708890215940153658646149996180405391666\
60988768109933380267`151.43460910234913*^-22*I)*GaugeXi^2*u^43 - 
  (1.147139988507503762351263754287619893637732906147915895475219606565916681\
86007225406739300963208288284951581567719513067348740411184232273919512587565\
09337313052306214987`150.92229643493627*^-23 - 3.7202550433729011916384502154\
99447318632728833460647314593995460470765039812454110307777012270914793302892\
060242610041678912511362398754948049853228333269681877196632473`151.433252729\
81514*^-23*I)*GaugeXi^3*u^43 - (4.2402016561436560050010978983361584219082429\
03090453487027659226269868226120332154616573316632122304384529376708780232552\
14894426634904577228970749128248091577055985780504`149.1836189273989*^-22 - 
    7.06993512852793403746043630509640224809905361501001222894900849519293294\
90782919877145912752642578711853400510218606137018024793427199699384369193773\
026868641298814336524`148.40564784494055*^-23*I)*u^44 + 
  (7.947295068926531839065449755718918069717516385420718018182887930635613128\
83642965429120894909285961176065607162945203189228410149825313818405467338227\
36313626691159533577`149.04837569662467*^-22 + 7.6061869228266144154904543185\
24817704398675192301131900919440151754245341810360608333894787066215239083234\
08216316852135616259705318302034012934095639617628692142782093273`149.0293233\
527653*^-22*I)*GaugeXi*u^44 + (2.15329786647637548765698449997226705097430271\
89204518405062349781215786609813519764031120956862036026938642788304016616644\
6788164560213305284049120678612866862327084782112`149.08501775315364*^-22 + 
    1.69344908764218600055852423002871115208707461784547241557914982258393235\
65489938459706203821393045548981638026398681164033229209067753117768460546044\
884650335094342322745`148.98068578747933*^-22*I)*GaugeXi^2*u^44 + 
  (9.352436736843144317133706579524543606786598162125894180766638137545839093\
78227285300725785132072714213616414367936588620065464177099958847201402457069\
4168177535818520901`149.08146423102326*^-24 + 7.51227577430805662383155042306\
19804300328471115277233873913931258017873760606332023143749158170795707248841\
54248777756763447077604123404041689679387347906558077122101572`148.9863109742\
8694*^-24*I)*GaugeXi^3*u^44 - (7.54227064617007313423274925277888208236733117\
17773364928250679809488098909270201498076623833631850050898583764546155378849\
011900260588099319405479805551260751680893939468`148.38958344421636*^-23 - 
    1.77838104442393854359175929274459327532002215938692554565822156310732144\
96395088060113571581469273434152895701592598985248158675560775008403431971999\
4906698928256565611053`148.76210615229903*^-22*I)*u^45 + 
  (3.030748777875479563999088548409749117179274949236251619928747919907162002\
56665924564709542567341411915273506900709388407661261659431479591187276095092\
78497925490362629867`148.75697622314465*^-22 - 1.3824785491076566501824362761\
95982119735876453983157404938502472532928977995744648864410893709905264985621\
20640591430026573396771976601895080883409218962320028980361212907`148.4160846\
8584022*^-22*I)*GaugeXi*u^45 + (7.2986329453877344803431375584866042978370622\
67645152650376173707383052506557217333076573216007251931166208045894112092855\
0722252819552341425777817518306623118816352132392`148.7347797246221*^-23 - 
    4.24384756317752724832743030153318641171945574267093104199486644766583606\
09084488294482547675454122876023122997443126242720553489461511769679624918737\
566527870013717746674`148.49929797734538*^-23*I)*GaugeXi^2*u^45 + 
  (3.211672941097897007981288204231456981077249873377351990987796245909068295\
61087531511622885300028031917777915919502880179577735365096572263685728212943\
5947960911575181811`148.73733938233528*^-24 - 1.82363321877412127421420751811\
66468080033278998715494450749053076941040026923969635551440741031570989928543\
29631811559064514367847273203799730305233960936312481075408883`148.4915455641\
9487*^-24*I)*GaugeXi^3*u^45 + (2.41587898252588287280916849774974207664934394\
88535563811591160484331514391656665266403838602043547829468670593614007752940\
744979241918964316823267661351976449098742531514`147.6400561997166*^-23 + 
    3.44863695632605838003670920861800894458106502486986667820002245325333418\
13248199230806989991399562926973890718343303324225519180186587200130080510781\
567729290433610185761`147.79462850200966*^-23*I)*u^46 - 
  (6.843623993462408596082110880145865198617935250710331257091943208080286446\
05258064702261358945821967082551497730712479380603184639545907201934226984836\
7803886660348640322`146.70102669715882*^-24 + 1.03428664693381059876529184148\
72830324269810510805300650662423992997360784417045913807452749126161870762866\
2137395060755073991609316711128351870818812030944792680875052841`147.88038147\
47047*^-22*I)*GaugeXi*u^46 - (3.857027865276139826918752472647685274024322209\
60849911575568804546807232999466942652417126256511324714019405359556857760785\
5924730668158452935061105386286468842409437394`147.0526422719753*^-24 + 
    2.57103367836278593254860987333776698876433753997604622105428698249470444\
23064288384570768935664298263048275972806444579921485242419913493109915357968\
790024677293295559032`147.8764972610872*^-23*I)*GaugeXi^2*u^46 - 
  (1.570970824500995546194913723363543050478338969426585040692318745984156380\
79519067649588003790203122478647220640255336012321857406367772490464349233152\
100407507318427542`147.02204515819918*^-25 + 1.125282504104542003597733191781\
09865827933468915191738221729095345486040214893838941448857550652102515417836\
8937695857120013452479064441065456963434583184374932369004963`147.87713860515\
46*^-24*I)*GaugeXi^3*u^46 + (1.2572485007414502185029105181927372642879924974\
93459448559288385883875818968296265614905356846685516586134874369896190155696\
1298879561473668626997415724272610563608401248`146.63325632681128*^-23 - 
    8.76353594241348778487120652005859595996996965806217023031038499282072068\
90353686414968643984744383997056583043876094538539299137410428935720128850545\
11867069752257213795`146.47651457260997*^-24*I)*u^47 - 
  (3.027120524569223554917904707450480921912530245803613652179665456469120896\
14559529556472869492632769647061272317083991065646787654105753672652312310470\
20893595570191263218`146.69553403395545*^-23 + 1.0282568542606839234098984651\
86900932946084876975621678815478049126148836165415059265050897099947778464838\
9937918272743563353051419891042701597451372705246516530005583979`146.22660593\
440935*^-23*I)*GaugeXi*u^47 - (7.79067879086045022577787392108975829019464768\
92360783248412053761245854349775251227625730289323387415381677350950265421565\
29929290269181036755314316162893653649774625236`146.70776956658057*^-24 + 
    1.81496371553729128592763974501517448024273841789293344795784236419345642\
40372575012640668024774509310444667603917105867039478696651118559338304046086\
03664498798806750832`146.07506221490698*^-24*I)*GaugeXi^2*u^47 - 
  (3.393395420245822318110588398262292778164521786982292971384842684340164544\
64632940664200563665576381562364266118625324855941315514421460997028266912680\
730958047896288945`146.70671811229604*^-25 + 8.269760080466411824731919841310\
35813789805352480407604019077746115294029556382706665050196051928473030535332\
74959538661857407817994234001765456189361101556198773602939`146.0935765530457\
*^-26*I)*GaugeXi^3*u^47 + (4.606524274737325942016795798096169543389244269410\
35061328961224373996732532116845304594637925858841237133400696551686092657014\
409023212862472817041656989549311858216602`144.1889389992141*^-25 - 
    5.26428784430547048108757149520608055368472674672231612304776711824274360\
19591441544670439999973889264383835508212270455260805945470460176455763906971\
91729474783433129092`145.24690526303627*^-24*I)*u^48 - 
  (6.197417684967729440831943386316772320532237803083426197104788652715267519\
32912901133687737495199339788932069764612593908101180234863458967607572088091\
5356770217723671974`145.0541011185721*^-24 - 7.459122565124168747426128658040\
54290887354219248250968185756094818537642148345829527011351312631164868298426\
0854674116596437516297914385587930389649078671557515996166318`145.13457809481\
093*^-24*I)*GaugeXi*u^48 - (1.40234682635100055763056717952090265713510661521\
66048329665075081018448040645197591698410488925642436681715864212370666050933\
90874560587545980203474160610666245439931786`145.00457985288335*^-24 - 
    2.02046941240571703322130405365820583928373468899866176070998675462855250\
94425990119639538804236764862076437229742459160762302017919079330813076354427\
73539757853272521052`145.16317669700405*^-24*I)*GaugeXi^2*u^48 - 
  (6.206206852461319329629364832723747734863306645282859201313608563952775403\
46318652802445804170733082655167859509683431184828159650267857540188419625473\
05899689772334104`145.0108340906106*^-26 - 8.75166036781069349900570915765953\
25176747558811941020306491497169098033963409936075509268469324337348619265142\
107085677173006529701127586662399499900946974239132439731`145.16009829944264*^\
-26*I)*GaugeXi^3*u^48 - (1.11380215389996842819389201453623640323480674480051\
78771169940226257597217267736283875229808855182564836740800343949628838840729\
10088233589175784304842697098052094145666`144.24131808011182*^-24 + 
    3.91879143798113059308844689497614335902548650446775219065909976502360924\
55010040850250440493830801621227691036026767415082428033364755082456076365427\
9623372388757381309`143.7876621772115*^-25*I)*u^49 + 
  (1.459326563858030108861762774457627924412032033537672225410217005695840999\
50011246479848319906578923897717745207223868583363084828901658578347838074113\
9845976958915945604`143.94937926072237*^-24 + 2.65535357508081543969730073414\
73755551747943320383023094754200282592209391525800567013104472678206581064657\
99326332837414033223924388908031965750345142302773407783692724`144.2093491307\
872*^-24*I)*GaugeXi*u^49 + (4.17976694551072736208127320333007061116411355616\
87512954540256720684310316132531746593732828210993227438711731288198554806226\
9694207788514281574510180433701047620980849`144.00951742036864*^-25 + 
    6.29472839936565975828676851190513188684011131485082299822771073815209191\
54904084487945814285572224782666307207006269903855421839982686421846991567902\
9266784996667030689`144.18734234941786*^-25*I)*GaugeXi^2*u^49 + 
  (1.794145728009779825364883623211487677176656958670772320007836505698650479\
32866288012503054474672551842541654787055085355741735398684337668678589426993\
07051135321178605`144.0028789133302*^-26 + 2.76175329974708450214658329248944\
69672036000086399233133948292479693541047185482655251048701719704361371085596\
499475369464951012050917080064241687253386863050183586697`144.1902060795542*^\
-26*I)*GaugeXi^3*u^49 - (2.96922611627142109394823933524010863111011634758733\
93292165722462313210317711982828543851887298078177383176243520279818429212080\
9388400904605884328106789551586169554682`143.15635454370275*^-25 - 
    4.03122322230793298750143624357063466933747294357693408914185150697203850\
70683615330705848238087533608182227950961211133850270441056728509038817144546\
5685605102338395046`143.28914811905975*^-25*I)*u^50 + 
  (9.143600456742841987712619064322407285088962956298957011646291859994952535\
05319060003730838601389115494527517299854488779110171289950185878473963120803\
550741794916016238`143.3804650154242*^-25 - 1.0412716340021333130191142102712\
14015751776595596305676821881402123617768865358642190879975781776521876320289\
29338617525233538656439795214204261553852446925740926286708`142.43691181240445\
*^-25*I)*GaugeXi*u^50 + (2.26967446664122821770091603019337255862497371266383\
19730652738569841408284622310770655163995595185956672396583379040511011973030\
0831590452491745301413520756462729916694`143.3737785456241*^-25 - 
    4.79570342821840320617452546783444937065916393204186991930268990339144584\
37723635794174998034519930071242646290785152157427791982323463903953525874223\
518064178742133129`142.69866729165435*^-26*I)*GaugeXi^2*u^50 + 
  (9.904680437181842202350469636261822848172360825077529681858097242399959488\
36134538721083209070160850924890368532316518025652737095492107495574049181066\
6263581773557307`143.3746724452284*^-27 - 1.989681758392622704668682123821246\
33945009168275555804323743436127314373442882912715658040625873099866708921010\
3277247830729565477600559978387087525490892224931044125`142.67761559543234*^-\
27*I)*GaugeXi^3*u^50 - 0.2975764581946763661130909641444161748278546188277152\
50679434247212113959403542434041926755878541121452973989875799976851458727362\
30252008707627572391190858831235165271172069138982008006940391461222093133661\
387839`192.569354337504*u*Log[u] - 0.0022961146465638608496380475628427173983\
63075762559531255242548203797175612681654583656842252149237048248256094720678\
83373039141483258117351139101638820917120611382448080031397677330308695527711\
892145780352325496`192.25764489593743*u^2*Log[u] - 
  0.0192873630311364311369595995278788261462498364055000625440374049118962751\
46525898502717474918053591205285351195653702203335287884593681857495684537660\
95703813135612563872263740489574593042432779894024554959534367`192.2576514589\
7478*GaugeXi*u^2*Log[u] - 0.0819649147860893771630515256391437813510107961795\
90378225338852686104177218255397373816888284360681408439830759042899145192389\
08892639072443023875445798905324935766222990231920976032769572851737571683894\
30119985`191.07325326616498*u^3*Log[u] + 0.0005357600841982341982488777646633\
00726284717677930557292889927914219340976292386069519929858834821977924593088\
76815839453709133012760227381932457049058213994809322571218673992791377072028\
956466108167348748875839`191.07320002561053*GaugeXi*u^3*Log[u] - 
  0.0331474090849955450410961180359781473987685554211569614532389610274174901\
74912640702313663020427116583602110332848614664920579981666231355519054515095\
97228257887831283357209439254728043228040855859323969907483173`190.3997804452\
386*u^4*Log[u] - 0.0016277433113661629287075279308346810260386387784348528863\
84329600492789424499436843159509119723851495430621363444925677847065673130736\
07497190624715020615435618601561862290776709912979254642041127244549150230464`\
190.3997280620702*GaugeXi*u^4*Log[u] - 0.014509524493561213544870026002994499\
57881167895567432866585059823471430327564323926565951610241746307112416443874\
06674392948582234580975768953917096737823310895416655818670373113922075564551\
23164742623922958446`189.91176141483868*u^5*Log[u] - 
  0.0004325146513058661496280002787646438154902668754126894812392647224166554\
75652707504039526708955194825928707962286794537256506021717595585635392231385\
62620672892942700723408692097205448773376313785239265917066909`189.9117265167\
306*GaugeXi*u^5*Log[u] - 0.00102154171944681568040400680548461222527719563465\
56926566204199172936612993170199616931172156074148696728277736079591348470448\
54041568244125145448698564686163805098882395922480328397227530717455693206579\
34470462`188.80714031760274*u^6*Log[u] - 0.0000881196209944992522418287054076\
89875302310270017415475441798861969252637219442484684845866589579506578425462\
68808908363380486401516563215462770377815282264353841830214457309937790626781\
601632536013504282626837`188.80714031760274*GaugeXi*u^6*Log[u] + 
  0.0011935854422676392375671452516888408889913615028132137361555829657831157\
75174945494785622385333366538223986968174997322696328647420823570298015115867\
40119513418591076865496099206497162282986989809380661804115424`188.0779511152\
572*u^7*Log[u] + 0.0000703707396656458726770414066619455500494431716377495437\
16785275497698592910743685839679277241615903735315574894843337493492254111513\
96420364539602604484490016820706965540404398479555494402281607816259443022887`\
188.0779511152572*GaugeXi*u^7*Log[u] + 0.000629673947078011639677917047534830\
27668723962821228975430060612805376493437604316104074358725009903983103296773\
07604003987217623745959408466999661568946089321817253032388767918723781811829\
2513483971861102129518`187.2495925423556*u^8*Log[u] + 
  0.0000347052469253610698940467443489916280661155985674087621024524151392163\
68318237013796088697492416311706707709885452691751834156161477821314235333784\
68035127218513528585846692514064965012855077176979742227651991`187.2495925423\
5554*GaugeXi*u^8*Log[u] + 0.0000960516100966016841269234420042119106419701907\
47952342635219330498605516470793852348564036302152809979791725117998512298485\
90840346507382810806530887564135195819426098793184910334458299248208282133931\
976159228`185.4247100669326*u^9*Log[u] + 3.3398150639755755487615220268279500\
20597237968878135370222825947224253572760435765237717853949260647978199568091\
91903449378676803736835580629407156806458533742620680860560764612119606645918\
260677154018891714`185.4247100669326*^-6*GaugeXi*u^9*Log[u] - 
  0.0000317108703380705749368356356926733347447874581757196989586239033735664\
14584877353384700927834695960347518334299596102699431406923954892628739424464\
56653161593087040241190128541498023421035201781389765009445617`184.7669066368\
4622*u^10*Log[u] - 3.11157708251714562266964262873235187993110735546687918029\
25077289204292976603352746764151829405797648544430151852394120192617776606690\
3715714771426294374877314449100890189389911012969000344328406266593874056`184\
.7669066368462*^-6*GaugeXi*u^10*Log[u] - 0.0000200358172818452522140481581939\
06839908804320486342628864284693570757768891354631491065120301914527816558861\
33309273948697629059690451877970957940653147712065053322980065221164007847913\
052199339654777751600514`184.0341626147679*u^11*Log[u] - 
  1.3188332125841028286515014598308427313111544310417729529646156899408206415\
07709741311431527317477348895465481933698939246417751649603296883770296799532\
77759443408547216373348961905442504438387921147289590329`184.0341626147679*^-6\
*GaugeXi*u^11*Log[u] - 3.3610930852482340204260680526381667176284220582086888\
92746575780042325444459290807784108707586230632292870430321541733494298939180\
2137720890407761807556701782678245823514293318119687726060308703238888645333`\
182.45179493503457*^-6*u^12*Log[u] - 5.60375952549673029725866270693136270563\
92695776010793455639955672782397830543341009053275914411128236070193642583785\
48205472777426971615668917864477662490884293743707060611529789761015668371249\
35275931425`182.45179493503457*^-8*GaugeXi*u^12*Log[u] + 
  7.7715100309609660060915535883649075775932326086892242162711202695088189279\
77173292464953110297583758910981861424540181878085297565710981042227017968612\
3812279277129282403508220801287574941591070939848907346`184.2060574428848*^-7*
   u^13*Log[u] + 1.1950290865435148806394477467972163268220803398798443697948\
69285574376229251873790475931410275487586869527890176888775267234423266077989\
1016090259434514655242191091908764660877114647229213621341103008160286`184.20\
60574428848*^-7*GaugeXi*u^13*Log[u] + 5.1759261202099993952968650626540483696\
28860094726403299569859223617086623239804182425564541489810779291212261509535\
31103509795586304740880224369712855368630705605022506725638962996299944344708\
42824287209382`183.62425479379692*^-7*u^14*Log[u] + 
  3.8465722252370096527660263040866444529841998531493203082202269410791173744\
54231557239995506420692815079557697461706878453317077890723938363735271735812\
114221367828832472290420544219485841264191871866506839`183.62425479379692*^-8*
   GaugeXi*u^14*Log[u] + 8.30675289993711417677127802668824288295077532981532\
41295296581538357111589601441501832412253609945654688840549854164496599587563\
81048411372346784900672677722385756342346619520314474686279161115583210816708`\
182.33986233697232*^-8*u^15*Log[u] - 1.25214137406807172368907791059683306920\
14923833420316626186034855495609135273878976175068048189163838869623419170291\
22600748704208816436193878587341476383444986343190289983327128976723029125941\
6237282086`182.33986233697232*^-9*GaugeXi*u^15*Log[u] - 
  1.7669116529639217296020223558153122526645125274365862874372988175409667966\
88458593980547472221200367855977599275284129930856410470180482010851286587869\
223169630295549478571122631509706966475995893831993278`181.01160405554464*^-8*
   u^16*Log[u] - 3.9549743487755073899754218495133493912786920602807314412499\
62697125403550314037313443326739976944442651930172570645482049069097413958606\
71517361823251429778356708506335699311898186046609379580311132203866`181.0116\
0405554464*^-9*GaugeXi*u^16*Log[u] - 1.07530767695219779495203774074989665506\
84171259375395681893805517631563714292919746590097829664725013165827506302838\
62735400102610206846988135495939796036562609614093996535278317774347361524792\
423800261983`180.00091927220333*^-8*u^17*Log[u] - 
  8.8854610807038255365294589008801303443593405985426724001042296942360557610\
26065555381490367327686718960341585463066388980433859964898485879418927318118\
8942743238984104950297015886308440932447535618891662`180.00091927220333*^-10*
   GaugeXi*u^17*Log[u] - 1.47811834732301055117786727177453496294051568201451\
90869931629147450057652052992837302387206166121332539467063815363091090659519\
2878162812242255956018830677340888239758239962570042171006466287471468618639`\
179.15225032855636*^-9*u^18*Log[u] + 1.38889671291753075412047376634321169795\
18994661577026170825092133045273934737347243724161221113563925175622539610922\
81725062846070720692111786466231015943011140898819670855755337001357396666934\
2688082101`179.15225032855636*^-10*GaugeXi*u^18*Log[u] + 
  3.2437764140106861442487989105358825214107053641039746551856993934308265226\
62759800518039371196905761186453724281998866733584983881176502848056071922197\
4278682521977954200006064979114716762011341326578095`177.93447950683347*^-10*
   u^19*Log[u] + 1.1290161643836164551144915941932055243340808594773688431212\
98795712293786946440104490019185191187872810918883214772774284256727999879447\
2703910281110555443301760753920024675965558131348427635966490544756`177.93447\
950683347*^-10*GaugeXi*u^19*Log[u] + 1.50102584480505244768885926833233917102\
97217741276818793223317741382196413151154579588716242415021631009913791087086\
77926577632694984315214244519961241570581530564345216135386356864429439023685\
8331312685`176.44013148355629*^-10*u^20*Log[u] + 
  1.4311802769614741954120269220063124925142506165394379608462703152041532712\
32101099168702827643381378480490310718448721000688827962929336657419270225317\
969603503637517247005128563963008224692856479121348`176.44013148355629*^-11*
   GaugeXi*u^20*Log[u] + 1.33831274630176365962023570536137359887331846676820\
64033447382131361882206493543499599147000789596810435489601269556795311554636\
99792153485023400328857032495653861420354136228142169307376207615965494876`17\
5.85513117561496*^-11*u^21*Log[u] - 6.578902227221111641049104769461868609856\
08375409262331814240472136657657174694141637611869219802955184998719378643298\
97059069123682847717285994972016281828972336442010570058642084833521968566825\
8191589`175.85513117561496*^-12*GaugeXi*u^21*Log[u] - 
  2.0170136083041158293975816640414700424028868520124615556842504644633023442\
51646937773744310360514604472180944198030878101892183112686991056958583042931\
14644857394455761592978290929091552191525765719438`174.31964697233607*^-12*
   u^22*Log[u] - 2.7133008805874701094143554099616938139590844627707518794725\
82368578746670376525238878515541157868429213765484523585368114928316143618018\
65029710711352548891874912750717098647900302097057824387803042416`174.3196469\
7233607*^-12*GaugeXi*u^22*Log[u] + 5.0185769317861633079933273484839747933530\
08102719801071628103730261752132275394713510190730652380973180646885609648743\
49893508091748712288613305184555797060752441342031916102154916309990147992640\
27941`172.61784625216987*^-13*u^23*Log[u] - 2.3244573646356055787499872661224\
08696073701666438067561592127092187263937247304104748574564362015623475168113\
67580071365750570734295706763119745413420466603238892415336184868338716210269\
3075131231129`172.61784625216987*^-14*GaugeXi*u^23*Log[u] + 
  2.4583446074797079061021191855042249518654955400450444082128662121816826116\
05704461683945061401971714011779397881479297975511041014760110047434609951907\
8608506084511198014311480403813158070501690919997`171.8120713619372*^-13*u^24*
   Log[u] + 2.298505198494828637751522341639047135336246857454145202066741468\
76037012431391239702277155286739439733856260044784435906683179352839497103560\
76019841240850451870526777166384081011277885532924605900308`171.8120713619372\
*^-13*GaugeXi*u^24*Log[u] - 2.05734703297695570129526683016445111352961049229\
36737147684653118870663823508899000296113342614132817139923816472554036915305\
746462882336580510855769387781790753107472439929478939870833456566793145284`1\
71.49292851051146*^-13*u^25*Log[u] + 5.00820350711877636886224301651877608449\
81265740617089393884521892386178723953665319820287540750550571710818872098830\
47568384386884353963986745290649612221630191104189417277430935999930429752189\
824233`171.49292851051146*^-14*GaugeXi*u^25*Log[u] - 
  1.3522658482886596906656994006897215100354572265347644305536951694061351009\
69768008572346391492592407059064573715182412556213680005019608543216896794969\
20458729754429602672537588315`170.05068103443028*^-13*u^26*Log[u] - 
  9.8440462817399095115066371183913300681816273744958118465127696180559377616\
76952468070661394879369939825544067993450310148159077038102998154724033493542\
75887744683879985067898531997572515287306046754`170.05068103443028*^-15*
   GaugeXi*u^26*Log[u] - 1.41603741548665719309521911112486048316919301706879\
43300105827768666631743660566328717780886293614368029975275606497097314440931\
68465649575283428916256177987290899766397313429998426601967438317333598`168.9\
4518978596878*^-14*u^27*Log[u] - 6.446741107022674928038002560233536056742053\
77105131290378084830408187988651274949838453587264176975035375202000359081038\
32263880429104531372395625757421435841583985932316208903939948602964783236882\
5`168.94518978596878*^-15*GaugeXi*u^27*Log[u] + 
  1.4179722076660704520436378973682977768328021529555064737602043552186134653\
30405986902189616217330600515183638551918644506594861634445197827452335716571\
9457221061992794733172865704`168.22343146880195*^-14*u^28*Log[u] - 
  4.2221439650337015106046204327738855119227209592387592862706730384536474974\
46065233831026849772312901203570105888828726377910041165358708937330915824895\
3601514203477132759064689696673305966684750667`168.22343146880195*^-16*
   GaugeXi*u^28*Log[u] + 6.29080967896848654724046902298700726268412490511941\
83438315411957430630575856754791129089577796291566867667222965341114429445618\
42225716958235519106462524946121104898742614875327`166.94000142731207*^-15*
   u^29*Log[u] + 5.0266718855679792324444024025700075795926158250615100425581\
24430166350926328849281850868030875915892295328834673227913969791390272570874\
1675356388393397935270011712729383316124`166.94000142731207*^-16*GaugeXi*u^29*
   Log[u] + 2.581022887796144698326868221165359360863591232570866345399118027\
26496421242763612276689497775944673072520206650640491667613170164635795315716\
873498356451545273460147981575197872`165.1913390043632*^-16*u^30*Log[u] + 
  1.4220048496737078976025143206775676499523953304193010493311225227785198768\
05075829919744235914892673354730735973064598787463553387909286128588480896297\
65731377198263883917498998`165.1913390043632*^-16*GaugeXi*u^30*Log[u] - 
  6.2634709194924763513581158537833291028604731750566854620676337670130078425\
89590157592414842544373662472564948086089637495927548867768804625828199988476\
92938486377913534486033215`164.95132848065236*^-16*u^31*Log[u] - 
  1.7610186126255077995798904559443896624028133322958829352178709224821173710\
19336727389699867804902156640780636769468849600860864026315287331790317785605\
7098920853128700217571929`164.95132848065236*^-17*GaugeXi*u^31*Log[u] - 
  2.0989275649491287415726673942662807605617558775556521878487369164471641629\
95083828144564178912024769360020704354745855099453110745059730085662310627938\
03900568070673104778661768`163.69632379221648*^-16*u^32*Log[u] - 
  1.7191967837040246852125969574851217406601105942209800354724906111075656438\
66894045565854827331534937285851474253626043453765165141735906707115216548613\
8326249588981351190288982`163.69632379221648*^-17*GaugeXi*u^32*Log[u] + 
  5.1438834960566853735799285347789472099645930796878747428967911735667652600\
44806214769453006566096889743994386872693300231543845993324459023357543166992\
500111166292503812868646`161.51680926643743*^-18*u^33*Log[u] - 
  2.0054837536085568911747705242853929282760643502651626257957594683330452410\
67916240983525687237461983824703832928332646962952302478016087090754346239032\
141016955622527666856636`161.51680926643743*^-18*GaugeXi*u^33*Log[u] + 
  2.2568273558217872170702574134345980023480576390110679697961218399247815890\
87610628060566641064547767864091259897560902752738015227715404876778301678336\
5704670447848700319484206`161.6339206455935*^-17*u^34*Log[u] + 
  1.2116273417958751158564938353945763001894646848047647232091113614135599802\
78191245288680984249632510821200335564273559426540124142614232257757957134505\
468201994185799509592555`161.6339206455935*^-18*GaugeXi*u^34*Log[u] + 
  5.6834151000641404696129855816703042901946619561570601145068874799275135737\
78946132869313828991383099573054574885605598455765472353370838809759069121124\
404511907242085068308801`160.30399692851694*^-18*u^35*Log[u] + 
  4.6020302973628554291916597104169837619319797407426540376906792258623608983\
22879063479778102059783423845294997798266593961390303859388093644492363599958\
44999130495510402978745`160.30399692851694*^-19*GaugeXi*u^35*Log[u] - 
  6.3596989548213077249056040370559794178930524592635426663625779340070916465\
31671481545285872140812845070994437015066471669464310609306886949939533297140\
24659733119778256918585`158.46970047450765*^-19*u^36*Log[u] - 
  1.3502871259133134133790217162153180202752563130201110717329567616197998913\
61271264440196908057379046059390285539042432944007494077230780600993814224095\
4327385536340134366356`158.46970047450765*^-20*GaugeXi*u^36*Log[u] - 
  7.0381220117172510206546958350701312088855917753458876205426605221970434998\
68970429575581577036920463177567665670639734152970769863088329358460233265484\
05885457140940414405473`158.2557922706694*^-19*u^37*Log[u] - 
  4.7144155382110528135988627540374388350637764936247643063779909987855329520\
13205955755159910565197057063932730539489146493412322028308272300873953417088\
3847553553034529752655`158.2557922706694*^-20*GaugeXi*u^37*Log[u] - 
  1.2465972518135797982498944196386298152805301473041388717714691387751660683\
12423552098064705422646293295860017276505331360241468830232761734336856159395\
9925751051894564515827`156.83828412282023*^-19*u^38*Log[u] - 
  9.4249581459001531847511917705628169391715459865104872938375091811453347128\
62131468251531761956403056521313105619981215628647942567567284922097816541790\
301453374886506107605`156.83828412282023*^-21*GaugeXi*u^38*Log[u] + 
  3.2095633508568898703439922296900207162937926022772323468748701246776282967\
30433131003087968228889007464261201784220447189901444760853786503528861931504\
9973923449126901806483`155.35503912150378*^-20*u^39*Log[u] + 
  2.3307781248423657706571045486314909965624050137836922721056210504076127875\
12279867525276971983536066955878309121680681055451590895461170684012846352930\
668429812603899705424`155.35503912150378*^-21*GaugeXi*u^39*Log[u] + 
  1.9279365541629638182232879700905842098857341918179543902850665464121436806\
27068059638283051127008264242342667240379431997363872582664175581944996130727\
9411443220154425098255`154.81374428366797*^-20*u^40*Log[u] + 
  1.4269470670053335707344666985710115257622782976068581757850832327101594339\
89079103554719518184638788548007872616172624403021007209519088853519690997211\
855947496146489111147`154.81374428366797*^-21*GaugeXi*u^40*Log[u] + 
  1.9432338171377964360683880817166040631380040521519890095292915272963072953\
73284185245595433712751530474457925703341160023649423283400244150412053847779\
694006916034412919345`153.38505919917878*^-21*u^41*Log[u] + 
  1.0835070216647895677881674819644586798257783436485467573351379406881287972\
85182345735418906480633317386393607879134192149117685484326655976097412070713\
69037304969650808339`153.38505919917878*^-22*GaugeXi*u^41*Log[u] - 
  1.2113882299373959176230185530193362007782187521610232040146629791989057005\
03248999935919853670705523192567114061218954892201727759727193331915996946649\
193463145749192788598`152.05172234461494*^-21*u^42*Log[u] - 
  1.0886797456947303576298071064548025497612048641021149523520930434033177842\
72413167965024551849349228217804164385420985381675913065744048041758593526664\
5938902799734085152`152.05172234461494*^-22*GaugeXi*u^42*Log[u] - 
  4.5831201953763050442878208111123574670121307399764170464131758514377674400\
93115316885539751455717605628452655766623561836821887761244758047634043201311\
90832588406280795781`151.3024605791026*^-22*u^43*Log[u] - 
  3.5153476259184940323856182624207735530997703163863396774919908672609321809\
79972556953248898701762822395730934604438776678026328719618154290455661041385\
056362479196687317`151.3024605791026*^-23*GaugeXi*u^43*Log[u] - 
  4.1103632611809037146011312302094633994222306677866518167031643779902228537\
73907833653731938222287029373141681905632428476946504897634552510743463601563\
241929379152199799`149.03905841258614*^-24*u^44*Log[u] + 
  2.0319647943134621958901724270715555540040255435352436837827201124694751908\
80765084963077191028778064676617895033521993821348304458524182467076317619912\
66211240194049613`149.03905841258614*^-24*GaugeXi*u^44*Log[u] + 
  3.7982940272135122849656162722781806823485237820457055361373322061392653118\
92179307632134737745864246662947703534829527237874251630359318530041152691704\
3345611115437587939`148.64750791740795*^-23*u^45*Log[u] + 
  3.7168137371967972613291097525781117402707379295373468304853996663138536782\
82106579576022012647000368219425822519363684989820180495626710528287682715490\
873085629739986515`148.64750791740795*^-24*GaugeXi*u^45*Log[u] + 
  8.9519060400994805845864904191098534758898063734462827150585928926633156551\
47504965421997218981684241105235865534935545682000576384694649951548247278772\
422513837564377698`147.73081510454125*^-24*u^46*Log[u] + 
  6.6401670412691494574075982381775052614077169975945030161400631257825966135\
92823435312314047719259437110991921227199410444947953242070224320548402246416\
54501731656950732`147.73081510454125*^-25*GaugeXi*u^46*Log[u] - 
  1.2036799901939266374991540903032818159791760698416378590830213029534176846\
22539823620047738982478478690994172972097613440718192776293514312194927811307\
812756556085178771`146.56873114871735*^-24*u^47*Log[u] - 
  1.8931834326891246530579168069091974192571080878696174213895017023489644692\
24679607262646959315174275874419707085887603110786152806058902700615713248724\
31268132291535591`146.56873114871735*^-25*GaugeXi*u^47*Log[u] - 
  1.0133322734578770619883172550145238452535337491896131965338103074817543888\
73530037101377166517642713463331260378785207690677747022107907155893138441842\
494410563702846179`145.09804666183504*^-24*u^48*Log[u] - 
  1.0385303874486184958249767067132533831407083035627843393114404382555284331\
71156025334256296928269978687972020025784173147087033918446857739507345971205\
20668034043577181`145.09804666183504*^-25*GaugeXi*u^48*Log[u] - 
  1.1569152007861839252636831608061108874583897579948664955438891690780073606\
76398885056197610516948025270953830863084371522283095636892935892097102089705\
37849453765388303`144.11614580881434*^-25*u^49*Log[u] - 
  6.3354589516586112255953376270451324368585390236584752751077917705539876399\
33685605154140264273823555423638077412735571939996779571133297689890289511875\
157034795812956`144.11614580881434*^-27*GaugeXi*u^49*Log[u] + 
  6.1072678562054734253923038402278910996795144524387211214656789516121350168\
45653533080093361331970023243607924809922453668493064446069219115418351196343\
8850056238551806`143.23274801243934*^-26*u^50*Log[u] + 
  8.0087930692461949172355197801228667554736526590305595907691689423144595888\
54330830196828964071149372019500174816921286938775397190392580252696809231842\
267022569987024`143.23274801243934*^-27*GaugeXi*u^50*Log[u], 
 (-2.477519419062149817094264611332622161462844528409569658789012386777861295\
08293959122546644782115095422180529329148270839601160545938286087913456663513\
429342021737193071813636610260036419624522380854332804603524081`190.654896635\
85515 - 2.0054274897491339724087655062413507487304817135874651944352340570168\
76456300063329559416867796739542717235555430924885353005151790308457104826420\
08149087422059500062595271272034480865755465543058676422858262811017`190.5375\
4123148548*I) - (1.4064850895684967094475419546480711511629998918417007201433\
20251587557956863030611618006176728478220979466171052858017032419474036478105\
68862157902855357466989616495554239380746688581405951279493839924362454957882`\
190.69046484845092 + 0.490831353645931707395364724366158320083573786180830848\
50534607043555615652637573622842444502401040956387232124134787031544438867991\
07033183263373640619211721829831148702243663657124209643458241554311256859585\
451`190.2241148124744*I)*GaugeXi - (0.933511566857982886636495336205276779862\
65929168529119751072732899718170468295874975420426929017728491124915454974962\
05998890981306193318244918298267015559588097119027275385880318168373052236205\
3762593166882213871`190.69490493130263 + 0.2746373749379631370097269584101238\
31513861050907119394845414287821147451779684162282669930902837789591159688870\
43253859785949047404300649148296150694386143824496619691248959778481713926348\
528337173344672831936462`190.1565828934247*I)*GaugeXi^2 + 
  (0.363923700862704031044631165563013127485053978468220457037559525877455182\
69525913099035521253505108822938108445857432648504558441524220058194400567293\
932602178390132875143233359402730526706033825408127177472365909`190.673037418\
37867 - 0.2976180802422206005185886902625862786984408863774415977082414302452\
41091411302776411059659244007656543280339993523258739551735322234277263792881\
08612366558268634493978264066946186560402663636312977526743410255543`190.6233\
3063093257*I)*GaugeXi^3 - (0.267794703773115201854763996286707586644380407401\
81768419478990545869028345184716102248303206198579227661069308978414906568595\
58574954294075168914343463123648949182796354587695623279132694070342407917291\
6238609634`192.34067685725634 + 0.3887790791217791127309442379218030633036463\
48439370787334694220512295292799303165828481603412858975067950300554656212137\
79381231688347729025778664819343964045852254394662312357327225967453520548023\
452126113841303`192.5392326393799*I)*u - 
  (1.974787361968557447544805598125072474914720231390329399386789637148000036\
19214403689932748925400002528186149583498815591692498001589617010037179627780\
706457554575854245521138147601729460084967502364499139882473802`192.582383564\
98845 - 0.8535638725028304879084814637038455795627297716604258619658023688614\
52457157661819950656508034995042013045895654578645591884214486056101389751661\
03146851552237250525538240640646627202474413802543372017806427093166`192.2106\
5994808583*I)*GaugeXi*u - (0.744715799729210502946342934116492712755117462210\
05182327018053023235424639818151439836966731543606937730827281009364114142327\
30154980454206736971775562706198848952654795646418252697418555020958414800998\
0319852066`192.56068583786114 - 0.4956097243662673611310788899687954568343673\
01685636534881767961153706721834259118439254337538735392838568808562568451277\
23760382971970609512186691329610061939544338190869683818172815814604946911689\
991434662410795`192.34861551352165*I)*GaugeXi^2*u - 
  (0.310889094979623673709985857610139482396126948197265196703002855109738342\
93857561832829473230646898356062874958924796355467208612208278095404781153432\
789041821345603546542999990547562705894734770332389012624711279`192.603176850\
26052 + 0.1601053559423557144050472914558398924933094480943474462872521281524\
87551698133840862464308419609687477815217411270924808422226259510048153690830\
1519699159146518363622751877221406847198385810940644302524599161237`192.44597\
716414063*I)*GaugeXi^3*u + 1.879870484352784641501179700479312859936427186230\
96148670640440641784751318468629510856594203859591683339346684966874531631691\
13160583442803146888881275321069428251873300166495789980920570887395013157689\
9253839791`199.4134667406844*u^(3/2) - 
  (1.495639428197370293698355788132374909201228379656656456167831049067554298\
20210271657364015715325303190869157007524390378361535526756163004488254944090\
598125757813213657923672427742378822222840208888938662178857661`192.256072983\
50943 + 0.9897072646136723308102201767422576370048320273294717249561873189821\
19422263304677794613343844978772160558420019205858395012324710253331255185647\
96571750694309403319704099334033087224629960998082401592542876575345`192.1829\
4331815122*I)*u^2 + (0.296665660535039412379212013888937325282079484379431464\
50870804857880702953196380171470696086524320068003004049584341942050068730770\
19742825405430249227436801263369371960435344349484111419803019288395436718355\
3598`191.93046524789594 + 1.8344592153079447012793487541264475317731178311056\
51629711563749048701853574124972124217266808769180670876885096367298633259810\
06157742746286736195380674950013298871783300249874855994456378983176135464455\
334872444`192.3028985755564*I)*GaugeXi*u^2 - 
  (0.022592816829040542213228708316982384674556306393648658276457594951866593\
48828951822361170292450426134164671299476001276418892635745030557214760342485\
645115775017738105702980420465897870154492903817926776421077874`191.524915370\
82494 - 0.4734139470584622959566817478677262823847719090633145338023304291866\
10381306270838498978754664634670894780617275423213607268557409134177375543249\
75432444994801933669528915839653607352292908881678482832647738131002`192.3154\
5666898077*I)*GaugeXi^2*u^2 + (0.00066496030969430920545376009552591630132249\
14286894236790987808341636511844418942952677627721788559541082135614950011153\
19791331960865799052806088839886482913449243754593952857225339154625441462476\
27167651756545`190.58853155601767 + 0.124925785429722636664593971988787332853\
93523590436841484637420766293876318548968925054274287128689984297695975146809\
17909923145291591489343123270414515724697872611920934252006075680611413394169\
7693603126959392077`192.3057365472289*I)*GaugeXi^3*u^2 - 
  1.6840506422327029080114734816793844370263826876652363318411539474159883972\
27948139368090323076242175496581647386161584345867233053968933417781908795614\
24751246961423031647324858118579080114199580326204305581564839`199.0677462449\
9437*u^(5/2) + (0.48470383955066354783931020825357189296815642833984814770877\
28019782544919954957834653781020283186047618474611922022730430529893436807299\
1426860305888635476882474275489609902068125047630225602826367164261614637628`\
191.01155832990293 + 0.575424620058239834936171900872457847470713990791768821\
93629926520800726896483849499698235000474062058839579924929963787413132978412\
62894912527977995105067731987849446681886695932388674397613453727760494393264\
84`191.01095840644658*I)*u^3 + (0.6337386062369561911924593668454990921662405\
42787998216592453022123382016757371253604203072659492014532378485066243203479\
43150175294461851206942264745626884058250213738533014859772446787814997955072\
611478858622501`191.10327468586024 + 0.23779053734902625845609845601056759993\
27704989607753717842132727297489088954088852019147670082336274169769650826646\
14939292182480743772732773310790927599244069581733345372785048998546979408691\
54767850957672204583`190.77262379839104*I)*GaugeXi*u^3 + 
  (0.165782915521039282057226116670935022375949405216366862057411612051572410\
44454479945091672237953631955866885441751838762970208117517934752667596685362\
731796807244079264730566807551630105508601739149648612131906971`191.079575700\
19857 + 0.0972182114028578548612694217785165853435212205187011757314193310633\
06981582965389576157711321403098119663806146860076264743230197944088625358777\
07371493394991474290580114218753674989089182629572609144181289816944`190.8841\
341696252*I)*GaugeXi^2*u^3 + (0.027714923706420305153545680612793734964271815\
57160496839358225401988235055741489009605211856681708830813714115329590624891\
74294583139453396120661428471744401052689001222797963757223951133150737949913\
483171023415`191.14088223555117 - 0.00492287057570056590875677798698747433302\
05826949406164764664690637785688347087292910770921762052408660152701196039539\
83542170263547373924753123710615539515861076607600158691994119880893872300377\
27341846051166116`190.70639735780662*I)*GaugeXi^3*u^3 - 
  0.3594472648249592894043223087591834277759423297977979937616812707854033374\
33736626710838787788813124549224621755027565986914782102480696818914916568891\
63059658649727938101769935936388576375150189278389720671852798`198.1897379163\
418*u^(7/2) + (0.394910505029164381793063722775228177527003292280262719560315\
96986886565299381285601079078234207455299697551788173389554231107900737578811\
161511506179157462814808291361147112617479122152917708645731606331295886527`1\
90.45176584137062 + 0.2490478360924175815641392274127320936980632535511471783\
66473154109302124775682323772778786565410561247164356615710846001486290268719\
84575019733867019204905533504898335369469130818723136893144343333404813947837\
543`190.335448786546*I)*u^4 + (0.24576960353845654995836707770853476274334397\
09820982037695165891065945951407337766278412459612407665015474168664827381702\
35054434295196289837647761061088073135547953482972719728171219248315294771225\
06797198163096`190.45191542595967 - 0.137005615906718178538594006715823337266\
39425545609144470275424422565284432270863954409860117612497664933535998272398\
24067519003205550775711660645160019482704390291147082080952810228261538038799\
8302141782210239033`190.1891953712247*I)*GaugeXi*u^4 + 
  (0.059685389994189176684734212796721821348061706684792715236077481288326042\
40385223408284029186001898017062229393809004978613871467225191951090499941972\
917692760911872082044085218057213674005347061577383703623087017`190.438962058\
54492 - 0.0471776769434553468642028471329663776452047736723624564925199794272\
80026585395570855571869626733476016194865206568101075302513831119055775153983\
72766728162689466810014281685772693280027311661674335181605220527132`190.3046\
996438913*I)*GaugeXi^2*u^4 + (0.002412364655932738468696095402643289634529979\
57449166562131108756260936208341737291923323329013904656915652907273628383952\
01927663363274498357073371896670013132831839199930309794310549544330047962361\
6312508526051`190.27444143671786 - 0.0057095471696616403266322710602568243090\
28813162603461581818380706057152245109793325405313788741441642774417036221194\
75509847866098989581995360161380157393684708621297073915761821231490708010475\
813237079022329821`190.52781438925066*I)*GaugeXi^3*u^4 - 
  0.2466422388095178597224346089864877352743757674323223584002352748191961554\
43140872215983509460894312771445466349552751767468541320357450135567403067254\
74013697530009281097119511564161148632820552292924449544167536`197.8456894615\
4582*u^(9/2) + (0.30933906931095750425015469297935822911188281700898188091761\
60030406169913620096153126098886951451244158744692138136026397907585899679826\
2056104067948189629721174574027732124104976567477150267566988232500189789257`\
189.9205553651072 + 0.0593669124467746562626800874087095950207881203301280518\
63254710217855966256205087578508943264698435850842276566600605211850377300680\
72274098351004828137869234069427103161972123115573342277326017821957312045038\
272`189.20372760497557*I)*u^5 - (0.019275587518799438352232463179879572657137\
01403898954527236944742525755918784479983897977449718455861172001945676583932\
20008417926859531354487951092487983684194174447426387188147299120661681514806\
7434436770954757`189.2123556670564 + 0.11324247544879462702264778399626323128\
81266435794265579073915791454963228364779840833238556038018244062244890813640\
36779779096950262484908025136910714282211284303140196708089533560662140105901\
81507663237519131123`189.9669919020482*I)*GaugeXi*u^5 - 
  (0.008172693886305037782974342143304443156707424071924577922589407508125483\
69870392808504075864789950442663020133209617320847864416174947472496612578846\
528927712292760565987887235989073525768843306062494473081540505`189.441485475\
35087 + 0.0287974097658319597824601945512924781713092263395811282481486770347\
25005026406204575869311134340137328832195204242924844478174841375005765159206\
81408479808476262874594578544476379153240100464235521000795971394796`189.9696\
7268726615*I)*GaugeXi^2*u^5 - (0.00130197418709710102478639749052419889451160\
83532908080010814086383564120135602842392510363507132058399406576062983563299\
27273190684508237473148514360203339102260503531330189961646723165474429854774\
13528063450297`189.8511899867905 + 0.0017483770986684737137489691178280505945\
61124544646550699404838356869927335362223777107132180219653245121837416571798\
78575971496424307146019883910710770771528046896918466669880448855767106907018\
400689741179698004`189.94444103488237*I)*GaugeXi^3*u^5 - 
  0.0446365380631098131742683760899302113575637322235161971637863869726822691\
89766720824430719456891695391644887775588684816564549240436162645978940801646\
69753363793590775124142021458437421537226872994883941639259264`196.9336987439\
7672*u^(11/2) + (0.0508151371009344767681739929592434596780056364008996401136\
82711479109335791997259372558343408750902415684525596286084250828037013765740\
12445770568406010828940018497535204877937322328066503248250116294152723054711`\
188.69466229602304 - 0.035011638472617966436878812246572953698941922048031175\
06883231270985033901339685755774857964605111907397130072551700252058210132835\
07462675299199484653403483749026026904464253340734027531741191048923593777103\
582`188.53288162969423*I)*u^6 - (0.042179104527734309941430882748952670253873\
35588024371968944815748923580360768716777139510927243712563267491231654717258\
57840784716337188054004001580849643001286015230147000118791076066160975770838\
7916163506601828`188.77863345080726 + 0.0073867678285471270169884349845120687\
92189532609770773236717998676904660189822226670400679210427818582293481410724\
83366601432522781986820036393134841958864115295375565120672277493524971957251\
887261176809048475343`188.02199054452547*I)*GaugeXi*u^6 - 
  (0.011101205688559519647960837412138208474178277298340446714401658652363094\
01062507754673512337915625940506593886868328896954997233348047466930190851205\
127454591436085688828810803262505035104970316393166333746954252`188.787635341\
61632 + 0.0013617240395647726388323178500555332610984037903098049665663600829\
61073131379232656991039161258019887178330021435571942697580730327868013342032\
81378205121608459160496305328638678137591218125190631075446876979114`187.8763\
5429653383*I)*GaugeXi^2*u^6 - (0.00076531370832411796533671674895928507564684\
45800510983353328420843633841897833594010425215094452211742165096860730449369\
92476531551184266322107402031040214564485786100203387026469529897619429301771\
50911033089625`188.83176623035408 - 0.000141530727744169583625325740709197501\
61269494434784767650822143611168491869224530311666850924909939407404113906207\
93369092148359345677058464206181324004681817607420459952973429238248998764088\
6199130440531591392`188.09877747765452*I)*GaugeXi^3*u^6 + 
  0.0012530241518550210748821517577430744434798598553478493809328013629666895\
85590888984140772624549138406202641908994142751918502733619966237334858380407\
97112268628301357540409937459377183950675058404116737770169563`195.2177919317\
0104*u^(13/2) - (0.0212985936422598821478650700110591794148657169934331950149\
53566779213233699258701876047369676580234327828841038771207931989309911755487\
97870559927715776446264428841770795207464028739759368551276589659429889497009`\
187.9870681365365 + 0.0141443392283177663889615008947715394212972937427589764\
99329793443353515115696249884594895054712662744773775565755032083288115414865\
19687140616721731122999544423273816504855936292623820337212741211599265693231\
914`187.80929987247285*I)*u^7 - (0.009730549910750143027028298283280566051244\
81580587865790005150802308348065528515779653649242143186277402814391365721267\
12933617691442831618712234844685840558026649648358464039128978689395810808822\
6978477745906065`187.84072289618817 - 0.0128730167495040200351060804993578967\
87922217765844904796474103069659314484577438953740700980697587495163958689054\
10262280209313351599180036188285466661853585653795497650861356178198079659014\
84400050895050375598`187.96226584590448*I)*GaugeXi*u^7 - 
  (0.001968176254217447567491357595947980420717587246036974337196623621070457\
44984889998296622211655238899335485228297036650540930638113155083769462810491\
476557453756888731942795368998644917327069980074694330191450918`187.759623189\
64807 - 0.0035714820240867996664797520182828710995150893033845616730581980765\
39787119917366745980067598621607173020086508546287117661185753250298959495566\
33889646002835506082845822925520424530469333428466622400157846198519`188.0184\
0767043385*I)*GaugeXi^2*u^7 - (0.00006706602057953995509824040405818954901479\
58229408579546934524558394855550645597113811177545151170219485747550803565519\
74651006862165533814932259952687868112141521890990117794889817009603431866099\
94234329922681`187.50119013811442 - 0.000269122018045069386451776067473971146\
47257937635479762762169376952005617650236379975393577308474736685542630431364\
34887574275289943178798173538901912906793534883600993367998517461806643135033\
902453470963508858`188.10463683099027*I)*GaugeXi^3*u^7 + 
  0.0085435605154728178853627344741793458860063064873766995299502187192069103\
92842152609593195243721755807558451752169351812785893146435766716957396602853\
43046822335784737062822998540016413779800302507618164693551533`195.8904554622\
7584*u^(15/2) - (0.0157559684953871513224485496410619416946522386748300704019\
48575946893194750812362696971564270538983301618384634431395519528942850157171\
43893617939532600953629967424365433833103074740366627257840191209319745966714`\
187.24984861528515 + 0.000143617765842775441624812800622144920324939387363765\
42597949463264018025716141120715986714799639685859438874513459935003286544391\
64686252186729806947698461734706158699273353038625627952062043474328206776879\
1059`185.20961167797427*I)*u^8 + (0.00288357693814425349857970368241781362090\
47560486459877467787102294037772473397867321880429258490638334070545245082647\
64394266434140791969788738291806992522673521823926126946656781243237325940194\
62984681960359584`186.97428520876753 + 0.004845923004779620176486013365595428\
24969524826069278592589894993292073338897531908576917001708104294284177186592\
89829886427024943886449282859841988286079439872152301971975519133296229536416\
7454270410780693992154`187.19973017473905*I)*GaugeXi*u^8 + 
  (0.000930616019174199839549537452111196009308445476811062575933708010781624\
27000819669390536149536798123643196215262947039035896297633485804794537589974\
442254403781521499039448016637890021204728586407146310866273597`187.081934772\
52334 + 0.0011410931298665330823604592857921352451581570526528813854525839190\
08489182888838979941857717355812099093892770990681090508161799766338656380182\
89016494350047059543827030619293270748359581395523147946684378663894`187.1704\
8533916437*I)*GaugeXi^2*u^8 + (0.00007847612933616015825242420438856793123381\
12855112057260587243434983359168197079178255028878245596723220559338266525061\
86560093271125235139526834164792915230885217408404142616448496129455884799364\
47657061989125`187.21695821867436 + 0.000059942787843261555997578814310915293\
86718392555083444071797173366851929532077109970094353816572618385518986892114\
83314231008033945209387116465470548683049852001362520450526624704288395126062\
0699595751628255992`187.0999575818235*I)*GaugeXi^3*u^8 + 
  0.0032368460073357731952433141505910372514629031653637989047617750719033409\
24643433520181193391102872117164143795505493737523961724820213162868588183081\
41851917433082767602630639202566164261558660226037230141550309`195.3099918692\
2844*u^(17/2) - (0.0030951880826322185560046062973142265794243227407874626885\
17462912115727137225241439170100121132184429073928033721474837455215048972774\
40754130952260378506089088879802674878346967254560794715268453304576202137422`\
185.42533319620105 - 0.001763045516612251431088282547261679157911588002907398\
83736719037534415203012459853439791015012182386612508470285258614684677161635\
41925615567885910330400420628278478124098683157893277803848449702423079597612\
3232`185.18090967628478*I)*u^9 + (0.00202598705221387015475472365388118407757\
46443298595276999453690015367061263104975846809315524256466635743286607267063\
39546846257949778134160653509898266112025283668965865712780806404290195180743\
86833758781230305`185.43242788344017 - 0.000397734976661323842921942954620759\
01522722447254529232117440127955550731711280007697649492651709835335347526608\
80465424032666784046049968806330668774572035112789945393105457784874144400788\
8937127699367692988815`184.72538500227495*I)*GaugeXi*u^9 + 
  (0.000498029270323829547705402830424916251052081817199506204454075750458077\
05652930847797822930159259556676543785391584779426108963820814791763037053714\
323099556208231363713588781616012339274732788961439178885740473`185.433236384\
58926 - 0.0001526958499073372004323806765805989795203764983927792274599711908\
71676427173672671588078450716861951119203625178993747655383479314933889135562\
54216148969285247959189916332454371921769730742187510297442532861788`184.9198\
087502018*I)*GaugeXi^2*u^9 + (0.000030413486835701102471114285965481140653655\
18915713141640816099941029754986408107224113075576944646995708021358540603366\
01382359872961442392877773997273117395319726192268251887714298055545146188961\
0185052882481`185.42632153397602 - 0.0000172313616583286357560551917197815700\
98198329886278082107240023381346112453912037940797560566178854604408859810701\
64290580834353022633735918823166872686441460604663151605646827057604383820236\
902950145640610167`185.17957491778745*I)*GaugeXi^3*u^9 + 
  0.0002525796617014011641360138558089605362029653942011593199761437157311815\
82289418260322389901545692033050274863217502651817404004609819940901165594160\
18870898613293756496238725110127213410470618714639306410009628`194.0448243617\
7645*u^(19/2) + (0.0006836703365253707018574488753027283520382076488824408441\
19212882243939692663043519208675654958458064364484215219443318954694748969000\
63468211814026886790954188680954167583902508677555899169155908286823898589416`\
184.63094694960606 + 0.000460146303732993460784085303921942025737423466716691\
73353470555627650903566484639687134646236236776435809835339824957191031192896\
69275163412684942880750031446117555436045737555003226151714195667902297587982\
0908`184.45899615048376*I)*u^10 + (0.0001686376230021619247218937266969292677\
66066544072064262286319247323755253469094293772392390811595033344705250873854\
22785856651367563179594133944271535454308329453139195411279628073304597628727\
020755204526654435`184.0973618636433 - 0.000711725886295133080578125536601641\
17672703990754130252515898224935296521079887570901594588871931124893795472355\
62057264914675549986228290241939551398065996098867989295106961899459489512449\
2459507706594912978261`184.72272015348628*I)*GaugeXi*u^10 + 
  (0.000015148774342855936957937805129921866935356740280872644833845131557452\
04063857034563975559012469110757646478749037315364493157198404926709278147091\
669553467325049455462610391271501542847498253831221258378472434`183.674975818\
7967 - 0.00018092227203971677985165056672956119992252496205077267135592688127\
32308948039242381363306464391463711987503901053371040328740840059155440347174\
2795735449931020759419156235863223438564429499995354433196709358326`184.75209\
03554591*I)*GaugeXi^2*u^10 - (1.448406465351752632849382287487575172614322238\
99857414710385139490458820824404557666263755007370787246385731594851149339302\
32068612519322532605414502933286338444659698740523613134150895869743615549770\
5898`183.8620427186438*^-6 + 0.0000121617680238444462719299714215249038149471\
32756711280191714079070242858153995221657005549923351118849688923300133902480\
88282321277226592935931845194757774246019212109733946246299030570479596375071\
839293683738`184.78614897923444*I)*GaugeXi^3*u^10 - 
  0.0002766395974123494721330867416807635715718334662165169014256923475002428\
31297944062413346567949279289904574267594263110301289090873567970406572897714\
01613528499844494746973772778533777413414497166709060465339468`193.9280919643\
0326*u^(21/2) + (0.0005458490554799962478638859136697825758256306467001681781\
93066671073075866936822265705628397888411603747357545469386025412644691286058\
95581042444512084634998374491360035210903189480770641596678406031904774797453`\
184.01370462028044 - 0.000082735557754428414723118875828382026523337196775970\
12251583541969319432725162608338442310494455299660177298577355304764392189193\
59556828866380285508184763163810076220330576706712762636643837974944872793381\
7665`183.19432425613147*I)*u^11 - (0.0002021168265951390021943032322607232424\
11833685653956842175139943172174723845892437744004146996664626956289321937701\
76873335149706810269586959965720662894448795940408032286951327586665568383294\
007966599626097382`183.947059018337 + 0.0001366367120076157804058089374759745\
17190116979659129951639526760635580045949565754076127012305573305001904828887\
93684454763941602374026790165405590676733159878696949513061182525040241924109\
640879885879699206907`183.77702395022195*I)*GaugeXi*u^11 - 
  (0.000056121305439228885405177384870449123764637141019462915117587857039400\
52778500386563865235080218753290649711089879890932665179248630079258978573826\
666010193998828586078835628870529800495950235781035338714073006`183.996514566\
08996 + 0.0000281379129420452475332106955218176459112759132174704518488200580\
25457386811329824247814041718420903724867718480475713833618169553991250625367\
76688704841693634877290587149355391131621834951936239433083934336541`183.6966\
786830876*I)*GaugeXi^2*u^11 - (4.10577215690591024461897395461253405173988763\
57075406755244754020882025273942137348921435824909444734834743183953394411292\
99089534948608368604113650534328906636467543154708698094736112732319583347413\
57911453`184.06079942088246*^-6 + 1.15437847229063462087167394906786683004371\
94593791214906706121761117652137794938942337395753099690560142257431768915165\
86030564430959584104825158573495302926187689382059349633430947152172009698572\
61450851777`183.50975279475347*^-6*I)*GaugeXi^3*u^11 - 
  0.0001195931897654114562540108562587704932652551700256312234303832430510888\
02605793722382941512040860499307259517121327167832241541449897490403316737759\
53440813796139483543913180616031552868734245944251349214566318`193.4086607738\
9182*u^(23/2) + (0.0001052682237720557322990549004423321831509182946117608501\
30020667559298765915557589759300782313208365411670749743629434570544420863233\
706816117722128116356252178890450505290817244856244775650630366868915630321`1\
82.39156854762012 - 0.0000726075769315943314214035705920785380617406601323524\
48264880666246325974222619824446568564567911140814691589919013479697134915536\
70762741816307632963097343314776556479575081770642660838778076137118710249276\
593`182.23025319630116*I)*u^12 - (0.00007076469734786257198248357600847203869\
04235296840611167576658634565933756810622419914490593646168753464518082908141\
83020686699655204470596812748406657896575732748318332624063207919162947380892\
83286661923544242`182.3894641547852 - 0.0000499501109157187057268836236191163\
43640003486824246873705511301830478478270160522495386712728514061826446217846\
61068930448592715641404973308784525572819122395884400854115558420693335461593\
491126328103375502244`182.2381839581282*I)*GaugeXi*u^12 - 
  (0.000016080555275596820921523318210760049080676892489884532794042578212991\
73980076296030780862800647313313293822858367759235400162969036552832516095050\
625634535671983359759133074652167271715623815073332605011360436`182.365491633\
79155 - 0.0000141940887188868655150864661106287941258844611222294759146271432\
39428619419629803098872487224252430374606681444135897991034469477315698620692\
17924487721621723417525329509648431273470494071433958928802907304147`182.3112\
9810797333*I)*GaugeXi^2*u^12 - (9.1104430943401647104460270295204207085915438\
36180139563922627826423519098197980889241403667381670213006818066416660104717\
00501921063755677235005030957902052109424329939004902643598071731581103919343\
78320992`182.31019142551182*^-7 - 1.15929155897798827908047915280636643833426\
70079466849726762904389964535132958073144398262963325616002214954215496015179\
21229512771820736051598899202847385797791718884641012242575880928498354659141\
99686300634`182.4148445994301*^-6*I)*GaugeXi^3*u^12 - 
  9.7114412257883418656783903602778453885988620459396697501889645138810342365\
03768478051066432013216257267696148856376492049153546903970668105637605133618\
60144621548898663021009973480363944738114919305242115399`192.16394403305247*^\
-6*u^(25/2) - (0.000017555904387810259118494900483245673032822628184357457282\
66507548198411769991537353858092305681878681218750381277063447041534030821584\
181634224935405644079352633421846323692543973688262220009863825915587731669`1\
84.30637615453247 + 8.9528900184860174139402580864183929364045211536645422649\
17950603584191844140489240270042014404185018320715454526331933053968723413006\
95529439930542150937113729735888819202447327748645190331390675218761760028`18\
4.01391619703637*^-6*I)*u^13 + (5.9312524864047686898988306658622957879661006\
96963302625859038308153663654918221367755088227861938061629148380881093392712\
56728932058258931596800097258118423627610862685579056392712195960059848232986\
599809853`183.66585928731558*^-6 + 0.0000284868375081471356282232104469821525\
19364531270878148785497444872230834278776022654871479978018041734027697684872\
88221015687105396381786389173010316691041732141609612038102583693897012540575\
571789995911601929`184.3473571138097*I)*GaugeXi*u^13 + 
  (2.438854128084381955156111603549334908281546564386066336525050349730639186\
60199910989425621563245019772447088548510993352348630156727765462698187015639\
109823012881630577577938795457757976052424828620649640087`183.8828882459005*^\
-6 + 6.8369164986396677739392830539063722969589790280671403134273009782972258\
26568683637414484921402544041497928797056989978975538744028403510956645991550\
93347318766931737282596118553924554499944001255055329614134`184.33056269644476\
*^-6*I)*GaugeXi^2*u^13 + (2.4891859502335539164570166940307686018150379145135\
56607627224184446649497124358305108241618856640367329736792095539979670695114\
07306767958846607991992251365418796780051329608836088332519018469319664775989\
21`184.04857452505416*^-7 + 4.40412576397971114659692903173737984550733581705\
35373760702446624827297771727896837640096602768349920780400227124600765920210\
57692901893318633654836238696377252395043685878733874950174937320610971931734\
6047`184.29637689619938*^-7*I)*GaugeXi^3*u^13 + 
  8.7601996049257797516447191006552504155841150813175394359853878134383846696\
62363498449561720266543247584570251353794255379527665259431402593629950087447\
96796154776798413999224476645655931326372800233399372126`191.96575461970826*^\
-6*u^(27/2) - (0.000013679804585618397547302267363345832162896464029961180464\
48779296290627006137025405707270276434138953369853983114729353379870290537642\
656854212912278557480975484013239271412115524650630301166703314710076369939`1\
83.73993911566146 - 5.7059999314528183579973799877644652967379305723061119263\
47700563205990085871193329696781298545522936151446578429555298779507537858640\
14387231429634113675890383785209366705248519168133068982361254420427739479`18\
3.36019098418186*^-6*I)*u^14 + (9.5461605748646501158825094488393442198441647\
18319473015466831419751313597188006116423966431047879105225550857828498720466\
32933645914426220260876255830501007079954147777079264507881719338509528239549\
780644708`183.77031952562695*^-6 + 1.3736417935236035260113308405291171469107\
47674159285851764523244713988319361070924317699782294096993628083552551287167\
08239618052109200592831992259228750757250588250506684954394127889266833583812\
797422005064`182.92836428623067*^-6*I)*GaugeXi*u^14 + 
  (2.439363336054752476340762621640734718445268760753104901213164520606010554\
84166322186994166861740257481727861153885742755848981271122449758752112046770\
738371912773449196038839979265505067272613347844320442292`183.7744527714034*^\
-6 + 9.3239803354417852775067751019997601373899904971281923982041769528694575\
96496875918104175086243951292931606675854267099291812623457318014969427368840\
581982412278984526497302523149688936734035377293627347935`182.35677762828442*^\
-8*I)*GaugeXi^2*u^14 + (1.712551063327806382778929943610118518488316417538738\
70945069571831508776176161060831244952286365777069971140168352966718655825107\
62646998805789054441666176258883671800184534606175117164340065122165274740714`\
183.77136773205905*^-7 - 2.15199163810049993347329363899462826043626362702469\
99826763976051426046747951832342686575757202672523679250194769965145017533082\
97789921781439528263995515491344251871141769035115330675027540219431652260381`\
182.87056478177269*^-8*I)*GaugeXi^3*u^14 + 3.37537392113688893400537726392333\
39953786355277531003535088458495303395850923031219195395915721017608011987538\
35215360965690637563972384622239232214395985245865615210204379560504286276441\
34426364800267458613`191.39898353857433*^-6*u^(29/2) - 
  (2.271193065117847238335984398319808732423880993985409235729323432108103613\
81600684967618817171222797436396059290709246425725118529958616519010278705896\
228774411964774361458096373986600710783137953452443371577`182.33002009571928*^\
-6 - 2.3741694398996115880640959754605020816222480532826453464955824574778001\
62865358528863271119675284718473442059106728184543510453021648358998700131592\
75899328669406625747721992188282720520168038882873994535298`182.34927775276353\
*^-6*I)*u^15 + (1.66067111397104247090981510406369655051511763163582409504821\
41997287510299606040992371772589107807206246996219927914946689997646802245314\
8590921230606386806494409363058435548769348173541203724112717179735406`182.19\
0529179468*^-6 - 2.8659396310726066551048161948054077797845061661827692277954\
83832826111616162901123692462079881452784977047266177364832136642195567436053\
51878309906549788438070198984748437724211032169532431426773729163890084`182.4\
2751258599915*^-6*I)*GaugeXi*u^15 + (3.31913337823469376089690806095439550329\
18940827378283627738103986638573637667805807295447207854406874134697246789116\
29725665753387329257734364154383286610478174012378606217968680747857236619145\
0190544683776`182.100594050582*^-7 - 7.43632944043998585148749830222499799608\
39126725947525794549679986383422153653221438923331855873237450606624322652714\
42856066588254402432631916728854115113738769005415198006640397236072498276608\
5184203352315`182.45092796726485*^-7*I)*GaugeXi^2*u^15 + 
  (1.531123851989950635137086135908833239888635537966252663817651737447161922\
22254915572598515378142141014397757614135306594258667845775819310881730280555\
2880366609598280114462300250939131566843599892659623371`181.90789735528205*^-8 \
- 5.6507439805713621574821277984210089629623025254509791901295527471262802530\
80374564676216586898053969020067564492753201798863212199359183234485709641056\
067855393166782119109831284562657901173714707286549868`182.4749926643312*^-8*
     I)*GaugeXi^3*u^15 + 1.05891346728724570217729790713801510981417185666009\
00757173802980819934070039498640484851326294859215701441733529136787303284429\
71035431823621452435307581284881350360146587518618271511814920082311542468984\
7`189.74376119315806*^-7*u^(31/2) + (3.64759175658718515192147939974492689242\
12092697972592463328849390208655775165068873016037986545168825582784928206374\
81304913168702928249690567205418791702972874979872057002407659980240275919633\
5548938554307`181.1609214189112*^-7 - 2.7126283917586054116941922555971715456\
35153577269958030190802711217196433126570811527497295971037442188881915365922\
83647158522402869824406285851907019251816787804640123368310555696688259847934\
7055612599807`180.03230549635222*^-8*I)*u^16 - 
  (6.581649033130324295497146236702199974016476600022887029051608399479768663\
21273447734780668939995698434862579723760447054948977697799564516376350968815\
73735620823171431777333307611415631204797966675907229579`180.94839567004558*^\
-7 + 8.5200141859166203162932671692859393239506421551682825309329385712295914\
96139348096582463716638186674729101206523485644504347061654387748752336655996\
2357827419862916546251609005438954170909120037899554054807`181.0605012681241*^\
-7*I)*GaugeXi*u^16 - (1.87974907103616242041593690205806523918555113313487353\
79591425342184706973233917867678444645745508749610112586637730270971267318721\
866507644870706309329109899205618710749132891206100969768747871620735398037`1\
81.00501230261818*^-7 + 1.936819575062466949943580541480224034367906654259461\
23589851611196702908041553957945413484552743600837940647031812895341073402872\
71411640959677379243827785607160458412689691363066739638384310780705555072168`\
181.0180015895335*^-7*I)*GaugeXi^2*u^16 - 
  (1.567575091828110114174785556699800751941944204548522967501380221758482635\
87007202045424406580472939294541701362940148118911120490030157842084055898362\
928793720737177546073419229648342758241098087491680131`181.06179973351772*^-8 \
+ 1.2012428550188274994640246489370714495576658304885138517813114402430041322\
39282811077642657160441211386385026337822934745607835262144833323680941815753\
294064664511134460371105289862381443494231336562484239`180.94620219693573*^-8*
     I)*GaugeXi^3*u^16 - 2.64503087108946392685842140882826099941865069346286\
94849223526197661244094039967712941863315125740557637329004499809471050582663\
92181260906714925241647717494688217826550264352270820272815064830036559122123\
2`189.9903705986867*^-7*u^(33/2) + (1.929800862762272343090329177273660334613\
41642755749430437060062104944831357826850921366983636519549946998104470116312\
74126910140370489052027822332616609951855333223096426486094772841310586801220\
600544056685`179.92850293871157*^-7 - 2.5830951458427956567891503062256290775\
34305000484854076431476828652179957063592107125961992678819303640070246628185\
26562076665757353343006163100348814626300728056447935245821906639028211357139\
40438658451906`180.05513084577427*^-7*I)*u^17 - 
  (3.409449158614550467769218700321316863656350803232892454801404044388081377\
83360390213902021736454295446834696628006395757335573990605036143649506660367\
66190800584516996709397494312819648422870942571346748588`180.1309651939123*^-7 \
- 1.0719415592270386433645301869450322022749813140026216666997230317826454732\
05818133640235276150396183139836858151177121176626878984107631707244900295275\
8204684662006392669811143859532096772054332254716757465`179.62845208410877*^-7\
*I)*GaugeXi*u^17 - (8.2338421410243146704500704080144852245022334848785674334\
55126611930731637576366081983531083194595239643954984564375395965112452134466\
246077246206279805279065409512197077866997706566575992194159875798165616`180.\
11761522270447*^-8 - 3.380142453293346826567077101149881952029799649850915857\
70379438290357975874936458136748591791404349988985951869194919983852076597182\
7200253395415113646093672802334691543565969621316511615040850313347385244`179\
.73094768988722*^-8*I)*GaugeXi^2*u^17 - 
  (5.729770763159707791073641335483880426428565893184858556918184966786114497\
60354129183908968624146624421422323536565042516430040036804703674730928652978\
659564357232542519579647471282072037978728655058692414`180.08794219873658*^-9 \
- 3.3391724266474461725723083118685747218472171102410782907772516003373420058\
19268289965947259043465577312822340547548097167731741681407431765483428260993\
75991304074459022218537699549777463860784315471203959`179.85344379722005*^-9*
     I)*GaugeXi^3*u^17 - 6.82739239252791706040060244671542527226092484754278\
95392649117432573566267179861965785162708739333825260996134306880485207690586\
9227846098876602614545000208626889462060714982344870900870497751535996963081`\
189.252017386983*^-8*u^(35/2) + (9.771593000135978721415607480736075083385114\
08116780591497338032485715977453561255872827149969122575306122054655188455338\
05600726444527250568830463265299426690669228802094950212294938392896282158804\
4310425`178.3916609439821*^-9 - 6.0156726072883207193365281320305526513804014\
71559313761383016242241226285492581926883295647375640737331666038333171346547\
25449537253466031577900952690215380929971829832024339427824266708768167220383\
089088`179.2971101106008*^-8*I)*u^18 - 
  (1.035957529963333315896970461575000724976443767284038719683038677408994164\
33838874008100844268303109101767815681842075322860971940188834375886559897892\
4483319866739459689882818315693160487856797142492537466`178.24449864460004*^-8 \
- 1.1801625278848410114817869851661816991242283005525270978732430290008795392\
42571763671568629617561299170265718124260313400139100219080163413520163609250\
4164048003358516625639515128011332660620091239361437018`179.30109851408238*^-7\
*I)*GaugeXi*u^18 + (2.4227670493784482569535933343244539942863382996385023136\
90215787995554939893476803708322908642313599037991008567679677972981093641377\
0813134204932629801116732030250419911250955831174986906810628579266639`177.22\
195190880277*^-10 + 2.9181667770835295875006254977942765298495799213568400170\
52781543372166137577845207656699768007939698769677318127167304088239398763891\
930834241219825571666314263227428159620583988975754175795199815326622682`179.\
30275035912334*^-8*I)*GaugeXi^2*u^18 + 
  (3.050796944403713717254182568199806055254404124454075276013393257951952751\
37955837939410277117775025001523820997862131420446994267935528945669584525613\
81790170371117579860519037247149652659703239080206705`178.44143610515275*^-10 \
+ 2.1957893748445261968499082339447760344033732051708015757917310918091602829\
35719051220876523428078780470450330243363475490137517923336410169582477808830\
01718708647024127866341539852881621236142664699952187`179.29861348166622*^-9*
     I)*GaugeXi^3*u^18 + 7.40414712748676981928135259862098077668865680145874\
33738550521069419951848326086117454309075496357241443237796713312052620456839\
7357931403775037021236568632211386586884036530116770984017892639862937293315`\
188.13782706287952*^-9*u^(37/2) - (3.0678312270076932342794335385859166637600\
39481198219443444230031567360561398489584915027383295775469781814609493073701\
85101535672248313258119497823380089355539939055685838912984741908003354679049\
341990226`177.4159901257969*^-9 - 1.23234973302306318799909212547994047214185\
53950641210064340468223724218952057588111667341638674447802356092109986023639\
44884197897167062159244450158138172037039956498190433953401934504130425660157\
30702801`178.0719379871517*^-8*I)*u^19 + 
  (3.415756013385773992269114293961364794253081047213703792423996679094969054\
43870021611683822938747671282706319268319659998140379611138459677454285160794\
6876230758679729697309955652834304932920522779888830374`178.03801969913937*^-8 \
+ 1.6786216888023280582066243077803901092377142787812819138138720729686400637\
38814789843916243498811063584118296972350893543463605906694366668656114956656\
799301480484856301346988962192650201668135783641627882`177.7294856877222*^-8*
     I)*GaugeXi*u^19 + (8.870168413513398127729613595722741259304565040566381\
50019179018022297484238487369423838592793533075775217133320798817472019455696\
463448515817784250699072373929813961103167703044742846454703252474974633102`1\
78.05414771529192*^-9 + 3.465497870685242337056645999436230070302413929122781\
63045116291251606503518345791763008189607593063554151503562507935321433204307\
340719033758681331079592805492319908746578066426224522528008262284985652915`1\
77.6459814859853*^-9*I)*GaugeXi^2*u^19 + 
  (7.147666228428022888000266701365141981433901766812984548815018943667196215\
68635311944246014554205263244411601993286105692875250549658279712421858671303\
11713992155581707084790377268834712056803289962484188`178.0711014005451*^-10 \
+ 1.8372588127523303809623753209368258133100229538476128872508726047493536892\
65577730026854858130266862596527817793613206341609867299663525490778136220032\
1669589944258902507751362743027185743606201342088622`177.48110747553594*^-10*
     I)*GaugeXi^3*u^19 + 6.69521959822967477354534581148057956128542362582377\
78902913819083891515477487361884317743964642183284286097897261413489068330758\
1361983419949912502401225105619065861649335826901458312006852120215389484919`\
187.9454555648183*^-9*u^(39/2) + (3.80187023848722136087972238555441099123306\
13005913013082861638676107943612281199671486050310169968675323938324231694483\
04978270640722082765902193089684908809318230897152583083547791274920753039359\
01448537`176.1718619911177*^-9 + 9.218803742874855919839457525032314321882384\
30683589636184393962583793293064842199949460846471737840936826948934490877556\
87084988339654221721546254193062755929654322047809200197322278868003009610546\
78762`176.5565392706994*^-9*I)*u^20 + 
  (9.232193848590796016301466607399232685790194802816719069158168687882541343\
55302579091328377388250431459163791803820140473227021706401689065501213146641\
375653901987826827570907970402611209353813835252334101`176.45681131580685*^-9 \
- 8.5222958937050972794269084163808491487910702214349855973897402703682208398\
97438727288966460733676090597878019392254565691397976269779088437774125449517\
04553731895600174278634906702058399448819373850752364`176.42206300981786*^-9*
     I)*GaugeXi*u^20 + (2.117703285539798753045671224130922791344237033985653\
63358008461865425547647105594714695724268004650165479498622727157149042489923\
156948844696433680022527051184596711591894940452727591014889437648175135177`1\
76.4258326463649*^-9 - 2.2572471613567564529872227932849509807861251219599913\
91337647669836399591751384951440194079277737849752304075649100762128336224831\
50625246825577079491255044250152662020699064714639829975124348366819064012`17\
6.45354665149745*^-9*I)*GaugeXi^2*u^20 + 
  (1.464780538891712588740628917468590759466296725794684104413189196086218970\
03469833910003114727163153468107936650948670629863709906894274567458591097192\
39180429121839531741118806470421515524827607829949614`176.3676267051041*^-10 \
- 1.9612739610365912402944009851816769664089740519832990333990473436317092740\
51081473779663893716767511427375672040242283109713336666866919223268495950605\
144108489183889157455767261197046501034538798141032`176.49439240625557*^-10*
     I)*GaugeXi^3*u^20 + 4.09727103889897406369008628141305397282057020164089\
13613597584337014382235452236313711269260553663155572661161279366990555644770\
808092626186939611796162420612635841330864047696018580449770753538998145775`1\
86.5842546436607*^-10*u^(41/2) + (1.81366158472077418278167540943313782487029\
54326014361891106654151377302321798033308663362491022103592550441457357855824\
06454051658120492673187777010803484452256530907385844596314070506707370450744\
10844045`175.83589240493734*^-9 + 9.59885771005602263558757142948934142174487\
37944311476359711392545407402163314903965273604890758834254290592668125725264\
94931319406691926893182457388727833605639693615796379429715973016362361428328\
5196548`175.67568604833465*^-10*I)*u^21 - 
  (1.414555474380244330147474782918088687042058218048767535051212291856443196\
50265657021377001300591937515215761950193567646320295471875282894633326221445\
798389324328475818548782631539207036107837588663153407`175.54941700240758*^-9 \
+ 3.7889090166443529036600452078711238442309634935454927191739340530930535941\
45633104837129289935806296264230234189288187023804400894504699299787426125916\
62172332077292890872402408373015132011543044266804279`175.97731119528245*^-9*
     I)*GaugeXi*u^21 - (4.230787824389289698942918925905456531763673912901024\
49675942081152783603664452864711808439072855322426372415240545958530459251165\
62833723945379708722467780738078636189378784506704570649001806320388066429`17\
5.63136554773362*^-10 + 9.078776410604803488638135415560711094576280472682020\
35216920754781930062813630582379162719116690619052932773014257195483068935800\
42592393364733038683656751393434252733303177560695246541700536410881793175`17\
5.96297162244403*^-10*I)*GaugeXi^2*u^21 - 
  (4.153801910074344989596404213808519434582238473762215227506195338546480423\
64162734336391992329155907050938797900777581700915334505103666668577245042919\
5296505542474976705580777649232065922266270761703776`175.71610113175169*^-11 \
+ 6.9431103027353735164380568448547308107119125042498655312550372861148304841\
96364575006141860309507071101889353892509270498326769369911786598218352970547\
547305614184236447379874439745152773384851746563749`175.93920941484564*^-11*
     I)*GaugeXi^3*u^21 - 5.23837639998158683383328021566674172836476405648947\
13819504061996951540890478449563951973725302884065774900108796066696506174392\
949250285490897777042974809795979716143790933082631166641498545569764032018`1\
86.5437366050127*^-10*u^(43/2) - (2.99934302774315432442427452246708791190967\
55498810401655690457218792025686190616971403290493146526368468010979095315930\
30401102323732228637642974879691191144671477221654511401847198479481373470377\
3367991`174.05969945789076*^-10 + 7.11105072530738450203671973123799815769187\
22793281615986167648945074379294611887816827822774676564923079111274778792379\
81453884691349271913670799250818179585173062665803877142653423744349849629259\
7571846`174.43460709666877*^-10*I)*u^22 - 
  (1.300630680590325412366870212409949673141530486899378251235678481108162299\
36974875753161632903159942560846513981431890807836754056998288310757252496415\
630930202827694813107282387873435010072604370809497855`174.47015736217648*^-9 \
+ 5.9914919145931020329856792313792904535751400234156446054653670047147579565\
80575320633500871793140019650912450836728668041301414439309468212569264069323\
58455720598649723579338608137359123483314075276034`172.13353834538805*^-12*I)*
   GaugeXi*u^22 - (3.22476450469641680513167243863174830533720636241943733995\
30232185617420018695207101600269472209719467965073906834831648616196697040964\
276783475244873341357043840360806893681010234275222439790912891925436`174.469\
50231084546*^-10 - 1.77873238571337505533519727719893307539764476543983334124\
14036425762993996620923555092096781701970653943018865156472818037221392991750\
40970255618032913008192591361459129405465530818964841699390042801371`173.2111\
149184142*^-11*I)*GaugeXi^2*u^22 - (2.636088029760827821858852712374976062411\
30145239079554522502229532772830463195492986547803059786371884724240930438751\
43549743223775303896275985280699297722618448086526047942228886196072279598565\
03113157`174.46533457507923*^-11 - 3.9523677090957850501301550152581668509956\
55729981788323912019859758899008010954151881073450662412477272165038798233516\
00876526477406937557229580193178172684528949656879607728598129985143955422314\
485681`173.64123200849065*^-12*I)*GaugeXi^3*u^22 - 
  1.0334633435555822365259042907926371780097361024495593551004702540500752476\
11152714542702822763124035797169949612966725143959177821209899952294963174818\
1357330765777452748956236071855182642350382460619058`185.69230510227914*^-10*
   u^(45/2) - (4.375008824808258727300496273467066474109017867896686402205866\
65523221538640750489018375014840097443082613818750965347014111136790694412994\
406268893180500175566247464720716823125576003`172.69906045587615*^-10 + 
    2.68251420428939302409989473422174496739710144105306576055172441446508333\
62915478316493314649412630859867741676839498925329617498483621678402466157214\
181243865847539494772773363682376`172.48662355279805*^-10*I)*u^23 - 
  (1.595196873507845737614553131995815773331391221307449399698844641236339400\
99193738382180940804866628053898771792989386086167416295184317136361111495365\
464226704876930590091805580615797`172.3452309542606*^-10 - 
    3.91352325552651826159821391506448085849852438373233274495109321411079068\
39816052579145492293896235844584336780845019240739197871898023858607681304525\
4295038844308968863476286331703133`172.73498458337738*^-10*I)*GaugeXi*u^23 - 
  (3.325168432028342193451880096931383598435134176165899526040051072913417663\
69405329536085922803236507165157785486765531293774301491937356571403007984682\
56282180278134467077137303317098`172.27398457338447*^-11 - 
    9.83281077573439752363853945096305621303734508962203854464846587138068911\
93731102884923823752978788022469081226803092864192579750876524054496140783297\
866085565076712500687646857787063`172.74484860617952*^-11*I)*GaugeXi^2*u^23 - 
  (2.095945672577387535735008161204354700270373711179232830384395977264487065\
22378470851877777887186972129276275292580221187328879746470673680422007237357\
596804745000690560993528618256058431515781292732742`172.14743275277922*^-12 - 
    8.50150129356529607319727799124643011003970298551805401050251495451927193\
13748767140225667920142901299607838761049259246184140794992212718540565206130\
3903499967944933509105912375012209875830030512861765`172.75554835657692*^-12*
     I)*GaugeXi^3*u^23 + 4.26157664094167343824759164035531909132454309475722\
29345206879481684891030104311830523799446072584299681373396858731843864084369\
21679241512964083576145379778930000852346486354843538291959838043993224258`18\
5.16171947300717*^-11*u^(47/2) - (1.04292368679607563547245340692639634025832\
88880976015340954471198256119452288316238948924559990282400903353560107326134\
7736269913354919590848740818814438177804928387549821416978565428`171.96142667\
393937*^-10 - 7.6317766105067524237003650062381424618721425888874442509715966\
13755135044865953226210222409599589918688379618615413102023577523652521488883\
810403843289986303006309610833265002852381`170.8257997923712*^-12*I)*u^24 + 
  (9.669844536318817915492714524073038959861937589748411257700487383812632932\
50452587750860505544805380071064595302014849943464522761026167606052523796076\
08902075308580566720797845582306`171.82144571565829*^-11 + 
    9.25225849995539283724164640750098041475898144258750236561554726777022086\
07086544043152933842898522339613378743742007649213817441044499440259448289435\
576096567355816514365483077820134`171.80227398181646*^-11*I)*GaugeXi*u^24 + 
  (2.527176374972334727707894459506957313943203640502917482232626340058064569\
72255430959741849751594859396195886329178438603717783535061154010740096391145\
41212716329233954841257079324051`171.8434500272549*^-11 + 
    2.16055510507903230838755924253712203056685142597966035223620925755866257\
23019307284927556115212137955841130629858891777034175685491816599066043905815\
997854657870060188222434215421095`171.7753798217862*^-11*I)*GaugeXi^2*u^24 + 
  (2.313389807273753831164024788394683529739782278271530731780677643019974704\
78451835533018825256958082028735128558419783347659431260606715430556059453354\
171402742798181427833948465440832828628491130848058`171.8692298559321*^-12 + 
    1.69547726013773370094860182091226649184817649194972818799201624445562818\
73490368095801378761957031358629311879986822523121767101586175599816304206424\
4698684303923071462570807904112090608106553573658454`171.73427300753488*^-12*
     I)*GaugeXi^3*u^24 + 1.92695669424358396195117421589516993058414501384782\
78128109155857917804827095801624170834088112693301757030552008648694410033275\
72121077900125167122142620607499390712489775738687380232200440772280634298`18\
4.67180783736538*^-11*u^(49/2) + (2.57984476117430988663754884642625972706237\
65549601114625104373252288183528568328954203636002383421798749246321354018022\
779279566488449970562417138308580245130492733146830217662785673`171.468001948\
58398*^-11 + 2.87658835608938674424585794708441908537114000216656406241522873\
94518377368877644847620911771620118853870244798197024831463686704725734350626\
609116294783200692070166715694615762548076`171.51528609311865*^-11*I)*u^25 + 
  (3.900251701837048920656610751229740481929375889671310312247640837693575432\
22461030994171280866647360419682287911377614744878208112248469797202592030587\
34733256193602612352515673973162`171.59985483753786*^-11 - 
    1.83891253769788039841833755720614956423644896940651582286883687775274460\
98593122288220773408227288354111786675024494708665806612665126418332973342886\
798259644106994420875695657086856`171.27332327634187*^-11*I)*GaugeXi*u^25 + 
  (9.408353209484244439091252909378529182722840787514496349910337108533594513\
48081499000751532957480062060997062679553617897417908996982414349407998729613\
7826126685923907601410460613407`171.59084647585456*^-12 - 
    4.92545284192374962596322258929072828303193091220737894959438611954373949\
27723557669458619673200884927755818339849589747729332819489109717598274150589\
31102280992042048628725696420925`171.30977902781544*^-12*I)*GaugeXi^2*u^25 + 
  (8.001263643893494619844645336018119184450266927295048671668008295131853616\
68178813511090413948040496707073733081292997405476891944189874632753000948230\
16482039453421531284247347907259102084857434870197`171.57482572522218*^-13 - 
    4.87765818900814345695742719257080849982977091453789550226789793298788121\
26241110701985348221583828559776376731904536820764838441056830572217967565839\
69132958521201086202086028357536870702155603947098`171.3598785074997*^-13*I)*
   GaugeXi^3*u^25 - 1.2472479004135860358073805398200590220874726965561186852\
47290702299777256623475637446347830028588964030466188852089787755061202587692\
63111668860907318599719514813660727089813348148393531495552131669583`183.3383\
014172857*^-12*u^(51/2) + (2.161647201910999727394688905292887621129667250248\
05905668468282497061189849589285935839346705211549420609742808228454613205390\
74114134890086551054811429519985520640964631343787840404`170.18469315848074*^\
-11 + 6.074228690378635637644979246284117054024083515079190030099087826449521\
03142930896184671407305769365903682839878312597699087675580949959020280569661\
6028962487406174565090762441656618`169.63339948217586*^-12*I)*u^26 - 
  (7.394896315795298946964148279961908236326250819365078541193641072268875419\
82130416226655920090383765915509830161252090797587804618548577302530981916671\
446981290257470466774231185564`168.93247962352459*^-13 + 
    1.37093735420024635509576226939630267001113519077475068792432336161432144\
76076636108244907055696567564349082422645648111443988746691263013971269945590\
539799200312444263638621433732913`170.2005651443109*^-11*I)*GaugeXi*u^26 - 
  (3.410141628831733417652338727432752193323581698161952041828465834381473166\
49628330733228831536856831544794135553332809198778197962818394013049188137899\
325141083188334179618861451773`169.2046872807948*^-13 + 
    3.36560552567604498422234192512160923343945699617266339837623850276861661\
00127934534252686620836949309375436262975865853717576958755829943729093218884\
26144309529624263363424441769717`170.19897807649576*^-12*I)*GaugeXi^2*u^26 - 
  (4.758147113609300814417315392046818528768053248268723411394934705421484037\
39426882997984821080399128982172155840016942871176935528125871575351548511316\
8675107891229220032208535667`169.39373226602365*^-14 + 
    3.01693829259424478166095082928464245162375210795029212205181105686964117\
03360120619390595078822171989922458199083694548067948453614150709899599786362\
7565033119552982711771612088752`170.19586082784463*^-13*I)*GaugeXi^3*u^26 - 
  2.5631079191850320885340707900182475702999726837991771846696054087781662612\
38584981672435436756333503605898866721079558459406479161020467956928879222887\
53794540229159268690029553208990615951652891327024`183.50713292203503*^-12*
   u^(53/2) + (3.677614497847314853824922239491937530249462178657393138189590\
56836055973615164527101282571970258658280380765771188076575294894379334297366\
6809106261661480771278104734440559524932063`169.06545324358498*^-12 - 
    1.42188389182957928390465806831014611321160172700449382074020293505626676\
54162765662343846186927912402023788187753207493873606593024372767262817969501\
63637949349005579778744580116599`168.65275117499917*^-12*I)*u^27 - 
  (4.123550626353462323189849909071189027486134636769152019937527856743633737\
35532788508863310635690294363141317582870069064531903008955252704783526387686\
5156029519759957820161223880166`169.0741571490115*^-12 + 
    1.33185479065826124520122426911740646309688056614983481242647579110237647\
22542391130412697150031439928384328594894141957974473265748470117588158381870\
66681241270967170592161302564691`168.58334269528243*^-12*I)*GaugeXi*u^27 - 
  (1.032773940607087036170155314338623256776908944050306886647926931018898451\
29609926856543949952988656560447027197110687906302986887373118855318569399783\
7921669430436485226312239709226`169.0784110636655*^-12 + 
    2.97355907031788119823126726303523362142232514256096372363008911789166184\
37038904672930411881005774788898974034993123833208785471149093010767911672866\
6272326834195782136388198257639`168.53768236283634*^-13*I)*GaugeXi^2*u^27 - 
  (9.659471592198688029767359280778215239194240197396866388186142064177979910\
49399676897734622960819987492204778541879431151824875623270389356056479131962\
78003945381864220364217716281`169.08362955406244*^-14 + 
    2.30988046288569562484079667995108511304211801823953513809484731468105229\
72837083961015185394179840145646676342295650626878699212495614593033394337669\
919650209549076532429492843412`168.46226569004943*^-14*I)*GaugeXi^3*u^27 - 
  4.6748262977849658020805161659890059116051545376837721470010989621022335138\
04220696103353242428284752327649402120262861022298263964846510606994990902710\
0740635036401421129415243059017291534240746895145`182.6247324414392*^-13*
   u^(55/2) - (1.343365051488652348125330943347824251450392663679085641747258\
79435363201488976948002493993095562479409668485598297200017193771534089499779\
9675645540532890393361197986544341041701916`168.28787463789513*^-12 + 
    9.36921041258004353045148787684409846068043840976631921713412593234918669\
29013535037407103642015851170787450842539204152827508614818481546358684807165\
1019470222140085878238047376353`168.13138358462922*^-13*I)*u^28 - 
  (8.839597343135318582273489049299764845494338318753645012747928727993440005\
02808470804094038833852982719614329591016408681260877203126646479165795422053\
82092209492429131467772958529`168.17771769388764*^-13 - 
    1.07124788440444968439782008293365908659144378351724306481576459554969055\
65106077433026966929975314826209357490678755265274611367764868078888145576664\
28205772796795794542558814625955`168.26117518843523*^-12*I)*GaugeXi*u^28 - 
  (2.092923243239369903231830094371016519405940959992976028583005584288400353\
62842707671401648694331861616725162996263360639174908195827079841297489741768\
783865485581535220694126357158`168.16239579073735*^-13 - 
    2.68769018826690755769431519558880406210137096634548016155921161073058431\
04636109041777760727949725392875485635676030672272495479799996724208456497409\
6795503996542286421110887949433`168.27102169547751*^-13*I)*GaugeXi^2*u^28 - 
  (1.888099588999785991373936458758589084068672908981514890414225412716071033\
86192425040271846771704922911518119632591602161314433392358210749415178493225\
0448891207124352594625596127`168.1417430769951*^-14 - 
    2.61175752958165881274698147597358388750116812692432414703638054534759315\
99797158881659680958432996022754449486178336739916214998566355635909735706461\
947169665275866532091018486466`168.28265103472472*^-14*I)*GaugeXi^3*u^28 + 
  1.7173001626052132649104462997479652693766794210677830215001686783496758833\
34337424601676385720709401512281173452942330210288809163432311873164262609340\
4158299461657324546085402036718172054814009595491`182.0469769772229*^-13*
   u^(57/2) - (8.054729444040060472871284173311512990339245076864601551308234\
36779068679791831750635890463231526168645296490710092059628807064940481231887\
760551249615731513227579232697477877570304`167.08837128689757*^-13 + 
    8.02555165829433216071709976878045564565815450887078679035835870770865169\
01703923654129228998793655584114799480412417448640656119201592720384872148988\
43272879531731393457328200469`166.0867952242442*^-14*I)*u^29 + 
  (2.085524113054021529618494822776274566641511996190078662048200085522568772\
54253955634264399589621231905209927215112138539920212623721871678638302123724\
771695283317167297974162445318`166.7711373445022*^-13 + 
    3.81867053422526624011867347546743466309977636238894520706226892841612962\
42395195804117227099268326267798487934677043894987638019400733879399997483119\
6723493848870659061812273586944`167.03383431903066*^-13*I)*GaugeXi*u^29 + 
  (5.425689935640938395425033757714603427017748165879094590036840289663637523\
21215572454157736029259627832689693116285394471671772760991594703785208699704\
23388862315181137182001519297`166.7926320511345*^-14 + 
    9.30703244986113403968596999647939950678401556721872240603635147797993344\
96730684032155718939023238422539326383037548641387987302778647955394615335518\
291114260762339694580444414159`167.02698830794802*^-14*I)*GaugeXi^2*u^29 + 
  (5.486600939396776426905638858754774250581081661946960438853077959694908204\
68342210047995310664332895651529888502680804895674671290268081234179885787902\
8718573637832985989060753594`166.81126485591693*^-15 + 
    8.87793754956595936140493006075957273082595879351280431851323407277094520\
06568859303978482602918882048433021666699980977686931272334514122772608127383\
88302757887664049040146978286`167.02027356812712*^-15*I)*GaugeXi^3*u^29 + 
  9.4558585785991497818122347008517426072810597211817640163297944687793261686\
55971672560420333192952645201398793065358705175269420299872659568033963107570\
005078416111467866429375638133125444989705942151`181.64553827145994*^-14*
   u^(59/2) - (9.489238989142195278250148985435235170314491222322256796905004\
73848669719602025331535974665417937865011440453040787910181359059618170956109\
86573699986578647460286323329661404452705`165.24054409718352*^-14 - 
    7.31645983731503052282410467631624546492692308507771686588716907881671205\
38478591657938607466981329554632716634117753852684730830055974520186476387852\
206238902026758749315322546169`165.12761370552283*^-14*I)*u^30 + 
  (1.364965746369725454741562334280217603245232334278655805201180598943896600\
87153665848559713908026643820375889676684280215797578513312761602490853332117\
61196318772731200924944085418`165.33787224899947*^-13 - 
    1.85684512819417608072756506176375312070626701182361359376413771366364981\
17814229534400083064530376991442479117038747076207682900986738089194194936741\
440204851343978377825954064808`164.47152617858302*^-14*I)*GaugeXi*u^30 + 
  (3.363293181998185220088787544391958500632970041822735377637816454816537300\
22040610369264476610357268243145067022160929046384721810623840636311046063409\
36918170582534915860059768626`165.3371809105934*^-14 - 
    4.96055709008837126528964987823342817805462394632900153192016078880529609\
87543802167588791383547537787740045599143356610018468205462430889635731025620\
69702013557854138534226206972`164.50594663590581*^-15*I)*GaugeXi^2*u^30 + 
  (3.328971748992304974618729698065338897365433696332850055947996024534848502\
04322544311720088264169290344656707703733404818599021640226559802352537477930\
7058974293205072097392815887`165.33611492175467*^-15 - 
    5.44791054667397795995482835555401305300910756850241871255862455779949738\
47910849503781739282173717994502868295477625126349167051171397054710865925594\
503976705783231680324891337`164.5500347801386*^-16*I)*GaugeXi^3*u^30 + 
  6.1302722611908995079072241154095229291517989212826680212015347566312657263\
86551673590422913769448253215702211287269829024253011929953224442469625212519\
87583251438319572700222373216557469578977474541`180.31554680977598*^-15*
   u^(61/2) + (5.505593874767057159651197925897272912676546646491931300335096\
37565057591491449817736907036142145625423217049778284679296966765737522931512\
49337873496730760841090157421015450463519`165.06128874665393*^-14 + 
    2.49482818241400364141855292998514478583188856804466244131568947151679486\
11068995399372055324292909545065467345293871086338774730763464203093030179590\
260407257892435907382606748589`164.71752521589252*^-14*I)*u^31 + 
  (1.078166249881626313084819479610781687789650578943257053677143063085081761\
05357000358045663788502271153421731084520407888362202430744624519033049101023\
65194984733004743587478192935`164.49509724349622*^-14 - 
    4.22402476312463671608439093967145051170705109688493124984420958664928824\
30909953246448070715816500409043766392181621713593133772204407236538345808632\
759742303220901201169335444271`165.08813796618583*^-14*I)*GaugeXi*u^31 + 
  (2.492385657671486007686873423227816970765315174571615758302162342453553597\
13765137216565454125014908402358548626488955622266443212932921094913923158436\
7306170236712673427510815696`164.4687649705833*^-15 - 
    1.04135278747415330430779187550303618339656148274003856725745627555840537\
53174581609696919837084065021250259867874863698652410769630139251891562356397\
515619552149151778499358784713`165.08974761100183*^-14*I)*GaugeXi^2*u^31 + 
  (2.472014736131700205144395679257356061050597404363260800481475873567473265\
78693237157220107165121923300230318641225667357676041692136969357872413209470\
212865402537103184197898505`164.45813223687506*^-16 - 
    1.05988814154264001556991629201168430239540101461757062345803071426436141\
47259698165507564966361023874800757836299822838754878888125123098226767536455\
51046557214143009532649111856`165.09034121466107*^-15*I)*GaugeXi^3*u^31 - 
  8.1998469408504361529718585314921500935497711782956452109389749213944168115\
61055055581560617059698134490905434440385481134890380492655511586040289660995\
42392417098674526312324299530084283848903498934`180.30060687602855*^-15*
   u^(63/2) + (2.509322538643810208808793298550099216327624704640022490017972\
95790835346934402042360896603432208841203872478669535947719540110660211038977\
88150986225052652700270842291448984454095`163.84623924813533*^-14 - 
    1.31943786810361279053237948731292890897154023249649527728256972587417849\
19939911378112154635434757242842544071917543827405722307686558230791282351960\
21263717322584611655204011734`162.5670717049475*^-15*I)*u^32 - 
  (1.103008865831007260156586334267317487003604005733970438055837324076805118\
04257202419082737498367297602803950653376552757691695519569590990424748095389\
00519128376639732622199349509`163.75701206127425*^-14 + 
    7.89521691118378672915733149041649584232063114640054845461441278555925641\
38574562502542581463047628325973125515798344415192951669181874537211652247221\
21338212235798268862652169874`163.61179712422623*^-15*I)*GaugeXi*u^32 - 
  (2.746815569312002577326521773670614386439245492691061044410081124364600475\
40299257245965203720552094233400261578324829917137658259412077201831421208015\
33395483732860091069303263`163.75853198457284*^-15 + 
    1.94579503043090441921742459325451100635107563384137797091522907194115309\
96311884520266794744143882749829111846741935302679937589022668802298594138867\
29504649423672248908312227612`163.60879957407343*^-15*I)*GaugeXi^2*u^32 - 
  (2.851937670010567914505137028763371642539240351384702979215747268358089721\
62872406763607127595969762658209128750177042053362392054330766226786314458995\
02789766603136379768543798`163.75724561574012*^-16 + 
    2.03814448147059894533717075709615378977121012301238867765191274153769188\
80749512304886997577756244259082769891597447695022401928988291028361916899959\
5936883843808115354245183507`163.6113405534435*^-16*I)*GaugeXi^3*u^32 - 
  2.7598233425995391170721509820483974462515183514007914006894947358176497952\
05675179944914048371782843085050839182005274062356236598112554991906706902038\
80072130737407052519746607189808407190491623401`179.6869026639198*^-15*
   u^(65/2) + (1.673522193009277434821367888246885719097633798198571613908941\
01602903423249389849228743853917183941663991430842998191753848177758095941465\
4607768023455887709705900270148489848569`161.38547339264298*^-15 - 
    2.73038623497551689438732517152835000810700880809452192782650950338642732\
16989165989222659447963438122426842571527740278002754996641607778712899762581\
50720060341222241150894101608`161.598066002435*^-15*I)*u^33 - 
  (3.599746428503525119506686696898794189304797921538379404906904039279692582\
53265971155168057570174983691990959044041055975816901459177594336441553188140\
098332252241585427967625361`161.59020853330858*^-15 - 
    2.35052027339234424235584864765006037658323170633892008616160349088361168\
01633392369676014663946870873594958016124860012346383864216979150319402045626\
77675167918902025114427749968`161.4051006251726*^-15*I)*GaugeXi*u^33 - 
  (8.875745243996573236999485743838950440155270462849080373851242603059732361\
92602913154556597958282330582490376218940880211134330140765133019405923844547\
903104720512113702845757066`161.5917266773566*^-16 - 
    5.72764286048113986797962853796088567610590883434812863538849456638256378\
40180373594975557296462239414815650393781381155343729669974956093430591713472\
7010559605272147256099195266`161.40149777924324*^-16*I)*GaugeXi^2*u^33 - 
  (9.556278489002392603445862786296089319541668790897629017167373832959668080\
39267252193932149238539909559211794509272308834312141474299532735604025022900\
52521248189870036106452002`161.5956177539376*^-17 - 
    5.97764221804158657235256255629067953159461592210914286262263888942034962\
36469868145449020210262900556835814210507981338926815111219981785793813650737\
536647405595192467866725932`161.39185887396664*^-17*I)*GaugeXi^3*u^33 + 
  9.6815347843858442472446459437262075626640647859009169252234131095766331902\
05320355864164874943133378226364276720474853102540130032542147475415733952071\
307845110551436992465823493215235004911593247`178.09165454486555*^-17*
   u^(67/2) - (1.919453105702497572379920606387402023774148420104765902056905\
69218959010517588923205024045627897216397336326956415938063919899938340652083\
6332741883883244926559325664345115375762`161.76993102066376*^-15 + 
    5.04482663510407198913800193629109134116395948311019223024887221641144608\
61573790625124135544728577022461383877608271716212775326662826794262879944609\
0337929418763320167460140204`161.18959976070929*^-16*I)*u^34 + 
  (2.579612550009181961202128947903608599634096294666033399324494733900834387\
72845316914983273065231730401817484886979475956604491165411252327257793998669\
483184766201213305350467973`161.068624019508*^-16 + 
    1.31575759469767473366133913993070397850625923608579660694594796964206292\
29157671240847213044420573315805682674863318743083997995789261968811603073787\
20917934393612253994144442784`161.77624542385433*^-15*I)*GaugeXi*u^34 + 
  (6.304849114190340039312991573710016903113913941869798648633666445431668214\
35309764633310705136457815417469899471207859601454783494807657409485458568255\
4291742491857150780956598`161.06435388013992*^-17 + 
    3.24884290190272298954881023638115843313899476462394882989006542094113213\
92419681902947570204592662740635467736062348171355307735595929047142555145304\
2084888873994104463661239443`161.77640789401838*^-16*I)*GaugeXi^2*u^34 + 
  (6.040121561693312999020074652592867662373120486950724812538551603830778124\
04639060684152649954095622929934009409319327433964537373017134785164322244551\
2471725730090415128461085`161.00689520739112*^-18 + 
    3.56821824816458166919958344302626347713143744991990198263372512706665660\
37324422040107301151086994171742327091303272778633948113942586116557499834979\
925134666042762075123012466`161.7783009381069*^-17*I)*GaugeXi^3*u^34 + 
  2.9678324479228859709450306841806871015195540459294684245532201343935813935\
86544157477527245477382057455832676899173031521231948461000247977849542512255\
4669866082535967768638407450785311474582243421`178.43829062526234*^-16*
   u^(69/2) - (6.749150673292254306213238115378328468371408788690588751843759\
01603812083837950287118396370914731881007235644757318179563305886362026015057\
455458999965569178355933040169694756557`160.444412663972*^-16 - 
    1.47260406659416506871553725912090958297319744679282053726240235023264206\
93803477507025412414542969996522791391884569695567744960605901504094334963643\
9649239518582180305962534745`159.78324953564032*^-16*I)*u^35 + 
  (4.117578667576518055162945482570405089961402460945876444784990917595922565\
97490212115654754350002582323483515148825001032982311067860163417613585479157\
805975972915367954446423301`160.44809570196344*^-16 + 
    7.13050897256703165009488678510202460659780198414407137735479192476465970\
82871189438083847652528190762628921390496431654027184421035891927054722031380\
364765019614836149108542772`159.6865743274217*^-17*I)*GaugeXi*u^35 + 
  (1.016615349864987952746489797130232912508187663529184571779412129837743984\
25951482887348380909972497031025633925367907069704106169638860531324472140948\
799729472391488541614505049`160.4466474323687*^-16 + 
    1.95235600243734155311188796649642738918145344178297718940191222527512276\
01167120345442456103946953054578138026451342204100091451174117581387140747724\
63654027723098762085413591`159.73004978154165*^-17*I)*GaugeXi^2*u^35 + 
  (1.131336194525034346363409195078013716290088457029246351150577643193724296\
03166219974712840590813717865767776649701989887283648069673373318956310627041\
86403440156203223410608482`160.44356879380126*^-17 + 
    2.57205290649767333727228072299570612820639539176456513884525516658132655\
08908496704510558787759829461649433828820955105657920102435651011397829049116\
4518595391900634891560682`159.8002570098659*^-18*I)*GaugeXi^3*u^35 + 
  6.7947824005577390747700527119950379149422829163139343701727012712574396766\
19329032209330961506327846177954213993989465751204131542573277103061838290163\
032815296024574671953166087105387508397777068`177.65860363333505*^-17*
   u^(71/2) - (4.805086368019501112175860767730902158772366407860541785265001\
34702527791277885930453296781720449388690054770106970169182531905588389604384\
3770890632994544477057005832480437306`157.3845777972482*^-18 - 
    8.25285088146056674574287763030592453026591049884992485522906369344526287\
08317975014172683995985611924518646872068866525335623051452643128462549092275\
462143416577208124226964028`158.61948059706842*^-17*I)*u^36 + 
  (6.898712355835032770873669195040849946920674591320545592956507972324967906\
45997321525760479404557328280518255887713569254721111694188935253924854679537\
5947653635938196140246205`158.33937588474876*^-17 - 
    1.12193636882923814093949487472704841963746012349062565160009093096501633\
07502032331740840642502996344645004734576707163478882120255210265171595780256\
8091917509796517151060897207`158.55057607387556*^-16*I)*GaugeXi*u^36 + 
  (1.747822458528648356028010541290390493867301219287000157843936645511994024\
78873174204917711321874180792447073163489318857913147145416383882353718267083\
65396880216986600430788162`158.35308114930032*^-17 - 
    2.72004669918609188850551592419165123479753585422164118290493058024684573\
88795388283444830105598104085277103131253135847853058107228522592222203388462\
128758139868392104075323668`158.54516019410832*^-17*I)*GaugeXi^2*u^36 + 
  (2.142056359730327954419857188938925441818275412370823574035710344667949092\
61153092541893577288985630118002603450782810755155072668837116684546706484133\
0714737099063748006466565`158.38117798140013*^-18 - 
    3.03431591139115582084068544072897396181465901821371798724797592266045429\
22410048789765708677554859119663485422813415709006656689377372445046665393853\
21423427741912447578440303`158.53240788247172*^-18*I)*GaugeXi^3*u^36 - 
  1.0977177889919253449843823700697055193385692663994216867076091485520075980\
76593258129092159404851537892379074742487317441420458719354020474943607953898\
346081724792227786080833721744851876248754246`176.7279162013196*^-17*
   u^(73/2) + (5.900537029067323876400732732447595300233569151363589214077120\
57715998242572158570982854331831226885554681491473808500250484045673295666541\
50548033309515649224012565351911214456`158.40487160113068*^-17 + 
    4.80573176270159412853634207515710580622288332395942722450360845050205205\
08780732003783133470510531438099596890732634171971387432550193087045941480826\
48862147320486892859584431`157.31573958750076*^-18*I)*u^37 - 
  (2.434185154454207290222680293364258705719509228187405646172795997173293323\
38860320238596207457421039432083638793876341552669009156949328693787698690087\
48566473234531367202996311`158.1833936481522*^-17 + 
    3.25802130293862891648237058130388777828126810516388601173498662707046814\
47163145754809476374118992302000896109468897697766237847448531672445900038708\
582534287433768001851780365`158.30999395838523*^-17*I)*GaugeXi*u^37 - 
  (5.844880999324550993660901885860660838696675080407735330349513943522802297\
92928238033998946539114241817668987467436615134487464812888545415212135997854\
5704847346735550836375682`158.1694502639106*^-18 + 
    8.21731998012904101560437713758194938235980468170132836545184557146274093\
26960317738571306219756222542623573761625495686233761722489639758715238613731\
2085124065310194332406434`158.3174047890844*^-18*I)*GaugeXi^2*u^37 - 
  (6.358030931668043623653781360675493492291507551521776380509616536720002242\
19636230847797108815583327860178485586827840968237716373649459729769408395816\
586847045677179697397432`158.13501509357692*^-19 + 
    1.00289009839317795227435197817451713643911652611519859790552880410485326\
63762449156390965981955284333951992745431824385885057907496291747564225224485\
28713425201174475868337059`158.3329458006732*^-18*I)*GaugeXi^3*u^37 - 
  9.3291148809768262069968300889140123366928991511981691403465247481285033068\
43729931413740617058829295440901954315072744770803187197959545117105545803310\
54933551009248784978545610066972567602461395`176.5186692902585*^-18*
   u^(75/2) + (1.547810209894827804787836874570487411712496762655281152747230\
71665722319738039609781983160637066379292157183096655549423042486613865953499\
9582178300905684710604318189313755165`156.9503283548884*^-17 - 
    6.81436290991155978713298094162172594210430712000355189921790307079140674\
01391509751033942290086910469353857007122582733351181288865795139663399945958\
18181878021787595607981`156.59403590670013*^-18*I)*u^38 - 
  (1.224981362548625113589795047397353429424115463196365897218771818995989125\
30050757989177394164182439785903199782977432292662491879495928764659728325289\
59406121028753136020077871`156.97211154166664*^-17 - 
    3.46215264475908921604250313231067939615179196254347845265662397716444338\
95362300129807754273034474382392278396136395656979276912050353899401129420621\
15810822578996542479836258`156.42332827229012*^-18*I)*GaugeXi*u^38 - 
  (3.053136012310692089828848012071060844174462733870419185523377598722366932\
56325305972358738864779925014985582890508564226497861845364686103861197990205\
8295202702828198113879713`156.9765015606729*^-18 - 
    7.36980957186441875288432354161047269419665112549474896753162042831132489\
62751636671897443483585250054664686830424207157211645996473522292608563601430\
001271914496169298349913`156.35921167511188*^-19*I)*GaugeXi^2*u^38 - 
  (3.734089282168439021974871889738375057104949780554206845123932160832930754\
96418700400875211048568098237919934125356099077716171497437947004042614795931\
925863153307747650230987`156.98218710399232*^-19 - 
    6.56581900377894322400220144445127635844045207299273800628669599790097973\
40485194810348645331765299705964109148457895060145434832890821604020380379459\
412790455307588208756385`156.227291312871*^-20*I)*GaugeXi^3*u^38 - 
  1.3378920988237983453024681660335452955266927253995485292768341404152265682\
79761113791880650599375230988192402270262634350221408897144846456319919145336\
52218971274149421700004984209705144361599282`175.53704522528668*^-18*
   u^(77/2) - (1.227955946969452634881760616833094577287178063698996134271449\
44447727592516109221506944726447308903970211905330440567479376263193845771192\
9419517652320163849571416829934453433`155.22130698772727*^-18 + 
    2.01866887703157932803478947999200703775701038496292734204131974044868790\
99123098258991179612640625926499943947799526232105155260183749691290306203140\
64533103064160821837960813`155.43718928830484*^-18*I)*u^39 - 
  (4.316121387393486445717565809979085406820230817882899164055136860593591352\
77438571872860260801457275153089477789482936046284833728083285994194635722858\
881971663118838075906455`154.5420637792971*^-19 - 3.9445695320942071449920602\
35587642253698719789667079949790130883313446749325822143193594515783156210746\
459042407816627176368282554242066510513999000703400445186527612930122411`155.\
50296974483757*^-18*I)*GaugeXi*u^39 - 
  (1.407221179871934248217110241140935134407205875325823401080688887983900180\
71645645843962108436584348645312217811196307286298067295556860188513724636601\
609166360231878311567005`154.66402079713606*^-19 - 
    9.66814985034463962246357624686315555727605302806889306939336106423487894\
15256672665333403630486678294422787330287042415604129186718976056023011790789\
2028310626470268984934084`155.50100180722097*^-19*I)*GaugeXi^2*u^39 - 
  (2.600680162976208260847433016652133600803521483691428672836061441827468973\
35812981494736477403087744480779249336805661074769649548804020827021460383581\
3744296151158360355406`154.83820526121866*^-20 - 1.18072418076883243392747288\
81576576226341945435431973307237554236778753651502074375962714567604317900869\
2984245277242797909806975244746037526273416505159638998246584059161888`155.49\
52667736839*^-19*I)*GaugeXi^3*u^39 + 5.43267098823273885576217260085534327762\
09951747285405002411310547605804336488523486301395888162169000295684634361532\
18474983225358836694664372832829306901114172953146675946683881537442765841497\
4`175.00781140780677*^-19*u^(79/2) - 
  (1.606233902066776378159998754634305836619374397192887993369021809870739354\
59322512581369084459576285534993324999785099345248259820889930776887167289890\
8755321161141298993825888`154.96123413486615*^-18 - 
    1.90247594776545122518214474292915338321538290786612991339576990995837217\
60022085650560594610836355507102409862516481645248781944854680667260816398564\
2353879540567695067530342`154.03474452160543*^-19*I)*u^40 + 
  (1.085398057961346508745584314402069189073040802850986394127858003469584651\
43953446672526495049494357003321877981124888615105858013250879584212908754381\
400863664255274169108206`154.91251505520336*^-18 + 
    5.63026010850453690869169846370972879288558121054896372949090062012650826\
07299921809479375628991834233485735111126161078664996226343331633483177582817\
7435119719665300380610185`154.6274544740028*^-19*I)*GaugeXi*u^40 + 
  (2.625222348382080692564250855482548555358189195487580737035633026925873391\
47399971508233909198734590407341664455091070942784360994274007187127529415531\
718095518149191542668534`154.90120479705823*^-19 + 
    1.52383003445426609272106037049533487969748898117084620330295423692514977\
18026366245412870724494527245562266726649890031136261164123171797243698315910\
8854927269246087889201833`154.66497523352953*^-19*I)*GaugeXi^2*u^40 + 
  (3.161754976751886275185806546719698106485000557237193476181942336267605973\
48991279856671283842109245501391942416531374901821875619625742706913222982406\
51784407567530846910577`154.87863403050844*^-20 + 2.1982121687965694869486558\
72328814877962084973724632101725843906971226658639771118516717552454215225672\
679420548940473398708523336402849478350003172457922503285643270493807`154.720\
77542736943*^-20*I)*GaugeXi^3*u^40 + 2.60370777405209689339990967235603324683\
62522420656194234393283510791119335971802428987554348713755940672474120454580\
21663102690101795880271767421876452957442321536725348583017509924966451853658\
5`174.55092994437587*^-19*u^(81/2) - 
  (2.732039137849380061398023068430696957672503398383353086145522056329088517\
74218809844992024895745746908831491329690505046174083733916584470409481693910\
552508073038259854242772`153.4146302925368*^-19 - 2.3587028115933073365644551\
02369200287613332320659651357540150265743684769922262696107987184550682202149\
45937162642865703137146006207084565548468564951047301307331675439486194`153.3\
5081660072154*^-19*I)*u^41 + (2.881005789860514604586090643736084300491836293\
84067000084201930489938510781373760787201211900942262148797953460853995827507\
65811126359883211180468308774772481128931106471022`153.41198533125856*^-19 - 
    2.52274907242804173087964377005820653958007711852967302673786577923639800\
58527098994752734117821981034082384433842588448838601693321377857944866526659\
6161409382852606354830571`153.35431525535333*^-19*I)*GaugeXi*u^41 + 
  (7.421301729113957662895021367168957796918500126088410526007694997793165223\
91380263157575332861243554950726853040065390903498851220435959123084649882867\
07525119506576630413825`153.43201853526594*^-20 - 5.8012489248521788067941071\
86625956694502075473856849212616422913731216032085416488856249637670280488306\
1734984904017455286078455849071013353824406840803898335676244421228327`153.32\
50599470733*^-20*I)*GaugeXi^2*u^41 + 
  (1.029638518696835051707266659191003400472346873175465189523552661932538344\
11405309475710821683877926436569513040423128793661789588156196086985908601497\
09894244168160446642194`153.46009127988262*^-20 - 6.6384333900053172593986291\
92030547822773556559225896097010086373195830092423445743431054152391915351618\
02345097544568569923311497884371897179673782971888065953022260404465`153.2694\
7210066524*^-21*I)*GaugeXi^3*u^41 + 1.305544925005937868486090944021103178347\
81522022774252978443635051990463926701025236360661062373994628411671942359493\
4790840161206099428501021924010287002873550746680428043613228361578336693729`\
173.11402289815808*^-20*u^(83/2) + (7.015940131321913269804160324096466735614\
41085851665132888668899097033538828268839296119490282097802362678253320478212\
737725981800935325144631868796876016396207019000858211`152.15264981503097*^-20 \
+ 3.5535327760587085669488218906523931752139590876880335578269402455001971041\
13925254042903894405779440501656819091081738013364070425167039018395918386310\
9965863579698404676972`151.85722426611287*^-20*I)*u^42 - 
  (3.904051784152609571466014671974062918292677762038943446831703667704660542\
36876726819412553137298003493705029114499805986600830710602211915458924323676\
5437324688042754175553`151.7216906545784*^-20 + 1.114064667626710590569776477\
65393215316886449011439683132046560751438952361586330912897056772684102481713\
34416579324178965565727004994877114051083570628171314783897993345812`152.1770\
8548584554*^-19*I)*GaugeXi*u^42 - (8.1285765034251804755725329688468043430821\
11035627505179959724628080276910542157092098839720690584875221593183375413446\
433448862762450715292977411969589792778395273868260994`151.6468844527424*^-21 \
+ 2.8044705830316767414806375965153943499785189956156593663045585652094610292\
85963089197347986701918766463720878329692144090035736800072319428093925540648\
2264087999194735274942`152.18472084414051*^-20*I)*GaugeXi^2*u^42 - 
  (7.054266953168653865310809207543745582683977342804224258506399890570213686\
12530504500092830986361857391789443305186725491606861619490650131185506628022\
550192859519797448464`151.4603931621487*^-22 + 3.8286598815986829063259060636\
44719963888891031763596436980161584373185446544407558107637268512873427775460\
693544966845276947371740217903454350181228154650880609995856236957`152.194988\
0591687*^-21*I)*GaugeXi^3*u^42 - 2.090294217054403061631815865201819871225015\
33912827320268342046592625229543397254082855088304661603323390592183493514308\
421598833717007059105485135811058702555248966036444715487411539776620135`173.\
18167393569485*^-20*u^(85/2) + (3.7095053285951392283427404166770761265724183\
62133069259951910445510481453341925351824054760074807398076821088918561356203\
3191158746424763912614855448010718561787134847391608`151.4226813751225*^-20 - 
    1.43529697168364461425337870647473346690491307660019501447499987554913457\
45071863673346954878963339911473396560333558484793120522788881273139171158926\
881543783437063748720048`151.01030714439415*^-20*I)*u^43 - 
  (3.649511727603481523770199258528667964418301192126477895778928161495384476\
94043580759074583324106981829956106364237350805340563802996967580561113414160\
22447620809130178873468`151.45279740014803*^-20 + 1.0456160989734022905660273\
74532057205294350373602402520154646202877462205151655723756315159135552656862\
483219430449128489979027778618616910393747360826213056806999255563984`149.909\
93489786538*^-21*I)*GaugeXi*u^43 - (8.996973784731655438426910804197732493480\
60976015707798808944655970155760243021713822986147579391035426897361656213116\
1444269051770434020650573197197391045184993116130746105`151.4508329364276*^-21 \
+ 8.9591365089737731881859686471609914422892929984632890261953644444644801642\
08482844824434179941446901899078164898169873232957010978818598683147080197480\
10582872537013807076`150.44900263530724*^-22*I)*GaugeXi^2*u^43 - 
  (1.209156197726426864257643736495166561199647228895506332590999353127633458\
72436753755404335719679583768756789672662846080474506086773716690425630268547\
9016274367564548593166`151.44350263088938*^-21 + 2.55329780518345199442625185\
04507229852575154517231542250052169953161532203281492534373702921178553828527\
4417283009341474792084752745220152913356066558213368734631529871185`150.76812\
16965438*^-22*I)*GaugeXi^3*u^43 - 6.11365556080061512784912774602523644658323\
58596545525575490448845541663619365442128095113620822214696223276386703635620\
4739871326819035130695021526368446349837764984562179456051562288250843409`172\
.5113339150162*^-21*u^(87/2) + (1.8998485840065976391281509300301524952135362\
30799858197802334727288154646068236151771407408765480353548015980458455400902\
46643224067036840216519744854353409030580173258158`148.62977502589075*^-21 - 
    6.62781270701696364746689233176128949111067202330864152577623449746760278\
90809605062602537353422755295265566843826243472794921387950668038603748407700\
84402065605233644376456`149.17242626373437*^-21*I)*u^44 - 
  (4.520299566565624646874943260349474969068288802640260020898530882437375929\
62923272593173000082891951612951162144436946678988952038464714236521541690255\
1936112247778478105422`148.78897845506353*^-21 - 1.04328715375206152109887249\
30233169911497040308997353572164755688749502646556701131614201715099716766864\
907455997433132280844171968883702711425147580839630164155419063208417`149.152\
21509783817*^-20*I)*GaugeXi*u^44 - (1.293030413121165697896342458523644901573\
91612292538466006993835890225502236995543339995999771784715741568884154933864\
231215100974407646268246300746945873035370881451900238`148.85451558810365*^-21 \
- 2.4799895471596231752458896307513057442810483588291192331350481729969997330\
24990078347518886368786658878875819604861490307278924124620745261495770303998\
858036744283108936511`149.13735669847975*^-21*I)*GaugeXi^2*u^44 - 
  (2.207143368988928102013255074443714879871971584089827783414962646398031937\
11666627480790357367728917349395253079828728891639431719481820914009507967450\
080997222832370842958`148.94024373988398*^-22 - 3.238211670766186776263300168\
37654249054296485552391143754637078587811839755850624423821210890624968462834\
675671635255424045550022197195270336029808545476808747054614452061`149.106718\
42910529*^-22*I)*GaugeXi^3*u^44 + 4.84924897856424434105916295201306192763529\
60724165673683903122069948865224931867350220581491191926944484059389492939884\
694886579348687511447260996614420522391358939902331920756893622116264909`171.\
27459428228437*^-22*u^(89/2) - (2.6089563966537563372703368238703426468947233\
25504704725264523546856872540684923230756950878715800948770071358607487198133\
672994555107681231536127811052622882450222397649981`148.79739511471436*^-21 + 
    1.40382986187868377656484614903098090963363079421673223354835582777352062\
82924925621661190048034378664148546903849775119867900955981357661783531752359\
0530281836452788560951`147.5282427702595*^-22*I)*u^45 + 
  (2.466755234926392028006832932124586325765214400754724739885571105305502805\
95324165880978731187981237764564644763610803462491639216886883817100271281760\
2663518056493687600516`148.64811094458165*^-21 + 2.45990494133309885315391095\
49749636538698188420392694496843748875193544556787180658192482293959444162661\
17079916404898951213776270017341934801923361793728128777363310100204`148.6469\
0321093744*^-21*I)*GaugeXi*u^45 + (5.6263163945806421647199099581985657750102\
46709106628059095302913132649148347861325310463202516603540359968008804244725\
17736258690953047161331220245568731660827846481694828`148.61157558787954*^-22 \
+ 6.5611286397887018471666471688121578892365243484711327777803532489040149749\
12901688723118923399796105555671864479078409700022295539505584457802032849926\
44292866306857676029`148.67832998968615*^-22*I)*GaugeXi^2*u^45 + 
  (6.829637052326637235562062225866000842856635770252811132431785292452195904\
17987869289122158428676435060801371841508919106421611872843954131205332043728\
05729437902274149075`148.53849551848762*^-23 + 1.0366912698876186899507787149\
22968774768131473536807357665330817493179047880455174762635973256192713338427\
36918229007648949918116352769091067955341581537374502632042861243`148.7197473\
3522214*^-22*I)*GaugeXi^3*u^45 + 6.592317285974327938082603034948081705951089\
16508199524976458350264316891333147855193552844683120713093030006094648675721\
37502655562299446000388236358590170134729224014192058617880041542918389`171.2\
7215507892234*^-22*u^(91/2) - (6.19977324410882930048757378866231780083152145\
57413804252343398816956895168867673158272025018286992338772009399953180608686\
1882801487346570988401865543190538109788661484053`147.73932994514362*^-22 - 
    5.95660172449568477516956335963462527198411111349570104237256337852221778\
48284681251632862369759866695207344621832518087709799454635111501583301303889\
6803571298142494202884`147.7219527025113*^-22*I)*u^46 + 
  (9.884572294399239551390795294863466937960249647796513296622164466264032657\
94388310474717502466860430890977411374119126611415362635618706962858712030327\
827657325200509583515`147.84215459807456*^-22 - 4.395114360049837326711146910\
38578813568733411828539841265330089574498094462980757818811553827157864857249\
655696668906289246956748294114417097086173340062860092656330366914`147.490166\
8957651*^-22*I)*GaugeXi*u^46 + (2.5266856052761299252397554605558787394707025\
89919852692218504085333161950788284868846717249614959403111421182706745288534\
01483971737119525254243811186137429135948717584395`147.85760938841392*^-22 - 
    8.58432674029011574861922662203213993190877553455646227298261182581694215\
92980183270417274582992825877977683368812924631963680757158587108505159555640\
687325316755538648046`147.3887644218365*^-23*I)*GaugeXi^2*u^46 + 
  (3.856115667850960354403833054216497546095852773800512887892139241014460260\
45109116171871317015520747282697602351735392605468502189214986563805904651350\
2763715772586055609`147.87321687015915*^-23 - 7.52383208279216799300023554280\
72025660332516399543366291685513384769063244471026066169253061536238070843052\
65927131955401182405795444092905031168162690655510377911840619`147.1635059120\
412*^-24*I)*GaugeXi^3*u^46 + 1.0343881123765506942530733505517877597665016221\
99172439230870267108380393050567553495466076974919827215109196889424293254577\
8087093413740541905233658630513982579315626636898340552673636339781`170.33229\
836121643*^-22*u^(93/2) + (1.134143534520935304902842274222971609604999817332\
82428647978463026334314596700440166286609347610667611414223888917269848137638\
369407167536103748685763934489175723809406411`146.50362341460567*^-22 + 
    1.47842238672017703164339215942111953753832961364170623200412427963050822\
68386212175067795583877127712313104844186674094282286484157960023821947847946\
9558464540935748014366`146.6187539234335*^-22*I)*u^47 - 
  (1.191646234508510340239277808260832554232508051379750158336619532220371430\
93064799130393896278232441355348446058347206049612293327503961929468136876651\
77241220332172335127`145.27202336267666*^-23 + 3.3349786750770246073703929177\
40298218326563810759695589995888367845442149543173048082122279940016956183120\
82386138312944561916724982908920293040220480841549315975088423103`146.7189690\
7892176*^-22*I)*GaugeXi*u^47 + (4.4273386246841435385548701091722606978457951\
72434695853864078062845553098079419049900636900671067926797686266707336195596\
362152047703715438482978842251791022425284129394`145.4499068763996*^-24 - 
    8.21964255806981625165811333916272280326855764005314559633706039545052570\
62499105764910772617088646450357468696615525908868579316146944126321396076148\
006126042359763445197`146.7186170682533*^-23*I)*GaugeXi^2*u^47 + 
  (2.431047894084402893746811943327221791643983201157779671491440066535556427\
36273413263350798107422563489753474664167456374049916823933479906876631185319\
7621822003463945806`146.01085245128937*^-24 - 1.21816675429654930312930589991\
39445368070641511090484230005022144476584607162969835079319104612875471348402\
450529260497172002147593799983227125234271525913301944812995509`146.710765679\
06607*^-23*I)*GaugeXi^3*u^47 - 3.55648109531102707761303187446460216929836509\
38867297294638040984912024167861069875179905104638958743690375284422546623105\
12914786844503466094419984320912182049600281478524322034260014117051`169.7334\
2468026073*^-23*u^(95/2) + (7.26832043954819065686754093045101106459649726006\
86800217953964588177555043141747346143941084491620729515052170942877019040528\
8854254202759509001251942188115765041503466`145.22804289405832*^-23 - 
    2.28808780389283095117594896624425207039710652922319271527106072808033065\
21116100412779695279150782894469635354333311544365550166568932253072581734122\
142663227647396901428`144.72608151440463*^-23*I)*u^48 - 
  (9.667689699878689928210849787782197203371965885653910994931475133227085230\
48335232227519653101362560687432783414950491976726148279936725024534897379875\
68303723015343500953`145.22403688285672*^-23 + 3.3429190726753036745417476829\
88586558220894931075238935041815496130455780270374707279996913425987855439761\
7465625837932284727411110096186855744337540454996639884120172106`144.76284004\
334752*^-23*I)*GaugeXi*u^48 - (2.30059769132505981337933679159186720755076023\
77764496171808943423631101063328741338953629586230252862426048899941598835808\
690624477405135963765474633345684080760659979665`145.20608278067965*^-23 + 
    1.06938876530359177547125480695550399656562862465694531597873347964317204\
26683066303638210110109407962456516909431185427139710265623002348296576966843\
974363387573553531628`144.87337771825645*^-23*I)*GaugeXi^2*u^48 - 
  (3.268121130114510016320020332832247546367000703405039605500879681903537554\
65389034881606042271426775362392230154612429964967350363635342062340756747980\
8418562096860845169`145.16915107843295*^-24 + 2.17157151188842250349209074015\
48500145843605229924572288625491829003889862476419986827966750272457554780864\
67460522156727170872876506291965218590259273604761969562171201`144.9916270691\
7946*^-24*I)*GaugeXi^3*u^48 - 1.674009233193445756582746906082768590072505792\
76679877257417100671678827017126059078502779569245225203624520101245553801264\
4654763214553139419393281974111380676637388396751398890281844567293`169.27123\
40248085*^-23*u^(97/2) + (1.4228583491405023428161536892907070053998547670853\
36364473256062354768669203390990835028905244504366452629081518908720628612728\
366656400018078146573094294779624700951643`143.13753275067776*^-24 - 
    1.91024156599018366916360074927801861666511328698752303116906405030156383\
99722749334221554272373748911735964144720476200316366736398612990605236797814\
873145010616268458698`144.2654593749609*^-23*I)*u^49 - 
  (2.064456182264757152318975891203090711361766576049633458861707857346511467\
52708724412705743841860326099788183364956434206836147780327981888328895877202\
66045393793191980412`144.0797069574336*^-23 - 2.41233883894163418467209453271\
53568343814919062139575753856496976592735199759300063100353669700365816301615\
260770716656198838478104232202836520002687340673597171060749286`144.147339597\
03713*^-23*I)*GaugeXi*u^49 - (5.693054924039160378127868855800207135564554541\
15931838950366537994507434024959922821338042112566920592421155817827992248412\
8760290869584885379113657365630496982866247673`144.1292072695392*^-24 - 
    5.35039980093852893886868476221536772889356992068284377564637975236627795\
13303871664485131136949349838799814065578107128862726446570028701295121445377\
52384400538494233726`144.10224813109414*^-24*I)*GaugeXi^2*u^49 - 
  (1.025538838178176395010582592292231682419291512621501521058371914102463780\
06380892142486960778500108513232478632181455567937386598277620552146316618560\
3163016807653356718`144.18477391261158*^-24 - 6.94081929624204672807659034957\
29096779326261679343794004632712676851764314907938843522751550685052122186636\
1920439078457692575947401337767821697234423625704859840640423`144.01523253815\
304*^-25*I)*GaugeXi^3*u^49 - 4.8258530352143027316238182771074247871568850130\
62869528466276074429669231136971383420897730669474313044854978403289455453465\
3108853318276618490672678051733896642177477935068944839350942552`167.59639650\
829868*^-25*u^(99/2) - (6.849864677779749543191106031770515603967615404557552\
44515886662833551120373784930739108895271272498134792022901500223510735978454\
2051836889901096093577788882089376267506`143.36290614121586*^-24 + 
    2.14742631459534944989506527260168718475366135105984159728828347932970320\
45236637208543548422870516898944148046131703002847305317539068701911738666216\
95998216861848380481`142.85914241998304*^-24*I)*u^50 + 
  (4.517370609332808505564577231928312734100916020117229482166087008767140595\
88851845220945988739642610303156910690495610038305945190312511608999434913778\
9168304204331416757`143.05076670348356*^-24 + 8.59931250801028823619316633885\
23960757829596390442355232798518022833083680711475323512964248711277363900390\
63732828544541245386185686556405489164140754258054511274252959`143.3303447134\
843*^-24*I)*GaugeXi*u^50 + (8.76255030524010316568602370331483996654020918794\
27283316466002655928866076520128821860137731994104072760255464829398893005556\
8783868650085758398085774137289276146716235`142.9449608588836*^-25 + 
    2.23860348057128298268446255237018054134671267182133038659995045906301485\
13032493768135141415233735246716899628782073481949337913395383411369705586143\
43964248562959465213`143.35230750930916*^-24*I)*GaugeXi^2*u^50 + 
  (7.980180433559630492034389369650285535189708961171373219735514466780925125\
46476937711384357820019198862911927098210856869296434956195282479794358938435\
56179928942027453`142.6936873250589*^-26 + 3.82228990369356704768983479214835\
21151536119001063984703608318018901784801503036561261700703122331834424838538\
4556901555958140382844257290540489105790997752851415315655`143.3739982373811*^\
-25*I)*GaugeXi^3*u^50 - 0.417802277520453343135681951775257524438875195603113\
25035715216364972174570939994124726038319803591239394247055435444539503671889\
86708873099639548505800471415246202289270771657800668062631321302959900243351\
087834`192.60193525299292*u*Log[u] + 
  (0.503409049779467118593900853929554571548226646923564508902464328452621470\
28033050259152726786170036350656729584589866005062199256361827974851500947405\
308792308652345813444884573899110818686990612905232461390903359`192.281917725\
43195 - 0.1825271762148144343134385925815342972573524743614372564460559972290\
93636159665761540575767426592905198966756712263777532523052237110874620551426\
41119776339137486982832706890788030346420652701406792999675828325843`192.0985\
588547056*I)*u^2*Log[u] + (0.030337185014736782325998671211227363461191668015\
72113838307360566559968441896852994809277472850390694976482063601373136879438\
91353179114099258285772839741131982526454232684116530398145188249612585106986\
910402848`192.03408519581356 - 0.11669770282586496620039516574884979660715977\
86900992295310849818349942919709338475423353267153626770944213690455456938322\
68836676185641150844354590765783151862621693520585039464456313181222189322119\
17825529585389`192.29326089137427*I)*GaugeXi*u^2*Log[u] - 
  (0.290879734077081525971526778864558623964457809163375331373667356871648634\
25195652427984528141559127380647494750586071434956220385400204701355747267565\
276366163494348774042829316448337260013963136045065576321638415`191.095203430\
31176 + 0.0664944175645954223364075018511964653032249451225636635504757731253\
52872917911024240646909809323462731864027946179882525509308647399225726976840\
22265856589849722033818836754385439106164172204519518731354961373664`190.5904\
512149229*I)*u^3*Log[u] - (0.051623266973572037920425410873353184564140693115\
23353957150309195549669727730864672676411304930322100496062476675445072545047\
18600945004318993270525631327843885468667649355574687712273435952690555635071\
0069684984`191.1419561249863 - 0.01196899516162717602055335033321536375458049\
01220614594390856391625635171252239843633164437656782232917355250303123788545\
91675556531860630855831240078541861729499660873906157893790391095509968135601\
96700054316443`190.78990196153092*I)*GaugeXi*u^3*Log[u] - 
  (0.140237040102787366398718364012021264527681358098858371789672870015882653\
08919292230114407342454244215189417443289819626866171229079703178620351608058\
638764257487713102876691873804599981754855800009021543567116466`190.460981931\
9894 + 0.05838261810935200421310278980895870900861668326249466662593921689603\
73642412455504631648668665688856181292092244642663877294035338903279947366577\
2205846037892664146646327880012559171455160103163846721063062511239`190.17929\
728782315*I)*u^4*Log[u] - (0.005258440899178939887908045961889627078446716633\
02121264712627935278561987175316447719865780592820336827395959075215052943322\
67308771423507160200206512266013932509786250291196661724723058499143658864725\
0373432777`190.48444252092045 + 0.0029151914575519894141495320147523242015098\
74872756143947584009480638842748888104409091902933958230455965965912692547714\
36705523718480720081681016965743999193021016769114887396038717063213122560126\
39121693477287`190.32506047986743*I)*GaugeXi*u^4*Log[u] - 
  (0.078875200340469978248068000008459006871048908046260492727427232297488355\
27612111374825602455064250584483895059315828640790951916361641578036066931783\
736204219737876087379069825316223419127811003820909972270452326`189.795719070\
18678 + 0.0138968442471444150660567420504787501246780865531789234020199493361\
21126196348034591411104099331381400578283168671069192426105028449921569013614\
66208473578632278629479298273805588226724978173409515064854103907817`189.0422\
6295088577*I)*u^5*Log[u] - (0.00360057005351486489457650024217972990584397100\
34961998221202879454095186939044678112867395981479704519318016870230242146086\
60095317163937199888776800323602878768953073692887267256227429508998572178007\
26657589086`189.96714825348585 - 0.000572181961906571792826052834397357894252\
39607545244217286218501100451034418041853939135945864931080072836266235082667\
28748524168222927442384642671214083989044948528160588296570601192663187967221\
6837056796636762`189.18225445001966*I)*GaugeXi*u^5*Log[u] - 
  (0.008854461112994444619973555660931289895865764862184362520372157170178669\
06445414083972988424863630949689994853935517981974624891866198690441287301259\
699967792693102432683493606234136233773012622630923994319094148`188.640962212\
40442 - 0.0039803276154443999601546953141392805993719729699142968427296324469\
07181782231952088943478896031384045586229668723203629001583587745060270130390\
1067572140588085636297730996532034782292685460013520185640898416953`188.31200\
722962348*I)*u^6*Log[u] + (0.000599644146640900263248350264728277947583626061\
28161408365168017527914033810975669950613606691460367612964536441984489215334\
69479381812437976289479984489098586532455538979475151538708852485710544260034\
6524091376`188.81097710350699 - 0.0000156313268865604828989542049210321600067\
34734112606420631065107100470337268176825670334124339188382610093168678886982\
71668851125258188600780075924565311996684960246020304467426165702784596483023\
067910283668675`187.22707935005147*I)*GaugeXi*u^6*Log[u] + 
  (0.007603789707210047116256546936965855010025276124802115070941070194517319\
61434412760343689582642516901613951366704163693319923049541238746238077551476\
396142543696404444129558508705220212138476816800804576239124544`187.916675969\
51194 + 0.0034563489681071151806172688055911617034871484245181266545050455427\
53902430277257433891695094608045243449489450603998836136966818000199954889986\
32550414089058834537442800242274774617620832916101236008233742787983`187.5870\
1468192143*I)*u^7*Log[u] + (0.00041944281353203686789841959964687252988587764\
50539594704595707381803680008206450188242804839975287532691510930445066078229\
31474045947289870275682737710149516000328105936036563940962027020873436049323\
50229967983`188.04666234782866 + 0.000189284737374983905836694456093077630048\
45891157975851446331210924933931470959915006957142890208051248000726828206740\
64147311030959813989497979091750591930208109298077688675802088241770004072367\
2873690102559603`187.70110518680187*I)*GaugeXi*u^7*Log[u] + 
  (0.005007264273340446873229958364110309448580052157063217093037289334891363\
16000842527487142212979341806531570412706560917097410160977155283197517120995\
324274681852434390889667520206882727682489461252047290058192899`187.060089416\
35932 + 0.0005873668637289218287702738235634950531992243394851510774353834137\
91734144505596084234037810552539657635180459381736616628798141180460389830600\
02325731092149696100400488391357474015807862337398520541904442515156`186.1301\
8485117922*I)*u^8*Log[u] + (0.00015107844870590230336756744648322248269644373\
22506269864489319996995189323045062448620778856287421038664055446904746356655\
23737668442678465814859209917143847972990249767669032010152019486995511282709\
9189854396`187.2499935447881 + 0.00003891655030564593888750725593191789144589\
87655345982482939916636199239469616295654707925596226726802163128994505714152\
29836627016671316592798174025403281155040737747295517052790844974210556500454\
07315790358489`186.66092536397863*I)*GaugeXi*u^8*Log[u] + 
  (0.001098203055131606086134898705518108524961587102311153052245075926219784\
18502522197573790281534301992453344634962330086439898085685385646774699935736\
631296507367228349596600475117671231656003349441597036590715156`185.268261380\
24853 - 0.0002547634818633881548148069406618154733489564191577381090169887172\
93663241876852994353239890113906975816016083883726589983413840206543724542785\
19001960162374017260040478214088328754781909531730716169641328937852`184.6342\
1280776663*I)*u^9*Log[u] - (5.20615918019573046786716314244169410833695659698\
49601753501324152525523992719076611348410972891743340520010451762359013917324\
20206198638061169653489977502222166323262397493071034274384304859447430017445\
15115`185.01308285244275*^-6 + 0.00001367353713687297863773488688156199255574\
14101885317246113802975595805863217231665350508371503139780381924276362625605\
51769865989800284484594249067014362820254768997522569488996527209725463906366\
90573156629577`185.43244628425927*I)*GaugeXi*u^9*Log[u] - 
  (0.000196294621405345663137200586733782634975069819855849678062192351756654\
86747671469187263505656145960261228066079973635481154344998064728021339809968\
327362960001655725614826607540217873518945234719700157362852081`184.575860414\
26492 + 0.0001428154999103402178784072281552829229915897194694995241835094063\
44436687944423915923598629461106547250066137041798713188953077757022397623864\
96035294414376957893126795825088708908029414924008846067585749567704`184.4377\
7651868754*I)*u^10*Log[u] - (0.0000178034306835071472318186424337791274945863\
96766668917713688992934428773885712649454792924866526290807835306001001020401\
67164450975747850770767149211095050097529796519769697833886720474063102075544\
179996130794`184.65491509014723 + 9.98957500262503615315241242562010675510065\
24189386449648283468381344223624545572863047348239146729136115576226210398512\
47653786219371471384068424134204578013718503941370710643987926910685853929303\
71891098999`184.40395840409985*^-6*I)*GaugeXi*u^10*Log[u] - 
  (0.000214069716907569932015305338527556694739187838967746197750726955787378\
76051532361071787249999381851613247475004187680246359254102327160933802304959\
251128982300599969541103567693382745469821466603093076503702076`183.937250516\
95873 + 0.0000102179567816172554225946110733242487299347409555016540555246186\
69847935124512297953934528068854693835331438159415135342960822189261082491277\
02210947406529744669654942496482778164709731622209402536952001467228`182.6163\
087351654*I)*u^11*Log[u] - (4.98105017148913930903644105279527301501834856388\
46513702560907772508775193284050448271711262384103184560172577805824224649135\
71163864632037473793579672812403043715696753442605364506370128923288770467871\
84873`184.0583989782356*^-6 + 1.230632424000507866410590548019011496228333544\
13335973339056921965663895532774608747300819855122827502610288010970058437521\
85825555082857272147450543645531025709865896934465577919200803563637727622131\
7440104`183.45120641550793*^-6*I)*GaugeXi*u^11*Log[u] - 
  (0.000060107951610743678454659964724450345942418788948968344946039105613070\
33989013464078427092914245211229913621587093927009759125929235146826453746535\
953507333962477969192460786738765178175876254015302237615035099`182.269146941\
26506 - 0.0000131364621025288272302655942772630692525680661343585359778755833\
43354048903049930299128210119187964680424452818375335927038910302072529326284\
22374424823877441384292349049707937157768964535877753424514443698165`181.6086\
922398258*I)*u^12*Log[u] + (3.80204446114890244975535818958407261001216006553\
05737629387002235857982833662048462938660311031704559294311955187580339378070\
09372135259773752035394983285975784426097830492755000689890334009741795331437\
8622`182.1062924579169*^-7 + 7.7551514805076746811049271059996768150200163212\
14148822167666891880561238395174290731579220277022572751835678027433998350125\
87375188121498908972172117035829100861566920372653635220309369809525584853394\
67184`182.4158655519715*^-7*I)*GaugeXi*u^12*Log[u] + 
  (1.277760810253155383421237061857239918763252986412841352092547854502464088\
32625261800130300576642153719387940208395941417649104628733215290654576650970\
480199198997302416582836235557268191808307489639304791704`183.67310529531338*^\
-6 + 4.5420000465427093856188280164933987475127028031572588829034524698445954\
13878018394658192236725691514670068997418903216530372750789975356689784022101\
8490030075013725860995993427699457332310644081347124957965`184.34003322223188\
*^-6*I)*u^13*Log[u] + (5.7550060317120973316521754941490688692502176030601810\
34761870954468913223699015342595095754990271272518606096827391363100817401116\
01627100497077896422922925037654279734107698261649306691275448542961055357`18\
4.28920878363212*^-7 + 3.4708298140153302884703514911551992907920592350162080\
98442057803223054231885980365788009070231445719497566375196468884587711511765\
1574636011045142589897200050923873293166954673578324379004092924143940383406`\
184.06959631982403*^-7*I)*GaugeXi*u^13*Log[u] + 
  (6.960059444002689831020103480156515354985553363129750581084987104393653188\
96829466068211622037215900053367243373292796029175332552279278956641290912241\
692291775851247894619639696684487944169541384773339282165`183.65838491455614*^\
-6 - 2.3832856533134670280442600477819991131989958473696152316465637227165410\
03546822743649733058391961791640120004629492652252125614514961717819634195092\
3461638433328871447794837438221929122641161780998909110331`182.30907847761205\
*^-7*I)*u^14*Log[u] + (1.1169806493766871468606854543737057434081724117079748\
54577870765674242867935897555427573512088862113889389992678472758217632041232\
1010095780638616537233877104676906366534068270295510331013863185848438369792`\
183.76937788302016*^-7 + 1.77109266996440820725983807610145386761747449932805\
70049976924793192853841947908372750584733584577185471866027767168738894389205\
97205262618188294685584529792032104945126175979817721972729139102085935467291`\
182.96957351921688*^-8*I)*GaugeXi*u^14*Log[u] + 
  (2.399968480528153892856180268946887626724703517703153012313451179244012427\
46743034482880923959531726441147454772795769543659140965429102223716951447863\
212147724283991846605830936878111155917207316628668804971`182.36356621830456*^\
-6 - 5.3887928485994252256714812199090366960236552962433217472074097717705951\
26785391768319338657721523494425740757201380535858974915413146105630974417983\
2250437487139830997893611927373032280293310800332347923777`181.8309825373534*^\
-7*I)*u^15*Log[u] - (2.280329741070088390363398990825398035751940485658322806\
66981397362503428850528894762382166579888035014087305553020311472251973760354\
713813353550361591416939301449855418618863842931420183070781464422828908`182.\
2907157288208*^-8 + 2.8002366136006953927250121705471711271212257458506277513\
62763686791644013139804454266065076211235147699515829202250729069441389152096\
135851393015078643651289790061607763536889855990988910599374295276513088`182.\
37991280705575*^-8*I)*GaugeXi*u^15*Log[u] + 
  (1.602827770100041565093498139272600581627308040792357227586839879949135751\
23945018148374178568622626639662695376431316022879826232784404442887734777968\
22506630307979536034882361324506305922023415749337633522`180.9624631000795*^-7 \
- 1.0977902035857027093255666240460375937226455582190109139154269081628846089\
60234150983296560934229237917169853159429925524161011819427815190692002630446\
3424312494081875198223551768637340407743461266713329294`180.91422593812416*^-7\
*I)*u^16*Log[u] - (1.41644982762353559757751138001084737944923111691804991101\
89782272664233662675298405083382081341272285800645884166818395803489284039625\
83773999016896213106338046071627817601353680304663081966945128938328597`181.0\
8725818105248*^-8 + 9.0877461856595069987250597203164341906525455248659634833\
17606605553861566496408565244995152800280772921536885322863776171060140458598\
68118284278904162222403270917190676458454874623235750704009234211958634`180.8\
945131741604*^-9*I)*GaugeXi*u^16*Log[u] - 
  (1.777182073347029140021448534582069308762898144751548629095789135120464050\
64703653805853201423985524156252534148065903810807375272229189676828985885241\
88257925570651874763513488489846149105058991255268007566`180.02977340704268*^\
-7 - 2.8543611575756239739894347639161557647993419221859413458429443451166050\
20389793730516218028256158828660769635580433642356732715889214589399983912018\
923177919610272026107072853980307082396367051248663114135`179.35168074792853*^\
-8*I)*u^17*Log[u] - (1.117012793484555106095871667984295640055560752199045568\
35386458611248835085137358785604895010180232731973776364807383016218981445202\
236872968999629662130956491143426172876253652579302387014637535048271286`180.\
1510418598513*^-9 + 4.7505879084834548290192310167104124609949452491439695052\
64053955387040600972033812039309515322410156987300558932612002451052326339821\
362477910282415370418624969008289170058927846703122299457474071297551`178.779\
73107161804*^-11*I)*GaugeXi*u^17*Log[u] - 
  (7.821313165065533423981903557018727824760196823937928730951054354275823935\
03861729733561450907837623774559642716549371906933702406383624650812202433630\
0031783361560057059943737758179827806510608537875289049`179.28306803249046*^-8 \
- 1.8298778107512504601659761556513366060998225816328911374814855453523133841\
82857772120369478371368051579861530247962986429967596980869787395017070963206\
277103111100248181539004763632620242624216356230005474`178.66033555163563*^-8*
     I)*u^18*Log[u] + (8.3181406294625766506636734264191282396762097548667412\
64416986037747696904490570386053650799779545574703209115977534382880510820884\
2644183374615356423749241812007262872893194838763809313611164858480944131`179\
.18178821165105*^-10 + 7.1827429448847294214731513223972243655672966392045712\
29802748650235117919060201757692688993854114934638482944439175989941754526631\
7478904769837620317690513781791204310134065324263565507692663737229456103`179\
.1180522774564*^-10*I)*GaugeXi*u^18*Log[u] - 
  (1.115280205420476150407969173189933492330027991568738297832341264309248486\
77908197606199129534834771448125867489590872617963651882331275064353308617477\
7945644909220492259516522214766270248966281936031036037`177.9646354432983*^-8 \
- 1.5639720063068587355752153741856425270436811516316589860187185259178329262\
21126848558374995153003745793338360604180802470113865484299083289642413434499\
90811737751272772802687853701876359144742645538645184`177.22761076805577*^-9*
     I)*u^19*Log[u] + (1.9998967043323611997044505765633957180862806892079971\
93952424936218637153450496406068468744699118552334042238513111566486312706090\
5079437494417067559940886230821835256370201422975127686646069426649388162`177\
.93382099499232*^-10 + 2.0059615185529468175046837051044858290637209641745213\
50220644964615198746695075603926941102715004767113372049975636804348650573931\
2206954768848475024521966989313496545500991435673854392991951458238235761`177\
.93513602773467*^-10*I)*GaugeXi*u^19*Log[u] + 
  (3.214506630585037745617635666403011455154430899496414679867259138514510799\
02398213214135907432085747230321918189634145703983659026311988483961871496805\
739640551672383809688737236518784986522278543235342163`176.43284698079216*^-9 \
- 1.4784688166694311105142590035502926876635134724106774134508410734860392631\
55442264938596516244005833293845429715475754561160483595468932787682473315524\
11761002428293235976179588580605747383044250876229344`176.2116751676386*^-9*
     I)*u^20*Log[u] - (3.5904950202145876722922498341370226554237872475090456\
71129151047067384757282077477344655519487661709194448305748808427986869933078\
397014348081144773715093420158792729474366515099299398129883025542843117`176.\
58512445845847*^-11 - 5.76226379367892506337760980433331402026011041215210506\
61447812216724774066003134472413221108284344833778644253766123599805651295950\
0231963157786256420824644845805402107966535326611214636099929531626929`175.79\
056326592638*^-12*I)*GaugeXi*u^20*Log[u] + 
  (2.187987053114747977943954470188880674273966923603630465143557580066103483\
27088014732756736822099550181161518137796218077320636627075416659141317818235\
490529256082374003449577674608940178534832475798095962`175.9054736860226*^-9 \
- 5.1798502418834712804171227286937047843374664881912645751185684300197438809\
13732357327715448613418122726414713183438246913911444543161501829534438053898\
9199142258033945423890464828016883038052356210234423`175.36807720372238*^-10*
     I)*u^21*Log[u] - (1.6921789036435674848800487725452109123220185949228966\
52181760164527512710427062022230600940942414746838039001319698641871575891610\
819213447265612689291142526510715513033233001189709531246310712854217911`175.\
91451621179093*^-11 + 1.22195687272052119423305549919543822413236901127932318\
51944914303588699357671371024957356614521117674953942348719476803758032085409\
45286922974577187721770680842434758780981943362715347383043402850781917`175.7\
7312581373567*^-11*I)*GaugeXi*u^21*Log[u] + 
  (5.117486830107250943948401579745507121477992175150340526146695737650833123\
29996992938485986941266857553324501306280095137181201356429081961029031761148\
42859458100922816498014887464938292459322247690736202`174.35358615472126*^-10 \
+ 2.3190622326718345440172736197559640483674226595866110341299641932350802167\
38802661634436572882670766531122613171856104749598031827940092609314214660571\
689344376073905080488338780711066624686301257465904`173.12597216801117*^-11*
     I)*u^22*Log[u] + (3.0628564600640955470436563175114110386483664488312165\
00506702893121377195808185390008291357574267469193766765787464607778665293815\
01109271383700622055897386588926801650467588512800462218928002709846068`174.2\
0025781355326*^-12 - 4.809599931883608559806449346494579966759973424206126804\
07849041752238151634151192414183282798127121206137785449381626137780696462347\
947875816102169043923956920852488053890994534261786815867914483956754`174.396\
24012211877*^-12*I)*GaugeXi*u^22*Log[u] - 
  (1.264663503587882611045275551982548828615748609101878111239658223992014804\
47333914059234068775796900364226402994207660201376239205251081215010797841940\
4057641571772169419779134960752150688384806159693545`171.983455529857*^-11 - 
    5.76145250710034620014191506046826711680290608304875388807229583093244939\
78161894545616826039446800261865732427134456977054772674082760952052261200592\
44867994317047239769055389790691731955255779640785232`172.7581428742515*^-11*
     I)*u^23*Log[u] + (2.2801409209851327510267403469734398916215298743870900\
78477663061453889780494736542037761128895221175119672069221315238224106732930\
86779277779935381511341540283800196902935663108719670416781410445800507`172.7\
3097990682706*^-12 - 9.882588604659122283272431165812316423835131417848344489\
99481271727114732746942419145871040336166968070679620547199358986727720546352\
75453277125881554066780534918039034221499562731487519776787040045474`172.3678\
88934823*^-13*I)*GaugeXi*u^23*Log[u] - 
  (5.430509155567394468552104361997171926672202258956658194241021369889198480\
15691471180000030176928141992035987161639108704621672095301180307277808478390\
14877657301598988280312230728224`171.83669945786235*^-11 - 
    1.16414815792013314314320730038325188057050047929169560368675108185287500\
58582704624477922286094539515578620611996990306446011737478405798916758615392\
496263070859977832586050615704416`171.28399750667378*^-11*I)*u^24*Log[u] - 
  (1.379599091990797921138058495785113321921384239863928558754915900662078013\
46706816133060793331858462572904138264861912170424046890637867336826213238633\
5086213082483258256056416604274353395488615191985`171.90048323640147*^-13 - 
    7.93822806113883835180159182921196775598409341918769864706374158521884839\
83028821044574502829856763296052892184385977325295393762519171260881274894482\
89595540020905899826575575041127312101931935421253`171.66045390834873*^-14*I)*
   GaugeXi*u^24*Log[u] - (1.9846410665950294145027358159720107137003826261403\
61872275500014697861132249612812761285093591300320650119589228337079735192665\
1001371228924436040391499455593177975769565620408295561`171.52266676726913*^-\
11 + 2.9187058539652314123630791961006878438604740252613324874919657098092040\
13144083043378652213107143963988764275795360867729976696249027388705274228830\
474780501113682226137017048924612`170.80630546656516*^-12*I)*u^25*Log[u] - 
  (3.497715083748391467169749423909194817460575536314267957771264494979769720\
90131151611646767756241102980149525684356305262457066407885067533073944836948\
10133307511901363204473856333599770933759565625137`171.59387562602356*^-13 - 
    1.77117975998570198936964326395849239332306642500275214300626229244671675\
32937090751950235156089055302167730151560187890573536987806738513252082164370\
536310206649035838870462901417826104021397678224697`171.29835383682033*^-13*
     I)*GaugeXi*u^25*Log[u] - (2.16831365672798878766430911558596204793332506\
05180416556565660717388272140845110347781039284130865784730312193248372213252\
02277019416228566816875111452404648103105611064825891558077`169.96526028404514\
*^-12 + 1.8605144591636120144667441970135475321414253170398125874961632095851\
62317831927905098170631275596286042024524113627138426517098370726696200959817\
277089682622715760498954913717093196`170.01490157218737*^-12*I)*u^26*Log[u] - 
  (5.929000275592860181041905859219396063462996399287097399143438274054730186\
00600354652779908535441716947912303679116282009129380382302573184817843658678\
861667442143235362857833884406201390401979183329`170.02472931847734*^-14 - 
    6.63914003213285222717418295476695925357515211720129677683186518809144453\
02539218788867643425711833054552039723176823568333192106361431494967834995431\
84204357730295481956595298611591278383764190589684`170.07385967678835*^-14*I)*
   GaugeXi*u^26*Log[u] + (1.2301785134233572260867857470995066373447068103088\
76501714766254973530801675701355003491772366389142882587488435790854396548570\
823164802830151902281112451824756964031258395255055864`168.9758740870884*^-12 \
- 1.6127437182992054073510127523268975915303836750605496144221192346420883043\
19783671531441412629181047011722686500164020712024477904390097481822906361095\
25639247880317102892900084814`168.20960165254832*^-13*I)*u^27*Log[u] + 
  (3.135507296452666634620472412915105948774707515932640566685281619675035335\
66997228350317859936525536427280871681682538132514540429072356917184064551731\
39951728064844237588286080904`169.09543992888283*^-14 + 
    1.09538583257071002320062321026659762613059039220688160473192219016086920\
71169624692336803461200055580559349053962900635754482096630945747512237049046\
71113609441922895244577104035`167.63869923272907*^-15*I)*GaugeXi*u^27*
   Log[u] + (6.92988155569940572376620031771219794320719523210820479222028561\
34350966782156195279033615288863741321984223124492599713763936919238996125344\
202490848400909881931728484956744001598`168.24862267829693*^-13 + 
    1.44112192356144249882029841002624250054261470374662687435379999809403414\
95845112347242310653425977994105863516427939893526142507902656385501302674004\
8149656974895995858822927833835`167.68272793534038*^-13*I)*u^28*Log[u] + 
  (1.520574060907418094049655386972314691072423830300042718747191160927877100\
08289645134558757877368330982598759301006828906863808084811234929095997061071\
73263982673833395788053447306`168.31429035155807*^-14 - 
    8.55004523299395289999593558805903500189100117513378483689069955455250175\
62148608154118011015475610474508992222878874598051104600540178087594345864366\
66236352097577078618587266735`168.06425118618247*^-15*I)*GaugeXi*u^28*
   Log[u] + (1.27442282241629301210503975987406453340665962359765394091931246\
78683403107661593810852625918485733272390318510411051012466749503885932511151\
6959384158338382694699504498801788919677`166.9426609341432*^-13 + 
    5.05468238304295061430440657443370655882411641444861222258512941336964163\
61152676940033327866777972834634931301159362206380601922545524419819889287598\
657773495758396155890950514345`166.65717160904597*^-14*I)*u^29*Log[u] + 
  (6.093125704702381586545370909740558377468986220225160764621930770440909783\
09564944643003828222561990880549189805557763203660848645103228252135298633738\
93785093463084379595595367`165.40100130311157*^-17 - 
    2.98033111321477693581211987294012604338237061745756426462342195078257689\
53388279260622223850209139578026950141986240705146593963765585894463584428949\
85099205310955686061363482832`167.0904256817933*^-15*I)*GaugeXi*u^29*Log[u] - 
  (2.605723457751430351065839028451359921502544190156264089616106578612119373\
22186927949833424439664138306732311406436839076575624530012524594464417321084\
20941567296948469294315749693`165.22457685513749*^-14 + 
    1.89613513968152403901810646873306876065205582012970530083231760448191296\
63397392267316165963938420776993741041017753914572597364496508901171730783474\
13061241932482850501258922881`164.20264816297197*^-15*I)*u^30*Log[u] - 
  (1.758918548840509074329470861378279695531954849878546244747994221605834634\
21128020029838098197495822970896523583111758329353407167146087620139698353209\
4546309370194194974152455439`165.34079679191558*^-15 - 
    1.22879116247631665827839104690396482189591548372422479627169491925808973\
01952811715783674697697625268498839361285230374650022078841125804112948159631\
0216141411645934910643174172`164.1850291423262*^-16*I)*GaugeXi*u^30*Log[u] - 
  (2.226613919446946693226876323067730514594830386118197083088548702007991314\
15438131929926684163492300463259977597577168021611216202302677935912913545317\
59040140759969091690894464528`164.97343711529675*^-14 + 
    5.36986628200661753964005435040514344925488245043845311938970821880676897\
72603338616731189702557328485351103423424466595711685994868592119870790746903\
27093573137122942621897926234`164.4718860105901*^-15*I)*u^31*Log[u] - 
  (4.526765475159343265881360053285469334751274057535500191577993664395143498\
84251204235544639406516989019224458998609045455759906860769224093918864025930\
287586318853249899635627135`164.9793937607822*^-16 - 
    3.93988977385649309131982771172979960674504530573718212458226800405876393\
55655262504026160858169150399308660838714523827477579143579770786704315743501\
8652875455850179429109618616`164.9190898375969*^-16*I)*GaugeXi*u^31*Log[u] - 
  (5.023816377775605567931902188019261764487038631940875589412973440922013336\
30654937439605384650608973197200987553883902027577416305179600968182113332421\
5381598542359230009164193095`163.720451883182*^-15 + 
    1.10485680419561165310995774622720563184972550908691855249772810031839679\
96103344458475254993381879967224020144766917796850103466677529635295677716111\
84502304598091348288206777071`163.17885446413155*^-15*I)*u^32*Log[u] + 
  (8.100341846824762623292114126017905003671428550653840701447669404012153076\
54076519524823574175858073124819199761280400214374365091794476657027717652857\
72010833880279707828971637`163.64517707944086*^-17 + 
    1.00234399800987806292712223593716606053689497701707273258394951762687245\
31667517082688827240326127123447560306172861441445170543540881892014632585681\
2874029157502230435719479116`163.7376905264681*^-16*I)*GaugeXi*u^32*Log[u] + 
  (5.263488196311835848058068700625148840476956184546778570628721996938627578\
03135296642750037739208485106950264144572381703722219840884875008614192618095\
602163338540253147404613796`161.50588762209807*^-16 + 
    2.53526091635574801632646511524157258626174637275930345526603393557938102\
37586658606646087183364649253128010451941483926785988732157560908033932156984\
0709109301271310001905095246`161.3047669738926*^-16*I)*u^33*Log[u] + 
  (6.967495229899964325138998264809796437356451659576462324531251795715995231\
40780414425263801138069152118915529905227212148486275124466737038492908991716\
84142992638312929295602306`161.655576113534*^-17 - 
    1.64280053422025942317616854430697509742973978564502338393869995230974992\
67201302249807185542621653337996298892964912612212276755840858574135197132730\
435633263589369183610226963`161.0280842688854*^-17*I)*GaugeXi*u^33*Log[u] + 
  (6.662626356082307024169683198943993345001238080589321341158072680209395535\
80654368389619598793248932487629600512026988246046340916955882845133337755154\
750574169580999171255985069`161.65510207798746*^-16 + 
    1.66818156663220584840602798613545290814599936951182042452408503345098290\
26897939452478208177300025558697589672635950220847081417083894982890960130374\
9293777869219214957289260328`161.16983028121507*^-16*I)*u^34*Log[u] + 
  (8.747392667609298085901768871592927861241014667231306517837300323693785621\
97287028674732897149304957474693664291717027163234541085540713284052601273758\
1014750090807501495667641`161.47192132789874*^-18 - 
    1.56899138112118279152197466767750838887775249802254403605495245765660955\
83477754595562252882812820123149693136726375710322582135220030024327891547618\
832049922732364123657154386`161.72566326349852*^-17*I)*GaugeXi*u^34*Log[u] + 
  (1.653263580611988857284240422363173453619675736825797979695997019125558145\
89619464703525263234242671737262347003572955288319689942095569867373968574995\
617571650480082959325575952`160.33648281829207*^-16 + 
    1.54935359532076992329865725916444830994279835218162514210355156442429720\
65587939407651126850685569883684145629859770589579590531557894217427789502255\
548758195244930203115356384`159.42442160744858*^-17*I)*u^35*Log[u] - 
  (5.179476371768812378370562005348194451659207905269576745091861529520689104\
23707288165966423452646860777587539255779479230162150499855938500370688944832\
9725571424785102767004797`160.41053300953791*^-18 + 
    2.45409529111393824420151980474259052209201025189925275091946371197771337\
85794035178945486983040706112273394953774407224271855554071358974437321831980\
71380232494089872420960181`160.08613857545868*^-18*I)*GaugeXi*u^35*Log[u] - 
  (1.049373240058181803271083530826435261776899990090182965789254906745846245\
87785557784328683244042690030824146907154009761249799773770758322808398334291\
64155386617468939405758737`158.3174981056432*^-17 + 
    1.22440966659848084234080402127805297409072124723887911859286004283234478\
69256365071924538954435234579270022911769824288102378575746330935035626914688\
06343071259142824724987213`158.5006252139371*^-17*I)*u^36*Log[u] - 
  (2.191461654680444913142657053434080294435123827285400495707024441615459157\
85935260098602160382157494578601937897398740950314764382487055918019240152722\
2086094702409758039589142`158.57656734659722*^-18 - 
    1.03402020187332220378059630470394432289812170186039781899205572028723142\
32800962188259982040736541049467341954666731711697022530401234752633218341830\
8269153869114623396304607`158.25036249439665*^-18*I)*GaugeXi*u^36*Log[u] - 
  (1.872126395871352492702117403212826871327525070107097574337996354249365746\
81838413779398640432273385762278154224272590164532902037411064296192785950390\
97488272623375902254884453`158.27859516166228*^-17 + 
    4.38189500008434616414409722578787452779668878280237777621551550621614741\
73723933443308629912015383222644062541540156378418188315478969459175793654042\
51515650709877033105646609`157.76405230549457*^-18*I)*u^37*Log[u] - 
  (4.598860406835739818888838890151905571715630524698467341726564373387016419\
44881466291975341103635437639388173929134813329762499059980753464614610841190\
3778996768896266300102`156.34337717439473*^-21 - 5.31574414164508972213832686\
37121444899820816128736699419757331596538497169784454808933259459940291029512\
5326835717975206263701080125232604633565223300181659531985938662538094`158.40\
629101636793*^-19*I)*GaugeXi*u^37*Log[u] - 
  (4.817780129437877836883566065198123215746719056507406016453120501002244428\
76287974949210437787718344749852483634584247132894237621516412086881979212096\
2596512985258538023142279`156.87252418442824*^-18 - 
    1.24341172523703587214302624481069747601530441237584216681657969569098711\
74781006507341973772622728242639503493834239257603910009664898398462401927350\
4332924285635732524964184`155.4004225105029*^-19*I)*u^38*Log[u] + 
  (2.224836892703788772736320650585033532390677774942169104016078260005031262\
94291181805667437837556726101610356845455318835090015440915504862691655208231\
28899061236948808006949`156.98506623869477*^-19 + 2.9296265496507841611307125\
64631953221800807841820945264170703491371006710249513610137880422025891978322\
5039956078396440215343745682761611457530091671427937721630685166719001`156.10\
458032397423*^-20*I)*GaugeXi*u^38*Log[u] + 
  (2.235486041358104019333797462891935252567258421339984016493187084241580610\
46049473718001001896465145802146520649048292749773541854673063413443429662585\
599665709534964088560983`155.04222039380977*^-19 + 
    4.44166875273387137895532993760049379049912521032541354444660449253317032\
29309766653124725913152854835917566999629065047754915824754489769350341764944\
7638115470270392369349705`155.45652494208585*^-19*I)*u^39*Log[u] + 
  (5.449972528225691826961091661291089611707858143348049661988468254658634345\
84220757401645245312882666419132069495351065825901709107989263085206248389001\
67154279301691117401815`155.3824302264407*^-20 - 4.76048666061332602240489416\
94459152542318318416019608542603712612187484104892637372100996462188863778441\
892249338449956937918324429182993534970686710063430440385395407867735`155.323\
68726587018*^-20*I)*GaugeXi*u^39*Log[u] + 
  (4.930778435722279910663684964251730396986258718257473445397153025555068094\
54079966957571848237356806744545141686805516365983194312819906791989320187992\
25186888110379117534173`154.84054283527175*^-19 + 9.2971914978189331971798722\
90751232467588305131328114698216259395625661838177042945632850552684951322919\
6883442108962970950952438978454520715891482105213919569261746144086736`154.23\
210946743657*^-20*I)*u^40*Log[u] - (9.165849648056115163247668000869942374295\
48462987101219073350420194259095559240170242537748084452135310194101991450140\
652094575427445897900132804647401719302330083597385818`154.68005292468666*^-21 \
+ 1.5066041695624022441876312145072219581458829371075930634888651612861614594\
27791550781701577474066797251001152988082307076341744404364646487328076360393\
8702615520670382800314`154.89587936068406*^-20*I)*GaugeXi*u^40*Log[u] + 
  (1.257649245335525429829441497973742016501775217122115527771864226149517463\
08000895215176972000048980085455288350872227405498972137154353957388698382216\
122741906518849478548409`153.4140382811703*^-19 - 1.9966944063004745769524940\
03352004242055987299687337174233522937378723948309336739442074096909997097297\
9702618301639026082477537769257452602691223000799834273151674940223806`152.73\
092069164522*^-20*I)*u^41*Log[u] - (7.636559734535729448872073242355897751368\
35300141034188622511240018707521948015038992073161520556120119070269875717266\
4819144168049814353772260743262441228639540354583073925`153.5313853760392*^-21 \
- 1.0657719166630056355503348198381245343230794467833628570199500025551372250\
75126602878199441622103319614013185256716421156869716890301901912420806270279\
134104524905613141832`152.67615189509922*^-21*I)*GaugeXi*u^41*Log[u] - 
  (5.339783515587010026396573875376973626054021477979995497209757230667444156\
12925665494760266718840987357269845556720786928527664616311523134597179914123\
3048809540354317809513`151.65389169924478*^-21 + 1.34225669988676160063258751\
41691684081211259840458791193974650955040326117854812951949637811719822871098\
325034584470164645333053177134553967224435807134048428671005222326531`152.170\
33397311604*^-20*I)*u^42*Log[u] - (9.1876046820448286219351451525968599765966\
11785399367137640164240362117587834950082163408013758073148658084166627413783\
22409706802935906898666527407954085236300195514463906`151.86231709171108*^-22 \
- 1.7873477063789425423790480772632405703652948257637773514194846683912861275\
61240010910980484966722302198443532817046973648309528559157077871104122711236\
018521924958029384571`152.15132383865324*^-21*I)*GaugeXi*u^42*Log[u] - 
  (1.190273006287639407165704044744391448716587012433105189040537469582275750\
46503426802502522104357458274015334779101481683128036044061439432920273200026\
72486429977390729396768`151.33438551539572*^-20 + 1.2704076119266370918713372\
55379367768726885048484640385177662539613997188955459516276119392947419073095\
212010450880321476855298603312708531003937259808130263469206420244125`150.478\
8123618868*^-21*I)*u^43*Log[u] + (5.33815869117514056180073387658329683755594\
15986665526213219843968846829073344691048083297586971351428626798646385451279\
0048057187379774073339623074077089621408974006541703`151.38110383639577*^-22 \
+ 3.3436402657408044750495645522751969997449761798904937063760622895241933272\
39361556148129207285749002784522257629905728661543441223123431099209930082690\
11817553626550903711`151.17793190275242*^-22*I)*GaugeXi*u^43*Log[u] - 
  (2.909636486571959435216189929057252275044558637792646009199746210101539497\
60934389681373906458341839788017205532367097408737511018676141221373086153280\
3582152631516028526196`149.05102693371992*^-21 - 9.59503136007965252865383772\
27399372038547791377703361231051197623303133018191617157545918424283054585447\
8703454670483971835592722880686869760383610203999600479763952541378`148.68536\
494188686*^-22*I)*u^44*Log[u] + (2.167613778706996633812465692085197436477721\
75259763847036394699995565524526791332117645824868838019861886110266212969936\
531539621087273117154531383287399815925820618486803`149.15046660673283*^-22 - 
    9.62892228921978736659100140942735895148196839668645724298675242499861759\
46031029200376098622616113259455999102398495570625832819991727769520368199890\
330226654295615493553`148.79806238545765*^-23*I)*GaugeXi*u^44*Log[u] + 
  (1.191160352644514801475632955641959221899190882264607772273211252948747460\
69210865143600439860650662227119933998817526841103217938552819190189424587913\
585234535405286269652`148.19849531210244*^-22 + 3.424231565594553015394726040\
34771353814194533615718637968015330826913806716730939795872973289738917614421\
772363167116536778472645339707036463269463830426822010900652185164`148.773218\
5526185*^-22*I)*u^45*Log[u] - (9.05943500004262774667839520036060819920555417\
38775682357468304407787351899987052921468841687880655678483211431263005541453\
1076751416450438064889642114754984927501623756`147.00202834384828*^-25 + 
    5.66291596899148064521470133629296798483454586324919458373570043769841598\
04325472568262835174018923646746356330794578525842983698029663739194297381257\
651950509511635224867`148.7979673477552*^-23*I)*GaugeXi*u^45*Log[u] + 
  (2.493580842775196522792578854162415926647605323172125760369380770054721815\
14812282402986226761795105444099871615802710081861311512307522094634404350609\
007954341131693787094`147.76486347739265*^-22 - 9.816705657046180939246100863\
41990010366840642473929378723629683634268150110255959939159351760964766027612\
0144534757459664003106264211960765010658448047414150042757187409`146.47613613\
773675*^-24*I)*u^46*Log[u] - (2.130334923304006754603401634148656658984321036\
35903522233703757956163490488989695753154656404199767608257633516671975495593\
20968842218500521325775616214020406284440272954`147.87299866700693*^-23 + 
    4.21317676533630599845587262172205706192292914432604388198319021244486123\
13031775153112351415264628006617920879664615911332679037158259247423483790679\
92741882404513920186`147.16916046053242*^-24*I)*GaugeXi*u^46*Log[u] + 
  (5.872569777730212212524474053102128010885697630559135656318438776604854179\
48352625561816402268729127981680216308448200859547631281724594785093589089292\
39949038553635366162`146.539786625586*^-23 - 3.417327126532576293238603031614\
75609312845643982213976528401452656772658382694394098206162948803206129495749\
009200408633962935266957346576734517294327758593805076315`146.42077533757794*^\
-23*I)*u^47*Log[u] - (4.91432136567588898319935771708414268516182976760894185\
45839307846766073032864630235807970508552482156246958775534647210186995608912\
26008811068238899383460020280915052132`146.5848092343941*^-24 - 
    4.55010108680800053886307398825413556300160255722746523069509469980671181\
07507961536631509840926709737208365942614901955099480570192391080299310863582\
21092296065651389381`146.5513667264154*^-24*I)*GaugeXi*u^47*Log[u] - 
  (1.047913946837312681646550692991436712428015147842374633861329205657847766\
16114827635734184078200475772924635025579073791753441349886505337490243753358\
8515645932537010328`144.3022024159415*^-24 + 7.010616913759600556490406216775\
28325909250567880359273855057145699789238408575454023288720771283877578029545\
5550544557970515363607832891505853016672767121323427525248238`145.24376337550\
19*^-24*I)*u^48*Log[u] + (9.0852135053813423612099531105716491126653233919815\
50326732338324681344072830407763813032766159706977925901469861285383637183422\
91090372392910083141406031787738265974763`144.96215902088142*^-25 + 
    1.50371368655367177324666257718306702237659571594741930330997585690319971\
69075879504776608495999502777111072744759268174819490532969896498628229316260\
24707583013411808885`145.1809890356809*^-24*I)*GaugeXi*u^48*Log[u] - 
  (3.979273298205919220804766857067122733818844657736998519183693725944860011\
63539861388574938423825913809082547004064807397491028913989827809969761494212\
9241572332125382048`144.1197988452286*^-24 - 1.551551940635196525244476317073\
46531210483502797481546373822217230170656634847419480475174188482887460222857\
6607033406212222548148720718669009214558894780159532864773408`143.82689174013\
112*^-24*I)*u^49*Log[u] + (6.858453892017648426926993635507994533475565217433\
44890855968350964759455813318046839357337738447502065255878459837110487143463\
010673116882085457224539777233066652747623`144.2633760015879*^-25 - 
    8.46736612407391738624234774583710259015520975198465568875776863660789122\
80827113863572513984420026125303631752282569446652878329244804444545092574317\
368660736796492166`143.3548981171012*^-26*I)*GaugeXi*u^49*Log[u] - 
  (1.040081782691158944806597343262313514852834086889416931186401226756900645\
19839274835558230753620168799576179902793100808597552509999934759831262800226\
9385219510853877175`143.12309532181743*^-24 - 1.00905071226845984910380041960\
83159430977200403427634979378003342922463975308410276589670047321407189402345\
82569081021662186207666972813723114090408493248366587209874336`143.2260711692\
092*^-24*I)*u^50*Log[u] + (7.245519601992377662732354209071892917646261790227\
22067089205903679308209062179510239996430502966508787012050167302740554656539\
01732197892755947859073041961467124891752`142.98466222261774*^-26 - 
    1.66316601247741859477860249407540080256612842483266334860045563779101005\
19860691415412865925597268208514629664611389140160709181118311352380166548099\
7713611830765037625`143.34552828830812*^-25*I)*GaugeXi*u^50*Log[u] + 
  0.2975764581946763661130909641444161748278546188277152506794342472121139594\
03542434041926755878541121452973989875799976851458727362302520087076275723911\
90858831235165271172069138982008006940391461222093133661387841`192.6259090425\
956*u*Log[u]^2 + 0.0601582037399731542605168461464791958371125849790597188873\
54762939486001052259350091809267006310010664104309681681785443736255068613626\
7459984446293710802856001822013969682261914605408782282605157421944523092871`\
192.32011410607316*u^2*Log[u]^2 + 0.14036276396369690477217920198744356051604\
50230740211231503409953360123436341254789514892428973562770022204774347721641\
49735344072835038570736616937931442307591519264858256971352361336207291065432\
55232857240025676`191.14853332178285*u^3*Log[u]^2 + 
  0.0617826694185490832829189493952218560088402888113828934305120873592866417\
30706733647175747454609112091217601358571747189606159303382140386424829214962\
39895001290269959638628783135517174275703643323850359331381491`190.5367057702\
1498*u^4*Log[u]^2 + 0.0286264513263269929256195356990175633725734480947415496\
19226312633400815747992482160349874718841557992923893019042865722819933501000\
50355535809227027584008691704825627556837613341796209695533243929807518615782\
58`189.97914578646115*u^5*Log[u]^2 + 0.00369139170532509098475072738328725372\
83605160065810271588363297818437411468667225858046526481271701949221092319886\
44551920318631659467880597881774340095217936468760159035157268590595957883811\
30400112414905385859`188.80714031760277*u^6*Log[u]^2 - 
  0.0019644408509789804127705069042875842807442553641441238455593260722419941\
44068974528095679881103368406842580926386039444178046938901574420162205465611\
30529094877245069994384250822315234939067696987419119322289214`188.0779511152\
5718*u^7*Log[u]^2 - 0.0013202900169181732422960900231379686724319198664715757\
56993034578633332551763955960593050555762649538783954260352457875665936965880\
93050659612576430019039588257854494151907391075613141760954072485199666703053\
529`187.2495925423556*u^8*Log[u]^2 - 0.00026643441284010421397393451877232247\
86367642285533949664880221364584734351905128294626397208037793827703499883194\
12048027277567783903606333801301042974221729169938989220661647228113184429451\
17822881659113448581`185.4247100669326*u^9*Log[u]^2 + 
  0.0000489238104841852720024541235814954411028381447510049954034114163409416\
44370802317949821952937940115616495407998433927558103399326334804372868222468\
29950298028692278890485900035615885652566609296789633665123028`184.7669066368\
462*u^10*Log[u]^2 + 0.0000442968615544647483942758769661723879313592873801671\
46812406724371407271666069229631187589419127863054048851974337985783427658387\
05474326629578743905552443393411938340063738139199480939114242155165051156650\
539`184.0341626147679*u^11*Log[u]^2 + 9.4426305718758226977381295900382498673\
81054447893419811328212737826141219013999825757786730413824916946840791340139\
00245392508954327470312984845681320395444936650896258524992633556840996994698\
602341736903644`182.45179493503457*^-6*u^12*Log[u]^2 - 
  1.2999646550407418744067044939231087638116607923410051435618548811054216050\
21095537864501850410166012910984910718676426739511558817461487563404485004891\
4025489313429974895158303610041804916377185462620900984`184.2060574428848*^-6*
   u^13*Log[u]^2 - 1.25073299918272004565319595368546461563271773272185470139\
08914043354491806780288185255205727039676238154295925555739852499137446904174\
1609431598406116807620882931504848340717782305183801632429910145996492148`183\
.62425479379692*^-6*u^14*Log[u]^2 - 2.404927435578137816931289186104672974657\
87577613951641046506601163341164094073947105431356259419632236004821719835537\
25653478939824243718297490004321758768795164181596248300945785540529724170361\
028565052125`182.33986233697232*^-7*u^15*Log[u]^2 + 
  4.0527044194025320160424700972563770823417574028089400530404410802627067202\
06916772393285669381994544554514330142343600386205299879032948240746558022003\
27701327961857915308049105585809430540360727891618641`181.01160405554464*^-8*
   u^16*Log[u]^2 + 2.97537906383007506339491828713618084770807729528931821089\
92192115683861479074044531492246391118541027244805613512315221947649170413428\
32202322201593129481439636153025144076124966260668350034295769045384193`180.0\
0091927220333*^-8*u^17*Log[u]^2 + 4.01323340743689537689415663390685980525093\
44513145703678481985991816291732955855108619944249695876974475563466865739808\
91654435362918342241532533839500441907421241391462590533904230116479106026318\
96846726`179.15225032855636*^-9*u^18*Log[u]^2 - 
  1.2699380027638285734530685540508648121130939502499696289139909430155164251\
42377670440606070896353191809292849006322259066892965139463807886324883151597\
05352130825892947105179563168551025590894714949883602`177.93447950683347*^-9*
   u^19*Log[u]^2 - 5.17537679397988951045182804372710341731213510504293606106\
35065489225613609698470959875368132822562135761195551934707668918755252079567\
756572107942403360742029498572039798693591033829932664535209883962252`176.440\
13148355629*^-10*u^20*Log[u]^2 - 1.732671779356581140054403796480316433741722\
77847864006027422179361177644107022056690815118495333554559500603957830568659\
84978557648783821569466099098976177322650714016478752197364540507107315251259\
0942`175.85513117561496*^-12*u^21*Log[u]^2 + 3.161363677908288706198981987052\
45092056571783847133677683036288683682322313482379431241082548879036147812796\
84305483234790780947204123668006763021820354371838617014949366862207373667145\
96209845391202225`174.31964697233607*^-11*u^22*Log[u]^2 + 
  1.6876821301422808682655773199630254726485422289932694923755807934638131374\
80838253868406280396385235406505902874481615027461523973352835119186664193128\
50027311162592821960829640272927982867052819738369`172.61784625216987*^-12*
   u^23*Log[u]^2 - 2.89942421116018773540845406877729428669243122498517956594\
00588939037197986165681141434249732211658956386439603242151426341213699171657\
8500890333408672052338212650219734644571891343490635811896733444853`171.81207\
13619372*^-12*u^24*Log[u]^2 - 3.887217602056066555575876105713011249701863743\
88733599752854243929403097302433216491403696870145379603575224083697834074467\
7292150627429171507194021094120922690630485091338355148679000067082192968461`\
171.49292851051146*^-13*u^25*Log[u]^2 + 3.47805680913647865693789127748381907\
11180387484337099519166788596311383655243845937370942816291070198970247645633\
2035045920196237740502295357759496952226241956751384790900108516478`170.05068\
103443028*^-13*u^26*Log[u]^2 + 1.29274680724521684104965515759570974129480414\
98469559091012083097585753875889209464549652429696868203780862811118083953882\
8373530739350461747474200717743766704925857848476638255623`168.94518978596878\
*^-13*u^27*Log[u]^2 - 1.27053804531345439421283476623923957739372300840384627\
97813037430080032862924283998837791102664000284363775677290472086653453177432\
889579198141119879815708370327361040865004382447`168.22343146880195*^-14*u^28*
   Log[u]^2 - 1.9048827055638024843241136805350524855669234440362151828824945\
95132789202171574939703187182425180932654511938124891519800056078001517754724\
2130317619288611083949434566021484505648`166.94000142731207*^-14*u^29*
   Log[u]^2 - 3.6479047814364198144399544912096771696599537662707411914217146\
78916656407304051773994105508799696666463548390044607385513788294113961773248\
103662391399538936130672767883306267711`165.1913390043632*^-15*u^30*
   Log[u]^2 + 1.1184306143775607955475229782546354664166489701761007450568661\
34571504791769799079069086761729565886670825824284871441372951584220076073095\
256753232819094344971291948400772691905`164.95132848065236*^-15*u^31*
   Log[u]^2 + 6.9270864606547557567943261746432217870196034620726091635142116\
60360260667272822788371162366236223696242307812076115079972090342464844283044\
29628989932146770037448162222393557033`163.69632379221648*^-16*u^32*
   Log[u]^2 + 7.1657521950770625596069513499589493622092173024122163242546274\
52458608321706399527702925421013789246707409100343626263023590501120708315227\
4969801376826273869854140294005449234`161.51680926643743*^-17*u^33*Log[u]^2 - 
  5.0809419462249375733843896419972451788076799832697352043359285959348989117\
27567260363993741094045313069557156437801972622548856175325225430664267645445\
8864806091043546338536912`161.6339206455935*^-17*u^34*Log[u]^2 - 
  2.0764008470586416008248177605468500680634388227108253021359715176864045015\
26975572195373105565552972222303789354502793684462286558271070042969632229559\
2666078789232328435007958`160.30399692851694*^-17*u^35*Log[u]^2 - 
  5.7194360402747107157756539755562821767013650306800834309816617808842393908\
52557371245725207940484155792227680508302571955920123598934189781795674590424\
42152049681616058507701`158.46970047450765*^-19*u^36*Log[u]^2 + 
  1.8521931289106211560213118621243426958198528581384527690404440851903256778\
87529807380554927065362384679188234799804850416355085464527873606309838376561\
470629110812500036332999`158.2557922706694*^-18*u^37*Log[u]^2 + 
  5.3962755741799022359540735478838511448670733828638749412280128228827020995\
73758281694061500930817952685123464945485474574254068830850134663630684177558\
72238594575646585281069`156.83828412282023*^-19*u^38*Log[u]^2 - 
  3.5304717071217980686947097342333834793484157576107519866923602851224815493\
38467850323407653337307182532936523153499847898975370774254504470194855225679\
4253515360861352866561`155.35503912150378*^-20*u^39*Log[u]^2 - 
  5.9462859013809866153535991872984511377747621139951303019147137340197526858\
76698580585973338709865371513496648593473796763828978673421226378553395883783\
0568431067087199841223`154.81374428366797*^-20*u^40*Log[u]^2 - 
  1.1641893469291702612967540374112382267617379814174742754192948741800964799\
72365928509739510973468031096737264080805281134076230931377446258604421499203\
097364188746113613604`153.38505919917878*^-20*u^41*Log[u]^2 + 
  2.5877380864533056233572890467985139187403704506823006320022145253532426063\
83309835517101674698905332333195423624463250164290465830148568045035591836738\
009968093486504804311`152.05172234461494*^-21*u^42*Log[u]^2 + 
  1.6821502558773711487398256353784708821203104056392088758907135086804188273\
89181970584441040893378855533221246478630810542016796235934151238659159660712\
116203385851481585233`151.3024605791026*^-21*u^43*Log[u]^2 + 
  1.6526706477409654060328584836704942437713692259933810005568623349717705317\
85012305798539127742826644620378041148345573725116565041815319788956510560840\
97330444335115822217`149.03905841258614*^-22*u^44*Log[u]^2 - 
  1.1140845051465910813242456265007504135949477423289411001715467731860864940\
27377541308538881331763580527365774961827665742429627316226389194452222525343\
77016508758164364944`148.64750791740795*^-22*u^45*Log[u]^2 - 
  3.9841082122736989676863939555581499079850748058230385725988909622971984380\
33411705787126871161402527117301208456939169038853160400584582064658408886796\
0279478908552151531`147.73081510454125*^-23*u^46*Log[u]^2 + 
  8.5993698892893547176754491980302891589951604469754656811626007868931499228\
57469218556143670038993868798909051830357876945066789181124459899702141783414\
69902124682621274`146.56873114871735*^-25*u^47*Log[u]^2 + 
  3.6354252289639419484010244857446063982399762047062531453963483954819584792\
40530020985896961783853587494498507227812277144574886628458388603370904823718\
571691510697104989`145.09804666183504*^-24*u^48*Log[u]^2 + 
  7.0771228044836913987917225505133630925948756470190890168062604876018710199\
33168447420779436186086324413541948914024324330450366744116335576843439935678\
33901553367663054`144.11614580881434*^-25*u^49*Log[u]^2 - 
  1.6038236052032789035394428073002087797820820087862628718749992805408631355\
96354470369798671807957142316731822332581998634846930580006698546950540868185\
62114051939802107`143.23274801243934*^-25*u^50*Log[u]^2}


==> AncillaryFiles/Expansions/3LBareVectorx9RightBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`190.71951855351\
185*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111119`19\
0.71951707311248 + (0.0391269789096276040524900785725250580768703753466761205\
22988148499755319332210915392809752851719210649703758556317432804951315564287\
33816877898780561611392451595287299364338648852989031940339531374530926353201\
92`190.61245631565419 - 0.038785094488762879487193128188635838076508264189816\
12124660425422602242476896554319293870154743354404916232205571953464996412153\
83895133608854982642978824829314849889222461545815501190694191229003750859806\
0260518`190.64035408634402*I)*GaugeXi + 
  (0.025646855420555175759841889732348448389413195377501772598060277843704122\
37478954663615182865969735199681945472930951865092837166830387590664606021355\
302136084674116368630813496659935443488813662132724548691225397`190.703493728\
7895 - 0.00727220521664303990384871153536921963934529953559052273373829766737\
92046441810393486760065401437895092179353854474127468682727884480337551660309\
2455585296554965343542292115398404064732551608554382032862136298836`190.17350\
841880187*I)*GaugeXi^2 - (0.0073645180685172525328062991078281612980439845916\
72575326867592812347074582631822120506095532324506656064849097698395503094572\
22767958635548686737851007120282247054562102711655533118144962712207109081828\
970751151`190.1693742192175 - 0.024240684055476799679495705117897398797817665\
11863507577912765889126401548060346449558668846714596503072645128482470915622\
75759614934458505534364151861765518321781180764038466134688244183869518127344\
2873787662787`190.6941241596577*I)*GaugeXi^3 + 
  (0.054028251914976272970540122223927868119576139428162854146870453221841607\
85010586838881517110267432767731695775427156214103537976666919270698953658651\
395499369148224687900082342660205160796083715471492552104980455`192.624517682\
90674 - 0.0603323692047422569800781994045446370079017442952695219391621732404\
79327418390844966793535740452179632030278753341498344388633504161465228044108\
41113003941789342109387904957379352240744131863562280568930315960777`192.5901\
7614966558*I)*GaugeXi*u + (0.021665941765308051181976272916986475272420526142\
78053515253820997909530147189485032290284458175143643949692957892591790144413\
37062504736325605381099713665613171529212898126543924878846764926569665090485\
3519683847`192.6745166841193 - 0.01131231922588917318376466238835211943898157\
70553630353635929074825898738909482834312737879513347836810056772662515309395\
72868782030274730258270327086882390855016455102321795086285451395247244179276\
06674434242634`192.37325207322698*I)*GaugeXi^2*u + 
  (0.007738685073554502132582344704874436469684188589282522298022425415795637\
56132895209678761852423964318497903873245524657922683890442710306802335575458\
214027338821470505374219393302032852818719404027121035563320164`192.717698501\
84387 - 0.0004713466344120488826568609328480049766242323773067931401497044784\
41244745456178476303074497972282653375236552760480455815536199251261447094094\
59696195343295229235229593007479526189380813530184080316944768093444`191.5542\
6019118823*I)*GaugeXi^3*u + (0.0114284483252619597581378592603963565241618707\
29886347209024746592338849677848356703654558512893996229322416280625485871801\
36428889057291577080216878708110690543260903044499339551247884975166921425439\
479181097393`192.05462172331417 - 0.04022157946982817132005213293636309133860\
11628635130146261081154936528849455938966445290238269681197546868525022276655\
62925755669440976818696072274086692945262280729252699715862348271627545757081\
87045953543973417`192.29488457406646*I)*GaugeXi*u^2 + 
  (0.006468700760205367454650848611324316848280350761853690101692139986063534\
31459656688193522972116762429299795305261727860096275580416698242170702540664\
757770754476861419320843626165858978432843797767269902346455885`192.215543289\
82333 - 0.0075415461505927821225097749255680796259877180369086902423952716550\
59915927298855620849191967556522454003784844167687293048579188020183153505513\
55139125492723667763673488119672419030093016482945285071116289495094`192.2435\
7587031218*I)*GaugeXi^2*u^2 - (0.00015771689540810968938954797452815346465498\
53849227629124294941672473527368918097132526987616180156544584186228076133916\
26551841493042399095540608056350928852301307741949648489097558758986315084263\
63754068897678`192.15644230968627 + 0.000314231089608032588437907288565336651\
08282158487119542676646965229416316363745231753538299864818843558349103517365\
36372103574661675076313960630646413022886348615681972867165301745958720902012\
2720211296512062292`192.2738812401798*I)*GaugeXi^3*u^2 - 
  (0.005660472515561821310709686282220900106591016004788866002097147677720485\
59524527042045442911013830982904047388696358160826006432880605420552894499624\
604236757915393172498336627672138011520163500045077694825703653`191.223557264\
40543 + 0.0126623490923533131933497455540402324584485142348096527526636659887\
42574890279560054759137130712185848697712824775376195735886044083270479959874\
60480507000128627356291288694758629482625311625685910736689078658382`191.3805\
6505095653*I)*GaugeXi*u^3 - (0.0004004422953983102457580661779164187699858155\
00897912375393215189572591049108488203835205458150933092945088853805671551548\
76206165113516353667718679613294392109136219843438117688525877160030656258452\
067779819446`190.99568111187938 + 0.00237419045481624622375307729138254358595\
90964190268098911244373728892327919274175102673382120085348466308211546453830\
36700478633265613214992476488400950625241176293046166302672430279922459298161\
08263129202248465`191.44001902480835*I)*GaugeXi^2*u^3 - 
  (0.000123496619079096260239919424079850782082742312537413015641383966232191\
29371285367515980022742295554553937870224190298131453175256879729848069488278\
317220599671214009160143254903688578215001277344102169490825832`191.347636030\
0261 + 0.00009892460228401025932304488714093931608162901745945041213018489053\
70513663303090629278057588336889519429508814435576265291866097194005506246865\
203500396093850490122102569292780179283301024707567117763038342701`191.239427\
289401*I)*GaugeXi^3*u^3 - (0.004078801147585652712744442116292663053914182851\
13346038380880071334413296484335646945971130391997908287243359930694848120449\
17536236845475398984213809394301576275209487154775411202782173269453004727772\
3176004351`190.54107586360038 + 0.0000206901128960021457407675580948369811412\
55742213741262667751088216899632173659411854181596618810761190682537295384601\
62701942164065893869274489314510632353151351889364850808429133141544626839356\
063295243592599`188.31484115329718*I)*GaugeXi*u^4 - 
  (0.000877427993797798164889582896804874322608909284587523821964150133752024\
93090812933802369586948499607803858129987005284022584220380444085266373095400\
892614315455516017788415203896005216574880224383864573095500791`190.541067868\
6665 + 3.87939616800040232639391714278193396398545166507648675020332904066868\
10325611397226590493660270177232529757428846128050661415576235510048896674647\
0743566215878479255909526580462464039617532379261867858173497`188.25507679257\
132*^-6*I)*GaugeXi^2*u^4 - (0.00004879832013545513187039928736686976344203788\
68578134925818395889063343721211720557509873278952081699182742208279188683427\
43425158518368860988789750371922631439798340745173001623335506906200093493276\
90545645456`190.54105324792602 + 1.616415070000167635997465476159139151660604\
86044853614591805376694528376356714155110793723584459071802207322620192200211\
08923156764795853706947769614315258994936635662896940852602668317397182469244\
494090396`188.12952358707935*^-7*I)*GaugeXi^3*u^4 - 
  (0.000606921856733770435958692819481885289550769804400858524773712520228504\
62465330491237553963911682525487639712447904963308297663796607613343886411187\
292725479154552423209384068072109672204862109734385960790515035`189.564862612\
72696 - 0.0015489997854806939777921311827001286547753465670687625317256314711\
71885795401301300816395533528298987809099292181127175142854033497332543463501\
00013029342172597878117115163857727767863641062706437596035287088661`189.9840\
3790649115*I)*GaugeXi*u^5 - (0.0001950956033789759997110049036528534917907693\
38325160973395071097542844617122494671070413682334404735289324460839821806203\
05811961863927501978702097617386027341478579351759512763520563538411645572450\
07202795172`189.76081206373328 - 0.000290437459777630120836024596756274122770\
37748132539297469855590084472858663774399390307416253655606021420611728396134\
53392851312807498518994064375244300165736210214695909322332395647443269925746\
0738506981930843`189.96010269385465*I)*GaugeXi^2*u^5 - 
  (6.460053420413062487958537652202228824615389096881707224794629064285192380\
10394462793390343060019730372185253499257525846075498410996979249112587400724\
41780589494080632331303181335681410048523218541966783134`189.67950473690166*^\
-6 - 0.0000121015608240679217015010248648447551154323950552247072791064958685\
30357776572666412628090105689835842258588220165056055803547136697910495808601\
5635179173572342092278996221763849818643469580239419743779091383`189.97184501\
048946*I)*GaugeXi^3*u^5 + (0.000347374169898857578073068609055539887802927544\
68399076544973213205733019528757381589571178701525963533670866253579759234127\
11311205599845220022764760187339752663909809582543412707899770596970305489337\
7487974445`189.43662936358606 + 0.0004935230509427869850090987530251176699138\
29870755178933337800957331750362008979625227953862064250267858243584054476404\
98227437718416216602780750673654231722515147968417632678591705466399673040981\
744537306328861`189.47211505705408*I)*GaugeXi*u^6 + 
  (0.000050041878385996428212919114197913728963048914628248268521824774760749\
41161642009048044596006536118162563287422546204856398833708510499709787542683\
925351262036244830892967268898827312069869319318882325793554851`189.401727418\
29986 + 0.0000925355720517725596892060161922095631088431007665960500008376794\
99703192876683679730241349137046925223420672010214325934176445722030406130213\
90751310168447971590244078306127235944774949938695186135904323789686`189.5033\
1880373378*I)*GaugeXi^2*u^6 + (3.08875425671767886651051864713529426234926033\
17325667439649211705867810395730593255741372249456047899569253149498075790550\
69600768263767967031673857785248070657568427625250930066935584667771941348122\
48534121`189.45148506792444*^-6 + 3.85564883549052332038358400800873179620179\
58652748354167015699791542997031951533220933895473769552176425280004255969139\
24018571751266922092246146379236853321495935032627553014976989562474456327015\
71444843753`189.4545054155838*^-6*I)*GaugeXi^3*u^6 + 
  (0.000182304910564789305609554828988494593010228134959536093451423716603293\
90598305120300131278701930811103100396320371886371931143046050694985301208861\
318511280283078198762991392378672173016096119324224060112619856`188.933944102\
7781 - 0.00003264237309708478838807476650317912041350888790684098209127909781\
01973836305927021157810339444216259592526042546368585614287010948032626928120\
4393923897709579897888710068072424477368070083523604669204830700524`188.28677\
93415052*I)*GaugeXi*u^7 + (0.000035834383544394584462436061685342736189417775\
30491301752214194686311760737182210056274614756612027081831324310069728694737\
08932113450530974397666149722086505307716226806088607100103244051802236973140\
5880149997`188.935105424307 - 6.120444955703397822764018719346085077532916482\
53268414211483083941200943073613164670894386457905486735986329774441098026788\
14552756117549022582386073082054623085413313776357958950651314066067407463840\
7800874`188.26966497368858*^-6*I)*GaugeXi^2*u^7 + 
  (1.652790091810508402080669236889280674559073971038042396755914452629900307\
15925419011442281525501128409638512919572028947378721713937721239332360895717\
53604387821509450253691962504301835491759891739642638462`188.93743548239797*^\
-6 - 2.5501853982097490928183411330608687823053818677219517258811795164216705\
96140054852795393276907939528066609707393504575111617273031504897875940932753\
0450856092952255547406815816229438047527528187662257001469`188.23238347349002\
*^-7*I)*GaugeXi^3*u^7 + (0.00001175711348847639193067849796230350877311236764\
09314239089509427322539365240581193822615786899634015507823307581733272996845\
73829238169261314681581163737773233445460558140430850189663916595818790496367\
81192099`187.56479111879418 - 0.000064658275281207881392302708134688928844147\
25300968417918393956148006286359349335056232451469512112812103796658416042822\
24272947261042102249807907391318360621323527206926675222943554457972923523729\
3168515060885`188.29064992655879*I)*GaugeXi*u^8 + 
  (3.782090116657487358767355086681907894958568932674641982928301762297613098\
26089738417404600436813779077168701715749886869085759298215673649650279646820\
083248127102385465133078441056198436171602852619225037959`187.79794496811846*^\
-6 - 0.0000121234266152264777610567577752541741582776099393157835969886677775\
11786923780003230435846505335211522694618734530080291705117761144539417183898\
26358721926164981613512987516043019164608699231606129016885760587`188.2844628\
861044*I)*GaugeXi^2*u^8 + (1.422888214024268838315608022228572734010514833058\
87860399790351206844990205315168785029694626450185726598070159340230639896844\
15203430846513206096395281246449740377172158322712821786045951594535904466177\
01`187.7538935508961*^-7 - 5.051427756344365733773649073022572565949004141381\
57649874527824062991121824166801268160271055633813445609113938753345487713240\
04768914238266242764946746923540900563041146501792465192029134650309034265150\
895`188.28589663741303*^-7*I)*GaugeXi^3*u^8 - 
  (0.000017635044546374306930117164426163399895564539819617032101219716785935\
44010743093963358300611475805387990171562013984143963041888076060162150376205\
651545719442303553741254013679860058614358787260022593847163689`187.179228834\
47574 + 0.0000139856300590844338106865729951682564258704570781695734652580860\
43624849761033851330581315670032914201880219989977715756140166486185578068838\
34056842412496916486810438304428440721211555505546656344415460117456`187.0345\
075311542*I)*GaugeXi*u^9 - (2.97787534418179824693979466454105414708501788284\
48601856453635640295616868099678479634803131838017691482383454428869365973702\
06809279470698622052263314890620985829931517942316404276568589392773511229970\
62801`187.17115720979498*^-6 + 2.62230563607833133950373243659404807985071070\
21567950247358911331796593301938471244839966881311714128525412481208217042762\
81216159795887907188856579523431718412769571820803326352271666572899983818206\
93632479`187.06509457837856*^-6*I)*GaugeXi^2*u^9 - 
  (1.370627594031976748715872198188402190915053747481654706981864447975280332\
46711623294774642678954703344139560689749918654520054913349607575405548473934\
41673883737254344287722614647448665418765748799129412925`187.17884641551933*^\
-7 + 1.0926273483659713914598885152475200332711294592319979269732879721581913\
87580769635201665286721321422021892186717009043448450506733248286627995356908\
1347632160053206549253347193134465277387083196611146516876`187.0360438577442*^\
-7*I)*GaugeXi^3*u^9 - (6.1261895680253315621684004206601706736397163319362416\
10257014922050251464585858657814850468910648337428753599212496970553241225340\
7658430291441237476424175421873130197507220564202468652606762482276622443468`\
187.22879194370353*^-6 - 3.25729210853005436661338513788514365134981712716662\
35816313550400359943956326167560329388724697613686089602071907153847396506500\
96850614311605075578967849034412502931040604139562608081708451102765934259401\
51`187.1209047183058*^-6*I)*GaugeXi*u^10 - 
  (1.170526852093396869563870305924563251307446812238045301923190297884422149\
60984849834028446292074656326789129985234318197873272975139359556796452320268\
295328916012119120326038557879628723637679584416708184171`187.23044276370223*^\
-6 - 6.1074227034938519374000971335346443462809071134374192155587907000674894\
91811156417561760385880802566141800388482591346386844968931594901834259516710\
5647169395234429957011327616798901532033457933732512611149`187.11811854418295\
*^-7*I)*GaugeXi^2*u^10 - (5.1206733713249938472251438045853715718057197423498\
80116037984265876450314732393434442543286861135371640905107409454616269411065\
32216467289121020470253699672952519632137160963126967588817626127414607932958\
9`187.2345928934019*^-8 - 2.5447594597891049739167071389727684776170446305989\
24673149496125028120621587981840650733494117001069225750161867746394327852070\
38816454243094146529606863205813476791487547198403328756383472740300665632794\
8`187.1107581526083*^-8*I)*GaugeXi^3*u^10 + 
  (2.791484194176760501461399843094937333288551989322413151835301845504140006\
11558000285700807818646057504888913475779302089009036662544760246089405487489\
54009392880982806615216258607561558154676089520648328415`185.84501191466254*^\
-7 + 2.3163425223942398382059664184547505158215936803870650583104910903563409\
82437274174905617644198533825117444324515981689477439263277714553867269763512\
26234574345894268968782139627461599949122232518039466167449`186.6295463631694\
*^-6*I)*GaugeXi*u^11 + (2.203787766595522317939788850607990927946338010282554\
96272149399062329281449701553565992044962991660851969743070116494447194974045\
3017284917206655920731907064195487306543383351519220822457032023139202271842`\
185.50311112809118*^-8 + 4.34314222948919969663618703460265721716548815072574\
69843321707944181393420698890779480330828722509220952081084674656677701986186\
45714788501130806585491898268985517543164665118014904999046041852271488432344`\
186.63705420251367*^-7*I)*GaugeXi^2*u^11 + 
  (1.065492768664950471917977523112125849607270467247360864096918792389334969\
00338610282126315030876154984617022575511502315960868815172016501179906959660\
125757304441600735603935942930497232005944036691019998`185.5636286996689*^-9 \
+ 1.8096425956204998735984112644177738404856200628023945768050711643408913925\
29120449145013784530104550873003378528110694904249424435714495208804502743954\
95761207729897631861046583954374960251737042725476843`186.6361728763747*^-8*
     I)*GaugeXi^3*u^11 + (7.2211862945948021373598087463979680874039246608647\
80801547663384469748535074457931303397268815154446102540570894153715011418999\
08465709831423860246175521104775086860644271319219514478845174689917594958624\
31`185.57295894269254*^-7 + 2.47491244946147943223250415040072328388624547444\
00445273047534108874991039023930808019413799257581470758859491680656018327427\
12942157402359751532226848328698693914058946279188706130853310702490899324040\
381`185.1307547005238*^-7*I)*GaugeXi*u^12 + 
  (1.283627622385740854468532010985570572969675267851540339684126278527471789\
72040025605878092729678085258362029643659321550403500172231259987331367735551\
8496010847227257647402662930529041774096480428041881707`185.571897212045*^-7 \
+ 4.6404608427402739354359452820013561572867102645750834886964126454140608198\
16987026503640087360796525767286154690123003436392586766545129424534122925340\
616310051088860524273478823995349957567173937130695387`185.15369275335934*^-8*
     I)*GaugeXi^2*u^12 + (5.5355005931187290925263115183161129782359739228195\
02631212853133969217006363994707016338412932247192536502451014798704704897056\
37196280624355820484365404014994799610252448453362842020305237532265036066`18\
5.5725876296388*^-9 + 1.93352535114178080643164386750056506553612927690628478\
69568386022558586749237445943765167030669985524030358977875512514318302444860\
6047059355588455222525679585462035855178061617666472914898624646963772493`185\
.1389151753251*^-9*I)*GaugeXi^3*u^12 + 
  (1.558536725651457528434122942449628295509147829415608202520000247942567868\
41751589025052464977764689261117674018338901732355274990332917944130992230008\
90966466097182690122573721187467371957324913117502743465`190.24374025481325*^\
-7 - 1.7607554054855995384848436851056757924472768266899464358310287419792115\
08494191196833884526169348174133486012402758838848190437900842156933245126426\
1441017142732707466252561487693110240211278795078995148934`190.29672224462547\
*^-7*I)*GaugeXi*u^13 + (2.943681026823738747161069058323637875210127607504692\
73015235089224274210371019272157016106876043835099638373827120483483208875649\
6092638802883454740017483562820572181748409923150000559592425771636882191757`\
190.24551331859715*^-8 - 3.30141638528549913465908190957314211083864405004364\
95671831788912110215784266084940635334865675278265002862732551728228403570710\
640790442498346120490201907142623826499223552789424581700396147740772915117`1\
90.29532287233334*^-8*I)*GaugeXi^2*u^13 + 
  (1.266616272772446441679751497357953640835308500882286392894568202856473631\
87700229840956486731460464400382431294409067893536807053779393058986586147276\
261590650632707348383522331025556425217516017978957772`190.25318240259708*^-9 \
- 1.3755901605356246394412841289888092128494350208515206529929912046712589910\
11086872526472286069803261041785947189655342850148779610032935104097755020425\
07946427599277080098136622602423751650615586553812987`190.2890263999934*^-9*
     I)*GaugeXi^3*u^13 - (3.4654548648396045646615101071473669342928410984833\
50453801102456820114503091894018889828976181122573739872287085602668208243794\
10466171557624385348776991338595970183784469140312814544574770296207493209096\
9`189.75703268627484*^-8 + 6.846468326126799485332212625850570756936402080101\
87155057088439557778693664099470980079909350451803747098336928529950536342089\
23585231574998624131218384264171984250420978811971362902422679720051815244468\
11`190.0527390427583*^-8*I)*GaugeXi*u^14 - 
  (5.921557009032495397489058939048902195950466035264007708602674832145440301\
02290901102615493806521255136998614601111272849818272167184844231318283301517\
631320640004867156652198859088043638466866161610539632`189.72434583307776*^-9 \
+ 1.2837128111487749034997898673469820169255753900191009157320408241708350506\
20186508087649830032097132025809381740993657255641417317223092031224202460344\
704953224704695393352724463054420425244750971590406237`190.06037779370817*^-8*
     I)*GaugeXi^2*u^14 - (2.4786512226668497390845092358368229102864907037676\
36730662411035801566977504175277001864742938468418811794412915926825948542986\
1079000400381263658342866529103002056911159065695463855931234676833068959938`\
189.7259859812436*^-10 + 5.34880337978656209791579111394575840385656412507958\
71488835034340451460442507771170318742918004047167742057572541402385651725721\
550962167967675102514362706384362695641389696852627267517718531290482933593`1\
90.06002719452985*^-10*I)*GaugeXi^3*u^14 - 
  (2.435570642420890555448418213549308698572210204624325635780369743123610869\
95947577253193921045751443617964954534011035672900061123547821849940097964884\
8298366863806690337825585555511726874835465825074191938`189.46487724649035*^-8 \
- 1.0160520948070721262145530012252049469604398344326224374190701132268366138\
07974899596474625821209787098436786813046819892222205874995116114091255677596\
39420047263015779580873441694839336030577317833849985`188.08519249149435*^-9*
     I)*GaugeXi*u^15 - (4.418183063387148854790967878998850768363903272824280\
97075859693876044078484442074390105642327824323824051330118311058927054654973\
692533009004724051199422984154004121478709337658698815829398690209241777977`1\
89.46485146014098*^-9 - 1.905097677763260236652286877297259275550824689561167\
07016075646230031865088995293674338992341476835080956897527446278729791663601\
56158427139211043954932391258861815458671413770317782375505733248121844765`18\
8.09952500127372*^-10*I)*GaugeXi^2*u^15 - 
  (1.869362491845473166595064888439763662415755303152945436200002663959678692\
06909591610160187474985528874304224054355001833888942744097282701368138193058\
48685768033822234152283830729434498764340187002057917`189.46486363466016*^-10 \
- 7.9379069906802509860511953220719136481284362065048627923364852595846610453\
74803903097458014228201461706537396976928280407985983398399344641337934981221\
82969119242310777975573763240932312738885338410198`188.09287611612277*^-12*I)*
   GaugeXi^3*u^15 - (2.521199477537360506731655321910278636499552783078919221\
57190540317158721486496657885254279850901421730841060499393530498555534354976\
847678231972206302490940496563809642945077660741694807972722322952219814`187.\
80575155839588*^-9 - 7.065755873001294619244369147966769790273861416154431945\
72675248433923545917044462680666296011652348353278957750881741797887001846710\
112070012685072299135999563523016407552203162743892103089631906118300852`188.\
25330297810837*^-9*I)*GaugeXi*u^16 - 
  (4.725923151170227430599871463454733903902270417158289613263395447019542100\
68788515142133382002047447352608595717970151292073234197188871003966555168424\
45212071266442468780362789549795937223046163714269505`187.80564348870405*^-10 \
- 1.3248292261877427411083192152437693356763490155289559898237660908136066485\
94458367526249305021848153162398045782903265871038128462581460131273784510560\
87999918160565576416038093014479769329305977176764242`188.2533167336993*^-9*
     I)*GaugeXi^2*u^16 - (2.0378901514839007519512502724608164606347380723559\
21411234561218478665503216987484201634275161121923967503221199688745937494770\
418655633625939163354359443834603507477678964003420869427752964699566611386`1\
87.81881411977133*^-11 - 5.52012177578226142128466339684903889865145423137064\
99575990253783900277024769098646927054375910339715099918574287636077959922019\
27422750546974102127336999996590023565684001587208936657055387749049031845`18\
8.25158200779205*^-11*I)*GaugeXi^3*u^16 + 
  (1.794980231440073972809694432860683156969289727003635731987857296170243008\
03924353581916519249916047183823587202546534619873852502848045725506793181666\
317552213763839108313606835687584557640784614663533349`187.5625425917212*^-9 \
+ 1.5925853826417950226268398542887220968282271881282680698870313676159678787\
41047366064089373041839057631461548662248345252897877263537090437534751672862\
04988913862167686335458314300341948428742027532040648`187.5105856470603*^-9*
     I)*GaugeXi*u^17 + (3.257215051798025412976350846285302864604981835950577\
67239599558437647734440410948960055938144292433287161102320180479582696526228\
83404819987593706044183728671621292549852106560290818351012717099731161927`18\
7.5561666423194*^-10 + 2.9860975924533656674253247267913539315529259777405026\
31038183814279939772639463811370167574453448233058990403741715647349183519869\
1320445703776593866163435421349156441187898433931314115330389145380218188`187\
.5184242066428*^-10*I)*GaugeXi^2*u^17 + 
  (1.357115166170208910329602296404190418442298377131272987586177803558731184\
25622526406876536635573144876503688375526497499643448337465484423468202850635\
3965429849844610756814508544408185805173281021089171`187.556158199723*^-11 + 
    1.24420733018890236142721863616306413814705249072520942959924325594997490\
52664432547375698226889367637745793348923815197288264666121383519043240247444\
23476475889548185049495768080471421472099547724175757`187.51843425146862*^-11*
     I)*GaugeXi^3*u^17 + (6.7912794797110143478289659986581964806381140733419\
75997577867667667068267730738638995490671300440875917360952995901028719314678\
0117985467303305902385129565351904010260721887032299049205318481820264615847`\
187.50088047192273*^-10 - 3.1456703002102813023610018043493434780762193346169\
43055392132649047051571589012866764174587719907584753178550654911632240418806\
6191943887137648460611743902951051313168116577232724557930860418843640916302`\
187.1666420706633*^-10*I)*GaugeXi*u^18 + 
  (1.242383038070843918207633741310822635687969681392389001508439160080469261\
72092599661631316827259810721563443432579100351305958129568355284600741777936\
89752726539264196833901276907451646004586329062759732`187.49895207301788*^-10 \
- 5.8981318128942774419268783831550190213929112524067682288602487169632216967\
29399125182827351974826721412209782477959310450785262410989478838309086364701\
981803322121219021858231135854612036328564851688515`187.17541103360898*^-11*
     I)*GaugeXi^2*u^18 + (5.2211938858516082131251513769961140909683660190449\
29203849458165332296119585945619671006659774920735548716001808467752619505239\
81845940243634489982219586661418392910600411296913944657075478874885920544`18\
7.49963252424152*^-12 - 2.457554922039282267469532659647924592247046355169486\
76202510363206800904030391630215951139665617780058842074269914971268782719267\
124561618262878598529249241805088384125910759630660608834847023535487018`187.\
17236593580262*^-12*I)*GaugeXi^3*u^18 - 
  (1.251849833070301656906952045975956700532181259682129893877555890507868859\
89868149952060607100281236486792358339760072466662493621597223899307193261471\
4727480264092217651407121275259587635574270486749648`185.34121324317172*^-11 \
+ 2.2983046068081877124309405229319963585552181831991366164008826968332495540\
25106454661115712474808988470156433746746120586821433959441081976086229491762\
9312034091784010954682897576177870938774089597341852`186.60506859498904*^-10*
     I)*GaugeXi*u^19 - (2.436577078599913448629366259271039910821350049699128\
12767693318195429547511850448316690323613482828706567259148289959894313958880\
165991379542378548067462872851692787343580501619718041764631449940009192`185.\
35739005762045*^-12 + 4.30932113776535196080801348049749317229103409349838115\
57516550565623429137970746024895919608902668533815433132751489761002901886739\
52028705161680297055496006392209502054003043295533350801020089924230472`186.6\
050187628685*^-11*I)*GaugeXi^2*u^19 - 
  (8.944534538027075158361252846861722652528463126797770783940008039542272531\
17749194710025149183918971388978611515767856784546287413835199301974070888479\
1300883663660575762433019150551623262649547746562`185.30253381181524*^-14 + 
    1.79555047406889665033667228354062215512126420562432548156318960690097621\
40821144177039966503709445222423097138646454067084542452808133452938173667904\
3979000266342062585583460137313889616709170413509606`186.60517368437377*^-12*
     I)*GaugeXi^3*u^19 - (6.8615492711113436544573589768673318692924237256512\
74176652408053173553501578091715577969430183346688594918021571282839054426377\
760500102224459623780241873136587652387554563602551209964929023370088596667`1\
85.75950932030557*^-11 + 2.35996183555604732833477424734099466706875658965258\
72869776671635781863261569845606675613190791719292384180060192797193783695384\
29025379039034892669264521473927223286938339170649364344812345392828940333`18\
5.29599211382987*^-11*I)*GaugeXi*u^20 - 
  (1.266400006150608153276924022896778438633712287001703495278528279739277511\
05043955467539961531098368564548924090210406679782352827581759775985182072804\
8591570581708444860897503538110784736255768774900807`185.75877413476084*^-11 \
+ 4.4249284416675887406277017137643650007539186055986011630831259317090993615\
44346051251677473273447367322033761286149473834442884554422585698190423754870\
97776361354366300938594496755814652314831797944034`185.30210948263556*^-12*I)*
   GaugeXi^2*u^20 - (5.273357112975937755619448940845239009221078596292463283\
04362650308950661593948048997839592109189294563626754551386330646525663324565\
80660111079970399030384069414979659819093512678294293333022683310698`185.7587\
4447138693*^-13 + 1.843720184028161975261542380735152083647466085666083817951\
30247154545806731014418802153228053060306971751406720256228076435120189767607\
73742460098978629074015056431929205774770698158943846451324914332`185.3023522\
986625*^-13*I)*GaugeXi^3*u^20 - (1.495056027707610100927010161598866207332251\
01829912454793489803716243430000246369712746265727727025595104709072784274173\
39837129119777747996361415319180660850899309655435333266361837970233566274214\
9303`184.19529310174488*^-11 - 1.66540715720416239912906129447045931540275964\
99042244109081377701874466990580546803009211485015312867768487091372297592765\
34694651847669406516191198432740183745758049622845918793148465225507860679426\
298`184.24215606019075*^-11*I)*GaugeXi*u^21 - 
  (2.739288993011978218664989408394382052047434428322864321599409527594191727\
68079212298847050448048485962489486528620929754539869761442233515040643171565\
258485871818793077783360235037184040941172176166162`184.1896870516193*^-12 - 
    3.12263841975780449836698992713211121638017434357042077045275831910146256\
07338525255642271534403711627065913296323057986435025524722143801372178584970\
6138784452329634304283609773715337229782806678037985`184.24657089799493*^-12*
     I)*GaugeXi^2*u^21 - (1.1484746402744860856197000084415203124654846843083\
92907489629888783563579830119342954356414908630179505455008028869911199429851\
5383818535462617129435137127008427992490429979240622990547342341126799567`184\
.1912058195177*^-13 - 1.30109934156575187431957913630504634015840597648767532\
10219826329589427336391052189850946472668213177944130540134607494347927301967\
559917238407743737755782685513734762678483740571472384574283611584914`184.245\
39486672387*^-13*I)*GaugeXi^3*u^21 + 
  (3.064892095411104484989716158106167783385240013064700186027214436476381147\
99655214534476285656861595246697860409538584026475373611336441816233596025871\
230816008390796661211388581536772552695435295383217`184.13367577952113*^-12 + 
    6.15642000733791443629875668999591870119991885556864797403437945299239782\
91565539260836956271325375028474779721785382620224599345194359799163735482391\
0710014170680104515374460600113860976744293721241814`184.4365888313463*^-12*
     I)*GaugeXi*u^22 + (5.781413229998470816379469509336305793710936508790737\
85307238901976280317283549893758786124972108012419768167905849991795652889549\
34065938878085273141895535363106555206397081159583394109783469533911314`184.1\
3577092537616*^-13 + 1.154328751375858956806016879374234756474984785419121495\
13144614743607459296685386114069293008735078178390211978347592412921123772239\
424623432004029483258127657002519596632711362521348933139469513743271`184.436\
06642638943*^-12*I)*GaugeXi^2*u^22 + 
  (2.387393203092025897204188172794675533002271952404223531110625292885891024\
09431064853180347428129285636744533602909017012302482965574231223476488851670\
5650993386869891304830777241068094975192727329281`184.1326483923994*^-14 + 
    4.80970313073274565335840366405931148531243660591300622971435894765031080\
40285577547528872086972949240995921657644830172050468238433093593096668345618\
02421985708438316526362973438389538880811229739302`184.43684271055022*^-14*I)*
   GaugeXi^3*u^22 + (2.138324092333302407599439319650670601053513054722490761\
05021030195525599389951664809719745167409459298349708842115965105988120863842\
010006854589126716214867064548031204086833830752161838267372867077954`183.696\
60226649955*^-12 - 1.61207576472181482045083669475706172949765965950050142180\
24986513595941569407291109549006145037483721470351965515432143294504298076735\
300711370557340026464008721718113520735374012190249228032717642785`182.573914\
18637954*^-13*I)*GaugeXi*u^23 + (3.972436151117770483895623905783047598551195\
17778130264280370986382647167765930865827220585001152762137943641612130314422\
44692506302781452721317202234409921047992173519751866994628086344355314743191\
564`183.69657934937536*^-13 - 3.022642058853402788345318802669490742808111861\
56344016587968497129923904426386708304043865219452819777569099353414352686771\
9555889387868883381979501254962001635322146285137882627285671730176819345176`\
182.5779091449341*^-14*I)*GaugeXi^2*u^23 + 
  (1.654062871303816609609529229248983481687358329412276262061244264472959381\
94445546220065160357066709785102614612527239809803398678738728485103946951889\
4166171326458821511658078719663825519947855310798`183.696577657747*^-14 - 
    1.25943419118891782847721616777895447617004660898476673578320207137468293\
51099446179335161050810534157398712473058931361948831482872449453680758247921\
895675006813842276188074510947023632209070080605`182.57820112396195*^-15*I)*
   GaugeXi^3*u^23 + (2.049862928278419341456951142180581533062558200134581528\
96517216239745810680324033947600092691022036628746731633398157788572693327213\
523078153756503497932376561779254268489849456104206526726573859565`182.360929\
84804733*^-13 - 6.24231027404708314826079962508185851040610193463480340272461\
68173634717254263937368367164576434794517952506181677338265578238856080419288\
17811164709186357982171807730202151825876062505340129571711192`182.8445503782\
1326*^-13*I)*GaugeXi*u^24 + (3.7128322923466908694968354416223168696559821894\
47855159597640972972129146216874544918953919096250343032409681119782678477880\
238338938948773138743750809231574056193869716787531502296200022165771879144`1\
82.34732637567762*^-14 - 1.17043317638382809029889992970284847070114411274402\
56380108656532556509485174488256568843358081523972116094909064500924795919785\
51507861653339593382972442121657213949412903467351761719751280979462236`182.8\
459676665132*^-13*I)*GaugeXi^2*u^24 + 
  (1.558408986628149445732732303935829491499912887524065431982175853658027055\
02934126313290961810411657517233755993212278316603282016182935901238553394014\
830224618423455469725450691107847841416838240026`182.35022036583263*^-15 - 
    4.87680490159928370957874970709520196125476713643344015837860688856521228\
54893701069036847325339683217150395454435420519982999106312827568889149724290\
5184217357172478922043111396567383229700408109267`182.84567430374048*^-15*I)*
   GaugeXi^3*u^24 - (1.549648300528531419772859325100239178502105946221644557\
95810584113219454027835694951469307916398021274402361025019335298725817681496\
51209508791554743887928844876418184033134972297622790483492812979285`182.9334\
4118584602*^-13 + 1.290449577871361299666318471475155762960641579247160654596\
59041767736082887729183959424894125437490366880497479245767557057203130229890\
07839165500887785668389455907570712506985552415854959669256216991`182.8539490\
8141913*^-13*I)*GaugeXi*u^25 - (2.9157905485558058533655148556689816954556183\
44215526401021223816528924995629337500854643891792886757325762487207222340103\
32199313362517082847302941013459259709488811954853083090816757513829114906400\
8`182.93406310245547*^-14 + 2.41959295850880243687434713401591705555120296108\
84262273686070331450515541449221992392167648519529443790093277358581416948225\
5869181043896984353141645981282302298266950859505979107797280488622537771`182\
.85304909053718*^-14*I)*GaugeXi^2*u^25 - 
  (1.211041300470834797547188287640852787778024252732632735026634165582663791\
02217355597540390842894984240405758338800389267096615605615672165431578623378\
490986400502806024692793078063552157120775691081`182.93349677594605*^-15 + 
    1.00816373271200101536431130583996543981300123378684426140358626381043814\
75603842496830069853549803934912538865566075590395093994549210162374348047568\
5825534292624277896191460824628248866870259390731`182.85386889193083*^-15*I)*
   GaugeXi^3*u^25 - (5.502595423909962728736867567611604650201733420175333077\
76608699788697383980875053374713208920816127778936346627914362145431647790504\
9193061447531038029362589177388773696511890355603478813133480645118`182.28492\
892474821*^-14 - 2.9335614573239160057879825324693312142004317011549872236747\
76790204493365738731478117324746472718824017585970806462722500055062450357353\
248205159070816926054621992080710328400234517771285266684461143`182.011756533\
08866*^-14*I)*GaugeXi*u^26 - (1.025075610043823231862240800418489674594518011\
66617757321225647906542164313589230922707710056706121853740818899387486671561\
8509730938666168792839849044425877859496981049134959409357873470121373941157`\
182.28430322138857*^-14 - 5.5004277324823425108524672483799960266258094396656\
01044390206481633425060760121521469983899636347795032973695262117604687603242\
09442003734038467325778173635241623515133186575043972082115950371859974`182.0\
139437841206*^-15*I)*GaugeXi^2*u^26 - 
  (4.268242396531653938659221676642273007173976132640428533726346336730977577\
85042928829954650354212149933871126668014533403524438552974712925157284042638\
7214394591049469459054346940027235777176309759`182.28423710646254*^-16 - 
    2.29184488853430937952186135349166501109408726652733376849591936734726044\
19833839672791599581818115812637390396925490019531680175393416822251602805240\
757234801734313130549440626832170088164598827478`182.01417325246862*^-16*I)*
   GaugeXi^3*u^26 + (1.947093543276889467737664270252085933346310096518747825\
79043258460837123856226620566219283864441802410762203329604775568868167034646\
700731444774130966815371246318732212657369139087085478916156107452`180.604013\
44398372*^-15 + 1.89307559741579377712324993380264600040991322378271954782266\
55174475770312945784772456836912971374017743997504869330292551481350891710033\
88290229587083491534212262486733899249932839567339623434441322`181.5917945846\
353*^-14*I)*GaugeXi*u^27 + (3.91532201644699609701229540013101617364189512989\
23396987435611734601825528292360534641947457420383429037240521028156126240239\
219056255910527576192903548759447331205247234470674720651202733552929506`180.\
63405177527778*^-16 + 3.54951674515461333210609362587996125076858729459259915\
21674978452142069336773346448356569211821326283269995321629994298534027532921\
9563135304418047578154662664799216262606109362407418876204244288859`181.59145\
351811492*^-15*I)*GaugeXi^2*u^27 + (1.613109737472133751598958835078770600969\
97480997449029596102474672394862382082801034119179931441166606421297525281360\
45547539184174453473550315259509919538449796413324373456881755887828098070822\
23`180.62921760473088*^-17 + 1.4789653104810888883775390107833171878202447060\
80249646736457435505919555698889435348190383825888595136249805067916429105584\
4805384148463971017418649089777611033300677608587890100309119841843512081`181\
.59151167955048*^-16*I)*GaugeXi^3*u^27 + 
  (5.612002133041054884500667148639520722043818845798041434916267893105713612\
11122203749240936636149164111476467225262328483810122201159896972354992488303\
544271864683766808669204068028759614456690096071`181.20160306364707*^-15 + 
    1.58515516966936640915800161018475605621164033801831268666774102857418431\
30236736225689250254901245551464569330249076831088166512451882518458392104703\
0775308466843468242763980934536593576622486366242`180.65255701762254*^-15*I)*
   GaugeXi*u^28 + (1.05491122950508882951880773413416587137547696435140302672\
14898357338982810790061147545277372201698068968422982961839826420026681972240\
5555214224790537689330140742402993815256800778861695588947803901`181.20168391\
547512*^-15 + 2.9721659431300620171712530190964176053968256337843362875020144\
28576595586919388042316734422793983540899606749421701905829031221084727972210\
9485196318270370337533150295518246425225611295601110685968`180.6515410535318*^\
-16*I)*GaugeXi^2*u^28 + (4.38846552974202810328592706964875052097936661868852\
61688689986521367590685031342898410194560553701068399663820628637882382982659\
00973248601170262983125227704703826466124944657807209653518754375986`181.2016\
3295002828*^-17 + 1.238402476304192507154688757956840668915344014076806786459\
17267857358149454974501763197267616415980870816947892570912742876300878530332\
1754561883179927932097397214595646593601051067137316712945168`180.65218207034\
576*^-17*I)*GaugeXi^3*u^28 + (1.100344581966887255829092860507195934273760368\
65792487978211356408974206424704317836806477874768055183062242327892600055309\
373159311288240800139956448945750417385012493569485684246276662419584509897`1\
80.24551736961055*^-15 - 1.41403919653515391779248395759653328615669972983626\
88748427796119141472799645487591110371960500093398781374708598350345441324747\
4010003829395935525210201275398967756987111901501039368958824646436643`180.35\
445010833624*^-15*I)*GaugeXi*u^29 + (2.05135897155386226739837719385221884093\
62114858919895130601778399611069480749350609547504693306586057782818185181341\
75515335429121271032294935275121146820977850409282211719379095704839827938733\
6248`180.24396418109984*^-16 - 2.65132349350341359586090742049349991154381199\
34430041403302117723390261499335289233331947425937675122715077578621906897702\
483901376875718011737910976912739137306454435083481531444881679770380426351`1\
80.35538523613116*^-16*I)*GaugeXi^2*u^29 + 
  (8.540532548626683997493410354296746483486421597949010563230461036168528046\
58770328341694948165580262193613868252589848550327517160670273997991450971025\
032931917583186318255281422639547200649266487`180.24374801205994*^-18 - 
    1.10471812229308899827537809187229162980992166393458505847092157180792756\
24723037180554978094140697967797948991092461207376034958907031549171557462907\
0469746405443560146181173047687006999043251764`180.355514538334*^-17*I)*
   GaugeXi^3*u^29 - (2.736563201139077349316299898746599360612330726543353022\
48779503327625843608006332376438771405055489289232061581587612108938599429061\
75702013342892319797172503077080737252360697562519833121049591326`179.1250733\
4357477*^-16 + 4.718627990064978533710827698809339684333292023221606990959505\
92650531369444852024460533719344265370397757722292463177892462305868824325439\
00741599641553479494484284156242624482415143194130218346134`179.3616836004476\
*^-16*I)*GaugeXi*u^30 - (5.18413211592342623539985478375357738929561668325173\
09355200322782906908637464025954363901107276140354426159987930010698833908991\
11832375060190510005205965946899845047638162092887713752391709754898`179.1284\
09087667*^-17 + 8.84742748137183475070780193526751190812492254354051310804907\
36121974631770909754586350072377049756949579572929836845854836682350404561019\
81389049932791277405215803279295492090452839348904597378881`179.36055003840522\
*^-17*I)*GaugeXi^2*u^30 - (2.157144648391785292581748895798861310767719493245\
84600423673317948355096547747740279346600519298919898895784514403388392753254\
929269173103555657693123806313405380958415967655660842076779471155497`179.127\
97304384895*^-18 + 3.68642811723826447946158413969479662838538439314188046168\
71140050822763237879064410979196823770732062324822054098685772848617646001900\
4249224543747199636558550658469970645503768868306204358224304`179.36069954582\
462*^-18*I)*GaugeXi^3*u^30 - (1.650198162483901334168990853144344223615269031\
47730249118680250047641669892061884406575382669446453051994045848096239626311\
47568326773808122824767323858873937417668890864344650279778632906985528497`17\
9.40346518252616*^-16 - 2.439372506852167242000234263305414144761195467240812\
74191788169580269289909531309198679035392581108428565874751314703677066338569\
2843675160677890219569784108195583262025497044089925316360528895238`178.57320\
72080962*^-17*I)*GaugeXi*u^31 - (3.100616164495690349606221983084488121143545\
86355415643064464863289367655455850718865005709123838486903087685877215709491\
4342646554889061748535358604547329715801869154177995561654705302170959547915`\
179.40348461597716*^-17 - 4.5738234503478135787504392436976515214272415010765\
23891096028179630049185803712047475231913610895783035610151587150693944993848\
17408189092627104416169334520286671861629780695766860996820360255013`178.5723\
1600597999*^-18*I)*GaugeXi^2*u^31 - (1.29065515542666533490625336574509099221\
72780029807086915414729736006159766790366843179738920331305267014671536607229\
62956464940011564004380105056104457588191558475530862017996278594562077051209\
44`179.40347552321612*^-18 - 1.9057597709782556578126830182073548005946839587\
81884954623345074845853827418213353114679964004539909598170896494646122477080\
7700725341212192796017340388938345277994234574195656952541534181677533`178.57\
27334578258*^-19*I)*GaugeXi^3*u^31 - 
  (1.204114580803142888802109973335595659671608333092726259223415149729305243\
04663263980699809600816989982057929023109467175645829040262784977741492017941\
4000864574467573730047251873772397465270019785`177.94305408190286*^-17 - 
    4.95585668323167810347110751585250973548716802540623922926428376488130601\
30823067862430571747970746688067248487504568821495654059578962369873390573190\
58778937228649907743646315644342467746066562209`178.55750500520833*^-17*I)*
   GaugeXi*u^32 - (2.23735755146008249948859755035967555830425823969300205156\
30019116497437557227484874860455433803393883252981004984356586642528857076908\
7448505458245001268481821362323161420577986557264030145323853`177.93933779814\
066*^-18 - 9.2922312810593964440083265922234557540384400476366985548705320591\
52448774529325224205732202744515004012609091407106654030435136171055444351260\
73247323521050730371857701933684183314212700985011483`178.5577224147547*^-18*
     I)*GaugeXi^2*u^32 - (9.3072893120133637755558135583531789423211768562805\
31095240762723308202583839352827426188221986914408980435374483406443691325733\
287556947563871605737729263472797374027232961722293481351948420421`177.938675\
21037424*^-20 - 3.87176303377474851833680274675977323084935001984862439786272\
16913135203227205521767523884178102145850052537880862944391793479734046064351\
463586385305146710447098827404247236840971425529207708517`178.55776076546474*^\
-19*I)*GaugeXi^3*u^32 + (1.26120921716149969136045961894750660254241088046156\
65086345248708953457012274653651124723001115180208002139129999238896967082460\
5303133705086216779038236382760997942238209562518744050688595764672`177.21151\
444901005*^-17 + 9.0107450584227341025114007341899126928588770602564915735680\
00411689991802865889026771459544812069471150230494176342642511312111316981579\
46246279051196213266885489753478042012079360207132067868857`177.06548801535672\
*^-18*I)*GaugeXi*u^33 + (2.37532463433297899294392839397842199464182161538231\
08817501934383723509582336453065173545556765529871935660855570490750112648080\
8103946109471199426693524525136149638541954989367423439029620306629`177.21216\
629448696*^-18 + 1.6895146984542626442208876376606086299110394487980921700440\
00077191873463037354192519648664652263025840668217658064245470871020871934046\
14921177322099289987541029328777132877264880038837941147477`177.06420529608394\
*^-18*I)*GaugeXi^2*u^33 + (9.892616439340092511673695210680110431416118148300\
40091088822990026802718007235764087010506242671956250107348921837409742255815\
7397768496683051178606867996223464483318792539188312059543193571769`177.21209\
889514944*^-20 + 7.0396445768927610175870318235858692912959977033253840418500\
00321632806095988975802165202769384429274336117573575267689461962586966391858\
955049055087470416147542888699047203219370001618247548141`177.06433845708736*^\
-20*I)*GaugeXi^3*u^33 + (3.97996034630870734208408177203573499142805151577205\
43093073231720450989669299522851676290754437976195751878907887940137745422442\
8582884717037991405006309987083645580614776157409259341567520727452`177.40272\
253733528*^-18 - 2.5548418956372594314030714077370888562123982971667687783843\
94922074678424013515082099070483616772839594933698032026577636188376993928257\
56142373118274394632994324119293212619841546026904418463238`177.2102078215959\
*^-18*I)*GaugeXi*u^34 + (7.47760562203660328675228876521047072123199567502213\
76029798237776114429908379429098770837529905474871792708063124188357663908465\
433746163188087021680225642587411662629973149169115308326505538802`177.402979\
70911732*^-19 - 4.79032855431986143388075888950704160539824680718769145947074\
04788900220450253407789357571567814490742405006838100498330678532068636154829\
27669495967644899368643577236747736622028988004487815927`177.20958245430805*^\
-19*I)*GaugeXi^2*u^34 + (3.11336893245965941487378772440374251404823322744291\
16530802731305530080504456248514615367504633911483741155595621588761597572216\
30195697077424011598338745331209083989004192632275712260906127715`177.4028863\
3493856*^-20 - 1.995970230966608930783649537294600668915936169661538108112808\
53287084251876055865788989881532560378093354195158752076377827216952650645121\
9862289986518708070268157181978223592512078335203256983`177.20980980724096*^-\
20*I)*GaugeXi^3*u^34 - (2.671123648021613100759198545652007843641256399157085\
09433979488177042413809815910053935924585429912252876112780273653416868117665\
52808856186096042057165827479427347053067233946544826793667964399`175.6874949\
342535*^-19 + 1.4154644071760052565223179369956226351478373496330563972493693\
84705943860727664762264285183572228018485629103731485703496006002233891917489\
24330488068721159667130516634682524824950900023633048864`176.41169989520316*^\
-18*I)*GaugeXi*u^35 - (5.0424043022703006972797961457950758906552726635298219\
65401763683315512647100703189619052274050193224807966277408285152020085723284\
994798517595754932494112630724747410225115233898311330980345248`175.690335489\
80002*^-20 + 2.65399576345500985597934613186679244090219503056198074484256759\
63236447388643714292455347191979275346605545694965356940550112541885473452923\
311966512885217437586971869002973404678293754376767747`176.41159805040374*^-19\
*I)*GaugeXi^2*u^35 - (2.10421448524919185568555219146614249143533696069288312\
53784793823395339580579453502117012489036497062045454221652891963976016732750\
8551057266941922698455793495495409319596985867200393886281588`175.69097591961\
685*^-21 + 1.1058315681062541066580608882778301837092479294008253103510698318\
01518641193488095518972799665803139441897737290223205856254689245228060538471\
331938036884059899457161208457225194928906432364973`176.41157489724964*^-20*
     I)*GaugeXi^3*u^35 - (4.2894281417732522973109908497270514911751810114069\
59485907276329626492000874319717162297016144161210115444064542410192166005619\
2763206751230416797019034085081152066116698133688641154574631149351`175.63246\
110462546*^-19 + 8.4474795033484935116826323855550171482693345202604890731383\
42832302373585314986352982254602176234382131955376968985338893567753482486372\
057612374409686171511532815024155497546068314014072344245`174.92678885457033*^\
-20*I)*GaugeXi*u^36 - (8.0634966569865883329532708120275372580300259721951835\
81900803520003518026261309741435307253787231437427233444059430433979093876448\
751123805385736281150908009953244864033120524548002738574667044`175.632502919\
36941*^-20 + 1.58390240687784253344049357229156571530050022254884170121343928\
10566950472465599411841727379080439466497416331816847510425439537779661947608\
02320201816157158412402817029155789887808877109460553`174.92570792789238*^-20*
     I)*GaugeXi^2*u^36 - (3.3590897086779555063569431084539108701909487453053\
94652674416111112659930938783279587597082327531980202364981058133994601293055\
16524417940486334182400268245315269729750814159985958640224223173`175.6324995\
5408793*^-21 + 6.599593361991010556002056551214857147085417593953507088389330\
33773622936352733308826738640795018311104059013825701979601059980740819247817\
0009667507567321493385011737621482457865870321289451`174.92579512876017*^-22*
     I)*GaugeXi^3*u^36 - (7.2367966275619419363520992174124597704584296931682\
07023181022813391037505152180858856846814829009614102284629843361508975887447\
062598456535616885252995862193755527044318760457893949948557032836`175.213368\
60775716*^-20 - 1.11679863868062772906922989909747896079048700276476542844733\
86401192265014499668986085743368442650635967598455811259958050206370839374071\
77029962742137862306764568010320883045072213302006715534`175.40179711563903*^\
-19*I)*GaugeXi*u^37 - (1.3603392720142339366100084276216094284147046602421475\
56453839714532563605968491681909064628586764883625093062219312838777014974360\
630983984405542572019564497543592590500630102761829083000123832`175.214142446\
90504*^-20 - 2.09399744752617699200480606080777305148216313018393517833875995\
02235496902186879348910768815829969942439247104646112421344136945323826384569\
31180141508491825183565019351655709510399936886889755`175.40147135885732*^-20*
     I)*GaugeXi^2*u^37 - (5.6639123538807814875276551413584445479088046377342\
46541115291022373400305224679250846127574363386380778072779659066493168927089\
8048013005456972508388538876972750326972256543655260823892103567`175.21391773\
995282*^-22 - 8.7249893646924041333533585866990543811756797090997299097448331\
25931457042577866395379487006595820809349686293602546842226723727218260993570\
5465839229520492715981875806318987896266664036954007`175.40156612195116*^-22*
     I)*GaugeXi^3*u^37 + (2.3235673980759375215868004306875151028838263382202\
31653602120590437612063341596075069585015233293095690229450163968459122381002\
564483271393518319878183526461328343147498145386024712113048411103`173.575202\
21225573*^-20 + 3.30639588422902909437083181031915800225106257909222320966326\
23321552673439442465341403970785691399331580901111808759171302317226752369771\
30228138767034222827218371829138664706033358635157219307`173.72840178965353*^\
-20*I)*GaugeXi*u^38 + (4.3621306615993008634727681115538386444574439378588717\
09456061860742960611649204636840909983565582962280445873193176999824184143188\
34569123933025965316042266676499305063811048383225372656949288`173.5755649646\
2354*^-21 + 6.199492282929429551945309644348421254220742335797918518118616872\
79112626989546225151324452231713737467141895846414234461918448001606933211917\
776018818916780103444717963499632381254770767832844`173.7282224182266*^-21*I)*
   GaugeXi^2*u^38 + (1.818224988989254467683631903080526963739090742679619301\
86544447648339617566328122458496119701320841381196252399105231831739370060457\
75221068315412467277278336110339016432404826702058105624227`173.57567209807146\
*^-22 + 2.5831217845539289799772123518118421892586426399157993825494236969963\
02612456442604797185217632140572779757899360059310257993533340028888382990733\
4117454865837643529915145818015885615448659465`173.7281693578446*^-22*I)*
   GaugeXi^3*u^38 + (1.192107482558822753998562129765223676406864389797294718\
27358624489578466798432489584182635547853423280311384806453362985709105966790\
6892548230337058746045694384859822597695075546426232956152905`174.04884151346\
133*^-20 - 2.8174858484640755251751487442528037333063033055529782600325963465\
50237784294736108774510882214115917776134055668550032957764266428222103603846\
22784590061560458034964692499676291567616412182278`173.42238784288836*^-21*I)*
   GaugeXi*u^39 + (2.23927130266693599931167709079172792625745977522144736841\
00026494774364815395690517185911124128188940821257091988169113987151641812944\
9703622203161455803823420139268156905114496059657949719597`174.04888323702713\
*^-21 - 5.2827859658701416097034038954740069999493186979118342375611181497816\
95845552630203952207904151467345830251354378531311795807999552916444257211677\
2110636542585881555879843689304669054234372242`173.421639538018*^-22*I)*
   GaugeXi^2*u^39 + (9.329263516058687649459145085513539136889412016187001763\
63577347943757356522138349021674348500532879032580571536815001991255349493774\
1400067547466032820636887183039373759158899817126106009881`174.04888070019314\
*^-23 - 2.2011608191125590040430849564475029166455494574632642656504658957423\
73268980262584980086626729778060762604730991054713248253333147048518440504865\
504609855941078398161660153721027877259765319`173.42168511350567*^-23*I)*
   GaugeXi^3*u^39 + (5.519431764047174041450402516454416433392660479705305346\
99833915473804185247244172795103974821530634396602077712633971912640502790776\
77724365798865235696822911082080315674324481420259020683647`172.5629180565936\
*^-22 - 3.6789662283111145235036437969536603419061950649538966336916459644068\
92048477756927822444621120658860795122202993915356091524663095477678952325780\
79180515992732516899860816835294611164077098772`173.3867494891726*^-21*I)*
   GaugeXi*u^40 + (1.04250688903765164453621287426805130199579783425477613440\
29094432831407912060631089644899100371682593876013682053447646355830815667651\
227290723075188094854520188536161952094569583110888869331`172.5660307724066*^\
-22 - 6.898061678083339731569332119288113141074115746788556188171836183262922\
59089579423966708366460123536399085413061359129267160874330402064803561083898\
46346748637346918723903156617739113017874196`173.386678912104*^-22*I)*
   GaugeXi^2*u^40 + (4.336242087899209008596492351150336845362881634669863945\
85095890201708620582348541324988074387603958527002932293372104632109723374306\
009746689359682946692538854192615229786740712065288383267`172.56529341336275*^\
-24 - 2.874192365868058221487221716370047142114214894495231745071598409692884\
41287324759986128486025051473499618922108899637194650364304334193668150451624\
3597781193222788280162631525739129709078226`173.38669572446736*^-23*I)*
   GaugeXi^3*u^40 - (9.716650281187033476199677010797130310044816408489122821\
33465457954821025505348114571921810317489003462973057576934646592269729026778\
37135691471036980820469951411438223457827617077161234636336`172.31366171981406\
*^-22 + 5.7112839922971100724144886343269919847067416772141236875111534241804\
39791148140342124685940585786136397675654068199582352985782799984808771555757\
4761278426398617272472338987639630905935291962`172.08287890369792*^-22*I)*
   GaugeXi*u^41 - (1.82268237559659378071462155566553527461692039411740436343\
24204862945556038986975158336634283091412074159261981506500288014433023481733\
940798292287081339190084498655057188467939939581523599846`172.3137112997086*^\
-22 + 1.070865748555708138577716618936310997132514064477648191408341267033832\
46084027631414837861385983490057456418513778742169118483427499715164466670452\
67739704949740738588563560182432319970643253`172.08273533347528*^-22*I)*
   GaugeXi^2*u^41 - (7.595885405686585470550175615170597198118771559827040562\
51145769050369404856028757793812696885751895499977785317859482502848569091938\
709419390698570496453065127571595951530624379717093421636`172.31373147950228*^\
-24 + 4.461940618982117244073819245567962488052141935323534130868088612640968\
58683448464228491089108264541906068410474078092371327014281248813185277793552\
822487706239197441190148340934679998776752`172.08267686156188*^-24*I)*
   GaugeXi^3*u^41 - (2.697412667624503673799369368468084736942698260112206334\
82817267819662411387654886317363351720364149500683964345613958121399628795353\
81228858574864013399227596032878752865844738319801788635559`172.08926940245738\
*^-22 - 2.0895769453292487589353395037643675617165315173919935229892131462733\
76806109170068822462599604178112731413784702870216883281491305343751056099799\
8537032704153911426705718070631254130601593152`171.97838037771865*^-22*I)*
   GaugeXi*u^42 - (5.06553350294230782690425353832260569031283796742435266129\
01110269729224048728520708171007603244622088269535659174144072901462277823584\
71111887339461495891186951733298354241289226555909486222`172.08952287906385*^\
-23 - 3.917956772492341423003761569558189178218496595109987855604774649262581\
51145469387904211737425783396137140084631788165665615279619751953323018712472\
569363202885839250732213824336430592785503`171.97795732701965*^-23*I)*
   GaugeXi^2*u^42 - (2.110496023426309918365805444117474885693220878397590710\
38196023784731269848958434149807592809571298808303811010334990666349786643965\
748504695232675715000136372355712139909744614179487779191`172.08951186937992*^\
-24 - 1.632481988538475592918233987315912157591040247962494939835322770526075\
62977278911626754890594076415057141701929911735694006366508229980551257796863\
570568001202433021138422426806846080327208`171.97797572950765*^-24*I)*
   GaugeXi^3*u^42 + (2.836339442743501598252513261332104868356309040162082543\
12181104221886175474325997949441992521144936242978838941366068151100884403962\
8225667324856722772454682690858904850457808926011732901635`170.5666477570627*^\
-23 + 9.943675733168530092593452400156940353757468801337765210533002061527820\
52267887836343840569490830670751229761786767748607767493365886767117890803511\
465136058508914642927243931540631348363893`171.11143650602992*^-23*I)*GaugeXi*
   u^43 + (5.3016006660876476752815731615390380566759640096190283593863351087\
79980184688177879837729174694543523803294739034446753369767869137990009831097\
57407109646147531101477818446169290823894758522`170.5653967602215*^-24 + 
    1.86443919996909939236127232502942631632952540025083097697493788653646634\
80022896931447010677953075076585558033501895286395640500610376883460452565839\
97130109704214955488582371628749327098103`171.11153797350357*^-23*I)*
   GaugeXi^2*u^43 + (2.210358546467848622414770207909990544036221649953486757\
58018695946870443808248978453471926905427416948981022988401736041809288912092\
81355693146959075707325075114703750087100982796547853993`170.5656437350024*^-\
25 + 7.7684966665379141348386346876226096513730225010451290707289078605686097\
83342873721436254449147114615243982513959123035998183541920990368108521902433\
3213754571008956478690932151197888628643`171.11151799158606*^-25*I)*GaugeXi^3*
   u^43 + (3.1101141486553752303711814134354951629067167377874814026251345660\
50219859532740640171942459635967365641957445470787408415100676330201422365997\
48765295870735934541693614883968659823547547173`169.69136272152372*^-23 + 
    3.24468321301300655943341197128677353722284309520153915712492895938480886\
68341510644843699571151693618243091003887854481894341354045207467009706530532\
179407075514327722013188573787934467816`168.7097586944438*^-24*I)*GaugeXi*
   u^44 + (5.8325253212592988270696348663691901408577397314189396231755168604\
07391058939602704984130814880897412840972958968650721366528112545539849605738\
13093888947924836556075180536187248903279663258`169.6913635722987*^-24 + 
    6.08378102439938729893764744616270038229283080350288591960924179884651662\
53140332459081936695909425534205795632289727153551890038834764000643199744747\
836388266589364478774728597028348825684`168.7096805133409*^-25*I)*GaugeXi^2*
   u^44 + (2.4304972641451862591147365681160962046754406362509028970128131799\
74129870609606086364840839282477020177889549252361487849914890554518925775036\
284057602971421747171284100889781867535265366`169.69136410764835*^-25 + 
    2.53490876016641137455735310256779182595534616812620246650385074951938192\
72141805191284140289962260639252414846787386313979954182847818333601333226978\
26516177774556853282280358209514534398`168.70963130333655*^-26*I)*GaugeXi^3*
   u^44 + (4.4015163311974782150399644098488436863546903406691348654994028455\
58068466106427220032431268719194166863712744493953550062743485850970175580070\
92759499544677696833823039713071937968191121633`169.84783560490808*^-24 - 
    8.36776463458058137115203159638391259616929007660922289534666516224930669\
76359755219371978727761608337036938996267770860405501803760773153875597025427\
6161886130411140087381063598833359338033`170.126842743344*^-24*I)*GaugeXi*
   u^45 + (8.2679763155845006687464935075088043774904999102077982884208816267\
16746848045178929486365966824911602862880394757396443753623369151984529611774\
2933701996884871864323764031013092386785197112`169.84845856051126*^-25 - 
    1.56895586898385900709100592432198361178174188936422929287749971792174500\
58067454103632246011455301563194426061800207036326031588205144966351674442267\
6780353649452088766383949465571075443409`170.12667006471523*^-24*I)*GaugeXi^2*
   u^45 + (3.4448154331346167979655789258772056576321287324520292056480604228\
08812615110888092279938296372361957610594773747939986446608198969473030108693\
142140531038441744486083332356004756059871711`169.84844132310897*^-26 - 
    6.53731612076607919621252468467493171575725787235095538698958215800727085\
75281058765134358381063756513310108590834195984691798284188104026465310176115\
32514735393837031932664561065461477101`170.12667485131135*^-26*I)*GaugeXi^3*
   u^45 - (1.8538577579611324904896496877788823300193901563924090471291569150\
91910683181955374877022647727132708967503094242921240080874526534191169670977\
8085978848457067210264824294003110917088146472`168.62055371273365*^-24 + 
    2.17750401641919636952787120571602026644810778669018374026908160892267088\
14465626312370894049984415432642730107044655831959612662247529006158948942392\
9138742634449201772042426818276120635814`168.69043626875524*^-24*I)*GaugeXi*
   u^46 - (3.4724476968059112751085614562850034481103568380231281700810926941\
95206703520738213200760172433341708210419076214592454164381996807024155784111\
7404496406341154778785146022454718154530236608`168.62029736436963*^-25 + 
    4.08282003078599319286475851071753799959020210004409451300452801673000790\
27123049335695426343720778936205118950708729684924273741714116886548029266986\
71351424395922533225795495666763171403`168.69062188820556*^-25*I)*GaugeXi^2*
   u^46 - (1.4470968977365891023990432837426197533885819437246636363358739895\
90923380478175992890422331718021565860515500738869779209168494372997833837568\
962773978013422195827773908882170589800676237`168.62033980257988*^-26 + 
    1.70117501282749716369364937946564083316258420835170604708522000697083662\
61301270556539760976550324556752132896128637368718447392380882036061678861244\
46396426831634388844081456527817983773`168.6905911851815*^-26*I)*GaugeXi^3*
   u^46 - (8.1859493656721883134631756768432911953629438928347586698225177975\
36924587960119573018022773378655713368325738895784983800914814850770678470261\
4494576884926848390586927461696083873265366049`168.42469416362187*^-25 - 
    2.74913154869996722029185248844444007577244549550011069037497063711046004\
30245009929672681891615350091212971289147321530720463280014866198697429345324\
318563719997923463577745144860120566756`167.95082063140708*^-25*I)*GaugeXi*
   u^47 - (1.5349660669908693989531389395337419821403124267611662866660352471\
20218473409638308342128831113409146617986825337453885123616679556503998867748\
2313091709644808989043159438141867911176477698`168.42469704728796*^-25 - 
    5.15462165381243853804722341583332514207333530406270754445306994458211258\
06709393618136278546778781421024321167151227870100868650027874122557680022483\
09730697499610649420827098357562948222`167.95079506201*^-26*I)*GaugeXi^2*
   u^47 - (6.3962491718585219668058538096491260163137130792294676906255923352\
78629112405475317807515880948114489332809443711555864293597116819489165865258\
55254650919228501005973092473879823036623772`168.42470088140752*^-27 - 
    2.14775902242184939085300975659721880919722304335946147685544581024254690\
86128914007556782727824492258760133819646344945875361937511614217732366676034\
6238779062483777059201129098231792292`167.9507610597758*^-27*I)*GaugeXi^3*
   u^47 - (1.4677600138450007511116505258210291295101293847124525050955248640\
05721394629550623006417328243299257220702946583488828553752474763629190612781\
371248094075626666891817672237325806058166163`166.83127487801593*^-26 - 
    2.60365321772722639702300220356057259648983103086046978264285058577607421\
25949934565685847051614105990525943654763982998741616152654077072037688756540\
647884870046102670368031617024843243713`168.08020296574875*^-25*I)*GaugeXi*
   u^48 - (2.7808059965239326484088316376401989939043975340588330992721865456\
41489835749234283121560820010186708954581828194188375827288176302598820211605\
70932283063311520181339437259818661532221854`166.83577479509663*^-27 - 
    4.88184978323854949441812913167607361841843318286338084245534484833013914\
86156127310660963221776448732236144352682468122640530286226394510070666418513\
71478413133644250694006103113364496578`168.08018851566135*^-26*I)*GaugeXi^2*
   u^48 - (1.1585139786020489581660355586994272304697945792303023159400882827\
79563491489471246977734352311480263975789111601754106192010271342156149386665\
6357736263870966248592676337872301969823676`166.83571681198325*^-28 - 
    2.03410407634939562267422047153169734100768049285974201768972702013755797\
85898386379442068009073520305098393480284361717766887619260997712529444341047\
3811600547235177112250254296390187312`168.0801887037731*^-27*I)*GaugeXi^3*
   u^48 + (7.1329504525550379459123761204105941620196652882023014779838570550\
98645893409834953173257393561966172371320386210244674230340820545555545673747\
749748427276712703606752301644057832514222539`167.249232145721*^-26 + 
    3.33617950797862803027896542454276837479387732781108660002518371216142526\
06425466164249169825321595413474469674317026571977466331495673304731923607567\
50654104021085446322148291880606142972`166.91921234885837*^-26*I)*GaugeXi*
   u^49 + (1.3366823420748074338711909371186099468879358014080304519751340980\
56671385784223218690820351034279441598616782333718601657654519846463456302167\
956898559966905289491060203654157645161332479`167.24918864072288*^-26 + 
    6.25533657745992755677306017101769070273851998964578737504721946030267236\
37047749057967193422477991400264630639344424822457749371554387446372356764189\
0747644503953521185402559100319134905`166.9194111122803*^-27*I)*GaugeXi^2*
   u^49 + (5.5699444671947597158098486613007201207416509478580707177303766168\
17850535564555578482870560595272436769229243145598433925624025983405657310622\
5813816817100466457651504893322812044832042`167.2491947299456*^-28 + 
    2.60639024060830314865544173792403779280771666235241140626967477512611348\
48769895440819663926032496416776929433060177009357395571480994769321815318412\
114485187664730049391773295846630124`166.91938330549326*^-28*I)*GaugeXi^3*
   u^49 + (1.7336975525017828008884650847687717339624066697844087053017825949\
49708689521435937464674478453523162103463312768652806800364011646201059090798\
31329582847540918621517991625787198516612712`166.4918336876305*^-26 - 
    1.62297070255049349649594458131592676311380117984090416844935583324021511\
37815185348413424614585480666258478276638286241712985871064012979710039139057\
06411604414814765628756667255150335221`166.46317103167164*^-26*I)*GaugeXi*
   u^50 + (3.2506630032323332627746375782121380846268970055236000974179788696\
61157132762540987859113813544783698464522125710463803526281097799931533588857\
31540827840991380789703716491727876024740702`166.49183244541794*^-27 - 
    3.04307006728217530592989608996736268083837721220169531584254218732540333\
83403472528275171152347776249234646768696786703211848508245024336956323385731\
9952175827777768555391551394715952067`166.46317244915696*^-27*I)*GaugeXi^2*
   u^50 + (1.3545534169437332566727478183970392328153924841725964961681340252\
88345060018484053834507112719006424837403595354278773656029625417501577293380\
8808540819519053225400922784050295869108543`166.49184899206898*^-28 - 
    1.26794586136757304413745670415306778368265717175070638160105924471891805\
76418113553447987980144906770514436153623661126338270211768760140398468077388\
331340659490740356474647974779829695`166.46315356639448*^-28*I)*GaugeXi^3*
   u^50, (-0.0380723868464082199021307396092835185128666676922650225930733595\
29704828923549774116326334064175731572268159641371817167910646759066090451872\
3209319080175565498418369358721128397480397587553187582422619398918933`189.42\
517172806922 + 0.745795186552832644346023211871120060097935634371679963430156\
80430419202949250845308509776608140214384512663388840207620228914150134918694\
065943089774600315011509693720628945963347939735023815578829849772044022738`1\
90.71373724716253*I) + (0.095277519850243405883866834080449405679695093874450\
89370715926977590191225550896505957128418142532564151194587713598376368839676\
48281813099782401925568830797992951268182752683868398250913545380615649639449\
626617`190.0883630462775 + 0.408098279815389247214779295812752314822472219992\
67968477636804650332936951174851876542183065222829881759944814821548538123625\
46780965627127662222552747356046011148108760815590999783809459718989265029973\
686644081`190.70481330473982*I)*GaugeXi + 
  (0.003998329602096765635724454854866100825473500040170342748784025821062810\
62382803187628315249116333697802638809434796476647266434796993195495808239659\
02865015425109637164370839189794409861521653020779745424506472`188.9830268731\
7158 + 0.22000156853466381397447673924844278336127705324313644081320776850945\
54690117086489153628106093583042093722613693577726573475418512314955883166873\
3082353393574672449626204525658602344568653713893775380958872548077`190.71703\
313758726*I)*GaugeXi^2 - (0.1072842308538731090969987145891742679174306442771\
55980200575128173017106262055972374528450884099494328434138002325965061557889\
55970916820742117836455347291099500971894189355034654496676301081642132328405\
564366658`190.6650093812531 + 0.070749312598637352963763268235628350751116033\
80576484164734170044242491650064744140596687271935491727443622267456573011734\
92795894017813606487402792300521195067555327903875018881317469442718459839587\
6131376415405`190.4636890091851*I)*GaugeXi^3 + 
  (0.616886296396916082172544685197193312886989985109180815455019923799091198\
52792259954419075746704348161306034237685669961342640474092328046128478504160\
116777161288305904405123181136033539123655081018943999994878232`192.649623114\
93923 + 0.4203682613132460576060888737227068275844792762339989142244687053949\
95848823907507815680416358381931366952743084350161937191371498249340797919202\
82806450308604290982478286665608791975565883074357917722547622350963`192.5923\
2582309198*I)*u + (0.31661468950647993644695442060819411083561222131052029893\
42678771072872991829970989955359908498949522014227874753977444282651975710021\
79386076128282142214219711423199456652515870417605181344424252531085879778622\
12`192.4392601690414 + 0.4840020525500076462055444526326456761490479931420368\
96435738039226065086838303699612226023163815620804414242397879661671769505180\
64750920807516131573976847432412685161055344101474485543090356270761528530039\
157407`192.65847806419296*I)*GaugeXi*u + 
  (0.104795016549573752489124186547615134211477546871967616321038324896741524\
07607674036058276686915724497746130264321384195582176026091644307433918684568\
249940085031162655629007700023718948481443412754804920580383631`192.443653479\
47698 + 0.1578925576783460146969597742947762561447584718521544846290546493719\
90593048753194878944334589079501493964720093560741760076215210835125586971392\
63098249952772962780894644898026922695155136882250225375310257714035`192.6576\
8579303915*I)*GaugeXi^2*u - (0.0145676327103297569519982442002940026841700339\
81731886359654402526803947663797321309701533758556460483742873206614531135344\
32402229044352896803787754593240729225227354352373451297505580810323566545923\
300881524985`192.12528017752507 - 0.07018027585945807559690916889667079024312\
02144503301626719537369761059090424956921943683548664446808286013292989734481\
82344574898509197943181802618929008045766933782389082988012965072337192174081\
75146879144762863`192.71509648772047*I)*GaugeXi^3*u - 
  (0.142514671788323792530478314221032812249480436595058827639197198806030411\
95675670226874604558679086130273445336014974155637336274791738885109480237395\
05869055885711750843250136955812188524255837637581540415453013`192.0179710752\
1463 - 0.38784610946171006406702682028244753718009588497340210552977675831649\
70989691065787668842698614939975653869228207527556267824075947278604524497174\
5380669440368155495115131946095474773208451236096381806762315873451`192.22707\
150197118*I)*u^2 + (0.3720224487428518925899462451699328172106467229963322656\
89212434192310439333697924066692480930236486935512536055660509849805855562866\
20804465787496584965545879102739796899446807849864067948571391496235218511631\
185`192.24852725315347 + 0.04575779469739670968481641876297350270125673684574\
26481909207840599332797387509082837823361259126769832388672308918386148058565\
57843623032210687146993629284961861747211479024167158996808303359961927497078\
14637871`191.7447970773522*I)*GaugeXi*u^2 + 
  (0.085988944481312743416419080210170823530134172659413073444080072242899132\
53626380943294008687375235545850891557399099264079732733860761676031390175732\
542144322927111562840151971116639392852063343893893683353313803`192.238841270\
56797 + 0.0199424664856768073563517277663057586861563868761810740679488404305\
13186171397063308574165195555501293016154459086438157894842676542107711016337\
64427506144102281632823078469460130431523740114144870959305714014723`191.9184\
7238821788*I)*GaugeXi^2*u^2 + (0.01514380449797203273559458223555680962310597\
40555689585265291638725138072759393301609885886390999177365286312251381147931\
66867504691744307061140014261663066130765183754839906281504509481432663220578\
67480838542298`192.2363673841653 - 0.0038751631777569458691515880929947307675\
08571190653687698865959466776335549418246540801637914781421613802688487883856\
40615023817405685536966277962730109589926132553122184227742993530262883905991\
494777607277182816`191.99531889817706*I)*GaugeXi^3*u^2 + 
  (0.238296040264254146069821453312727571187201596031218089473367731182442704\
83341601483867994888547658397475709399402104967279643024836137333360731867241\
62507457355973460587930223691740912070145180307886253291023377`191.2353160461\
6173 + 0.25741591932842640701154598900262288938219025721618434713021234795047\
43355321280128613044600226447730072330305801267051151613495016741011307035387\
1607926611276081049739095198047364453916717847405023963933998316615`191.21772\
395738418*I)*u^3 + (0.0869413916576314840481579700911064839977519362498209078\
80010860981676450049637760454474969191590095749650521560316208598948254738968\
12460080171152696030426070580095804229130740653317067872524391785045706074607\
858`191.2064011615552 - 0.086364693105248853727964593472711335384206822812550\
36498395345315109709910384949027381065890703180740768038453824666730182916577\
92555271366643786918320014797774370034513911295106350114892949788246235471624\
159816`191.24353352327097*I)*GaugeXi*u^3 + 
  (0.022205322509261653407730617421600847065422951674713357026856408968341790\
40199872501391088447420299280570708674946101233753141519610792182415526158692\
953168608490686545329909002446720080830616974275642110320935952`191.208942042\
487 - 0.021729881374779909723619665083509449673127020377025058898002806077754\
63613678311172955346046898033788940128240260174615232998296387941405850879402\
297953055023765441763850081035385438018945819082737651257980542045`191.241924\
49744132*I)*GaugeXi^2*u^3 + (0.0002667575527632860113786935961257258762558911\
03868635246150189864844303137699864270580553776765713563806726537797447227231\
51942274802455996786355023537778107281975980640874897184731579079512450805164\
267050831563`190.6313561343843 - 0.002202108649142259438173725421224138930331\
78153058955477520115056918362741831437672447452630690336289424847053440580716\
08363890351414616123637980563259471128768900966423633860622171140947201997530\
2902313091460159`191.35647836234259*I)*GaugeXi^3*u^3 + 
  (0.112333474971925393967949426162580300103102910318624728132254007912259087\
47629002213589940379091033197852948724244630315816938318987737037576707071191\
610658593324719640353520695109062417188666816138677982363808238`190.255633081\
931 + 0.117246819539711878006239310115358224484814049311653846880284368614578\
75965958682260913441096267033112901077342041914366774074869874843139014622451\
083200980616162963478747474459417227148792465889961873542758070573`190.309973\
88088713*I)*u^4 - (0.00882953535704175206884476477804647854504952047427120169\
91223524686374201585463078362699637810565052776821354792632504992921581474020\
27515148907076958214349560704917746327259616853700972331997476262518461857056\
38`189.75222952660303 + 0.039910589457847043908726676516466091466698764503282\
64916379837346024499504711215814432713843312488425844682386502789366458240601\
54448847389548956962389352917970053375666627696818455614014011515242082030873\
4515669`190.38316072259298*I)*GaugeXi*u^4 - 
  (0.004700816899486154600573025552277679197482537472998975963174102747846381\
99654896668509312324941089822863894067830116004574357952168715135799967555083\
990437571730001637864232165125685075653671094277829458869881354`190.022551766\
883 + 0.010355446086165806552438968841980233224575014638318974264596882802662\
66022791559715170193962726160516136379699188253809324713034641800593800005205\
421775984040767228562664849635134163955996706686702005522220938589`190.363431\
9589898*I)*GaugeXi^2*u^4 - (0.00048973442729409226462639218230101598070087754\
18635693322048617091026969385951641283152804239965135684803150277637675158109\
53011552078614704434860798851402949366792206596148688297342675923395162247661\
05761803994`190.2154224810228 + 0.0005897637531376331170502443405137559571192\
07877041643741761688986774304548179491938881872614572321716830255244798274075\
74493842279921932801022261754635854677055196094529025047878149113495624013346\
326197019447895`190.32338745174596*I)*GaugeXi^3*u^4 + 
  (0.052186369152786027439382794693104201443250371967812043303118132738780428\
66833928697761279184267663305721240455502572033771425752267899135989847530499\
658217874691810488228739037314735517377834776309002989779476602`189.874401401\
7652 + 0.03178219683617953890372779512577000522331661077595462203405058002988\
23248009633427252462544739993784387719466806833879605950904292718698979103058\
7096349448908607457811245205799696998519430094963376774867998039379`189.63989\
939611747*I)*u^5 - (0.0160851257752069342351557791917347484605378387558572080\
87334689926358270634507530030110754332019462807916938442606368628633873947532\
02246903127237335595134571327725154047327331236581713671703520144714331683261\
236`189.94685620054904 - 0.00047558168377336101361926395240675409889735270034\
19658888966471399069472766668011008401856299723947778345056461147908107750859\
94400159922412801312142366337347859411108054375981515152272541070892041527464\
96849712`188.42899824742327*I)*GaugeXi*u^5 - 
  (0.004480145790156888681234573675702837162461656372976795760816390035378876\
01893581839024069182902943055797903032194614449926759098165888444560462998342\
799804014799076607196819737814371479886481622900959666940234741`189.946797104\
0634 - 0.00002842199283964360308271441862490795060341389308942117973740047081\
22165993824274955950023905937618869980624744223056898235662334452334462026715\
4306974992566411178313385590277831977171083318425258020602103026798`187.75931\
722196745*I)*GaugeXi^2*u^5 - (0.000245496740912839535441781869513185881741009\
42869267431984003641455292489969969065119972620103560666991750134510687305978\
81649251438856785396038343276602539872076321302437078677960845699823631703110\
8162533795527`189.94450014753636 - 0.0000374787480148770542897293931281034437\
59687857632039679026342715957415810574363749403911346681669812312947566447945\
69113731425276148436326052145745532886667947029929194020146585454648501283683\
88371645990490009`189.1458065329048*I)*GaugeXi^3*u^5 + 
  (0.004631241188929693116402584730093005178791821726975529348203930409466626\
76625470994868006509256565447550387511776321860157086556793966522803010992499\
896980330098106757214743710257299352879491249541317858261099006`189.489577824\
88262 + 0.0011372773697454307762228949793932759029961860619851220527476460926\
33917759995813696574082009546785513617296471378717588132408085634402070243394\
8975228130584293816603916365112853872432228825897902692145305859938`189.01745\
190653898*I)*u^6 - (0.0029372358077858855614545002372587526680107737640699672\
25918074239519321705053477293861557710155399896090279005116122407431979868136\
32754611810277005777989382893418804727086888004296750963199959859092230546293\
269`189.2102771682387 - 0.006010514026492702998429591813291049678875904732822\
43783048371332158617167522422598813453528422669144097368069288243143837562430\
16311298590420234715065629403007685960640771641905907235316342383883145151006\
8727967`189.45799567507464*I)*GaugeXi*u^6 - 
  (0.000664422135011927253126527493609932768819946253213160789869243038609960\
06587498559809559685199311651841959189552209202519149731446876742339385979942\
219391261208801385610440631561637094142022268974668614348941895`189.196888439\
90917 - 0.0014388439144696820184050296523962410080098991880317400642377446767\
81402963137998286362617790950447596151620326015632232103363432232074525881794\
26783072485415922309896959582507922502887035275447547690051374335806`189.4618\
588017638*I)*GaugeXi^2*u^6 - (0.000023939744555123128057177215311151260383266\
40719668401420068055351392626306302421760878486021727282758681603853363517416\
13929505962987751262653563672932252949930792858447989288353621834197926292763\
3559921852732`189.07103919632985 - 0.0000819539647078466470723992826461075398\
03361992365709903082109743415675411519008737141438819471264762236124583344099\
68015147436650331800344687449873815044736142702872213761406971224147642011476\
656952731982569205`189.48222141220475*I)*GaugeXi^3*u^6 - 
  (0.003503452267447987732454358234119013877855243713252777849197204924851512\
14547572441140595171165947972662478133057132070374852743816061209117277145862\
473320642275837275694113248778186678517781267324457937930506042`188.713046784\
091 + 0.003200837944356297197580378632356855453059817771815241307107362579627\
25079089955792477898086078007836041112833032322511692719255967348204719185604\
472051085254960725519828000061566760685771677041540485930081778806`188.721022\
40221872*I)*u^7 + (0.00116698804379477605459975641283929198599467140240964115\
76265114535410080063957118467839589588977761416805086028891185519296406289806\
69898256305416313890261683816260442926203062306376368609485959780478435249563\
69`188.58968208789793 + 0.001719986744526645857474022957671712296749661878980\
91139501996135574673999695078376963956600305967637834103114052459985867216856\
86544345752562049491459325301659346258334231676202452587588117452929817467241\
2094608`188.76070361091166*I)*GaugeXi*u^7 + 
  (0.000387761016639408627207208398828756932038950048860838953018000537234459\
25319664002727359347985634270812877908480938331623752605819488570805888504256\
507190636365123811685860153520110501749057488156049077490416702`188.684383445\
32785 + 0.0003994379007155258137005340287770543630432326103952358085558702912\
35626761446552965780977479886163287861225284680199972940590146676232087033821\
19411030535789112468448114823759652675176860131703996761566728190178`188.7324\
883266075*I)*GaugeXi^2*u^7 + (0.000022268139397422335568450085644887513590751\
09795880172718407061786541169427240805566429253328123730215634964016734324853\
04240236299436098470504868731683585096788947834710407357736076823737975034622\
5116996864177`188.71116306122465 + 0.0000197705014323865531792113216110927852\
03816719972330687074116916232700199794554916599619175213995625396497642858820\
56350988031463093433951800512388281130229787256202957650770737685957788541323\
466206746108167615`188.70874797225983*I)*GaugeXi^3*u^7 - 
  (0.001950360973676293883408086814722399884308429647432623342736617021907635\
71728347610606060701760220877843558195213117766334780077346794635505892960607\
156387005784518253779639440978687568471345425655313139248627837`188.115517340\
7869 + 0.00146552383000154361831115385109935403008988130682192017371572413341\
13928946611455398037583711461274532213163677209615030209984229974941087441777\
8637491860683653466572548774203102974631304602049788810031841315732`188.01620\
334917638*I)*u^8 + (0.0006859054498342619382752354791053979138778178356316747\
75555607927519234301087460663437913630151220698991545413014629923322030879555\
91390550373109037437555424112996033943567664479370212032284386079035072086717\
318`188.15582920391378 - 0.00029553086574139247869733021848691914095155192750\
95056361955026314420900748206576522347901038720076048354353641178102429712131\
26705475465284212409111836996864904475386001346727116407044457107370060685803\
2236539`187.7822678982977*I)*GaugeXi*u^8 + 
  (0.000185472948405190408570700922923140601719137612640797914277951973420183\
26068157157295600971148830984313432459826256863838684399682167597809021737877\
672372884077707348955242635790728643814393190267393965687319253`188.157103552\
7234 - 0.00007314154855364138629198183106389505155152106207067069169477235692\
99969925513617830121989375567851235157779246986597907794063454956248961593695\
9580281923637321471513255670333378034334627891354708099477666222849`187.74617\
500634972*I)*GaugeXi^2*u^8 + (9.188906316683109498580121453546458572568670613\
33804798559944954709076239211147513865265711314221331699622892125708579842635\
10532537451641326008033992210064004931562591983638694416273481949620317621623\
6589094`188.1472910415792*^-6 - 4.1340823697116592824035272773673286858323744\
58250708171675608378514201231506718665131979606565368381746948436775146988033\
31489595200949975983476060668947150881558164752671636518497909079608628361178\
356435235`187.79209538072968*^-6*I)*GaugeXi^3*u^8 - 
  (0.000309525132818792393982801931801491439106663697591335886719603462267003\
04753958980760126973623429188781749565463206051132301393499509946726429767650\
909070683805186565449544864853513097088673965956447512525111362`187.150035349\
59385 + 0.0002439727263537251509627062756807279473972034706693815981613028344\
54445053809132476990615689264378509520829315274452042502381184398800118988414\
27345733085471179100160060482983796369330661816911506395594946500658`187.0058\
0217426685*I)*u^9 + (0.000030060242513423045917716249873365554886758283432997\
71591263051898785183432890832523891748622156659731482614336731681145708017690\
51534717094215804801429495115438346355552502394324968436683467759421382668017\
4214`186.2559727850896 - 0.00029781015515907462079258186758242347272294154863\
16631530308857611765109538468335680572438146154119050285203414269572043271138\
31064575347276163089174805018230199492834791286571759169793135875727757082473\
28747637`187.22674665080962*I)*GaugeXi*u^9 + 
  (1.591867824899910920357514207111111091375270700673969574938594399935837020\
57923050370396094691614293881962827328898539011080243295100916116086197287147\
957585595441886805651861497366449165329479999664357387341`185.64003306911678*^\
-6 - 0.0000681273068356877260896945706141398834885915847863418988465168798431\
22599517608926396024908332551931565838973435765845124903033092966734743862819\
2658206230208404094749915973450065002078766220402887295649223259`187.23633848\
011386*I)*GaugeXi^2*u^9 - (8.892716431526357931740292004715417497447848031916\
56113540351912394069805730068941137899093174480680773474353883042596871553179\
31141358933652350640018779760261622819585218964779984985465697163156110935857\
53`185.69481970406943*^-8 + 3.41450804249253864830358978284621803831467106272\
02446124580718545637312321997544443646495440130571679188590819302970109928607\
69626944879713163686003197868718372774633932371434257609781183318295539977271\
81732`187.2381517637028*^-6*I)*GaugeXi^3*u^9 + 
  (0.000081575760217142801865829852472107154221307548324812580141113103041293\
18458179871615254074405485958763290369419370227465790179504777223166321174687\
787352775076487513424551647984057211452158508310691644144732241`187.155430854\
03843 + 0.0000557090720742508194909989165714191730089472626355336414240878157\
81211617537637783884608352213890642274048030435842007566489783464757183540905\
97527875405959240621434515073605713830703419970281628175696074216847`187.0314\
5567874788*I)*u^10 - (0.00007499205656704164031980764625069073281796398163237\
93725280086875269322080191761095001422577193831119749940507018380715814065514\
20328518039944491107756304473863373510629813687919966451496835931337070161102\
64366`187.1674443480356 + 0.0000445432409830862009519660133857570012075087628\
16077188813868008945452001059649869528485144455250644439934981057781659528089\
64437474547838562571638887885702570837461752744927206867182789487572668436968\
958206345`187.00636121349172*I)*GaugeXi*u^10 - 
  (0.000021445425148290242348325832016926425557572084122145408322354076214420\
68652872630348843020637658571427865243199486700870379768397049033129857504669\
12421453504180338726317133602012805560267895445403593894384963`187.1925181846\
422 + 8.955712256489341350413066220979456565882980338556549625168665062199592\
38505279258837160087080811678633319237899270679380710393013479760195858083166\
269241568114310576831115661052204255763872553619403653455741`186.934009775381\
07*^-6*I)*GaugeXi^2*u^10 - (1.07528359427493781081569569038394480922743346483\
25997352241576520766443679150934018701371906701213570878935697568195368043805\
73607354170415651070739038067471955934150206425909186277425755581248824590342\
54151`187.191502545228*^-6 + 4.2077038600744452769335974032051552424122766885\
99327568464629558119245201117195874193988324310621209105505747454112295637505\
62690253704767772233233914963346053222102109726983812490801329956610676687928\
14327`186.91446291128094*^-7*I)*GaugeXi^3*u^10 + 
  (0.000053200179551151113164827468839129047335873014620825892679287021488001\
16298089710383061764160862334380250543746041244147878647975349137929142611669\
182770020815394753069382522121545045027170292620267038559779271`186.506968793\
7382 + 0.00004462597070220585250486419117933993740577398982010119418597111293\
50197776664107871061920673122130785355960377529278799105940309427824637655896\
6545699933471980084699946263911899853330039009804373390970508624351`186.52666\
7436911*I)*u^11 - (0.00002239859215739953303700383222588718950830346436710880\
85863703228598008890320575102217716809064032382628040599863015282769099317793\
64953125731960730469512329210363720593985990939552205647825659057121037959968\
36`186.54003199074717 - 0.000023281741842287944930607879653710719875578706650\
99336031802790253654054932390077450160579248907806817944789524216189439475291\
30897159218084076222629404476444357649148336002060772307054126536381975211833\
8380735`186.48202792711297*I)*GaugeXi*u^11 - 
  (5.590224452545278058972411849677136630384092292112556115310323105493142023\
56663384238411334522702177359121739805370524820903434295856598024260609383424\
487494868542227351275825325046742298705676344493538461623`186.5428834678506*^\
-6 - 5.6316942982988630024628951651113012715775333825531006360723946628669013\
69549891182818936256876237916771650394847530228869133519744451953945717348734\
9516342916662962114085192758289048437605562599713938055284`186.47605420266143\
*^-6*I)*GaugeXi^2*u^11 - (2.6651178013106657184540289934108019028569464792139\
68621382089643699499523603400890055802348651001729154176447793666101538440351\
99444884419631577040540494489410040506694625119865558019622777930782772000966\
84`186.5399184519729*^-7 - 2.773608044013535304699352596626092342617701939088\
22236263946640785679061716415864685234377528184384763152548506767261297887837\
56234168561015649782569388929024377597440033920175915143773114791982924332369\
938`186.48226055784755*^-7*I)*GaugeXi^3*u^11 + 
  (9.008422220217133567520203358077257941896368813549330945331525786231528787\
04408526117339256053185713802744108178878590715429491184559875074070922865897\
04430400156751322830752997682926455807376637946964394836`185.4121295003755*^-6 \
+ 0.0000108267859564729924624659055269310157749814828574864081738112322316462\
15692295758744766084374759248395130559659879535429461173542030485634761909353\
1244904671092564353453957169461689949127025578512107940540421`185.51997235825\
624*I)*u^12 + (3.156787085352142445100680143366009964536127490955478624316722\
35667769275296477281582337113291196885311092564780547334194009747583701966502\
231428993253112920942349746733634614978744110799371521046220830925886`185.012\
61680464458*^-6 + 0.000011140684097243483082831007504995004485375908670475636\
85172113102089474556610658709059981653578494187470354757086027322906951649058\
36582574676133653849100734352129519729527278244098351932372349767103731203736\
9`185.56672484180822*I)*GaugeXi*u^12 + 
  (1.042037287234047876229434815717638982972233537749884508633348454775173774\
54566641339718280416119055883606563592574940001422301230687177367712957067660\
912882501736840811009090383604713061062213339954002633883`185.17293401759915*^\
-6 + 2.4334421963055162443071125355966716227963865035178693243050745419526856\
75103668311302900837699680679921405526228797502611575320698694219484789071922\
32471154593443223982978712795962747897056601444768203177196`185.55397733567642\
*^-6*I)*GaugeXi^2*u^12 + (5.2193694993247275719039744815114931121888616720446\
22853485194012785541027203747015764739432745505700135793653166007588405675954\
71326868155494183825343679662327554751626743853160527230202880924128178664946\
5`185.1896169094854*^-8 + 1.1662560665922506871402215163591412987824910609931\
93010760172864361632437411490397023799430954800032847856073122929870561992264\
69572418429686968246767323426480339302254916541148119797939946529369734978933\
06`185.55229963579484*^-7*I)*GaugeXi^3*u^12 - 
  (1.567328682484722711262231818752072566065565464292923166202405068960652400\
85530586254155504332849032253580382550113415265624142933254757277325254346363\
767799327135096417123069368966591352950393754922544314078`190.4090611961867*^\
-6 + 3.3437723831936103431352711392224824479555747078675413793058935548495363\
66990345831562427130534518649636251770878327316079769332942227396382453863658\
0897118113284373200205967995462156602001908612576141067576`189.74176966620308\
*^-7*I)*u^13 + (3.34701863645827053295369370328162690552209498714877926623169\
39137401491177166136269035647017229985991271433272189650867280507001070231831\
9681255703676136802666138503880821272860360545252302345357274610269152`190.42\
136912555608*^-6 + 2.26140569944850434311256385135975763585428538433689109303\
86146548146738491711819488125317041953197250754066538379024929530047415609383\
920251689601033035484206155836467190585244268836829925133512879428984776`189.\
2510894773987*^-7*I)*GaugeXi*u^13 + (8.81748333136613412866931325774230382043\
54586548277865623391585465282638126803515078495443654746378282476176832808214\
65876426362160438745456339356003934859786152134755247717229741553221945122664\
1278317507001`190.4221567654337*^-7 - 2.6858257643928286615844945873629933786\
05888231406647738260589729055472858381045948609021804761166421636172857327520\
69679893961119836942787863492183040590058242578927683786162509829489548683009\
9916921525427`188.90588995366554*^-8*I)*GaugeXi^2*u^13 + 
  (4.220312257390016131603499278285791817213408240620459187635859938500329776\
68012505143381053956414636346574897353840864979078301411012335014006013433769\
2322490950890200490541493207935314372388396646691545721`190.42208945157196*^-8 \
- 1.4850181791560510248123787476036022285810771839358849844526069812535577919\
36297540203071955936815873180363088398005034865353023981264619962192580762466\
17160534083329918749801649273499796935669754858041994`188.9684766365255*^-9*
     I)*GaugeXi^3*u^13 - (1.0661820928206781673329174419950811805834874536477\
07807968042598529229698522535701465708900199685818208281508317779997132222561\
34434652250169023818319972671217766786860314764364405350548681879083119485135\
566`189.94054272574763*^-6 + 1.1212537828155813152820031571257752168922748430\
11499677174979595233119973148499689609844172042441802076098352409424360371550\
18188310029519717817198083423348385411372293750400320134826541287433194941453\
357978`189.96241526298854*^-6*I)*u^14 + 
  (4.696028429693345115211199592439498936444147406878419111984893633521804576\
59224379483305301013383331458878873585144199007583501581157655609110497804053\
05480140700582424119960448385470028891185979254610073753`189.67337170649571*^\
-7 - 1.1700250576840988504873534272857742111240782793999335715967851760481173\
71431858500455789534680680135862920167294640951888506733111831410656864112658\
49430790838117001896435890185270560736778982187465658227394`190.06983615189023\
*^-6*I)*GaugeXi*u^14 + (1.007200222573740844104206839656656018496899437422256\
75071960382628239971215275802868283705722171353553126239959824386157774241135\
07499973039402016939232492313329374966616687445060656404047098406735605204267`\
189.63872785389273*^-7 - 2.74993343984197531282039616373190434867420639023677\
32945370082571892618480255542077193730701644858665862739069878912716619816283\
10798500245029247914357796594677114936805737097648679557786523250983191923205\
2`190.07493422299376*^-7*I)*GaugeXi^2*u^14 + 
  (4.713579007757523856090440009219440521934896951410606142306419643602720431\
79007912489717456273764926172204289328032264416772121610335157482361333330120\
392039360808153579023651955662352276356887724271507858`189.63437864630976*^-9 \
- 1.3016170785404498787993151948651846812971624478345017320312813378552711968\
32755119059247337453754976893925562293777735389961957887907218497348099020614\
671862446097257400116495380304064274912736049374107657`190.07551109365437*^-8*
     I)*GaugeXi^3*u^14 - (1.7316468558404307446319039671652510673978524280861\
74734816153832961474325335682399087821227701274044040828235144382509505964596\
19262619854915405041782428760045911582736634577218524987973465643824458729626\
95`189.10050648987092*^-7 + 3.61748347016546142477243254111353132789683881090\
83491359696854704085546820196493416566746328268434253919065589192265807683086\
27224252691002088057463981298854862957996767495412719816797367191853938925106\
0056`189.42045371651275*^-7*I)*u^15 - 
  (2.561262880341664241236467024382323366724686722543797217575363151803320250\
28216444049923768723150735020621184779260105388166454173523822994149116298719\
69317950350388696840346844092536326712773131677348557783`189.26555826835877*^\
-7 + 3.1456424599255528811210885464991415528140064229838462529937343902193698\
26525947072767722201938003010879865849899207527985561701161097443680324664519\
7385357781348781591188420107809372790706335309893308677711`189.3548134712239*^\
-7*I)*GaugeXi*u^15 - (7.15372785309688867086639788635757344032474849353344557\
76226879130267549200093071780096968372562121457512340746921823705817242582640\
59407778555027777128890474051577264981101138065897201744975359950855602507`18\
9.33747956217584*^-8 + 6.4030966286672084255289298284367141647087988059496041\
49768419460106745524616309675631964691770964172921654723734915086498877367847\
786866807421395551307766678441427738721104863586243868710213927372394043622`1\
89.28933720355016*^-8*I)*GaugeXi^2*u^15 - 
  (3.378572683671835982540048547213098377201809939422453196760299234486124357\
92033324863468106701949893742481372015577273256378325433751696090277502373380\
034107498402249964302552573802405791903547763975032173`189.3385329065272*^-9 \
+ 3.0075687751239986718468570083731246261977889311190624212903721076811322817\
29954605106292359237701250508912550595515843200495696498203318975990773021816\
62067825946229541983568871999839774065841461451701711`189.28801520742104*^-9*
     I)*GaugeXi^3*u^15 + (1.6368180512293713264174124326655821800257365032177\
11270922065050984083310883583754543546281206179877333058064565170646367315232\
84888560798763742250922039924189347198453435802888825214247495612619998334285\
4`188.02356049195492*^-8 - 2.357353806012987753304424816116670318782687499940\
02103397551061032384853429526206462424801273041337406070243716636014970281448\
55733552818711935413852331388914993358308464920741430360916228821819900450183\
15`188.19388556026945*^-8*I)*u^16 - (1.13846024867212848630972027368349120151\
01850565322178157664057328715366914746022435587178375908052719721748972005040\
59324372801230334280782561521420696527605254405232462403512787896313348741263\
9616253035642`188.2439761174405*^-7 - 4.7868900820072530456512248014650556077\
01016144396634001492409118508209273051413691974762557746160107177581126262906\
58800658384634543704049943997963918192761368773455439454350102297334180447249\
7238410468239`187.8677117015724*^-8*I)*GaugeXi*u^16 - 
  (2.809243022582564123992637863595836568996423476409546236516550770748871850\
20421961496096169226474329478047109451408080497825065231526445656138149661193\
4461291786510801239339989056917724465967146540481571253`188.23045377158212*^-8 \
- 1.4113687627873733805330451187226460263062353008001184495038119525882754766\
88507602526321939404296003988038903654966298246319860835325505169091242071524\
789592943068106203751182390507003362174702045246494316`187.93150496187067*^-8*
     I)*GaugeXi^2*u^16 - (1.3163408339618214674177586255087172978024047497512\
03513453713067306296580636278067288620749834364006628082583340020514103193060\
14403253410814504897883962096772711069970180596259282890503655570705247910551`\
188.23100964261158*^-9 - 6.57123961367789335943557410281612347218696017200990\
18682469371300522107993791219203545445354386279149198901954703691433601234704\
3743876693440168803326239023952151214180178820033907291572588030323678614`187\
.92928859253163*^-10*I)*GaugeXi^3*u^16 + 
  (1.060897865141639387698505315207129064865764838426991391427938221372605230\
16670812695778603133267147298953055165640231603290090634170095465062071470131\
8267101041657620400796200609918078708328965107423392448`187.28372307327933*^-8 \
+ 2.4775446382821602204842258394606360295309165461748775805003029873915569681\
03325684342394237662330935500543174897191758628636912839130826207830289287363\
091791055787707190845472235329054987087323847228868985`187.65207098577915*^-8*
     I)*u^17 + (1.39329334326151056067590363234622614381012455699615722692439\
46879479592979421702140352675659962039165757070201603309217617604439831427167\
04706753754269218775185812601361221931801212124753111606091247319`184.1814601\
3003096*^-11 + 4.479317083730125936702394803681854040288632425079851248168776\
06605140487119846675355799036744455095780773146002306304700277213371969682518\
1452283325413814981319215780351247439145816769725527936314401009409`187.68862\
937439238*^-8*I)*GaugeXi*u^17 + (8.851821674088475619114169758142574141273130\
22412709555191397693256999916126414264642747903027859708761899977620862090492\
01011124497893607780323645525209173902695860251315356629572429715288287632001\
193792`186.62506593995556*^-10 + 1.020868059647219508752973337918125749417337\
13119538734439964310083156063800983719515881028044794613577038424324003387577\
11556823161255871416862673822420745187248964329086889800437803040049998773872\
34962034`187.68700289983067*^-8*I)*GaugeXi^2*u^17 + 
  (3.998686024713243516924813750272123061474965348101054762570423345294438420\
68329831046378672454421483934153531959466477872453564887287030796689421463154\
2917084428432430176072824898317924083278241592587064`186.61287061743624*^-11 \
+ 4.7439350150747818546758621911689973735265810575165792517802274249633444559\
34469052757963192914741666657212270865799120997263733353742532365146407445251\
3486617152040911243586197519125322355308590798403554`187.68709204380144*^-10*
     I)*GaugeXi^3*u^17 + (1.7479602007122064950507021950607422484588010221607\
37589777920521477716329203615252853660312650211145047827450345349375612037636\
59962467958930332021127689035197045433273245743507918924069827195256775258485`\
186.7510880787324*^-9 + 1.068555074905272652743471195893920794770216294293539\
30688008124345760151395278618412380568442955462082772293643470725211990518116\
9702317773055534395349052975840770751839654912387180610043673391250814959505`\
187.53735345002346*^-8*I)*u^18 + (1.21421919010784467728061187649954167674230\
93452266979089078686296655997315953181635589736666645631908153149288646510645\
86226690717643497701696912082266474091007294148376245677132991486619227815740\
731983812`187.4988836558247*^-8 + 5.76936176970644617125630878707681858019558\
71726884146814264024063418643229679106866879214798186586790577960672623732139\
55436914143598056485491800748356358677459811373004695031224157560686475208219\
51329243`187.17571433582205*^-9*I)*GaugeXi*u^18 + 
  (3.176781785389494996044218671920474890893023752604870465096188049238095455\
75873683493789842376458855230106217454953673837074968381020066148671988045000\
945279207193617844619199133090414128566242558745561547`187.5245069296768*^-9 \
+ 9.4950821009771303244097361338364703756648180564137435863930302857840342410\
33763881213442878445872956197046420844448574284014134581820055735750277188242\
0021249295661660608691593011831398677575293095839686`187.00001827001054*^-10*
     I)*GaugeXi^2*u^18 + (1.4700593602659963685255591317375485715404969179012\
07466685199644761073432592113961685400599573542231070198275404161800728607782\
1728683390016030874109292892965916456639022899224059014540260260807550528544`\
187.52405249399916*^-10 + 4.4496273632742743416966953473880794963249766971666\
19742363113385948461952154648632100808576321003604001344740416449198842699394\
897525771579893275610269921066431184086190032250853784670259889747834116027`1\
87.0050412645523*^-11*I)*GaugeXi^3*u^18 + 
  (6.254656880637174529795390217420776946614208565749299024814102220207259230\
46307475805208432766263575225168769088235496470825795379432554430173092205299\
14202597900104128064798663651564401969766583808437663`186.20365044475102*^-10 \
+ 1.3998086514601213528997374907296199429423352168520543057204147755359443912\
48419521602008674247140889496615632495644146435692804743407168000101052740958\
6418258606215159321394984408596346774900109742677825`186.56618456945938*^-9*
     I)*u^19 + (2.91403626218031959154868910774340405995046809504512929700774\
01050236162328319455655096237821845150036465267635018127820723592816983529479\
0410428582405133461503291406216832288013181222703533380644904798146`186.42978\
370776407*^-9 - 3.25578940162503015599119489489226778422811474613960058603934\
72839775380481360932793412060949808175887062218149690260351441655951991704762\
2149925373178280269761970339047199920790668892509516551447205543381`186.47794\
506105117*^-9*I)*GaugeXi*u^19 + (6.620657193546887643871662829299605486852381\
70343773754593495998601035418479711507310037164590125209265495925861901203232\
59517457091042264490602157990764003753304548704105365570889223869054382638005\
15672`186.39669128981768*^-10 - 8.4226397450830261990807614319613163424055123\
08812047007195214331557446651820211878984765395233870756209360513133919249139\
90660313690832295896066573615133647463750900147201403043773047349267919375804\
52992`186.5012384137433*^-10*I)*GaugeXi^2*u^19 + 
  (3.073995275638626449582379865751427896654613768280938140131553536542165471\
67590397247398197952112897361040307696197592154656081081580689223097306722701\
7009691497888478250180807588817527823625100990263426`186.39996589894665*^-11 \
- 3.8630241607590611544897572106859324764819668740660986685681448444787769342\
96510815859988675211513708195676108350600670404749738236516963292965645356577\
805958636878071625857054465590808020687852613432671`186.4991901276299*^-11*I)*
   GaugeXi^3*u^19 + (3.232721559490352313616704245390104397507325982274300240\
15650438171956093409098282427874917411151832319266032364448493867724178232670\
2458841764124998884198997066073031376550354031406777080115292696594228`185.51\
83002482689*^-10 - 5.00399074439435565503821267561526254206944745561361247209\
86982550212912165311207731265888225172348131983423805658634393334559143268663\
379983421752031141591396619821646255936387689983576405121768257200618`185.708\
04844639494*^-10*I)*u^20 - (5.71476792973206388039324839710778969568790719487\
19812904222656888279173599370956346648718949573506225036834944972233193847479\
95341436610950532522110064857027435516089266260747431193640587533550999986482\
6`185.37139265130716*^-10 + 1.36201068086246045646465785394836481652192470924\
08843249767661854831872875541523738690630402813758927965506060666731140163080\
34430439531070891547703455470624626756870857753488507262620566799503442948523\
04`185.74857456574532*^-9*I)*GaugeXi*u^20 - 
  (1.733155102989030486648568144105461234248224870923920104601493288173636341\
12498399066772028669574297770934683335180385814750427139019474778931277014944\
01909581827720511991726238802224425567232643454738722`185.4851909444807*^-10 \
+ 2.9795270451247651406221850883822694299137676778663637038188651604083650635\
83702184456833394203975815313228510791274007912277162225499898856688474291246\
3583958281052098801112845054690907654791814800808827`185.7205008461416*^-10*
     I)*GaugeXi^2*u^20 - (7.8724179446815013033566993924443051958700381649602\
80542323587770133551566951664554820316440759771529754953679106695888442480435\
15612946505201570395113479682450053258027430023944643842042235878760287265`18\
5.4809292294659*^-12 + 1.3712070087955721718043653015497821245457731838935709\
03923672802447801429897932897173396714774424145867865759104406780795149789714\
707748524088982977896126955619958075762613857373295959243801403446556614`185.\
7219241112863*^-11*I)*GaugeXi^3*u^20 + 
  (1.785306681212585869772068113758954098102446217438851657355079006058299057\
44147106835673907549956924781570553758742801958613811352779029077528061720443\
1962300171491012999917862201250202606790880916639267`183.15034352420145*^-11 \
- 2.9585666896629622229669845701868910764835609268909121710169452222458400275\
62840283767236169331597764717939423272975308308044843179707783562460669165972\
9744238237685763725345833228772476489293882583568969`184.36971205718424*^-10*
     I)*u^21 - (4.37239146039573166928895656710568727676467284180238801619959\
36173900546724139787412725811362775679159007797806224698916131179707332960783\
877991486794240708321430529018055448661570965169959311408320898558`184.370356\
65394035*^-10 - 1.12879264789502237264995986011909305279544824474338509966345\
47822172660551019423581175568779258022946713655130348235724115446862528643431\
68440359681645181127566290026054661854275273426607893408321583375`182.7822517\
8860674*^-11*I)*GaugeXi*u^21 - (1.0915519091236021335605023137733325073997424\
08436603570061118056985973298885850000362775820827239260766029304388976294177\
30269260441543899365626071926215053219127816803886820602848997759832143334984\
71764`184.36555920921785*^-10 - 1.6561501492146186626589431735941307797306534\
66249810810704276998155247147534875776774150519799812216845444408317264078173\
69506800960995290788685304701240843911193200185367516389765651666135009820276\
9271`183.54661452372366*^-11*I)*GaugeXi^2*u^21 - 
  (4.998470276722280534049508897570569431308296655984489711975969632908469625\
95663944380275444070888365014700605327071379269725414410322520847095181253453\
409465375028210957203405030123233158151251186219624`184.36598511709323*^-12 - 
    7.24618190615158535226242867175152650174737125457509742666412635506034125\
75294887177623407285348941447514786588393401111831017871825297582502095351933\
998989214331912281308194041541361334230280097415609`183.52725723540672*^-13*
     I)*GaugeXi^3*u^21 - (5.6919087498164055881442345041434334498446889776873\
65951035774591999670784180963698430815601864779622749635703633758105838625634\
249895031753300672392093879677011338258859149388129519181487839889578164965`1\
84.3514713884205*^-11 + 5.237456843519777642246032746861996734737305299179994\
63040325904523830681187529630533900483195935928352509643154544405089640656338\
6449387421112367327364928218898281172466638750536864118113956557707614966`184\
.31533391678718*^-11*I)*u^22 - (4.4777595960226315847552781740153128985225212\
72703899120429589937420116653367076459782573907259244395728482194532539458372\
02915868408822142838629230616958657019473968950438147344515193842771482948872\
8964`183.96715843037484*^-11 - 1.40460212221249674038387024376906524886571556\
56111203175525381230702962312360184063042867953581944301939880602078903636480\
05304175769957793747462993999786144488295725249447245926637640242392820823212\
5964`184.46365097736003*^-10*I)*GaugeXi*u^22 - 
  (7.896119124502859879626001876997962731821355560576308168098415012601410064\
42519836369424139085761773101236330974008148572270554497393443590169062063058\
918393057872388557743718255864371017388520872053131`183.8342442509974*^-12 - 
    3.44108181372686144048825075471281459569673429932793063748669561082449364\
48683038039617778647485020440342173721377214728992020159506554172037676768730\
45044666125821706739086276286629171859371670077947745`184.47352555766733*^-11*
     I)*GaugeXi^2*u^22 - (3.7196363611106941069031887248523009342392744009092\
52374319030356312473029178904071706084926834920497955506880312150026308428465\
7281949610098696142464052997122671350992039765107663919871047301437176457`183\
.8487197019962*^-13 - 1.56500859260156344068894359008730563509944975853199718\
20889106844010644916072613646484861082158236671332138017036266066322221488211\
0467012220172002420760313550049080822417646259347586581630920786485596`184.47\
2735943874*^-12*I)*GaugeXi^3*u^22 - (2.48701156598120535056856472470368657067\
10720809901544855951110674086980245557081149643538264739864243467738808303389\
25200998951343794652035497793928686577913801289988418535276719743520092043719\
084882382`183.66659085392683*^-11 - 9.783157505503126963461824952986800805274\
90293237964202950141448104042589167728056197950079548887072725604776080089607\
31033916468668875003379277967016249173632875047582044442772890667777669723503\
5905485`183.26139209451748*^-12*I)*u^23 + 
  (3.398129510406441095274783362782471705878049072698479879377602133777014258\
02567556098640143283123516814933008463413111151703856245495948595778944292237\
0049733421123740403262379474919819153661810561080716`183.56289179863487*^-11 \
+ 3.1541938513502884801078656645308695697852096712440151285665760569028668409\
95406728763141881431598668008577442842061725473269223729462563937616208009830\
514485468163377165438458391322174536394102393090149`183.53054025264873*^-11*
     I)*GaugeXi*u^23 + (9.267945042108216298688552078994179962921595910611597\
36621038390812757208316939675405956636026421329209351225320604726708192396761\
082571126397785725555182867183246581663763236611737720739470810095270244`183.\
6136598408635*^-12 + 6.377307284539032403662225790841439693128341903361582292\
09058546868415321188976735624428099321061968653578675862331174590467991504109\
96311694118045578963408578727897978483184438706996576683231196531556`183.4513\
1373461788*^-12*I)*GaugeXi^2*u^23 + (4.18705773476727649790767818867041866364\
66590638164388410930612811468875700098809800818829117825242483493680540061219\
81326407097156515176673146080012660083380166341042321006742585663291140177331\
2590307`183.61136968986042*^-13 + 2.92827479499132117579239439677230081898246\
61699601222018589669628500572390112448488346973614845941684523745108441194603\
90660187496198778166287105331953197563565852386541997612754008347219567110085\
6512`183.45607256983658*^-13*I)*GaugeXi^3*u^23 - 
  (8.903964345441601277634536851860373840918000155563167203495211141219087711\
10144144454364399357086269870367933587817153852057506375444981874959490743759\
39731929398142699797022536130460817233690964544518`181.91885060786063*^-13 - 
    7.84771428012935826024129824421325465308783224355925271523693446554555535\
72808020229583338585943124772660166923685875854066095799527540621359555565847\
9430452479272548437770849782986968345332119963248087`182.86401037844632*^-12*
     I)*u^24 + (1.24929233894528888353931681923559260746112071175341405765328\
89073181889180565265832756952553955283100640338322910745920926427051324637418\
44142544799092352479406228838201956590608309146682291690039143629`182.8110079\
8936868*^-11 - 6.761022586231671209569137091763749963329958776418547644515187\
42417139029602433473721543927494877643086688696548920285176885308597658741691\
912903159310574107228711375676001637430586795990736168596148853`182.544356299\
3817*^-12*I)*GaugeXi*u^24 + (2.9660701958512255199398270057732977490977601817\
76768094312939707422423464375899702690812852054410133015236446092189005576049\
25559587084254238327984356831007847539674313523823269380709980138994592470443`\
182.7858034418116*^-12 - 1.99413369745712629600568038798996657703159842386861\
44480538078222000251614786988458630963086164587042996418621347507146016904735\
6704851784713588948574740407433853886803648424826256242406645672551078857`182\
.61337628925386*^-12*I)*GaugeXi^2*u^24 + 
  (1.351294129275145879185240919619213867207149630509855660175885638535494913\
29790451507767493181563766471794027474545675621088205227750759336387840541742\
80672994170135310462868055737997270852926519600094`182.78821244879992*^-13 - 
    8.92251410524372038060816862285615392661771552237675453125739501713942699\
28213021471548449605793654826601499034035090489307477328538819423772658817277\
67886981828333224641879303161113960989463065609761`182.6079498020188*^-14*I)*
   GaugeXi^3*u^24 + (2.837087987143420291702919045532898181651755960358312628\
78189565422967281578516177758677797299652159059868057507267354948914141210100\
053080951070118449970681180902591880200941016548830461454137530124477`182.988\
74454521967*^-12 + 1.58649117443116993419287500657291055666870787616149165506\
36723894673419417330330636285045473390585253395648543753872809288543289558521\
4710785068897721331016581294006437494617760441252808336049675818125`182.73630\
940084374*^-12*I)*u^25 - (5.0037126090949778075558799187199567964757684932499\
20275800447042485977337317315760380248166134416570512311069949677554747823066\
3434215506420374563452937535536906782286061054024600587286869930701024201`182\
.0719566978792*^-13 + 4.70676833850685604069434591949164340054224413154231783\
77033338693862298073453411470309312038879526730756275218571731588807238668156\
8596783095051036404360585838164707912902718574609300136329721939951913`183.04\
538716345593*^-12*I)*GaugeXi*u^25 - (2.42366671311668086438229748459535717238\
84196529749224043312933835798660730372768592878786070968633796052167811707138\
40977069920091919172413459603302709869844111242282987294450151512166585059664\
5738743`182.377850857241*^-13 + 1.1073601314288213230468493862361516219225137\
44497199727980503194119179724772314832754119027380052467367330162461711373754\
29088597065354012158233004830533551836494074033732713208420770206085779660362\
32`183.03766684243507*^-12*I)*GaugeXi^2*u^25 - 
  (1.050218269342371110335941784444078469974103722759392016089049469191411279\
85998589491811000902043997805380287804012539781820350106876362883389286113648\
0364150122440206609836128311872353108633687336142`182.35986761278423*^-14 + 
    5.01076440726764646163652211445340445009522558935718996903947883674416074\
21466815673398711479395018666358033209978780489762332967212110383116781799044\
48769809407742199728638283035588652004606978950755`183.0384920277442*^-14*I)*
   GaugeXi^3*u^25 + (9.971910641750435576483057879047358906273177444389450186\
12745738991020841616267721533851795133344424099253555407829227640011311156313\
64767229409320102576288810602415685863418183914510249067061536146924`182.3302\
832039084*^-13 - 2.0473243219856182344631016772393494396804781652102232307211\
93319023588036739694212074172872766119938141074518766948118316600453029938806\
701036389985969936507060866225929335154797088279475136675747308`181.642691471\
60414*^-13*I)*u^26 - (1.36553975034817963328685234313860168960215010481788528\
65948778204721224512130143245298905029012612100639704914777130632250515633477\
8531104699879536548750511735743688132175304186711690854157873530618311`182.32\
0364720187*^-12 + 4.116085702377681059235743830334814113834106361146801324592\
30278988198539175475129999339939604750937235191490714609153396641069825046024\
07413476807635999265471218781125730871787988647515748266954507675`181.7995447\
8215151*^-13*I)*GaugeXi*u^26 - (3.5384703166198672763794984906105354270210380\
90865506369775563684482431739558185798482748427426084096275293251996380487382\
97411558843007510289652772773337267914938550864213253891286096672161820832052\
53`182.33356592521721*^-13 + 5.7619083808675994695739762031234045017271944612\
70014899620351010975835856989828535640921505747242452019677631725242252214396\
048127982212078219263012442862667788575653119183308737242037462605100236313`1\
81.54531671680914*^-14*I)*GaugeXi^2*u^26 - 
  (1.591851270666901152612176923043763338274175441090520440167423309066663512\
51010844665529181815769478841108607067085191089170542459411684453672525295550\
9657403305774938011038375550125114294831382702859`182.33292605696133*^-14 + 
    2.73617444991206891688432118239697172843731468133405660476531793864337472\
03479507866748967784230582068945866188933359680189518712503800203743897200058\
6293682577489690769475069517495835054186449589812`181.56816735171233*^-15*I)*
   GaugeXi^3*u^26 - (1.576307869740896619530993399370064298691575743401727563\
08366795246249563900500282540382738286344268186523269570746425439370132134918\
8658501328241372211506169790664084547666274785985143731213913746025`180.49190\
718123276*^-14 + 1.9881668304747809282073486078121792615160579200867987829900\
12685386525209755808131316217701029057522154898231883884970720940939061570658\
0572923544157829184252265487135124407032511407695606160172632765`181.59271896\
143215*^-13*I)*u^27 - (2.6664058210888193344854079697677444548903120744841275\
52695399214795583808474665500512763954869894922037613372494491783522092616407\
5254153004418781644058628454692799631209758910819020770402220855779539`181.35\
977366964224*^-13 - 3.7155888534447890745379527038300845004411598626978981527\
60550812138167440267441678332935698162219719155196511518890121331392880190138\
3322827350405638988065974358502010366019320431184743610117833501836`181.50387\
50722208*^-13*I)*GaugeXi*u^27 - (5.795167867410198213222499973179029634043139\
60168043124585266074080207138607859323810592122286263342298673575350369264070\
33959718354997704624893891841356600962395956042636182410851423460537021413000\
94`181.30354456663716*^-14 - 9.7166743972072964189372445663187313467242354895\
23633530701908292987091078280715961861859290177084317014246647479255194605048\
779651725865567172388470211371168524850900550070266304965845567218398946064`1\
81.52799619593648*^-14*I)*GaugeXi^2*u^27 - 
  (2.645817896042178982035729260655223642789349886598488407958036403105715920\
18916463370364558370510182102417504539027366888519173510340025276018208921916\
483705104708723989116647971110966069682343855829`181.31025783220537*^-15 - 
    4.34369569279084748119477668950646092197409517295348858187002744104483796\
80286893585546932554749341069516837005587131048632840428699404537922436110316\
9410146733357874776638135023177928983922869845027`181.52555727473853*^-15*I)*
   GaugeXi^3*u^27 - (1.119756401149668993929668296727927895985669567812315696\
30841682911171688239058536867803993336872223703737335282721051362647818697995\
46639498713293931109849823628732678386286604755808324114613568732684`181.1914\
0510078398*^-13 + 4.063688116736312790786754936016518630575579368511045509539\
11170336543530515834716176557183169097971150267581991470933466020239216522329\
205840501113012130355192377865331129100274329583879959611047195`180.751201915\
95795*^-14*I)*u^28 + (7.36930272862450072044564941584359938732967746230018239\
55942891902631080560322578914224903043589747790478808391174659152302640701418\
47829467645765345492086032436268267617233455794631892317872381873254`180.9220\
231538315*^-14 + 1.2577300063064099362712715896514976244387460352575573639722\
07267016557675714766932061646368828759576253261382731241164634005041404703579\
0205450826784671024666786296165761420420265144622997820398863299`181.15418417\
84877*^-13*I)*GaugeXi*u^28 + (2.175137999686506578581326927527887848315972531\
49745046880862174066788842214073361635899179129767847778074204326164964967106\
9460808721710304067170956516968841935614429061238768045383991412001567834304`\
181.00375932519435*^-14 + 2.8239051032353001653000506050509195275614612313354\
69824004744229330361853488445385247972217032333476583884527955712444906328676\
234804977631451734287023210383872906908556508231765173761744838523767712`181.\
11712260785032*^-14*I)*GaugeXi^2*u^28 + 
  (9.632430504210157223907357467609113706656775154298118690963841054120089188\
12900421692834713385747097732350659090537556526763768009709064260614316479449\
92681458715567007411953501721329977734896920737`180.99831724850438*^-16 + 
    1.27557709653677273545413871977882297937520106527694891817217249740643670\
73142891202290038442845104274203821274878140164330831390092720872404825346989\
6978614012174723437885397288027676947136922405786`181.12028807686494*^-15*I)*
   GaugeXi^3*u^28 - (3.040435836300979735065681517112729342986881824896317148\
88437058493190320885597671873114079518577026519546225556825750219225027490962\
5552969807357382571205343155045423143473641044807736927949180993199`180.45145\
93788891*^-14 - 5.00228881577222193385031791024742408806130806844137915746417\
62757678445914716237446330235344867057715976786484077451427728887407537663645\
322495651460363796396657284367933038939240229893923659787777`179.6676922990168\
*^-15*I)*u^29 + (4.3288986713700748035242396483206321200727682050646277732475\
29477633105377583105459461835210746224008596997568717552822921095415326128858\
946718109745414159497539869141433913595087261225991241411536416`180.450325921\
6607*^-14 - 7.797267526271566662747903584738662743317214415773693868071757786\
65644511893819877968156967850510592022561416024909628461092742709360944565271\
842874187543259004858241596898989318162924223311982980555`179.7058909367027*^\
-15*I)*GaugeXi*u^29 + (1.0770177408950184176414984710831201285809360283181246\
50161970854215452123539611437402970786813828579989651145767273202151660125017\
416395363892424254753223886727089474804527947074445881152846352815003`180.440\
07314846442*^-14 - 3.09088046174630365293415224107924115690601041397344521404\
31502996904668883300566950386128659481849516582983093307653771547903983666838\
1895999618862188662042635281037883643890001226176838033340528658`179.89793250\
057096*^-15*I)*GaugeXi^2*u^29 + (4.833039089098542218095664805424730882641741\
69888026611685945298058907181710871921846908900303460210723318895808104446881\
92597783669559394349208358954422426007155981892143566464539414734370088187935`\
180.44124350334812*^-16 - 1.3371243633425823372808255146745578637494734060317\
71127821383296403881649155894573902323688892333298680215579516916213380569506\
6199468468831830988410573352879536565559208719302752365393396997809444`179.88\
319499769574*^-16*I)*GaugeXi^3*u^29 + 
  (2.828916766213541299343374885061819571791343880647596439895717448921779634\
08743391333737615249942675449953012898886914849207420702354001569022353067686\
938981914922196035773230029983822041638449622239`179.13819156486818*^-15 + 
    4.68290887657868686300084237398517134996376607627668875539723383447665361\
58844380615884830937956389115253197596044109185641550129377406482089917385177\
2254102917852580796937046915583587285571335618973`179.35708710229878*^-15*I)*
   u^30 + (2.7008985655487934563468317743812145609408394104602812449265687373\
51514116454153640169605912507301972916156996750065764446259260467946407741367\
87219855279863427420249302427799675575711191191194915371`178.6982984935311*^-\
15 - 1.4127215709051448774478974504257208653189860436413607377815976941411364\
79337141170704104937581419689776369052927539580736949790574868556552407830951\
962553677268555183035099519664024558286767982573265`179.41684679579504*^-14*
     I)*GaugeXi*u^30 + (3.410062830276045883606936068620350329441631226693945\
85342732028551483986682481026598330077247114432465683274699557655815780463070\
12104792743726492922808985500883354081145596172003947979578726446872`178.4113\
20164867*^-16 - 3.49971357138772527532008641651431957980485020079349507473336\
04259535359302157145251435394869111689346318992204378442681038755136702560677\
1592931561400318126508252531252696033581910119895532093546963`179.42259028559\
025*^-15*I)*GaugeXi^2*u^30 + (1.677865416257992624273103778039582859726457312\
68164041617610472665872930581149407470380488796414071976862296938025024048274\
1930394647730813350483970936433066051886138825139266915350673008052949214`178\
.45332726906673*^-17 - 1.5616355198604925103811734736232252206982656584987625\
88502464263764591325125716736460116408731717794411605880681694557014555940098\
8562589727125557552416195422091718565063656231832346859298873087939`179.42214\
982508682*^-16*I)*GaugeXi^3*u^30 + (3.770192690355847081165064300952715135231\
93705841006610022193364358136284370172224863079913613237819694210899188849682\
46720168108241627766823753848216541182421439616474940664086597809069377926892\
5224`179.38811799254142*^-15 + 8.58517647034032439113070724417498118878707429\
71232241899661931761477289789174375848461032742055014546159284803443322515191\
184865324500022365925494958897234490901401557045689765984003246559667187624`1\
78.75456732271334*^-16*I)*u^31 - (3.62371803759188411476725815264837715954761\
66141614468028650488148014689722950889096297468690203514655081028045223572692\
04418456388391742743945025385423834317926547693593607530189487901761772499496\
34`179.32580469081432*^-15 + 2.4609213079860709816613723055704103772935819397\
06390543001952319379801202993798595293200157390691605086663334562054748772880\
58765825831482313424926817883203434217352088628084487329707106279681100258`17\
9.15774801970045*^-15*I)*GaugeXi*u^31 - 
  (9.803123016835674571491300772296015306081273265260369361642859350006238793\
49116064017682136417730994131656770311753951453581423610967792166823818282128\
25773229592917542418101134014307742618531863547`179.35742119223238*^-16 + 
    5.02940139748506548425512705896496080802783678477915381598159109632492289\
19310762039635011498806809044332154656167552819982493346479225018940568313873\
710608990862438385608476492216690649511986063753`179.0675730378416*^-16*I)*
   GaugeXi^2*u^31 - (4.347220781691817459610450715269328762360691292177886561\
46311164465631102920598994125058302038855546533545205228332653953017524564640\
5695250212966129466348586736566466109929893336457975305428591085`179.35516740\
87419*^-17 + 2.28545599044031754032894317539408419011947855953949267346700790\
24438898586850370218733535059676998606924811053215134238793895107557982691951\
37677223963573566756736862807605805150620646812081201657`179.0759285743137*^-\
17*I)*GaugeXi^3*u^31 + (7.348865065796760006056531986605522932868321588827758\
12724878922532050107378629042848708766029064580454421880051585032711594501586\
30121068925856115139291226337776092580944099124400530349216799669332`178.5453\
7966217015*^-16 - 1.355317788222432060633295747621847812500315075509369651995\
85977886411597772443915286450435253323016470937042263048381905042497203163932\
31186041973168963346032512639654257094318001038873264953623058`177.8285177621\
6486*^-16*I)*u^32 - (1.093266643346790355198129588044514788969728059127283543\
36690053216814304232721613316692341220109507945678650097613639396547911642802\
937513985339290556099746395167880885178744507696934209228243065614`178.473320\
30042134*^-15 - 8.18531171269297625515438101520467247499709977682781694046160\
29143831939576327589013903699183845377505508786264250569516466044685224762053\
316130181147220717650906187822716139329388586638352795258775`178.347629425718\
14*^-16*I)*GaugeXi*u^32 - (2.591222578822303630724830496182471062289865251522\
10318499949060195519103314229851048521947905263548515118779571490342477874617\
45311558759457778512099995379549350039304672186158952912287287297268376`178.4\
4613887517374*^-16 - 2.271794687164049091617614640375126120196818918892324773\
50572207143714289346358531923101665596875738287594917798551151139919629125383\
61513560264661891761869668094449607123505230381809946083269696883`178.3890032\
3546096*^-16*I)*GaugeXi^2*u^32 - (1.16319190707285507521446578956535635615604\
11090366750717824549143405315375475453995356259128525820848488874369602945255\
89153184783561655296136211751153054780526651400269220297059622213308240071646`\
178.44991775594843*^-17 - 9.9935562424883679104568034374780680702656284918832\
83165706715900073909389986140024731976887470958731570756499703372801237818453\
49980964421262976417577023539286159724495940570842771267086459904778`178.3839\
8644499844*^-18*I)*GaugeXi^3*u^32 - (1.64040591346410203341089842253431985233\
59341256251441341323717142547223391083584027004509319316677287992974131770418\
47189822829939690930330694000786300296413356687577792388737255179419937719698\
76`177.23677896538618*^-16 + 9.6288441398964015568839419924623038338576673881\
43475579247356394073736032779383044449874913057983280496820280081738682179264\
42800592620920690229888923741690138263395884960764168340606424586091993`177.0\
0540179611698*^-17*I)*u^33 + (1.033779325272771099936401325107445343835069488\
25147929936273125642915807760794366692824157477970308055916532726956073864517\
40866516378318180167569884228315709420376016454773846973544514759046690137`17\
6.6733697546408*^-16 + 4.2630110540677795535056727487728731167895148817722226\
07021284995695911564925743059125361063255206123206177833142980637334737341390\
312153766535840887059869128728133805339750211622539509434347717104`177.288658\
37103325*^-16*I)*GaugeXi*u^33 + (3.619243031329105230962775664445977521883096\
06078016664790434956521722401156108344341061377373684704060279057232167927145\
84882952693218631276615360319454630338666769061643850259555328741958361209`17\
6.8277392357654*^-17 + 1.0136544185781080002961075137789336821036996607146914\
90943948355044432087569235446969829610499874182978267717373447535423572732388\
8768311706784578152009016139880464510744745697598706726402643123751`177.27501\
140673655*^-16*I)*GaugeXi^2*u^33 + (1.561703623324005972368205304522801601791\
88906731733134159981613191860243955778848194749301149610824944719036786751750\
48102179346549867369754929717177901609632945617884727679973310156872282873154\
3`176.8150924252535*^-18 + 4.519373061446845070337410685306555850010392146690\
00957311642026681222322989463478382495364569807794961098746543226663326739814\
16279245990690993756726210395554358476844056061197895687328726789953`177.2765\
7199993376*^-18*I)*GaugeXi^3*u^33 - (1.10301089411356113393556057214242163472\
46221301212023424585233609105009866531671705260797242607069834207071924888571\
92712737753668736170059476333048817252295767696861946035872567257002606852808\
6467`177.45655816041636*^-16 + 1.30778320924287027187450412918346153440415723\
29378494261642401296917052586930647539930127781028973942720259472891903663895\
46445424775692574192404677400706772245182617533840659896187367189997334171`17\
6.54857522596126*^-17*I)*u^34 + (1.298701805928294193153516805264258412043095\
75484914225600371120201045995253436486234335081933350851003247445021581271432\
0859683154998685082916172601936382598420183959327121499994648578796831157745`\
177.47373097444193*^-16 + 1.7527366236514547799806862400153646150285140087381\
04248005369709460157679201497939686286093931415484285891901371486957709023008\
303036801045175174755682562983216820674344340320071028709922123705595`176.603\
93819138855*^-17*I)*GaugeXi*u^34 + (3.355165070302287610792007404744659528223\
12191186605409802372300133916987237970442985730711131780626224478260027306878\
27074527919498432098995973074844899030772205340029689373095309144688650976928\
42`177.47739722820336*^-17 + 1.1463894785490174879587452636741169862120618513\
08103598831431018924469236910309615792538608100065221367295640661251270324765\
04169766203365756270627320231316415448875543312003934854880192070561844`176.0\
110155278737*^-18*I)*GaugeXi^2*u^34 + 
  (1.487404126846495487669748898001048209725113615591538107799339370659668774\
17295090252916716060988422600969010385579766532286062068958531150212999958796\
059203850937770218083077303773834127150560785`177.47722234285447*^-18 + 
    6.60864092821108065097454389779262071100631018984120772405554474820598345\
04587677760120330351438128361766578660853622093026208005934340146527870303700\
23879625337630722994762385517878620211676411`176.12490551643208*^-20*I)*
   GaugeXi^3*u^34 - (1.271095128622738753181951993042964623736822913793050708\
18559759757015931445531073476039641090840476294890918006438704593133537220056\
6498043621428351102727855280119794543575737847591069974400393927`176.38555103\
096883*^-17 - 3.4367296624654716612988171330963314226492145390462401460075999\
96481610383434631028670533712549076803959769785198865010912689804643661873514\
84622183931392222236517316352378871258623869923666602869`175.83594495594855*^\
-18*I)*u^35 + (1.957035573024251243360599272717682975631077411020595780353526\
63347213857880355246871950815233639009773190360119975659745338679446672040201\
6833566137840675180985869516316563288408269892449759503299`176.08588995415326\
*^-17 - 3.7354232007653446444127683622834212878663280281061035399865029932304\
78028995631988007400751490858488443129020484142647928093889734578111148557648\
452516318485148811533429171362533388901367753630213`176.36663104612163*^-17*
     I)*GaugeXi*u^35 + (4.179818622961818817348026955244469171190924974432663\
30515373308448214213140749130477215456275089607582679471764014913212342260385\
683647229691015965184059371830614989697062361963059821827348294357`176.021114\
93794635*^-18 - 9.58355837584914261102028306611149626454539863599649861033881\
83875615351891387117454281133359495660188149821689402943512371352537654174224\
2461820073622432519543396883661464771300508650460546654384`176.38148429392032\
*^-18*I)*GaugeXi^2*u^35 + (1.894539880960377772636149608654427222799853009841\
53934525680169094766695903360345142260460921676425249018258382501571554256050\
30902553533832658262042103354724445806079062747036665461747134095123`176.0312\
0975800496*^-19 - 4.224776547058928824518024877427038103310765790306482434869\
16678222756409320157189441358874196527651256699309395185194375725591151834082\
62392152509919339605751161560429253240892201477562877359515`176.37950974978796\
*^-19*I)*GaugeXi^3*u^35 + (6.811538390648202035813525664117656680571127579600\
49910911891078474991390610678948553596956950504403654410873449603517036285705\
158287661464815816377132662604370758302201824226937687492731342370626`175.631\
21685584602*^-18 + 1.44098340294509476650219658107054225291945964774764915222\
81557765041113235803742454227925409408777922221650106982269825262302151275687\
7190498669593810303521762351534422216479055610381078731346725`174.95663062584\
342*^-18*I)*u^36 - (8.1122107566608393875311252041919303653016257116690953688\
00369615942458045863309058060075814810712840837087515982620496846650257502980\
57895544624695647099005801957048105887987306242151801447023048`175.4349417530\
73*^-18 + 1.01958241611744000572455454694541577699194122292968993069590931508\
56590122765318101002230980621974215958674277782557905383939202058471323130827\
04647540352357928004460942525211131411809137939994298`175.53422486483944*^-17*
     I)*GaugeXi*u^36 - (2.292880620789488971974927590167706951557222473510837\
21957640116117988451283582822481161852130526734571498642119276066844111161915\
080036827191637034903648237612165941362287383817302327826342698065`175.488907\
55890247*^-18 + 2.30662050558740746046933347408828422548012936121820768830575\
23555030482496654622290896584194693806278176368007447022760866638861108588982\
8893299278608696208528953633040508106642154930425130665228`175.49150226373482\
*^-18*I)*GaugeXi^2*u^36 - (1.003223705393640486902754229641729314770628090869\
59197690621248743331811767915452442183511672942804583919028189265730565568721\
73411464799595830433517308702930970001661639545307604198492261071114`175.4843\
2281483778*^-19 + 1.030420253732006876566033249841393060038932489725597822210\
02024209886058504624295144033272580351373968516305608280760593555664500978456\
9670442297174366071806921991513595756080572077951208668104`175.49593941569412\
*^-19*I)*GaugeXi^3*u^36 + (2.771052025425881487753768279858766500906592943401\
60718005551684898621087780570896577792894530596107325850778152950248304400234\
491728452864596347668656535984901324868492524550998829229191320373053`175.458\
73491154583*^-18 + 4.17607310989578086060624938059830918248726498437062823544\
97944508594479511960572196970050175359543704989610283824346347321456533129161\
30550925295201539248235594848573270074213354541797287390591`173.65599966956225\
*^-20*I)*u^37 - (3.7350978841365831046290724878494048067571482833239781938698\
21701406272671421795756694204654773780775498608416573436542324584759642453737\
69335936204458702586926893872226521581903652288711951551932`175.4535374619382\
*^-18 - 1.2877217603354254070894175469311475964039927500194100350681777893692\
58528218965427403450683706696165113255021125831546629898439165533121627164633\
69704580784580749194775304533395965867711295068705`174.99105750886903*^-18*I)*
   GaugeXi*u^37 - (9.28668724047650811991280423925661872305604094202546153357\
79740052838068911289254822638620826062374259136756326418729908281404993896733\
108770556857817808611666266998730999408322256056674265038493`175.441265658321\
95*^-19 - 3.98260403488225852335609484159995561104234057150392588818629249297\
64745778593856399376081792768875078637380168264894471234934432163951636922091\
764835495927119184774650467787821386918390337027567`175.07357196821627*^-19*
     I)*GaugeXi^2*u^37 - (4.1184979000291714642544343757997578736475135817224\
73969391145279506086901073812938878634678345811487033609308686593461269246476\
469010148201767231233179913104443767657943058378755130133930004798`175.443168\
6862405*^-20 - 1.715901232160884410065016104549258592178647412441760873149199\
25092210876267125633146256019378006024464951631368318112447919163099765734554\
6906799261382727311733080854213846891515841147512272728`175.06292212346105*^-\
20*I)*GaugeXi^3*u^37 + (5.305093016279571152676207759981843116518290521590099\
20083116890973409021966303319867873331692326075813672695083555911965512436780\
2590495090573607703838380122982023382668751421272750210730170701`173.60809100\
105865*^-20 - 6.2243362783856276814939171805960612683010958982796489781831139\
71176658577390306971584085431808247294619339771848279702189646442922039942489\
237369542676880270948754188459562911016357516681694109`173.6969804634122*^-20*
     I)*u^38 - (6.72080563634906771619847830640456988641190640507696645340161\
68701566244942153293240264785945775141920471103018202611870374956206551631930\
30314234788150011960137786280447278935711249204424611889`172.53682033012916*^\
-20 - 1.275131128955536650181021091724262929509641653740182249980641493589866\
01938267336885096996225054005870095889645005453391637988348257543189355844243\
698564935857567190974008663284647395719462275276`173.81495384223848*^-18*I)*
   GaugeXi*u^38 + (8.72623659014460461173797629111305763392561021290800675283\
89627744120484949917203259351517677202870250150274388949724262627169809615398\
7996314878121352113163323342070816437313195406149755417771`172.26007843171877\
*^-21 + 3.1342709630584332793991670599111669089552313408451971184470168470669\
43453199769269859896296539742883130746033428839335593074141109706084586805397\
1028289843791872682858902965107295053184625866878`173.81538798734906*^-19*I)*
   GaugeXi^2*u^38 + (2.412761665342602429954001551484395243813319220958219930\
66539075480023511721192645198895003914120054906968059408565116978102277833270\
19204162860621456937347664076437568857958201764071060182746`172.05735473990285\
*^-22 + 1.3824511471341726895676394340971567787800632144960474803525754070780\
85929189164134726994635268621267905386170529899257087355362774938735616813072\
970562119884014538772821768526935966960842290202`173.81549010906514*^-20*I)*
   GaugeXi^3*u^38 - (2.297212920922299770399451052069730305873706385492952823\
57934645012784862408976894148312471906308336432242915442231912789451476057266\
55349526878989639155367766076708758655768161548131584512164239`174.0606444258\
5415*^-19 - 9.547940411601625069070164565936385005016918318074184793357676835\
80918944406350201332849687458152429295234974125326200438589396074298049779411\
8288631685806957957702398500805917323498206271807`170.67935287542676*^-23*I)*
   u^39 + (3.4398389278019865066699171139941308382997577310563957436457180813\
35780688160676352845491363735502165429495154868242619621122926973457305454827\
4881962448194496229671161359542813956261541807711707`174.01518930575293*^-19 \
+ 1.6598789927571447295177057791509281541391834536900816564114230765539097480\
90971819156136337676117490027728071601217568310880084925482897917202153548784\
4078065267190780582575769508357458166647587`173.69872762735034*^-19*I)*
   GaugeXi*u^39 + (9.13171966121123946273437344912655812949674438936224941657\
06425620709460073145129229054636822778718532700797241714934532316052673396400\
87215264796920954916339633350631690738400196726146075031318`174.03356146228558\
*^-20 + 3.3281740636106958210191903851016012638854091143035024118815202438945\
93960101711281414437926311531734622587479646141121761559258415178907993833677\
161295505601222960194597551073755332467934180672`173.59521492369333*^-20*I)*
   GaugeXi^2*u^39 + (4.006048526719999040827803015662202788457240316586076138\
20242848433672863681567091007721194510381250929359497180433582763424505133960\
763523227201146627365085465050721397461885996517243035081798`174.031885310859\
93*^-21 + 1.50752785842479661797829378459964872676168128440036853348048549826\
63637499565445045134735700516022439076338458626119724573621900488431579794028\
0829667839204990688462173245129743971688974562087`173.6074344515534*^-21*I)*
   GaugeXi^3*u^39 - (5.635954504204310677595217646364829346522917252837896268\
38012538725286270556782284862857057643649905237418835073432594593751329088299\
5771186025565580344395287981483933168014241706080194990482841`173.36884519922\
182*^-20 - 6.1533437047085719571831826808396613509437782233711778617747475525\
13590038014915715744609790724550336505402019771318200561740652748921598446568\
03971290984187079640653264272149251677087879809395`172.42715338892629*^-21*I)*
   u^40 + (8.4546212926906814512818382899614736090248685224698693993984316144\
60675458518203712362538443271167360989944794545968239999805473929578238105219\
230859540337911239643401730120086745281377939986025`173.24083259618254*^-20 - 
    8.46378093911415311600522893865494993778380082340571011527005481551865902\
85899847641153657733694194614379046772593845209439539159650985660140575517818\
9756165563079886213741031386267117073664113`173.2413028514977*^-20*I)*GaugeXi*
   u^40 + (2.0001096889465833807328660247252675022253041972172712192211446966\
79702637125608647731276308669531737336368253706272150706321310426616664053075\
461686800648158403319200153742444916926209135675707`173.21414324928412*^-20 - 
    2.24869128887379394782563142753706484149724383534508345300584100491701302\
15954099028123254113896163602166516103486569231938044206109043255153133798481\
42175957498404712702786632502596921739224043`173.2650192731194*^-20*I)*
   GaugeXi^2*u^40 + (8.899573798608752817210470388683948601838878627089369959\
19068968957215368490546630201994713641254434318696459891357161260410806340522\
55536026188847171022212045015313148350088865469614149481831`173.21915910258525\
*^-22 - 9.7989023689094824279979175438030999363544648991877122139221106074278\
60755101615182215743930035660654949358691169876835808789162723732239995984656\
0260838431698308910224782882850374749369338552`173.26096732445268*^-22*I)*
   GaugeXi^3*u^40 + (7.455412179829476940966244242638814654876324107110321170\
26886330984338280754028574153506493055584162788329291941587543938705310873838\
858622059484907323400962752086852204930377676679138901587606`172.357508481565\
73*^-21 - 1.62106489698019812698629036834476373454215636807056849147775652882\
05321743310710771905091520479008429442559658668948016204699560453871283507229\
241059377600688843972775138744077312682023455693`170.7153279184527*^-22*I)*
   u^41 - (1.3776944108243491814302465728833450285749550403925778456335249651\
93784011910313370413030946880051635443332290003458092767393945984563896344195\
127547023187903665396573365201420056509828592482762`171.94069180794529*^-20 + 
    3.51131980001333347334529199167985384819375917954606363814287784702508460\
71484968077157992405990681222544254220673917944479885145623932357800644178696\
9315902086579471187044150319868603075022441`172.34700929687466*^-20*I)*
   GaugeXi*u^41 - (4.18565926718519807009671394016548961135250020215999118798\
05945204348785481677643891801377534402239738244352209131324933532046762870929\
6260425253059809277154244736017982441969817869226851513119`172.03097092978447\
*^-21 + 8.3147119919830405634628554389575249380915307495887852358834125473132\
49562307477219332576891528932556467328027112413076394524137971079765873605052\
05874677199279313715489417010013687995843060736`172.3290542685704*^-21*I)*
   GaugeXi^2*u^41 - (1.800908283153964652187179265942252110903018442789286700\
28107659066609737304228528341346711863210796759062377176538593885330481658872\
79941328996671659119432127854366828100781680649116434172418`172.02190084000455\
*^-22 + 3.6718471598152777071559639832125450829744302087795093298764939234970\
61574079688363377459583225995295496233987751754854474646126056511069262482434\
291057370882784161466003735884462301380476224`172.331293839868*^-22*I)*
   GaugeXi^3*u^41 + (6.483167575340574579886090842767517785691983834763648433\
60015255916954063920889670779265243560675289716803095951732390097894107982134\
12210271703020944991622578870284117336810207670833927568281`172.163921181298*^\
-21 - 1.140012575460783775222007772851638622868609637317690834852392565346273\
08260340668117128600918341321121208236673538504303129847157687030765994712122\
17149345478720998882996805361852002200146563`171.42985248342103*^-21*I)*
   u^42 - (1.1211774768098450364041268756813969358501734794351037249688809648\
08197302511567309414500164316215084742353321921846289100275652764835350737520\
160097597041530911396748669348175547698488485499299`172.19131825583466*^-20 - 
    1.18838985381723579611954924836807908180294655645236313761229568198121774\
64961417595080553884949829032579279111854431092896827232732985842122969328237\
10810846964287430364659019348189921173332`170.21660282639186*^-22*I)*GaugeXi*
   u^42 - (2.8653439450104251671157904185287592709137836790383675713093343160\
82797242710198651591048474049764630040934948075198120220363570760925411314605\
51130043239139119809584351138241085652892817270805`172.18962668858748*^-21 - 
    2.55218411110851262575104620870128871878329140219612892015924045397848810\
26413673755742399655885746737692312740757802399269501086334152037785652428831\
268534763494239879486744796816093202550053`171.1393619286895*^-22*I)*
   GaugeXi^2*u^42 - (1.258488800483299119194207300084006191320602090411304784\
14426516853812993484527276108436227880732754333933743942056090479776126301944\
13958118345236888887626932885808147203920824234441007958293`172.19000427397864\
*^-22 - 9.8953445854872456757033697116873894093336374203083712946620815424784\
78972179900587638279882367144865390480345533892014787407624118654120492721410\
23777568347983846608270009348174874989270536`171.0855858411795*^-24*I)*
   GaugeXi^3*u^42 + (7.238410540991785271342623837015085965873312554751289971\
81811139802473889307942438197114583231644200339301376417160291220260582081385\
97758251449015187121152877279438385926636909511966179894479`171.0788066182045\
*^-22 - 2.7106068869003036605935499416170458809363927528618064011967783028423\
54330460049778947800349633954525823267618793782756007670617884311304643638919\
0239369659491219358721173274301628122889449023`170.67334883417217*^-22*I)*
   u^43 - (1.2264111210555794039618283814177666650712056969858224091124885677\
49196301417548602130578239330336406896963911785393424390629210407680856223495\
85083562898619325824245720049633912973748276912875`170.66171740352388*^-21 - 
    3.37618772805632442935488688801869128321706129771493434411093083104462542\
67887623111513587949335854531615213900590827252852687715924024637936946792038\
8513536658721620273622619654924158711359113`171.1015079104359*^-21*I)*GaugeXi*
   u^43 - (2.5292412830752263949500531550652923147685363852537796405995596301\
82225433318042523812800792674453135098175398886440769453006189715421676619637\
3489557724095372530447022059578190293339490191661`170.58293932060056*^-22 - 
    8.51346898266740605005576613059141279802544341045233836688320766869521036\
35872993875235783835865304021124563056467088902159401536586461499961804053916\
66609887681099333802667746912283236040738`171.11005561680258*^-22*I)*
   GaugeXi^2*u^43 - (1.147139988507503762351263754287619893637732906147915895\
47521960656591668186007225406739300963208288284951581567719513067348740411184\
2322739195125875650933731305230621498690254970081509821319`170.5977429493897*^\
-23 - 3.720255043372901191638450215499447318632728833460647314593995460470765\
03981245411030777701227091479330289206024261004167891251136239875494804985322\
8333269681877196632472948099751717447965064`171.1086992442686*^-23*I)*
   GaugeXi^3*u^43 - (4.160217680281295844597161170524155633366104525325314696\
66679117031918186198302810661730344685994213821866586801750892819361899218000\
0578145712421868690506324855140068915462545526807408060188`169.68511462144974\
*^-22 - 8.3612438310190652047365443020540257670534462834826603198555320557104\
87014487765456225416752330140128910386751379478685741163133413251446140025001\
535560478200562931167225412945386157375393727`168.98826945462972*^-23*I)*
   u^44 + (7.9077548597687552564360326709098518216369694079040189953957913581\
19792460576236486411299065500691611435318183016428742922939499623682136264337\
1107577690773877797672164767066103737047684977817`169.55322871377928*^-22 + 
    7.54235086612493173438963403438039918784639317412289491631714542828111708\
72825440684136093561171368596663254459668259625175189887516117682815721857550\
842716706999470240601100722505701405816185`169.53268224773498*^-22*I)*GaugeXi*
   u^44 + (2.1532978664763754876569844999722670509743027189204518405062349781\
21578660981351976403112095686203602693864278830401661664467881645602133052840\
4912067861286686232708478211178179267574202371558`169.58915774398267*^-22 + 
    1.69344908764218600055852423002871115208707461784547241557914982258393235\
65489938459706203821393045548981638026398681164033229209067753117768460546044\
884650335094342322745012576389017668734935`169.48482577830836*^-22*I)*
   GaugeXi^2*u^44 + (9.352436736843144317133706579524543606786598162125894180\
76663813754583909378227285300725785132072714213616414367936588620065464177099\
958847201402457069416817753581852090121398792690359221434`169.5856042218523*^\
-24 + 7.512275774308056623831550423061980430032847111527723387391393125801787\
37606063320231437491581707957072488415424877775676344707760412340404168967938\
734790655807712210157177016514911929289876`169.49045096511597*^-24*I)*
   GaugeXi^3*u^44 - (1.493340954282102507589062207435487835673451826511468365\
35156474703694746619230829859729684384600457098283107666311482463148779711750\
72598154374618385373905794606046345365504338622908619317318`170.12715898063715\
*^-22 - 5.8511178321714250442007973614965156869715234031076220699250133038930\
71504513192467820526367598454054736722531186928993970944961464539522037782959\
841253718263737166916504114955044711741139641`169.7419522847716*^-23*I)*
   u^45 + (2.9584229221418850054652780212827824318469759770501141491636253806\
28681536444293626154798744941749682146470386878814109447159527341898763535933\
9083951359690239982907039311484093793620834907693`170.13024847324897*^-22 - 
    1.49924569642304747720389419215713542831382262534426847871039506199042575\
01598308760612447641092874840788842313422055388813069246567680406574030667729\
346001189685942316031259165695192566019925`169.83506102533747*^-22*I)*GaugeXi*
   u^45 + (7.2986329453877344803431375584866042978370622676451526503761737073\
83052506557217333076573216007251931166208045894112092855072225281955234142577\
781751830662311881635213239231078055266580462555`170.11664144232003*^-23 - 
    4.24384756317752724832743030153318641171945574267093104199486644766583606\
09084488294482547675454122876023122997443126242720553489461511769679624918737\
56652787001371774667408291604932539003738`169.88115969504338*^-23*I)*
   GaugeXi^2*u^45 + (3.211672941097897007981288204231456981077249873377351990\
98779624590906829561087531511622885300028031917777915919502880179577735365096\
572263685728212943594796091157518181147838625735152476893`170.11920110003328*^\
-24 - 1.823633218774121274214207518116646808003327899871549445074905307694104\
00269239696355514407410315709899285432963181155906451436784727320379973030523\
396093631248107540888315124732513194291743`169.87340728189284*^-24*I)*
   GaugeXi^3*u^45 + (6.739185008439688978845907642373430927375433443271102671\
95359186120988168318799808038896228222983869781795073918662505109472521671020\
74600788645010300028288035391512758898961233880607289312`168.64840704075306*^\
-24 + 6.363127312057958552910458149156442979240166357959849850186626709338427\
87585185629810439133223949474143159823852098020977130623036822936924307816868\
32537231051700483307714711059283510707031`168.6454680043365*^-24*I)*u^46 - 
  (8.135740837165231531609262530858963625922889667219932167053649642697625401\
08579019322392829693830873871823150883964852441234872702758228944858977061096\
544861554659963517531220363389421460743`167.69460597873012*^-24 + 
    1.05514734692927083211944552917222140327487956298422901962603942467758756\
76837805283586237852083282594901010870899073281107914046743996301893651833817\
699587695023311646227289522783327285747672`168.8075219842653*^-22*I)*GaugeXi*
   u^46 - (3.8570278652761398269187524726476852740243222096084991157556880454\
68072329994669426524171262565113247140194053595568577607855924730668158452935\
06110538628646884240943739375630246936906124164`167.98012131969958*^-24 + 
    2.57103367836278593254860987333776698876433753997604622105428698249470444\
23064288384570768935664298263048275972806444579921485242419913493109915357968\
79002467729329555903247368400493054250046`168.8039763088115*^-23*I)*GaugeXi^2*
   u^46 - (1.5709708245009955461949137233635430504783389694265850406923187459\
84156380795190676495880037902031224786472206402553360123218574063677724904643\
4923315210040750731842754208364114340154913669`167.94952420592347*^-25 + 
    1.12528250410454200359773319178109865827933468915191738221729095345486040\
21489383894144885755065210251541783689376958571200134524790644410654569634345\
8318437493236900496346150327351813018818`168.8046176528789*^-24*I)*GaugeXi^3*
   u^46 + (1.4914738116547664025646957767605596209864912780787252325566351111\
49434234684243712222957793593612059287635606380981568132599821960085701957763\
895357563944845894375140332821633905331217796736`168.42492946666871*^-23 - 
    4.98206372794721349579371091373267187738432874863338377329874385087155003\
27330140290351479772613392029684182788267055097719157234181292853046383544218\
103778223128068794271436589203429530985`167.9487231130547*^-24*I)*u^47 - 
  (2.990280876012292112346462339550932242063496662339025890210606409778723599\
37823766874755757553054747854533628021470857849633921016949903811387873144547\
9396825788128461378093624284256381466125`168.426226445118*^-23 + 
    9.68780742620343315101723784296382840425118759100227742130514306680006775\
02347261946467796427761651210670350427310875249775015326476566349361495075311\
1126029960288016068610968863912861126869`167.93673995908716*^-24*I)*GaugeXi*
   u^47 - (7.7906787908604502257778739210897582901946476892360783248412053761\
24585434977525122762573028932338741538167735095026542156529929290269181036755\
31431616289365364977462523567372214468079282726`168.4364232957487*^-24 + 
    1.81496371553729128592763974501517448024273841789293344795784236419345642\
40372575012640668024774509310444667603917105867039478696651118559338304046086\
0366449879880675083193875068461106582684`167.80371594407515*^-24*I)*GaugeXi^2*
   u^47 - (3.3933954202458223181105883982622927781645217869822929713848426843\
40164544646329406642005636655763815623642661186253248559413155144214609970282\
6691268073095804789628894539312228182368280293`168.4353718414642*^-25 + 
    8.26976008046641182473191984131035813789805352480407604019077746115294029\
55638270666505019605192847303053533274959538661857407817994234001765456189361\
10155619877360293924936743206263010734`167.82223028221384*^-26*I)*GaugeXi^3*
   u^47 + (2.4325059827607096503339245393847655124045069879151988765154801605\
02978180880744724898717200127609989985960222448256171981104830315853363153126\
77446797049587703689565690470148027667917434705`167.9392056566392*^-24 - 
    2.08081061836476047496641419464444603609870123385491542055874923473869351\
54222655403218822405223723234245693934948209802245409829750160070956620568687\
3457772907172605773080788078113603278514`167.89382914203446*^-24*I)*u^48 - 
  (5.995329002863868091308237192973077850463889157454122600216301134596885582\
94538466740242510513625924613924718585046451753834227351602745521594406621419\
55966818979640224331417487265940433881`167.8663148582347*^-24 - 
    7.78538650869800289562001290494790260262677825304859281338166962898752979\
42927904012095156025477105383133157507783233382581041410622763004232593304820\
0248109585424549679707849456488445055995`167.9797820157374*^-24*I)*GaugeXi*
   u^48 - (1.4023468263510005576305671795209026571351066152166048329665075081\
01844804064519759169841048892564243668171586421237066605093390874560587545980\
20347416061066624543993178634090775893024263079`167.83691014270758*^-24 - 
    2.02046941240571703322130405365820583928373468899866176070998675462855250\
94425990119639538804236764862076437229742459160762302017919079330813076354427\
7353975785327252105178049612590371342672`167.99550698682825*^-24*I)*GaugeXi^2*
   u^48 - (6.2062068524613193296293648327237477348633066452828592013136085639\
52775403463186528024458041707330826551678595096834311848281596502678575401884\
196254730589968977233410435795417334275901941`167.84316438043479*^-26 - 
    8.75166036781069349900570915765953251767475588119410203064914971690980339\
63409936075509268469324337348619265142107085677173006529701127586662399499900\
94697423913243973054463351314473565038`167.99242858926684*^-26*I)*GaugeXi^3*
   u^48 - (8.8867685081934833993055549600512049241998669392851477235474026739\
60916582766735568982734478866449880906082062363677863858384166691657976428689\
2080534795024252436754988687465034166173251471`167.2919685438524*^-25 + 
    2.84235142364894586675016063663824616029493272751440420717310437312992400\
49010769391893693711345652899895905470840475015679944529792315004626697666250\
25774958657736245950029691643398007234`165.79690244885762*^-26*I)*u^49 + 
  (1.471654797730985936002869601513303289296216862163857576557246059554789141\
16709777494612067469512592945021801867388785945217269211987492960901205328595\
559781882726702763142613219613913297832`166.97522408261685*^-24 + 
    2.67525700638046582574006024833690577240279184991347138666741806201357518\
70329885701502352137463426938967257090948718376499187715889559904390343913926\
3571147660038727112376409678234051976741`167.2347836421352*^-24*I)*GaugeXi*
   u^49 + (4.1797669455107273620812732033300706111641135561687512954540256720\
68431031613253174659373282821099322743871173128819855480622696942077885142815\
7451018043370104762098084934589586861631744787`167.03504718165647*^-25 + 
    6.29472839936565975828676851190513188684011131485082299822771073815209191\
54904084487945814285572224782666307207006269903855421839982686421846991567902\
926678499666703068937820906820038038226`167.21287211070566*^-25*I)*GaugeXi^2*
   u^49 + (1.7941457280097798253648836232114876771766569586707723200078365056\
98650479328662880125030544746725518425416547870550853557417353986843376686785\
894269930705113532117860442776550138528850111`167.02840867461802*^-26 + 
    2.76175329974708450214658329248944696720360000863992331339482924796935410\
47185482655251048701719704361371085596499475369464951012050917080064241687253\
38686305018358669684470292463175164325`167.21573584084203*^-26*I)*GaugeXi^3*
   u^49 - (4.1576455667103727477593478619433926836114582738463599053804785455\
21219336480521082963426951793930581805081010233172492023792585754225453079987\
0716310196251238829826162427158609993689587391`166.57861813118947*^-25 - 
    2.11256843925191288163449254200285831177154466229688209693641797398927353\
30923291721955570058356586696208813159136770273712775734047541915661303459121\
65926098719759344772835520104018301996`166.28458145494776*^-25*I)*u^50 + 
  (8.987756539591541754876162442477490852360226379019013120352424174079170277\
13773230598355141440241419184814460990078035067151502065705120254189112328870\
55556881865075498463868279729464754388`166.62404249696488*^-25 - 
    1.29287528870678029502592359679948548069383205893283958471804365625070616\
01825751170220633995620196910145675042454100849760021414141637529901881389784\
157059883826845713689403364657067993362`165.7819478319029*^-25*I)*GaugeXi*
   u^50 + (2.2696744666412282177009160301933725586249737126638319730652738569\
84140828462231077065516399559518595667239658337904051101197303008315904524917\
4530141352075646272991669389908612409092362422`166.61900547086836*^-25 - 
    4.79570342821840320617452546783444937065916393204186991930268990339144584\
37723635794174998034519930071242646290785152157427791982323463903953525874223\
51806417874213312941372896478720552752`165.9438942168986*^-26*I)*GaugeXi^2*
   u^50 + (9.9046804371818422023504696362618228481723608250775296818580972423\
99959488361345387210832090701608509248903685323165180256527370954921074955740\
49181066626358177355730744621780731980741074`166.61989937047264*^-27 - 
    1.98968175839262270466868212382124633945009168275555804323743436127314373\
44288291271565804062587309986670892101032772478307295654776005599783870875254\
9089222493104412500105254018242387399`165.92284252067657*^-27*I)*GaugeXi^3*
   u^50 - 0.29757645819467636611309096414441617482785461882771525067943424721\
21139594035424340419267558785411214529739898757999768514587273623025200870762\
7572391190858831235165271172069138982008006940391461222093133661387839`192.72\
020262476883*u*Log[-7*u] - 0.002296114646563860849638047562842717398363075762\
55953125524254820379717561268165458365684225214923704824825609472067883373039\
14148325811735113910163882091712061138244808003139767733030869552771189214578\
0352325496`192.25972057857558*u^2*Log[-7*u] - 0.01928736303113643113695959952\
78788261462498364055000625440374049118962751465258985027174749180535912052853\
51195653702203335287884593681857495684537660957038131356125638722637404895745\
93042432779894024554959534367`192.259735728953*GaugeXi*u^2*Log[-7*u] - 
  0.0819649147860893771630515256391437813510107961795903782253388526861041772\
18255397373816888284360681408439830759042899145192389088926390724430238754457\
9890532493576622299023192097603276957285173757168389430119985`191.36746953672\
787*u^3*Log[-7*u] + 0.0005357600841982341982488777646633007262847176779305572\
92889927914219340976292386069519929858834821977924593088768158394537091330127\
60227381932457049058213994809322571218673992791377072028956466108167348748875\
839`191.3673900338724*GaugeXi*u^3*Log[-7*u] - 0.03314740908499554504109611803\
59781473987685554211569614532389610274174901749126407023136630204271165836021\
10332848614664920579981666231355519054515095972282578878312833572094392547280\
43228040855859323969907483173`190.4028881250573*u^4*Log[-7*u] - 
  0.0016277433113661629287075279308346810260386387784348528863843296004927894\
24499436843159509119723851495430621363444925677847065673130736074971906247150\
20615435618601561862290776709912979254642041127244549150230464`190.4028464239\
716*GaugeXi*u^4*Log[-7*u] - 0.01450952449356121354487002600299449957881167895\
56743286658505982347143032756432392656595161024174630711241644387406674392948\
58223458097576895391709673782331089541665581867037311392207556455123164742623\
922958446`189.9467721955678*u^5*Log[-7*u] - 0.0004325146513058661496280002787\
64643815490266875412689481239264722416655475652707504039526708955194825928707\
96228679453725650602171759558563539223138562620672892942700723408692097205448\
773376313785239265917066909`189.9467401330085*GaugeXi*u^5*Log[-7*u] - 
  0.0010215417194468156804040068054846122252771956346556926566204199172936612\
99317019961693117215607414869672827773607959134847044854041568244125145448698\
56468616380509888239592248032839722753071745569320657934470462`189.5067122174\
929*u^6*Log[-7*u] - 0.0000881196209944992522418287054076898753023102700174154\
75441798861969252637219442484684845866589579506578425462688089083633804864015\
16563215462770377815282264353841830214457309937790626781601632536013504282626\
837`189.50664318036078*GaugeXi*u^6*Log[-7*u] + 0.0011935854422676392375671452\
51688840888991361502813213736155582965783115775174945494785622385333366538223\
98696817499732269632864742082357029801511586740119513418591076865496099206497\
162282986989809380661804115424`188.83467643164644*u^7*Log[-7*u] + 
  0.0000703707396656458726770414066619455500494431716377495437167852754976985\
92910743685839679277241615903735315574894843337493492254111513964203645396026\
04484490016820706965540404398479555494402281607816259443022887`188.8346039517\
1025*GaugeXi*u^7*Log[-7*u] + 0.0006296739470780116396779170475348302766872396\
28212289754300606128053764934376043161040743587250099039831032967730760400398\
72176237459594084669996615689460893218172530323887679187237818118292513483971\
861102129518`188.17021630002176*u^8*Log[-7*u] + 
  0.0000347052469253610698940467443489916280661155985674087621024524151392163\
68318237013796088697492416311706707709885452691751834156161477821314235333784\
68035127218513528585846692514064965012855077176979742227651991`188.1701588977\
3512*GaugeXi*u^8*Log[-7*u] + 0.0000960516100966016841269234420042119106419701\
90747952342635219330498605516470793852348564036302152809979791725117998512298\
48590840346507382810806530887564135195819426098793184910334458299248208282133\
931976159228`187.23926497614485*u^9*Log[-7*u] + 
  3.3398150639755755487615220268279500205972379688781353702228259472242535727\
60435765237717853949260647978199568091919034493786768037368355806294071568064\
58533742620680860560764612119606645918260677154018891714`187.2392493244418*^-6\
*GaugeXi*u^9*Log[-7*u] - 0.00003171087033807057493683563569267333474478745817\
57196989586239033735664145848773533847009278346959603475183342995961026994314\
06923954892628739424464566531615930870402411901285414980234210352017813897650\
09445617`187.22622669073854*u^10*Log[-7*u] - 3.111577082517145622669642628732\
35187993110735546687918029250772892042929766033527467641518294057976485444301\
51852394120192617776606690371571477142629437487731444910089018938991101296900\
0344328406266593874056`187.2261717023719*^-6*GaugeXi*u^10*Log[-7*u] - 
  0.0000200358172818452522140481581939068399088043204863426288642846935707577\
68891354631491065120301914527816558861333092739486976290596904518779709579406\
53147712065053322980065221164007847913052199339654777751600514`186.6425849996\
3157*u^11*Log[-7*u] - 1.31883321258410282865150145983084273131115443104177295\
29646156899408206415077097413114315273174773488954654819336989392464177516496\
0329688377029679953277759443408547216373348961905442504438387921147289590329`\
186.64258499963157*^-6*GaugeXi*u^11*Log[-7*u] - 
  3.3610930852482340204260680526381667176284220582086888927465757800423254444\
59290807784108707586230632292870430321541733494298939180213772089040776180755\
67017826782458235142933181196877260603087032388887930146`185.5925241907515*^-6\
*u^12*Log[-7*u] - 5.603759525496730297258662706931362705639269577601079345563\
99556727823978305433410090532759144111282360701936425837854820547277742697161\
566891786447766249088429374370706061152978976101566837124935275931425`185.592\
52419075156*^-8*GaugeXi*u^12*Log[-7*u] + 7.7715100309609660060915535883649075\
77593232608689224216271120269508818927977173292464953110297583758910981861424\
54018187808529756571098104222701796861238122792771292824035082208012875749415\
91070939848907345`190.27184314897363*^-7*u^13*Log[-7*u] + 
  1.1950290865435148806394477467972163268220803398798443697948692855743762292\
51873790475931410275487586869527890176888775267234423266077989101609025943451\
4655242191091908764660877114647229213621341103008160286`190.27184314897363*^-7\
*GaugeXi*u^13*Log[-7*u] + 5.1759261202099993952968650626540483696288600947264\
03299569859223617086623239804182425564541489810779291212261509535311035097955\
86304740880224369712855368630705605022506725638962996299944344708428242872093\
82`189.95175427174178*^-7*u^14*Log[-7*u] + 3.84657222523700965276602630408664\
44529841998531493203082202269410791173744542315572399955064206928150795576974\
61706878453317077890723938363735271735812114221367828832472290420544219485841\
264191871866506839`189.95175427174178*^-8*GaugeXi*u^14*Log[-7*u] + 
  8.3067528999371141767712780266882428829507753298153241295296581538357111589\
60144150183241225360994565468884054985416449659958756381048411372346784900672\
677722385756342346619520314474686279161115583210816708`189.31473982708505*^-8*
   u^15*Log[-7*u] - 1.2521413740680717236890779105968330692014923833420316626\
18603485549560913527387897617506804818916383886962341917029122600748704208816\
43619387858734147638344498634319028998332712897672302912594162372820859`189.3\
1473982708505*^-9*GaugeXi*u^15*Log[-7*u] - 1.76691165296392172960202235581531\
22526645125274365862874372988175409667966884585939805474722212003678559775992\
75284129930856410470180482010851286587869223169630295549478571122631509706966\
475995893831993278`188.12881161622667*^-8*u^16*Log[-7*u] - 
  3.9549743487755073899754218495133493912786920602807314412499626971254035503\
14037313443326739976944442651930172570645482049069097413958606715173618232514\
29778356708506335699311898186046609379580311132203867`188.12881161622667*^-9*
   GaugeXi*u^16*Log[-7*u] - 1.07530767695219779495203774074989665506841712593\
75395681893805517631563714292919746590097829664725013165827506302838627354001\
02610206846988135495939796036562609614093996535278317774347361524792423800261\
983`187.5381143975699*^-8*u^17*Log[-7*u] - 8.88546108070382553652945890088013\
03443593405985426724001042296942360557610260655553814903673276867189603415854\
63066388980433859964898485879418927318118894274323898410495029701588630844093\
2447535618891662`187.5381143975699*^-10*GaugeXi*u^17*Log[-7*u] - 
  1.4781183473230105511778672717745349629405156820145190869931629147450057652\
05299283730238720616612133253946706381536309109065951928781628122422559560188\
30677340888239758239962570042171006466287471468618639`187.39257270324805*^-9*
   u^18*Log[-7*u] + 1.3888967129175307541204737663432116979518994661577026170\
82509213304527393473734724372416122111356392517562253961092281725062846070720\
6921117864662310159430111408988196708557553370013573966669342688082101`187.39\
257270324805*^-10*GaugeXi*u^18*Log[-7*u] + 3.24377641401068614424879891053588\
25214107053641039746551856993934308265226627598005180393711969057611864537242\
81998866733584983881176502848056071922197427868252197795420000606497911471676\
2011341326578095`186.45519687734057*^-10*u^19*Log[-7*u] + 
  1.1290161643836164551144915941932055243340808594773688431212987957122937869\
46440104490019185191187872810918883214772774284256727999879447270391028111055\
5443301760753920024675965558131348427635966490544753`186.45519687734057*^-10*
   GaugeXi*u^19*Log[-7*u] + 1.50102584480505244768885926833233917102972177412\
76818793223317741382196413151154579588716242415021631009913791087086779265776\
32694984315214244519961241570581530564345216135386356864429439023685833131268\
5`185.6332724716451*^-10*u^20*Log[-7*u] + 1.431180276961474195412026922006312\
49251425061653943796084627031520415327123210109916870282764338137848049031071\
84487210006888279629293366574192702253179696035036375172470051285639630082246\
92856479121348`185.6332724716451*^-11*GaugeXi*u^20*Log[-7*u] + 
  1.3383127463017636596202357053613735988733184667682064033447382131361882206\
49354349959914700078959681043548960126955679531155463699792153485023400328857\
032495653861420354136228142169307376207615965494876`184.21998633324333*^-11*
   u^21*Log[-7*u] - 6.5789022272211116410491047694618686098560837540926233181\
42404721366576571746941416376118692198029551849987193786432989705906912368284\
77172859949720162818289723364420105700586420848335219685668258191589`184.2199\
8633324333*^-12*GaugeXi*u^21*Log[-7*u] - 2.0170136083041158293975816640414700\
42402886852012461555684250464463302344251646937773744310360514604472180944198\
03087810189218311268699105695858304293114644857394455761592978290929091552191\
525765719438`184.33415353287876*^-12*u^22*Log[-7*u] - 
  2.7133008805874701094143554099616938139590844627707518794725823685787466703\
76525238878515541157868429213765484523585368114928316143618018650297107113525\
48891874912750717098647900302097057824387803042416`184.33415353287876*^-12*
   GaugeXi*u^22*Log[-7*u] + 5.01857693178616330799332734848397479335300810271\
98010716281037302617521322753947135101907306523809731806468856096487434989350\
809174871228861330518455579706075244134203191610215491630999014799264027941`1\
83.54731795361624*^-13*u^23*Log[-7*u] - 2.32445736463560557874998726612240869\
60737016664380675615921270921872639372473041047485745643620156234751681136758\
00713657505707342957067631197454134204666032388924153361848683387162102693075\
131231129`183.54731795361624*^-14*GaugeXi*u^23*Log[-7*u] + 
  2.4583446074797079061021191855042249518654955400450444082128662121816826116\
05704461683945061401971714011779397881479297975511041014760110047434609951907\
8608506084511198014311480403813158070501690919997`182.71627288217954*^-13*
   u^24*Log[-7*u] + 2.2985051984948286377515223416390471353362468574541452020\
66741468760370124313912397022771552867394397338562600447844359066831793528394\
9710356076019841240850451870526777166384081011277885532924605900308`182.71627\
288217954*^-13*GaugeXi*u^24*Log[-7*u] - 2.05734703297695570129526683016445111\
35296104922936737147684653118870663823508899000296113342614132817139923816472\
55403691530574646288233658051085576938778179075310747243992947893987083345656\
6793145284`182.89731250797357*^-13*u^25*Log[-7*u] + 
  5.0082035071187763688622430165187760844981265740617089393884521892386178723\
95366531982028754075055057171081887209883047568384386884353963986745290649612\
221630191104189417277430935999930429752189824233`182.89731250797357*^-14*
   GaugeXi*u^25*Log[-7*u] - 1.35226584828865969066569940068972151003545722653\
47644305536951694061351009697680085723463914925924070590645737151824125562136\
800050196085432168967949692045872975442960267253758831540905770636700687457`1\
82.18873370586485*^-13*u^26*Log[-7*u] - 9.84404628173990951150663711839133006\
81816273744958118465127696180559377616769524680706613948793699398255440679934\
50310148159077038102998154724033493542758877446838799850678985319975725152873\
06046754`182.18873370586485*^-15*GaugeXi*u^26*Log[-7*u] - 
  1.4160374154866571930952191111248604831691930170687943300105827768666631743\
66056632871778088629361436802997527560649709731444093168465649575283428916256\
177987290899766397313429998436690718498447626126`181.44356468533843*^-14*u^27*
   Log[-7*u] - 6.446741107022674928038002560233536056742053771051312903780848\
30408187988651274949838453587264176975035375202000359081038322638804291045313\
723956257574214358415839859323162089039399486029647832368825`181.443564685338\
43*^-15*GaugeXi*u^27*Log[-7*u] + 1.417972207666070452043637897368297776832802\
15295550647376020435521861346533040598690218961621733060051518363855191864450\
65948616344451978274523357165719457221061992794733172865704195053743113527939\
74`181.06775621797922*^-14*u^28*Log[-7*u] - 4.2221439650337015106046204327738\
85511922720959238759286270673038453647497446065233831026849772312901203570105\
88882872637791004116535870893733091582489536015142034771327590646896966733059\
66684750667`181.06775621797922*^-16*GaugeXi*u^28*Log[-7*u] + 
  6.2908096789684865472404690229870072626841249051194183438315411957430630575\
85675479112908957779629156686766722296534111442944561842225716958235519106462\
52494612110489874261487532685383474878326830692`180.3067441076495*^-15*u^29*
   Log[-7*u] + 5.026671885567979232444402402570007579592615825061510042558124\
43016635092632884928185086803087591589229532883467322791396979139027257087416\
75356388393397935270011712729383316123958677724861436895332`180.3067441076495\
*^-16*GaugeXi*u^29*Log[-7*u] + 2.58102288779614469832686822116535936086359123\
25708663453991180272649642124276361227668949777594467307252020665064049166761\
317016463579531571687349835645154527346014798157519787248998959070946318757`1\
79.27412720829363*^-16*u^30*Log[-7*u] + 1.42200484967370789760251432067756764\
99523953304193010493311225227785198768050758299197442359148926733547307359730\
64598787463553387909286128588480896297657313771982638839174989979152117738205\
7516705`179.27412720829363*^-16*GaugeXi*u^30*Log[-7*u] - 
  6.2634709194924763513581158537833291028604731750566854620676337670130078425\
89590157592414842544373662472564948086089637495927548867768804625828199988476\
9293848637791353448603321521068168954114088704`179.257644107986*^-16*u^31*
   Log[-7*u] - 1.761018612625507799579890455944389662402813332295882935217870\
92248211737101933672738969986780490215664078063676946884960086086402631528733\
1790317785605709892085312870021757192899549866132028582593`179.257644107986*^\
-17*GaugeXi*u^31*Log[-7*u] - 2.0989275649491287415726673942662807605617558775\
55652187848736916447164162995083828144564178912024769360020704354745855099453\
1107450597300856623106279380390056807067310477866176838746267486014590442`178\
.419444845905*^-16*u^32*Log[-7*u] - 1.719196783704024685212596957485121740660\
11059422098003547249061110756564386689404556585482733153493728585147425362604\
34537651651417359067071152165486138326249588981351190288982203744263540219276\
13`178.419444845905*^-17*GaugeXi*u^32*Log[-7*u] + 
  5.1438834960566853735799285347789472099645930796878747428967911735667652600\
44806214769453006566096889743994386872693300231543845993324459023357543166992\
50011116629250381286864554335651210996876138`177.1505516013553*^-18*u^33*
   Log[-7*u] - 2.005483753608556891174770524285392928276064350265162625795759\
46833304524106791624098352568723746198382470383292833264696295230247801608709\
075434623903214101695562252766685663578901005964013022867`177.1505516013553*^\
-18*GaugeXi*u^33*Log[-7*u] + 2.2568273558217872170702574134345980023480576390\
11067969796121839924781589087610628060566641064547767864091259897560902752738\
015227715404876778301678336570467044784870031948420589122718620695793152`177.\
3271355900682*^-17*u^34*Log[-7*u] + 1.211627341795875115856493835394576300189\
46468480476472320911136141355998027819124528868098424963251082120033556427355\
94265401241426142322577579571345054682019941857995095925551628794969403806116\
8`177.3271355900682*^-18*GaugeXi*u^34*Log[-7*u] + 
  5.6834151000641404696129855816703042901946619561570601145068874799275135737\
78946132869313828991383099573054574885605598455765472353370838809759069121124\
4045119072420850683088011403604163569278542`176.2687833263393*^-18*u^35*
   Log[-7*u] + 4.602030297362855429191659710416983761931979740742654037690679\
22586236089832287906347977810205978342384529499779826659396139030385938809364\
44923635999584499913049551040297874504629131284876023636`176.2687833263393*^-\
19*GaugeXi*u^35*Log[-7*u] - 6.35969895482130772490560403705597941789305245926\
35426663625779340070916465316714815452858721408128450709944370150664716694643\
106093068869499395332971402465973311977825691858510514654128055174486`175.490\
2087868302*^-19*u^36*Log[-7*u] - 1.350287125913313413379021716215318020275256\
31302011107173295676161979989136127126444019690805737904605939028553904243294\
4007494077230780600993814224095432738553634013436635587022828910560339652`175\
.4902087868302*^-20*GaugeXi*u^36*Log[-7*u] - 7.038122011717251020654695835070\
13120888559177534588762054266052219704349986897042957558157703692046317756766\
56706397341529707698630883293584602332654840588545714094041440547285315475588\
07501552`175.32741057001977*^-19*u^37*Log[-7*u] - 
  4.7144155382110528135988627540374388350637764936247643063779909987855329520\
13205955755159910565197057063932730539489146493412322028308272300873953417088\
384755355303452975265461138992163866492179`175.32741057001977*^-20*GaugeXi*
   u^37*Log[-7*u] - 1.2465972518135797982498944196386298152805301473041388717\
71469138775166068312423552098064705422646293295860017276505331360241468830232\
7617343368561593959925751051894564515826988186706102920869556`173.66504124411\
415*^-19*u^38*Log[-7*u] - 9.4249581459001531847511917705628169391715459865104\
87293837509181145334712862131468251531761956403056521313105619981215628647942\
56756728492209781654179030145337488650610760541967401524710211332`173.6650412\
4411415*^-21*GaugeXi*u^38*Log[-7*u] + 3.2095633508568898703439922296900207162\
93792602277232346874870124677628296730433131003087968228889007464261201784220\
44718990144476085378650352886193150499739234491269018064831696795847646382160\
1`173.91012946553425*^-20*u^39*Log[-7*u] + 2.33077812484236577065710454863149\
09965624050137836922721056210504076127875122798675252769719835360669558783091\
21680681055451590895461170684012846352930668429812603899705423747047184672635\
00465`173.91012946553425*^-21*GaugeXi*u^39*Log[-7*u] + 
  1.9279365541629638182232879700905842098857341918179543902850665464121436806\
27068059638283051127008264242342667240379431997363872582664175581944996130727\
94114432201544250982549746327715076725235`173.24106785113852*^-20*u^40*
   Log[-7*u] + 1.426947067005333570734466698571011525762278297606858175785083\
23271015943398907910355471951818463878854800787261617262440302100720951908885\
351969099721185594749614648911114668384656294372305648`173.24106785113852*^-21\
*GaugeXi*u^40*Log[-7*u] + 1.9432338171377964360683880817166040631380040521519\
89009529291527296307295373284185245595433712751530474457925703341160023649423\
28340024415041205384777969400691603441291934543691759659567152079`172.2275868\
1615838*^-21*u^41*Log[-7*u] + 1.083507021664789567788167481964458679825778343\
64854675733513794068812879728518234573541890648063331738639360787913419214911\
76854843266559760974120707136903730496965080833862491499307006534894`172.2275\
8681615838*^-22*GaugeXi*u^41*Log[-7*u] - 1.2113882299373959176230185530193362\
00778218752161023204014662979198905700503248999935919853670705523192567114061\
21895489220172775972719333191599694664919346314574919278859766037059097237019\
15`172.0408276529038*^-21*u^42*Log[-7*u] - 1.08867974569473035762980710645480\
25497612048641021149523520930434033177842724131679650245518493492282178041643\
85420985381675913065744048041758593526664593890279973408515201045691894170499\
4898`172.0408276529038*^-22*GaugeXi*u^42*Log[-7*u] - 
  4.5831201953763050442878208111123574670121307399764170464131758514377674400\
93115316885539751455717605628452655766623561836821887761244758047634043201311\
9083258840628079578133021824569341439748`170.97790709355604*^-22*u^43*
   Log[-7*u] - 3.515347625918494032385618262420773553099770316386339677491990\
86726093218097997255695324889870176282239573093460443877667802632871961815429\
0455661041385056362479196687317053653746943198411606`170.97790709355604*^-23*
   GaugeXi*u^43*Log[-7*u] - 4.11036326118090371460113123020946339942223066778\
66518167031643779902228537739078336537319382222870293731416819056324284769465\
0489763455251074346360156324192937915219979903532114204905587341`169.54319840\
341518*^-24*u^44*Log[-7*u] + 2.0319647943134621958901724270715555540040255435\
35243683782720112469475190880765084963077191028778064676617895033521993821348\
30445852418246707631761991266211240194049613010889994889956140447`169.5431984\
0341518*^-24*GaugeXi*u^44*Log[-7*u] + 3.7982940272135122849656162722781806823\
48523782045705536137332206139265311892179307632134737745864246662947703534829\
5272378742516303593185300411526917043345611115437587938803518182365049894`170\
.02936963510595*^-23*u^45*Log[-7*u] + 3.7168137371967972613291097525781117402\
70737929537346830485399666313853678282106579576022012647000368219425822519363\
68498982018049562671052828768271549087308562973998651461089824811747742002`17\
0.02936963510595*^-24*GaugeXi*u^45*Log[-7*u] + 8.9519060400994805845864904191\
09853475889806373446282715058592892663315655147504965421997218981684241105235\
86553493554568200057638469464995154824727877242251383756437769755550299272245\
339681`168.65829415226554*^-24*u^46*Log[-7*u] + 
  6.6401670412691494574075982381775052614077169975945030161400631257825966135\
92823435312314047719259437110991921227199410444947953242070224320548402246416\
5450173165695073166809454564077467693`168.65829415226554*^-25*GaugeXi*u^46*
   Log[-7*u] - 1.203679990193926637499154090303281815979176069841637859083021\
30295341768462253982362004773898247847869099417297209761344071819277629351431\
219492781130781275655608517877112273212109890142408`168.29738487788552*^-24*
   u^47*Log[-7*u] - 1.8931834326891246530579168069091974192571080878696174213\
89501702348964469224679607262646959315174275874419707085887603110786152806058\
9027006157132487243126813229153559109932045466583457886`168.29738487788552*^-\
25*GaugeXi*u^47*Log[-7*u] - 1.01333227345787706198831725501452384525353374918\
96131965338103074817543888735300371013771665176427134633312603787852076906777\
4702210790715589313844184249441056370284617862256685765998749392`167.93037695\
165924*^-24*u^48*Log[-7*u] - 1.0385303874486184958249767067132533831407083035\
62784339311440438255528433171156025334256296928269978687972020025784173147087\
0339184468577395073459712052066803404357718059423053109100522586`167.93037695\
165924*^-25*GaugeXi*u^48*Log[-7*u] - 1.15691520078618392526368316080611088745\
83897579948664955438891690780073606763988850561976105169480252709538308630843\
71522283095636892935892097102089705378494537653883030198162733543593652`167.1\
4167557010217*^-25*u^49*Log[-7*u] - 6.335458951658611225595337627045132436858\
53902365847527510779177055398763993368560515414026427382355542363807741273557\
193999677957113329768989028951187515703479581295564624155396901179168`167.141\
67557010217*^-27*GaugeXi*u^49*Log[-7*u] + 6.107267856205473425392303840227891\
09967951445243872112146567895161213501684565353308009336133197002324360792480\
9922453668493064446069219115418351196343885005623855180561819612479342563457`\
166.4779749376836*^-26*u^50*Log[-7*u] + 8.00879306924619491723551978012286675\
54736526590305595907691689423144595888543308301968289640711493720195001748169\
2128693877539719039258025269680923184226702256998702368881259005578390691`166\
.4779749376836*^-27*GaugeXi*u^50*Log[-7*u], 
 (-2.477519419062149817094264611332622161462844528409569658789012386777861295\
08293959122546644782115095422180529329148270839601160545938286087913456663513\
429342021737193071813636610260036419624522380854332804603524081`190.654896635\
85515 - 2.0054274897491339724087655062413507487304817135874651944352340570168\
76456300063329559416867796739542717235555430924885353005151790308457104826420\
08149087422059500062595271272034480865755465543058676422858262811017`190.5375\
4123148548*I) - (1.4064850895684967094475419546480711511629998918417007201433\
20251587557956863030611618006176728478220979466171052858017032419474036478105\
68862157902855357466989616495554239380746688581405951279493839924362454957882`\
190.69046484845092 + 0.490831353645931707395364724366158320083573786180830848\
50534607043555615652637573622842444502401040956387232124134787031544438867991\
07033183263373640619211721829831148702243663657124209643458241554311256859585\
451`190.2241148124744*I)*GaugeXi - (0.933511566857982886636495336205276779862\
65929168529119751072732899718170468295874975420426929017728491124915454974962\
05998890981306193318244918298267015559588097119027275385880318168373052236205\
3762593166882213871`190.69490493130263 + 0.2746373749379631370097269584101238\
31513861050907119394845414287821147451779684162282669930902837789591159688870\
43253859785949047404300649148296150694386143824496619691248959778481713926348\
528337173344672831936462`190.1565828934247*I)*GaugeXi^2 + 
  (0.363923700862704031044631165563013127485053978468220457037559525877455182\
69525913099035521253505108822938108445857432648504558441524220058194400567293\
932602178390132875143233359402730526706033825408127177472365909`190.673037418\
37867 - 0.2976180802422206005185886902625862786984408863774415977082414302452\
41091411302776411059659244007656543280339993523258739551735322234277263792881\
08612366558268634493978264066946186560402663636312977526743410255543`190.6233\
3063093257*I)*GaugeXi^3 - (1.264957942394004491566237573617912375648516021947\
06674103518235249470742644548272466287334157393590198275491724249973260161623\
92589844069371717381853754668583257436690026679655424060910170159300405228398\
2042099202`192.2636142361491 - 4.56210823592829831660533761587345766797495917\
46801887662079653966773555927117613252018173035381592931355879582709127802896\
12074789297598365541781070418063391374954855253857352892296300547192203183823\
26069767940187`192.71648434198852*I)*u - 
  (1.974787361968557447544805598125072474914720231390329399386789637148000036\
19214403689932748925400002528186149583498815591692498001589617010037179627780\
706457554575854245521138147601729460084967502364499139882473802`192.682536254\
2413 - 0.85356387250283048790848146370384557956272977166042586196580236886145\
24571576618199506565080349950420130458956545786455918842144860561013897516610\
3146851552237250525538240640646627202474413802543372017806427093166`192.31114\
075222644*I)*GaugeXi*u - (0.7447157997292105029463429341164927127551174622100\
51823270180530232354246398181514398369667315436069377308272810093641141423273\
01549804542067369717755627061988489526547956464182526974185550209584148009980\
319852066`192.66194204432875 - 0.49560972436626736113107888996879545683436730\
16856365348817679611537067218342591184392543375387353928385688085625684512772\
37603829719706095121866913296100619395443381908696838181728158146049469116899\
91434662410795`192.4485188772409*I)*GaugeXi^2*u - 
  (0.310889094979623673709985857610139482396126948197265196703002855109738342\
93857561832829473230646898356062874958924796355467208612208278095404781153432\
789041821345603546542999990547562705894734770332389012624711279`192.708855643\
11843 + 0.1601053559423557144050472914558398924933094480943474462872521281524\
87551698133840862464308419609687477815217411270924808422226259510048153690830\
1519699159146518363622751877221406847198385810940644302524599161237`192.56151\
903635154*I)*GaugeXi^3*u - (1.87987048435278464150117970047931285993642718623\
09614867064044064178475131846862951085659420385959168333934668496687453163169\
11316058344280314688888127532106942825187330016649578998092057088739501315768\
99253839791`199.4134667406844*I)*Sqrt[-u]*u - 
  (3.414598888116745497849084719533031488561178324458840327461185872468759236\
50036413429017009930429004991850035411159286143854730845329874307538883094716\
393413449463839594267526328183518771702724510317922890332539181`192.280972641\
6233 + 1.48050682876773838473166237050297484976086842700356244006306085423688\
97185043998287511448227823045624661557754903854218391197140295251483962793908\
1320461849912850320459364484613659582165883063264713847238447374782`192.13021\
25219838*I)*u^2 - (0.12898442156744788913938314482236609713898883784908506790\
76325334406593710808162145365197656301128240602114006534239679327408222408642\
58988825253215127107535928175564391101104202596864803000272417170440151386062\
89`191.6488015231554 - 1.9662353820353448156738408700330499823361328301520016\
42890085356445437449921547837916511882793981122493971455847378496143547981042\
92993616092448445110765330085728064860153197261689853155331822203975888002493\
531085`192.31590715540642*I)*GaugeXi*u^2 - 
  (0.022592816829040542213228708316982384674556306393648658276457594951866593\
48828951822361170292450426134164671299476001276418892635745030557214760342485\
645115775017738105702980420465897870154492903817926776421077874`191.526758213\
6529 - 0.47341394705846229595668174786772628238477190906331453380233042918661\
03813062708384989787546646346708947806172754232136072685574091341773755432497\
5432444994801933669528915839653607352292908881678482832647738131002`192.31772\
743367554*I)*GaugeXi^2*u^2 + (0.000664960309694309205453760095525916301322491\
42868942367909878083416365118444189429526776277217885595410821356149500111531\
97913319608657990528060888398864829134492437545939528572253391546254414624762\
7167651756545`190.5903581888944 + 0.12492578542972263666459397198878733285393\
52359043684148463742076629387631854896892505427428712868998429769597514680917\
90992314529159148934312327041451572469787261192093425200607568061141339416976\
93603126959392077`192.3080106929077*I)*GaugeXi^3*u^2 + 
  (1.684050642232702908011473481679384437026382687665236331841153947415988397\
22794813936809032307624217549658164738616158434586723305396893341778190879561\
424751246961423031647324858118579080114199580326204305581564839`196.537017365\
36186*I)*Sqrt[-u]*u^2 - (0.01200074749479919308471580306767404389691265057465\
40982120956946695718525853494763324316741892849046325236254615669946800852685\
72573490017259459178631219923088913073315755174034371384015311531316462966615\
68934965`189.2513657146794 - 3.3347897244782015793943967871824357395354901285\
10166425666265643773668254323080005302990052552680036433697013040441882261310\
33885652489009906059613186945467636706976137282661871405683342798827390977336\
170326947709`191.43451192555847*I)*u^3 + 
  (0.771794552638841704209900282446935373206197765977869236694507429896408830\
45708701160160363666033738663389091041988703230407945303220347178577699007161\
514070568639763279810950463020185781579381542637954953821617373`191.377926317\
42707 + 0.3766792244685005099077252292353357294332225111995693146903580741949\
39475999493383179604332262591215795894402400871043013283926690970489710701657\
17763583132568398895411386596061260052886642494735486746382521519214`191.1309\
4093641865*I)*GaugeXi*u^3 + (0.1657829155210392820572261166709350223759494052\
16366862057411612051572410444544799450916722379536319558668854417518387629702\
08117517934752667596685362731796807244079264730566807551630105508601739760066\
457325530203`191.3694960124922 + 0.097218211402857854861269421778516585343521\
22051870117573141933106330698158296538957615771132140309811966380614686007626\
47432301979440886253587770737149339499147429058011421875367498908918262957263\
7042829305670405`191.17548135536484*I)*GaugeXi^2*u^3 + 
  (0.027714923706420305153545680612793734964271815571604968393582254019882350\
55741489009605211856681708830813714115329590624891742945831394533961206614284\
71744401052689001222797963757223951133150737949913483171023415`191.4264000609\
2847 - 0.00492287057570056590875677798698747433302058269494061647646646906377\
85688347087292910770921762052408660152701196039539835421702635473739247531237\
1061553951586107660760015869199411988089387230037727341846051166116`191.00759\
128715856*I)*GaugeXi^3*u^3 + (0.359447264824959289404322308759183427775942329\
79779799376168127078540333743373662671083878778881312454922462175502756598691\
47821024806968189149165688916305965864972793810176993593638857637515018927838\
97206718528`195.4302722653831*I)*Sqrt[-u]*u^3 + 
  (0.108558448935334109270926421356017172783421330615676021381935237831325682\
97113022877071572302104923064228462790664108490159224194721972358471404705767\
679790188569510799709889318408503793726779608440649577853099056`189.430507621\
3303 + 1.55860949631208733718185619773700594946495104120909903996871604746683\
94638389460396224208572179871461981996116069769650640144527736613657852092018\
9263376917639604052134126198005076789694812173319703289746390518498`190.53161\
426807335*I)*u^4 + (0.2468437129855233450796288514014165785017786016319614738\
22906441763650977996111904253219320491279781515034445525473701037430491320717\
99367124383741200760060508318986348167129126287439197880264700727345942041523\
883`190.4674546225372 - 0.114813035964831746596556054883452653619042706045466\
63775642066590722953739852880858473304543844313217763716644036676594800257089\
25457384038738051745841757446073107317203676762451409445593928251684360253570\
8731152`190.136159621742*I)*GaugeXi*u^4 + 
  (0.059685389994189176684734212796721821348061706684792715236077481288326042\
40385223408284029186001898017062229393809004978613871467225191951090499941972\
917692760911872082044085218057213674005347061577383703623087017`190.443364651\
01955 - 0.0471776769434553468642028471329663776452047736723624564925199794272\
80026585395570855571869626733476016194865206568101075302513831119055775153983\
72766728162689466810014281685772693280027311661674335181605220527132`190.3091\
884955204*I)*GaugeXi^2*u^4 + (0.002412364655932738468696095402643289634529979\
57449166562131108756260936208341737291923323329013904656915652907273628383952\
01927663363274498357073371896670013132831839199930309794310549544330047962361\
6312508526051`190.27911392074876 - 0.0057095471696616403266322710602568243090\
28813162603461581818380706057152245109793325405313788741441642774417036221194\
75509847866098989581995360161380157393684708621297073915761821231490708010475\
813237079022329821`190.532633659639*I)*GaugeXi^3*u^4 + 
  (0.246642238809517859722434608986487735274375767432322358400235274819196155\
44314087221598350946089431277144546634955275176746854132035745013556740306725\
474013697530009281097119511564161148632820552292924449544167535`193.987503062\
9679*I)*Sqrt[-u]*u^4 + (0.245029104484947457076822843969885804492368370382987\
50472095531613574311720403925461541276751781230397810401092649666425454507188\
26607701324168255519926866856569919629341533882464101614219114922864242625718\
7105566`189.58730210313337 + 0.6842043822087467880812205824922476905211736793\
40336726310226670540678673579692204170812428194591665238077338890175503258994\
56848150949016129412289764319523188026860203238396330131842269582620415286374\
159938835784`190.0009875009294*I)*u^5 - 
  (0.010471639061237949332526820803265559948816937671901054353176479655585041\
29607782559513243221804226452318978371933317907484032511900693939481315635091\
258746782609481167529964626855972458078451287715089655103788238`189.031277591\
358 + 0.103044365706717297488276545058961468136401469125351217860987395304979\
59165168751995742922112432697573057134263140798767497787179664709294433819731\
072716034445366701868774214256560717154208895280958183688183695482`190.007018\
76580038*I)*GaugeXi*u^5 - (0.008172693886305037782974342143304443156707424071\
92457792258940750812548369870392808504075864789950442663020133209617320847864\
41617494747249661257884652892771229276056598788723598907352576884330606249447\
3081540505`189.48598942304366 + 0.0287974097658319597824601945512924781713092\
26339581128248148677034725005026406204575869311134340137328832195204242924844\
47817484137500576515920681408479808476262874594578544476379153240100464235521\
000795971394796`190.0049099617546*I)*GaugeXi^2*u^5 - 
  (0.001301974187097101024786397490524198894511608353290808001081408638356412\
01356028423925103635071320583994065760629835632992727319068450823747314851436\
020333910226050353133018996164672316547442985477413528063450297`189.895400328\
02194 + 0.0017483770986684737137489691178280505945611245446465506994048383568\
69927335362223777107132180219653245121837416571798785759714964243071460198839\
10710770771528046896918466669880448855767106907018400689741179698004`189.9710\
206472351*I)*GaugeXi^3*u^5 + (0.044636538063109813174268376089930211357563732\
22351619716378638697268226918976672082443071945689169539164488777558868481656\
45492404361626459789408016466975336379359077512414202145843742153722687299488\
3941639259264`191.89046281556924*I)*Sqrt[-u]*u^5 + 
  (0.058094814481405315128927792271678171943820570213392200775325552785904455\
31644684407280209451020750364578571480628779597787530502209319625030136203748\
377770564342120761160236149252577079475363039636032252135061337`189.520207336\
85163 + 0.0301929641854015842044362652485653826459761193346076207810913091344\
95793213839606086055207867488453019022163236886101224668059311440631328216971\
39289919135949110875079374005200917174525073778323590377963364029849`189.2900\
771244841*I)*u^6 - (0.0433950654202171293502417856016792976441974577967880422\
31955653255379274736933483865241798758083545998810848572851995134834915929429\
86209496565174481834028073705227581237240613711973635524838452747769696926261\
473`189.54703010142805 + 0.00924018831677054074075902912441026954112271816989\
34430527261350352295218754481190996814098499562845751760506339343683977684419\
71429429674108783210724676738432619996356380985401478354208193087739041187287\
66982856`189.03362529056372*I)*GaugeXi*u^6 - 
  (0.011101205688559519647960837412138208474178277298340446714401658652363094\
01062507754673512337915625940506593886868328896954997233348047466930190851205\
127454591436085688828810803262505035104970316393166333746954252`189.562337043\
06837 + 0.0013617240395647726388323178500555332610984037903098049665663600829\
61073131379232656991039161258019887178330021435571942697580730327868013342032\
81378205121608459160496305328638678137591218125190631075446876979114`188.8503\
1296522132*I)*GaugeXi^2*u^6 - (0.00076531370832411796533671674895928507564684\
45800510983353328420843633841897833594010425215094452211742165096860730449369\
92476531551184266322107402031040214564485786100203387026469529897619429301771\
50911033089625`189.5659749659372 - 0.0001415307277441695836253257407091975016\
12694944347847676508221436111684918692245303116668509249099394074041139062079\
33690921483593456770584642061813240046818176074204599529734292382489987640907\
616730902095327091`189.17032787725066*I)*GaugeXi^3*u^6 - 
  (0.001253024151855021074882151757743074443479859855347849380932801362966689\
58559088898414077262454913840620264190899414275191850273361996623733485838040\
797112268628301357540409937459377183950675058404116737770169566`188.978418070\
37122*I)*Sqrt[-u]*u^6 - (0.01328667615061420943680614411207388637476445642034\
22694427986731879308352186971598898705172692042828687629689087642627885910518\
16632761284193103522328809715949472874165650991950772367712804582423587318916\
37918626`188.31403665407478 + 0.068776357327535928592626149626426532427066197\
07611359666089475047744372195083220484611532658287160350039969187648007791856\
60846883134341170143129591348452174120842368476487566419188533853429002840035\
8902048263464`188.9319626744612*I)*u^7 - 
  (0.009952092398176526070415404586570878657709540520036899633262845924442087\
53403053237840848551456211624390499434570206386217412499530660795159079082851\
71334287312825719045879020125659001728950340030847659047229774`188.8099345408\
4899 - 0.01118696719639148872993883812214659096887072976450243907857966716415\
99824662767081635388871299014939019996785673325794057368198439715316018516109\
6154998839196242975839722694638656000576877103386500008141608315866`188.80087\
15608989*I)*GaugeXi*u^7 - (0.001968176254217447567491357595947980420717587246\
03697433719662362107045744984889998296622211655238899335485228297036650540930\
63811315508376946281049147655745375688873194279536899864491732706998007469433\
0191450918`188.74777385491169 - 0.0035714820240867996664797520182828710995150\
89303384561673058198076539787119917366745980067598621607173020086508546287117\
66118575325029895949556633889646002835506082845822925520424530469333428466622\
400157846198519`188.88666615582704*I)*GaugeXi^2*u^7 - 
  (0.000067066020579539955098240404058189549014795822940857954693452455839485\
55506455971138111775451511702194857475508035655197465100686216553381493225995\
268786811214152189099011779488981700960343202946085530140895208`188.565296837\
40425 - 0.0002691220180450693864517760674739711464725793763547976276216937695\
20056176502363799753935773084747366855426304313643488757427528994317879817353\
89019129067935348836009933679985174618066431350347603798589609348684`188.9576\
153119929*I)*GaugeXi^3*u^7 - (0.008543560515472817885362734474179345886006306\
48737669952995021871920691039284215260959319524372175580755845175216935181278\
58931464357667169573966028534304682233578473706282299854001641377980030250761\
8164693551535`188.45945550079955*I)*Sqrt[-u]*u^7 - 
  (0.015623012973250105317844997084238841041200673699038895701689129768635631\
83340327907199978468995400838068679648009724375907606751291881041172921586248\
80333249016656146666254712887784979408621408918394245484353024`187.9157369268\
3576 + 0.03315991001490715170443744496627830827942050053319281001212263832857\
03445993249635473715447180146060915110109558222185770189979303586876604577346\
3011307922443315596023591591743403827114796803963622765852434277793`188.25400\
580614883*I)*u^8 + (0.0027118518000471805461890054336083052817349358745170573\
42049848571587231191781883977635655160646745636167508502962527979168188981650\
51942640135133016672470028806299894727423483397783821385278449422311833074910\
914`188.00844704865904 + 0.00429556795000343700746398170236823258416834863897\
38415347127241346059133446592202017393599346584726060092167563556449304298243\
99560371981530632938710134652242505243770343906447848687100746549628998600062\
46886835`188.22449890173024*I)*GaugeXi*u^8 + 
  (0.000930616019174199839549537452111196009308445476811062575933708010781624\
27000819669390536149536798123643196215262947039035896297633485804794537589974\
442254403781521499039448016637890021204728586407146310866273597`188.111982190\
84096 + 0.0011410931298665330823604592857921352451581570526528813854525839190\
08489182888838979941857717355812099093892770990681090508161799766338656380182\
89016494350047059543827030619293270748359581395523147946684378663894`188.2231\
2425351106*I)*GaugeXi^2*u^8 + (0.00007847612933616015825242420438856793123381\
12855112057260587243434983359168197079178255028878245596723220559338266525061\
86560093271125235139526834164792915230885217408404142616448496129455884979329\
99157041611915`188.24976754132138 + 0.000059942787843261555997578814310915293\
86718392555083444071797173366851929532077109970094353816572618385518986892114\
83314231008033945209387116465470548683049852001362520450526624704288395126063\
7938281696099638918`188.16746237733207*I)*GaugeXi^3*u^8 - 
  (0.003236846007335773195243314150591037251462903165363798904761775071903340\
92464343352018119339110287211716414379550549373752396172482021316286858818308\
141851917433082767602630639202566164261558660226037230141550311`186.690857999\
42044*I)*Sqrt[-u]*u^8 - (0.00441182495379743571062829585510950643298245777269\
52458030813839027522596340471804233014089506987349486717050224352323671948386\
43813402672452384734545237492443732047759905628502356012143214870859374478435\
16302497`187.15961442096776 + 0.004448878382599956073793983462107352765854349\
87675660830354624795827406816628890975122260471369894955255376269860845196537\
80472249654673934941828065984368433836176664818252214609750595805194285347378\
0231267144978`187.10307763207197*I)*u^9 + 
  (0.001993161086382423151518046680638645980733019024387301513031254954743014\
46867197890869394206679220753574232607226332110620681291467782856164453952562\
627599290244185927727710743432213177732600734139132151202878439`187.240145760\
30024 - 0.0003547718705392760157127338246512880457520124732725518418410461959\
64710371329414728262600595191731327754853792355119491187822599693033201625932\
57348230258615262985322255654734192401401082863671038264714610394143`186.5483\
155075636*I)*GaugeXi*u^9 + (0.00049802927032382954770540283042491625105208181\
71995062044540757504580770565293084779782293015925955667654378539158477942610\
89638208147917630370537143230995562082313637135887816160123392747327889614391\
78885740473`187.24851424781392 - 0.000152695849907337200432380676580598979520\
37649839277922745997119087167642717367267158807845071686195111920362517899374\
76553834793149338891355625421614896928524795918991633245437192176973074218751\
0297442532861788`186.809153089113*I)*GaugeXi^2*u^9 + 
  (0.000030413486835701102471114285965481140653655189157131416408160999410297\
54986408107224113075576944646995708021358540603366013823598729614423928777739\
972731173953197261922682518877142980555451461889610185052882481`187.223926635\
4493 - 0.00001723136165832863575605519171978157009819832988627808210724002338\
13461124539120379407975605661788546044088598107016429058083435302263373591882\
3166872686441460604663151605646827057604383820236902950145640610167`187.07774\
81313966*I)*GaugeXi^3*u^9 - (0.0002525796617014011641360138558089605362029653\
94201159319976143715731181582289418260322389901545692033050274863217502651817\
40400460981994090116559416018870898613293756496238725110127213410470618714639\
306410009627`184.239167085514*I)*Sqrt[-u]*u^9 + 
  (0.000319368504361153165192154863486794745344669834594191128646585024709833\
85343874780931479128457041300050535321725903498616382704783551537624225424148\
869581321679643343143445868942396399906366292119811896023551114`186.874728533\
7132 + 0.00195289783163516633606364420199185189938810010356975975891110958340\
96183835481877643366064199478425270199500362008258595777702449383247671038613\
2485953622646863095803003017972940184440919601240523618136509079794`187.29444\
595568654*I)*u^10 + (0.000171898324016470202943379017291015927859231771527003\
46302489746766331650851979050938671227422902006146112418961150625595205316541\
17590691232654557709904675274069623907938296291342982078630229058130279218741\
7131`186.8764205662102 - 0.00063635594386877459962117972749526854152960245132\
10529759828513574965988879140171136826530354723157174113751474500640048590862\
92632580765314622909467219293546667833545590570446537986024965234650854451815\
16275091`187.26330652120467*I)*GaugeXi*u^10 + 
  (0.000015148774342855936957937805129921866935356740280872644833845131557452\
04063857034563975559012469110757646478749037315364493157198404926709278147091\
669553467325049455462610391271501542847498253831221258378472434`186.496938899\
54264 - 0.0001809222720397167798516505667295611999225249620507726713559268812\
73230894803924238136330646439146371198750390105337104032874084005915544034717\
42795735449931020759419156235863223438564429499995354433196709358326`187.2888\
9877714232*I)*GaugeXi^2*u^10 - (1.4484064653517526328493822874875751726143222\
38998574147103851394904588208244045576662637550073707872463857315948511493393\
02320686125193225326054145029332863384446596987405236131341508958708591443324\
481441969`186.77119756789577*^-6 + 0.0000121617680238444462719299714215249038\
14947132756711280191714079070242858153995221657005549923351118849688923300133\
90248088282321277226592935931845194757774246019212109733946246299030570479615\
97266070959157378`187.28886150637686*I)*GaugeXi^3*u^10 + 
  (0.000276639597412349472133086741680763571571833466216516901425692347500242\
83129794406241334656794927928990457426759426311030128909087356797040657289771\
401613528499844494746973772778533777413414497166709060465339462`182.936844742\
59365*I)*Sqrt[-u]*u^10 + (0.0006608493360245961123137545858924762080720063615\
58528545479719692850976363418250032533297042332956779157201787363733188255965\
44358078873409608498983269857621234989736024626644009362432470644164925181015\
443494334`186.35044590523486 + 0.00115126371854721581476568327903441124952089\
32545806889657862186989454171181362962678495189487724613044909992162088922375\
80946605195044057210759884815996622124038477428644631944338913220560858624363\
98313840097335`186.58330373380917*I)*u^11 - 
  (0.000196290296295993972285786334981101546746001241333391540801201549066362\
13048092569648071878106382425996545919569467795936710632258160987448726513941\
909315581992272910563940497124732661939045168690488398173443017`186.550495338\
85668 + 0.0001185935812580841907865150888344310152497873121177300626590064852\
49861546391575174300738071871765680064190666432241401238719381337712129823152\
32103173461729221576547854911045432324403980475167874020474685976009`186.4775\
1520810365*I)*GaugeXi*u^11 - (0.000056121305439228885405177384870449123764637\
14101946291511758785703940052778500386563865235080218753290649711089879890932\
66517924863007925897857382666601019399882858607883562887052980049595023578103\
5338714073006`186.58351604757155 + 0.0000281379129420452475332106955218176459\
11275913217470451848820058025457386811329824247814041718420903724867718480475\
71383361816955399125062536776688704841693634877290587149355391131621834951936\
239433083934336541`186.46229328511504*I)*GaugeXi^2*u^11 - 
  (4.105772156905910244618973954612534051739887635707540675524475402088202527\
39421373489214358249094447348347431839533944112929908953494860836860411365053\
432890663646754315470869809473611273242073660737890176009`186.62743255624005*^\
-6 + 1.1543784722906346208716739490678668300437194593791214906706121761117652\
13779493894233739575309969056014225743176891516586030564430959584104825158573\
49530292618768938205934963343094715217200969857261450851777`186.34033088101876\
*^-6*I)*GaugeXi^3*u^11 + (0.0001195931897654114562540108562587704932652551700\
25631223430383243051088802605793722382941512040860499307259517121327167832241\
54144989749040331673775953440813796139483543913180616031552868734245944251349\
214566305`181.23250181879712*I)*Sqrt[-u]*u^11 + 
  (0.000206062428219957240776295470642804784660466281105894230033389795705009\
45293569414704035431865268767367366885837032320713583026255848556079281874632\
149496294621710556005797977660407160798711163683264997772786917`185.472845899\
93032 + 0.0002061152027711604971133821290704486645194979492775940647209135889\
80964652973411307568507799876657540004072026545632274334043206636826473577020\
21199394557319770128443558491225994941077989832074092293455288135202`185.5064\
9877559982*I)*u^12 - (0.00006906818834640959895525989780881401023724563674952\
82839440832445582650966246854202186695885035484827833837741128369203332965972\
58629152376418459856095699654358689895984561221836498567408401647673557985211\
172`185.51619052277218 - 0.00004724658062360386783838191689282747400875722706\
11885459463927843419276516542155427362064653182277987690662352368822413523483\
41672346859028674762734015227471661204839444847711621405850693418207437611853\
62343755`185.32935364873566*I)*GaugeXi*u^12 - 
  (0.000016080555275596820921523318210760049080676892489884532794042578212991\
73980076296030780862800647313313293822858367759235400162969036552832516095050\
625634535671983359759133074652167271715623815073332605017374061`185.515864635\
05132 - 0.0000141940887188868655150864661106287941258844611222294759146271432\
39428619419629803098872487224252430374606681444135897991034469477315698620692\
17924487721621723417525329509648431273470494071433958928802912508625`185.4319\
5888851258*I)*GaugeXi^2*u^12 - (9.1104430943401647104460270295204207085915438\
36180139563922627826423519098197980889241403667381670213006818066416660104717\
00501921063755677235005030957902052109424329939004902643598071731581103919343\
78320992`185.4671241759941*^-7 - 1.159291558977988279080479152806366438334267\
00794668497267629043899645351329580731443982629633256160022149542154960151792\
12295127718207360515988992028473857977917188846410122425758809284983546591419\
9686300634`185.53162121463174*^-6*I)*GaugeXi^3*u^12 + 
  (9.711441225788341865678390360277845388598862045939669750188964513881034236\
50376847805106643201321625726769614885637649204915354690397066810563760513361\
860144621548898663021009973480363944738114919305242115393`178.80344817306403*^\
-6*I)*Sqrt[-u]*u^12 + (2.1345363783032543026612618872843194103473475982713351\
91066839576280550139655950900590194632422481154724288357091426270486616360992\
08900933942374922002554560678030485638646293070419799194314893630777912599469`\
189.17463162783054*^-6 - 0.00003769945410988497839704824478510158730003328886\
22326028980671375160758767686844951191132771195473330347585916248748433334780\
14997432086385914121200242774565225611742082141934984748712944782773001840067\
43354096`190.42166312871274*I)*u^13 + 
  (5.901773366463556247052290557412150666346396114879345940359667677936985627\
84166307647912199374422804420796628349182156836835253767745102450248785548329\
258313562081614726697836692371742335767528945229480531489`189.76740260932107*^\
-6 + 0.0000260034567450143485930684262221535657818712586279716852105512687190\
87260841857653438110690938503763012583102024725821742877434933778807246217351\
50600296593995307052246006112908152914127587241371856356465036286`190.4114511\
6548137*I)*GaugeXi*u^13 + (2.438854128084381955156111603549334908281546564386\
06633652505034973063918660199910989425621563245019772447088548510993352348630\
15672776546269818701563910982301288163057757793879545775797605242482862064964\
0087`189.94867395198932*^-6 + 6.836916498639667773939283053906372296958979028\
06714031342730097829722582656868363741448492140254404149792879705698997897553\
87440284035109566459915509334731876693173728259611855392455449994400125505532\
9614134`190.39634840253356*^-6*I)*GaugeXi^2*u^13 + 
  (2.489185950233553916457016694030768601815037914513556607627224184446649497\
12435830510824161885664036732973679209553997967069511407306767958846607991992\
25136541879678005132960883608833251901846931966477598921`190.114360231143*^-7 \
+ 4.4041257639797111465969290317373798455073358170535373760702446624827297771\
72789683764009660276834992078040022712460076592021057692901893318633654836238\
6963772523950436858787338749501749373206109719317346047`190.3621626022882*^-7*
     I)*GaugeXi^3*u^13 - (8.7601996049257797516447191006552504155841150813175\
39435985387813438384669662363498449561720266543247584570251353794255379527665\
259431402593629950087447967961547767984139992244766456559313`177.4214591762709\
*^-6*I)*Sqrt[-u]*u^13 - (0.00002036392968765041254370801997988602412034408029\
10334412137800906661421718141350436707365884064628446970201302545470098181371\
82343005938797375735140120983592458103001015122806604757646897505277596738872\
3801754`189.84198797188324 + 0.0000309880103091429749606823093598900727475708\
96526779151184431838751221482068540821351018087450391514384018968495227623434\
08510013051518162144815350888018935612867220055369725215822100541504144333111\
571729909117`190.02432007481903*I)*u^14 + 
  (9.384446693880470293198090209461204837032404903198772885421149858399329474\
86258711380025824460935654556119888751643721755581990791127941237281834826099\
60065052092896262271990695062869389085583246599800035679`190.09987435837263*^\
-6 + 9.8826810128121568167093233151046612281434588858335639849485008850890131\
66203803277444545272334921148466420795930165162263813242519083778837144409111\
1875815123996797505313758460742161850966061390501599491901`189.12234046432047\
*^-7*I)*GaugeXi*u^14 + (2.439363336054752476340762621640734718445268760753104\
90121316452060601055484166322186994166861740257481727861153885742755848981271\
12244975875211204677073837191277344919603883997926550506727261334784432044229\
2`190.10195224934824*^-6 + 9.323980335441785277506775101999760137389990497128\
19239820417695286945759649687591810417508624395129293160667585426709929181262\
34573180149694273688405819824122789845264973025231496889367340353772936273479\
35`188.68427710622927*^-8*I)*GaugeXi^2*u^14 + 
  (1.712551063327806382778929943610118518488316417538738709450695718315087761\
76161060831244952286365777069971140168352966718655825107626469988057890544416\
66176258883671800184534606175117164340065122165274740714`190.0988672100039*^-7 \
- 2.1519916381004999334732936389946282604362636270246999826763976051426046747\
95183234268657575720267252367925019476996514501753308297789921781439528263995\
515491344251871141769035115330675027540219431652260381`189.19806425971754*^-8*
     I)*GaugeXi^3*u^14 - (3.3753739211368889340053772639233339953786355277531\
00353508845849530339585092303121919539591572101760801198753835215360965690637\
563972384622239232214395985245865615210204379560504286276442`176.148529900636\
16*^-6*I)*Sqrt[-u]*u^14 - (7.171328771151656212530772905147702355120060758640\
11000874793039627405168563035599555772739059699826101702159998676918829834828\
18479461252246665961358569332304620511413445164663855484026274405972978270575\
216`189.31819151855657*^-6 + 7.0573311477191198749864639515990412959443897241\
10315653453637230930585442729677561959494001413075717899942198635932990051931\
33615827291425516951578811850053972968327796926433551412901255674366462667384\
632422`189.31123238137312*^-6*I)*u^15 + 
  (1.617072254098441016425522743204901880986375121826423606352064982745016001\
31639050720754567044753749466863348334662168181439179020210270758952516830901\
267579919690547859325641985090465172678147527220905529827`189.17136210497*^-6 \
- 2.7398108709879068546217054375693689251298080936614633659011739319580031291\
62744971778190850626912493765446536106627054180647603145806985249464379386044\
96583136588326573673242395648206261699775524476691485365`189.40035326399155*^\
-6*I)*GaugeXi*u^15 + (3.31913337823469376089690806095439550329189408273782836\
27738103986638573637667805807295447207854406874134697246789116297256657533873\
292577343641543832866104781740123786062179686807478572366191450190544683776`1\
89.07547154069476*^-7 - 7.436329440439985851487498302224997996083912672594752\
57945496799863834221536532214389233318558732374506066243226527144285606658825\
44024326319167288541151137387690054151980066403972360724982766085184203352315`\
189.4258054573776*^-7*I)*GaugeXi^2*u^15 + 
  (1.531123851989950635137086135908833239888635537966252663817651737447161922\
22254915572598515378142141014397757614135306594258667845775819310881730280555\
2880366609598280114462300250939131566843599892659623371`188.8827748453948*^-8 \
- 5.6507439805713621574821277984210089629623025254509791901295527471262802530\
80374564676216586898053969020067564492753201798863212199359183234485709641056\
067855393166782119109831284562657901173714707286549868`189.44987015444394*^-8*
     I)*GaugeXi^3*u^15 - (1.0589134672872457021772979071380151098141718566600\
90075717380298081993407003949864048485132629485921570144173352913678730328442\
97103543182362145243530758128488135036014658751861827151181`173.3105338867868\
*^-7*I)*Sqrt[-u]*u^15 - (5.38545224345196461532933448341607416652419045894489\
37190344645207840534749463375730698062391703194023224780703138881365951895582\
71669310518437621984378158091758979379671004031458837696835943402395975303220\
8`188.25670369666776*^-7 - 1.784551067525909812747059662323990704493006562031\
39998101343458171570639616079066275292397477991128607056618389258310534013396\
92878942807142896355658538730408016445817635941715633509125574728117055940124\
752`187.7770104980534*^-7*I)*u^16 - (6.59152059015586132028971765759502725487\
31997262984756074597483146562980664106613135151417689381667561941616638243736\
04097365432197723968021559283865424284160289010048688221213700808306077113353\
9697099365293`188.08600894982354*^-7 + 7.898183973305422012828095792783854890\
30555318647022790299185900174788237690921390037831056350529384574404118759828\
00928825767627988120866634452511647523946242916171492467792941593356725533324\
66103001505387`188.1645505823765*^-7*I)*GaugeXi*u^16 - 
  (1.879749071036162420415936902058065239185551133134873537959142534218470697\
32339178676784446457455087496101125866377302709712673187218665076448707063093\
29109899205618710749132891206100969768747871620735398037`188.12221986330022*^\
-7 + 1.9368195750624669499435805414802240343679066542594612358985161119670290\
80415539579454134845527436008379406470318128953410734028727141164095967737924\
3827785607160458412689691363066739638384310780705555072168`188.1352091502155*^\
-7*I)*GaugeXi^2*u^16 - (1.567575091828110114174785556699800751941944204548522\
96750138022175848263587007202045424406580472939294541701362940148118911120490\
030157842084055898362928793720737177546073419229648342758241098087491680131`1\
88.17900729419975*^-8 + 1.201242855018827499464024648937071449557665830488513\
85178131144024300413223928281107764265716044121138638502633782293474560783526\
2144833323680941815753294064664511134460371105289862381443494231336562484239`\
188.06340975761773*^-8*I)*GaugeXi^3*u^16 + 
  (2.645030871089463926858421408828260999418650693462869484922352619766124409\
40399677129418633151257405576373290044998094710505826639218126090671492524164\
771749468821782655026435227082027283`172.3748584103106*^-7*I)*Sqrt[-u]*u^16 + 
  (4.474827081733152084305160492823409305138793597627648711641178430949528073\
49400209109842350259825495036814936739577563113086970222828162443581422329258\
88706150519503723481761861419212560224989856262510074927`187.46138843317001*^\
-7 + 6.0825053603875608137414892449911709710682691769658415319469731105633287\
33091785241408147323874997589596404818243895148128390212948452781109563198826\
5888804779253255452411578756387925617465536384298888175958`187.59469467573305\
*^-7*I)*u^17 - (3.38920553450724065478668049213905857197896488691508153227078\
34261080687972954156435946138520210628240918027848942755133006093225353896146\
047225810747905043943656542541082140685691034222634428571384895589089`187.666\
58133079483*^-7 - 1.107957972809317296062987375396827433789594361943863822226\
11062697723207576427374394698710143200236508539839529019144551179803262523091\
18364239599314505858405914356458284624258110176420096776594077275524108`187.1\
8100671086094*^-7*I)*GaugeXi*u^17 - (8.23384214102431467045007040801448522450\
22334848785674334551266119307316375763660819835310831945952396439549845643753\
95965112452134466246077246206279805279065409512197077866997706566575992194159\
875798165616`187.65481034807104*^-8 - 3.3801424532933468265670771011498819520\
29799649850915857703794382903579758749364581367485917914043499889859518691949\
19983852076597182720025339541511364609367280233469154356596962131651161504085\
0313347385244`187.26814281525375*^-8*I)*GaugeXi^2*u^17 - 
  (5.729770763159707791073641335483880426428565893184858556918184966786114497\
60354129183908968624146624421422323536565042516430040036804703674730928652978\
659564357232542519579647471282072037978728655058692414`187.62513732410312*^-9 \
- 3.3391724266474461725723083118685747218472171102410782907772516003373420058\
19268289965947259043465577312822340547548097167731741681407431765483428260993\
75991304074459022218537699549777463860784315471203959`187.3906389225866*^-9*
     I)*GaugeXi^3*u^17 + (6.8273923925279170604006024467154252722609248475427\
89539264911743257356626717986196578516270873933382526099613430688048520769058\
6922784609887660261454500020862688946206071498234487090087`170.45468839736736\
*^-8*I)*Sqrt[-u]*u^17 + (1.95041974847667612597963295435843949794636910618919\
15581718764493472028754337841676337553290797695975638505529607362147232184593\
06793349864917154930244418637843946309507606923574732693639608180191445402280\
2`187.38814729921074*^-7 + 1.990171503729487283955923169821126309600326957556\
99550209219957553133128371305840932261344149477812850265276897784478774060706\
98643133037779626444015821656534699846497858147275095997338887537293970776293\
097`187.39690971707853*^-7*I)*u^18 - 
  (9.721685480020012865555934905692143527177080955335258765096625312238090709\
66515148709610579652562711662717416269715898283701113649265972450871418007451\
686981398711906115473325049341887792389836198108292405`186.47233078929094*^-9 \
- 1.1400533459972879583694069845574359487074760136573476816449155192840526319\
98564234692886761622244572110139890243556208306537881356698183690941252464166\
5445425613919938860808707570173504877322914099586928299`187.54151439635535*^-7\
*I)*GaugeXi*u^18 + (2.4227670493784482569535933343244539942863382996385023136\
90215787995554939893476803708322908642313599037991008567679677972981093641377\
0813134204932629801116732030250419911250955831174986906810628579266639`185.46\
227428349442*^-10 + 2.9181667770835295875006254977942765298495799213568400170\
52781543372166137577845207656699768007939698769677318127167304088239398763891\
930834241219825571666314263227428159620583988975754175795199815326622682`187.\
54307273381502*^-8*I)*GaugeXi^2*u^18 + 
  (3.050796944403713717254182568199806055254404124454075276013393257951952751\
37955837939410277117775025001523820997862131420446994267935528945669584525613\
81790170371117579860519037247149652659703239080206705`186.68175847984443*^-10 \
+ 2.1957893748445261968499082339447760344033732051708015757917310918091602829\
35719051220876523428078780470450330243363475490137517923336410169582477808830\
01718708647024127866341539852881621236142664699952187`187.53893585635788*^-9*
     I)*GaugeXi^3*u^18 - (7.4041471274867698192813525986209807766886568014587\
43373855052106941995184832608611745430907549635724144323779671331205262045683\
973579314037750370212365686322113865868840365301167709843`168.15912556187072*^\
-9*I)*Sqrt[-u]*u^18 + (3.1272963692532697417969249993772884091314404005143341\
64795395313763265003622682793406333708713872223824557099607577807336200592553\
243412779716305539631884457220885163690047250563370417428723175311781137763`1\
86.47241288279557*^-8 + 2.879079448763243404345451592913690851464052755614149\
28744221337597352872956023689572089887100700028917288859971028052595470310980\
3185528872816189866193631322323414231867898543338868875997741472510926480666`\
186.43649749164135*^-8*I)*u^19 + (3.43985896014624547856318028420573838425020\
38837334207916461278756585636242464598208871683288619526543172117999743096469\
47791687709392745921204298975059332852609624475986292122482919433724012721512\
652266585`186.56429922699684*^-8 + 1.5767588720839723368414478142566057134944\
84248637863107373847574101639387307873054160985769147006637607689972987329331\
10562501937257404368867411189372329734937789827542089914348793859378032982660\
7440454151`186.22552387419978*^-8*I)*GaugeXi*u^19 + 
  (8.870168413513398127729613595722741259304565040566381500191790180222974842\
38487369423838592793533075775217133320798817472019455696463448515817784250699\
072373929813961103167703044742846454703252474974633102`186.57486508579905*^-9 \
+ 3.4654978706852423370566459994362300703024139291227816304511629125160650351\
83457917630081896075930635541515035625079353214332043073407190337586813310795\
92805492319908746578066426224522528008262284985652915`186.16669885649242*^-9*
     I)*GaugeXi^2*u^19 + (7.1476662284280228880002667013651419814339017668129\
84548815018943667196215686353119442460145542052632444116019932861056928752505\
4965827971242185867130311713992155581707084790377268834712056803289962484188`\
186.5918187710522*^-10 + 1.83725881275233038096237532093682581331002295384761\
28872508726047493536892655777300268548581302668625965278177936132063416098672\
996635254907781362200321669589944258902507751362743027185743606201342088622`1\
86.00182484604304*^-10*I)*GaugeXi^3*u^19 - 
  (6.695219598229674773545345811480579561285423625823777890291381908389151547\
74873618843177439646421832842860978972614134890683307581361983419949912502401\
2251056190658616493358269014583118`166.7858000535987*^-9*I)*Sqrt[-u]*u^19 - 
  (3.949816192898728929684281882778727235761823706777566661454083226367602225\
08302261836896296891543994111319161999116634352783981607698817117378960884066\
031627715083198242590924541688282723072260267540494726`185.6123695118769*^-9 \
+ 4.3305809097837493595952505327182391042625828496659875295096279118239996058\
43024670947360756285150853039735561872434474763597360098705624169771410279876\
17810998000589553821094320053015857747364780926448413`185.6523387830288*^-9*
     I)*u^20 + (9.32016434119274546390422273809113465142210555696674291262461\
17628179585743885235921821558302865016795656153213747813656172518696018783400\
7731874094607411522039547601477205838270449468303392648936909222`185.65419356\
872346*^-9 - 8.42071001352018222360692206897525585988947999632046932138473645\
49154917922927937673822591811304251953125616920457511161978023693134506372485\
7893017436092205397155802894706213043191988092960648545670132411`185.61011871\
013045*^-9*I)*GaugeXi*u^20 + (2.117703285539798753045671224130922791344237033\
98565363358008461865425547647105594714695724268004650165479498622727157149042\
48992315694884469643368002252705118459671159189494045272759101488943764817513\
5177`185.61897363445374*^-9 - 2.257247161356756452987222793284950980786125121\
95999139133764766983639959175138495144019407927773784975230407564910076212833\
62248315062524682557707949125504425015266202069906471463982997512434836681906\
4012`185.64668763958625*^-9*I)*GaugeXi^2*u^20 + 
  (1.464780538891712588740628917468590759466296725794684104413189196086218970\
03469833910003114727163153468107936650948670629863709906894274567458591097192\
39180429121839531741118806470421515524827607829949614`185.5607676931929*^-10 \
- 1.9612739610365912402944009851816769664089740519832990333990473436317092740\
51081473779663893716767511427375672040242283109713336666866919223268495950605\
144108489183889157455767261197046501034538798141032`185.68753339434437*^-10*
     I)*GaugeXi^3*u^20 - (4.0972710388989740636900862814130539728205702016408\
91361359758433701438223545223631371126926055366315557266116127936699055564477\
08080926261869396117961624206126358413308640476960185805`164.2440368876921*^-\
10*I)*Sqrt[-u]*u^20 - (4.0607226661601768726845633575285534605403746446321958\
53078867521411552848186687274860225820720986611812575666307786511551651922676\
89161228092141193582652477500318162067456266788831871420482635281788901964`18\
4.17395621540535*^-9 + 4.9271105014500764846174566453468349315255561465049093\
02487057664217682809503570532187910882713622587543418725750934271866474267881\
67390603058874609330139333242858478453478161320262639965015766859700733078`18\
4.25794518817708*^-9*I)*u^21 - (1.4200161006974946936671978284024841495921705\
06127936855613996396860127211479199535459215104074158706066505248814105392381\
47460233035039352906292932711729595284541325979684868581173989986500826377289\
127412`183.9235325431197*^-9 + 3.71196946571854274243403490094477304620479830\
46467432988425223950844471080481991661334113981186189489124444749094319597912\
61645069131036518736893520086193112321450557142453828450503698312031207787649\
14951`184.34084366960766*^-9*I)*GaugeXi*u^21 - 
  (4.230787824389289698942918925905456531763673912901024496759420811527836036\
64452864711808439072855322426372415240545958530459251165628337239453797087224\
67780738078636189378784506704570649001806320388066429`183.99622070536196*^-10 \
+ 9.0787764106048034886381354155607110945762804726820203521692075478193006281\
36305823791627191166906190529327730142571954830689358004259239336473303868365\
6751393434252733303177560695246541700536410881793175`184.3278267800724*^-10*
     I)*GaugeXi^2*u^21 - (4.1538019100743449895964042138085194345822384737622\
15227506195338546480423641627343363919923291559070509387979007775817009153345\
051036666685772450429195296505542474976705580777649232065922266270761703776`1\
84.08095628938003*^-11 + 6.94311030273537351643805684485473081071191250424986\
55312550372861148304841963645750061418603095070711018893538925092704983267693\
69911786598218352970547547305614184236447379874439745152773384851746563749`18\
4.304064572474*^-11*I)*GaugeXi^3*u^21 + 
  (5.238376399981586833833280215666741728364764056489471381950406199695154089\
04784495639519737253028840657749001087960666965061743929492502854908977770429\
748097959797161437909330826311669`163.02332154018558*^-10*I)*Sqrt[-u]*u^21 - 
  (1.415202726858822783948620087628799586701471383992244296491976157799359655\
37089657985491598598908694987121717504797784663735121991479045912695270377283\
506677688236827147589855166125574240308759667931058259`184.24958464371718*^-9 \
+ 1.9774132684174993342848128551464548082019941635531442160971036071585846572\
31813492244361814210587856862753756820844379671338507629742650402546441431383\
27796618149410139611351743717968210306338492112452847`184.39486343094217*^-9*
     I)*u^22 - (1.32170052787377528041838879103693056565513492955225107900176\
98440497726724019828682279105643526560457486059504993461501891724427211733176\
8106109145435059953988900097555198909705432841454327191874047967894`184.48466\
366781568*^-9 + 6.25468994818244709145787159269049465784089015772178007086797\
77683362992047422914948280559295703686607301882541369952380726964175740346437\
1398926726233065029135704693069968075789971380810769842945020282`182.15973639\
047527*^-12*I)*GaugeXi*u^22 - (3.22476450469641680513167243863174830533720636\
24194373399530232185617420018695207101600269472209719467965073906834831648616\
19669704096427678347524487334135704384036080689368101023427522243979091289192\
5436`184.48400887138814*^-10 - 1.77873238571337505533519727719893307539764476\
54398333412414036425762993996620923555092096781701970653943018865156472818037\
22139299175040970255618032913008192591361459129405465530818964841699390042801\
371`183.22562147895687*^-11*I)*GaugeXi^2*u^22 - 
  (2.636088029760827821858852712374976062411301452390795545225022295327728304\
63195492986547803059786371884724240930438751435497432237753038962759852806992\
9772261844808652604794222888619607227959856503113157`184.4798411356219*^-11 - 
    3.95236770909578505013015501525816685099565572998178832391201985975889900\
80109541518810734506624124772721650387982335160087652647740693755722958019317\
8172684528949656879607728598129985143955422314485681`183.65573856903333*^-12*
     I)*GaugeXi^3*u^22 + (1.0334633435555822365259042907926371780097361024495\
59355100470254050075247611152714542702822763124035797169949612966725143959177\
82120989995229496317481813573307657774527489562360718553`160.9920313701249*^-\
10*I)*Sqrt[-u]*u^22 - (2.4215653299633142709202004996023398950661416895150418\
10680402660909470210759998508762755117128898862795396369162053023465067351064\
8292821257449708221780306827902290096715094025856264958709941578178637085`183\
.47846335587099*^-10 + 3.1999906448725288453098853549963506866638938515806039\
44369731863048506347683610118909105902898881555972086069546447750984854058467\
898377810176479068842620851855019799789896119729670749833496511607944675`183.\
59951587442717*^-10*I)*u^23 - (1.67061343486090603197445505500258084476164151\
59635346969092546285749411241275930783645999750026920459244241414182787271630\
97523348615715568522845738632823268471937227515110252326494834218204781250236\
909`183.29673203216245*^-10 - 3.861121145326099252265442970218477614939348514\
14967649838442094236725015748986915039117517108648794998371170828876516718529\
40607179111274367288179169782095000880519328887937209255735299377934006220528\
903`183.6605694906628*^-10*I)*GaugeXi*u^23 - 
  (3.325168432028342193451880096931383598435134176165899526040051072913417663\
69405329536085922803236507165157785486765531293774301491937356571403007984682\
5628218027813446707713730331709802540239243662623142`183.20345627483087*^-11 \
- 9.8328107757343975236385394509630562130373450896220385446484658713806891193\
73110288492382375297878802246908122680309286419257975087652405449614078329786\
608556507671250068764685778706255108467785297234957`183.67432030762592*^-11*
     I)*GaugeXi^2*u^23 - (2.0959456725773875357350081612043547002703737111792\
32830384395977264487065223784708518777778871869721292762752925802211873288797\
46470673680422007237357596804745000690560993528618256058431515781292732742`18\
3.07690445422563*^-12 - 8.501501293565296073197277991246430110039702985518054\
01050251495451927193137487671402256679201429012996078387610492592461841407949\
922127185405652061303903499967944933509105912375012209875830030512861765`183.\
6850200580233*^-12*I)*GaugeXi^3*u^23 - 
  (4.261576640941673438247591640355319091324543094757222934520687948168489103\
01043118305237994460725842996813733968587318438640843692167924151296408357614\
53797789300008523464863548435383`159.28190038635802*^-11*I)*Sqrt[-u]*u^23 + 
  (5.559056105401949722247051988276747480427961670524255589840692322247512480\
26528198390241596003505779975938786460940182065273352244278578419106920679231\
6668554211470897513691527700756288996676002463688647`182.48999365079146*^-11 \
+ 1.2013312526252462837493337351453425073574613072830256873599925613514804770\
05565846645372384439704592693515236308011201323270938858127429202997305202894\
7924463707360495415932590011142273812327604688078959`182.82465536895376*^-10*
     I)*u^24 + (9.72162897402553592285601318309293482674132393088122144507936\
81443001091456942182554900562482144728690226340040156842968910074462998488279\
99334506619035569703382437472056398712106309301740708118908486845`182.7261304\
1123654*^-11 + 9.280152805128681490653067341535167668437238189329483436629583\
76777785455462168819373730803491992099443079656769237395939337481102918664338\
360502678376555798760042691742405242930351579424027433355082059`182.705946496\
3141*^-11*I)*GaugeXi*u^24 + (2.5271763749723347277078944595069573139432036405\
02917482232626340058064569722554309597418497515948593961958863291784386037177\
83535061154010740096391145412127163292339548412570793240507166064463699628967\
4`182.74765154749724*^-11 + 2.16055510507903230838755924253712203056685142597\
96603522362092575586625723019307284927556115212137955841130629858891777034175\
68549181659906604390581599785465787006018822243421542109521215807172966668911`\
182.6795813420285*^-11*I)*GaugeXi^2*u^24 + 
  (2.313389807273753831164024788394683529739782278271530731780677643019974704\
78451835533018825256958082028735128558419783347659431260606715430556059453354\
171402742798181427833948465440832828628491130848058`182.77343137617444*^-12 + 
    1.69547726013773370094860182091226649184817649194972818799201624445562818\
73490368095801378761957031358629311879986822523121767101586175599816304206424\
4698684303923071462570807904112090608106553573658454`182.63847452777722*^-12*
     I)*GaugeXi^3*u^24 - (1.9269566942435839619511742158951699305841450138478\
27812810915585791780482709580162417083408811269330175703055200864869441003327\
5721210779001251671221426206074993907124897757386873802`157.61273261808213*^-\
11*I)*Sqrt[-u]*u^24 + (5.7613003954995780274906215535291129423280328883846288\
57331473052636924822177897101671950130678555488223813736900146271142503114782\
106373921593145239852893437334224366912091933255890966332063229473123243`182.\
77257276196*^-11 + 9.20420487868446729128350795454764654867915859961868650950\
14856505154004636997642684281322570538377620611610255037099005974781583032040\
20853391298415397314851231569289888012762059622749052888093339369194`182.9760\
3851910407*^-11*I)*u^25 + (4.023957347858327567670432700189365615980924371610\
62644817304163327189245129535758787292190116747724518113400640095927528543037\
3227881787206525972163715176511824203531565853688001510932753650366617528626`\
183.00967809515524*^-11 - 1.7634941442909141620400617402227307704543864763088\
02638661799885692874802818704197938101714848914792953337282192750044038328073\
223662316881136250260005955667685546598227111036305523033549398484597150224`1\
82.65139874833403*^-11*I)*GaugeXi*u^25 + 
  (9.408353209484244439091252909378529182722840787514496349910337108533594513\
48081499000751532957480062060997062679553617897417908996982414349407998729613\
782612668592390760141046061340740850572871959851016`182.9952304733167*^-12 - 
    4.92545284192374962596322258929072828303193091220737894959438611954373949\
27723557669458619673200884927755818339849589747729332819489109717598274150589\
3110228099204204862872569642092442654704551045443733`182.71416302527757*^-12*
     I)*GaugeXi^2*u^25 + (8.0012636438934946198446453360181191844502669272950\
48671668008295131853616681788135110904139480404967070737330812929974054768919\
4418987463275300094823016482039453421531284247347907259102084857434870197`182\
.9792097226843*^-13 - 4.87765818900814345695742719257080849982977091453789550\
22678979329878812126241110701985348221583828559776376731904536820764838441056\
83057221796756583969132958521201086202086028357536870702155603947098`182.7642\
6250496178*^-13*I)*GaugeXi^3*u^25 + (1.24724790041358603580738053982005902208\
74726965561186852472907022997772566234756374463478300285889640304661888520897\
87755061202587692631116688609073185997195148136607270898133481485`155.1002365\
8720186*^-12*I)*Sqrt[-u]*u^25 + (1.787512180734397001365608868039287302472320\
37274304567862619863387081953999758106890836288761911970256960871314206528497\
40796923341165189200423445437704612440007599768270657319764954465430468414234\
99107`182.1538346950182*^-11 + 2.07590319606007067953941643063999736391702462\
17825489964642494225556832720886016198611969351197078305700077945363219731487\
69396241957632753806887808205842414362660450445597709754613460179650714696047\
421`182.21879278264024*^-11*I)*u^26 - 
  (4.155418779682262087321675912818947795823579692916567689649493637047582363\
56298905241508614551561189993000533863924254934887742544915002952373145638267\
16230270795041958640401419389906818918185775924448`180.82245659126133*^-13 + 
    1.36523002046083870210176697201575209052873932519491888297180445709440450\
14149004408169407085718531914245298831872016345863714327675587441536339235944\
41459192370474782536754874300039917249334242501367934`182.3390476226413*^-11*
     I)*GaugeXi*u^26 - (3.410141628831733417652338727432752193323581698161952\
04182846583438147316649628330733228831536856831544794135553332809198778197962\
81839401304918813789932514108318833417961886145177270096194429884270517`181.3\
4273995222935*^-13 + 3.365605525676044984222341925121609233439456996172663398\
37623850276861661001279345342526866208369493093754362629758658537175769587558\
299437290932188842614430952962426336342444176971727701130777874089107`182.337\
03074793033*^-12*I)*GaugeXi^2*u^26 - 
  (4.758147113609300814417315392046818528768053248268723411394934705421484037\
39426882997984821080399128982172155840016942871176935528125871575351548511316\
8675107891229220032208535667039152406478269576961`181.5317849374582*^-14 + 
    3.01693829259424478166095082928464245162375210795029212205181105686964117\
03360120619390595078822171989922458199083694548067948453614150709899599786362\
756503311955298271177161208875215396565010170616875`182.3339134992792*^-13*I)*
   GaugeXi^3*u^26 + (2.563107919185032088534070790018247570299972683799177184\
66960540877816626123858498167243543675633350360589886672107955845940647916102\
046795692887922288753794540229159268690029553209`154.0903237617037*^-12*I)*
   Sqrt[-u]*u^26 - (9.2435456199922573193721751726035243897435718531853666953\
15159435715739091066299653480175976019500161949884562589304082573492364139353\
07836280612117786826172154776509449125960667395119975329093787831`179.0294352\
6957452*^-15 + 3.392199534103280595747710794516082011286158539460235609951935\
75673625341911083890802404981823716805794686104203907991622114466595390936626\
024642376975337756409277035259079286958389889243941854386384758`181.594078070\
79154*^-12*I)*u^27 - (4.18112352497505415106211537466124976081931148050936523\
12162302792432234534044598701965926636803050159476287093294885396193219824544\
3047432597612492584538507699368414343778767818879788084515738680797836`181.56\
997903614848*^-12 + 1.4324911799451209086480712262845499595094348895953884002\
56077284849149481378307028275865265955441767962058454872642288967620924306179\
12973529234830467175664513328667741760322775730312267824326030445796`181.1047\
7799446838*^-12*I)*GaugeXi*u^27 - (1.0327739406070870361701553143386232567769\
08944050306886647926931018898451296099268565439499529886565604470271971106879\
06302986887373118855318569399783792166943043648522631223970922628879091919958\
240497`181.57678596303518*^-12 + 2.973559070317881198231267263035233621422325\
14256096372363008911789166184370389046729304118810057747888989740349931238332\
08785471149093010767911672866627232683419578213638819825763896724917279882860\
01`181.036057262206*^-13*I)*GaugeXi^2*u^27 - 
  (9.659471592198688029767359280778215239194240197396866388186142064177979910\
49399676897734622960819987492204778541879431151824875623270389356056479131962\
7800394538186422036421771628054233448349343934569`181.5820044534321*^-14 + 
    2.30988046288569562484079667995108511304211801823953513809484731468105229\
72837083961015185394179840145646676342295650626878699212495614593033394337669\
9196502095490765324294928434119433463072284193366`180.96064058941909*^-14*I)*
   GaugeXi^3*u^27 + (4.674826297784965802080516165989005911605154537683772147\
00109896210223351380422069610335324242828475232764940212026286102229826396484\
651060699499090271007406350364014211294152430588`152.02940445753944*^-13*I)*
   Sqrt[-u]*u^27 - (2.1618286185074260007432373039631242962319702680418929187\
04123515828926543766485822298433548378575761571387680745477727001603647860384\
60260495458978252309682467177634891718633420737285885882281636811231`180.9343\
9052686963*^-12 + 3.549779430247565996669422530831876560490168881328881752690\
31284903961360709874138407851221395251942358739159179706164534058619877680419\
379946713808824300072467598083629767212555743349509942571543178001`181.149770\
63358182*^-12*I)*u^28 - (9.40409498580466062674010951374234884163862050334026\
49589336064197594868748348540714460638460953626152346646315053397956818123569\
405198771895869462909872807690021343007775374803887515424710922669061888`181.\
04477329670294*^-13 - 1.04011526120835518329048192490629883623359079911022406\
52105721327170441028726528599154306641071328938686049464503670559871963979847\
5827806316247653003454665538504355978304267042508746939585804572890795`181.08\
853775830585*^-12*I)*GaugeXi*u^28 - (2.09292324323936990323183009437101651940\
59409599929760285830055842884003536284270767140164869433186161672516299626336\
06391749081958270798412974897417687838654855815352206941263571578157501327805\
6984505`181.00672053991462*^-13 - 2.68769018826690755769431519558880406210137\
09663454801615592116107305843104636109041777760727949725392875485635676030672\
27249547979999672420845649740967955039965422864211108879494329319574029450865\
679`181.1153464446548*^-13*I)*GaugeXi^2*u^28 - 
  (1.888099588999785991373936458758589084068672908981514890414225412716071033\
86192425040271846771704922911518119632591602161314433392358210749415178493225\
0448891207124352594625596127008089434829712215873`180.98606782617236*^-14 - 
    2.61175752958165881274698147597358388750116812692432414703638054534759315\
99797158881659680958432996022754449486178336739916214998566355635909735706461\
94716966527586653209101848646586433334756678711124`181.126975783902*^-14*I)*
   GaugeXi^3*u^28 - (1.717300162605213264910446299747965269376679421067783021\
50016867834967588333433742460167638572070940151228117345294233021028880916343\
23118731642626093404158299465`150.2733373392038*^-13*I)*Sqrt[-u]*u^28 - 
  (7.787919038244146413567889134675138767381704821639340373321994608853519796\
41122319391262031791942929688116772917421645847283055634444591816576856432192\
33698689243798847395570690072671944074959056785296`180.29751887023068*^-13 + 
    8.11887583501341618482482864609030705451637167345098044655117673626100121\
99443817090312717779572063837827448774165114292036124855479178582812590882016\
782053070485103929397555675183526703179804953883058`180.315593341833*^-13*I)*
   u^29 + (1.9907085822337901766756556725472935291665767054976484858714766947\
34841447784058036045232822120994817431163752883308466592229269322122402797157\
7266805042453286154354161524643549468331890754751927654253`180.1171574197337*^\
-13 + 3.874750887937636570933591995644639133825561869020403434232047385078193\
77997486875328891882129598614492015878552895894317735474742631362707333550771\
66259452256999747998245821204593560226584858228062055`180.40639351743496*^-13*
     I)*GaugeXi*u^29 + (5.425689935640938395425033757714603427017748165879094\
59003684028966363752321215572454157736029259627832689693116285394471671772760\
991594703785208699704233888623151811371820015192966451229254970873068`180.159\
37473147193*^-14 + 9.30703244986113403968596999647939950678401556721872240603\
63514779799334496730684032155718939023238422539326383037548641387987302778647\
95539461533551829111426076233969458044441415886022889640841365203`180.3937309\
8828545*^-14*I)*GaugeXi^2*u^29 + (5.48660093939677642690563885875477425058108\
16619469604388530779596949082046834221004799531066433289565152988850268080489\
56746712902680812341798857879028718573637832985989060753594198894626411504076\
93`180.17800753625437*^-15 + 8.8779375495659593614049300607595727308259587935\
12804318513234072770945200656885930397848260291888204843302166669998097768693\
12723345141227726081273838830275788766404904014697828637105640435614621807`18\
0.38701624846453*^-15*I)*GaugeXi^3*u^29 - 
  (9.455858578599149781812234700851742607281059721181764016329794468779326168\
65597167256042033319295264520139879306535870517526942029987265956803396310757\
0005078415`148.693777192372*^-14*I)*Sqrt[-u]*u^29 - 
  (2.795389315103492011740053772750889065073799842050483399010665410570415850\
72864611871556431460952953278260017783789344430341580901225607746019937107148\
7559983452489375331057731994085586892553827183416`178.8010897657319*^-14 - 
    1.14114364615871965400068709129060929315767041510343237158721203359426990\
68251935878587311656119498062504856474241724563381702377248922806014218799961\
129537204860318987071359495307898109760988093773483`179.41198778137988*^-13*
     I)*u^30 + (1.40305308221406101704494034310631207003106880073501662850580\
52174445345344018333777924519404430423808029927859716160700818597580350818149\
740692998181975990181525172315381629314849592886778603704698502`179.422704987\
92726*^-13 - 1.32817574100548116692659469957124090667632344884705661046236460\
81953425782876066057180629243611279972767311685601593817175058215106208160225\
40116223054901897238687871450853629139261222152979185573069`178.3988864293989\
*^-14*I)*GaugeXi*u^30 + (3.36329318199818522008878754439195850063297004182273\
53776378164548165373002204061036926447661035726824314506702216092904638472181\
06238406363110460634093691817058253491586005976862582790429365769476485`179.4\
1996911452387*^-14 - 4.960557090088371265289649878233428178054623946329001531\
92016078880529609875438021675887913835475377877400455991433566100184682054624\
308896357310256206970201355785413853422620697223244334175810292199`178.588734\
8398363*^-15*I)*GaugeXi^2*u^30 + (3.32897174899230497461872969806533889736543\
36963328500559479960245348485020432254431172008826416929034465670770373340481\
85990216402265598023525374779307058974293205072097392815887109637928638948464\
25`179.41890312568515*^-15 - 5.4479105466739779599548283555540130530091075685\
02418712558624557799497384791084950378173928217371799450286829547762512634916\
7051171397054710865925594503976705783231680324891337035793590682991766288`178\
.63282298406907*^-16*I)*GaugeXi^3*u^30 - 
  (6.130272261190899507907224115409522929151798921282668021201534756631265726\
38655167359042291376944825321570221128726982902425301192995322444246962521251\
987583251`146.18583885643562*^-15*I)*Sqrt[-u]*u^30 + 
  (7.471045649263918182035820982809104233411867064766515124472352590770626828\
72857260189361847068421685506534784413078464857058795616361208513235366470759\
8865302780284003262910713667302852947460825686597`179.13377700248535*^-14 + 
    1.19023206067697365454571862123375738814359829748815112477728209198906822\
16933417786806361710449461015004954609122526362963370235921281020582517816212\
796862337584484696183913424988150482333537985744677`179.33602725691688*^-13*
     I)*u^31 + (1.29002832638169505642547459312862416709590751640950165215883\
10628250804973432930636320943582273577889397671246804335526414821136672497504\
06849519170514827253089073270482813125018346583748467735373516`178.8798721701\
8687*^-14 - 4.158478946482857622317764919029340452919222765488703411537952964\
02904490702904783864403641072365498410069504938229902141145485417116535065299\
4179580181648625153618014199134438305806158034467395071369`179.38820743064701\
*^-14*I)*GaugeXi*u^31 + (2.49238565767148600768687342322781697076531517457161\
57583021623424535535971376513721656545412501490840235854862648895562226644321\
29329210949139231584367306170236712673427510815696012116098221891479`178.7750\
8059791694*^-15 - 1.041352787474153304307791875503036183396561482740038567257\
45627555840537531745816096969198370840650212502598678748636986524107696301392\
5189156235639751561955214915177849935878471321029151324488156899`179.39606323\
833547*^-14*I)*GaugeXi^2*u^31 + (2.472014736131700205144395679257356061050597\
40436326080048147587356747326578693237157220107165121923300230318641225667357\
67604169213696935787241320947021286540253710318419789850476396056918162066049`\
178.7644478642087*^-16 - 1.05988814154264001556991629201168430239540101461757\
06234580307142643614147259698165507564966361023874800757836299822838754878888\
1251230982267675364555104655721414300953264911185584646108257687403725`179.39\
66568419947*^-15*I)*GaugeXi^3*u^31 + 
  (8.199846940850436152971858531492150093549771178295645210938974921394416811\
56105505558156061705969813449090543444038548113489038049265551158604028966099\
542392417`144.99311220075336*^-15*I)*Sqrt[-u]*u^31 + 
  (2.718433756231978029861752268190809955065110465636632974874046399310186518\
05286618492018370564041507113355175050087968795880867465718702128758373522934\
6094122704417816347952616349649422960658165580754`178.4362148213051*^-14 + 
    2.50827108248029010862977492937691855698636610245982014146744495805417448\
25421458975934807239404410357663760877706952426719375138181046801691411918456\
72431786043937390651861988630055342074410543612637`178.40127053814086*^-14*I)*
   u^32 - (1.0872818378363844732842218150695145126127406485709050851389360063\
87330666043160371175202481109422675857025730139929135031395030760774184534087\
802648554863853844693355410255745525465776140277192250636`178.4693929924639*^\
-14 + 8.344743791416503302448777805231467939014015984747777475997477290642898\
39574820763291251985806341652796175123755052213374889078657782313363492260834\
959866556372048869135598269099833456554713533383059`178.35446386599043*^-15*
     I)*GaugeXi*u^32 - (2.746815569312002577326521773670614386439245492691061\
04441008112436460047540299257245965203720552094233400261578324829917137658259\
412077201831421208015333954837328600910693032629995980073235743228636`178.481\
65303826136*^-15 + 1.94579503043090441921742459325451100635107563384137797091\
52290719411530996311884520266794744143882749829111846741935302679937589022668\
8022985941388672950464942367224890831222761182186448711181828891`178.33192062\
776195*^-15*I)*GaugeXi^2*u^32 - (2.851937670010567914505137028763371642539240\
35138470297921574726835808972162872406763607127595969762658209128750177042053\
36239205433076622678631445899502789766603136379768543797978070770864210593068`\
178.48036666942863*^-16 + 2.0381444814705989453371707570961537897712101230123\
88677651912741537691888074951230488699757775624425908276989159744769502240192\
8988291028361916899959593688384380811535424518350651999710762736654989`178.33\
446160713203*^-16*I)*GaugeXi^3*u^32 + 
  (2.759823342599539117072150982048397446251518351400791400689494735817649795\
20567517994491404837178284308505083918200527406235623659811255499190670690203\
88007213`143.20176815488196*^-15*I)*Sqrt[-u]*u^32 + 
  (1.009874954252481360060939076865992298840706497467872068680439007981872297\
70531765691953813093734263830830027565355072888300842640597433416278128057894\
205157432467734653919714242078163894384216476547`176.68973623944075*^-15 - 
    4.00117711525203864374135237464758100168989780249724865399512582813138580\
91523662566439842306849916503826623280766459455376717031211055558892137975527\
9034914687701767777546785720763309153517462360619`177.28765641416646*^-15*I)*
   u^33 - (3.7869377262132909070999632526375357166753278164869177392402043757\
23056609156919880299904478469784774684555308253740773669146197406134683826902\
94804316133152267382028200406513210235895415214630210943`177.23972609233323*^\
-15 - 2.163597377434714621512983185461116929682793903010970131499454573805063\
79867114153814585169878150279631614905745614566867458142771521240830885969223\
404862727441826901750771358531820368353745749494095`176.9966143751989*^-15*I)*
   GaugeXi*u^33 - (8.87574524399657323699948574383895044015527046284908037385\
12426030597323619260291315455659795828233058249037621894088021113433014076513\
301940592384454790310472051211370284575706558378087904682743885`177.225469012\
27443*^-16 - 5.72764286048113986797962853796088567610590883434812863538849456\
63825637840180373594975557296462239414815650393781381155343729669974956093430\
591713472701055960527214725609919526579859135077400928235`177.03524011416107*^\
-16*I)*GaugeXi^2*u^33 - (9.55627848900239260344586278629608931954166879089762\
90171673738329596680803926725219393214923853990955921179450927230883431214147\
42995327356040250229005252124818987003610645200173432666662291371448`177.2293\
6008885546*^-17 - 5.977642218041586572352562556290679531594615922109142862622\
63888942034962364698681454490202102629005568358142105079813389268151112199817\
8579381365073753664740559519246786672593221969275889089186545`177.02560120888\
452*^-17*I)*GaugeXi^3*u^33 - (9.681534784385844247244645943726207562664064785\
90091692522341310957663319020532035586416487494313337822636427672047485310254\
0130032542147475415733952071307844`140.42901489529223*^-17*I)*Sqrt[-u]*u^33 - 
  (2.382790000743694489683416231777141846933885350464705916327275184757961640\
07302967738620257189985645083475635648982633817058732058651657620575160280802\
798890862000016101693199749146286410714891333339`177.22429917612834*^-15 + 
    3.54344369031177366477453796948941349732142784726406331064422713245920815\
29424966369962594740798738424208652414292030667460340461446839563829721185803\
6346937788892740715746635753424749788583721622265`177.39663894287*^-15*I)*
   u^34 + (1.9164829686648511952552152784543025646502017589654392686157085759\
07682228253333189985423291301119061031682083468801073292800307875933706163294\
3565402296962489764492941925665258672998631621187180246`176.63543607113152*^-\
16 + 1.3188080126780883655894333753334211721546502334972078971929764439397299\
58913246684653349101312843808557695758554401482800065633488952484120652714791\
65281601885072107165169556691106489472829987828362`177.4731126841182*^-15*I)*
   GaugeXi*u^34 + (6.30484911419034003931299157371001690311391394186979864863\
36664454316682143530976463331070513645781541746989947120785960145478349480765\
74094854585682554291742491857150780956597957047673656479411398`176.7575688246\
1462*^-17 + 3.248842901902722989548810236381158433138994764623948829890065420\
94113213924196819029475702045926627406354677360623481713553077355959290471425\
55145304208488887399410446366123944301186055604554564367`177.46962283849308*^\
-16*I)*GaugeXi^2*u^34 + (6.04012156169331299902007465259286766237312048695072\
48125385516038307781240463906068415264995409562292993400940931932743396453737\
3017134785164322244551247172573009041512846108473593491105014488393`176.70011\
015186586*^-18 + 3.5682182481645816691995834430262634771314374499199019826337\
25127066656603732442204010730115108699417174232709130327277863394811394258611\
655749983497992513466604276207512301246596736688449188576203`177.471515882581\
63*^-17*I)*GaugeXi^3*u^34 - (2.9678324479228859709450306841806871015195540459\
29468424553220134393581393586544157477527245477382057455832676899173031521231\
9484610002479778495425122554669861`139.59826932374568*^-16*I)*Sqrt[-u]*u^34 - 
  (8.216426721704106674616750683924021014385390671362253919197766410038770974\
98740523638978744148308130581431567711429506440677883657808353106494098035132\
46265417028910714170992021898063358267295470635`176.3121769814737*^-16 + 
    6.56148135584999310736498452532329325236507871024874668472244868171033096\
77043049805662577177807157818597408862182178211217249709826744261724919620018\
53108017587034280088734882388807822423987795052`176.21449589426956*^-16*I)*
   u^35 + (4.1412689465849607517875903901765469527142502547903560316145378703\
31247447572473461770443518344681580545806135661206339208508625795951898730091\
1824136311745230691506750350763591013840014930871589572`176.40875927070846*^-\
16 + 9.2352343578388600292565524187523733611394212966922338879454091355515857\
94670308527210993003613225759534936795796901261698115905123828033572080468404\
036953606354622647539534678766187164443306571791`175.7570737556733*^-17*I)*
   GaugeXi*u^35 + (1.01661534986498795274648979713023291250818766352918457177\
94121298377439842595148288734838090997249703102563392536790706970410616963886\
053132447214094879972947239148854161450504923001171175503445337`176.411433830\
1911*^-16 + 1.952356002437341553111887966496427389181453441782977189401912225\
27512276011671203454424561039469530545781380264513422041000914511741175813871\
4074772463654027723098762085413590991490455644458443362`175.69483617936405*^-\
17*I)*GaugeXi^2*u^35 + (1.131336194525034346363409195078013716290088457029246\
35115057764319372429603166219974712840590813717865767776649701989887283648069\
6733733189563106270418640344015620322341060848166651794042728816302`176.40835\
519162366*^-17 + 2.5720529064976733372722807229957061282063953917645651388452\
55166581326550890849670451055878775982946164943382882095510565792010243565101\
13978290491164518595391900634891560681963781919126045406715`175.7650434076883\
*^-18*I)*GaugeXi^3*u^35 - (6.794782400557739074770052711995037914942282916313\
93437017270127125743967661932903220933096150632784617795421399398946575120413\
1542573277103061838290163032816`137.64131387874275*^-17*I)*Sqrt[-u]*u^35 - 
  (1.937203539367236731586812666337418738607181343014060321807558332493489779\
41438001355734058982460359800888962938272166015624267193794519671129114388123\
0125877534452530030726757670776989614096143825`174.80164087111672*^-17 - 
    1.32328576886547991931777884405666252788152853403223155112745761279445606\
43093534745779905464055888877313319685820051667530619727739240749407694393601\
989978352988423444984426410263964145439852311765`175.63611925921373*^-16*I)*
   u^36 + (7.6499981303327219799785985567775727870035031880833913770224573421\
88963887392465319716065711698547846659388931686097698156891226613561451067989\
441782491808414782456592390758008734756937398853099701`175.40448447114284*^-17 \
- 1.0732106745310951758936363626394532676075492347896047061901609842537317579\
28866856346421578413440285971395073572643619525351801536579204514913811676238\
3305637400508305985410773998114855789325709332`175.5515081257984*^-16*I)*
   GaugeXi*u^36 + (1.74782245852864835602801054129039049386730121928700015784\
39366455119940247887317420491771132187418079244707316348931885791314714541638\
38823537182670836539688021698660043078816208357551192899834483`175.3735894616\
2288*^-17 - 2.720046699186091888505515924191651234797535854221641182904930580\
24684573887953882834448301055981040852771031312531358478530581072285225922222\
0338846212875813986839210407532366792180116621005536528`175.56566850643088*^-\
17*I)*GaugeXi^2*u^36 + (2.142056359730327954419857188938925441818275412370823\
57403571034466794909261153092541893577288985630118002603450782810755155072668\
837116684546706484133071473709906374800646656467419282370097761211`175.401686\
29372272*^-18 - 3.03431591139115582084068544072897396181465901821371798724797\
59226604542922410048789765708677554859119663485422813415709006656689377372445\
0466653938532142342774191244757844030292725084118567265412`175.5529161947943*^\
-18*I)*GaugeXi^3*u^36 + (1.09771778899192534498438237006970551933856926639942\
16867076091485520075980765932581290921594048515378923790747424873174414204587\
19354020474943607953898346079`135.53346174648917*^-17*I)*Sqrt[-u]*u^36 + 
  (7.040217733145273648198076734209932558735663384109915200786710526858672132\
33356788012291396995719853564888413994976368339400765246769584503933632198364\
3492820802850508478784883010189540307664774065`175.25334645381244*^-17 + 
    9.47929563621527236044885873073464100013898493492957116413993598339072448\
88997301568738740744058067206890284113360580336403368048825241875809324381300\
27977289006589282135460473321482798652414993569`175.38253643108584*^-17*I)*
   u^37 - (2.2662912301026803073294957378910342278524087457104147150264749503\
03936067820714052154869867304434016362416760761996719264790693341701532074414\
895527003920647317543001828604463464367508324891671396`175.22547822759603*^-17 \
+ 3.3600161330818139539247616455927531771604230464193486516400568642968907748\
29737611320134582865953021863823752674388078994496744777010671103554059431431\
890257235613315539215007968316063473300333864`175.39650387205856*^-17*I)*
   GaugeXi*u^37 - (5.84488099932455099366090188586066083869667508040773533034\
95139435228022979292823803399894653911424181766898746743661513448746481288854\
5415212135997854570484734673555083637568192760771687762248394`175.24106856326\
097*^-18 + 8.2173199801290410156043771375819493823598046817013283654518455714\
62740932696031773857130621975622254262357376162549568623376172248963975871523\
86137312085124065310194332406434030879036150929405539`175.38902308843478*^-18*
     I)*GaugeXi^2*u^37 - (6.3580309316680436236537813606754934922915075515217\
76380509616536720002242196362308477971088155833278601784855868278409682377163\
7364945972976940839581658684704567717969739743175394464758797393452`175.20663\
33929273*^-19 + 1.00289009839317795227435197817451713643911652611519859790552\
88041048532663762449156390965981955284333951992745431824385885057907496291747\
5642252244852871342520117447586833705856178520760577049003`175.40456410002358\
*^-18*I)*GaugeXi^3*u^37 + (9.329114880976826206996830088914012336692899151198\
16914034652474812850330684372993141374061705882929544090195431507274477080318\
719795954511710554580331054935`134.1471452189718*^-18*I)*Sqrt[-u]*u^37 + 
  (2.196112367512929566548985147968618696550162138160737414332064848205039852\
05015821725429723422757806292988827342438262847294422125907876912656549975605\
633489612842562121836447885823112972840713803`173.73537527915346*^-17 + 
    1.46769469184408743053039075038395186290461987058329061440631464211936856\
46109447953293321381311578359984956855443140091348759175294890059635339203610\
45592090192296578190804920127356976162720936528`173.5603564449909*^-17*I)*
   u^38 - (1.2590709961975304934780496612162784332376024787974405250344658863\
76288679071878489659992061817715459089855614757180195258372227215260165623796\
664952433170033597476101240025159170946084856369700385`173.80574944325832*^-17 \
- 2.7061916206446390227519959382832673066706969060805035200419392764647487817\
29935655446942547602682170002453031437586940874142416834689490374540382617057\
41665955947271231756722923802021096284932867`173.1380577685404*^-18*I)*
   GaugeXi*u^38 - (3.05313601231069208982884801207106084417446273387041918552\
33775987223669325632530597235873886477992501498558289050856422649786184536468\
6103861197990205829520270282819811387971261328632244083698051`173.80325868196\
684*^-18 - 7.3698095718644187528843235416104726941966511254947489675316204283\
11324896275163667189744348358525005466468683042420715721164599647352229260856\
3601430001271914496169298349913006829391355352267755`173.1859687964058*^-19*
     I)*GaugeXi^2*u^38 - (3.7340892821684390219748718897383750571049497805542\
06845123932160832930754964187004008752110485680982379199341253560990777161714\
9743794700404261479593192586315330774765023098693052872615901364879`173.80894\
42252862*^-19 - 6.56581900377894322400220144445127635844045207299273800628669\
59979009797340485194810348645331765299705964109148457895060145434832890821604\
02038037945941279045530758820875638482252794220107475246`173.05404843416494*^\
-20*I)*GaugeXi^3*u^38 + (1.33789209882379834530246816603354529552669272539954\
85292768341404152265682797611137918806505993752309881924022702626343502214088\
9714484645631991914533652218`131.98853866710718*^-18*I)*Sqrt[-u]*u^38 - 
  (5.281011343464288851020295200446964577321900339090251075982212962872365114\
31442468983450878618148736696726431648179287568991168618375028878586332711289\
4867440539430011263695026442151384845217468`172.17942977363458*^-20 + 
    4.01692997954567140860978116293448663110910484369319879713577560542047662\
78825822363771196303952431998159775959172291039069608158548011604918014148442\
220701748139359757129651771503651726760624954`174.06060693475752*^-18*I)*
   u^39 - (6.8721880649176915489177413739416460062229770144357146574149530852\
94186111052776827770839309229591288151228928767823651680926682011275994094924\
2863253853474884297266145526573908396382787994153266`173.3037235644946*^-19 - 
    3.86598838859810596905580191442898101800159245490002335437611862368915110\
79684165275887675704828176922130771809281365656825682323975585317065670702630\
4971781373614349866237887382812962725911941872`174.05388907386848*^-18*I)*
   GaugeXi*u^39 - (1.40722117987193424821711024114093513440720587532582340108\
06888879839001807164564584396210843658434864531221781119630728629806729555686\
018851372463660160916636023187831156700509902036959297911745`173.219111141166\
54*^-19 - 9.66814985034463962246357624686315555727605302806889306939336106423\
48789415256672665333403630486678294422787330287042415604129186718976056023011\
790789202831062647026898493408441026899508363317267`174.05609215125145*^-19*
     I)*GaugeXi^2*u^39 - (2.6006801629762082608474330166521336008035214836914\
28672836061441827468973358129814947364774030877444807792493368056610747696495\
488040208270214603835813744296151158360355406028087992966236193583`173.393295\
60524916*^-20 - 1.18072418076883243392747288815765762263419454354319733072375\
54236778753651502074375962714567604317900869298424527724279790980697524474603\
752627341650515963899824658405916188773728115589766876794`174.05035711771438*^\
-19*I)*GaugeXi^3*u^39 - (5.43267098823273885576217260085534327762099517472854\
05002411310547605804336488523486301395888162169000295684634361532184749832253\
588366946643728328293069012`130.28240219527743*^-19*I)*Sqrt[-u]*u^39 - 
  (1.911924360569303956209645069701835526593546649815554969800004239947401776\
92267700117088440288646403392192800050157186516111325558054170696398468193837\
870493495051365390754987629118244357084010578`173.20097099856315*^-18 + 
    2.26674061081060279685196062764081231654969842068920140415549432186322229\
06195127884896063440697726669073459830895310964204800481102454302193136715410\
5362326045098599740881691247318743508042633492`173.27490211730498*^-18*I)*
   u^40 + (1.0559026119065640341252124124281288006651961461889332288046997218\
78113097641406602827067170862086429479902905178397733681254146393460882622028\
21656052324996276504938610602130227316947005025957676`173.32705349035948*^-18 \
+ 6.2113854021030068086383020799143541826585783402158568676119867776099263984\
70776658276980389326260407069646006406438953677490296122066332904429269468460\
9716253443329733567773717109439270997309539`173.09661810324775*^-19*I)*
   GaugeXi*u^40 + (2.62522234838208069256425085548254855535818919548758073703\
56330269258733914739997150823390919873459040734166445509107094278436099427400\
718712752941553171809551814919154266853445010155630291341647`173.328528364528\
78*^-19 + 1.52383003445426609272106037049533487969748898117084620330295423692\
51497718026366245412870724494527245562266726649890031136261164123171797243698\
315910885492726924608788920183308706081028480926908`173.0922988010001*^-19*I)*
   GaugeXi^2*u^40 + (3.161754976751886275185806546719698106485000557237193476\
18194233626760597348991279856671283842109245501391942416531374901821875619625\
7427069132229824065178440756753084691057728446909782249984275`173.30595759797\
902*^-20 + 2.1982121687965694869486558723288148779620849737246321017258439069\
71226658639771118516717552454215225672679420548940473398708523336402849478350\
003172457922503285643270493806994875791832081052168`173.14809899484004*^-20*
     I)*GaugeXi^3*u^40 - (2.6037077740520968933999096723560332468362522420656\
19423439328351079111933597180242898755434871375594067247412045458021663102690\
1017958802717674218764529578`128.64869121691507*^-19*I)*Sqrt[-u]*u^40 - 
  (5.098410801658251569233211220391247464016741058783421207136572853191405632\
57461681797636223250921250762178683996857410359943418534149884106584082453249\
13437164446210791836449654050193816290280017`172.32696604540098*^-19 + 
    2.62717776896527575177926703758575948657623657302688058213898503447551044\
53051869776015971897947211678585711133647735478367385314413532482780506630540\
045991147692963603658144187880859953638458901`172.03902068029655*^-19*I)*
   u^41 + (3.0630885930114249740657277470911037434875553423240826030827001786\
96322141289839664983642483282236315106341784569189988575931744952115880558363\
1291414322085576360328046193195510961192095546592681`172.28076547324196*^-19 \
- 2.3035784367129978003510756957472578050938002140310256722676579941430273938\
51742507484267824065179451477825665394065416820733425793542334569882913017322\
7048250026749597235048892714039322649601952`172.1570089197962*^-19*I)*GaugeXi*
   u^41 + (7.4213017291139576628950213671689577969185001260884105260076949977\
93165223913802631575753328612435549507268530400653909034988512204359591230846\
498828670752511950657663041382500731523359082986709`172.27454615224553*^-20 - 
    5.80124892485217880679410718662595669450207547385684921261642291373121603\
20854164888562496376702804883061734984904017455286078455849071013353824406840\
80389833567624442122832729569125342358082999`172.1675875640529*^-20*I)*
   GaugeXi^2*u^41 + (1.029638518696835051707266659191003400472346873175465189\
52355266193253834411405309475710821683877926436569513040423128793661789588156\
1960869859086014970989424416816044664219413326415521280251954`172.30261889686\
219*^-20 - 6.6384333900053172593986291920305478227735565592258960970100863731\
95830092423445743431054152391915351618023450975445685699233114978843718971796\
73782971888065953022260404465026954400924334240252`172.11199971764484*^-21*I)*
   GaugeXi^3*u^41 - (1.305544925005937868486090944021103178347815220227742529\
78443635051990463926701025236360661062373994628411671942359493479084016120609\
9428501021924010287002`126.03502165675988*^-20*I)*Sqrt[-u]*u^41 + 
  (2.264059301967365033549877887712256255651227213806935249328655911923959644\
87254321062240235773190268948126166603137196100460771073653448921094395020550\
4026068091931317422898226534820075515806652`171.4955673867233*^-20 + 
    1.10068877865887909158775387589305357540832205371864902972261782400971095\
64148352714203064835516469628532912092817745113759302733968172711553086433627\
817992802484504723664533211840847215870637729`172.18234412762328*^-19*I)*
   u^42 - (3.1637574098125528310673514175976048013351610505334677593082670860\
18488071220580430809894493847697845987552327486916437910469059078732453267703\
725762501443072228782031391408102847091398666632725`171.62566411990326*^-20 + 
    1.11998113667084657325647857792445786753085857323531642524865209578158517\
61397922924197990673622269652418306899202208039462406173268086399736579924834\
950337029407105004346657841399528305575724849`172.17467165268667*^-19*I)*
   GaugeXi*u^42 - (8.12857650342518047557253296884680434308211103562750517995\
97246280802769105421570920988397206905848752215931833754134464334488627624507\
1529297741196958979277839527386826099375020218750045177448`171.63598976103125\
*^-21 + 2.8044705830316767414806375965153943499785189956156593663045585652094\
61029285963089197347986701918766463720878329692144090035736800072319428093925\
540648226408799919473527494175057552157136209813`172.17382615242937*^-20*I)*
   GaugeXi^2*u^42 - (7.054266953168653865310809207543745582683977342804224258\
50639989057021368612530504500092830986361857391789443305186725491606861619490\
65013118550662802255019285951979744846392908038233314370797`171.44949847043756\
*^-22 + 3.8286598815986829063259060636447199638888910317635964369801615843731\
85446544407558107637268512873427775460693544966845276947371740217903454350181\
22815465088060999585623695654228955000648769601`172.18409336745756*^-21*I)*
   GaugeXi^3*u^42 + (2.090294217054403061631815865201819871225015339128273202\
68342046592625229543397254082855088304661603323390592183493514308421598833717\
0070591054851358110592`124.92597155229284*^-20*I)*Sqrt[-u]*u^42 + 
  (4.603300921160351326626774925443789288072129556863417773681295436497234404\
69224553914052685269308012627944939953371717571608723674663138880275402978764\
0662739896824170487274072922363803717811468`170.97768782265823*^-20 + 
    4.60794924223842234907959169527190224982433750021112931861140497271666975\
13250086405902903101340433738846074774414286927354237732883118715460940327983\
13987171812046929674573373633643572753562306`170.97812614326182*^-20*I)*
   u^43 - (3.6483439423967535097140470024696818912338655261259286719543338396\
67885937135061701896832037314362008712667769125013353395909937514500821341318\
976597038662536854470890114109609942872416310223877`171.12657358724036*^-20 + 
    3.37329046455213865583564725006802147140945026573559653420273253195247984\
36274644626706177088352038535030779511842731623221080749967091303517445056197\
2444849688556005829570637459387140772642555`170.09253155183947*^-21*I)*
   GaugeXi*u^43 - (8.99697378473165543842691080419773249348060976015707798808\
94465597015576024302171382298614757939103542689736165621311614442690517704340\
2065057319719739104518499311613074610507371553124759592629`171.12627945088104\
*^-21 + 8.9591365089737731881859686471609914422892929984632890261953644444644\
80164208482844824434179941446901899078164898169873232957010978818598683147080\
1974801058287253701380707574205877703521633325`170.1244491497607*^-22*I)*
   GaugeXi^2*u^43 - (1.209156197726426864257643736495166561199647228895506332\
59099935312763345872436753755404335719679583768756789672662846080474506086773\
71669042563026854790162743675645485931656565572863350151933`171.11894914534284\
*^-21 + 2.5532978051834519944262518504507229852575154517231542250052169953161\
53220328149253437370292117855382852744172830093414747920847527452201529133560\
6655821336873463152987118459253451150527313036`170.44356821099723*^-22*I)*
   GaugeXi^3*u^43 + (6.113655560800615127849127746025236446583235859654552557\
54904488455416636193654421280951136208222146962232763867036356204739871326819\
04`123.07898660011053*^-21*I)*Sqrt[-u]*u^43 + 
  (9.570781905946183742653113554268041424000742172524419149145216596023830425\
15748906291938869441025120920044270104969730516445127205510620010128721283399\
621928406109835657494412041847587347301328`169.6774787234408*^-21 + 
    2.66661310413074900817775862552111603525274215196532160437634645030949560\
92170180485674791147928460578656796719104325154979313688797222487591238530559\
1202200699910404244887673520845983759313449`169.12249131254464*^-21*I)*u^44 - 
  (5.244599246945431903338299040054999555683750286498951781236060027679441185\
09811548537969924538556654019081095773972601791602794323055704217479771488462\
064449773477434600946393925309381330462056`169.36273293154431*^-21 - 
    9.93926576129060101995955044206158439856629648107528503435315016954936535\
79407210217506303027413720158648607732188388137533836009164685277534225467771\
9047372518344854297206095859523330839649756`169.64037492643357*^-21*I)*
   GaugeXi*u^44 - (1.29303041312116569789634245852364490157391612292538466006\
99383589022550223699554333999599977178471574156888415493386423121510097440764\
6268246300746945873035370881451900237976664083229169050136`169.35865557893266\
*^-21 - 2.4799895471596231752458896307513057442810483588291192331350481729969\
99733024990078347518886368786658878875819604861490307278924124620745261495770\
30399885803674428310893651115725540675964162426`169.64149668930875*^-21*I)*
   GaugeXi^2*u^44 - (2.207143368988928102013255074443714879871971584089827783\
41496264639803193711666627480790357367728917349395253079828728891639431719481\
82091400950796745008099722283237084295820374681525601715238`169.444383730713*^\
-22 - 3.238211670766186776263300168376542490542964855523911437546370785878118\
39755850624423821210890624968462834675671635255424045550022197195270336029808\
54547680874705461445206086299913648773466431`169.61085841993432*^-22*I)*
   GaugeXi^3*u^44 - (4.849248978564244341059162952013061927635296072416567368\
39031220699488652249318673502205814911919269444840593894929398846948865793486\
8`120.66565351417198*^-22*I)*Sqrt[-u]*u^44 - 
  (1.087289577173027164126208672847771496951670959279773909739652208979568574\
05082246910075749004898815469608444090995517743974192126490950005029871659159\
370393290911730094143439390816173410262966`169.77441769573218*^-21 + 
    2.54305872947693486336111585009287912924534725759524067650367106855262336\
67859469235597124806501554609082802639224634131119973894008935655934722910489\
3591931281178800158814152916803920564650638`170.14342886075661*^-21*I)*u^45 + 
  (2.290612367516721405581630839142167884899783684924388177571696664455862109\
53469974923800262293802358339366196909065459353946841508036835348752637866306\
256658802237239596839459370824871768452529`170.00266653705353*^-21 + 
    2.57294630335035893071461208663654975476959155576750705313565042479095466\
04539111474860361681665908891181875770821438667682888396352860438139166546830\
8539317357618771795212227451787480686251291`170.05314565851745*^-21*I)*
   GaugeXi*u^45 + (5.62631639458064216471990995819856577501024670910662805909\
53029131326491483478613253104632025166035403599680088042447251773625869095304\
716133122024556873166082784648169482767488957195023441104`169.99343730557752*^\
-22 + 6.561128639788701847166647168812157889236524348471132777780353248904014\
97491290168872311892339979610555567186447907840970002229553950558445780203284\
99264429286630685767602885962692065738802564`170.06019170738412*^-22*I)*
   GaugeXi^2*u^45 + (6.829637052326637235562062225866000842856635770252811132\
43178529245219590417987869289122158428676435060801371841508919106421611872843\
9541312053320437280572943790227414907524453720766304796261`169.92035723618557\
*^-23 + 1.0366912698876186899507787149229687747681314735368073576653308174931\
79047880455174762635973256192713338427369182290076489499181163527690910679553\
4158153737450263204286124306441870654704520428`170.10160905292014*^-22*I)*
   GaugeXi^3*u^45 - (6.592317285974327938082603034948081705951089165081995249\
76458350264316891333147855193552844683120713093030006094648675721375026555623`\
119.48666799762063*^-22*I)*Sqrt[-u]*u^45 - 
  (8.936910215154453093328880262644089718314134643433885825772298842845346644\
79731968603603733083784891775304243861930181202653348979447552752290945415317\
46948649332274553403496696931754521625256`168.71527821628888*^-22 + 
    6.55736476706650395831584136707626651215342686736956425524383875865301801\
08059166462729133567750738094085550132094309422876685454297781592153584045765\
449305853990798375498934681271648782618012`168.5808201643535*^-22*I)*u^46 + 
  (1.016675547747110600188893611004136808870122217218170784477585331305162930\
67082024250976313235653930420765727179373810806273161283471396246616460758192\
419928163320256316914193647497527495007513`168.78256652370635*^-21 - 
    3.64386527130175346307166423310644750938437418536010006251766795914473338\
83106295404762645695532953066365803081079797369493036581955197499238664656220\
445299430388721079973897186457161039219743`168.33694645626426*^-22*I)*GaugeXi*
   u^46 + (2.5266856052761299252397554605558787394707025899198526922185040853\
33161950788284868846717249614959403111421182706745288534014839717371195252542\
4381118613742913594871758439461742578254471332363`168.78508843613824*^-22 - 
    8.58432674029011574861922662203213993190877553455646227298261182581694215\
92980183270417274582992825877977683368812924631963680757158587108505159555640\
6873253167555386480459033284031485853593`168.3162434695608*^-23*I)*GaugeXi^2*
   u^46 + (3.8561156678509603544038330542164975460958527738005128878921392410\
14460260451091161718713170155207472826976023517353926054685021892149865638059\
046513502763715772586055608959778969253085826335`168.80069591788347*^-23 - 
    7.52383208279216799300023554280720256603325163995433662916855133847690632\
44471026066169253061536238070843052659271319554011824057954440929050311681626\
9065551037791184061894915825686438346167`168.09098495976548*^-24*I)*GaugeXi^3*
   u^46 - (1.0343881123765506942530733505517877597665016221991724392308702671\
08380393050567553495466076974919827215109196889424293254577808709338`117.3703\
081299344*^-22*I)*Sqrt[-u]*u^46 - (1.1345010528053464133147229234753787477611\
52151360547300850941061372912393606194469433439562207603750096290992288229516\
9707641146613344486177465947837201520751112884487675811019092724935975925`168\
.4220203172876*^-22 - 4.03621650233494058959760536366949843481207351531181023\
86242070758371139768941202222876322274514374106746800524059730080217907617536\
11438252431766030474195063873698167194435464946227064650598`167.97318986775707\
*^-23*I)*u^47 + (1.1940929623509925141530684903537407158112917893060734393365\
59964033211676347475564309821319597168520787646038085327790631748584125548955\
606435859391609511976399719337605483089352328706568027`167.01021609308438*^-23 \
- 3.2691315949196302740771433888841765273497516849720327628995785002433759236\
86816275308439242173477569248276422872007868617704525445010738636706108508362\
5260180117553001973321042942183831253657`168.4476103572731*^-22*I)*GaugeXi*
   u^47 + (4.4273386246841435385548701091722606978457951724346958538640780628\
45553098079419049900636900671067926797686266707336195596362152047703715438482\
9788422517910224252841293939213849673014724399`167.17856060556775*^-24 - 
    8.21964255806981625165811333916272280326855764005314559633706039545052570\
62499105764910772617088646450357468696615525908868579316146944126321396076148\
00612604235976344519712203702875831808907`168.44727079742145*^-23*I)*
   GaugeXi^2*u^47 + (2.431047894084402893746811943327221791643983201157779671\
49144006653555642736273413263350798107422563489753474664167456374049916823933\
47990687663118531976218220034639458055962561441222073335`167.7395061804575*^-\
24 - 1.2181667542965493031293058999139445368070641511090484230005022144476584\
60716296983507931910461287547134840245052926049717200214759379998322712523427\
152591330194481299550875566005303026992196`168.43941940823422*^-23*I)*
   GaugeXi^3*u^47 + (3.556481095311027077613031874464602169298365093886729729\
46380409849120241678610698751799051046389587436903752844225466231051291478682`\
115.59497081704812*^-23*I)*Sqrt[-u]*u^47 + 
  (3.058341803491822878248587577205454105499793747383744874896683276801471175\
61022747214026521495677347749258036330963547903341937812899523419091530593268\
9705725769882961281502573169843606872965`167.85205717018775*^-23 + 
    3.85018489890858727543094765510704746532394994172444265760215051267234304\
29115055828762147896332521848227539487400572519089917617794985103764944939392\
99565340894742143718547103309405703949554`167.97466893246266*^-23*I)*u^48 - 
  (9.372074204465305432443946056286731467840244917210094298891851131776519719\
52654653684293356372422720985402842288762321010940300406572042016670003466260\
2036673503388171904900525714121775005437`168.04586759284393*^-23 + 
    3.92094864511712867182002489403595849463270517531615741357116305781426629\
12716187935932823451652177905249265708065229367539412033829609351971985422252\
53613049866745343533570713784374272952892`167.66742302846626*^-23*I)*GaugeXi*
   u^48 - (2.3005976913250598133793367915918672075507602377764496171808943423\
63110106332874133895362958623025286242604889994159883580869062447740513596376\
547463334568408076065997966537043910501801833897`168.03841307050385*^-23 + 
    1.06938876530359177547125480695550399656562862465694531597873347964317204\
26683066303638210110109407962456516909431185427139710265623002348296576966843\
97436338757355353162784748774837237773108`167.70570800808065*^-23*I)*
   GaugeXi^2*u^48 - (3.268121130114510016320020332832247546367000703405039605\
50087968190353755465389034881606042271426775362392230154612429964967350363635\
34206234075674798084185620968608451695257547171967201241`168.00148136825717*^\
-24 + 2.171571511888422503492090740154850014584360522992457228862549182900388\
98624764199868279667502724575547808646746052215672717087287650629196521859025\
927360476196956217120071862639832192069286`167.82395735900366*^-24*I)*
   GaugeXi^3*u^48 + (1.674009233193445756582746906082768590072505792766798772\
57417100671678827017126059078502779569245225203624520101245553801264465476321`\
113.95635270680621*^-23*I)*Sqrt[-u]*u^48 + 
  (9.735470063571207811217339488257673535838021894679278588155883361741115812\
79583897079275941293593685333249231776603590002447053517028867056995152395956\
365491211296507598271073046700994548584`167.2209807339647*^-24 - 
    9.67486422036985210601468607126904321716650962657627082335774357409496772\
45459097334558184013937878262352480516917300602966292646135225227233978916800\
859039806109295204479260837060320382873`166.28734452070975*^-25*I)*u^49 - 
  (2.224516547828453412033603130391741934786407682625294228103120614205334223\
96661024109113735243224147364731223527102246078105874760320381261712279870899\
0210112340757988417370316381327226641326`167.14276550660625*^-23 - 
    2.21335088899676707798412409781118685392908180411784569904191500784336983\
87317239788178685401069981526743379893702405064493718853951285917834729935287\
67033322302841910707491370029132612447224`167.14058013522296*^-23*I)*GaugeXi*
   u^49 - (5.6930549240391603781278688558002071355645545411593183895036653799\
45074340249599228213380421125669205924211558178279922484128760290869584885379\
11365736563049698286624767307147544544001712523`167.15473703082702*^-24 - 
    5.35039980093852893886868476221536772889356992068284377564637975236627795\
13303871664485131136949349838799814065578107128862726446570028701295121445377\
5238440053849423372595507016522751444154`167.12777789238197*^-24*I)*GaugeXi^2*
   u^49 - (1.0255388381781763950105825922922316824192915126215015210583719141\
02463780063808921424869607785001085132324786321814555679373865982776205521463\
16618560316301680765335671776234632060674577994`167.21030367389943*^-24 - 
    6.94081929624204672807659034957290967793262616793437940046327126768517643\
14907938843522751550685052122186636192043907845769257594740133776782169723442\
362570485984064042333009261321938467753`167.04076229944087*^-25*I)*GaugeXi^3*
   u^49 + (4.8258530352143027316238182771074247871568850130628695284662760744\
29669231136971383420897730669474313044854978403289455453465310886`111.1051208\
5081842*^-25*I)*Sqrt[-u]*u^49 - (6.803206677581039280426703865354062514575925\
12294238132860713754748843640640081075680294964923059270412089266917266624018\
14048416771947962188269526707459375269728312955962102456623456815361`165.9309\
2981507522*^-25 + 2.804352234373548843456849827348555321230124549880594034645\
30462727486987444294071858875679998470059420895383621744194602829211267967438\
615352874832982238600428360871704807042192627150516711`166.61607227763062*^-24\
*I)*u^50 + (3.853880295395917820618931214770735756526233127292994617247398827\
84335415074241409120450822994607216174841383441923072497709223209235802286929\
461361361153543186239863869451573794347986623369`166.2361572975805*^-24 + 
    8.69532495880405374181571884259516672739272065230255592245342620098411228\
19433313017891266122456582781112976940045294431418874088562712881801897300248\
1733114926659328556185242166912971947147`166.58954489353704*^-24*I)*GaugeXi*
   u^50 + (8.7625503052401031656860237033148399665402091879427283316466002655\
92886607652012882186013773199410407276025546482939889300555687838686500857583\
9808577413728927614671623546637274173692516399`166.19018778412791*^-25 + 
    2.23860348057128298268446255237018054134671267182133038659995045906301485\
13032493768135141415233735246716899628782073481949337913395383411369705586143\
4396424856295946521308784071910671292867`166.59753443455344*^-24*I)*GaugeXi^2*
   u^50 + (7.9801804335596304920343893696502855351897089611713732197355144667\
80925125464769377113843578200191988629119270982108568692964349561952824797943\
589384355617992894202745317044659524024287447`165.93891425030316*^-26 + 
    3.82228990369356704768983479214835211515361190010639847036083180189017848\
01503036561261700703122331834424838538455690155595814038284425729054048910579\
099775285141531565493945813519378452051`166.61922516262533*^-25*I)*GaugeXi^3*
   u^50 - (1.5759163777623631351640734884929244018910933685136748030974987178\
87084703344062255469178290314543264775061931551992915669997130520553084747313\
23916272596734078780795862904521773174544400691245670779048523933012482`192.5\
1654057216706 + 1.86972802989133099692501265562442860937625227835345798523430\
66320376008537760609858980758939670195956446852315209408967851424601525127999\
7726449443226936082874398273794519766526568466613430716518296441644199291267`\
192.64685802561485*I)*u*Log[-7*u] + (0.26928413136636498471161799696965586638\
42751335728182690737831577657471686597429051176518884909249573924829603664377\
96461085242683268637982631126380085317018605848160926180613014191877408420488\
28962970057308651005`192.14578272446872 - 0.560512318060129805605377879443880\
20439977384544832459605360872685397899394464105344281024599091322468886454271\
41823847529762347679429375789181683411781434354573725114610517692225946544281\
2306135028854390936515923`192.27669372609535*I)*u^2*Log[-7*u] + 
  (0.030337185014736782325998671211227363461191668015721138383073605665599684\
41896852994809277472850390694976482063601373136879438913531791140992582857728\
39741131982526454232684116530398145188249612585106986910402848`192.0362868984\
426 - 0.116697702825864966200395165748849796607159778690099229531084981834994\
29197093384754233532671536267709442136904554569383226883667618564115084435459\
076578315186262169352058503946445631318122218932211917825529585389`192.297148\
97149358*I)*GaugeXi*u^2*Log[-7*u] - (0.83714638796990793186077601901685832758\
43773335813007448501078279600755591633508476055000178249057736318199401793652\
97154368740603032429365318140110867854235734415632106666524459506344582893696\
07517149263435336033`191.3157526558774 + 0.9484196737764121500740779732230843\
34099160813815219482331584013249913100735335880993453755628343529633282664136\
19502131903275944850410375123223564813335635970625729193408009999940826087906\
982006024720391101706265`191.29831408794902*I)*u^3*Log[-7*u] - 
  (0.051623266973572037920425410873353184564140693115233539571503091955496697\
27730864672676411304930322100496062476675445072545047186009450043189932705256\
313278438854686676493555746877122734359526905556350710069684984`191.425951664\
58295 - 0.0119689951616271760205533503332153637545804901220614594390856391625\
63517125223984363316443765678223291735525030312378854591675556531860630855831\
24007854186172949966087390615789379039109550996813560196700054316443`191.0881\
899489037*I)*GaugeXi*u^3*Log[-7*u] - 
  (0.380684087017355353716017511600351877698796049478045004468312744094366930\
41765197298759945041998399571514694146926691685286338082764973012472248694929\
43765149166850730163402694590687372960250783511149741800767084`190.3296465797\
1672 + 0.44657457883831316949057534203637638607902805750499784715582976511109\
61677592173744177848060789085158745748959893045813572293748647447709869870600\
5385061035699331289871862006564646959524517725914915583606081551064`190.43648\
905386164*I)*u^4*Log[-7*u] - (0.005258440899178939887908045961889627078446716\
63302121264712627935278561987175316447719865780592820336827395959075215052943\
32267308771423507160200206512266013932509786250291196661724723058499143658650\
9308248111594`190.48916689022366 + 0.0029151914575519894141495320147523242015\
09874872756143947584009480638842748888104409091902933958230455965965912692547\
71436705523718480720081681016965743999193021016769114887396038717063213122560\
131451265124630074`190.32966182620342*I)*GaugeXi*u^4*Log[-7*u] - 
  (0.190284204675145238373889822610628849604940633908713549214614826585396821\
96617567885347874946988560679587606561571966996211978272477441855183699757580\
623652450700831102975764709479324186705695396145488208143358776`189.931726101\
8503 + 0.19376214261741376283437061989569268653784364172996052774386464683961\
29113307990422651803999152098564936872244100840507342814596045966580861797230\
0925472348299995346745989980338280765880433101450776249545070341042`189.89803\
787509874*I)*u^5*Log[-7*u] - (0.003600570053514864894576500242179729905843971\
00349619982212028794540951869390446781128673959814797045193180168702302421460\
86600953171639371998887768003236028787689530736928872672562274295089985721780\
0726657589086`190.00414857190805 - 0.0005721819619065717928260528343973578942\
52396075452442172862185011004510344180418539391359458649310800728362662350826\
67287485241682229274423846426712140839890449485281605882965706011926631879672\
216837056796636762`189.22585175616416*I)*GaugeXi*u^5*Log[-7*u] - 
  (0.023220694280055834554443275211616376625859861388457602428774920467470027\
07308349698346823425215098057971340750223693578328698833038431567843278776375\
297148230856871736276388093615146161717270561076163034322611196`189.489929429\
14313 + 0.0192133705104988094049797954575474899288605465973924083450908716741\
12754734069166701253809416732130619128488603435788834010944177615820972802932\
21125750673649052268422737551942136544556120668739691121965181472146`189.3875\
1478150425*I)*u^6*Log[-7*u] + (0.00059964414664090026324835026472827794758362\
60612816140836516801752791403381097566995061360669146036761296453644198448921\
53346947938181243797628947998448909858653245553897947515153870885248571054426\
00346524091376`189.57195457432013 - 0.000015631326886560482898954204921032160\
00673473411260642063106510710047033726817682567033412433918838261009316867888\
69827166885112525818860078007592456531199668496024602030446742616570278459648\
3023067910283668675`188.26141910619396*I)*GaugeXi*u^6*Log[-7*u] + 
  (0.015249040485487755690324462373107601004121538260382786624484056012321216\
95836428130823537068741893438880881735473666473843289607187661303969798173640\
839880776469190900693716523903812286176285920229445986846349891`188.777379793\
80507 + 0.0157992948598016084875331403150542097779347944812338349778291959495\
28576919621625115940917805177621589079920691993004677536174276509677964554764\
74275832185773409634861902373855045920554146582799038063871741907118`188.8348\
904904451*I)*u^7*Log[-7*u] + (0.000419442813532036867898419599646872529885877\
64505395947045957073818036800082064501882428048399752875326915109304450660782\
29314740459472898702756827377101495160003281059360365639409620270208734360493\
2350229967983`188.9073543724267 + 0.00018928473737498390583669445609307763004\
84589115797585144633121092493393147095991500695714289020805124800072682820674\
06414731103095981398949797909175059193020810929807768867580208824177000407236\
72873690102559603`188.705105400461*I)*GaugeXi*u^7*Log[-7*u] + 
  (0.010145595760575416111745046146227814098684155439436681644568884610154053\
10189485702351108994803391013483906081443360442160149573000048558736632603883\
01070874769896177564943365069274777638620020241711153814946604`188.2217399750\
182 + 0.008882993699245075598703579594109070346886467015675585779315696678356\
24145751250374006953435741083428378612858026683610993169863655695609026871554\
208661503247419790104399870459641172742736180479767274812665760343`188.195657\
32834718*I)*u^8*Log[-7*u] + (0.0001510784487059023033675674464832224826964437\
32250626986448931999699518932304506244862077885628742103866405544690474635665\
52373766844267846581485920991714384797299024976766903201015201948699551128270\
99189854396`188.27633197175672 + 0.000038916550305645938887507255931917891445\
89876553459824829399166361992394696162956547079255962267268021631289945057141\
52298366270166713165927981740254032811550407377472955170527908449742105565004\
5407315790358489`187.70417133765483*I)*GaugeXi*u^8*Log[-7*u] + 
  (0.002135117911137910230449972702518501652888592361256579880190657987317561\
00738509296517764680225305487943979196696532551353510484174500131256064818326\
4571972835401332255315769722906055332615411730102621278579677`187.19131156323\
92 + 0.0014192933062205748003086142122857529356957500347943335957139657095233\
69830616588599218279722797803290909142777802923114190609820092696619719504015\
43161407674962085805981716980595971234349995452669521020716321079`186.9806114\
347393*I)*u^9*Log[-7*u] - (5.206159180195730467867163142441694108336956596984\
96017535013241525255239927190766113484109728917433405200104517623590139173242\
02061986380611696534899775022221663232623974930710342743843048594474300174451\
5115`186.89518917160538*^-6 + 0.000013673537136872978637734886881561992555741\
41018853172461138029755958058632172316653505083715031397803819242763626256055\
17698659898002844845942490670143628202547689975225694889965272097254639063669\
0573156629577`187.23439873743666*I)*GaugeXi*u^9*Log[-7*u] - 
  (0.000386697300108615388021459041264012696483614406096618388200525356066583\
31476622438253634123901790418523222231775427904460294918036136186696989712070\
861213143070547405568668971246373904096051828867426154454963765`187.180694265\
2332 + 0.00045021286711581172955264068652477687177056760820460119054380343782\
64592039148365594096206043244373240783942406981954612266275336092909001261830\
4593870315868339870229963110091674840363757955891502169605905307212`187.17756\
387100064*I)*u^10*Log[-7*u] - (0.00001780343068350714723181864243377912749458\
63967666689177136889929344287738857126494547929248665262908078353060010010204\
01671644509757478507707671492110950500975297965197696978338867204740631020755\
44179996130794`187.2335605793036 + 9.9895750026250361531524124256201067551006\
52418938644964828346838134422362454557286304734823914672913611557622621039851\
24765378621937147138406842413420457801371850394137071064398792691068585392930\
371891098999`187.054420444179*^-6*I)*GaugeXi*u^10*Log[-7*u] - 
  (0.000386465141847832083978354460776989889666368618547740063131794670611029\
89738541434983248950490052057267880586688617420343608912058246429146550563048\
224921573592026794475183853404210039259649997983278093393702168`186.526601010\
21337 + 0.0002885433464547984600883741501585156169589744411063606937118525943\
51070793276720694196580286366431650573756022591125124464670303355031920310839\
51742114549785830981947134357576307221093324303042713802892653877633`186.5141\
4269607574*I)*u^11*Log[-7*u] - (4.9810501714891393090364410527952730150183485\
63884651370256090777250877519328405044827171126238410318456017257780582422464\
91357116386463203747379357967281240304371569675344260536450637012892328877046\
787184873`186.63493672669645*^-6 + 1.2306324240005078664105905480190114962283\
33544133359733390569219656638955327746087473008198551228275026102880109700584\
37521858255550828572721474505436455310257098658969344655779192008035636377276\
221317440104`186.2803274517715*^-6*I)*GaugeXi*u^11*Log[-7*u] - 
  (0.000096856972937929959376804933829662567397965145537605559250003835458472\
40082482691891604747679984577557977529966529403660727388533018069124689527236\
275955092015150429699361319664234949308725315293814898992378316`185.565400673\
17158 + 0.0000461933355678061181300099085140769952421363962494946963440980151\
39427742953398420477798393328007138492962437929579514441205351743732718926174\
4040873733175739229079355514669988211622799748048381183674454306432`185.27256\
10953131*I)*u^12*Log[-7*u] + (3.802044461148902449755358189584072610012160065\
53057376293870022358579828336620484629386603110317045592943119551875803393780\
70093721352597737520353949832859757844260978304927550006898903340097417953314\
378622`185.21014072035766*^-7 + 7.7551514805076746811049271059996768150200163\
21214148822167666891880561238395174290731579220277022572751835678027433998350\
12587375188121498908972172117035829100861566920372653635220309369809525584853\
39467184`185.5344877664158*^-7*I)*GaugeXi*u^12*Log[-7*u] + 
  (6.336989641567093310396702689621089571626501259550803165270333402689119058\
36444280966263273755160597580027109128302774768639763194309116886061428954688\
370041940266786533119695938311755842165568095446735486252`190.0718887597896*^\
-6 + 0.0000127099188669474782897968355969559225589811669798986517847714448665\
35533610556997719486900884983730330923359902918301553654474319605219338113878\
8715841163357920491463130171155403525265795486446127579677719371`190.37414854\
082928*I)*u^13*Log[-7*u] + (5.75500603171209733165217549414906886925021760306\
01810347618709544689132236990153425950957549902712725186060968273913631008174\
01116016271004970778964229229250376542797341076982616493066912754485429610553\
57`190.35499448972095*^-7 + 3.47082981401533028847035149115519929079205923501\
62080984420578032230542318859803657880090702314457194975663751964688845877115\
11765157463601104514258989720005092387329316695467357832437900409292414358450\
838`190.13538202591283*^-7*I)*GaugeXi*u^13*Log[-7*u] + 
  (0.000011827687517738781467522951556068364412560927117575902220707166283190\
31127295617866301717699891949692448753216253261558238312983727321005784409527\
71581012082474861761650383535708060833464120625788962149904487`190.0268776098\
4588 + 7.62025863833817762923552629474600707594193716617775580560752297998131\
59980482849640453335772134493806598959261416953225497929301989597113503285513\
7141296732050758116063351790367852154297339072306990209088269`189.83594747963\
77*^-6*I)*u^14*Log[-7*u] + (1.11698064937668714686068545437370574340817241170\
79748545778707656742428679358975554275735120888621138893899926784727582176320\
41232101009578063861653723387710467690636653406827029551033101386318584843836\
9792`190.07864510912265*^-7 + 1.771092669964408207259838076101453867617474499\
32805700499769247931928538419479083727505847335845771854718660277671687388943\
89205972052626181882946855845297920321049451261759798177219727291391020837787\
26713`189.29707299716173*^-8*I)*GaugeXi*u^14*Log[-7*u] + 
  (3.335923021454767201953713619829870662934515436306666479893216276209163063\
90777359235706240086427153164364770249151360862412364013853938824551419957964\
918670895733424581945164997957824418630935051392820554715`189.44755391641453*^\
-6 + 9.7218118794582118015086931466519932514447757844913477323344978861746594\
09650215016559792360593009490700220750916012553985012748089196541138693444771\
6514801934338933971361466776615568325826387009737788578252`188.91208510902064\
*^-7*I)*u^15*Log[-7*u] - (2.2803297410700883903633989908253980357519404856583\
22806669813973625034288505288947623821665798880350140873055530203114722519737\
60354713813353550361591416939301449855418618863842931420183070781464422828908`\
189.25209373683674*^-8 + 2.80023661360069539272501217054717112712122574585062\
77513627636867916440131398044542660650762112351476995158292022507290694413891\
52096135851393015078643651289790061607763536889855990988910599374271911879706`\
189.3547902971685*^-8*I)*GaugeXi*u^15*Log[-7*u] + 
  (2.558803793269995662015872379176480585371146589083426559409629145983850484\
86580360365680583002100911805456417215209174519055817159505464302635802158965\
681105541705491506765739804714185305005900278121803024`186.1257531346489*^-9 \
- 3.6441794898188792883750843161815109753528007254973976179189745632016900724\
47460652429387510876528066779488834077000438515100380625247705347255824923635\
5617422857652206176599186042121768325370546175532782764`188.27931590828484*^-7\
*I)*u^16*Log[-7*u] - (1.41644982762353559757751138001084737944923111691804991\
10189782272664233662675298405083382081341272285800645884166818395803489284039\
62583773999016896213106338046071627817601353680304663081966945128938328597`18\
8.2044657417345*^-8 + 9.08774618565950699872505972031643419065254552486596348\
33176066055538615664964085652449951528002807729215368853228637761710601404585\
9868118284278904162222403270917190676458454874623235750704009327708399455`188\
.01172073484244*^-9*I)*GaugeXi*u^16*Log[-7*u] - 
  (2.935146136865757125472188864037338526807222267688304683817280875043005027\
79888962855450210527678702257385162385192103368426082330437196035953822617413\
04221179844487672033129897428263326468627797678636004313`187.63312285140051*^\
-7 + 1.5840496859571256652631110472992764605896285276241291681336138396700399\
88437672823971048734508256876322490295135078948597477381406074203789093302150\
233732970201783271910332552024869337966126800561981828263`187.36526192208444*^\
-7*I)*u^17*Log[-7*u] - (1.117012793484555106095871667984295640055560752199045\
56835386458611248835085137358785604895010180232731973776364807383016218981445\
202236872968999629662130956491143426172876253652579302387014637535048271286`1\
87.66764605893724*^-9 + 4.750587908483454829019231016710412460994945249143969\
50526405395538704060097203381203930951532241015698730055893261200245105232633\
9821362477910282415370418624969008289170058927846703122299457233928274921`186\
.3169261969846*^-11*I)*GaugeXi*u^17*Log[-7*u] - 
  (9.383191488677391822956717737919041760401244451629872717094093560538132410\
81763326752441657636051344778373696129279243996252465768081284393871597555880\
1882271041425013496074822787970376842335499034488491538`187.5419108398303*^-8 \
+ 6.9171110723772634088582866959377727857755196096163413554481150078723009259\
13213932554673919803025119421815663033957053128083156346621141011849777441779\
93600149459415716188412828894814902337101261630420148`186.4094850099668*^-9*
     I)*u^18*Log[-7*u] + (8.3181406294625766506636734264191282396762097548667\
41264416986037747696904490570386053650799779545574703209115977534382880510820\
8842644183374615356423749241812007262872893194838763809313611164858480944131`\
187.4009474151353*^-10 + 7.18274294488472942147315132239722436556729663920457\
12298027486502351179190602017576926889938541149346384829444391759899417545266\
317478904769837620317690513781791204310134065324263565507692663275148365577`1\
87.35837465214806*^-10*I)*GaugeXi*u^18*Log[-7*u] - 
  (6.210431557706424425299139691968576750600754344394765484785375093870369033\
98021337952243234465944455681059375779603094475426566724481610054310273852164\
054668890131337421982270969499699037007730077184083551`186.3424596933838*^-9 \
- 9.5432278063015355111921970291440600497213482144872788038683881799147764483\
73121927243881198628712726932062102265266086887179897771228396306716389765099\
41514281537572803552190440166747738713551502518779702`186.52903320438776*^-9*
     I)*u^19*Log[-7*u] + (1.9998967043323611997044505765633957180862806892079\
97193952424936218637153450496406068468744699118552334042238513111566486312706\
0905079437494417067559940886230821835256370201422975127686646069426649388161`\
186.45453836549942*^-10 + 2.0059615185529468175046837051044858290637209641745\
21350220644964615198746695075603926941102715004767113372049975636804348650573\
9312206954768848475024521966989313496545500991435673854392991952175973384125`\
186.45585339824177*^-10*I)*GaugeXi*u^19*Log[-7*u] + 
  (5.228670276303201004803120806772463117874345630214501582260564231970976327\
59107315500677454688321355545372852749547382819294751307605684541274774155990\
225091247254033233359156151020565931845618212917295407`185.76014528716732*^-9 \
+ 1.7733163264358324405603492891611337514433139358831924522242108636451095826\
05368496793516518498657145162169389648919166021571313430410880511737019457725\
89840907953531726069201605631255923153242944825377653`185.29054024391246*^-9*
     I)*u^20*Log[-7*u] - (3.5904950202145876722922498341370226554237872475090\
45671129151047067384757282077477344655519487661709194448305748808427986869933\
078397014348081144773715093420158792729474366515099299398129883025542843116`1\
85.7561865358644*^-11 - 5.762263793678925063377609804333314020260110412152105\
06614478122167247740660031344724132211082843448337786442537661235998056512959\
500231963157786256420824644845805402107966535326611214636098988851284672`184.\
9837042540152*^-12*I)*GaugeXi*u^20*Log[-7*u] + 
  (2.194730300315611377410260149711908767853705389271615023600727459702748345\
75156865066113832043641746289670731320263900648430783476847812498115749348843\
329838489792855447649700505485587793979824109592334635`184.359207695525*^-9 - 
    5.07098326322129147088246617532101013033167151745767999291467363601262674\
47271750918879091273072119458549019987467000675491995651762587703749452733942\
68900108186458711899227835087635533161182915206915692`183.72291871315662*^-10*
     I)*u^21*Log[-7*u] - (1.6921789036435674848800487725452109123220185949228\
96652181760164527512710427062022230600940942414746838039001319698641871575891\
610819213447265612689291142526510715513033233001189709531246310712854217912`1\
84.2793713694193*^-11 + 1.221956872720521194233055499195438224132369011279323\
18519449143035886993576713710249573566145211176749539423487194768037580320854\
0945286922974577187721770680842434758780981943362715347383042331565048887`184\
.13798097136402*^-11*I)*GaugeXi*u^21*Log[-7*u] + 
  (3.887140896967936632292441672986137213340704077594498311456831380353438776\
43856399470422251106109544297975797585284811369107539398149191011373542459351\
54757817161679175836312892178686218363525420964842317`184.444407366346*^-10 - 
    1.75443715790127437134813264150353809774082031912170547651189114495961167\
77331385190930337988722430027646851107499958955819813570633652693688240526041\
543434225866752854575120621118560199745993912737569737`184.09891490044006*^-10\
*I)*u^22*Log[-7*u] + (3.06285646006409554704365631751141103864836644883121650\
05067028931213771958081853900082913575742674691937667657874646077786652938150\
1109271383700622055897386588926801650467588512800462218928002709846067`184.21\
476437409595*^-12 - 4.8095999318836085598064493464945799667599734242061268040\
78490417522381516341511924141832827981271212061377854493816261377806964623479\
47875816102169043923956920852488053890994534261786815868996985471077`184.4107\
4668266145*^-12*I)*GaugeXi*u^22*Log[-7*u] - 
  (1.921479060672513497475661662341114638849851239786440961084194902128581348\
80874065781647526028014726216114574021397911126175263037601692424245966051165\
8124862842613233568115322444656779269961860766189023`183.27572645057333*^-11 \
- 4.7010505507703936142543657073105750241592617449956266173509599165480217177\
51903920090486910409378845249868458131553633716626818578459939191569125075568\
789342105081377799777113588832906352228194652030011`183.66428571568986*^-11*
     I)*u^23*Log[-7*u] + (2.2801409209851327510267403469734398916215298743870\
90078477663061453889780494736542037761128895221175119672069221315238224106732\
93086779277779935381511341540283800196902935663108719670416781410445800508`18\
3.66045160827346*^-12 - 9.882588604659122283272431165812316423835131417848344\
48999481271727114732746942419145871040336166968070679620547199358986727720546\
35275453277125881554066780534918039034221499562731487519775801231790372`183.2\
973606362694*^-13*I)*GaugeXi*u^23*Log[-7*u] - 
  (4.302105355784733445532426842806913702463259149886564281125888542453706089\
18775001998223919117803795806060019881098789360517738646083351968001716359505\
2955092486960408071646610048779712181340895923294328`182.78140534501208*^-11 \
- 2.9859101182043785813106212092486112486595212734524731278278729263594601663\
24008981917512070176634857844651230168999572852817887782501835642001451474254\
852097001507354663709639041474450193778533499936126`182.6228010337023*^-11*I)*
   u^24*Log[-7*u] - (1.379599091990797921138058495785113321921384239863928558\
75491590066207801346706816133060793331858462572904138264861912170424046890637\
86733682621323863350862130824832582560564166042743533954886151919852`182.7813\
1433785697*^-13 - 7.938228061138838351801591829211967755984093419187698647063\
74158521884839830288210445745028298567632960528921843859773252953937625191712\
6088127489448289595540020905899826575575041127312101112998700692`182.56465542\
859107*^-14*I)*GaugeXi*u^24*Log[-7*u] - 
  (1.833357542926482253887775921394017944597107610074931109195320959098969474\
23489243777591593373629045374717812541957245040699087802528759990660011992316\
8430289671988634343157062006780953003597626442607576`183.04768099639992*^-11 \
+ 4.7629500166037720372271379368834678188717664357159493893852469041551961255\
42505074418995127022584994786437724136732243228886005529955014349071612461594\
4217776625587049242031893086739314307262937698262`181.4623098506617*^-13*I)*
   u^25*Log[-7*u] - (3.497715083748391467169749423909194817460575536314267957\
77126449497976972090131151611646767756241102980149525684356305262457066407885\
06753307394483694810133307511901363204473856333599770933759565625136`182.9982\
5962348567*^-13 - 1.771179759985701989369643263958492393323066425002752143006\
26229244671675329370907519502351560890553021677301515601878905735369878067385\
13252082164370536310206649035838870462901417826104022024273033736`182.7027378\
342824*^-13*I)*GaugeXi*u^25*Log[-7*u] - 
  (3.521910865505911300087278626943020932785632168124393739368291244095463138\
87053292687454376281429671138138078989984838679397631909511512108095313826238\
17083124076571323809428367397769745524407045689195`182.15653680317848*^-12 + 
    4.04584200323383581685575188002683814929205438067568225958279355496966583\
93386262208842347665363903197594704935307638412049945353685261718553815639086\
7521759070338645813770455031180898160467627312200078`182.21676736163036*^-12*
     I)*u^26*Log[-7*u] - (5.9290002755928601810419058592193960634629963992870\
97399143438274054730186006003546527799085354417169479123036791162820091293803\
823025731848178436586788616674421432353628578338844062013904019791833331`182.\
13889886704533*^-14 - 6.63914003213285222717418295476695925357515211720129677\
68318651880914445302539218788867643425711833054552039723176823568333192106361\
43149496783499543184204357730295481956595298611591278383319139557801`182.2119\
123482229*^-14*I)*GaugeXi*u^26*Log[-7*u] + 
  (7.270646869478931698313119279482072036088759678894205311022863195994010791\
95720436514203616912215168308498542699430953154218047029885076521358202095542\
19370345518830175426394156856681402907407973138066`181.3710527828542*^-13 - 
    9.73531146348567285373274176954439517718551850378127605028695545489330113\
43725886055474814788256953723259926945238623581262629042136522783679309706925\
491853715014885801763778083832155840138127306985317`181.49782958163053*^-13*
     I)*u^27*Log[-7*u] + (3.1355072964526666346204724129151059487747075159326\
40566685281619675035335669972283503178599365255364272808716816825381325145404\
290723569171840645517313995172806484423758828608090357352399422410141509`181.\
59381482825248*^-14 + 1.09538583257071002320062321026659762613059039220688160\
47319221901608692071169624692336803461200055580559349053962900635754482096630\
9457475122370490467111360944192289524457710403467181367446353786767`180.13707\
413209872*^-15*I)*GaugeXi*u^27*Log[-7*u] + 
  (7.424352131126675813865357043695872151743971957426698077393858832659167483\
41906953442079495155152608710824289709860752082549138715162438082478663853690\
12255631283949301597398077252130087723252384934292`181.1993624125267*^-13 + 
    2.23942452141405932986930369640972783236028374239921631875464919796251269\
50132154353874332573587855547501277541953352895227243350252164107829496860475\
165913703473502579014600911393317558607360363965066`180.67884027995294*^-13*
     I)*u^28*Log[-7*u] + (1.5205740609074180940496553869723146910724238303000\
42718747191160927877100082896451345587578773683309825987593010068289068638080\
848112349290959970610717326398267383339578805344730569101121322881900595`181.\
15861510073535*^-14 - 8.55004523299395289999593558805903500189100117513378483\
68906995545525017562148608154118011015475610474508992222878874598051104600540\
1780875943458643666623635209757707861858726673521450159172998432245`180.90857\
593535975*^-15*I)*GaugeXi*u^28*Log[-7*u] + 
  (2.015768940319602488017133087699403164697528545125861167173106613147340948\
15100517428062289977485846735381042696541929803870634887317646967663096206631\
91864543824418766457631537725389469180855975142705`180.3403549770242*^-13 + 
    1.70234134105419327089078871183943544802305245154694288381970208009415972\
73825746153515866081714150503787316826555604441116983898937168444892066333572\
439711642816339006912781562266255777599777367848045`180.2669608739076*^-13*I)*
   u^29*Log[-7*u] + (6.093125704702381586545370909740558377468986220225160764\
62193077044090978309564944643003828222561990880549189805557763203660848645103\
2282521352986337389378509346308437959559536730256628975446289811`178.74318208\
896705*^-17 - 2.9803311132147769358121198729401260433823706174575642646234219\
50782576895338827926062222385020913957802695014198624070514659396376558589446\
3584428949850992053109556860613634828323334235812835142603`180.45716836213072\
*^-15*I)*GaugeXi*u^29*Log[-7*u] - (1.1860244703545235940029846285731554293539\
59987225547071420049685103304883851892469242877362843765199336053811164991719\
04545284239625361862238082111031078935178781443733456251197144103772463303192\
6682`179.11601792564022*^-14 - 2.10243265850299496616117568966465223687431447\
53765606157586074196457263631936208565012204251613742720940092777283673741122\
40450228558795250653543279942506828870222363465760944861963699843402053725886`\
179.3646463701677*^-14*I)*u^30*Log[-7*u] - 
  (1.758918548840509074329470861378279695531954849878546244747994221605834634\
21128020029838098197495822970896523583111758329353407167146087620139698353209\
45463093701941949741524554394246318365094666312`179.42358499584606*^-15 - 
    1.22879116247631665827839104690396482189591548372422479627169491925808973\
01952811715783674697697625268498839361285230374650022078841125804112948159631\
021614141164593491064317417224269825400244392938`178.26781734625666*^-16*I)*
   GaugeXi*u^30*Log[-7*u] - (2.6618870161532396859734107459101467717236489077\
25602712528079910486284613220162756071653923900698936313809778120699952949073\
171683723665643012709759059179701001749685288966813724797909892767302448812`1\
79.36553107727076*^-14 + 1.23971730853635454944449318711657011551452733494047\
55407659507145341369680489337462037381288050872778574018363950851417728705665\
6031345376016821802201006283948987784165977364726520047631980831283237`179.03\
366412410597*^-14*I)*u^31*Log[-7*u] - 
  (4.526765475159343265881360053285469334751274057535500191577993664395143498\
84251204235544639406516989019224458998609045455759906860769224093918864025930\
28758631885324989963562713527229564174017565237`179.28570938811583*^-16 - 
    3.93988977385649309131982771172979960674504530573718212458226800405876393\
55655262504026160858169150399308660838714523827477579143579770786704315743501\
865287545585017942910961861594263134974111510711`179.22540546493056*^-16*I)*
   GaugeXi*u^31*Log[-7*u] - (7.7197139472099532597622241033050110675202175528\
32826379881229399161104354690580710776649060367729339439386022475231961502308\
68116813826580694435325949451271060893020302656229966108789728092975608634`17\
8.48195103567338*^-15 + 5.457273591310472255468919477561317599873628471444487\
13151199073936802015194204913161840653371432734648649839745882575933713880250\
472455295653609328721825375127746214376355829308072693687582480695808`178.331\
32555471198*^-15*I)*u^32*Log[-7*u] + 
  (8.100341846824762623292114126017905003671428550653840701447669404012153076\
54076519524823574175858073124819199761280400214374365091794476657027717652857\
7201083388027970782897163752669738143433917267`178.36829813312937*^-17 + 
    1.00234399800987806292712223593716606053689497701707273258394951762687245\
31667517082688827240326127123447560306172861441445170543540881892014632585681\
287402915750223043571947911614559999438443006858`178.46081158015662*^-16*I)*
   GaugeXi*u^32*Log[-7*u] + (2.4747062119086667861935221415684796334893108927\
50488618779870838041930768065899849078915302206844164900434152278893377322830\
3420473100579688406236913821792391492430826627401870877358855432557026075`177\
.194726914854*^-16 - 1.967113974344058923521108715676746530970595348130354081\
61000826409397504802932064513537025437386626281233943662882275280292375794296\
57164325335953958198515600789874999756728133556811609063347297216`177.0950327\
8999816*^-16*I)*u^33*Log[-7*u] + (6.96749522989996432513899826480979643735645\
16595764623245312517957159952314078041442526380113806915211891552990522721214\
84862751244667370384929089917168414299263831292929560230577426056625768703443`\
177.28931844845187*^-17 - 1.6428005342202594231761685443069750974297397856450\
23383938699952309749926720130224980718554262165333799629889296491261221227675\
584085857413519713273043563326358936918361022696276498688106162771654`176.661\
8266038033*^-17*I)*GaugeXi*u^33*Log[-7*u] + 
  (8.640037656066299414776531364233155904277101841616392484482802115342961207\
89649956815322735018704778024445181057552162730969897968418606881218256077142\
78197008766899142666532188674906251028205832267`177.41794251008344*^-16 + 
    4.86063154494750388257257575097351983052834112474099016127230283040543042\
73701865629899086580640086295787024920699577374939758655383174427797153236084\
651077242682991505423202389643372918709872764`177.16811957589186*^-16*I)*u^34*
   Log[-7*u] + (8.74739266760929808590176887159292786124101466723130651783730\
03236937856219728702867473289714930495747469366429171702716323454108554071328\
4052601273758101475009080750149566764079678528981568837682`177.16513627237345\
*^-18 - 1.5689913811211827915219746676775083888777524980225440360549524576566\
09558347775459556225288281282012314969313672637571032258213522003002432789154\
761883204992273236412365715438558146689027029099274`177.41887820797322*^-17*
     I)*GaugeXi*u^34*Log[-7*u] + (2.46136147697168087383883785692338322848027\
56134297918478505597885992078426753486500198311382241736115449820836684999997\
97374159377557165547948066417975911582528438387485869402554750593074509750902\
6`176.35386720166292*^-16 + 1.45957648893748745097880539294794598078746982066\
10144342800239307364333318774820337015069870374977850784906865580776274102912\
520163680425539036659785545978660541301401331413668064026091254896070896`176.\
12691866160975*^-16*I)*u^35*Log[-7*u] - 
  (5.179476371768812378370562005348194451659207905269576745091861529520689104\
23707288165966423452646860777587539255779479230162150499855938500370688944832\
972557142478510276700479728888441599226144951`176.3753194073603*^-18 + 
    2.45409529111393824420151980474259052209201025189925275091946371197771337\
85794035178945486983040706112273394953774407224271855554071358974437321831980\
713802324940898724209601812609538900322413125`176.05092497328107*^-18*I)*
   GaugeXi*u^35*Log[-7*u] - (8.2678306730531593845922022855550782510251183011\
71081285116620286848731623129434928544318340439883973955564951458786449831977\
60831065094159436385629547622489283010392768115771029916640917026339052`175.4\
6191716037538*^-18 + 8.650469016624062825257091211066151021254894819962168890\
91283167059231307349424200427809029763465752327625699180525858331133067499725\
210111480732374816155095511640366880711000880556541564990559114`175.499810676\
69972*^-18*I)*u^36*Log[-7*u] - (2.1914616546804449131426570534340802944351238\
27285400495707024441615459157859352600986021603821574945786019378973987409503\
14764382487055918019240152722208609470240975803958914213171700462380367983`17\
5.59707565891978*^-18 - 1.034020201873322203780596304703944322898121701860397\
81899205572028723142328009621882599820407365410494673419546667317116970225304\
012347526332183418308269153869114623396304607048349528460343682303`175.270870\
80671922*^-18*I)*GaugeXi*u^36*Log[-7*u] - 
  (2.592966677382891281712008272425156381728849979455599913465482241559130389\
60747815143363837916557978202043874552499324033107358329150270847925973777010\
5129230300321539528813506797183749633117165422`175.40772068488462*^-17 + 
    1.60195676537145467665068404604257843351682046346877093412878670366511342\
81945890849797735459538138187757786688140065873113165624790173693664558408115\
73548396098184469096340420493711901890202639991`175.19857454015573*^-17*I)*
   u^37*Log[-7*u] - (4.598860406835739818888838890151905571715630524698467341\
72656437338701641944881466291975341103635437639388173929134813329762499059980\
753464614610841190377899676889626630010217715066248625692555`173.4149954737451\
*^-21 - 5.3157441416450897221383268637121444899820816128736699419757331596538\
49716978445480893325945994029102951253268357179752062637010801252326046335652\
2330018165953198593866253809345129365450430574215`175.4779093157183*^-19*I)*
   GaugeXi*u^37*Log[-7*u] - (6.9179136108170698268911660468146043513848164605\
05154059470072716391018403710005789611569379762160140949187345896857853314247\
08288837698980816538295036608538972110032740821362537078278707977967456`173.7\
7185753207934*^-18 + 3.266238767594221255038500340812425356221204930420971575\
04806571494517294455924365639261028007737377100321068233880509032915239610339\
568703181842041180615436960602722097506335824998889326878822994`173.445930326\
9529*^-18*I)*u^38*Log[-7*u] + (2.22483689270378877273632065058503353239067777\
49421691040160782600050312629429118180566743783755672610161035684545531883509\
001544091550486269165520823128899061236948808006948975469189322585327624`173.\
81182335998872*^-19 + 2.92962654965078416113071256463195322180080784182094526\
41707034913710067102495136101378804220258919783225039956078396440215343745682\
76161145753009167142793772163068516671900111933022130655102032`172.9313374452\
6818*^-20*I)*GaugeXi*u^38*Log[-7*u] + 
  (3.609482186526292919274493147525887779921626373815320367669345629842116163\
89663381898609822858653167772839978368960230529631163287298236606553145570572\
28247883931880497720972690622807015416805552`173.71045838991984*^-19 + 
    6.65992954849396276499632828150212784848652934080512352421963252263875225\
51285619334634782809708661826713189197070081700394745591130784206173419932001\
923918199991554170638941739466268553530218016`174.0047223856742*^-19*I)*u^39*
   Log[-7*u] + (5.44997252822569182696109166129108961170785814334804966198846\
82546586343458422075740164524531288266641913206949535106582590170910798926308\
52062483890016715427930169111740181455252287974109950951`173.93752057047118*^\
-20 - 4.760486660613326022404894169445915254231831841601960854260371261218748\
41048926373721009964621888637784418922493384499569379183244291829935349706867\
1006343044038539540786773502943598594729281668`173.87877760990065*^-20*I)*
   GaugeXi*u^39*Log[-7*u] + (7.2449660526586366500149793340729638133390427455\
05951227056503982044553550553978709953579530109506415298918800341837326791741\
4159218253191956201835268433587938748140502300821443194659147149236213`173.31\
624180019472*^-19 + 4.6658807705665071843752781888330738210879235582858705637\
41966847452221571074244523674344735621994645817211101865889980009510764627790\
0954544746648835782205804521312533529647208714867061871368136`173.12513908220\
217*^-19*I)*u^40*Log[-7*u] - (9.165849648056115163247668000869942374295484629\
87101219073350420194259095559240170242537748084452135310194101991450140652094\
575427445897900132804647401719302330083597385818001684521509883202162`173.107\
37649215724*^-21 + 1.50660416956240224418763121450722195814588293710759306348\
88651612861614594277915507817015774740667972510011529880823070763417444043646\
4648732807636039387026155206703828003140665224513745051225`173.32320292815461\
*^-20*I)*GaugeXi*u^40*Log[-7*u] + (1.7107308184578353410601275243340626239925\
39669539710527368964175936455419591293984729877945671184805082543798328203940\
5239482512666925232193537148243804071308450605891008960154180899590133706379`\
172.35806992795088*^-19 + 5.3181229930998862418175818366160318914028482125578\
88332813102626863309832591904800411636222430575472092571288800846633539932489\
452935296368751912780859115987941400276615539297215474367271549229`171.850646\
62588638*^-20*I)*u^41*Log[-7*u] - (7.6365597345357294488720732423558977513683\
53001410341886225112400187075219480150389920731615205561201190702698757172664\
81914416804981435377226074326244122863954035458307392513841269990090020644`17\
2.37391299301882*^-21 - 1.065771916663005635550334819838124534323079446783362\
85701995000255513722507512660287819944162210331961401318525671642115686971689\
030190191242080627027913410452490561314183206897017088697105402`171.518679512\
07885*^-21*I)*GaugeXi*u^41*Log[-7*u] - 
  (1.541079512663993637319348103180697562600872523080189446370518703640416060\
39426347552362272177994269505206753434724697930586830199611777615988208703598\
2772082211616448041328722029528993782696908`171.85484928604467*^-20 + 
    2.96818049225000444067364019940538290413706976798814716989969535904000282\
80556130401679946529235778710292429475921615852242736235512399381714815903119\
60990948288518769739009493358028787759761176`172.1395145455834*^-20*I)*u^42*
   Log[-7*u] - (9.18760468204482862193514515259685997659661178539936713764016\
42403621175878349500821634080137580731486580841666274137832240970680293590689\
866652740795408523630019551446390560580737104011099657`171.85142239999993*^-22 \
- 1.7873477063789425423790480772632405703652948257637773514194846683912861275\
61240010910980484966722302198443532817046973648309528559157077871104122711236\
0185219249580293845712380521704968933059`172.1404291469421*^-21*I)*GaugeXi*
   u^42*Log[-7*u] - (1.844935657317193148787505541076814269595165147541395415\
00835925572858568174875041226407875684238129993181137437156713822510771162838\
5677154072754692521536147320915617397003179035014624103547281`171.05353107490\
907*^-20 + 1.1839669384123717325531107997204749465245270629070358140748286463\
82893598667828723487985359514935108860496615851579877699300639364713973991352\
25501270597231130097366932012748755458670436113073`170.8608894254354*^-20*I)*
   u^43*Log[-7*u] + (5.338158691175140561800733876583296837555941598666552621\
32198439688468290733446910480832975869713514286267986463854512790048057187379\
77407333962307407708962140897400654170298230997495643377429`171.05655035084922\
*^-22 + 3.3436402657408044750495645522751969997449761798904937063760622895241\
93327239361556148129207285749002784522257629905728661543441223123431099209930\
0826901181755362655090371094788247570812890154`170.85337841720585*^-22*I)*
   GaugeXi*u^43*Log[-7*u] - (3.5528262038689520717030703526774597654382682603\
97990323566776356862772743121841449844754212719440519597809556199945615229719\
96439204172925916114384323515635303024739412110853235562890336971034`169.6936\
0633357613*^-21 + 7.890045714133513516727394790113773649358803625922947999967\
97277351443364765179716651973448954201718661542853953534418679874422292367013\
2388837723444387522608982542632739773300692347809535188`168.04011188973524*^-\
23*I)*u^44*Log[-7*u] + (2.167613778706996633812465692085197436477721752597638\
47036394699995565524526791332117645824868838019861886110266212969936531539621\
08727311715453138328739981592582061848680340428551837753262517`169.6546065975\
6187*^-22 - 9.628922289219787366591001409427358951481968396686457242986752424\
99861759460310292003760986226161132594559991023984955706258328199917277695203\
6819989033022665429561549355257797173251795281975`169.30220237628671*^-23*I)*
   GaugeXi*u^44*Log[-7*u] + (5.5269770435845508295717394468679033128281616679\
12484128709714639432971486316492932378846745095914512395187204370856299827354\
4664910173575842803696779269331952942793532919154095072888533751223`169.85053\
38537839*^-22 + 1.04242309592880544899847960687848683291562270969221345545104\
43637446993814846347459740614991762473934607139525513094236878827266152087519\
8335086830395296325220961282045248401251386480779572878`170.12609021809047*^-\
21*I)*u^45*Log[-7*u] - (9.059435000042627746678395200360608199205554173877568\
23574683044077873518999870529214688416878806556784832114312630055414531076751\
4164504380648896421147549849275016237564594839480694208756`168.38389006154628\
*^-25 + 5.6629159689914806452147013362929679848345458632491945837357004376984\
15980432547256826283517401892364674635633079457852584298369802966373919429738\
125765195050951163522486747124598339560840307`170.1798290654532*^-23*I)*
   GaugeXi*u^45*Log[-7*u] + (4.0441241638147987988145815805920595210851842128\
99350635098249104804243889686048343539392784425313231083344769618678576588724\
7084018851990982161935179658416385820291773779249452854342870203645`168.74304\
921772585*^-22 + 2.4051219615867016279914944349482137736451108637315580218845\
35027160648071391427404961224563300544507460216822341462517172564167402096839\
0143920295488362469209998863731833982527687556651273685`168.51736184072686*^-\
22*I)*u^46*Log[-7*u] - (2.130334923304006754603401634148656658984321036359035\
22233703757956163490488989695753154656404199767608257633516671975495593209688\
4221850052132577561621402040628444027295371199587795702138274`168.80047771473\
122*^-23 + 4.2131767653363059984558726217220570619229291443260438819831902124\
44861231303177515311235141526462800661792087966461591133267903715825924742348\
37906799274188240451392018633893543497796222079`168.0966395082567*^-24*I)*
   GaugeXi*u^46*Log[-7*u] + (5.5378977548692357862607594170410814557019445353\
03758572148407562441877928130103950501133876014799641338595434667839603244170\
164298409803643196356612329422903068385555774304787414442534117181`168.358307\
85846048*^-23 - 3.95764147192643050099664687274531186768410804084455151749095\
32860702948251743534009103922962006207414023801641724279278609982820577516013\
30464729480803674233819983117848394555829774885383681`168.21239937360167*^-23*
     I)*u^47*Log[-7*u] - (4.9143213656758889831993577170841426851618297676089\
41854583930784676607303286463023580797050855248215624695877553464721018699560\
89122600881106823889938346002028091505213175401105115769427894`168.3134629635\
6227*^-24 - 4.550101086808000538863073988254135563001602557227465230695094699\
80671181075079615366315098409267097372083659426149019550994805701923910802993\
108635822109229606565138938112801512385257517049`168.28002045558355*^-24*I)*
   GaugeXi*u^47*Log[-7*u] - (1.5196335645182654236282085183503510001393723219\
89082318199570072216613968210495424963629526116843983385297481350206200329143\
870078610312354684744500442016323776296793235062921950939573777993`167.737613\
0404663*^-23 + 2.985266729773582464847961373011001800680157717572114168594666\
61734516847845319570964582457513004011624172495043370762684052168692813172793\
4459334801370513053367256069484472253027108781697601`168.03085730396612*^-23*
     I)*u^48*Log[-7*u] + (9.0852135053813423612099531105716491126653233919815\
50326732338324681344072830407763813032766159706977925901469861285383637183422\
9109037239291008314140603178773826597476313790764325349705856`167.79448931070\
561*^-25 + 1.5037136865536717732466625771830670223765957159474193033099758569\
03199716907587950477660849599950277711107274475926817481949053296989649862822\
93162602470758301341180888518844839072877688166`168.01331932550508*^-24*I)*
   GaugeXi*u^48*Log[-7*u] - (6.7335623164770425909738219253151244421472572356\
93724820301032858609828185766248104362933389613499179140053044710424789459612\
40303949554810253101786762164886624136594043954808738689818268856`167.2553566\
5394082*^-24 + 2.895135461588555381679049672595370886578779288332004954300502\
19201172827387876380590930452132901624514254044365960529789979263082904049637\
667603151714037438823870162292750602674447715680836`166.88878065914759*^-24*
     I)*u^49*Log[-7*u] + (6.8584538920176484269269936355079945334755652174334\
48908559683509647594558133180468393573377384475020652558784598371104871434630\
1067311688208545722453977723306665274762306724681667502449736`167.28890576287\
574*^-25 - 8.4673661240739173862423477458371025901552097519846556887577686366\
07891228082711386357251398442002612530363175228256944665287832924480444454509\
257431736866073679649216639671616230792645034`166.380427878389*^-26*I)*
   GaugeXi*u^49*Log[-7*u] - (4.1590245655925046262964343319648012470311639995\
18325926665746866699800981799506777682264376628424461055989885610786941863524\
689512280616268185345167665980015627345002029424281773555112986`165.933782767\
66205*^-25 - 2.01676280342056342768481704176000053909506428938109811217778909\
35220470499991355705882289364140110028782496882455296062722838897922711714105\
67606015768578048431185868194892199112693515224`166.61944610483908*^-24*I)*
   u^50*Log[-7*u] + (7.245519601992377662732354209071892917646261790227220670\
89205903679308209062179510239996430502966508787012050167302740554656539017321\
9789275594785907304196146712489175207383399947497756581`166.229889147862*^-26 \
- 1.6631660124774185947786024940754008025661284248326633486004556377910100519\
86069141541286592559726820851462966461138914016070918111831135238016654809977\
1361183076503762555771255925606201523`166.59075521355234*^-25*I)*GaugeXi*u^50*
   Log[-7*u] + 0.297576458194676366113090964144416174827854618827715250679434\
24721211395940354243404192675587854112145297398987579997685145872736230252008\
707627572391190858831235165271172069138982008006940391461222093133661387841`1\
92.72375568768004*u*Log[-7*u]^2 + 0.06015820373997315426051684614647919583711\
25849790597188873547629394860010522593500918092670063100106641043096816817854\
43736255068613626745998444629371080285600182201396968226191460540878228260515\
7421944523092871`192.32238789849427*u^2*Log[-7*u]^2 + 
  0.1403627639636969047721792019874435605160450230740211231503409953360123436\
34125478951489242897356277002220477434772164149735344072835038570736616937931\
44230759151926485825697135236133620729106543362367189482299278`191.4349418850\
69*u^3*Log[-7*u]^2 + 0.061782669418549083282918949395221856008840288811382893\
43051208735928664173070673364717574745460911209121760135857174718960615930338\
21403864248292149623989500129026995963862878313551717427570364332385035933138\
1491`190.54102428271614*u^4*Log[-7*u]^2 + 0.028626451326326992925619535699017\
56337257344809474154961922631263340081574799248216034987471884155799292389301\
90428657228199335010005035553580922702758400869170482562755683761334179620969\
553324392980751861578258`190.01959062597055*u^5*Log[-7*u]^2 + 
  0.0036913917053250909847507273832872537283605160065810271588363297818437411\
46866722585804652648127170194922109231988644551920318631659467880597881774340\
09521793646876015903515726859059595788381130400112414905385859`189.5761206914\
0106*u^6*Log[-7*u]^2 - 0.0019644408509789804127705069042875842807442553641441\
23845559326072241994144068974528095679881103368406842580926386039444178046938\
90157442016220546561130529094877245069994384250822315234939067696987419119322\
289214`188.9598010746832*u^7*Log[-7*u]^2 - 0.00132029001691817324229609002313\
79686724319198664715757569930345786333325517639559605930505557626495387839542\
60352457875665936965880930506596125764300190395882578544941519073910756131417\
60954072485199666703053529`188.29939287859693*u^8*Log[-7*u]^2 - 
  0.0002664344128401042139739345187723224786367642285533949664880221364584734\
35190512829462639720803779382770349988319412048027277567783903606333801301042\
97422172916993898922066164722811318442945117822881659113448581`187.2590300308\
6145*u^9*Log[-7*u]^2 + 0.0000489238104841852720024541235814954411028381447510\
04995403411416340941644370802317949821952937940115616495407998433927558103399\
32633480437286822246829950298028692278890485900035615885652566609296789633665\
123028`187.2984069041449*u^10*Log[-7*u]^2 + 0.0000442968615544647483942758769\
66172387931359287380167146812406724371407271666069229631187589419127863054048\
85197433798578342765838705474326629578743905552443393411938340063738139199480\
939114242155165051156650539`186.64258499963157*u^11*Log[-7*u]^2 + 
  9.4426305718758226977381295900382498673810544478934198113282127378261412190\
13999825757786730413824916946840791340139002453925089543274703129848456813203\
95444936650896258524992633556840996994698602341740535743`185.59252419075156*^\
-6*u^12*Log[-7*u]^2 - 1.29996465504074187440670449392310876381166079234100514\
35618548811054216050210955378645018504101660129109849107186764267395115588174\
614875634044850048914025489313429974895158303610041804916377185462620900984`1\
90.27184314897363*^-6*u^13*Log[-7*u]^2 - 1.2507329991827200456531959536854646\
15632717732721854701390891404335449180678028818525520572703967623815429592555\
57398524991374469041741609431598406116807620882931504848340717782305183801632\
429910145996492148`189.95175427174178*^-6*u^14*Log[-7*u]^2 - 
  2.4049274355781378169312891861046729746578757761395164104650660116334116409\
40739471054313562594196322360048217198355372565347893982424371829749000432175\
8768795164181596248300945785540529724170361028565052125`189.31473982708505*^-7\
*u^15*Log[-7*u]^2 + 4.0527044194025320160424700972563770823417574028089400530\
40441080262706720206916772393285669381994544554514330142343600386205299879032\
94824074655802200327701327961857915308049105585809430540360727891618641`188.1\
2881161622667*^-8*u^16*Log[-7*u]^2 + 2.97537906383007506339491828713618084770\
80772952893182108992192115683861479074044531492246391118541027244805613512315\
22194764917041342832202322201593129481439636153025144076124966260668350034295\
769045384193`187.5381143975699*^-8*u^17*Log[-7*u]^2 + 
  4.0132334074368953768941566339068598052509344513145703678481985991816291732\
95585510861994424969587697447556346686573980891654435362918342241532533839500\
44190742124139146259053390423011647910602631896846726`187.39257270324805*^-9*
   u^18*Log[-7*u]^2 - 1.26993800276382857345306855405086481211309395024996962\
89139909430155164251423776704406060708963531918092928490063222590668929651394\
6380788632488315159705352130825892947105179563168551025590894714949883602`186\
.45519687734057*^-9*u^19*Log[-7*u]^2 - 5.175376793979889510451828043727103417\
31213510504293606106350654892256136096984709598753681328225621357611955519347\
07668918755252079567756572107942403360742029498572039798693591033829932664535\
209883962252`185.6332724716451*^-10*u^20*Log[-7*u]^2 - 
  1.7326717793565811400544037964803164337417227784786400602742217936117764410\
70220566908151184953335545595006039578305686598497855764878382156946609909897\
61773226507140164787521973645405071073152512590942`184.21998633324333*^-12*
   u^21*Log[-7*u]^2 + 3.16136367790828870619898198705245092056571783847133677\
68303628868368232231348237943124108254887903614781279684305483234790780947204\
12366800676302182035437183861701494936686220737366714596209845391202225`184.3\
3415353287876*^-11*u^22*Log[-7*u]^2 + 1.6876821301422808682655773199630254726\
48542228993269492375580793463813137480838253868406280396385235406505902874481\
61502746152397335283511918666419312850027311162592821960829640272927982867052\
819738369`183.54731795361624*^-12*u^23*Log[-7*u]^2 - 
  2.8994242111601877354084540687772942866924312249851795659400588939037197986\
16568114143424973221165895638643960324215142634121369917165785008903334086720\
52338212650219734644571891343490635811896733444853`182.71627288217954*^-12*
   u^24*Log[-7*u]^2 - 3.88721760205606655557587610571301124970186374388733599\
75285424392940309730243321649140369687014537960357522408369783407446772921506\
27429171507194021094120922690630485091338355148679000067082192968461`182.8973\
1250797357*^-13*u^25*Log[-7*u]^2 + 3.4780568091364786569378912774838190711180\
38748433709951916678859631138365524384593737094281629107019897024764563320350\
45920196237740502295357759496952226241956751384790900108516477806127648834144\
32013`182.18873370586485*^-13*u^26*Log[-7*u]^2 + 
  1.2927468072452168410496551575957097412948041498469559091012083097585753875\
88920946454965242969686820378086281111808395388283735307393504617474742007177\
4376670492585784847663825562354417160699686979058`181.44356468533843*^-13*
   u^27*Log[-7*u]^2 - 1.27053804531345439421283476623923957739372300840384627\
97813037430080032862924283998837791102664000284363775677290472086653453177432\
88957919814111987981570837032736104086500438244716770378897689654413`181.0677\
5621797922*^-14*u^28*Log[-7*u]^2 - 1.9048827055638024843241136805350524855669\
23444036215182882494595132789202171574939703187182425180932654511938124891519\
80005607800151775472421303176192886110839494345660214845056483534413675058611\
9247`180.3067441076495*^-14*u^29*Log[-7*u]^2 - 3.6479047814364198144399544912\
09677169659953766270741191421714678916656407304051773994105508799696666463548\
39004460738551378829411396177324810366239139953893613067276788330626771049377\
537099404240727`179.27412720829363*^-15*u^30*Log[-7*u]^2 + 
  1.1184306143775607955475229782546354664166489701761007450568661345715047917\
69799079069086761729565886670825824284871441372951584220076073095256753232819\
09434497129194840077269190517388698071595857445`179.257644107986*^-15*u^31*
   Log[-7*u]^2 + 6.9270864606547557567943261746432217870196034620726091635142\
11660360260667272822788371162366236223696242307812076115079972090342464844283\
0442962898993214677003744816222239355703281090670991724463172`178.419444845905\
*^-16*u^32*Log[-7*u]^2 + 7.16575219507706255960695134995894936220921730241221\
63242546274524586083217063995277029254210137892467074091003436262630235905011\
20708315227496980137682627386985414029400544923374438111222895127014`177.1505\
516013553*^-17*u^33*Log[-7*u]^2 - 5.08094194622493757338438964199724517880767\
99832697352043359285959348989117275672603639937410940453130695571564378019726\
22548856175325225430664267645445886480609104354633853691226861074055699041651`\
177.3271355900682*^-17*u^34*Log[-7*u]^2 - 2.076400847058641600824817760546850\
06806343882271082530213597151768640450152697557219537310556555297222230378935\
45027936844622865582710700429696322295592666078789232328435007958333238131653\
80462109`176.2687833263393*^-17*u^35*Log[-7*u]^2 - 
  5.7194360402747107157756539755562821767013650306800834309816617808842393908\
52557371245725207940484155792227680508302571955920123598934189781795674590424\
4215204968161605850770086500833056887660201`175.4902087868302*^-19*u^36*
   Log[-7*u]^2 + 1.8521931289106211560213118621243426958198528581384527690404\
44085190325677887529807380554927065362384679188234799804850416355085464527873\
6063098383765614706291108125000363329992164306803789697287`175.32741057001977\
*^-18*u^37*Log[-7*u]^2 + 5.39627557417990223595407354788385114486707338286387\
49412280128228827020995737582816940615009308179526851234649454854745742540688\
308501346636306841775587223859457564658528106854293944732138510038`173.665041\
24411415*^-19*u^38*Log[-7*u]^2 - 3.530471707121798068694709734233383479348415\
75761075198669236028512248154933846785032340765333730718253293652315349984789\
8975370774254504470194855225679425351536086135286656111365814922446855945`173\
.91012946553425*^-20*u^39*Log[-7*u]^2 - 5.94628590138098661535359918729845113\
77747621139951303019147137340197526858766985805859733387098653715134966485934\
73796763828978673421226378553395883783056843106708719984122301080869184261552\
764`173.24106785113852*^-20*u^40*Log[-7*u]^2 - 1.1641893469291702612967540374\
11238226761737981417474275419294874180096479972365928509739510973468031096737\
26408080528113407623093137744625860442149920309736418874611361360400353253000\
0574606645`172.22758681615838*^-20*u^41*Log[-7*u]^2 + 
  2.5877380864533056233572890467985139187403704506823006320022145253532426063\
83309835517101674698905332333195423624463250164290465830148568045035591836738\
0099680934865048043107215028555502745791`172.0408276529038*^-21*u^42*
   Log[-7*u]^2 + 1.6821502558773711487398256353784708821203104056392088758907\
13508680418827389181970584441040893378855533221246478630810542016796235934151\
23865915966071211620338585148158523284390392052750351837`170.97790709355604*^\
-21*u^43*Log[-7*u]^2 + 1.6526706477409654060328584836704942437713692259933810\
00556862334971770531785012305798539127742826644620378041148345573725116565041\
8153197889565105608409733044433511582221740512189515254395491`169.54319840341\
518*^-22*u^44*Log[-7*u]^2 - 1.11408450514659108132424562650075041359494774232\
89411001715467731860864940273775413085388813317635805273657749618276657424296\
273162263891944522225253437701650875816436494438343767970919104255`170.029369\
63510595*^-22*u^45*Log[-7*u]^2 - 3.984108212273698967686393955558149907985074\
80582303857259889096229719843803341170578712687116140252711730120845693916903\
8853160400584582064658408886796027947890855215153075612459845833286948`168.65\
829415226554*^-23*u^46*Log[-7*u]^2 + 8.59936988928935471767544919803028915899\
51604469754656811626007868931499228574692185561436700389938687989090518303578\
769450667891811244598997021417834146990212468262127396349207927839502808`168.\
29738487788552*^-25*u^47*Log[-7*u]^2 + 3.635425228963941948401024485744606398\
23997620470625314539634839548195847924053002098589696178385358749449850722781\
227714457488662845838860337090482371857169151069710498856082489017508763886`1\
67.93037695165924*^-24*u^48*Log[-7*u]^2 + 7.077122804483691398791722550513363\
09259487564701908901680626048760187101993316844742077943618608632441354194891\
40243243304503667441163355768434399356783390155336766305412024222565125716485`\
167.14167557010217*^-25*u^49*Log[-7*u]^2 - 1.60382360520327890353944280730020\
87797820820087862628718749992805408631355963544703697986718079571423167318223\
32581998634846930580006698546950540868185621140519398021069498777011875296449\
4`166.4779749376836*^-25*u^50*Log[-7*u]^2}


==> AncillaryFiles/Expansions/3LBareVectorxInfBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`192.99147735577\
702*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111111111111111114`1\
92.98593860414914 - 0.0273437500000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
004`192.98593056285293*GaugeXi + (0.0078125`192.98593785468728 + 
    0.02454369260617025967548940143187111628279038593261801422636675462740481\
56741110078017815220729852895936105319258850180206804206610121139236853543703\
7600375873008034455235889469613718472361678871039360909710008574`192.98594768\
026658*I)*GaugeXi^3 + 0.04861111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111`193.7310201463127*GaugeXi*u + 0.020833333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333`193.7310201463127*GaugeXi^2*u - 
  0.0021701388888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888889`193.7310201463\
127*GaugeXi^3*u - (0.03125`193.38225203712557 + 0.038785094488762879487193128\
18863583807650826418981612124660425422602242476896554319293870154743354404916\
23220557195346499641215383895133608854982642978824829314849889222461545815501\
1906941912290037508598060260464`193.3822526560264*I)*GaugeXi*u^2 - 
  (0.010416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666665`193.382252175\
56032 + 0.0072722052166430399038487115353692196393452995355905227337382976673\
79204644181039348676006540143789509217935385447412746868272788448033755166030\
92455585296554965343542292115398404064732551608554382032862136298836`193.3822\
5212750905*I)*GaugeXi^2*u^2 - (0.00049430941358024691358024691358024691358024\
69135802469135802469135802469135802469135802469135802469135802469135802469135\
80246913580246913580246913580246913580246913580246913580246913580246913580246\
91358024691356`193.3822319997098 + 0.0003030085506934599959936963139737174849\
72720813982938447239095736140800193507543306194833605839324562884080641060308\
86445284469951866807313191795518982720689790222647595504808266836030522983689\
765918035922345783`193.38223406340163*I)*GaugeXi^3*u^2 + 
  (0.019075788751714677640603566529492455418381344307270233196159122085048010\
97393689986282578875171467764060356652949245541838134430727023319615912208504\
801097393689986282578875171467764060356652949245541838134430727`192.896845392\
27463 + 0.0387850944887628794871931281886358380765082641898161212466042542260\
22424768965543192938701547433544049162322055719534649964121538389513360885498\
26429788248293148498892224615458155011906941912290037508598060260464`192.8968\
455862837*I)*GaugeXi*u^3 + (0.00437242798353909465020576131687242798353909465\
02057613168724279835390946502057613168724279835390946502057613168724279835390\
94650205761316872427983539094650205761316872427983539094650205761316872427983\
53909465019`192.89684268459786 + 0.007272205216643039903848711535369219639345\
29953559052273373829766737920464418103934867600654014378950921793538544741274\
68682727884480337551660309245558529655496534354229211539840406473255160855438\
2032862136298838`192.8968427028967*I)*GaugeXi^2*u^3 + 
  (0.000282207361682670324645633287608596250571559213534522176497485139460448\
10242341106538637402834933699131229995427526291723822588020118884316415180612\
711476909007773205304069501600365797896662094192958390489254687`192.896733286\
92214 + 0.0003030085506934599959936963139737174849727208139829384472390957361\
40800193507543306194833605839324562884080641060308864452844699518668073131917\
95518982720689790222647595504808266836030522983689765918035922345785`192.8967\
3362165277*I)*GaugeXi^3*u^3 - (0.00971055288827922572778539856729157140679774\
42463039170858100899253162627648224356043286084438347812833409541228471269623\
53299801859472641365645480871818320377991159884163999390336838896509678402682\
51790885535741`192.9208363625912 + 0.0226246384517783463675293247767042388779\
63154110726070727185814965179747781896566862547575902669567362011354532503061\
87914573756406054946051654065417376478171003291020464359017257090279049448835\
85521334886848527`192.92083658208244*I)*GaugeXi*u^4 - 
  (0.001750400091449474165523548239597622313671696387745770461819844535893918\
60996799268404206675811614083219021490626428898033836305441243712848651120256\
058527663465935070873342478280749885688157293095564700502972108`192.920833449\
1907 + 0.00424211970970843994391174839563204478961809139576113826134734030597\
12027091056062867276704817505438803771289748443241023398257932613530238468513\
7265758089657063117066337067315735704427321771656722852502912840989`192.92083\
35349323*I)*GaugeXi^2*u^4 - (0.0000887442427316720012193263222069806431946349\
64182289285169943606157597927145252248132906569120560890108215211095869532083\
52385307117817405883249504648681603414113702179545800944977899710409998475842\
097241274195`192.9207172326158 + 0.000176754987904518330996322849818001866234\
08714149004742755613917941546677954606692861365293673960599501571370728518017\
09308260747192230426602854738607325373571096321109737780482232101780507381903\
011885428803504`192.92071825921948*I)*GaugeXi^3*u^4 + 
  (0.003885958765883701106990239744393074678092205908087633434379357256967377\
37585169379103230650250921551028242081435192241471772031137981450433820499359\
289177914387486099115423913472991357460188431077015134323471466`192.957864303\
65015 + 0.0096962736221907198717982820471589595191270660474540303116510635565\
05606192241385798234675386858386012290580513929883662491030384597378340221374\
56607447062073287124723056153864538752976735478072509377149515065116`192.9578\
6459323216*I)*GaugeXi*u^5 + (0.0006512335094582465410083151281139392707751189\
68991854222764145032091991396975393317414350793408863824958932412064556554725\
73625294247150671476231604260868092601060136496807735948110890954969601517383\
867635353689`192.9578610942631 + 0.001818051304160759975962177883842304909836\
32488389763068343457441684480116104525983716900163503594737730448384636185318\
67170681971120084387915077311389632413874133588557302884960101618313790213859\
5508215534074709`192.95786127488572*I)*GaugeXi^2*u^5 + 
  (0.000026208591946236741237503316454695817597814244666858597661828876582725\
08142954721220229526890096925152556916007609499455254675495492444128322805353\
745759171761305582369444585570176181363500369749417150727926525`192.957733459\
42064 + 0.0000757521376733649989984240784934293712431802034957346118097739340\
35200048376885826548708401459831140721020160265077216113211174879667018282979\
48879745680172447555661898876202066709007630745922441479508980586448`192.9577\
3574115748*I)*GaugeXi^3*u^5 - (0.00121146591296117537036096198825457576664201\
67055232848048983800647673024851300520659866288073370327091812637715193219943\
51207377676919921496459625809826490617020515918041701712890048001565554784068\
22206039804981`190.9831866253914 + 0.0033398275809768035113971860384658638343\
65989416345277107346477447240819910660921774947499299917888515344533288131404\
37263579935469465253940958457275898432491910009626830452997785570469764442447\
19767435149963354`191.00670089298947*I)*GaugeXi*u^6 - 
  (0.000209246460919462367412375033164546958175978142446668585976618288765827\
25081429547212202295268900969251525569160076094994552546754954924441283228053\
537457591717613055823694445855701761813635003697494171507279265`190.980466789\
0768 + 0.00062621767143315065838697238221234946894362301556473945762746452135\
76537332489228328026561187346040966270999915246383198692123790052473511392971\
0739230956092233126805030709937084794463080832958849563940906181289`191.00682\
252421018*I)*GaugeXi^2*u^6 - (7.826339737092618174431583634110349211367010144\
29680452813782760098531745807736933750922133451896868720184949079595898339653\
52602416735594266119761894457486254129719726088843262715809244962998625211363\
7844133`190.95958659808684*^-6 + 0.000026092402976381277432790515925514561205\
98429231519747740114435505656890555203845136677733828060850402612916631352659\
66612171824585519729641373794746795650384304695020961291404519976929503470661\
8731830871090887`191.00695618472088*I)*GaugeXi^3*u^6 + 
  (0.000294847751731194578095739278260009630001783411098838399328952372469903\
10829946838459542597913555366969762923405943044999873509529332094772096578505\
944738508654352558003198431769053907729696763662904777346455726`192.988974618\
85454 + 0.0009696273622190719871798282047158959519127066047454030311651063556\
50560619224138579823467538685838601229058051392988366249103038459737834022137\
45660744706207328712472305615386453875297673547807250937714951506511`192.9889\
7527038437*I)*GaugeXi*u^7 + (0.0000554878061039522283573833981122842915591310\
99174114297147710075956108911789786995124934802152028523347258634901101327289\
74707670367207361906679422640742900188445413597406010486672309903863359468026\
778226781614`192.9889712245472 + 0.000181805130416075997596217788384230490983\
63248838976306834345744168448011610452598371690016350359473773044838463618531\
86717068197112008438791507731138963241387413358855730288496010161831379021385\
9550821553407472`192.9889717056081*I)*GaugeXi^2*u^7 + 
  (2.143588414723977632183811232849602113546747099672071588050972404080274944\
58537603496310107203884688120943885930027383170817719525854577534820496880255\
160101841106882118019760768438420332045400491380383786126`192.98883128987657*^\
-6 + 7.5752137673364998998424078493429371243180203495734611809773934035200048\
37688582654870840145983114072102016026507721611321117487966701828297948879745\
68017244755566189887620206670900763074592244147950898058645`192.98883685087392\
*^-6*I)*GaugeXi^3*u^7 - (0.00005630872480001078916313365878060945078941641327\
89137467194130325336068045251399774500384184452803756002250493851840212228498\
24916867375223262539279013565173479653376972385312184294782760296544726257735\
06042644`193.04695463436389 + 0.000244330704368694726928250361108965845025622\
49762433766856739783168178809254259047547138963772440774277002058041053476689\
21350910404498113508163829149717795303719540472780387714214714842170748317632\
7559124685172`193.15303039789248*I)*GaugeXi*u^8 - 
  (0.000011880729079609056800002423944372972267570789953017393755562871858628\
74101706508941429343380516386237309789187294561048812853497349675351247178285\
990371119921405528525290330144177200263074957224135276512366976`193.082029774\
54485 + 0.0000458120070691302612990469427079310959423042183045633128563870934\
40335267351735714150885557073326451769378858826975268792275329570084339628278\
07179655720866194474138386463226964152590329070153095561417335878469`193.1530\
2519689567*I)*GaugeXi^2*u^8 - (4.97515521277990787890784106523744393026004510\
41931636934447949948991247816308150171907181413201627842366680523482292425390\
32127883738671933201314428748685587899891818650230005185473222167585020449005\
1413584`193.08348320676842*^-7 + 1.908833627880427554126955946163795664262675\
76269013803568279556001396947298898808962023154472193549039078578445730286634\
48053987535141511782529915232170275810308909943596779017302459704458971231505\
9055661603`193.15303145787792*^-6*I)*GaugeXi^3*u^8 + 
  (8.851273527229387926652185177242172872571759399864146797136187896055529179\
08346792233209505270715229076517500785634936898165518993572308016397729990549\
290305013859428143387193369188513487657666374554009270717`192.11215112288096*^\
-6 + 0.0000545094747279240204433104480164359496776323157429624719901018784591\
91569202415197939811336500195953111421914264817467679347723722934997282990531\
62145039700808823121789667531645885846760748388635138694292908765`192.3561036\
1197308*I)*GaugeXi*u^9 + (2.0329623437803831352273752799451377050353752899807\
45295216285933557987798774222437014313775379966693353838451370967262247343719\
75133937003227814019186490971275693902999244095956200926983719011014191058218\
104`192.1797269260004*^-6 + 0.00001022052651148575383312070900308174056455605\
92018054634981441022110984192254528496137146255937867412083916089246532751898\
77698198050311990560724679021949439016543353355626621836035962676403228690885\
05179920393`192.35601954882614*I)*GaugeXi^2*u^9 + 
  (9.438462937846362803302806545639683460641608262964447871849607125409743066\
34305065621897706119250736628987886112286675417449845851333930607920683339745\
6495864695953463070785045978774052355622792389238161805`192.214197041278*^-8 \
+ 4.2585527131190640971336287512840585685650246674189431242267092546243413439\
38687339047760664077808836829837051938864662449040915854296662733635282925812\
266256893063898177759098348317781834678621202104916335`192.35595901662893*^-7*
     I)*GaugeXi^3*u^9 - (1.43934461341050521695275876049211452233980554623916\
36413656193823267021091620399273433597077744870867913464661619610130864526601\
97042105558048812665891010449085693268248620916094318617436077029185952240354\
77`192.88517900089388*^-6 + 0.00001092327121018398997903201526917598834716475\
03312367934066439450559399575931114377048014090006275027607594502703222454839\
79092871537170043767906532769079557307092608762823955572735951744087947421787\
73640657403`193.7653669307936*I)*GaugeXi*u^10 - 
  (2.860587414537716709832211963024667667142061417063222659518832693091424668\
21538358717694630411420152501708980772740356193878704919673638289859952829357\
63024827183744189292649069643466034308440167878335073462`192.9100109090308*^-7 \
+ 2.0481133519094981210685028629704978150933906871068987637457396979887420487\
08394569650264187617656767642396925685421028246079913413219383206482474894202\
41699507986414302949166988799095201649014158520057623264`193.76490967424925*^\
-6*I)*GaugeXi^2*u^10 - (1.436106636734493507266532959554579792119681240000841\
88952775095104805498620008518064013007131516281919011393652059855958018917593\
3142897161674186138682129755023166192238357649826117617969483604808844409169`\
192.989084769652*^-8 + 8.5338056329562421711187619290437408962224611962787448\
48940582074953091869618310706876100781740236531843320523689254284358666305888\
414096693676978725843404146166100595956215291199962300068708923271669067636`1\
93.76304082751358*^-8*I)*GaugeXi^3*u^10 + 
  (3.302647731957719190590069013312634257505329083044717471560065815819265638\
98488618400009713284472119592115683131043083415812105593040899380000250990218\
84207207552163440456498508794565666059434490267083444482`192.55025240613205*^\
-7 + 1.9879926077242878044030869276582522823607079859198078019919508614528689\
94441024866040178154713028878181269814363931174187975806365864606791419388547\
01447911851196206446698212967601470097882409046234733035496`193.32980491798043\
*^-6*I)*GaugeXi*u^11 + (4.036042116139420255668508896827730298386289198151270\
60637793321606311969635555010284923217099375472638769797818892692940800167031\
8470788750281663500073874624589496850966509870149091747181029214616011082811`\
192.36772538213623*^-8 + 3.72748613948303963325578798935922302942632747359963\
96287349078652241293645769216238253340400869291465898809019323709516024546369\
35996137733911353525652148347209928870875591493142527564335295169616901244415\
5`193.3331857299008*^-7*I)*GaugeXi^2*u^11 + 
  (1.778543931866483499672302522710441197244897576889129430971454276601748112\
03684544874723804478247493683786117361985784791278082994420079945164197904798\
2166288151467034532327523658267731613913440733729605`192.3917475204155*^-9 + 
    1.55311922478459984718991166223300959559430311399984984530621161051005390\
19070506765938891833695538110791170424718212298343560987233317240557963973023\
5506181133747036286482978880938648513970632067370885184`193.33288771874905*^-8\
*I)*GaugeXi^3*u^11 - (8.28223988704320683108120616792665024648611522527906094\
97827082973093840543513982614583890905822001899542255614302869053679784979715\
44536169224014958128072281584866374016920638286000990570460737710117922084`19\
2.0063377779281*^-8 + 3.31494042685859981721498773290684459269498961158182353\
42762491148533910326008291795244743260814354135199244949519119530488648384090\
29692165229299735857476992174964439527462055593680427585250010733484021861`19\
2.6086657007206*^-7*I)*GaugeXi*u^12 - 
  (8.070686170103125615592716939026994404576667656202409461161349216500579442\
56364928948407103069181356940680893214544577521407587821550765054251262488431\
896372011795282555750776624866740425910039161959867681`191.7316172189887*^-9 \
+ 6.2155133003598746572781019992003336113031055217159191267679670903501081861\
26554711608389361402691400349858428034834911966621572016930672809804937004732\
76936032805832411399135423815080172234377012528254099`192.61818375908345*^-8*
     I)*GaugeXi^2*u^12 - (2.1830039750828624821974168544530055413551269641936\
87934585072990192273765647910709226743406149644676208491849451093244758460397\
9106869211166016834606000513846780215162158421023930982189247141568569910122`\
191.54606576314904*^-10 + 2.5897972084832811071992091663334723380429606340482\
99636153319620979211744219397796503495567251121416812441011681181213319425655\
00705444700408539041863865390013669096838082973093256283405097657088553439207`\
192.62027699503372*^-9*I)*GaugeXi^3*u^12 + 
  (1.356261027332377426070550308567706441821249780112756015484930462106899828\
97339232649225166140583936560077101325154077185247984158360322856479040644385\
4311872944228318837003761562156726915316207305549916491`191.13389164982203*^-8 \
+ 5.1011540520784511110049884507359845955003504037531725124426891606195318772\
31368791158814913119942136095633687883987617051257567654344665520504296125037\
153163337146059849294321016166754711058883151184498712`191.70921680668945*^-8*
     I)*GaugeXi*u^13 + (1.876879246396546999726777141666663219529914509971835\
54345148945528393792676907120291051470021112569105856657818746824573167000035\
304958896042980650507518036626524481345789205852931338460401686496143515852`1\
91.00861043231*^-9 + 9.564663847647095833134353345129971116563157007037198460\
83004217616162226980881648342277796209989150517931316478247678197110793935189\
624785094555523444466218125714886221742685190531266508323540590847093509`191.\
71584381143464*^-9*I)*GaugeXi^2*u^13 + 
  (4.042672140465315091993805864466823341224065309145602288442628619704845807\
58010249671066670430175468494669205208433153171310297273731998957011886136865\
4063525926055794865702669050950395680136245177554413`190.72803540692308*^-11 \
+ 3.9852766031862899304726472271374879652346487529321660253458509067340092790\
87006868092824150874954793824713818659365325821294974729956769937893981347685\
2759088571453592572611882938802771180147524618628896`191.72182535485595*^-10*
     I)*GaugeXi^3*u^13 + (1.8523432752881877144841932995427713182877630808394\
58503151453208437610820291518535600809793915884988518261178705224605678874114\
4133721410313485109204165642636039970718007915348837666367629799938666547194`\
189.7921706825006*^-10 - 7.28825271944437346070850521541574216322054250080973\
94120736206025875781626377362233354008291235733536995177982657845057154806796\
8894769846126821726149996887509062678810841963778884037813331297957288544025`\
191.38707263281404*^-9*I)*GaugeXi*u^14 - 
  (2.955734871236051089988957495268301622552344743052003241752619810272751837\
69253872334194353041571641869108956092933669552292130568365229201928541450827\
50850058290720052564130734753823989575231566888778427`190.71232544776566*^-10 \
+ 1.3665473848958200238828447278904516556038517189018261397638038629851709054\
94575541875387655460670003818659587174834594821652627441677693461487790736531\
24416407949252277032868208540757089999618366991602005`191.37728466782283*^-9*
     I)*GaugeXi^2*u^14 - (9.1753007092738041502450624730654385839356056781992\
54111566022416301380824051561106254486540233367240495343234760411952814451079\
14014486599105342929120455259687609293151994230192421013513600901567008039`19\
0.58885311196138*^-12 + 5.693947437065916766178519699543548565016048828757608\
91568251609577154543956073142448078189775279168257774827989514414509021928100\
699038942286579473554685068366455217820970284202253154541665076529131675`191.\
38164625902934*^-11*I)*GaugeXi^3*u^14 - 
  (7.737899550040799296845036690661018948858619016500486052064919288016508273\
53468966669324501197231824182454876674832746401834285809785337431142438737399\
45177835813262449194305599126237236215890902402199192`190.67433651645595*^-10 \
- 9.7182634845283172918884500015591180450121798551878859551542039093470307279\
12264074138596979085297053974622560451580804715477961611852858331579962022964\
5537850982573287413208746099028946370460704303570722`190.77330209846258*^-10*
     I)*GaugeXi*u^15 - (1.373316886235537293052075772573337909408944942938765\
25522626099492752625244743203775812947613132647319958926459808410160201048801\
114121969672064206213637683261593342536345631538802364843874851629809816`188.\
7570926472077*^-12 - 1.822174403349059492229084375292334633439783722847728616\
59141323300256826148354951390098693357849319762024173008467140088415211780222\
24109371712428793058538347059232491389976639893567927444461382056919511`190.8\
7991182872938*^-10*I)*GaugeXi^2*u^15 + 
  (1.392676618509496798887601090351862358457776954712268248178913380072172328\
34158128320791129565225419982003677134092512252662029644750706085015686391664\
695282769661713058255787383434450967196052618639981`190.13620967458854*^-12 + 
    7.59239334728774788428785156371806097266576551186553590246422180417736775\
61814563079207788899103883234176738753527975036839671575092600455715468453304\
4105764460801353807915693328898663643519224252371646`190.87273809021778*^-12*
     I)*GaugeXi^3*u^15 + (1.7758824612291725334634264710727220424786709087069\
57446179094748598996040527385762334976684127437308333075918546265534317536129\
4833583737265452549602958422268075467034811405076448908928220695274681944492`\
190.11236571950352*^-10 - 1.2148200100620283705033756073410227865047385144469\
16998918611516120270081263738161956370197818195418145281913562522692074528727\
8281434360653988914408475230951150376834632960275069534279000033899079514977`\
189.94746343821856*^-10*I)*GaugeXi*u^16 + 
  (1.446000912850900569941831066632515952823092730809832073205009939958849322\
14244677140684263027715012219690221648153142709614146041648587088831263974398\
9835691571272735217324042129807014916098484541395183`189.92484641965945*^-11 \
- 2.2777875188663031946938292637644177246963847145879693729723965927255064023\
69509053668194120909116409022403587929730047639741364677768942622622921451589\
105803340695656493680051575537677312506356077409058`190.12219106143917*^-11*
     I)*GaugeXi^2*u^16 + (1.0926227975111301594640879166984581820174763836923\
11228927004007929817039176463563151251860794998256886918255177585759617816687\
32409633939011271753795632918913690424309521320218393934256050045231871347745\
45383803347231`188.25686022383832*^-14 - 9.4907813286095966445576219323517405\
19568269644116539054051652469689610009872954390284142170454651704260014949707\
20853183225568615737059426092883938162127418058623190205700021489807365546877\
6483655871`190.19569193323008*^-13*I)*GaugeXi^3*u^16 + 
  (6.967889903445732038420859230456849155052059235884070216429393906840225706\
50104457633861325629728815586582787864495185677212128059366525909571350323787\
110386667403840069126118871288319258528500288648148`189.08303828898622*^-12 + 
    1.42922182036473261766121798342834035522805474202486191315385827040731258\
98836361627069329241581906604053046591947767503730302578134992358263230465115\
71764742475194637821895866585072012864929065247094035`189.395036647115*^-11*
     I)*GaugeXi*u^17 - (3.298958650108869547871792810632133385224967503102261\
70247153608004290397414785911586570838421140402181525794761514543102155938219\
003475442059469613853253297664807082128217896038205642750043106278088897`189.\
33130686687633*^-12 - 2.67979091318387365811478371892813816605260264129661608\
71634842570137111060318178050754992327966074882599462359902064069494317334003\
1106717435571220919705889214098994591605474984701002412174199733830131`189.24\
103090499267*^-12*I)*GaugeXi^2*u^17 - 
  (6.449495650868591190488921976989636858870517932436763335681101757228320647\
17443730435698066420965248865971564527771182170679504916702879033675400493329\
78281581866089737018820625287658466101814564833069070746556707369716`189.1404\
593782852*^-14 - 1.1165795471599473575478265495533909025219177672069233696514\
51773755712960846590752114791346998586453441644264995919336228929888916796277\
98931488008716544120505874581079835614576958751005072583222429221462574198609\
965716`189.37882329249362*^-13*I)*GaugeXi^3*u^17 - 
  (1.461818992260839712343174763284596797341212495729012758278508030538963564\
53120988498801368665643831975898591562222772423928624809150609984171928877636\
6337101979875054628354126809824392906124024906018119`188.4020903085178*^-11 + 
    1.58803636069806523172073872575244779040967390700423586903511573426037713\
91761660476773259861341116116916633773752666806383649866642350426743299850742\
8789346287366577972714930214704588555919328527590738`187.43805715057732*^-12*
     I)*GaugeXi*u^18 - (6.427861011214227900272193549754536646129886534191086\
00873941959293788855714492106659584554929798190344349780781917451486581326786\
2069423410499886931547761515363107597532297686610506311054873879683822`187.72\
8951819922*^-14 + 2.977568176308872309476385110785839607018138575632942254440\
84200173820713595531133939498622400145927192186883257862502619693434999544070\
50143687220142898002428881233369884049415257110354234874098923263`188.3947470\
5657452*^-13*I)*GaugeXi^2*u^18 + (1.41720465297956432335402187185780935054174\
79483838801767849690309059368754246001761912123763330022489607898644862846164\
03794780669103124080492283349263344019533673380273427781834853915400402629502\
2785300375682870569164`188.2810976909064*^-14 - 1.240653406795363462281827129\
49409983625755773984705927268368416739091963998137972474791092666727469663411\
20135744270942487226458314336270893203008392874167678700513904118353923023795\
980931197541218022889629635288466503`188.22331559380498*^-14*I)*GaugeXi^3*
   u^18 + (3.6559127646340534846769421793299037654799268606762538199071491483\
16534834391472756961641576289733531236354951206039735591899275827058112644665\
26744179149526594860066879352213067338485897701264625477806`187.82663780086312\
*^-12 + 1.6716235985497330456051325006451863619169969630915642884450024632138\
62974205855067849033472750824965591921906268095489678687255075985601985010475\
5491260512323296508581528697363812584082718671374256467`186.4867804700844*^-13\
*I)*GaugeXi*u^19 + (2.2567611104118476930110491306966765055474194933550816140\
91626218349361745227189623440326801308196516357680733638002024012837205947896\
839450726888142148641781757011609643921943411098932252356121853082`187.822942\
65419694*^-13 + 3.13429424728074946050962343870972442859436930579668304083437\
96185259930766359782522169377614077968104848535742526790431475386032674730037\
21894641654611346060618095359036630755714859515509750882673088`186.9655968305\
316*^-14*I)*GaugeXi^2*u^19 + (1.274268692910992176842897381849980980318149181\
32677834986078751179770805071464414543688873372527181115933570271886535011240\
72547875537392840802019766992095724764054955154693782412062633523066227366948\
3097696764073717`186.8143662035183*^-16 + 1.305955936366978941879009766129051\
84524765387741528460034765817438583044859832427175705740058658200436868898927\
19496013114744180281137515507894340227547275252575397329319294815478581314623\
96201113786499596599118948625`187.82503371418332*^-15*I)*GaugeXi^3*u^19 - 
  (1.275010207283344638206166474133010646101826252675327529606651976843808674\
37605176115561942768117239268309551754579822710004494540871182450833957904321\
9140252869334450155064386519234938410322681503132`187.57340822359197*^-14 + 
    1.67162678693088102539678363215070175844935128305616965949112699257849070\
38476425766802207427398629159185863449941081394452072054222757489383946685477\
48080289087283771583436550810284514745067398098519`187.6910338838648*^-14*I)*
   GaugeXi*u^20 - (5.62418026381085931625133080361971075822915488405501348627\
84751444232864125166460955309483730124806593859872470573114882655095215163056\
7163316653620616980639791716358342568611293520910016908212413474`187.78993171\
09487*^-14 + 3.13430022549540192261896931028256579709253365573031811154586311\
10846700697143298312754138926372429673473493968639527614597635101667670292594\
9000352702765054203865707171894353276928346514700137143472`186.53601307282298\
*^-15*I)*GaugeXi^2*u^20 - (8.297237453093164305050426283618268916052323531095\
39753087754287113338558944809256170238131743589440557521260569617286651578677\
84608911534532232998848617807857195159554049765629523196788991396070686062887\
0780333258507`187.78529106994807*^-16 + 1.30595842728975080109123721261773574\
87885556898876325464774429629519458623809707630314224552655179030613955820266\
46983941568129236152928858120834802928187725849440446549559805320534777144583\
90476446783342298318494805`186.98228690311313*^-16*I)*GaugeXi^3*u^20 - 
  (2.526403010212853902157065405647043411812054658033753896483774007818274696\
05382444583603771615471119407991784836381138412361610880058884444445635116573\
62783357537211781792788852868484788864608053326553`187.4066247633193*^-13 - 
    1.59202702963948096694534209324138995877669375527473556668018024501029006\
53986060296150613121279827534113510136734423469794925529480198308715112048067\
22947445205809741236876150499807207601588122319`185.20607257016403*^-15*I)*
   GaugeXi*u^21 + (8.04069693101243076847874713730024949157628127550276623192\
06301194991695916725205693963280177650529276526280020841929024780960707507496\
40888709036137881989152445950773355492221621374278486242521931570436934878601\
42699`187.3785963750141*^-16 + 2.98505068057402681302251642482760617270630079\
11401291875253379593942938726223863055282399602399676626462831506377044005865\
48536777537182884083509012605526459760893264819142782187138514252977729348133\
71505411478714689`186.94825439100072*^-16*I)*GaugeXi^2*u^21 + 
  (2.023483939813617402839128542743503736524104790297707032966037353945253104\
47642326289843735318301229001661590612798558279133978597821941400245470174911\
289557208416258703101900810558667150902839709785311399613860708981`187.405814\
51289617*^-16 + 1.24377111690584450542604851034483590529429199630838716146889\
08164142891135926609606367666500999865261026179794323768335777285569906404928\
68368128755252302691567038860341309492577974380938740720561722381272547826762\
7`186.19445521842997*^-17*I)*GaugeXi^3*u^21 + 
  (7.300647406002160931208292408810826894013054980158847302323932484071640008\
87259764288623465785489091210990847614198081143381234799415181375163968059007\
7810417280008347267439112518594580836011014660153`186.45157089115062*^-14 - 
    1.44729798979804503051127444223362623882997144851049669937291808623546450\
30986867604360270088585639642108958216784568197143698425818124321674742972265\
927290750264142481873261139671464022510541935958`183.74876747590594*^-16*I)*
   GaugeXi*u^22 + (3.36726205768654390362875127103340399705938122742103367644\
33367392908399137405385602447643075884133739813716738653610479395899851605620\
5102351792507608187166152580520968715804407120654545802799306034`186.45155764\
175524*^-15 - 2.7136837308713344322086395791880491978061964659571813113242214\
11691495943310037675817550641609807432895429665647106536964443454840898310314\
014307299861367015674526715351236463688399504220726612992`184.3578399559823*^\
-17*I)*GaugeXi^2*u^22 - (3.87540896113756831652843321273671333906969485493449\
83957193916128595347784400869627794315188991573859913719169976650462810916476\
17642856103432899779688015788922169334586747083603114987898945352617965457346\
834131196`186.4338317118434*^-18 + 1.1307015545297226800869331579950204990859\
15194148825546385092254871456643045849031590646100670753097039762360686294390\
40185143951704096263083929470827556958986438613139634852653683312675863608874\
6734921032702367701`185.89886216194657*^-18*I)*GaugeXi^3*u^22 - 
  (3.189847205790415876163329067331093438139840320278366333205108636990407659\
49079351634391491751001490174579429604198783624324256222172515006131378024796\
280195216761015897263307800092246012264842011223`185.59723602842934*^-15 - 
    1.25852029118342594219045990756109748196134862640707649851796420536234893\
07616839050687066470771851100729664813697490743391019476569016582138948521901\
31643676830575999123043488376196015741854038161`183.19332636974332*^-17*I)*
   GaugeXi*u^23 - (9.67867555144675999476995192152146109558800525687298101917\
66035955325075353821966558626619718168858202087560634281154404492749612590541\
484081781358911862800695633512463554881369543902657447204381777`185.597238117\
78946*^-16 - 2.35972554596892364160711232667705777867752867451326843472118288\
50544042451781573220038249632697220813868121525682795143858161518566906091510\
5284785649683189405732999835570654070536752951597632155`182.98428368026177*^-\
18*I)*GaugeXi^2*u^23 - (1.077991190682345641438835273656122426123888399595646\
18424495561884894449067603493112776757656921837821642689791856487284812238294\
98060813183493419767574902699225116315347071984059193167968920138347233337184\
198957856`185.59722134486123*^-17 - 9.832189774870515173362968027821074077823\
03614380528514467159535439335102157565550834927068029050867244505063570116464\
32742339660695442047960535327354034662252388749931487772529390313729832346731\
324223641714228721`183.55725638548375*^-20*I)*GaugeXi^3*u^23 - 
  (4.197625447802983210951861894988844096874952462399286016158140293100348825\
72489222070252954165578329636888009781646278435096008025793801469401789007587\
069005374945744750146500086423247693276345287471`184.96591345662569*^-15 + 
    1.04876703434230959059630878219281162099155120021518739873697768922631858\
98656241710329749723035234295437820793649193792592506800124993799530662836338\
2660927899966411187941084091693110581823994133`181.36358880036437*^-18*I)*
   GaugeXi*u^24 + (4.84780686428051246994723324073274575265823253571441614294\
93907655590665391519919366324459525921736521416896754635659480079920348771788\
37458796083385533009580252827172631809313759249298163171306314`184.9659098972\
82*^-17 - 1.96643818939183048236807896661152178935915850040347637263183316729\
93473559980453206868280730691064303945913988092238361110950250234363374119992\
818134248923981243702097738953267192458234091998899`182.57404488786992*^-19*
     I)*GaugeXi^2*u^24 + (3.0343355672761820889902120027332322163971610319039\
88632438964513015515618913967620647623300682578452138298172564005301884745534\
32352724013074265761060655994831217715564965954966988091962483485530158088965\
2782067615`184.96591188687933*^-18 - 8.19349245579929367653366236088134078899\
64937516811515526326381970806139833251888361951169711212767933107974950384326\
50462895937597651405883330340889270384992184875874057897194663524264204999541\
608517371762458418`182.39731733729897*^-21*I)*GaugeXi^3*u^24 + 
  (1.428108906429532149651799233353668468792973664949226965100897237088440620\
81406516208236687291609395418029735909857072088806946734523071133091808961758\
235260313714491162158354250798292986673427264327`184.26124215077803*^-15 + 
    8.39013677482962861318750569444341451202745231455866045645051825284132664\
25152103688333441773849974542821633478132023033140016679603203653904792296388\
13832425227382678809451796415853217346032502`180.03024986382323*^-20*I)*
   GaugeXi*u^25 + (4.90032040741337117958182537093552435962234708319289868492\
40399424408025403240888384304994117754680270083551782772526066612078103404994\
53532316459021796157176608876786658482856656176312390193330028`184.2612421291\
4826*^-17 + 1.573150645280555364972657317708140221005147308979748835584472172\
40774874547160194415625203325968702267790562771497543187137531274256006851071\
4855557277593579730134252276772211827972478252381094`180.7677879646076*^-20*
     I)*GaugeXi^2*u^25 - (1.5878014986481248226018889437090132934256930676216\
29358242546991748503198754972015953215376667397909603969706188087644646875220\
46053237254614815912819066475851457666484971154219461897574768872592966075561\
828622544`184.26123845089174*^-19 - 6.554794355335647354052738823783917587521\
44712074895348160196738503228643946500810065105013858202926115794011547906429\
94640638030940002854613118981553233065822088927178198842159498853260515878922\
1941339139114247`181.87700131441997*^-22*I)*GaugeXi^3*u^25 - 
  (1.165456814029309623302563197942784962514763968267764247205627524489047427\
88788864452402641559542020259806988695608558903877684120195640898161435716385\
60764009225414337888146662723278465120357451221`183.28841971668004*^-16 + 
    6.45395155759631119799694108684144252621151820844403160748297432488978123\
40848606685523972129718480486523974648154814907184613706849869448257336230176\
2639347834032120822810333150465800211237615`179.03174923262569*^-21*I)*
   GaugeXi*u^26 - (1.66179838417655645889006966400568938428285191556174811274\
32147212997936881208424698625728934155427575525333913514321950218889064623995\
42830588170136839599264094115759753916177556074611046427448635`183.2884197161\
9448*^-17 + 1.210115917049308349624426453782770473664659664083255926403057685\
91683398139091137535357447743222150912232452465290277950971150700343505215482\
505431580494877718881022654276937465712337539607053`179.1506683572347*^-21*I)*
   GaugeXi^2*u^26 - (1.383985567935948514147909872059781273164277465110780072\
96620359572793272527001378910197326906960424754372397231921491423461509110491\
97448749645295062856386387462599802068134599152551434986224719`183.2884196885\
2407*^-19 + 5.042149654372118123435110224094876973602748600346899693346073691\
32014158912879739730656032263425628800968551938709491462379794584764605064510\
439298252061990495337594392820572773801406415029352099496532890593`179.849903\
85884169*^-23*I)*GaugeXi^3*u^26 - (6.6486096868890444396134379173744944604359\
93543119570862517842266071904270508045684330252555937903342863085397618435965\
16263473367949469712574655902948619586394267354865074559332598014794639676978\
4`182.03959580925843*^-17 - 4.78070492871680486011412095277441918524144407361\
05592059068608587546496212010673044219387331068974175105945199336682366062671\
446470452192107925641395809407807122136846951997710690350401402378`176.896356\
9105461*^-22*I)*GaugeXi*u^27 + (1.4131483457673796031198125326450955699130300\
09258555091892880488884829813932679433365137032029659978444876965252247578376\
58967490974307867059805336879728095269454943184172875584258759225057049119`18\
2.03959580839597*^-18 + 8.963821741344009112713976786452035972327707638019798\
51107536411016496803975200119579113512457543265783236472487562794363675089621\
3209786020236057761714263963835400658803499570754440700262946`177.84190126530\
17*^-23*I)*GaugeXi^2*u^27 + (4.6116464911387524071714820602031369327206476877\
09311417824147259718687884725109616171285999069792364522978462204491026224194\
102299161991921727524957056388392336054600727248699218731395295189396`182.039\
5958078454*^-20 + 3.734925725560003796964156994355014988469878182508249379614\
73504590207001656333383157963963523976360743015196869817830984864620675550407\
750843169073404760998493141694116812482114768362510956`177.94802176874094*^-24\
*I)*GaugeXi^3*u^27 + (2.73298468982259260514698531128529839530523774391774043\
66686808071243521334626672703522562987607328055077337219852498554496369477382\
12341169219556169686689191227213501191891613260220934912379378278`180.4306960\
1011973*^-17 - 3.414789260239880551710383272988083379369399547534056395883548\
18864194437348663013607313615241034034186918262987192456813146046696707571242\
8036048081395877429509032861054882471249982515993541`174.52742271820162*^-23*
     I)*GaugeXi*u^28 + (6.888034803081811901695958998672556729010556427267538\
34979213282802631814315196962485353381677467746868892004355571304385437882876\
60258743197713968708448158087582486341691112101865514888328479062`180.4306960\
1010131*^-19 - 6.402729862949776034456968636852656336317624151626355742281652\
85370364570028743150513713028576938814100471743100985856524648837556326696080\
256759015261727018032943661447790463359371721748789`175.39896585622407*^-24*
     I)*GaugeXi^2*u^28 - (3.9378376614509763875908566348124076955919185350765\
51642414339102410626827459511105948080537108614427054739884894104377312571157\
9533957642448377386830014169243465027958194331581876884346421274`180.43069600\
91234*^-21 + 2.66780410956240668102373693202194014013234339651098155928402202\
23765190417864297938071376190705783920852989295874410688527034898180279003344\
031625635905292418039319226991269306640488406199`176.2615921380899*^-25*I)*
   GaugeXi^3*u^28 - (3.227830338727759993300101170533468398868473444084866355\
14619811357723658702829064979597678406960549483637369012094382486454195220003\
414652290344489325982175756487838154856368755911656765753543503`180.333283386\
0668*^-18 - 2.355027084800663413071302658565401726135476361091743265222670328\
45850166193171903130178155345234778776846613929271304176006571837799821994752\
680734046348384808515377628948438625145111503267`174.19636859305768*^-24*I)*
   GaugeXi*u^29 - (2.83412147299418096877892884867618492991691489577468472355\
95094686089035253289007962145816678512662851186245115907919572960976865088131\
761214163016561613540556593525199880995347294577979872469768`180.3332833860664\
*^-19 - 4.4156757840012438995086924848101282365040181770470186222925068658596\
90616121973183690840412723152102065874011173836953300123221958746662401612763\
7633690322151596633305427832242214708406863`174.52586210381486*^-25*I)*
   GaugeXi^2*u^29 - (1.738073895422840866194873475034996297991368184089687591\
19101533746849365512033247027793662073226991364635626957801533316085795572503\
165144034819175277263913956215852803524934397411081710823254`180.333283386042\
58*^-21 - 1.83986491000051829146195520200422009854334090710292442595521119410\
82044233841554932045168386346467091941141713224320638750513424828111093340053\
18234737096756316526387726159676758946183619`175.358001085804*^-26*I)*
   GaugeXi^3*u^29 - (9.830660545598733904028234935660861809766867254208264743\
06951249896768080972627866657916443170648475962511603749589679691408809086998\
0555925146492295622873167398471663882602239385896883156184726`180.12900880133\
36*^-19 + 1.57001805945816213681604213603940554697009715476207512823794660693\
16178979118040574918651965764074792927919715060637157528334271211992055962541\
526091081097263589393254722700250445585826203`173.33233074923618*^-25*I)*
   GaugeXi*u^30 + (3.38841189978159463073850060835098017453899044497943887176\
02953661232594362279052006990109818181033368461220053719393505684835178824291\
54610547994280346184080786836580090319476043708546854224493`180.12900880133344\
*^-20 - 2.9437838614840540065300790050738854005689321651788908654461498879967\
83558584632607797247243580764023673984946573869467036562675852248510492976536\
142077705736923011235260506296958547342413`174.06791852312455*^-26*I)*
   GaugeXi^2*u^30 + (7.055430441371724274121211321286881058241203871743984827\
06261510447826957150816234110097409661146293389429492040224108879241286610165\
51849406908851503045114209713362688244424058613654704024078`180.12900880133296\
*^-22 - 1.2265766089516891693875329187807855835703884021578711939358957866653\
26482743596919915519684825318343197493727739112277931901114938436879372073556\
72586571072371792134802521095706606139268`174.36917996512298*^-27*I)*
   GaugeXi^3*u^30 + (5.105356501500101690595236819465146142513560124888552648\
46851682676496666195890246291687152420795491360754501571848627580390521048966\
27455190769217903142775396503044899554106214052048981777405744`179.4473495617\
8576*^-19 + 1.012914878013132516688362785722994244135475448459697808999589118\
86747932874653746826056168411644857398905327580313412454358810831556950650228\
3199871080217187210768427599081876655712367045`171.74489643822636*^-26*I)*
   GaugeXi*u^31 + (9.11564431809084062097680131453973582330001530693642454741\
64802253166892195346372975436327483417489641351095180851309805548849164847466\
7176006724259572261893627593335102643902757863851673448041`179.44734956178573\
*^-21 + 1.8992153962746234687906802232306142077540164658619333918742295978765\
23741399757752988553157718341076229474892130876483519227703091692824691780999\
75827540722602019080174827851872946068821`172.76613641291388*^-27*I)*
   GaugeXi^2*u^31 - (8.365474675480057244358649481391952599469087256000522867\
14659866651732276560353312517036184411357368465427893427995285601379645507145\
8514755615571536038953730543299766703945814436708721671264`179.44734956178556\
*^-23 - 7.9133974844775977866278342634608925323084019410913891328092899911521\
82255832323970785638157159754484289478717211985347996782096215386769549087498\
992814196775084128340617827161372752867`173.42322195354797*^-29*I)*GaugeXi^3*
   u^31 - (7.8818545354256768034665997632939029874861947939625131130961484802\
37479031109457720247006527832564412999147990436017843392473092997361537543093\
664459722860791994967106378711961837914526568971324`178.39941624618112*^-20 + 
    6.33071799053004851972750971284781791987875742051516065243980402379467939\
66927321974188440213005612696699712922953829906751033801334657250793603362730\
139116817966408525472998012187579116`170.30424079853566*^-28*I)*GaugeXi*
   u^32 - (4.7746606721210546628143677096119276012770644361326477969483041826\
00507949346248011414712378522058247062248008071350965753991718944192925604553\
54944118335766428871115760603675262103782843161604`178.39941624618112*^-21 + 
    1.18700962322438409744890807115896585997726701634659262233246325446150238\
68798872870160332539938552380631196173053843107515818837750248234523800630511\
901084403368701598526187127285171084`170.79492797365805*^-28*I)*GaugeXi^2*
   u^32 - (2.0734764077662681054479322262585658656055943303499857589115591847\
33527156327152402048066583254016839195648155439261984427868694213470630632384\
99766267587497051909913934628268765941483977103`178.39941624618112*^-23 + 
    4.94587343010160040603711696316235774990527923477746925971859689358959327\
86661970292334718916410634919296650721057679614649245157292700977182502627132\
9211850140362566605257796970215462`171.77696014603436*^-30*I)*GaugeXi^3*
   u^32 - (1.2976482320907729817610793621283017757914180499494667217391635925\
38325739789209050136994614225296205499817176184991548894948865542536261100370\
90337177314686383399847969024507170231898986005095`177.6061222845955*^-20 - 
    3.83679878303274767572129143265901204054228809353708201547635759953402799\
55794961865539459206587515822964639100353214223114801404327538665450942453408\
45568977370490874287162931684264073`169.0769343288705*^-29*I)*GaugeXi*u^33 + 
  (7.376927369323554937526247695703262569245082453971803074840746952927126214\
04129330558934989539523406073097169375960684359894731776316240689012788330430\
42185133660691177573971982360262296804696`177.6061222845955*^-22 + 
    7.19399771818640189197742143623564757601679017538202877901817049912630249\
17115553497886486012351592168058698313162276668340252633114134997720517100140\
8544183256967038928843049690799514`169.5952170727611*^-30*I)*GaugeXi^2*u^33 + 
  (1.077696974918192416150737518239917852484705133465268008435027685237078948\
53361951799762259136138243692723681423873230841800102217169104132181624589315\
7658061436764555772593379135308590310954`177.6061222845955*^-23 + 
    2.99749904924433412165725893176485315667366257307584532459090437463595937\
15464813957452702505146496736691124297150948611808438597130889582383548791725\
356007635706959955368460403783313`170.0503846748159*^-31*I)*GaugeXi^3*u^33 + 
  (9.289575089735524119795736531482761830409229944999294255275891998207145648\
18720099234701424727479320663109223332258223476900631501244194529404770272199\
739815009272918320580905042603038442768637`177.21960210130143*^-21 - 
    2.25694046087024108290425719764960636021489637121094390805136650515129397\
17336495411806039725419356617999153408876039304397011256699939241210082314018\
1312919005121015600252347782858275`167.60512635406178*^-30*I)*GaugeXi*u^34 + 
  (1.079180978120469546232897918342364204497413531719255004290368651524988977\
11903594915265098371155280502436147763122014773793896138312799911725324149748\
66503393120228446126058008169938141375291`177.21960210130143*^-22 - 
    4.23176336413170203044548224559301192540293069602051982759631219715867619\
70005928897136324485161293658748412641642573695744396106312386077268904338783\
996172313460190425047315209285927`168.81302919394346*^-31*I)*GaugeXi^2*u^34 - 
  (1.643878336878445479146911062854172922330782717596030739229857311797440602\
61758743647039576051920203463193870602313026237282785098728182168587093962195\
690344190151580251459768791117484486416`177.21960210130143*^-24 + 
    1.76323473505487584601895093566375496891788779000854992816513008214944841\
54169137040473468535483872357811838600684405706560165044296827532195376807826\
6650717972750793437697146705358`169.25004256165204*^-32*I)*GaugeXi^3*u^34 - 
  (1.783736683455695675090945230701770781667649768707927522186706067744454518\
82375775327291260996750154045016697006886040685914629010095460899819768938713\
302382947874330379931244562614282245506364`176.29460850088208*^-21 - 
    1.28968026342949274741015466812671939437877031926701376732531287003992794\
29011960459608629141689277803164881224355392643581505210897840582305962579509\
918302339312068775337322361750434`166.15375981066612*^-31*I)*GaugeXi*u^35 - 
  (7.910312020254527173144219626506545659654078974194127651368447179164433294\
52926747800738472212727947941247781920235911328915498772750169451865781931748\
9007580597106946790869381745990620130773`176.29460850088208*^-23 - 
    2.41815049393029890139404000273759886446019434862565081373496163132486489\
29397425861766179640667395880934152295666361206715322270433451091823679836581\
09681688621012895375747942828207`166.77989821215363*^-32*I)*GaugeXi^2*u^35 - 
  (2.222378033583961886437690036839586616540051946564803181156788405623169789\
90822594566945142992669197332589057735516242186023090057026818654433359839663\
50578558048756548534808954632018923285`176.29460850088208*^-25 - 
    1.00756270580429120891418333447399952685841431192735450572290067971869370\
53915594109069241516944748283722563456527650502798050946013937954926533265242\
1236737025875537307322830951175`167.95106264914966*^-33*I)*GaugeXi^3*u^35 - 
  (1.342191548713571023340275532963681422824251703181407538842735591987852977\
31809776414668306540018685846885982667451409650983136771255162599105730068718\
30082194270611768702829031533751874227944`175.29199372663786*^-22 + 
    7.16489035259459657301437271431058803218039334117599741334369216279099639\
44406820636728989314998971188280115903158368372072843016688450501422573378426\
8885640966289833499931866998475`165.01938877533013*^-33*I)*GaugeXi*u^36 + 
  (1.512766870129654551892477816367619933127832682300054121794078794634100387\
95990074546912327685670662388579016273564355931569073132855917966414687058188\
5909841364410730334586960230429543678644`175.29199372663786*^-23 - 
    1.34341694111148685744019488393323525603382375147049951500194228052331182\
39576278869386685496562307097802521731842194069763658065629084469016732508455\
0416057681179343781237225062214`165.24043254247735*^-33*I)*GaugeXi^2*u^36 + 
  (1.632916145998991726549294895834399691102742524693681548686049840637186873\
00364129509124089304928433311252997447591773425697266081501068127126288840123\
99816172996381668067727709401797661981`175.29199372663788*^-25 - 
    5.59757058796452857266747868305514690014093229779374797917475950218046593\
31567828622444522902342946240843840549342475290681908606787851954236385451896\
00669070049139324218217710926`165.82702942229014*^-35*I)*GaugeXi^3*u^36 + 
  (1.641530298842180191727647419312307566756716886953290850946703843588303873\
80225879803247895956098411506865393705362727352022084430023099196527469114466\
232059497966982899453222713617645841133`175.12842479635725*^-22 + 
    3.87291370416154564867508498138288009459255568313517242624666801481563079\
59410995021358896529144394352111683728753943359366111138309193225919259827087\
990273682984357708196694378629`163.50121371334092*^-34*I)*GaugeXi*u^37 + 
  (9.820159701665704689784289362223562731589910527298563871146094308740924587\
68886477356789760237311559424328778774318022149121614322185005331585871650870\
26217143347054922571832706813456048934`175.12842479635725*^-25 + 
    7.26171319530289809126578434009290017736104190587844829921250252777930774\
23895615665047930992145739410209406991413643798811458384329737298598612175789\
98176315559567070286880195993`164.99734533799614*^-35*I)*GaugeXi^2*u^37 - 
  (3.078772450352180773705207099050421502786583438922349817785148778741019551\
80424148525500255798271910146863758527114124564392439729603379959109478736569\
2092920399957350805628476309435807942`175.12842479635725*^-26 - 
    3.02571383137620753802741014170537507390043412744935345800520938657471155\
93289839860436637913394058087587252913089018249504774326804057207749421739912\
4924013148315294595286674834`165.12087505517516*^-36*I)*GaugeXi^3*u^37 - 
  (3.826380203340512300230800400069451855588071626332795274590361196410551502\
22233981709392479563278158443157968406005358944746471159088930793366042229940\
276837180663862398384910594864270382982`174.3132556243524*^-23 + 
    2.03837563378406568664756030332352723937529028452691458781298937687564075\
71881109776929286830974739326591711065636702314709683328723694438467897391452\
55440324949277410106663827903`162.03975172264742*^-35*I)*GaugeXi*u^38 - 
  (1.282606277722257962098832365129935051212327143264579130223537274407407407\
58944317937152599897970370180886377323945069335745007002651451977881233791459\
753892686085505336115382099779158625561`174.3132556243524*^-24 + 
    3.82195431334512316246417556873161357382866928348796485214935508164182641\
97277080831742412808077636237359458248068816840080656241356927072127307608973\
5395060927989514394999467732`162.78744775441558*^-36*I)*GaugeXi^2*u^38 - 
  (1.812424675235994886560429143754337124845785860336743376358456656653491244\
65033301364898541004706124299741766729934830656229998334064984996501004917985\
136045837199500496591862204035900302`174.3132556243524*^-27 + 
    1.59248096389380131769340648697150565576194553478665202172889795068409434\
15532117013226005336699015098899774270028673683366940100565386280053044837072\
308127538666229766458311155`164.25706990770183*^-37*I)*GaugeXi^3*u^38 - 
  (4.034979123504718121655774370465961101894857420451479373381034291564749970\
20230071757602052231377393331275500333508136187977457991679670093810810681880\
92129008181990967816005269950296122919`172.6831497889238*^-25 - 
    1.04532083784178525846369888631055670308321173261379766859478696806687200\
00042014940234553091418572174016338643100574876447919545940062762934919744155\
4075337164810330186077117155`161.09655810472844*^-36*I)*GaugeXi*u^39 + 
  (2.972660197537449373839186921641367681281137481346797820900939453358471969\
72909194105295129756949097732666966235783627906742759269848985960377705286275\
92604828884251570946057432355365867476`172.6831497889238*^-25 + 
    1.95997657095334735961943541183229381828102199865087062861522556512538500\
00078778012939787046409822826280634955813577893339849148637617680502974520291\
389125718401936909889459467`160.5022554006893*^-37*I)*GaugeXi^2*u^39 + 
  (2.438874527128921656234272386652834384968239083774515859311132970633600860\
97271440112431006409909113255052212117596955576345962217781696840301056374060\
186451341471040677811883966641713985`172.6831497889238*^-27 + 
    8.16656904563894733174764754930122424283759166104529428589677318802243750\
00328241720582446026707595109502645649223241222249371452656740335429060501214\
1213571600080704578727478`161.20799996943356*^-39*I)*GaugeXi^3*u^39 + 
  (2.803898486996979924229002641289019912027381171208225754037739820292391049\
67324858232521993294315402414637131125102918929644361020635331504215167721418\
481761955985531057735952136069321705823`172.97700072926207*^-24 - 
    5.22660418921843342995522843794003778674551070674846381213655690553276979\
85082920030054934299774240886415217944232898349372623096186759903463311681867\
40983204092470392024163495`159.24745805520087*^-38*I)*GaugeXi*u^40 + 
  (1.357139769482492729918242620096388293979514698437960458717154356699699593\
63667143445275902801430223477467969906908799949037564707516565668910965375926\
491961634252170479222736757870352533`172.9770007292621*^-27 - 
    9.79988285478456268116605332113757085014783257515336964775604419787394337\
22030475056353001812076701662028533645436684405073668305350174818993709403501\
3934350767338198504530656`161.83559703634168*^-39*I)*GaugeXi^2*u^40 - 
  (5.573156884124894343713157961453203490370598335643340244248285808478228528\
47400521666489475826361643880104336570242908291287776476651547247269744783611\
26557802832885246653666261898908746`172.97700072926207*^-28 + 
    4.08328452282690111715252221714065452089493023964723735323168508244747640\
50846031273480417421698625692511889018931951835447361793895906174580712251458\
913931281972424937688777`160.84190910323312*^-40*I)*GaugeXi^3*u^40 - 
  (7.872132133727933904994130673712172421727827071465809212987402133590297674\
11368980209945650181487211281751842991270763033762230177292667630783908925197\
79561268805341366202278508474840190807`172.26192582710271*^-25 - 
    2.54956301913326195062126606884569020605377401394546416913066728689364619\
40253337899754155473714600436381453809072151381921529648502430706272033249957\
3638603756997430896795966`157.7722992031486*^-39*I)*GaugeXi*u^41 - 
  (2.022977614814630707050309215033754108261969895631340951875899551161882429\
50475174496630520016066988594374344892956668610981254607812138904594053816707\
3417824068247834263172361688821624656`172.26192582710271*^-26 - 
    4.78043066087486615741487387908566913635082627614774531712000116292558661\
37975008562039041513214875818215225892010283841102868090942057574260062343670\
057238204437018293149244`158.6354017732016*^-40*I)*GaugeXi^2*u^41 - 
  (7.933954451486333066626605403346600967611413018101206163889411413014634106\
23474582651692039119504902262966355603888970779334702493638628679251418614605\
19897071446728190217206262173788857920461409373678`172.26192582710271*^-31 - 
    1.99184610869786089892286411628569547347951094839489388213333381788566108\
90822920234182933963839531590923010788337618267126195037892523989275025976529\
190515918515424288812184881034786232872427`161.66169190573945*^-41*I)*
   GaugeXi^3*u^41 + (3.213386124913222315786954815498007109838822984702883704\
96676470917626492152264100226877777292886313220752290414567933559940645242340\
2394003304673160824942082361862467963591767809126531167`170.8586054783712*^-26 \
- 1.2140776281592482655476838426783922160842275817672637430914107908087287218\
05750383895855073909065642245420708264353457020264625343823332637743238157611\
8224073127609300962589`156.43588902068853*^-40*I)*GaugeXi*u^42 + 
  (5.647864479378155499250400996779065499501933487043309293908111069217026732\
74822305271490823862676182798725893717869363542245387751714140206531651436430\
872208756421061902865508109696144559`170.8586054783712*^-27 - 
    2.27639555279859049790190720502198540515792671581361951829639523276636635\
33857819698047282635794980792101638279956627319129961725196687486957685715455\
22167013711426743930486`156.4639689396*^-41*I)*GaugeXi^2*u^42 + 
  (3.564483139768890457522643352658502631300178255109118653267839018457167599\
41158572149095351614929919312177004379172067587690601942720151262746307683724\
959860203432485821291354275660367`170.8586054783712*^-29 - 
    9.48498146999412707459128002092493918815802798255674799290164680319319313\
91074248741863677649145753300423492833152613829708173854986197862323690481063\
42362557130944766377`157.28364540033886*^-43*I)*GaugeXi^3*u^42 + 
  (4.594033182425625982402943051978691121333948410288934962118652726149972381\
48222844342102062465575018862721438671389649629814264801824805652160832777989\
5163578412353303511388444874566564956`170.79068073792348*^-26 + 
    5.64687268911406658065242761907882697151368743210221197380423111317978378\
00120638190127036747017203793001163689459708095631386210585204041977619882582\
7031575692183781909022`154.88029460668363*^-42*I)*GaugeXi*u^43 - 
  (2.495561011053731214117523175658003128511086292384159848968671632985112779\
23768411771914284289070272922559221528681445173351472149636074414661973843854\
43880561940207519101550569075706375`170.79068073792348*^-28 - 
    1.05878862920888748387233017857728005715881639351916474508829333372120945\
87522619660648819390065725711187718191773695267930884914484725757870803727984\
2568420442284459107942`156.4183218146107*^-42*I)*GaugeXi^2*u^43 - 
  (9.820531672064852258497409966861436109141321246653440231409740363027450254\
02938185956286536056237585943436471849348284918412916592209747451711942743538\
305923310543347227860121096669`170.79068073792348*^-30 - 
    4.41161928837036451613470907740533357149506830632985310453455555717170607\
81344248586036747458607190463282159132390396949712020477019690657795015533267\
73684185095185796165`156.44314376417185*^-44*I)*GaugeXi^3*u^43 - 
  (1.563323378814075698901043717270171415057188231102548146548218071322376440\
59665488194239533282138646007866037861567316666518430381017386183630118358456\
4597470772397363789653613629893095332`170.17651792922567*^-26 + 
    2.56676031323395843443248622793599490543562453693304754758173179407212665\
57103919443629374167796448228363153802386868024819870879904041522936715055697\
384051330886093691511`153.3918544222989*^-43*I)*GaugeXi*u^44 - 
  (3.076028569533058983018988425149836633611808455712127549001510076833489821\
83737700967923943563772013678264465766971094557274676346291143168557116318009\
84203059160137359146059364564392763`170.17651792922567*^-28 + 
    4.81267558731367206456091167737999044769179600674946415171574711388523747\
94569848956805076564618340428180913379475377546537257899820077855506340729432\
59509624541142567158`154.370914152193*^-44*I)*GaugeXi^2*u^44 + 
  (4.467658332350392020999528958868404874717873371245741589446063845705823402\
02660027380077857809694089918215260284191623121175379701225225341707796683637\
49385873509504904573476236491123`170.17651792922567*^-31 - 
    2.00528149471403002690037986557499601987158166947894339654822796411884894\
97737437065335448568590975178408713908114740644390524124925032439794308637263\
5812901022547606965`155.82861332256428*^-45*I)*GaugeXi^3*u^44 + 
  (1.325520295374516799716814115852347740894752255366157560529563980871018045\
74043055534763155795381520346263304324214993444988677272420772772753897224302\
729029733038464155597930329709168295`169.044164403951*^-27 + 
    1.14078236143737970571737186720189286912741762743999008487224229572689415\
63309619205841094218226197425676328424878143522038359757250653536303504998486\
87187689036665052253`151.97898081981896*^-44*I)*GaugeXi*u^45 + 
  (1.042457972672246168018105439178455268043803085529595525254314858690407489\
09932304297596655655752260532543849769521524948976389311591064177517108389792\
75937823506787763972795146765939536`169.044164403951*^-28 + 
    2.13896692769508694822007225100354912961390805144998140913545430448792654\
31205536010952051659174120173143115796646519103821924544844975380569071872162\
8847691694374697297`152.35630991844238*^-45*I)*GaugeXi^2*u^45 + 
  (5.047037701609363910492911782993108653231846987201788570055413564100577703\
82081655492217589897657258494075139006820970995723190427903159715510824293602\
70142429323299619339816889673726`169.044164403951*^-31 + 
    8.91236219872952895091696771251478804005795021437492253806439293536636059\
63356400045633548579892167388096315819360496265924685603520730752371132800678\
68653820598945721`153.29112068293705*^-47*I)*GaugeXi^3*u^45 + 
  (7.122807621131536918051694332874832732034183243422320474696444639394060444\
37159925029369259372667530409649177874454383157613861254920602825349652172697\
38562638306134648050089414584659398`168.53892448343694*^-28 - 
    4.95992331059744403783553031466355745041009125438346427565787797302841439\
56749768305118851985729839995122766246899131158395224619843352509286902110230\
918954279312847667`150.3817482302925*^-46*I)*GaugeXi*u^46 - 
  (9.014056228245682142441096343391320160983097497199218936361634938741260412\
02948569089309477801888434361258771242234933658969881523603183360207448919126\
952198566001642706718367004095858`168.53892448343694*^-30 + 
    9.29985620737020757094161933999417021951892110196899551685852119942827699\
18905815572097847473243449990855186712935870921991046162206285954912941456682\
97303927371158937`151.55248045425995*^-47*I)*GaugeXi^2*u^46 - 
  (1.690524743002108132842434630390663639919734258109339610924536477874128240\
41570389737638224636199819565498699967240758788395423442134917455225492287332\
06075854981058809802690675326441`168.53892448343694*^-31 + 
    3.87494008640425315455900805833090425813288379248708146535771716642844874\
66210756488374103113851437496189661130389946217496269234252619147880392273617\
9054330307131623`151.89916794374528*^-48*I)*GaugeXi^3*u^46 - 
  (3.007011492247770013003282168728592201546598137910256646446946090068185254\
89807638342654858609308153181255573044410171451428036901965072856793948964347\
27040109480021858238072068809318052`168.06256556789535*^-28 - 
    2.11060566408404873301493436624973336878403824059629996792941119857790173\
60636189569556811888924507096168714417652411634832881804293487229513836686005\
97798479404182643`148.9088375792883*^-47*I)*GaugeXi*u^47 - 
  (4.442333973426558058178511024473316249534583037688774190784794361479271694\
47609552180181437035227335774415121276456829421155070206336457808901399137563\
881123386545720860981230600618324`168.06256556789535*^-30 - 
    3.95738562015759137440300193671825006647007170111806243986764599733356575\
51192855442919022291733450805316339533098271815311653383050288555338443786261\
2087214888284246`150.01236273367218*^-48*I)*GaugeXi^2*u^47 + 
  (1.462844815576820538997171067204899500382758339214939386664963961729532285\
22143060769598880198683702486867155807531566281722331200538218383304977847185\
316465286769856516402407878034`168.06256556789535*^-32 + 
    1.64891067506566307266791747363260419436252987546585934994485249888898573\
12997023101216259288222271168881808138790946589713188909604286898057684910942\
170300620345177`151.11456444066326*^-49*I)*GaugeXi^3*u^47 + 
  (3.758793618047718584730028034895388905382360991278654936383293872713777987\
41206978546093064066914211821593389856123045080761073469583213994656491279491\
3356413267565286761302857287005576`167.08679145670942*^-29 - 
    8.79419026701693220737567107038746702084873966473444193106779341927818514\
50120007234270099141124055880200948933998555733312581649313592605306424225275\
909431310888323`147.4559388334812*^-49*I)*GaugeXi*u^48 + 
  (1.873458469739952726097416761991345627416281999649806634694207678395365861\
41250097694777087726273278241267252218554769891590319431601466371206438560117\
732819149067053482164813360368595`167.08679145670942*^-30 - 
    1.64891067506567478888293832569765006640913868713770786207521126611465971\
46897501356425643588960760477537677925124729199996109059246298613494954542239\
23301837079156`148.03134451612428*^-49*I)*GaugeXi^2*u^48 + 
  (6.813675598047590202920384909852837764108359477931451704961097260359204441\
06917943129696618941120599697860082470848316728311237808931232659725371067432\
654831558320650324414428919724`167.08679145670942*^-33 - 
    6.87046114610697828701224302374020861003807786307378275864671360881108214\
45406255651773514954003168656406991354686371666650454413526244222895643925996\
8042432116316`149.09039589185898*^-51*I)*GaugeXi^3*u^48 + 
  (1.017603965940166365365792362153052980549115247386537090267247567925961992\
24062505608363401444167224066263798450036643755613456684972935677734647076158\
094485465919291106081549583825751`166.2285243224666*^-29 + 
    3.58946541510896467372070476567112490325429788946641005309472794498502684\
38308006495848349908745589402700653754104207902340286550350594767267677513769\
28299808656273`145.77597530478386*^-50*I)*GaugeXi*u^49 - 
  (2.351932339654199840202225689211161337115074535973558540333739460529680086\
78281238254776756124369929886448785071442130559278301334350245671682994293849\
34398617066730273467144655861827`166.2285243224666*^-31 - 
    6.73024765332930876322632143563335919360180854274951884955261489684692533\
21827512179715656078897980130063725788945389816888037281907365188626895338317\
4056214123051`146.68513054393662*^-51*I)*GaugeXi^2*u^49 - 
  (2.846793497564598609867367863524700152415496571094770399421865764545331944\
71741004421664003933253484815983429005635984564945631289878105776936325941105\
587837446427190086051531392822`166.2285243224666*^-33 - 
    2.80426985555387865134430059818056633066742022614563285398025620701955222\
17428130074881523366207491720859885745393912423703348867461402161927873057632\
252342255128`147.2219881608606*^-52*I)*GaugeXi^3*u^49 - 
  (5.609287924499027506200520318262069980494064167239111410170179246525514862\
38997942638073646324545362944086243765914742151130779409388034011365852199466\
888741178321842165884808877662485`165.92488737009913*^-30 + 
    1.43578616604358841995685787406492253208737549574234056809620056949891935\
97668884939609410015359675610583580094585091620317430571082716647682531061300\
2710697653345`144.33306940174356*^-51*I)*GaugeXi*u^50 - 
  (5.921530092947394850682703715570497089386097710375577786596505018535680368\
61731929142345165123721698878069665107070221753092703783167987811294793602871\
1090293892775413578035025770569`165.92488737009913*^-32 + 
    2.69209906133172828741910851387172974766382905451688856518037606781047379\
95629159261767643778799391769844212677347046788095182320780093714404745739938\
008255810002`145.58254446601902*^-52*I)*GaugeXi^2*u^50 + 
  (3.550176647385782601657298298522201003334602499590215530448029641178179484\
14360278407346368732416967156306281861650114592628006589517332626320994012014\
99294010954701607787339517147`165.92488737009913*^-34 - 
    1.12170794222155345309129521411322072819326210604870356882515669492103074\
98178816359069851574499746570768421948894602828372992633658372381001977391640\
83677325416`146.42451720205804*^-53*I)*GaugeXi^3*u^50 - 
  0.0078125`192.98594768026658*GaugeXi^3*Log[9/u] + 
  0.0123456790123456790123456790123456790123456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901235`193.3822526718\
4373*GaugeXi*u^2*Log[9/u] + 0.00231481481481481481481481481481481481481481481\
48148148148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
81481481481`193.38225219732348*GaugeXi^2*u^2*Log[9/u] + 
  0.0000964506172839506172839506172839506172839506172839506172839506172839506\
17283950617283950617283950617283950617283950617283950617283950617283950617283\
95061728395061728395061728395061728395061728395061728395061728`193.3822341332\
132*GaugeXi^3*u^2*Log[9/u] - 0.0123456790123456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901234567901234567901\
234567901235`192.896845509405*GaugeXi*u^3*Log[9/u] - 
  0.0023148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481`192.8968426229\
8618*GaugeXi^2*u^3*Log[9/u] - 0.000096450617283950617283950617283950617283950\
61728395061728395061728395061728395061728395061728395061728395061728395061728\
39506172839506172839506172839506172839506172839506172839506172839506172839506\
1728395061728`192.89673275427188*GaugeXi^3*u^3*Log[9/u] + 
  0.0072016460905349794238683127572016460905349794238683127572016460905349794\
23868312757201646090534979423868312757201646090534979423868312757201646090534\
97942386831275720164609053497942386831275720164609053497942386`192.9208365008\
374*GaugeXi*u^4*Log[9/u] + 0.001350308641975308641975308641975308641975308641\
97530864197530864197530864197530864197530864197530864197530864197530864197530\
86419753086419753086419753086419753086419753086419753086419753086419753086419\
7530864198`192.9208334504833*GaugeXi^2*u^4*Log[9/u] + 
  0.0000562628600823045267489711934156378600823045267489711934156378600823045\
26748971193415637860082304526748971193415637860082304526748971193415637860082\
30452674897119341563786008230452674897119341563786008230452674`192.9207173425\
8866*GaugeXi^3*u^4*Log[9/u] - 0.003086419753086419753086419753086419753086419\
75308641975308641975308641975308641975308641975308641975308641975308641975308\
64197530864197530864197530864197530864197530864197530864197530864197530864197\
5308641975309`192.95786450475626*GaugeXi*u^5*Log[9/u] - 
  0.0005787037037037037037037037037037037037037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370371`192.9578611829\
2077*GaugeXi^2*u^5*Log[9/u] - 0.000024112654320987654320987654320987654320987\
65432098765432098765432098765432098765432098765432098765432098765432098765432\
09876543209876543209876543209876543209876543209876543209876543209876543209876\
5432098765433`192.9577347429705*GaugeXi^3*u^5*Log[9/u] + 
  0.0010631001371742112482853223593964334705075445816186556927297668038408779\
14951989026063100137174211248285322359396433470507544581618655692729766803840\
87791495198902606310013717421124828532235939643347050754458162`191.0021932837\
1185*GaugeXi*u^6*Log[9/u] + 0.00019933127572016460905349794238683127572016460\
90534979423868312757201646090534979423868312757201646090534979423868312757201\
64609053497942386831275720164609053497942386831275720164609053497942386831275\
72016460905`191.00219328371185*GaugeXi^2*u^6*Log[9/u] + 
  8.3054698216735253772290809327846364883401920438957475994513031550068587105\
62414266117969821673525377229080932784636488340192043895747599451303155006858\
71056241426611796982167352537722908093278463648834019204`191.00219328371185*^\
-6*GaugeXi^3*u^6*Log[9/u] - 0.00030864197530864197530864197530864197530864197\
53086419753086419753086419753086419753086419753086419753086419753086419753086\
41975308641975308641975308641975308641975308641975308641975308641975308641975\
30864197531`192.98897517533797*GaugeXi*u^7*Log[9/u] - 
  0.0000578703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037`192.9889716068\
1355*GaugeXi^2*u^7*Log[9/u] - 2.411265432098765432098765432098765432098765432\
09876543209876543209876543209876543209876543209876543209876543209876543209876\
54320987654320987654320987654320987654320987654320987654320987654320987654320\
9876543`192.98883577858217*^-6*GaugeXi^3*u^7*Log[9/u] + 
  0.0000777728786988046247305506564765824025083284342543601802861062120321379\
58063883989809915735841661767587693513619439545365471291397217323143249069174\
99510092102684695277287869880462473055065647658240250832843425`193.1484877440\
995*GaugeXi*u^8*Log[9/u] + 0.000014582414756025867136978248089359200470311581\
42269253380364491475602586713697824808935920047031158142269253380364491475602\
58671369782480893592004703115814226925338036449147560258671369782480893592004\
7031158142`193.1484877440995*GaugeXi^2*u^8*Log[9/u] + 
  6.0760061483441113070742700372330001959631589261218890848520478150107779737\
40936703899666862629825592788555751518714481677444640407603370566333529296492\
2594552224181853811483441113070742700372330001959631589`193.1484877440995*^-7*
   GaugeXi^3*u^8*Log[9/u] - 0.00001735090469658370892938794173362074596642497\
87706577830034620158076948200404990528447318570775360898817688941145731269188\
05931151610163955842968188647200992880005225684238029917042262721275066954079\
2997583121`192.3509405584169*GaugeXi*u^9*Log[9/u] - 
  3.2532946306094454242602390750538898687046835194983343131491279639427787575\
93572408387223202038016852831667646482461297276112090926905741720556535371350\
18616500097981579463060944542426023907505388986870468352`192.3509405584169*^-6\
*GaugeXi^2*u^9*Log[9/u] - 1.3555394294206022601084329479391207786269514664576\
39297145469984976157815663988503494676334182507022013194852701025540531713371\
21954405905023188973806257756875040825658109608726892677509961460578744529361\
81`192.3509405584169*^-7*GaugeXi^3*u^9*Log[9/u] + 
  3.4769852156683432403597012650510592897424173144337753391251333638164913885\
07849413199207437890565462581923487273281511964639536655997561347355586038713\
61073007163542142966011278768480414570949550373418686176`193.6185898970925*^-6\
*GaugeXi*u^10*Log[9/u] + 6.51934727937814357567443987197073616826703246456332\
87608596250571559213534522176497485139460448102423411065386374028349336991312\
29995427526291723822588020118884316415180612711476909007773205304069501600365\
8`193.6185898970925*^-7*GaugeXi^2*u^10*Log[9/u] + 
  2.7163946997408931565310166133211400701112635269013869836915104404816338972\
71757354061880810852004267642127724432251181222374638012498094802621551592745\
008382868465172991921963115378753238835543362292333485`193.6185898970925*^-8*
   GaugeXi^3*u^10*Log[9/u] - 6.3279770069893526683650140440263897054020510810\
63426742439088118100463779476125155137500816513162192174537853550199229211574\
89058723626624861192762427330328564896466131034032268600169834737735972303873\
53844`193.18520177851738*^-7*GaugeXi*u^11*Log[9/u] - 
  1.1864956888105036253184401332549480697628845776993925142073290221438369586\
51773466588281403096217911032725847540662355477170291985106799921614736429551\
2443660591808739956888105036253184401332549480697628846`193.18520177851738*^-7\
*GaugeXi^2*u^11*Log[9/u] - 4.943732036710431772160167221895616957345352407080\
80214253053759226598732771572277745117251290090796263635769808609314782154288\
32712783330067280684564635181919132536416487033770984388268338885622836240120\
1`193.18520177851738*^-9*GaugeXi^3*u^11*Log[9/u] + 
  1.0551783099794073730973593799382551097228737832304361796817215198559505829\
73902589814798319599416993106979389558264729732493792850445799691341529475960\
2029835225994348079396090370027269890095678847393525035`192.47129942072343*^-7\
*GaugeXi*u^12*Log[9/u] + 1.97845933121138882455754883738422833073038834355706\
78369032278497299073430760673559027468492489068620755863554217463682484258615\
94585874421265367767425380594104873940264886766944380113104392939783886285944`\
192.47129942072343*^-8*GaugeXi^2*u^12*Log[9/u] + 
  8.2435805467141201023231201557676180447099514314877826537634493738746139294\
83613982928111871870445258648276480923943201035107756644107810088605699030939\
0858087703080844370281956015838046016372490995261914`192.47129942072343*^-10*
   GaugeXi^3*u^12*Log[9/u] - 1.6237477657230743650496736916490002909755996175\
74926216901525543500852142827451469426778068753377395352703994679303321278629\
92060522924720455584653115517313048177245708109905640769838300702498233362430\
8933`191.57353340825858*^-8*GaugeXi*u^13*Log[9/u] - 
  3.0445270607307644344681381718418755455792492829529866566903603940640977678\
01471505175208878912582616286319990023693727397431101134804838508542212245915\
94961965332335702706073076443446813817184187554557925`191.57353340825858*^-9*
   GaugeXi^2*u^13*Log[9/u] - 1.2685529419711518476950575716007814773246872012\
30411106954316830860040736583946460489670366213576090119299995843205719748929\
62547283534937855925510246497900818888473209460863781851436172423826744814399\
13`191.57353340825858*^-10*GaugeXi^3*u^13*Log[9/u] + 
  2.3199228936050413612631915590959290743731268912534834541497288900777045005\
92997555568592213702932887726146593479534886550367639922803552041255353032738\
88419880973280934088302303077925260954851391849236254`191.2366978550546*^-9*
   GaugeXi*u^14*Log[9/u] + 4.349855425509452552368484173304867014449612921100\
28147653074166889569593861187041669111040069299916448652486277412791228193932\
48552566600773537869363854078727682490175141556681827110986429034635971731798`\
191.2366978550546*^-10*GaugeXi^2*u^14*Log[9/u] + 
  1.8124397606289385634868684055436945893540053837917839485544756953732066410\
88279340287962666955416318536052026155886630117474718689690275032230744556827\
253280320103757297564861742796291101209776498822158`191.2366978550546*^-11*
   GaugeXi^3*u^14*Log[9/u] - 3.0934193436642976129552653166213816811504446229\
11799082678957262535549817540803235492633885735982541783051287264495181406802\
02212634115436388609032152046065430349185003310027805422671187907323513829490\
71`190.72940916488818*^-10*GaugeXi*u^15*Log[9/u] - 
  5.8001612693705580242911224686650906521570836679596232800230448672541559078\
89006066548688535754967265843221163620928465137753791486889664432286419352850\
86372681904721881206302135167508477326231588430295`190.72940916488818*^-11*
   GaugeXi^2*u^15*Log[9/u] - 2.4167338622377325101213010286104544383987848616\
49843033342935361355898294953752527728620223231236360768008818175386860474064\
07978620402684678600806368785988617460300783835959222986461865552596495179289\
6139359004340241674`190.72940916488818*^-12*GaugeXi^3*u^15*Log[9/u] + 
  3.8668921913663568899051295027518164235128112585817204015649374588560688240\
61508103574861691002523192738099002387982726345780758217886704397906958492235\
126894477603211027993835492692374265305220952225981`190.04520571349815*^-11*
   GaugeXi*u^16*Log[9/u] + 7.250422858811919168572117817659655794086521109840\
72575293425773535512904511532769420286567062973098638393562947746761189833892\
165853757074607554717294086292714550602067748844154879820174744728928542372`1\
90.04520571349815*^-12*GaugeXi^2*u^16*Log[9/u] + 
  3.0210095245049663202383824240248565808693837957669690637226073897313037687\
98053205917860696095721244326639845615611504957641217357723987810864811322058\
69288631062750861562018397866591739476970386892654839614144598185986`190.0452\
0571349815*^-13*GaugeXi^3*u^16*Log[9/u] - 4.549354349716881560894886389693365\
98182375176300318373608595046964633482368148250962281924461034788293263699887\
25465895757880864680786295522725073969440028620902616591427095052413492546747\
4948172577019`189.2908268579626*^-12*GaugeXi*u^17*Log[9/u] - 
  8.5300394057191529266779119806750612159195345556309695051611571305868777944\
02779705542786083644402280498694372886024855454602662127647430410510951369270\
0053664192406108925803223275298525151552782358191`189.2908268579626*^-13*
   GaugeXi^2*u^17*Log[9/u] - 3.5541830857163137194491299919479421732998060648\
46237293817148804411199081001158210642827534851834283541122655369177023106084\
44255318642933771289640386250223600801692120524180096980410521464803259825795\
58907209308939084`189.2908268579626*^-14*GaugeXi^3*u^17*Log[9/u] + 
  5.0548767322952229348868175104354685164299057105074497551988472148641078276\
64230258799560380884878371725572120743144494818613635474322745725743748607824\
8891528448130848273956881521230229773241551950902`188.25412294957727*^-13*
   GaugeXi*u^18*Log[9/u] + 9.477893873053543002912782832066503468306073207201\
46829099783852787020217687043173524917571415914694698544772639339592778490056\
6514355148235769528639671667161584024534051366915285230668082482790990794`188\
.25412294957727*^-14*GaugeXi^2*u^18*Log[9/u] + 3.9491224471056429178803261800\
27709778460863836333945121249099386612584240362679889687156547566311227910603\
21933058163657704190271431464509823730359986319465066001022252140288136884611\
1701034496246164208578560080230315`188.25412294957727*^-15*GaugeXi^3*u^18*
   Log[9/u] - 5.3209431739650411481283747885861982529456103247759828087432380\
17828512462580081397155551920338493403933571770253768155809630835855317417489\
611470084317659561748967058415940849572738542318143706023961`187.676576312193\
84*^-14*GaugeXi*u^19*Log[9/u] - 9.9767684511844521527407027285991217242730193\
58954967766393571283428460867337652619666659850634675132375447069225815292143\
05781722872015779302150640809561167827931323452988909294888476684651944879493`\
187.67657631219384*^-15*GaugeXi^2*u^19*Log[9/u] - 
  4.1569868546601883969752928035829673851137580662312365693306547014285253613\
90688591527774937764447971823102945510756371726274090511966732413758961003373\
17153261638051438745378872870198618604977033121953641601830222252`187.6765763\
1219384*^-16*GaugeXi^3*u^19*Log[9/u] + 5.320953322897444388041605598439577107\
61320195531794802616809533470902773194157985425987504846306727867637232867373\
40785467548666912273126945520742802528634727051279113989661753316746434891502\
1419643`187.6400900672205*^-15*GaugeXi*u^20*Log[9/u] + 
  9.9767874804327082275780104970742070767747536662211525490651787525794269973\
90462226737265715868251147518198116263251397275165375046051211302285139275474\
11901132211483387306157874688995654215665161828817289316893581866`187.6400900\
672205*^-16*GaugeXi^2*u^20*Log[9/u] + 4.1569947835136284281575043737809196153\
22814027592146895443824480241427915579359261140527381611771311465915881776354\
74886465223960252133804261880803144754958805088118078044232447787081522589860\
48409534053721537232578`187.6400900672205*^-17*GaugeXi^3*u^20*Log[9/u] - 
  5.0675794260606152457125914317773966999495216862751720332195466601421765396\
40313412201939630976527824807402483698778133252682744865887866949545120360209\
9670744601984170385512744868025657853842555072857476269366055161`187.25611838\
81482*^-16*GaugeXi*u^21*Log[9/u] - 9.5017114238636535857111089345826188124053\
53161765947562286649987766581011825587647878636808080989671513879656935208999\
84878014662353975053039710067539368826461287203194728363966275481084759547907\
61607768005061357942`187.2561183881482*^-17*GaugeXi^2*u^21*Log[9/u] - 
  3.9590464266098556607129620560760911718355638174024781509527708282360754215\
93994853282765336700412363130783190389670416603658394426474896054332125281414\
036776922030013311368183192814504519831449615066990333544223247`187.256118388\
1482*^-18*GaugeXi^3*u^21*Log[9/u] + 4.606892584066447461451540005047282466332\
37721058391509890626694577438457485948372042261246281947851492075562553134936\
84845003375049002026824740497205231743774218602174339698438535729172012165327\
495799766876595419302`186.30105674670682*^-17*GaugeXi*u^22*Log[9/u] + 
  8.6379235951245889902216375094636546243732072698448408104492505233269710778\
61531975792398367786522215476416797871280065908438132821687880029638843225980\
951957665987907688693457225449219752280998905462456289361641529`186.301056746\
70682*^-18*GaugeXi^2*u^22*Log[9/u] + 3.59913483130191207925901562894318942682\
21696957686836710205210513862379491089716565801659865777175897818403324463666\
94128515888675703283345682851344158729982360828294870288940510603841563450416\
2106093567872340173`186.30105674670682*^-19*GaugeXi^3*u^22*Log[9/u] - 
  4.0059945064658740620859646580547966161847126911666987324787091940368745286\
15012990194735769299506432581458925120424815314691054901297550159138040995065\
813585388118695847252652264817415406573242121078330214363590061`185.446724410\
71344*^-18*GaugeXi*u^23*Log[9/u] - 7.5112396996235138664111837338527436553463\
36295937560123397579738819139741153149356615129567436574561090235484600796528\
71504572793993290654838382686574840047260272255471359872299653265388732482897\
702186915193173169`185.44672441071344*^-19*GaugeXi^2*u^23*Log[9/u] - 
  3.1296832081764641110046598891053098563943067899739833847489915578413082254\
80478898589637319765239400454264785250331886964602386641638711061826594527395\
166863584467731130666134581888605786385345407092445479971556`185.446724410713\
44*^-20*GaugeXi^3*u^23*Log[9/u] + 3.33832915334812248287863698016006009402350\
78166453606986033622368307364307472141651265311381390647382193035022225058856\
34486884748034907741504417287120971917451865682332989784949292451431688823394\
25371831590392891`184.81539847234887*^-19*GaugeXi*u^24*Log[9/u] + 
  6.2593671625277296553974443378001126762940771562100513098813041940576308076\
51026559612245884010746384161194066667198535564662908902565452015320782413351\
822345222248154374355846779923346434416543864225721842319867`184.815398472348\
87*^-20*GaugeXi^2*u^24*Log[9/u] + 2.60806965105322068974893514075004694845586\
54817541880457838767475240128365212610665051024516711443267338308611113327231\
51942878709402271673050326005563259310509270064322648269491634727681006893276\
760717434299944`184.81539847234887*^-21*GaugeXi^3*u^24*Log[9/u] - 
  2.6706634818624556254257094901738065740999718162521999274977982861845922073\
58319334753592109333708875002677894293532124323153910063876039236759287079523\
228439146199253517170191184211803249168840699411685240963518`184.110727153695\
54*^-20*GaugeXi*u^25*Log[9/u] - 5.0074940284921042976732052940758873264374471\
55472874864058371786596110388796848752662985205000704140630021051800372733105\
91358136976757356892366327410605332339912360034469410847039713109219157631139\
6909826806596`184.11072715369554*^-21*GaugeXi^2*u^25*Log[9/u] - 
  2.0864558452050434573638355391982863860156029814470311933576549110817126619\
98686980276243835416960058595842104916821972127463992237403155653718193030877\
52221808296816681028921186266547128841315679641537909450275`184.11072715369554\
*^-22*GaugeXi^3*u^25*Log[9/u] + 2.0543565857341803422977764947666814027235035\
36707812009081040411188149029798917950830596699034567244012534954270227563254\
56623938200007366041320284956650299364504046718658413292046209561621363976262\
7723488525927`183.13790471951395*^-21*GaugeXi*u^26*Log[9/u] + 
  3.8519185982515881418083309276875276301065691313271475170269507709777794308\
72971157807368810689813582523503039256676681102311698841250138113274755342937\
19311308445087597484524922586642928040057455492698154098612`183.13790471951395\
*^-22*GaugeXi^2*u^26*Log[9/u] + 1.6049660826048283924201378865364698458777371\
38052978132094562821240741429530404649086403671120755659384792933023615283792\
62987451718755754719781472622383046378518786498951885384411101220016690606455\
29089754109`183.13790471951395*^-23*GaugeXi^3*u^26*Log[9/u] - 
  1.5217456417381332505799483872980771784962085404297056717715838511251250737\
48564294440380346695471047477552258507223752811867357129892948159217152146377\
81573677192551809416180262267531898976192432331522403540957`181.8890808114377\
*^-22*GaugeXi*u^27*Log[9/u] - 2.853273078258999844837403226183894709680391013\
30569813457171972085960951327855805207571315005400821402041048470104453652225\
12946185492777985321602744584045064473603464265533799175162231058036081062160\
450663929`181.8890808114377*^-23*GaugeXi^2*u^27*Log[9/u] - 
  1.1888637826079166020155846775766227957001629222107075560715498836915039638\
66065855031547145855836755841837701958768556884271372757728865749388400114357\
668544353066811011063908298965092960751503377590018777664`181.8890808114377*^\
-24*GaugeXi^3*u^27*Log[9/u] + 1.086961180768587122367993247034532055604799220\
11441692105658047245201257113300725969654595372542076673850573880529858085542\
23695751498323768296992971596959630373698098134315258469240598656936914674071\
253584346`180.28018101228807*^-23*GaugeXi*u^28*Log[9/u] + 
  2.0380522139411008544399873381897476042589985377145317269810883858475235708\
74388611931023663235163937634698260259934839103916942953405935706555686182174\
429930695068393400184110962982612248175671501388360047065`180.28018101228807*^\
-24*GaugeXi^2*u^28*Log[9/u] + 8.491884224754586893499947242457281684412493907\
14388219575453494103134821197661921637926526347984974014457608441639516293298\
72623058580654439820257590601247112294516391674337956790942177007319645891181\
668627`180.28018101228807*^-26*GaugeXi^3*u^28*Log[9/u] - 
  7.4962840332264351314424217986378262439506112907656290558277195398357825739\
16419202672691278205162987251654789347365238376617229275212679368146760841608\
14607878085636237007538407489096661613689615712980903945`180.18276838823493*^\
-25*GaugeXi*u^29*Log[9/u] - 1.40555325622995658714545408724459242074073961701\
85554479676974137192092326093286005011296146634680601096852730026309821956157\
30489102377381527517657801527389771410567944389134514042056240525668029461839\
1949`180.18276838823493*^-25*GaugeXi^2*u^29*Log[9/u] - 
  5.8564719009581524464393920301858017530864150709106476998654058904967051358\
72202502088040061097783583790355304177629092481732210371259905756364656907506\
364124047544033101621393808508567668856950122757663312`180.18276838823493*^-27\
*GaugeXi^3*u^29*Log[9/u] + 4.997522698126234850136690196259591633364865957169\
26831776661500546333988165663239877258563745706927061141171163403516744461178\
19760176624099175670550341323706489717421093132556911574956605192146228605553\
419`179.97849380350164*^-26*GaugeXi*u^30*Log[9/u] + 
  9.3703550589866903440062941179867343125591236696923780958124031352437622781\
06185747698598070232004882396396959313815938958647091205033117018595438228188\
998194966822016454962354420920304363473527417863541266`179.97849380350164*^-27\
*GaugeXi^2*u^30*Log[9/u] + 3.904314607911120976669289215827805963566301529038\
49087325516797301823428254424406154108252926333536766516539971408997456610295\
46687637987577480992617454159145695091735229009810087167934847806364241098088\
6`179.97849380350164*^-28*GaugeXi^3*u^30*Log[9/u] - 
  3.2242081953422842353059535665656636787508140895690491127144189214514509448\
46973460602998729107881447419289873764686669919168987014379957306770385141085\
042922395594941316523498179638228786279477343170470967`179.29683456395375*^-27\
*GaugeXi*u^31*Log[9/u] - 6.04539036626678294119866293731061939765777641794196\
70863395354777214705215880752386306226170772777139111685133087875060984418506\
5196241995019447213953445547949174051496848155908682167897427402001844463306`\
179.29683456395375*^-28*GaugeXi^2*u^31*Log[9/u] - 
  2.5189126526111595588327762238794247490240735074758196193081397823839460506\
61698016096092757115532380796320213878661460874350771104984341645914363391472\
6897831215585479035339829528423662392808416743519304`179.29683456395375*^-29*
   GaugeXi^3*u^31*Log[9/u] + 2.0151301230272957346846761871513597727472620079\
28792350071659874856029639492297216336967430019068439493606088986241501548291\
13057275184255374288787318776556824406143851058891347664521536203232964171010\
779`178.2489012483491*^-28*GaugeXi*u^32*Log[9/u] + 
  3.7783689806761795025337678509087995739011162648664856563843622653550555740\
48057280631813931285753324050511416849202815403045869823909704788267914762227\
0604404576151972073542127687097788038106180782064521`178.2489012483491*^-29*
   GaugeXi^2*u^32*Log[9/u] + 1.5743204086150747927224032712119998224587984436\
94369023493484277231273155853357200263255804702397218354379757020501173084602\
44575996237699511163115092794185019067299883639758865362907450158775753258602\
2`178.2489012483491*^-30*GaugeXi^3*u^32*Log[9/u] - 
  1.2212909839372604718144871461668301572795537023653701075055963026245248721\
05313101858796389201448307225382453289634950286482659040687289195302173607995\
4984479499810536996786527477762888165673683592875088`177.4556072867635*^-29*
   GaugeXi*u^33*Log[9/u] - 2.289920594882363384652163399062806544899163191935\
06895157299306742098413519746206598524322975271557604759209991806553178715498\
5701288667241191575514991559589906214475686897473902080541531063815673664079`\
177.4556072867635*^-30*GaugeXi^2*u^33*Log[9/u] - 
  9.5413358120098474360506808294283606037465132997294539648874711142541005633\
22758608271846790636314900198300416325273049113145773755369446838298231312464\
8316246092269820287394745920022563794325653069336`177.4556072867635*^-32*
   GaugeXi^3*u^33*Log[9/u] + 7.1840646122319850281587079971024055361613704434\
57735618682783998458767339445637500648974503615152729540173003204013373208196\
13489955479316043292600069510115705587304332053550378760679907304125443273273`\
177.06908710346943*^-31*GaugeXi*u^34*Log[9/u] + 
  1.3470121147934971927797577494567010380302569581483254285030219997110188761\
46057031371682719427841136788782438100752507476536775293666523717581173625130\
33146694797619562260040696017627482619523520613739`177.06908710346943*^-31*
   GaugeXi^2*u^34*Log[9/u] + 5.6125504783062383032489906227362543251260706589\
51355952095924998795911983941904297382011330949338069953260158753135447818903\
230390277182156588223438043047778949900815094168362334067811775813480025573`1\
77.06908710346943*^-33*GaugeXi^3*u^34*Log[9/u] - 
  4.1051797786572300715066452644628515397693197038623110218867622463688175983\
39431972222152281751730394689253408982204823612936755895942277842888434709847\
0641044512843670483940406452154264045103721032036`176.14409350305007*^-32*
   GaugeXi*u^35*Log[9/u] - 7.697212084982306384074959870867846637067474444741\
83316603767921194153299688643494791653552828449449004235014184163404427425641\
7304891770955415815080963245195846158188215738826209778924508456947693507`176\
.14409350305007*^-33*GaugeXi^2*u^35*Log[9/u] - 3.2071717020759609933645666128\
61602765444781018642430485849033004975638748702681228298556470118539370850979\
22576734751844760684054370490456475658961706801883160256591175655784425407455\
187852372820563`176.14409350305007*^-34*GaugeXi^3*u^35*Log[9/u] + 
  2.2806554326537258487700285144964388964488187304475233724163044119011944526\
72441325955130948504989181361651967294057452501543148183197169129322437496190\
791331954503156140243366603138760246133047477633`175.14147872880585*^-33*
   GaugeXi*u^36*Log[9/u] + 4.276228936225735966443803464680822930841535119589\
10632328057077231473959876082748616587052844685471505309743867635772344039340\
284349469211747957030535773374741469341776295631238088517546149946402056`175.\
14147872880585*^-34*GaugeXi^2*u^36*Log[9/u] + 1.78176205676072331935158477695\
03428878506396331621276347002378217978081661503447859024460535195227979387905\
99448482384766830584518122788382283154293899055728089455590734565130158702156\
4422914433419`175.14147872880585*^-35*GaugeXi^3*u^36*Log[9/u] - 
  1.2327867203713047315092355426153030782363815976808281064806729095942391060\
19782460650984210236518195895445527688544357341651087731730095413731640806243\
72508830375866007641443528704712896765887151292`174.97790979852527*^-34*
   GaugeXi*u^37*Log[9/u] - 2.311475100696196371579816642403693271693215495651\
55269965126170548919832378709211372059539419347161730396036441602067001559578\
94969939289007468265117069845405695474876432770661632133668143603840867`174.9\
7790979852527*^-35*GaugeXi^2*u^37*Log[9/u] - 9.631146252900818214915902676682\
05529872173123188146958188025710620499301577955047383581414247279840543316818\
50667527917316491229041413704197784437987791022523731145318469877756800556950\
5983493369`174.97790979852527*^-37*GaugeXi^3*u^37*Log[9/u] + 
  6.4883511598961812391269256714345564548550485585790506665027457131533891689\
00926501646986370281204560253301154164102035198606527351216017662714322871211\
78223062781992501259850532001821553964962933`174.1627406265204*^-36*GaugeXi*
   u^38*Log[9/u] + 1.21656584248053398233629856339397933528532160473357199996\
92648212162604691689237190588099444277258550474939664057691315997387238783530\
03311758935538352209168242716235939862219747503415413684305499`174.1627406265\
204*^-36*GaugeXi^2*u^38*Log[9/u] + 5.0690243436688915930679106808082472303555\
06686389883333205270088401085288203848829411708101782191062697891526690704714\
9989113494931375137989955647431342048676779843164160925822812642308903512729`\
174.1627406265204*^-38*GaugeXi^3*u^38*Log[9/u] - 
  3.3273595691896337041742403375201000013913577337506488170389907515562654794\
24757955853978435659606482387228245863689342404257264316414351759805024602357\
61239292051106232222228440669804843446884913`172.53263479109182*^-37*GaugeXi*
   u^39*Log[9/u] - 6.23879919223056319532670063285018750260879575078246653194\
81076591679977739214211672262095668617621544760529609944175170079823705932769\
095496344211294205232367259582418541667832625588408146290922`172.532634791091\
82*^-38*GaugeXi^2*u^39*Log[9/u] - 2.59949966342940133138612526368757812608699\
82294926943883117115246533324058005921530109206528590675643650220670810072987\
53325987747198712312347675470591884681969149267439236159692732850339428788`17\
2.53263479109182*^-39*GaugeXi^3*u^39*Log[9/u] + 
  1.6636797845978430679862026029561575068313325876746467837404295106988158827\
86398402576767625426601713039997959504933412546961342166642043606685265519561\
5705471739961268682566485204058163848709151`172.82648573143007*^-38*GaugeXi*
   u^40*Log[9/u] + 3.11939959612095575247412988054279532530874860188996271951\
33053325602797802244970048314392976748782119499961740717501485255525165624538\
31762534872849177944775951242737877981215975760905721632966`172.82648573143007\
*^-39*GaugeXi^2*u^40*Log[9/u] + 1.2997498317170648968642207835594980522119785\
84120817799797210555233449908426873752013099707364532588312498405863229228552\
3135485676890965677228636871574769899796844741158255066565670440506804`172.82\
648573143007*^-40*GaugeXi^3*u^40*Log[9/u] - 8.1155111443871032972475308295327\
37853166631454021014494394617454434914411333698121471496727926833897381414038\
00720869863111071790663159741500801038416074498795544597425282634965333762179\
848371`172.1114108292707*^-40*GaugeXi*u^41*Log[9/u] - 
  1.5216583395725818682339120305373883474687433976289402176989907727065464521\
25068397775905636486281355759015132126351630993333259607493424515314001947030\
1396852416461201724049405600008040872157`172.1114108292707*^-40*GaugeXi^2*
   u^41*Log[9/u] - 6.34024308155242445097463346057245144778643082345391757374\
57948862772768838544516573996068186928389823292297171931317958055552483645559\
35480475008112625582021840192167385020585666670017030066`172.1114108292707*^-\
42*GaugeXi^3*u^41*Log[9/u] + 3.8645291163765684783054922847926553691825153966\
87894460292985161183108571642074264957262325491755091579061177548780414763265\
678682852948668460697870728557050428110507894577882132865065065269`170.708090\
4805392*^-41*GaugeXi*u^42*Log[9/u] + 7.24599209320606589682279803398622881721\
72163687898021130493471772183285718288892467948668602970407967107397079039632\
77681123147530349278753363808507616044469552707202302333528999121996997379`17\
0.7080904805392*^-42*GaugeXi^2*u^42*Log[9/u] + 3.0191633721691941236761658474\
94262007173840153662417547103894657174303571595370519497861191790433665296141\
54495998469903380131147097886614723492021150668519564696133429263897041630083\
208224`170.7080904805392*^-43*GaugeXi^3*u^42*Log[9/u] - 
  1.7974554029662544979044374933179391996326927513967575421319146246975270863\
79996649807226569509548524868955856096357465601047957673902766245436809103148\
301708720005562068993832534187407321452`170.64016574009148*^-42*GaugeXi*u^43*
   Log[9/u] - 3.3702288805617271835708202999711359993112989088689203914973399\
21307863286962493718388549817830403484129292230180670248001964920638567686710\
19401706840306570385001042887936343600160138872772`170.64016574009148*^-43*
   GaugeXi^2*u^43*Log[9/u] - 1.4042620335673863264878417916546399997130412120\
28716829790558300544943036234372382661895757429334785053871762575279270000818\
7169327365361292475071118346107099375043453664014316673339119699`170.64016574\
009148*^-44*GaugeXi^3*u^43*Log[9/u] + 8.1702518316657220223870291195645374930\
74368763024515524796896583632073081933302459090220980808491431105395448491252\
8946759975140738053843706202123092790581086849105364169475028674880678204`170\
.02600293139366*^-44*GaugeXi*u^44*Log[9/u] + 1.531922218437322879197567959918\
35077995144414306709666089941810943101370286249421107941643390159214333226164\
65921099177517495338888385095694912898079898233953784207255781776567876540127\
164`170.02600293139366*^-44*GaugeXi^2*u^44*Log[9/u] + 
  6.3830092434888453299898664996597949164643505961129027537475754559625570952\
60392546164235141256633930551090194133791323965623057870160456539547040866624\
26414741008635657574023661522505298`170.02600293139366*^-46*GaugeXi^3*u^44*
   Log[9/u] - 3.6312230362960828655262643692875308543397885173731542467010475\
96464283987571699972921534624064702848142025393846332772611222627893746249938\
558112142399875396981853931278981332685206785293`168.89364940611898*^-45*
   GaugeXi*u^45*Log[9/u] - 6.808543193055155372861745692414120351887103470074\
66421256446424337053247669693744922787742012131784026629761346187394864604242\
730077421863479646026699976636934097612114808999878476272242`168.893649406118\
98*^-46*GaugeXi^2*u^45*Log[9/u] - 2.83689299710631473869239403850588347995295\
97791977767552351934347377218652903906038449489250505491001109573389424474786\
02517678041989257764498525111249902653892073383811704166160317801`168.8936494\
0611898*^-47*GaugeXi^3*u^45*Log[9/u] + 1.578792624476602639605338683393845002\
29171050524099281550098306207747283421987172542320171320079737138678994782333\
268796615992504434606789513498015960580684260315009659093492683648866985`168.\
38840948560494*^-46*GaugeXi*u^46*Log[9/u] + 2.9602361708936299492600100313634\
59379296957197326861529064343241395261564162259485168503212251495071350231152\
168748789936549859458148877303378087799260887829880906431108002987818416256`1\
68.38840948560494*^-47*GaugeXi^2*u^46*Log[9/u] + 
  1.2334317378723458121916708464014414080403988322195256371101430172480256517\
34274785486876338438122946395929646736978662473562441440895365543074203249692\
036595783711012961667911591006773`168.38840948560494*^-48*GaugeXi^3*u^46*
   Log[9/u] - 6.7182664871345747897785129936447730448409009887046218133725583\
08853171663779292259480626454228306211310661652298485452687586359770806307620\
604302459648651079537355906751590807110605955`167.91205057006337*^-48*GaugeXi*
   u^47*Log[9/u] - 1.25967496633773277308347118630839494590766893538211659000\
73546829099696869586172986526174601678074146207490598059660223789224424570261\
82678863306711184122077413254232515923276333238616`167.91205057006337*^-48*
   GaugeXi^2*u^47*Log[9/u] - 5.2486456930738865545144632762849789412819538974\
25485791697311178791540362327572077719239417365864227586454415858191759912176\
8435709424278285971112966005086558885593021496803180551609`167.91205057006337\
*^-50*GaugeXi^3*u^47*Log[9/u] + 2.7992777029727593858054193059625177254619899\
74996246066424353320624125167326710387864042497367161797506406486743882585264\
70608031389395299414100449862277674509812572488380903561745437`166.9362764588\
7742*^-49*GaugeXi*u^48*Log[9/u] + 5.24864569307392384838516119867972073524123\
12031179613745456624761702346887375819772450796825634283703245121626447798473\
71323900588551161864014383434917706397058985734157141941782727`166.9362764588\
7742*^-50*GaugeXi^2*u^48*Log[9/u] + 2.186935705447468270160483832783216973017\
17966796581723939402603173759778697399249051878320106809515430188006776865826\
9738051625245229650776672659764549044332107910722565475809076137`166.93627645\
887742*^-51*GaugeXi^3*u^48*Log[9/u] - 1.1425623277439874819745328239188226682\
38556703339145396673706258472834144640563140573170027790413157375464715328016\
0851376103247014651491443206573070098079494191453496948838647393763`166.07800\
93246346*^-50*GaugeXi*u^49*Log[9/u] - 2.1423043645199765287022490448477925029\
47293818760897618763199234636564021201055888574693802107024670078996341240030\
159633019358815247154645601232450643389905160897530677907246386331`166.078009\
3246346*^-51*GaugeXi^2*u^49*Log[9/u] - 8.926268185499902202926037686865802095\
61372424483707341151333014431901675500439953572789084211260279199581808850012\
56651375806617301964776900051352110141246048370730444912801932764`166.0780093\
246346*^-53*GaugeXi^3*u^49*Log[9/u] + 4.5702493109759580462917526121149623559\
92981056772630693165214431960167996556268322733679352565204007512864629320029\
09428304473978928562711560475649624433606786334089418252030221793`165.7743723\
7226712*^-52*GaugeXi*u^50*Log[9/u] + 8.56921745807992133679703614771555441748\
68394814486825496847770599253149935430031051256487860597575140866211799750545\
517807088871049105508417589184304581301272437641765922255666586`165.774372372\
26712*^-53*GaugeXi^2*u^50*Log[9/u] + 3.57050727419996722366543172821481434061\
95164506036177290353237749688812473095846271356869941915656308694254916562727\
29908628702960379396184066216012690887553018235073580093986108`165.7743723722\
6712*^-54*GaugeXi^3*u^50*Log[9/u], 
 (0.2068865740740740740740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407414`192.9795694625\
6514 + 0.45814892864851151394246882672826083727875387074220293222551275304488\
98925834054789665884120290587390807299292831870030527011856722261265754599482\
4701873682962816643164403270099456078150751338926068070314586826728`192.97966\
59602892*I) - (0.091796875000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000012`1\
92.9794433084633 + 0.25770877236478772659263871503464672096929905229248914937\
68509235877505645781655819187059817663455407329105852217926892171444169406271\
96198696220888948039466665843617799768394309440439597976281459132895519550900\
35`192.97947785465593*I)*GaugeXi - (0.112885473972517690349407434894220717907\
73046103178112794809048666953183362525006826825225786091864885187533741893259\
30218459941161722662334324299176820989278774791647943564535230664849118859417\
8100090303085080944`192.9796567099374 - 0.07363107781851077902646820429561334\
88483711577978540426791002638822144470223330234053445662189558687808315957776\
55054062041261983036341771056063111128011276190241033657076684088411554170850\
36613118082729130025724`192.97961451357125*I)*GaugeXi^3 + 
  (0.063657407407407407407407407407407407407407407407407407407407407407407407\
40740740740740740740740740740740740740740740740740740740740740740740740740740\
740740740740740740740740740740740740740740740740740740740740741`193.616724156\
74326 + 0.2181661564992911971154613460610765891803589860677156820121489300213\
76139325431180460280196204313685276538061563422382406048183653441012654980927\
73667558896648960306268763461952121941976548256631460985864088965109`193.6169\
4195221412*I)*u + (0.16167534722222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
21`193.61695116036958 + 0.523598775598298873077107230546583814032861566562517\
63682915743205130273438103483310467247089035284466369134775221371777451564076\
82584303719542265680214135195750473504503230868509266074371581591550636607381\
3516262`193.61697048846057*I)*GaugeXi*u + 
  (0.079861111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111111`193.616973567\
85103 + 0.1963495408493620774039152114549689302623230874609441138109340370192\
38525392888062414252176583882316748884255407080144165443365288096911389482834\
96300803006984064275641887115756909747778893430968314887277680068597`193.6169\
73369825*I)*GaugeXi^2*u - (0.003038194444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444445`193.43281225342477 + 0.0204530771718085497295745011932259302356586\
54943848345188638962189504013061759173168151268394154407994675443271570848350\
56701721751009493640446197531333646560840028712696574558011432060301399059199\
467424758340479`193.61683452473642*I)*GaugeXi^3*u - 
  (0.145948369531659377328266341797385187246676712524105896980054830660845640\
78642390013712757712146748035941665686035345336272172295601124759929663316394\
349036507452962790304896775787143302984414763802151810497503285`193.285311957\
33797 + 0.0583123122001191903401202239780531871080836055353832656242348683328\
73992795007222925494645034856682546136407812939439248036335507370344740497988\
70986452470524073958403934925324240000540645305630507782024166988822`193.2853\
126054489*I)*u^2 + (0.1168118246964555529917065253978785574844600189135436059\
83064317301630171303202870521216454402590639772186651007594730264657617772380\
55100007905450336250756880671967593889977473082390135591131043650801521244760\
068`193.28534180152866 - 0.40082981114233199803366127400156594637141418343043\
04092894504762915885226448952035447323882577865092684913413492785761937047300\
13278082741338801723609756858108328589942536105356462623768202576120152418526\
0974909`193.28534578987518*I)*GaugeXi*u^2 - 
  (0.009892259330325733035069398341742210084086172297456996881561124245682619\
62767034104030643736345717308586096614594007114616986919453339672934014122055\
139453468967561808835056070860847314896752130890331573489372631`192.844318852\
9177 + 0.13514181360928315821318855603227799829783348303639054746863669831879\
68863043643145628957882043387550462999659128977535459687359853259606168354080\
1466293427646439300827595144487008869613250725635599444021366220053`193.28534\
68329233*I)*GaugeXi^2*u^2 + (0.0001513257204447938834450851337130018352144288\
59887034626135120724336431281486421101595106328116911582259265924324594430061\
15543933179785152459120825051059610622181066260457192144328859085206798579754\
870184396661`192.34944524356789 - 0.00693132059711289740835580318214878746875\
09886198597169805943149642208044264850531292068187335745493759733446642545652\
74358822501489532172892623224967297357789513430637471724891038741982132519033\
95375071723659828`193.28522226303872*I)*GaugeXi^3*u^2 + 
  (0.132301344213619173813631466534972820189935637659831015509279282804911970\
32944409894179886395570759783366998937709291555577074945837664924093975377635\
771249691748284335639445102835122405491523917106087871479027963`192.873228172\
9858 - 0.01632505327439826447551223103927534696815992138545115288581992336442\
53338823076418300525167392939801534089866368788627712619045518452774215764192\
1541241890003018909063046703497240400459287664470845263071174284026`192.62220\
437521427*I)*u^3 - (0.1952068789833224946109490839133982883262387903117676602\
71085133608100831031992744872602534307470232102078828164594883962660722412597\
71032084955467664036665880456039735336943227180416431846347736836262091176992\
926`192.8732246346354 - 0.276798311058475706340241582814990922522580463573414\
27155291395496462097676914081020898049893422298819460766560859214767767363301\
03032848060070520659071535012336838857849364235175471388274560060116612581506\
2874488`192.87322497293965*I)*GaugeXi*u^3 - 
  (0.029685440693097005166205774211920647724431391412257630212501526896634504\
48079861456023174054197646717970923465561263851870781434073742348216811755626\
055486968554806725149049900076187175107223423287925309083353009`192.873226606\
58307 - 0.0817449734537467633636327389253540059459740151500638388773916052610\
95874426257238604561777219764448742505310721603324765722992270147342396032977\
24454449537201184509817987297163541986901089377639072110135495062869`192.8732\
2718015807*I)*GaugeXi^2*u^3 - (0.00065437567855380029340905408613756878436905\
29993693141844096790623993704375834643476394782813097055782355277204112385398\
97451238212252123026049864417400806199359560240379156542392704539190487155319\
69620264158719`192.63476384040163 - 0.005123089014502388450782309901074149329\
26100191048931115424619272401019586430346367696079781724635788728084491274188\
87638045779751952583475822424645983748129219394957879066462865965362717563164\
3634873459205587068`192.87309413234186*I)*GaugeXi^3*u^3 - 
  (0.072544659075528930231430721125889515994576567608599804653839571819009035\
69876417403752201270146432089651973172100852710340202184600205084836568019065\
566209587567831325686208842487122047377363266308237626542357169`192.903037207\
53113 - 0.0129768295717150029505086353087076050910004491701450316678640772836\
17923897697677016990976782533904592563412979818215272340854905065196768206252\
00521196062507084533870398103452641400513780335507141043391381603319`192.7828\
327706002*I)*u^4 + (0.1395634550009144697020174561441074890278123395097739820\
32123182941369885656869299301371051817808383672635128543991005308941051129379\
60072147472477654507159665338717005649715592541408247120397936431388498643519\
682`192.9030081041504 - 0.153941093803433400715657956078115071918750593545814\
11204364590043648962456511847950708181815987361495604090691194900873109461491\
53705349824866416524479247386632654130185662382039438415757735023741498986961\
0531084`192.90300841656148*I)*GaugeXi*u^4 + 
  (0.027535346785326278958905693626495982560311964688875813325905009670450414\
71475322569672057086679373647016426589032645250308109901502664753531343899796\
36450739624604313280606775884387243521346301226875378680113978`192.90303863813 \
- 0.0424997548694864075862269607784617820589516193538291814701650204727855678\
81965425946660550567167485912667162507236654432700847299155407146317529492736\
13453786502709868302841070611409170019971597908577853256425456`192.9030388610\
691*I)*GaugeXi^2*u^4 + (0.000967246127527568049699070648268474608128281713567\
67376095636437681192231775612806996274306837865141969244870828501936281137970\
73410477122739059695843951656118202388855543244068613783439888933783715718485\
3408082`192.90290413238364 - 0.0023808967011606835263907464189076049001519726\
08852744009793399355423933372341852721557992901252998292782100768627697742921\
20067194708990935796042359747445012635234412339262260234633249557273115106297\
400547700578`192.90290647012597*I)*GaugeXi^3*u^4 + 
  (0.024692871196662384784977140095000460675094775616500196527554459710217050\
62699832911282179778480021297417749634415157749406811086441734149081019956204\
42923732168426902748448176087006836319532508796816925347553116`192.9499647367\
8864 + 0.00165293681392462856647023106754618621569298218398118478546639653605\
67217750022528522112560005904736420166976692670785712328721340546784441167275\
0352203438449038850897052460523047809023204085450948638811170476076`192.46593\
140602116*I)*u^5 - (0.0729107606258899555831524934481907492947337179350408897\
96093006691270618213447020248637050754241245381244798708242018110136075593525\
87318279143884418713449656575974011318556317370336074652736439230551957345544\
218`192.94992369069223 - 0.06901396251296642162089361246102683931166114055064\
98904132553673155915359073094111634434701465676614899432731306215184988845829\
00977668655742809891388625819715773686210826251322299083609051284314166341548\
51604926`192.9499234013517*I)*GaugeXi*u^5 - 
  (0.015521449308917348855389910997327027936207910843037802788900847647420389\
42662285063333773440623453617614722410922629724422355615380036397684952269990\
814707283727184798075480285275968157394221095685008485377442549`192.949985566\
58985 - 0.0187139992896392265152567709083616861243748910402754858426192412567\
01395764591050818193540264069724906737180717117717638810224044963994500212493\
90327734602162921933297690275356655544609398568115467504376337085658`192.9499\
8563335676*I)*GaugeXi^2*u^5 - (0.00063789522016922813811892929260863051045958\
26838163767108638694048608451441181941717227972051480962977383892416841182513\
12791488659167938923188898092074709335477841918084863340527751686930253298009\
71934302848336`192.9498531157668 - 0.0009669879873262002848827637718026818146\
97923645666127778572557304999677105878771090119301292599309505242344866110775\
79932279911000714038235631073642163718173885409435526148369262524942675165164\
68576133699799911`192.9498540350324*I)*GaugeXi^3*u^5 - 
  (0.004707379004889746198348387960541243549942265925500960911849955256735362\
84790220342764276004295683486061619347476039834345750944033101108943719647532\
157186022268441401724106693812809564639951147966757977316820316`190.898175571\
70224 + 0.0050062540200951350641579254782143584468903538163808971684331577285\
11972676004969235760509412907055046502616437071624571040573437065046315380351\
70304189557034689999870798171409027453203904171508091556017465832954`190.8981\
7555552617*I)*u^6 + (0.031948660228213033173015637104983818197457832218279497\
21278860230516263378967653185571018629017049034901100617966923786224651044800\
38523299937059597111418157450896889609786178000281676849591605584607281071187\
6487`190.89817566619294 - 0.0258749703259491084546030182864656302604489690307\
49649544141850226231915368980873189908071564779856104054884982763607193845377\
88196149571396853140579417773335569700497948698000579959199309458665171960678\
277481903`190.89817565098923*I)*GaugeXi*u^6 + 
  (0.006960726738022764452204517340413768532360450544017657478294898241070438\
96068936573651046218572688135361951417483341522777781420461511187223965112204\
345000652651253199978508738595300122342614797664408574189535177`190.898176045\
34971 - 0.0070597361150579642975663232563788659361049683513534579173724369178\
59427157480300558612606268727210083927066120969739038558664444761194494809689\
01056057794199619659777747290739132292771619906961446700398466431906`190.8981\
7604601447*I)*GaugeXi^2*u^6 + (0.00029876897924416466863720849842454139469454\
58513125618772835144510186992771053377143139658919000131831341868035257161938\
95126254352987188399629171960968939136391942481967410228119255494366816847954\
14435000774845`190.8980176944942 - 0.0003507181685766555901455539547148762886\
78630132507091930191002852259340664820423173647274091474778842079893950443942\
16851525119891288220373466122579180738591361084792958698326545633911598870443\
220096711452540199`190.89801929127816*I)*GaugeXi^3*u^6 + 
  (0.000257038077694472084763704905256611365127296372431697362829252390812575\
12178654204136699902987574826394279384965157685762218600897687062115018141154\
06329572969791142702452827953480312480059488522633682045394403`192.6394989044\
166 + 0.002732990594687964283461125250890049997541392828724896871760075774390\
77343199802670877656007530678865583246355269181143538474447533082927663370041\
906458569948578250112512138313922326585408864235118538817962067782`193.005953\
85019778*I)*u^7 - (0.01235102662530852393134086768720786772805330132393378325\
54319675962558321424548172303670511373608597051253203474432735276832058155942\
32815289215437178319310892761415495213743455091657805498053370151206585034932\
77`193.0059837105826 - 0.0084710816223671841770650602978512989187908596157675\
15215121270992120854047974090870554593358362887672649509270435610194139829234\
34273057811971540009415950743729399175937457460070637651410839954221365794182\
853907`193.0059786755358*I)*GaugeXi*u^7 - 
  (0.002710748584431639493497947080723259145346605889830806769827598774286027\
73560888238671326569979474532914871106329551684372710364912406199631005918521\
667216208078404097688728078194753325979881391577782914864457499`193.006090517\
84664 - 0.0023396531352907326079255455272119505997828572601720727903306079804\
32122658027010652142758030004895348999493640151312150292212743179790853386395\
36632783951592851455561968410843447321643511365161010386835858346671`193.0060\
8962027732*I)*GaugeXi^2*u^7 - (0.00011629519260035564134406427796847530741848\
58433458917254281738416521837724544210295458092593451704248441989406181596517\
38219055279335882669106749491092944863997605049936311059777932594615294334383\
71172697758896`193.00604988517352 - 0.000113490075870200843015850773103216665\
12238413816413697244256563335440792435799908005250257484917170925822443406354\
51080545088251398543473088809441046794720924996702892653757837156876395332503\
3068237573628756957`193.00604916408213*I)*GaugeXi^3*u^7 - 
  (0.000085633973301698607908982739523930072789397822484476838526485338100299\
28202305293761880126810953088930378355483918756825269776944545048809389520406\
358423159267639147491300352509546461852691569150487337034598453`192.826593315\
67947 + 0.0007186024608125113378026171236744884868286485271249493160837730769\
70515171043276755471544317733593010340664815315896114518409015339802912573629\
02497964448477292756699957717817289109454145423661946848148932339881`193.0519\
597622081*I)*u^8 + (0.0042764784823059448329779688667789782938731655330348411\
46484536539250620146745430864611854598296190195289915925511196017022745390071\
04150843053929702184377638928442643783119328215212418440213032742573230758727\
654`193.05261471149254 - 0.00251883040653538958279794194371855317963012485611\
25974985085759002737942303905007908000650182367401312753532225761908471737497\
52045268706553162579833829987033895062966605481174312403708339908260066365668\
16410084`193.05260401319546*I)*GaugeXi*u^8 + 
  (0.000947792552574449412255786693355291349625990871408190355021761530915629\
43256493548241108447508298660474971328784644455435941710751934655214706355066\
777284191410910073450890270959086965613166620351190915532721461`193.052802221\
86724 - 0.0006997862388786895412228480383407303720927440290908435354925871654\
32223316545943131888470532870056544163876784613670238387477336876454489955630\
44013202968144593454064735978840751461931051444734144108093117318621`193.0528\
0010036392*I)*GaugeXi^2*u^8 + (0.00004020702620481230935684636587255936480695\
23255359018744230303880240343289434011510792624478925109499497924699510120483\
58564287034954235322103798050979557300922451612434026230023186407538246820287\
1033825111944`193.0527779870236 - 0.00003319989254634692229181322073679725309\
24792784003883647184037356765155309492236464692633979316302159982316040200516\
56024177370315441085531598544372392033644750483083646552471536323259217634645\
97075813550911668`193.05277629628156*I)*GaugeXi^3*u^8 + 
  (0.000206806913424110655699955625332844462736915526539152764523462370431232\
15473924985484290750988855696721733905063037461440223524381218750577843708578\
809537669731827721129089840791960113711750060657574272478542008`192.245815014\
88092 + 2.6809062021638533624759113507617763451065354276424915815171839926022\
12460972237216764705887295431860245690905662162907428874637151333460265884583\
35231154471889119662952422579863554904036182443620355546744027`191.1044398695\
022*^-6*I)*u^9 - (0.001330670002875241210470326507345674708429009917047104059\
14368573402765614624157590487674784581378070400756418415076132703056372809538\
96483425327305373737695411106149022817753026654957756883220177549984511033245\
1`192.24573364653054 - 0.0006993794677536590974785473624600569375608327837606\
13959034164110038403944280944910292111226089837908117594245926723469969237515\
18881143245218135936882106296898830007191682022544509796814683460393812194722\
968583`192.24509406817538*I)*GaugeXi*u^9 - 
  (0.000300969782421293241564016585462101090172162079150402275366482630754352\
28955996067927501924813953898778451079143190165510853466164423813696878678900\
069226504488560927188495507564641608887869568479640111183330496`192.245697038\
5633 - 0.00019304900867222360269320407140168542924581600143856602217353573691\
09313693944475393635832827265967374010885854119407867810242445790883374761104\
9451587445206906920666645982843222030442533800002190311239383336601`192.24528\
04067561*I)*GaugeXi^2*u^9 - (0.0000126604108720460701808539144603617843135445\
33656520008711748623457262011987125056965418478618015164121517851576984897576\
61386341406997132731175146405482133301280407643430150441100834564511649665670\
825826435033`192.24567435946184 - 8.93964551210952967155811636677453007900950\
26654779459565290793163669914368790937285192124458199000462736148905325852943\
59092398134964427644627720378473787011153932314971496255903337927753351984967\
2116368112`192.24535471609437*^-6*I)*GaugeXi^3*u^9 - 
  (0.000139983415892226332814579608329065916422466211961563631711224887137078\
25925537192046462759234538534335339059815210786486224346608428221490469745385\
544457613451854039241474207208719096415598589659025375744099476`193.705276927\
87823 - 0.0000818276513678188791811499815604035419255512447218561070399463839\
51702270060899018403689012642706385756375874368561540641994454752075666783488\
53341230945301017108835010703530730280942391710324666053321722555352`193.4721\
0042702065*I)*u^10 + (0.00037375070850574095150615066937552700625085377335349\
55541158446303172967216433513843591497100767728020753975851887548080231427625\
16968891241186449961135084099774297456146325943858634132000565519137401171117\
40985`193.72234144978665 - 0.000183214266525843096375671992717389051445680296\
77868229552907188269241933481519050750504969457785774064502969876282083237472\
55765235449935397596637196202917851609139120430303220478285631698311790880237\
9516268013`193.41271871346197*I)*GaugeXi*u^10 + 
  (0.000087200171983612251824531327528442260749053213250963067657900235354832\
89438609240008712481120128167467418184554339476895619055374761823398097823304\
317651590366449757867427368682027705158928158248387973020978871`193.707955933\
67234 - 0.0000497308883768285588753903667966847651639095595936023593368923237\
56611658332684830921827941937458197125046497113804599947319919030278439726889\
59687029370256402966175989395725957565641431097916440398949089131233`193.4640\
6480958683*I)*GaugeXi^2*u^10 + (3.6575141637294939544071178781290792334357970\
19055116544301112711901679668644590231883344154740818977087146375761375972765\
57363241861617902257856282233526390753661913478669326127777077867747115006818\
249272255`193.69966283945917*^-6 - 2.2452550225159770221807455145346611673273\
78087377186543042142262894445749965409806587917733641626697287556235906913206\
46072124780315828872943681929400669145208050194217325466598590811798407717795\
635475626131`193.48774249940843*^-6*I)*GaugeXi^3*u^10 + 
  (0.000053168032084367425666513102793745133766328049802583500333150018404842\
05942133751356782845975808799669700598547324719637609199785163424617881090804\
045306385431396173467906715893976270855336011191424022547272241`193.251096663\
97208 - 0.0000367022367690754029768470791570997944292974005845000852699116149\
71078666486306762117387891519426336346259970792525485482012441322358486437858\
45113454120654441101899648726373942758629886354329485331759241189912`193.0901\
3861052046*I)*u^11 - (0.00009584666487957835282989803955502537112264245897656\
81622325639660044655820741951140781479072285133201613674529748510276892747446\
85807048213848864371734170980690832869472137934514154901915689594237885965400\
23289`193.29240073397239 - 0.000045034169599472880582693129504815149828422118\
55443802328364953109422926396195477292277678736120437869527886354311349379816\
51752261800530461732178955421877343450549205361661805584198069337236506764527\
9109997297`192.9643658874353*I)*GaugeXi*u^11 - 
  (0.000023154511448313313913986421418067328040606311355182542006530803859661\
60443579384954020163236753795657119896802050805312833729026437336162961896944\
0447134693752661472534843382382882190344106372224175564366296`193.28412721754\
353 - 0.000011990701766235826011171487898683779016582527732690943493364563624\
60795219373045728149345802069389261821920083584225830956831829139153284125710\
025961823511386713796659147213971599466448806021080933816223471127`192.998336\
19687544*I)*GaugeXi^2*u^11 - (9.720805642094135652016387733592124259335339200\
30832725623536418757599542320680772945197842216286653517455741871946911816011\
77964468953742390008172993917868606241567015783956602228398899875153361290270\
188256`193.27945267629045*^-7 - 5.2866423708369253121876176934223036978204894\
38889306266623429465553277813774572451240246160447764081086624619717849232715\
96885032978385254333363717822115157211547851704375023659267121902220021246837\
61237375`193.0149303487412*^-7*I)*GaugeXi^3*u^11 - 
  (0.000012007665768974338901511165129468295019380042095630177874800398275460\
33010144016409086139208981987818273647923449832394474791995618491425689103093\
070963860687855436842883947075728200418777392877219967113291201`192.544049013\
70677 - 7.8798239636213286230570070042885382247427782547576855387024078763155\
01144479695711718020402841246580025408323281970062971125977384509143920437925\
89810228825773929339717530839484432125290592861559617086193549`192.3611069382\
0314*^-6*I)*u^12 + (0.0000228907926114908443984975232988219393069063458051013\
06256261940166215853902435498525768166243413766508618201710424971687605615568\
35878257724685279879313945523043114811488951022541761203657250931668952246210\
886`192.58205789940783 - 0.00001026051854084361972697270154402930649275928669\
19826640085469067715277743591054528546824575910080551329464132807719447028238\
83180532995171826514840056366218297774125232312756805331577089386287952880859\
61977278`192.2335663781719*I)*GaugeXi*u^12 + 
  (5.670974455731198440567990957478630643976696116361850835883059600886603040\
11136826488483573313071843977294743685019868601906152468836369322411812519786\
497615883618497378229568648158904238591711952343190436659`192.57765766966855*^\
-6 - 2.6929696519552147072458327419110251068757844614018684155881572412819468\
68588679474590216546511130514692560778796046348694306516560590351558529592283\
6086179676402870631153325981038369802435506733565067607445`192.25423143782717\
*^-6*I)*GaugeXi^2*u^12 + (2.3850812038873173348407519588514056159318809332641\
08198109658952095632978326182551533592479643728194768284636807138274455995115\
74138020158609354936797085521149000123338019371096223307065471710738209995623\
35`192.57534914326072*^-7 - 1.16502977972199085748882661662943859204652242507\
63985044557526793061909706616663594043460205287058218788574075901143017503507\
43103399418352727320873137399441178312561651601038896969837074060382183132027\
5035`192.26418300003846*^-7*I)*GaugeXi^3*u^12 + 
  (9.731559540731306088009168842064256368012146480913397589695407865873059417\
37186317118933816922612512816287480911465385259792112044187073392551158530849\
45623404027443242732918237409214710827430776414942322901`191.71958517941505*^\
-7 - 1.4023783357041284626982074691272756926233765982588162910715713021964955\
91526768371031221398818040535030845307827088666391132395889962389362786318852\
0099330600865953648601822265160180772961246539458821797426`190.87826792932253\
*^-7*I)*u^13 - (5.21118888855231081776303423698258981352872344092872933000378\
41843253386474789323885185533126545498923163267001374479261393882160904350644\
8342050588134250711813315285241104073331526086909332206553964644241599`191.68\
995549916215*^-6 - 2.14862740694442217384292427590481410450680509762530896155\
45126297041295487133830829734667149081292823445498564187136243292105010373651\
9035532942886020869279589895577378075673051698846114704829765512035451005`191\
.30517979505552*^-6*I)*GaugeXi*u^13 - 
  (1.291361690535732529130256649942294381582118116590366873529875716704865736\
79415857741005048036089418396974584967903996130207014671873492587681524899161\
825148802952716340401704612355124874724644346281088694331`191.68671240258413*^\
-6 - 5.5933251987077303171417746121586081688405802768345829906571033899236040\
83704507306043416399226631940794142048351960035233387923772969598481600982826\
3317097319243226750714584919543586017098435684937503919092`191.3233345742386*^\
-7*I)*GaugeXi^2*u^13 - (5.430490210138490607449295207597455302452199945917820\
61307106874280338937576628328765699833803969186845804178648573977399099145017\
705810937164386392313353994994579123737777889612096549104056970764969406374`1\
91.68555754801727*^-8 - 2.391499588858438816943123701019016908972398155541730\
85276324764081885986171380984094024223492382182068568274235480817635274146403\
1818544033517825222049231910434939792166228311339274721536780946762911844967`\
191.32938882345798*^-8*I)*GaugeXi^3*u^13 + 
  (3.075915420523357067755305021942531013368194104588435932748875725872157422\
30095548250352805023628171197331417489013610309785727178939491461566575068211\
9456629927374447082399041526909326706253006550282605858`191.13254744514833*^-7 \
- 4.5943039786517564124281756816148156789139747849180615506113268597110049638\
14186180101266147436078580921651109484447180052516217891754583081704999241707\
8361334554582117021907306082908974194393646550503477903`191.30679278237153*^-7\
*I)*u^14 + (1.145091178041093842307510176214909876838929985899649049335119801\
12890257764858879808472134547587596831685611155728420477227139491547109464525\
462572014882518270992859871395279718207263677853275969398661961806`191.360488\
40423967*^-6 - 4.143969368191021592879680936495782208071526441361288297908255\
42520550027128256288168998895306319444989901859378808829410084481913257009216\
68310761446574674017015660697623542563248292512282453737174109334488`190.9190\
6487191713*^-7*I)*GaugeXi*u^14 + (2.75542734899905483913659528422146365976486\
06354768383820182278999465797373811391453048489573713633186242738080284937863\
30703997392035378404955820226620067774868205821484830822180199404371426628799\
6007403096`191.3567557224105*^-7 - 1.0692095563278982010901405934945405514178\
94654890303422876659106314838011421723260680518774237424433850442483569735782\
67990158270553974795056211377636863770305882424742888196275850537880538039552\
90415982767`190.945629589445*^-7*I)*GaugeXi^2*u^14 + 
  (1.154421492900662350453007332859138457415522240096847272125527164245050255\
98086617311306521657651684507528861943165624497223804322465839423589671926596\
1685708369019364946030590446449959418351776906175809914`191.35579968609738*^-8 \
- 4.5544821387480468802005619337801951386300210227658111771168305201689821974\
41332830409156283732801559067635300634651408839143348436848369252832466645214\
24338664164054356055754586618310847593664499478467501`190.95187428553425*^-9*
     I)*GaugeXi^3*u^14 - (7.4724868399175148150829909823107198673565282322907\
85273745855460014948452385128483273009275492312264074619342013653084291819087\
39867795008874100362630384557648953448840659500239129698416391303545265545012\
6`190.6069910246462*^-8 - 1.1849305199608978444541115840576365344532229897572\
18666488499257632523664257345155665240969086246125226326523403382862392130485\
05626049119788873341962432830470982557907257657516989073126408956258522139358\
22`190.8072187514222*^-7*I)*u^15 - (2.393450613593858667687428102668040646959\
91602746050600642762563446731571710201524805361237715394525409027468057847161\
34915102340376079405507286458204532068956085741834628433044711611514779164640\
5771164835`190.85980632537712*^-7 - 7.457178386283789310316202955963315371311\
52127870361072931438396817244687439460989576121403593728062809768201522956229\
66229044856884939109031148977804066758474747792835337026927123982278783293131\
52192070399`190.35335638684418*^-8*I)*GaugeXi*u^15 - 
  (5.536691682450920998272804812379527119583700913717054091245688733922357590\
51381873656829071079955642259853286343096795690497368974927030079550334391819\
9582298978225204805761538749887721026038233113927815253`190.85611982961703*^-8 \
- 1.8845691456071004186565778481327088747440425302262356772468233458441209173\
92465346822144683664968490766361661791383126840441578606137018054667922139341\
841924227941861651489244577515272033743809477832930302`190.3880815661779*^-8*
     I)*GaugeXi^2*u^15 - (2.3042466834092710276143311973588752492069539311689\
61845861728107224796745098286920130639640878868388571781554532506568415343617\
93690267366464792277686072890935904431337230588267874269716305197828862383694`\
190.85493964069082*^-9 - 8.04635819065843033348603083295664545208922344042342\
38715152321721432052227258865243541564398527242533474187001286290710866798054\
65276500344970441124949670656715350095566996194931610445653066153468251417`19\
0.39801003128866*^-10*I)*GaugeXi^3*u^15 - 
  (3.076543562078952165105423548693925340900215610512093674298537741870991579\
43735756471889809778155549949820715790625537190737158579855596999780615095325\
35632501680497650401273322570375861732384142089198424`190.1659771324739*^-8 - 
    1.17875633520608478825070249385279223158355284844057733383063616024440873\
76777887310015689801196562190445105850757237042898400762805810118154507177596\
98748002903674884553082776915786114832636226867827654114`189.74933810350745*^\
-8*I)*u^16 + (4.5490065908801051187796803038159537364789215441188967306972195\
59313941163925686171091640833263245551648836459500861557193768148698457217100\
475421587130915430888081636436840571208434021951322851264331597543`190.179513\
91703576*^-8 - 1.266315033438031897574425307160613045988336965961222780629116\
61230780748923476375479772256393152350000541298304692834710566618479457426722\
3022534928409529852529988093529430290382259660721823765011759152668`189.62413\
91137345*^-8*I)*GaugeXi*u^16 + (1.0475125404237402419287720040908790573392642\
81102161096156916710304034326971122888356794694566119132551449057234470487750\
04522798161913274483457673914779215897160832385852952891070486448310111034941\
9337564`190.17747382516623*^-8 - 3.101442833983084001327988899954022361435091\
74668918488840606562042313716629190150740867836747680005314813014324035326347\
34505588912805389660136322588592906483223791097881000307213993434228873185459\
8583975`189.64887837491528*^-9*I)*GaugeXi^2*u^16 + 
  (4.334198742200299623641056749030867691478205980533330770862866243466540438\
99348264186609899357739517695491343147948638446726998065603429153203793065904\
68987464895363840052514298352999772881783605374727035`190.17627748992106*^-10 \
- 1.3265081406548927108106868970992290937305105534728321189374101707513339542\
87847851708675858274576385808261911568510206739908001829531640921718735740905\
9645136811402582443086922323590807968591213169935653`189.66207858770665*^-10*
     I)*GaugeXi^3*u^16 + (2.3023298935259570100800260370219827049561367360345\
07360641018963773348941834527783615960494141015900600068544550576190261923145\
52377220901727337885309233821550054859451881980275789462514924199415109413042\
1`189.35180269723585*^-8 - 1.644760521462916690900790176309769315373022264778\
97415267458048998696239950329754131373646260812405299893290074217629599607301\
75189051533744654394648850816259260033716730764121010333161550144873271432041\
06`189.2057378180501*^-8*I)*u^17 - (7.371969711977226450413593786275774674172\
67415137298157910231253922354435162516920014419739884877396899406850373431721\
84196852316952145482061389819268131530642773006518955913860767760433944816842\
7305148444`189.42605113041324*^-9 - 1.991180602066881467543125252479630074439\
94968549852997789055752939465366392195813101879282902117790949341663699682328\
67006798133914115218994751222833930505943755688897369237509678487837913163089\
4861395011`188.85757824093488*^-9*I)*GaugeXi*u^17 - 
  (1.855587930820804224073307013263839251822765959854045996224387737296703626\
62812901628172674468014663247055842896532072334349957064210324206920055364859\
333904016868718378045679209546226954531068728065007463`189.42683334755964*^-9 \
- 4.8776474261809234767224809287498155861325428115653566040611005321690346257\
54025417761925700184283228294389698858260668375024495853129189077321686772094\
672716702476234081085242828236548014916468796148455`188.8465622132091*^-10*I)*
   GaugeXi^2*u^17 - (7.687004767782242563132988402015766674301576227334720909\
32589721462097848248928624815731408034190148389104188810128430166764728675700\
3693888084733000360520917307042883692643776781437790298001703514771169`189.42\
622869958956*^-11 - 2.0637542555818814746054201953200294848264902541200802642\
09565308536433721480880546447333179960604931476860517269746444461919939004891\
012638233501696294423042109944813918602442218194713308207659580959073`188.855\
12953096608*^-11*I)*GaugeXi^3*u^17 - 
  (6.080552459166509717667779961905334110584400669706755627784061003788280616\
66016166588789571298563425342921779460553208528376292803316678047559852248937\
307246702159855562204861002407224690435829793425451098`188.30014412732652*^-9 \
- 4.7802346920826476976444264696099492524396973572865701430998958744373079426\
54489027088716880553093697541934480182946613293215359444884670159626290637579\
55200298044432895793301672003988135584057696349927673`188.19565030709092*^-9*
     I)*u^18 + (9.64593036699859384569929971700634485384157759652046231633920\
25259665001283557074750482305000510417316158414745412782359891573531234983164\
648196573860311389731298877633061727964568998610370458220201430559`188.388341\
05486606*^-10 - 2.69289097748002493918474278074009489165235907982091083338944\
17500791141086484898950341513795146392440690217575754064325903758236664814939\
635485381532691157891547774025169424877769600853928384158174312241`187.834215\
70361875*^-10*I)*GaugeXi*u^18 + (3.055807370681356319040129291239850903699256\
21664759727067128143836789106280957130177504164078702811298140639238483285460\
43887998336361699989021481385318071207273039207554643139506794720885471243616\
681719`188.39202456420043*^-10 - 7.473117833468839671310265372063349888937621\
23383274543317171436481003469269865080718596517306449352404782863657528035904\
51413321507261112664265853557636236057479732153537781787562924076434257689789\
34865`187.7804004202219*^-11*I)*GaugeXi^2*u^18 + 
  (1.282935982205652452524411997919801892434952799151370602630202358428137601\
03898702796385918280368374500556654907950432957337619168896001371252376462789\
6539280890887087290183701385753469515205837833199666`188.392628778107*^-11 - 
    3.05926127258293840401545420831004147482335506039581151549204751933707575\
83512884411516533653482057199745636658500682215752155184093420737429148465477\
1393415332349373849146135723095481698881584859926595`187.77004036121937*^-12*
     I)*GaugeXi^3*u^18 + (1.8375922640972085387291054018416165196870301371852\
44691757801644420097763721592126899997508995073436064758595092015255824366316\
3531948070960634266821884352815987438629985316963714657488042871606542163755`\
187.64902670480768*^-10 - 2.0713017523617725915600601142159023177469140887537\
10664104775530786387136396711758533692582857324326999283361607655177983589280\
7938432453600861665925039175805557109685670996977217948250153450149753581669`\
187.70102092350808*^-10*I)*u^19 - (1.1725671175069311440194868498662326883406\
36847178811192377586523578523220978036946690481512513805427713551214305124929\
15485282179176138132260797696596747593678215217375270956380531087183470264268\
89307754`187.81477610134615*^-10 - 2.8324884400455991520598240883508225026066\
89503116033007303035894093850741921819142886966343668858732110173816272050193\
77962003797667374571484075978968649473767670474642104627917624244345156723348\
1882808`187.1978065364144*^-11*I)*GaugeXi*u^19 - 
  (4.686693075095905450276859563865164004042912253011240267655205150736789959\
33805901258482374328505368527140388509875628943451912824553677935726266985221\
3629624394666002587328955030372318257926738571293165`187.8155723195775*^-11 - 
    1.09390981569838005988198569875970466164234577191109425908319147077216107\
53056351805860448848844497910143348384852978526941773275886204323390761584191\
0591331404370635287119494942138656158746062430418309`187.18368732575038*^-11*
     I)*GaugeXi^2*u^19 - (2.0116847040219650691230643366544439036968687046088\
15292211200517238038724273106349194129487254585584052544538645767035855128303\
68222280421377828880785480299042400009551484141942891827240897267841851141`18\
7.81743259856927*^-12 - 4.290319233054897121088148773202538703793151857852493\
52522921215825083972642196261700675768026152876656728013910808796615373555720\
76433023265045208136887429564920896112284164201385208321779317437064471`187.1\
4636229309409*^-13*I)*GaugeXi^3*u^19 + 
  (4.385628966467399074771745035419419196876051398268440008657636709677251774\
78673972177877210217152443008877715772296007423642261256378514099490698723563\
5146749607030888702333587643323179265320694165764353`187.69102592664066*^-10 \
- 3.3452444636866915782487221676162048918242954729585181323918151281371045892\
35511994764737525771403306477319194422001775562264864995343977553278354327168\
128869893039642680399948863808637255482948368465497`187.57342190060555*^-10*
     I)*u^20 + (2.65229393237162798242971866149274049948053250210323047778659\
10330643714932780604894090186910286094639930753774494664809723668776629758599\
10245927863984469736912303224504472026052639034035479953655562978`187.7875211\
0420967*^-11 - 3.172069739260255500869096982979512885608109208258474251527663\
84434383622086155439971927420646857857382311331624157150430927512948363150326\
164079212576025022903602214489075533725774840854606309546472418`186.865242179\
34445*^-12*I)*GaugeXi*u^20 + (6.889048196799739099409295992420414112314017213\
11157124701320415264257996419916920615683484145558502917748933883142849085562\
97790395099009735586657259457563711997638967971654309763080085658597142458691\
1`187.78193669237615*^-12 - 1.39027097787587670725175759117084714803613404336\
65789881399072767928201963742011664864580163734149530613360126579686206764410\
3441095336366551200306106483680355140043174182646255165436286117838308141683`\
187.08687692611687*^-12*I)*GaugeXi^2*u^20 + 
  (2.978069108098156099752372943501698959424252633121982501507319417939953711\
43468125540075264881851066308464267255791146315790720371364765792944647869267\
66683232409070109237497925993331729090984686782609`187.78340162030085*^-13 - 
    5.46939648995781337412915245905814868738958276074284250935864183616329929\
25721993855199086707980150453687517500365051613554955316287491948062976648861\
69740723940860200900680283632714039628332014410005`187.0474062562593*^-14*I)*
   GaugeXi^3*u^20 - (1.548893201129210211342867609681472430874301347876727651\
15509104291729483964289758791686140815155693879051424923505579685306014392538\
80087484492295992820966665465382358859910294478512609381646284673305079`187.2\
9671140606501*^-10 - 1.257364304115378905200932503818841290284788407667218410\
99508454205709739781951719391988616897459055291163138146162357957493057146237\
75585008202023296365779151018839503888889264607766630817536500216575121`187.2\
061510594372*^-10*I)*u^21 - (9.3045824292406476496096161059087368249964980715\
69138021074370954497851977752130751047387079646650085501430579079999264389161\
14976077247623096484438039951726964463718306287822983256773846044161320771628`\
187.40360704233396*^-12 - 1.1022847009765054551757267308184913096710233324896\
70251237388865216254329176328423432731177697230794393714017033066720361647864\
71050019126737141292311816677615213159914338042737219752168214963192442786`18\
6.4772039344032*^-12*I)*GaugeXi*u^21 - 
  (1.034313164276604442692841594541697274065979344251853201041041244106509342\
72874801333766046915408553597442283989596668645471817833580800986193712944863\
296930058306397756729494847249028749829777267204474`187.4037465965391*^-12 - 
    1.19654060808865314339832998674471961024234788631179042710446344536492781\
35486321303455712927089043139791756527625921102395876451739214968626754128492\
338525713939986279121696518938988574803609121883315`186.46702198656047*^-13*
     I)*GaugeXi^2*u^21 - (4.2397504366498037085922928320421284470011773679259\
40652004633631518326869895607942066910006048931311781464829222553397768183143\
719834986486028403635427840665117029591871057848822277761978576409863007`187.\
40253171199106*^-14 - 5.85460730432349977329838638856255201462468670357142311\
41112911954541795720058464357920547955316760416954546068772050844899675002427\
6608759759836867380505857059509996411397077330016562020890105933325`186.54268\
918865077*^-15*I)*GaugeXi^3*u^21 + (1.225078801899963509242381676843238301451\
39557152997458849192702631056151386253108085987943948323404627052486609783776\
99450621797953286533241984370786515215166635319444364992907440275738575380385\
01228408`186.29739453646474*^-11 - 1.2457408474175115874318784023990193210205\
97795700602969117845844161016167313180322778715709791783514569257379828457955\
09806242820153108242163425448582255535005159863737788950470009500170662259430\
9566308`186.30465821638174*^-11*I)*u^22 + 
  (2.339472308244759910624351054589870769502470337481283900311194181135966951\
77824682246111157904095958800358259652056428230681611787044248530858119435672\
465156684567289845550179751362357793740607254622061`186.44491278692232*^-12 - 
    4.12840089527824913411081406217207033573852977654969654535243438340105343\
39053411457868426030152080000648879423701118098753225307711391640004162043431\
334025303413092622968994723124836428231982458724742`185.69157674155952*^-13*
     I)*GaugeXi*u^22 + (1.646814115292038801704040039997018478040872684832870\
17580445324347239259531100728954127435639873530377211159014934875683080891673\
32427886805689685454373295438152259168130951670527415659096693607681921`186.4\
515703065336*^-13 - 4.2378772949477039377635399235223878886431575484254750071\
37718643537502577405931726211710249254530570509324375346697223489015279304285\
7821348414320953723793377074682542608228382016576871787613673081`183.86207410\
35712*^-16*I)*GaugeXi^2*u^22 + (5.9772939276687072351191357544683312531199540\
27088214220034832457033512681028428766957588176943549801243268751991616859706\
76515804187311073190194034165272089845873413997620843884437522606570436290477`\
186.4501842025144*^-15 - 4.78569115242795241866605665441239991541076491132375\
15040461017637451527985731252489707070126287393667313711834016525108882679181\
378234823698280124926647436372361934337189357174804231159754067920879`185.353\
6242578587*^-16*I)*GaugeXi^3*u^22 + (9.28304062193041226600728395044967918984\
00702146511859224567932138204883844927342685201018446099285052215952111662911\
95300074347284853480642876583199304746385682474363445708972806287573402870451\
59577779`185.51012346410755*^-12 - 6.5219005325676548007792787627205648954848\
84804514752333913853783896897385500133373352909572235763000426012386659318683\
78013709851948013664899976494404134779497655631362196133621936326130325170392\
54492`185.35680738417506*^-12*I)*u^23 - 
  (2.252918053294518021652345372847358516061281663045142675951760517099790156\
71849980642844687985951882236732568503962037437878659860132349239127864133509\
56585302575969847227882993517331530548621992793374`185.57531631858163*^-13 - 
    7.34298904431811633017110813983543009639508072015198949554063413802479574\
31416806545339340026784564580827498828196468491064907472296869609440239889106\
03361289177439189161266667781179764074229117680526`185.088443803662*^-14*I)*
   GaugeXi*u^23 - (2.50813359645318293391902299331899197035201494183857363479\
64958772714599396739511528471437708010238168543042125989077201806181808256191\
94205938932566906574902752103741805184798477884583255212295627999`185.5969720\
847522*^-14 + 8.8029045108756171018627038969327273429812838549594993788032478\
55859917905283785590200259583168387420508398147655273699413170180955586755855\
5146821261884063581018259958114791748281382233706778504799`184.14224741004892\
*^-16*I)*GaugeXi^2*u^23 - (8.412493206618805644624445008700086318856908426775\
27004386517119895135511742505064171249638632406431312047774112694643558736063\
62396052060099600443973555846669674710375873887030116828316478870002058`185.5\
9676410557915*^-16 - 3.937952976428935791378018106377460049356426523969608293\
55760467763331456569162038595231072625201171259520087917294236178800616053155\
6204471100147124514647177804681975301473105268325371725979842299`184.26710990\
49252*^-17*I)*GaugeXi^3*u^23 - (4.0495900142562711935690414494171563171863896\
42196898520479731735975476155502362590221699044645969655806295290958997739552\
01590102832611222829770600156376619711074828527333005735377357878946587390743\
905`184.86387636628464*^-12 - 3.136358102112162778154868562698655040619897122\
64371094732873289241341470911048308167332830094189568426921456740356913550849\
08435067933760933105591573882981854853706035118083303476079268254056573389542\
3`184.75289095296355*^-12*I)*u^24 - (7.79186567323732744883814778875665690981\
38136284212940141209321947403849115050840030606388728415036392077063301298342\
76967503471830991778672255725432546808279882924180534516554120100908102918373\
576841`184.96316203447174*^-14 - 8.798753568321834587233125003492579471534497\
31459182660906080097078202611118612942377603437721170207024864676555894939013\
86759465522181413342345184920908632528643551862900235503334104209598900088639\
8`184.01594173183358*^-15*I)*GaugeXi*u^24 + 
  (2.656458180111624495030869404873496713172242855684286238072166641499921924\
03189568111697485242281628197281906749813759333705290891323283571760101004419\
936131433248110511134326884403206809189247940359`184.96030281388536*^-15 - 
    4.29777847521104828412773460051606564814163793229716427689616870926949739\
29106755018723264676766399084098589460597391469920332883691125131729054093174\
222823222607741985793581511182696531365672066843`184.16924385701194*^-16*I)*
   GaugeXi^2*u^24 + (1.106080288845484916112239418051576519858831060951764929\
29526573278800415373384676014520942582377355731529736964160316429557548708402\
22100101161601669291870025393731762518208287539554884750756501606`184.9641569\
7916294*^-16 - 9.968075053505853593528599915676742458778159666096617871019845\
47908398530142317052748160965834597025025537215501184143266373361705485719131\
701775636773861748928327891861416812748125798612388823405`183.91898162551058*^\
-18*I)*GaugeXi^3*u^24 + (5.30303095762294239383045713070993505557591849424175\
80038804245764181417975827773746818921487616484342331006157512679018488875153\
635547310374154948126116972348411854768415145068889894248144487616821528`184.\
13683754348156*^-13 - 4.66368410986351768181719308703132017593841071447182916\
31626947598009398972974608309720410471454518359796766706605066037501028839272\
024976544471984637737513734752814771482291021776493610306315028502224`184.081\
04250729505*^-13*I)*u^25 + (3.65692970741730975782872442719639850856444401253\
63293108906909485929892563405761879434478138472615582082119767380126826541906\
35805898123351355147941630996460318015073004395133838400663642472621473098`18\
4.24914728183668*^-14 - 8.752166182956346080575458724916054606340114665803471\
31518439737525508108909947531611356876556206633934186807569654368734192803841\
215193898269520123931365882022402405563724311060738802390862554528006`183.628\
1462246114*^-15*I)*GaugeXi*u^25 + (4.9277840827197167255146182333827551677192\
96457293870345537127534536518543685445474756193348444908272586603389779146136\
62270434683490610264091106735342584940889860474222652184113026087530277271038\
7`183.56189771939864*^-17 + 2.41628026162936540019871234240186631200475207074\
93135160220409230983514469642815080861520834741312882875405406610734817690027\
075685524876508708789069947378169375443961596556502708778670380439854005`184.\
25239335520308*^-16*I)*GaugeXi^2*u^25 - 
  (1.123231557682544975219843634910690021977060436240193628990625419130582089\
74215987408055028486174796656632127933855278409974704199144392747877602027367\
7430561985164286109276726583032011258139182548`184.2471714218537*^-17 - 
    2.90618864742812417891013502913459362224173302145629393761154930601971911\
38392813452029534065954358173189687846638562413515332727353126568672779256518\
0380393989484483157403652732244533394473181667`183.6600259271394*^-18*I)*
   GaugeXi^3*u^25 + (1.656683263602751768165499780480342656729390341109350459\
20047582759225020615687707152101094609428718129379100712456618398080331712473\
57593788100395604794962946502517777260715701835546864806899899277514`183.2107\
0367473945*^-13 - 1.086759333865465060691214329143893850891081431834778961649\
15125742119154638013667938550683614326596396025430527949063150946499300730993\
23373935295794270857358461262885004830458931146100557636044618191`183.0275975\
6877776*^-13*I)*u^26 - (4.729781689281583402883280620737231055910809923122953\
85261148148510153538000294835115472394285730193849939408613646978327356077773\
262408770575522766983176448865683451871873787069436479819763720350336`183.253\
09818407172*^-15 - 1.98785095907090367494509588886452119487080161854784280287\
39424178464332133917608050505158069343149299749384786271299342382513199888353\
846035135702548347007954637786516724744418351955804270312342313`182.876640908\
09417*^-15*I)*GaugeXi*u^26 - (8.004120090648987529683480841709359342736128795\
62296943785591972377755824779129436005756865646915107617718288503859591987363\
7407799614015813244963790137766241307674028115085455775966937003710050851`183\
.22636436149085*^-17 + 4.6035425488823614232613630576192389869249455819505679\
57969794781848415364058659349285153081225778043184620449087761914635124869363\
233138593948374930176837094625754780165439526204021073211589421294`182.986142\
92702854*^-17*I)*GaugeXi^2*u^26 + (4.3888327845362677686554971622229707245310\
93148291510610608023878911164915499382667773556068515452647896963409884527979\
2286566185650971389184468064995286462344232849266741354420221689739076639309`\
183.15951860685013*^-19 - 3.9512059527292605926233689630518031968935235299836\
88944804320345433800522161979650381417188266248915681886021755562090747655153\
2889202915702874904185828375494681467734881059884815973349032557621`183.11389\
923984694*^-19*I)*GaugeXi^3*u^26 - (9.659353377791612866869244990174582528378\
09308421843412950329876906353468750747583419648354204977120668849074022625333\
49896077770230836419071483661437456955953964229965643173683673738544987011981\
00182`181.94221371341757*^-14 - 7.2663804617862759942549116827766249537464755\
08707239258662581511185170755362706652184069865797454862113717599427758612030\
92989353664010546085899532471164386600372497976580875267129185207148691483112\
9`181.81858379225864*^-14*I)*u^27 - (1.36324646101971324112906065565116378556\
05294106266991064540342069490168757173246569281537195669681257418114858085090\
64681654821458383158837397250073861033082125267160867971008625351314319815514\
87856`182.03826602797687*^-15 - 1.0684459583998120133527865110300998597274279\
51745433232432932678667649160001046902296128469494676512499468757480939623194\
0851811274271364869123532198605216264892642456074452340588893100873739393168`\
180.93244420964447*^-16*I)*GaugeXi*u^27 + 
  (6.273343491411287897196442875992024396664151917444213073710880008646310801\
24547205458826992431191026879571382340062622849134930673838856311417012870279\
387306818979604942027446331304327916222370036`182.02077978592496*^-18 - 
    1.88739053709928082295080866444383437541861911854854104835301250921930931\
11217929596957806190552029769326665696100367047162603241655041013760997743420\
1677716816454182199782894646332641150761409738`181.49914249159863*^-18*I)*
   GaugeXi^2*u^27 + (6.267477857917143934864797777452213841232888925423002608\
70821939766825336150868753604614128517131822249233531950287515674782936696418\
117379901303336815380363469125096729645950555822241751287881`181.9450391436576\
*^-20 - 4.6297012335597571203366859857610951306562286433336482743720964380884\
87605934275976585673804246682583169922176530992970996331151204400847665787652\
462520623300037796776002811457453472878599740554`181.81349930111406*^-20*I)*
   GaugeXi^3*u^27 + (1.716696344686944222099696602924417567847729800344479152\
00175776708052520297575859472747590798597755756510715257282319235250104877225\
9931130221679577706594791115966952818177258094900585218076386231053`180.31730\
000645865*^-14 - 1.4215919760483723070121239974067707064071329475935999143805\
99902652103511560145208945526849459575322066947972342304183629923610664249847\
326616926734219445358904475227544381096459970420895243913647578`180.235381487\
54392*^-14*I)*u^28 + (7.71296817604024077272242351785906694890789601393756339\
25725510257110754556411969617624012860430479302609302956913703581399210695744\
622425797601241160775981928507254720248859212962755261122902808774`180.417007\
48469847*^-16 - 1.96744649563038395235934597115145908627742167627956899155313\
46239579099364228178422487531138366888763511755891302165180367224724721878362\
274114497732552855461557124044985153730331597892143708230088`179.823688875873\
33*^-16*I)*GaugeXi*u^28 + (4.938505504628976236020451062157879519426768437143\
40811699022207256774886005102233601125212401807704346480227208718907725878476\
184153390116510864190119169250691689838994235226289516933619746123298`180.346\
78107691957*^-18 + 3.39191514632097447383976684315374490036709746409870143456\
47712595437484858167674479913591168290755340582233659120555086986331697042292\
3418583214019222247666627615288126114841632129315543839739259`180.18363051394\
894*^-18*I)*GaugeXi^2*u^28 + (1.348336346925229288989005956652791068452272921\
22694966878472823259858491918658263734990680143182281529134979026797025092165\
687895159037579561600257103987249201330308079516792871025453667853178`180.012\
89004907707*^-20 + 3.26084478731896699281544670970183572496299938448369120352\
47675593697573912245655527754508851338379115737283169606496793929373669507179\
6951423277893264440079820577121449300709184620035128694866`180.39642193453065\
*^-20*I)*GaugeXi^3*u^28 + (2.424553335056104208850011214001216742758718912293\
85876594316551520585272755788735621378596489178314756169267989870752931698288\
134233071921008710863325924757266072133049586356921176806557126884447479`180.\
27237063338842*^-15 - 1.37967425273736430947790689276460512156861371457406999\
54606872157910768384492604114679757467140733368353177141035470055889438634924\
6121906982516208176648440055962749458840835025892680568495693656918`180.02751\
545090427*^-15*I)*u^29 - (1.3197968155308258518735308736825766110202340159565\
18514663727657684838614225298258182142421524743534723146884484961301776366012\
2933613075730461124109887678057312300208685170399960365286508681635535`180.30\
134435952647*^-16 - 5.2535875386680172167396658368199881990521376770960750110\
39721459934101942602997689884186550927172268106134219619917954692134331670238\
153619288190363428852293722402880355597999875645095760124981053`179.901293256\
53461*^-17*I)*GaugeXi*u^29 - (1.952159384551834250140910162741398065698654748\
97422908728352989452708487355407961938790413343464132718769912025659417525446\
783671162834585532685591902674250442088287121832698092386112300675949816`180.\
29740881523855*^-18 + 8.27400255718678646941769503313610933712265535560392185\
81825387434159881290707527352763511435113769423342973278146998855792486445681\
700929421570640383459667461408942022820317090436622135373137621`179.924609193\
16017*^-19*I)*GaugeXi^2*u^29 - (1.3459438305574777598158590994854609472651904\
31966763224647989999368220096484398359692444461693614908319007880025119409793\
856301921870292513627338240571841079304323924937560562138022140467233388`180.\
29899205807573*^-20 + 5.56689693349934513259416889983940924118517883938816361\
97886404571336560254331259780948017674288959181499287794461133081648037917537\
5515357180206754970173943381946416105935825713224725087439588`179.91557830273\
052*^-21*I)*GaugeXi^3*u^29 - (2.158559181355234740069105992555091801434227914\
18141673324908095817136068642654013945368253704819331501622658271089845909819\
966087820524717915206826862977127280825511501754380793967434034584790876455`1\
80.03591677342266*^-15 - 1.57924458638487083637478608448229268576357531102522\
77652395041344473003920337295191634153376240412168912540643110687189013959248\
3209429487127927662760807742319782611792585342417614110336248124996595`179.90\
02022100047*^-15*I)*u^30 - (1.74608988749333930772141044588780263622295926258\
22352140686756375528030082580363040004409399452478625853664278650107827020011\
73898842072386891477251041570177707662955145357156802371974637898319798`180.1\
2884558297628*^-17 + 4.788015580392764183805286293258235200619320778388188675\
93922535040181747758318939375417876749823964897632421058551105800863381935308\
51642439062467327768207456436683092988762642157922261483806885`178.5669345408\
0144*^-19*I)*GaugeXi*u^30 + (2.4070578435259541120690008049808079902746382014\
46279283439341154882817939018734724197246263960289690956858070524016171557274\
22677927965698431738202964274480492077672883913973887749476422689777`180.1279\
914343667*^-19 + 1.6495180312887542117128479809967307299852285940401446633348\
17556344044154017980543614030186484138877470712466086052666430204282633143072\
278881994689477773760532901388522108219551355668592729534`178.96386197480984*^\
-20*I)*GaugeXi^2*u^30 + (3.42718146653576524067983016435705270910885183950794\
39260095362378694471226294767816826018864193566460259024613854172085255476555\
3685504590353659019233979722165232411197265112703220049926917099`180.12572073\
095512*^-21 - 4.2332761988611080120426947293016719122552351002046713890897848\
47735433273956387438185062004175068624748519718668978088924333314542816861436\
5764795745929193284158875817756908796197646906183522`179.2174602351829*^-22*
     I)*GaugeXi^3*u^30 + (4.8528378358706443738737302745628545803439771043156\
69296687491496425843475396511480410618295917376747364315813311568863317948560\
7196187380235836573670760768661124708161301192272895707220890921531672`179.34\
082477244831*^-16 - 3.8617076792040272725935281972121885796353257645845963555\
01814589073667822517559982757059615521737443500927492442044576049908374231620\
5429365700142712302543173738534580709870393280170703600435203949`179.24160838\
920054*^-16*I)*u^31 + (1.5049814757265582704966597139724265415146410379646528\
03957291096414436085281294893787078186062260706635403282576083756712441097977\
008706770238788486688335466450555631498309304014004975180648125176`179.432285\
96702332*^-17 - 4.03360758004072062526533158184731249402354600161667344473571\
78912043261685255374181396366640605047613969008636211624617765861523893032789\
5805272728738940229591823156711502333465106716406757599934`178.860448457103*^\
-18*I)*GaugeXi*u^31 + (5.8765564843236693512136790373102183343358821418586173\
72473851236004404628269225136541416523646983095570073979578170153274008130151\
185735954277780190712135262296222041466057808599238468421133956`179.335802652\
1446*^-20 + 4.815376941273455505571464879859603000613658257270872982003432998\
36573234680366055745238589945073738739831142608676168322297644515205657953117\
0326408048371385404136840408693804186889501028276968`179.2493100260647*^-20*
     I)*GaugeXi^2*u^31 - (1.7687273207067774053906000952098059621680277827658\
90030163679155798008289284700355306231551965398675734317294502744062231636455\
358641116590362354746120355352440754818556795792485922354605738`179.037224540\
11972*^-22 - 4.18958433054215535268725724144637827625797358520086802723558930\
80860756607601480654449025564237540589243853753614253585531469234234764827064\
976169066601758273473774636664053211505216052444305`179.41173459249674*^-22*
     I)*GaugeXi^3*u^31 + (2.0687296179949009942871450006745139286350483679608\
34824452251083564846307687554067240971248491912177660756709329335675860913725\
416216859918352428786810102179904965730632509050837312123022365858962`178.387\
6469904929*^-17 - 4.882163047876151311486142389639398890829275984689599238821\
18209050409232233620483868194831757716737485679002836148542734390530924821767\
054743335113545285886982474054529728464263756367365070637272`177.7605555375091\
*^-18*I)*u^32 - (3.2372044660122677283759802051842374286268142322447351140110\
55890629720394593671716126378633839769040122348336459766160397893492414852405\
64461378713041711326066951005047274341086994462658583576637`178.36789402864989\
*^-18 - 1.2795377192204946895171272302134016527020522397896404518387444466380\
75375459692141166110604376227407885210882020364673827359508285853404379705439\
76039071444924234106487885249069135683628669933942`177.96477699066762*^-18*I)*
   GaugeXi*u^32 - (3.21704206666508825322144968945955723036777237047622181386\
56785663624715160172241653753003511055551164649440110537452793520370743653241\
45193446920021998465489488885325561642664435973083314389191`178.35867845933075\
*^-20 + 1.4613880075631002818145275910164370669236614660501012511492751866914\
09572111543845254735402138512443492909155019856622013915157767862914738399684\
78918298349531840616801300603894067611927613876`178.01598725859094*^-20*I)*
   GaugeXi^2*u^32 - (1.514249716474421624140747971570018499763982849508897467\
42437383157701576363622740484972341164909315736070535966188761964618361757907\
92101675793849843599466979312988126030760994937432718769411`178.34403090785864\
*^-22 + 8.1620397449539910830060213526966490297555895476433156656652173459182\
69183219076090694634330192756496462065219436719281302679039335241041830003833\
611310743632302476696047685501299210619668575`178.07563211207398*^-23*I)*
   GaugeXi^3*u^32 - (4.530677935978798687395936628165187242986464965464911991\
66431724793546177960460721603398731207601446665162342138480506994574962396054\
8721892698922014581174310993112203497761159585465070083869161416`177.51716537\
770463*^-17 - 3.2238188661256517034270493488644412329703101396891388631775924\
17301160793103675454040111482005657596473375291819808166767514744420585341947\
729063117449365713244177840972770890696191692848139030258`177.36937281882282*^\
-17*I)*u^33 - (1.398095551898611680759707042243151490853945444018122442357104\
37195406342669271548545227486322232828942137807356432456832558837046107650546\
66939908148525820772702966478254872142362730949830234012`177.54934501131928*^\
-19 + 7.642823125862529780545940488618366420870351834449427581636698048394716\
51957200379781154557875373071961688098143432777260848813001304280766603917484\
7800362997278195958806399231774825984005918358`177.28706196636685*^-20*I)*
   GaugeXi*u^33 + (5.16465929892527597656009946898483984329967921259933293639\
43406842760830565179350507603699349333534363272751657327184518893379593856319\
4931890181434271896421435524682062563677359005418238390693`177.59782403594218\
*^-21 + 1.0193423758057125088961277167226475907918221418554511560742742243535\
25911317010227908829684193800389509166898537280156769298602769222167951053913\
3531208096207827882971907381146134189763036429`176.8931024375332*^-21*I)*
   GaugeXi^2*u^33 + (5.056105597261643262170941597081797877343755800581224238\
94877672422270391251231080318556440495693833278799292036814412218736544155451\
0221205416620957649933722420541040614934485734762827669229`177.60519594618563\
*^-23 - 3.3058804769129144424423579196569640685850475689688511207191865707317\
67039615137415054123230582443324954366080016219686137471500121222995250124023\
33104403053394732969847769453257094976698587`176.4206669582702*^-24*I)*
   GaugeXi^3*u^33 + (1.254006801330211835142303186039977350790773032136910439\
49412809816502248190397791938967158836520646079905321611821532834489050521568\
6152964997519827486370121896574520988996739262213241158864393829`177.11801081\
148457*^-17 - 9.6855300141580148710733305813442117102697129345322900659975647\
84527502875606234497136044963756990876144684930429010069923176746692037748622\
83223839339947266157327605198020679455807297801154763187`177.0058343107936*^-\
18*I)*u^34 + (2.8138719150053668483677622365926410276040154600836140509434711\
30734985268773612196724158262233024655672958703426733183985592433183548274101\
6551339326202299903812837590140431370903926391341062188`177.2041716678878*^-19 \
- 7.6361971253520506965371145320151772104208536609620651332362235441866187208\
81098860284741464050542532500966618882844195543343417748169033795897039806088\
667210594575756434053974873216596279917483`176.6377444740485*^-20*I)*GaugeXi*
   u^34 + (6.7232017435457741524105272502158424743645322714371979766133856812\
29625669897710258660101758925714219137118414826664435326929226079090384961087\
3132789921275338914991952842593636086786903511288`177.0734704188934*^-22 + 
    6.58747841547183671003254937974050181909913867949819663396163009344926157\
58483642600260453528430466343355174459064011425272453397365287397426147851021\
242576240117178491453544319795496705188591`177.0646134807547*^-22*I)*
   GaugeXi^2*u^34 - (4.352617351323613781203850942212475306180250953722250931\
08446274038452862458107261581203313461324191466810895877441676837530350625518\
098510308704043706565176626403036295024758665786033435504`177.00876537623364*^\
-24 - 5.574788147800261106384877335426503652708037196474513059322204397790690\
09194708748118850509197115868007790154302287625461317909437600837670692322702\
753180233788209123473376900730348853542611`177.11624325527723*^-24*I)*
   GaugeXi^3*u^34 - (3.224774961779466671767578640066123350048403806886369433\
71841043690028607382710849950498613268244372503616091414394862194178662791495\
68668169363714722094747171177541808708798463629382064904515172`176.0446907162\
143*^-19 - 4.7406172820664649662197356851288626491982541351989018378902757221\
99429750351775256617067371037002321713509626038770614321069303705479898725885\
4552768575885137254306198868382940860782591385624659`176.21202619847924*^-19*
     I)*u^35 - (7.42697561831288509057561244367422224120118270995350106891209\
13320271396013740398009341537346771349310726691148810978583798892973778932925\
16388415439775504578036864346537011956742892795086299814`176.26326732129846*^\
-20 - 2.926520336235325564419068496152717971800674870580391770441178438003033\
42201152469073136611845233493681248342306770164796301571816886624239002011975\
9528114546728959101651367297957318631824897592`175.85880686945663*^-20*I)*
   GaugeXi*u^35 - (5.32621764809190965897212492909172803917477118229144948109\
59908822651533111653848000143814955393196193786270044969863707321998295812284\
338636372669834461302774691487275643786668924713672957639`176.25033186093447*^\
-22 + 2.533048112148139746305013369138043423229460133204539727383690346191585\
63540965653907467242727792969926299895042481642597299492834577686550810828068\
87578492553337031632709977922738887229665118`175.92755639042124*^-22*I)*
   GaugeXi^2*u^35 - (1.913726384106792600362302136925200291540315083299831172\
52095278781692748432542701195103169095408803390198859960941729558593160730128\
562853909561955064511594149768833348212882361999991934711`176.21775640846076*^\
-24 + 1.247063886827875959780783983805726796628549021013046798973967965000906\
84356930994917716757852155451679861212416594834977298325342906316308492130541\
990576741370419601459309606896714194660059`176.0317652668969*^-24*I)*
   GaugeXi^3*u^35 - (8.913641342340234853457894173680461931327510326477744122\
97627653036997424943247476821217506940892351704413617794343212044833993172511\
36630883776521476905795127929365114626676217454720853022414088`175.2074497224\
6362*^-19 - 6.149802820069762052624226363279440618754870846946111551858915375\
28983865069906052213682337062767259167575468033347221897590823422402053953743\
45567855046994627382707844186350701956744846036228321`175.04625575834254*^-19*
     I)*u^36 + (1.56110110449141344320564795810169896186292331149038336291076\
02415215429835639439564354304069180716332974047890937617878151068780091860252\
4847825280178168834804472462186237202177746558740735301`174.95259860028065*^-\
21 - 3.0323106146047015423579596884775275029549478145320471029251312785251935\
96543898737987305579962127488257182377810990853940797959542705384493725007725\
73463582360677459906909109844475477524571776`175.2409412554618*^-21*I)*
   GaugeXi*u^36 + (1.06148757111372552886451236444816092024222961920573025699\
38207606331605501266670273831699701198115411353920028777996961070663034143080\
186999605934275730538102842278172692637705189625067138862`175.27636508978972*^\
-22 + 2.899742874753461268060175064347521819712215612737713085482088413687632\
51922156409936992612167104826060324730717758124383197931319074004705592047189\
1459259720566132246052267796934270001016036`174.71280966634149*^-23*I)*
   GaugeXi^2*u^36 + (7.862156955040472419282427494828426600322652374326197661\
79557815442081619347660473738218248895558674918900065624608464155408569321649\
4679692130944575744217074612738415610036739059538310485`175.29199155307123*^-\
25 - 2.4874371584263583910484519435881051633984260557678464830799214938850477\
24472968922838609217584459670953948227045689655433249203372435997597227188107\
33017032344443157748185395878721156824`172.79220196124706*^-27*I)*GaugeXi^3*
   u^36 + (3.0290706291967885802782428176059956819853227356465775548080496848\
05338371479716718389594101766293118375833180646575226835070800827982820392859\
1665601985292095640883961248088046130727674633593565`175.03075335899686*^-19 \
- 2.2828594478585764794998865605171541876809378178485068976381885175502201160\
71815496325620964163547714648165576359824107822692948778490974346356385663715\
7160392629622493279008467235583684083769532`174.90792313252106*^-19*I)*u^37 + 
  (5.003186995995387655394557896768571980344600589990243186984308074071390675\
46981124540696317215600648736524381244106533255342901250539992430958331782129\
754261888793396131198194445727335593895223`175.113684576208*^-21 - 
    1.32596897236293255786076512526670305133577999537559637245309341927969994\
55759780485284390032335783470958376627291247895421994884875045881181183508859\
1277758671908152186446889795050158841533695`174.5369712028105*^-21*I)*GaugeXi*
   u^37 + (5.3584963743280552503789434381784710491243614880472017543736754096\
77057646322890365793924657580608396292645082909719608848570656260664150685646\
1032301474510925258403408671358151762715997158`174.8612106386325*^-24 + 
    8.34131986921854933994122657954663539510987036799778548532242804554475257\
83509808460493790342884108291297120374829395709657460467871437382899884754707\
1218020212798719948299211927063862550755`175.05340247308231*^-24*I)*GaugeXi^2*
   u^37 - (9.6156367289381843741254287477548302367655749763256348627046685390\
96708408304373400348903928211806743199786967804670161549317966971323920997215\
282632965800440131739863111995903521110496521`175.02758098168363*^-26 - 
    7.39256709750019092716336590963295535132761126894894981724259917224033030\
58488412018912308125158382041595164074943660096226761702017024236159451780849\
6866078972963755166977083604989312634`174.91339820903633*^-26*I)*GaugeXi^3*
   u^37 - (2.4068197273960129322792747697941972332786021052179834906560313166\
35353792234331717118808996956236720578006743013003312489785890830084046097094\
995720901877845575602246283324666909832301601838551`174.17529144138618*^-20 - 
    2.26762779140104581447891867809563982089396516122304193140012612671879064\
57985267655554023496885164156851946664162723115282457744470151096158336893697\
90381821066029980447405173926649502985581855`174.1494196498168*^-20*I)*u^38 - 
  (1.616603575079339184899226754238175878374212384894891709204627051372681532\
66730727163372268760291427597409888678642956806542650857870485369682722157957\
365291753291229066474427121504874116813482`174.2820732599396*^-21 - 
    6.35270404389229386238652788254990447971359788621844090168245846512242766\
24435124226851415214699816028683929508028508393464102740536136005001232685527\
827610103862968141419548009210854984760426`173.87642834819036*^-22*I)*GaugeXi*
   u^38 - (8.6011015661266745344025080004458983920083724335562763967485598899\
13753894141716737544762766344492492327943334626838952906723553080324516124282\
11310722309721779804823397933552833947093818515`174.2651148984947*^-24 + 
    4.28497318695776607444019174789769518646740753145259997164054242615749504\
52168663254252310152371652276997408480638530613451239610115906560054300814709\
0424775801537281083755074275757833601804`173.9625089311189*^-24*I)*GaugeXi^2*
   u^38 - (2.2355853073371405959461493836141889422167735608657895154695135262\
30632523067733362308540008660435912182013698723217636748605435310733363906936\
030199079298748632770450484469777764916992779`174.19339009365694*^-26 + 
    1.91886294721111168540492168290425166973686165770258759517772486198897053\
92213402881646002678381820293099479615680415356050349939744709693999494717705\
93777211248509910514279578480624783065`174.1270428037758*^-26*I)*GaugeXi^3*
   u^38 - (1.6272183843426808984926388331940513943128266008141488291113951138\
46264999294876600404291338970740688203533931912534388865787131804108776594862\
931399556968393532458466021075704908719204145765141`172.60392434781176*^-20 - 
    1.07973402058516164061413668557317340509979294458161990130476461513723094\
66311293906017061233827858791980787507248887114235641500923116896896372889594\
01510253657096198109271354885561159240005613`172.42579529100817*^-20*I)*
   u^39 + (1.1709966772907811212480499685932483399756499698780957908821539324\
85294949162290016203154033371335750951473301457357251039743224172115697870991\
5375645866966880690630551974189073682503686584451`172.57930664448313*^-22 - 
    9.16968051381727604307539020376600777397911240215241845098366855987353900\
67795691298625329608826407405934580865751079161803067831947768877530712459494\
79638836637821955388845908600145722693125`172.4731051861484*^-23*I)*GaugeXi*
   u^39 + (2.0870469012577958285406842763389537530529744468258521593258274497\
76275281192565624762564964526320372876451226078812616119510751133104670285997\
95421399636948284195256860100740232301902803778`172.66162492725383*^-24 + 
    6.73715535306451201393253232808075386172000814767264286897114909900216589\
28742535157454316836717704016035380741620662445665184093949741315695754350669\
17495144520273214281637241837890929917`172.17056928030493*^-25*I)*GaugeXi^2*
   u^39 + (1.2086557020998008294675936789483387283714179884715220805899680084\
42132870973591902699883629756887499769495791176835070479761750945576527058539\
343601654154368439192216263979941631291842255`172.68251808730207*^-26 + 
    6.52375091455518878494588452511605985185637218252739056609837122976907481\
15053202074209660609226304488496735958233681725545413545337071469959253345857\
599253349368952220897458495667935227`171.41471285278206*^-28*I)*GaugeXi^3*
   u^39 + (6.9214003004947059583543143010110568139961316707340559574157743577\
09653476249094298729809562418209989116508706142716164878503355110234886884023\
35513685194580811334853301545351522316661846297823`172.88268615936306*^-21 - 
    5.10466975213308393647318462938259848224261260408717318155400070614297336\
97406322178297408401683388018229793717328573823923305381087005856103004351077\
8281798090735666342205575075868510675916456`172.75045984243576*^-21*I)*u^40 + 
  (8.364423410327570983164613870928600381723103524751306803659972934651811741\
18086080758109337074048697153907269570018555011142344868070460966885673914807\
3529426507585400004296053307926859672165`172.96432634706596*^-23 - 
    2.05064396746577526212743165171712288894983869465623360381980554782385463\
64245606957069068861965313555436679806565627060738024284006315909796749726906\
45306221870481950950265489207621375418284`172.35378060297313*^-23*I)*GaugeXi*
   u^40 - (1.8344787689769902911519480945037191756783271862451241640548917426\
87806197836265331679449932400674660216797224507396240953421487943615071714425\
607029679814369469389228088263616813722026131`172.27458385930484*^-26 - 
    9.06165691351608715623918531929163367773743060664566499253911874957241291\
99538339835130453592367722974617529440391741475291099409156519416390380571480\
34147747797602650603538508161594624171`172.96827878459882*^-26*I)*GaugeXi^2*
   u^40 - (1.9238999002078410356154331284698985047213754962633908236348429086\
70225393356514331892150583435373978082433708809268121826838306681805533272520\
07932860902073565950835906781037046216117201`172.92765787932345*^-27 - 
    9.71752869788908451954812711044611294033597773347611163765731109477386910\
46848703460118505285957485278068876247488974010600802625090798654392574133034\
9321392031429716621348347390291469`172.6310312390807*^-28*I)*GaugeXi^3*u^40 - 
  (8.723517616005617559302711094099879121860240572162758886221313481294425140\
58447892083163678748047471030580256988087707737248095417229136405375033866631\
40504564324767054503577385246097572668378`172.14477076492878*^-22 - 
    7.37734047114681715720892639698567886663147476937976699586684979997362350\
90370473435664365740724037637817526833374332703083052631072160081022878488785\
196568964521444239531011040418944739581617`172.07197894953876*^-22*I)*u^41 - 
  (3.366431364059249682433051041084646346133224129471110636692039948121352366\
81049883823394232536832458624080096993265439930856654887314066949606633643661\
6481127672563915097137639243514249512867`172.23104050310934*^-23 - 
    1.31611656527762222017046623917025233185528591642155762387080681553382181\
52383718921751388994028653423300862156049033351465376042242208972760707245154\
91565918861853252994026056098805519048355`171.8231650941566*^-23*I)*GaugeXi*
   u^41 - (1.3466484525254642816591684117753298619004744388053610077792894741\
60509172065164704344008386485155869160660612218373819716473951508810428501220\
6872908630058176747508961289142329688117442309`172.20923612159464*^-25 + 
    7.05695356595403771706567481669778119630380519391519043523660379613020918\
42166551805407487293220027829731520870576479979493907992035054511093356307480\
9191260400820553087898654191927577178`171.92859914505877*^-26*I)*GaugeXi^2*
   u^41 - (2.2651982516982371146754038399346916947265353159402926917320714571\
15004238233628172825945190250927880171377472846756865960743614771545193458796\
6099660234967595691644707776073929251159869`172.04557857964676*^-28 + 
    2.96064601651019049514319413586805084962313016808444400956854588769475619\
77768971540975525249987905193220888302705913040163742752831266413330940313350\
708496919739517939199634179779349055`172.16185884686058*^-28*I)*GaugeXi^3*
   u^41 - (2.6873554120387237899457245492491446498724976603146516192655152163\
56156301080787410139039324391038864775646370985123735011230418684956346476531\
5335187232011140487461092309378106249866052961856`170.78692991653776*^-22 - 
    1.68056827993260427236645338184992166745580175383400189742431244736829622\
51576960734322147558139203555713273630173670938263195095382238515485552265969\
172727522126581133558547097107731999366439`170.5830609715068*^-22*I)*u^42 + 
  (3.951422851351551545882920596221755013691243122692744106771230240519997766\
04238202250897970990985682694272046142148847915456992265383484818024042189248\
080570827931518519598542338040312116216`170.78893939309978*^-24 - 
    2.43024787157640020935271621365195762950359946879910396795727173506704808\
80090164969893629555529888705430872422867840673209748077030878623326628919769\
3595490750547033122565941128122733562934`170.57783645746983*^-24*I)*GaugeXi*
   u^42 + (3.9634243781480270267962353039970088150371549419643752251531894506\
39147695232471506390668766318992567099887423670404928827246043557577772041529\
988592016451926745232933547846729302310363502`170.83239639313732*^-26 + 
    1.41956630916185558260457080755911038937106979587633155329508644135250048\
80901027686065710176688485154208240580469381116352036574061485150174535568112\
3993697382154676186168877930209343243`170.38648150044034*^-26*I)*GaugeXi^2*
   u^42 + (1.8317203385003486230564838364328652932577310064737195903054921525\
16151536501766772668043848567219294785139506090007642156155676234258035485843\
8488266411891635349748077884452983875651352`170.85599231802706*^-28 + 
    2.01545418251480852013754954239944194891804928746988564367243123930324304\
55852812630446878794940737186474349355245492311367791579996586767404466793495\
74907366266858378298891538553245518`169.89750608014606*^-29*I)*GaugeXi^3*
   u^42 + (1.5055889234591085341200712386127331435701955371256811609421778796\
36814723252669222107407435109859822584582152049960300190210832779334081921379\
1954071058103410528020064006894618541334618086896`170.69943436443978*^-22 - 
    1.08806663570050164441729695847757261586131274896883522930056227981261259\
36230032565442517767417682056868894156835560402971537208731989261059879201860\
318806731362727716724822829959877355349482`170.5583834467957*^-22*I)*u^43 + 
  (1.283414835814188241593042638857490408815472852054068778406825672824929125\
52458042838905260904195789499903982349591801391949937849083221085562732824977\
98886433245866160761258069316071622218`170.78206135788358*^-24 - 
    2.58256854895859965936550956188630284139947002551453202884660241954557353\
66521362126086533251329014939040134215877845176891726769858679459529048036819\
96132063572177710341564777982014024626`170.08574616040772*^-25*I)*GaugeXi*
   u^43 - (2.2608102646892504461556877986577965784412422177195440484856600294\
96061448581254691872227519165580147517280170289284708986437436868135423756933\
15658722220724633805695601273381547383317025`170.77460672018805*^-27 - 
    6.26665468302111399040508409504294334050755212681178747619672977784394626\
60741264324630301970887359783318612811904210410830511507200642316290327386967\
191226064341498985019649129718986722`170.2173783679137*^-28*I)*GaugeXi^2*
   u^43 - (3.6353617477738935864696975378437260538483060646261748934598889279\
78122026179888447602176981937954492231028708197353024168708859197015593932094\
231424680500488669176726317772059376872405`170.76641637667112*^-29 - 
    1.24997131917621341814942681253090672738627971587870885339998111888587296\
97893536158742892157948384021530315909820598085930828091813190617137518691662\
91303078418511280506855602338162217`170.30276879168187*^-29*I)*GaugeXi^3*
   u^43 - (2.5581869162294258490456567274123457860748057038465223828912720910\
44617177834496840459533763263345089834206839711354729517147824454277246533913\
483935115314581808272595157829662322793193886415`170.06875743695517*^-23 - 
    2.05063698982859964496674427480441996855144635004570951478540395455301277\
70773002918709208327625001910742777942174403710821809187118440129709978697437\
72860070391568401142030335588395438428415`169.9727139505413*^-23*I)*u^44 - 
  (6.734705251980850408627998791791295121005826519582604503036201814072878908\
84964632481475181934346407761802974979365252383823207408847867007464801579819\
66071172408880865644513545471013039166`170.14617883233015*^-25 - 
    2.60788778209073834023322858016780670589558259969936994933017838682720075\
03238627589330118914576126684871379111539109284823545756953917333407226939247\
702593405616318472472024999763881513767`169.73414913867566*^-25*I)*GaugeXi*
   u^44 - (2.0218003952907596401339970668896187240257860800509901877916668703\
09678764913589699167544554754738569787940760293205138182296722285548711829665\
72669639276105570604673464990520551948673148`170.11782986266263*^-27 + 
    1.12626489926695825205062466617464822940738282872759623109202884600926595\
37974177111891852115963157469595406773011598354414007581123222937208678303842\
1671022522215367568929507263820831386`169.86373213481514*^-27*I)*GaugeXi^2*
   u^44 - (1.5012304907815877782325126696790746000773792178297599969693321472\
38401986835689036108959480168596189699799999480235248876315442912411617919936\
39205945155612068328844435701974456340811`169.67189170578771*^-30 + 
    4.55724994164847011868497898512719153075028305781070324423585511204067538\
59729901320126647595083562371857067390887689284191329192693936171333843057804\
2265327150731200405748052864355429`170.15414717725497*^-30*I)*GaugeXi^3*
   u^44 - (3.7561567520536970370548739145697333629051161537735520002176147502\
79129032934961235986007750643854637314313207571075834287944954197614629097155\
04194545870242362427269409909898262910200012914`168.9862261128521*^-24 - 
    2.07712328012948419245726344107840215483028576379015418977650373417952512\
50420991796073221748733179627527612152224621402056343245402666768179591976502\
9150886373970956267659903733256762943147`168.72894467816477*^-24*I)*u^45 + 
  (1.076128574297612185192674663153689344896065626187428796391997414516573398\
39469380858589741759954165819802166910471263915065896106119835636987376825689\
53652271332252988485683329030814653055`168.98665855317535*^-25 - 
    5.92556977275347042487951906599275404610025573868592655195693576052828996\
24466926768049548049781419517418971722074932705622899725467235853757800358884\
78142582633264591753452424371490124149`168.72752450610946*^-26*I)*GaugeXi*
   u^45 + (7.3038143548416582793376571984565755815126691103977143413066058600\
69252315260050838131857596766491161086497360733986730375390683097184738778505\
9635548962383660269234759187056738525888595`169.01409862673395*^-28 + 
    2.81458972953146112092224663081008534566962268543052868585875742868468029\
40221994752063147140347123539236389247421104522883430754848834849463801122124\
715641281124408780217497640949412977`168.599963999363*^-28*I)*GaugeXi^2*
   u^45 + (2.7186808332110596291447886354912080836904911386515726973966204046\
16532131096687382987094453261608007327665283598728415345519481278523987611287\
50135903022426109555003005211366152829297`169.03803315478913*^-30 + 
    4.60074738649267040745160093438787926464809131685349634119436105008209576\
26949835223707419710000663499949836508437126774274439586785606921712294864914\
505634908721169731163722949300942`168.2665033174551*^-31*I)*GaugeXi^3*u^45 + 
  (3.125922094797125537035094540354133523159322489907252388732777266366366348\
49900603831573817070173394394576383009684264851043198302635411702648811031232\
634314550399844457904001317896242310578`168.45066709404298*^-24 - 
    2.21359320731704529847468762483896236236869849625045628153819801103967038\
73521278124239698572075965003305155468296570594619811144233789996263108315517\
7632110903618735135686047645542299340838`168.30078675729604*^-24*I)*u^46 + 
  (1.704986722818174568071583465973387111114329897724545134936495484861811793\
81880547882885462212492032098951711386471713494507074198899934879429946732839\
9037234439187200794827317122660229948`168.53681800263385*^-26 - 
    1.68335877885620200417156181264335877616822760198330500979969497324721274\
73238500331242317544356611844711142394931547259641383432534691285066684605987\
3061612856936945281170961967937390924`167.53127368946886*^-27*I)*GaugeXi*
   u^46 - (7.2559826877662767595386819120033304366329117142383395256909685705\
39753086323113922029036703735101548875448468693211858465949330356433153442022\
569392247992261332787066462121947149581887`168.53768416022098*^-29 + 
    5.49170213191179608120563902279315750308272868472522627423069604215147511\
27660716282135907263569116279450230413058227663552908532655039165361444108669\
9339962891418191207205261231631441`167.41669489557796*^-30*I)*GaugeXi^2*
   u^46 - (6.6008564688665747358615447357341062626883956155898484832143029427\
37120882292657751535536153635924539749923358534419999771416386037046521758231\
401829014905594324813733404969524206117`168.52734625935582*^-31 - 
    1.54475262216474375786732646894652619653048597147333532679626051697342609\
27948986119930729997716703712703635469497703250795319785792023988368775103027\
82626991628092111056962743435143`167.8966049110269*^-31*I)*GaugeXi^3*u^46 - 
  (6.707184240583375542833050312622954872157853223831912049893213441410463575\
69418208554626312453866944919296519493343449223460549753527864563135359420175\
19685621053043787534930301217599022892`167.96054467562683*^-25 - 
    5.19411524773405907841121327341715967810011190530383184956764191127571245\
35688897929132099933459313516330260231925190248031685494105047206234953800011\
875816419788547615639400409703046395696`167.84951602101145*^-25*I)*u^47 - 
  (1.295944798781193692716401923092620288182989120440314273596030126081716111\
41520181314278743582329196694518111936179320352795232715167058330514726606905\
1751680799156465747795499937021253091`168.03313412073098*^-26 - 
    4.93738578240177040507214980475418947995354745297276819184643750563295631\
70971082755100927418540328748341950524118416829235002705348258666248020023741\
3038639523316022565518230326879274455`167.61404467985056*^-27*I)*GaugeXi*
   u^47 - (2.8558000013434281052865711124801660469056985204156745214235881917\
09294908996815221786108291947392408952023536778890895832518837652546815719870\
880788539656780143419596842544670828180372`167.99479707673413*^-29 + 
    1.72834048428068225363173190672673626832200648776041468602586859893434849\
90566854482957205718603555357494751256937410412896588566606770196599732222084\
52738077248211350339188949254099213`167.77669859015654*^-29*I)*GaugeXi^2*
   u^47 + (1.0599393213860942598115790218095282155829958012001110728344664445\
43224814979427378885724460423363890794707761150212439103521764134068300033662\
020944467303974517077372932305021022834`167.2396080313757*^-32 - 
    6.97067732396955014528550046148007698292781838400642533630515491270719244\
03253761033427933299968025921375592095105487890479242988948247765952178539424\
59424948228705901142032874465544`168.057602007065*^-32*I)*GaugeXi^3*u^47 - 
  (3.429340591906604918935256124191745013256262261212279949413994970301175160\
45791613651725241292560768346996658464217559032581630785567690914924600534393\
4733145939592653968842591031984516016`167.06767400200934*^-26 - 
    1.04034491433426394747705522222016083457416374370905692213290568672553304\
98357113460132677729878413541459819802856237530696736017298973348396997837752\
2088470755812865358822697779607576103`166.54964073040549*^-26*I)*u^48 + 
  (2.628405407144172307469508099980762699015039692836370265800072543081717261\
77863214053253198132533735129093839645526816479267992933821514434009449935173\
030184392416855405647292949637961873`167.03530257503792*^-27 - 
    1.35964279607219510663751776659608221949089602383994216317288925972918825\
24550430286513980114461631096994420309403532089133943640721128859406776652178\
4516948173727266076646411357071040613`166.74903504905484*^-27*I)*GaugeXi*
   u^48 + (1.3087680214728819506224507383310775839628654347183894742524606237\
93610575451369947781179229339254021398185657367477779854224852232684576141442\
866750513209059101527386307552854500670925`167.0533698139048*^-29 + 
    5.33856489503642719056974284043958721212931272432345976878137020851620864\
24398381895054572427325113903774771726729943484267000823780851869591533273096\
0130014922571066400168347144572859`166.6639316653588*^-30*I)*GaugeXi^2*u^48 + 
  (3.918391329578869062849843997470269323434949990385706527376776545507587270\
60040071312120479281614407856811022058004903330487855721550066552875339759319\
6278089327842442649127805467165`167.07485709584097*^-32 + 
    9.31375353401349234800989600664359496629639839820464530163404602476494923\
61939555717305495645900082524006198173900278966168312497132520671654055902859\
5377140464854268804438173379352`166.45087403023896*^-33*I)*GaugeXi^3*u^48 + 
  (6.190511894133633847450442939876728185158431477972146981165139450740432451\
63255595793468050558241692784707269795269259697740690985574498971556747379644\
4533869496285033411871425882215546751`166.143385949895*^-26 - 
    4.28914127389059601197371154171669662294179276357035951151211735705054486\
13944850079061407347983953003229157067508912478118527095663022838178387243500\
82511035920518845662811622244860401758`165.98402973860934*^-26*I)*u^49 + 
  (1.602670786773664746720575564464147339340240898770007976178574886418192523\
72858156032825005528187267149922437109849431102144623284858107861372240408654\
93618712698823813424578177614317689`166.2148670327287*^-28 + 
    4.08332415955319030115179368579223055305253076521035344469490064255710744\
37155694947396341278853154144459015918849227514438027659554929889362421744449\
08539483410437225786123612047016909`165.62103657025497*^-29*I)*GaugeXi*u^49 - 
  (1.818942666891171515495568315445296186516915748762929410676502840383951199\
93393181449024416238533940954915811062489199283243160107644374298133644178986\
275209918723336227646040084693499`166.21951737181152*^-30 + 
    3.74325820999561851849397270161224244108656103735812816657993953422117054\
29030330047963285109898832309244075099859041274710105042893134559050354608518\
426156994743982850540501063741129`165.53294814728918*^-31*I)*GaugeXi^2*u^49 - 
  (1.161657392710303343341243337451832411730625847647529925203627586292820468\
09678451819555231547058753357217310139058603536247046303736343673332582567798\
1674599676808609004227381439607`166.22351490354083*^-32 - 
    1.77461481765525463494611841383408979490969318777708886372613213027060440\
08360685042008760502238321641074361870599033789615748321786251226057348059555\
4775384690618227314296839266505`165.4075409464164*^-33*I)*GaugeXi^3*u^49 - 
  (1.632357318090110435950144489991063375377620542645388102746236269019266666\
63360792047445927894167001710406495766267105725308877774128074058725715262025\
7051328901581029153543539650897998619`165.82698948050103*^-26 - 
    1.23199678620825924086866035227527506353964993730288382187379885204619891\
83184450107175817028710815939735144217915819992669214547773306741904853609087\
25864959018892024419295889156825943922`165.70478382485314*^-26*I)*u^50 - 
  (2.395193163973342103928603990093674718909923188048021683284464513939525316\
25919491851240715373231835999234825111335738942507887209538398034748477465746\
39619269623606070507924242894705304`165.89687413340056*^-28 - 
    8.88796235360456085271587086556143671702910049938609181126192576893889323\
10771355387139205725946922463610564346092384379496457641861621025298446008558\
2860486192999996856917465399350578`165.46633579631515*^-29*I)*GaugeXi*u^50 - 
  (3.649079598689191373503586116925429580167718349609807229663963145992995131\
50550149616294313322699415521768312063673760349542352516729213909378143587166\
71353327218253448578431344386879`165.8404797441321*^-31 + 
    2.51516342984153106676243561023629168583915769618468079835196323849568272\
58180406793567289933298078157176900333562985278062725643931328246389161572916\
988113251310765927993040276667927`165.6788626170603*^-31*I)*GaugeXi^2*u^50 + 
  (7.339663896670619757833237328262576070378725252589147891899017925576436103\
62798570388591700969114072978207862808499718731964454944159990782851345094335\
94460154083932146031894020095`165.6814269525593*^-34 - 
    1.05560152716279571926117206345982339226825633182723330810775575146619722\
06796137925951130780435386904301439053470976184940343783739933342554820897207\
7152888634044011806342871509778`165.83925078957492*^-33*I)*GaugeXi^3*u^50 - 
  0.1458333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`192.9796457999\
1216*Log[9/u] + 0.08203125`192.9794730402803*GaugeXi*Log[9/u] - 
  (0.0234375`192.97950429781352 + 0.07363107781851077902646820429561334884837\
11577978540426791002638822144470223330234053445662189558687808315957776550540\
62041261983036341771056063111128011276190241033657076684088411554170850366131\
18082729130025724`192.97965187536911*I)*GaugeXi^3*Log[9/u] - 
  0.0694444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444445`193.6169012779\
467*u*Log[9/u] - 0.1666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666667`\
193.6169704779523*GaugeXi*u*Log[9/u] - 0.0625`193.61697354961177*GaugeXi^2*u*
   Log[9/u] + 0.0065104166666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666667`19\
3.61683531554598*GaugeXi^3*u*Log[9/u] + 
  (0.018561385459533607681755829903978052126200274348422496570644718792866941\
01508916323731138545953360768175582990397805212620027434842249657064471879286\
694101508916323731138545953360768175582990397805212620027434842`193.285002472\
5122 - 0.04524927690355669273505864955340847775592630822145214145437162993035\
94955637931337250951518053391347240227090650061237582914751281210989210330813\
0834752956342006582040928718034514180558098897671710426697736970541`193.28531\
352288468*I)*u^2*Log[9/u] + (0.1275880915637860082304526748971193415637860082\
30452674897119341563786008230452674897119341563786008230452674897119341563786\
00823045267489711934156378600823045267489711934156378600823045267489711934156\
378600823046`193.2853440474213 + 0.150292241143956158012873371730963872546469\
52373553746983059148512583689597974147987263746849630498319050399796591319676\
86109709612593642734313057741542946213595043320737038490035067113939991012389\
5345817483509297`193.28534500473123*I)*GaugeXi*u^2*Log[9/u] + 
  (0.043016975308641975308641975308641975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197530864197530864197530864\
197530864197530864197530864197530864197530864197530864197530864`193.285345756\
5477 + 0.03272492347489367956731920190916148837705384791015735230182233950320\
64208988146770690420294306470527914807092345133573609072275480161518982471391\
6050133834497344045940314519292818291296482238494719147879613344766`193.28534\
592480585*I)*GaugeXi^2*u^2*Log[9/u] + 
  (0.002206307870370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037037037037037037\
037037037037037037037037037037037037037037037037037037037037036`193.285215374\
03418 + 0.0015150427534672999799684815698685874248636040699146922361954786807\
04000967537716530974168029196622814420403205301544322264223497593340365659589\
77594913603448951113237977524041334180152614918448829590179611728925`193.2852\
170173901*I)*GaugeXi^3*u^2*Log[9/u] + 
  (0.005196425849718030787989635726261240664532845602804450541076055479347660\
41761926535589087029416247523243408017070568510897729004724889498552049992379\
210486206370980033531473860691967687852461515012955342173449171`192.441258864\
81908 + 0.0679636956666516198421416621268456699627702684992842680177764362247\
66147106728972678367122850479613067629346750415943819497314825372364847662782\
83813309499902577346438458411809776259290636637971199986131323187896`192.8732\
278606501*I)*u^3*Log[9/u] - (0.0881076388888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888888888888`192.87322424038103 + 0.16227791270471968674329069259481314195205\
71470441959239658268275776285480784843039843442200161715992334742988789654140\
73634605742220012499538282668329681916432081290455925750940166296800868205190\
80548127300742566`192.87322473222008*I)*GaugeXi*u^3*Log[9/u] - 
  (0.026020233196159122085048010973936899862825788751714677640603566529492455\
41838134430727023319615912208504801097393689986282578875171467764060356652949\
245541838134430727023319615912208504801097393689986282578875172`192.873226726\
34184 + 0.0359570146822905861912519625915478082167628699259753624057060273553\
74956296228472335120254559599848128910902739156651915070904342881944678320930\
68252616188521773087514666570580997875622060731185555606929451699805`192.8732\
2690543618*I)*GaugeXi^2*u^3*Log[9/u] - 
  (0.001630729881115683584819387288523090992226794695930498399634202103337905\
80704160951074531321444901691815272062185642432556012802926383173296753543667\
12391403749428440786465477823502514860539551897576588934613626`192.8730921613\
9434 + 0.00164971322044217108929901326496801741818481332057377599052396567454\
43566090966246670607607429029892868133279346616815953543766973794150648293310\
8936683701533302323303575526178341662832847355644281109306688327051`192.87309\
205717293*I)*GaugeXi^3*u^3*Log[9/u] - 
  (0.004130653143999051635082727903944181950583413775000423377195210757167775\
91491811885044623956375213805483581432369726837033650019475350979694829717692\
086233467120527019932598350522447458890074345035479008958661448`192.568485521\
4142 + 0.04195234436020892224367044768449280273424781508494642435766311500708\
26407834065308379381968512684592332181443943746149615288356815064553598775624\
8726973888425112143027585036087775437905001083368249162142269142327`192.90303\
597271927*I)*u^4*Log[9/u] + (0.0490009720475791291977848905146573184981964131\
48402174465274602448813697099019458415891886399430981049636742366509170350048\
26500025402631712645430066554895087131026774373825128283290148859421836102220\
190011685212`192.90300607333467 + 0.10651685768451333241882109684058804527300\
31167574097450208149628502857371596763963036011369465299704143371873277930198\
32472839186352527337755948840433825792726765391065975791430850510260671306468\
48767343862640472`192.90300897609987*I)*GaugeXi*u^4*Log[9/u] + 
  (0.013528092135345221764974851394604481024234110653863740283493369913122999\
54275262917238225880201188843164151806127114769090077732053040695016003657978\
966620941929583904892546867855509830818472793781435756744398718`192.903038428\
05457 + 0.0239376755047833396835020088039236813128449443046521373318885631551\
23215287095921189391854861306640467842370643764400291774731261974777777421518\
45999634934493427589160044879853080046411315711491507524837865317005`192.9030\
3869718062*I)*GaugeXi^2*u^4*Log[9/u] + 
  (0.000757862957961819844535893918609967992684042066758116140832190214906264\
28898033836305441243712848651120256058527663465935070873342478280749885688157\
293095564700502972107910379515317786922725194330132601737540009`192.902904198\
79997 + 0.0010857806399848983189774117917391543211522495834388627692734263878\
37867360068696847198153754257579683667955630466106764289360173275227262056039\
33943021415805081631153883892229622829109374024888327872962055072395`192.9029\
0512642483*I)*GaugeXi^3*u^4*Log[9/u] - 
  (0.000526146129109346098626188043451671963585797859028565729779975575840027\
39720872119388605696587203471316665443576991613368181980690236545543155307926\
938267841585425287096780263472332770712082808816030377784175493`192.241415138\
84572 - 0.0137037822303105640559709697393941921118755610806129238981051549157\
31607715092104111258679549806343582737648574799757371381618093183402327105850\
81110450659868723305186773930763265536959756570390105440501005025951`192.9499\
5839857515*I)*u^5*Log[9/u] - (0.021967826552594737703714993762242657228177728\
10152020638227009207042738516599208566896419357934370889713063162232496175492\
66992949358442423523965971763563594077235290464981060926800905462694824072662\
8167567048836`192.94991895662528 + 0.0538874452209253028723329906998736647863\
76342327256560004904735491022719004403468663974571477613651652296040445064229\
27820071540287665372467079907342304710729912851546935548524231796468028693787\
776129388935183914`192.94992479613595*I)*GaugeXi*u^5*Log[9/u] - 
  (0.005956850983928601669799657911226269708208437060746159968839438432488272\
45169266202645260715676810784263916408406577588104794323358566614167894460532\
777862453216819929211332960761401547867025690528205388744940641`192.949985204\
85174 + 0.0122213448779695531717457513302732718938997394973118507053101946910\
12274471470913349858288768852757369657919189432457532931402880586278949654024\
19265636401154872313453018693933429053231093675487225360782201279991`192.9499\
8561532984*I)*GaugeXi^2*u^5*Log[9/u] - 
  (0.000307801836186895629053836644142999881454385340987993022743822926721875\
05292214940134464597198936476485630577994546901725685447679046215854629206252\
434418872461853714711510779183390065877491574793815305932361259`192.949851536\
73377 + 0.0005470987720854138816552850113414343478674125808025277519594784124\
76444793833064302851782899432113794096256713025557671928747374130928465377074\
08575941023467676790891491883681592898388444276106521796453748679889`192.9498\
5362195442*I)*GaugeXi^3*u^5*Log[9/u] + 
  (0.001593540147343626939668645144888039207446253571787732682356920983598262\
91995620293587518547579965498417405590544283268405042976444129159105986260835\
058726075790999272627524870012747312391111044207060509905040153`190.898173885\
11358 - 0.0016870262380294701970716861870738700036685749782952537230046911861\
66470692774091692694812345495752324740393659287093200580246990662621266915250\
04175159051754707268771910738521697714104034756338649581192857538136`190.8981\
7447231587*I)*u^6*Log[9/u] + (0.008236258859461821726212317077530713663417011\
48387121053889331082848331235264121511136701910466072433252233079495183849194\
92474235145575896477689903488816256178954954548105998596269388323445123729633\
2048148336314`190.89817558164344 + 0.0230038309538852999787327759206628739613\
52427318360320752319379886862060549586406074534056744630298691993984087676019\
04458950020540607241147781569805146562989718670089256868052275484412902826351\
964350161205630874`190.89817567750106*I)*GaugeXi*u^6*Log[9/u] + 
  (0.002247183799271697140416339725388142804187106376813230443266515003546960\
05765456560558933164735125818294034521235659273560000075267056926356829826829\
318776684523775922444824543081922546435069932504266701289512854`190.898176008\
2866 + 0.00524204792699685793069094623174531249002807008190483513723635623523\
58433476804991971706213810203149378945950903433433550342133016729576651821806\
2478401067933370851803402233183016263328047617832950382021456582079`190.89817\
605654116*I)*GaugeXi^2*u^6*Log[9/u] + 
  (0.000111637060322222750883693490680907910666246963220663029296537061274821\
44010789711817671647643366046725968147160716044185704975896173037530215467183\
070360092832954354741345206890770744519326205722249685737636423`190.898012382\
63263 + 0.0002314648651130597191618513509521453010208283995703002027520870206\
63111258929373358898831226682817374425339378587735938123700812132315889197992\
88243667356082478642300246566172981610856649501429682298499662903028`190.8980\
207133542*I)*GaugeXi^3*u^6*Log[9/u] - 
  (0.000869937925136496293344686048046659415873809694886101611714928464420254\
97963347445541455161839487976663442362676457649684530310350799674481262214739\
057260930181285717773618907830733163491958290753766952755488915`193.005647096\
6222 + 0.00043985202687989535184779539546564755276828946402267174687951320141\
55762461704045604047358681852857104602595945755434091953594629003357878204475\
5500398512172078228136494524344995579519536695185541341165171352976`193.00526\
223447665*I)*u^7*Log[9/u] - (0.0026964290270692992255686891591912092776723093\
16461724725294905239621586309177217669411534770059987346572310848683955011844\
65528578986140596930882211844726968701219841045334373850615540662036886453143\
384768908581`193.00596426512402 + 0.00864266913533018838182524075589102570013\
23246344491785856238507192631844196231118907983935508445464219837350639523966\
49395117937136760645683205499643367929883400618527731773756484672686720560865\
02012987889224052`193.0059852069992*I)*GaugeXi*u^7*Log[9/u] - 
  (0.000744734723203942094185790099353411179182995809865020181875674771405435\
76893049365064132460701411911423935336279321782886618870293445646118849729410\
450167787294580297002014558620089619767853099492924045414350079`193.006084028\
2265 + 0.00197628910285623352942555262558413515198874575342205409477054663460\
72190398769768970707480736409279823661704033600144825979982068606462103159537\
7440476189387854007712650681360584808332411015843251043189849077511`193.00609\
159876197*I)*GaugeXi^2*u^7*Log[9/u] - 
  (0.000036125013133233398394535755032969211024724242560277040115818079881823\
55233448393366427541434738847057429929282119835727856185442258026044372976581\
820084673646969367472678282344830465882473537133226543716137107`193.006046413\
2006 + 0.00008613298616934464700931922999067709989502341656737231787259480647\
70607957470516620387165898080302229679747748199211309139104840298436096773137\
150400712523311629477112205553346103579756532962292420077502607422`193.006051\
17846698*I)*GaugeXi^3*u^7*Log[9/u] + 
  (0.000228738267512622380151082279172360644535958423397143758678380560497899\
93474112875448926108859068677308956283979724208772084451163468587350884913108\
061300928302342881632207757651783922681536462618650040079886013`193.050661486\
66847 + 0.0001084472889556278057936142472497218829491542471897298041876751886\
39175292713080244738415675753505446614710710402714224438306683122743456564369\
715210483220270567573647226698317874530044615487184746286837508575`193.048657\
3596085*I)*u^8*Log[9/u] + (0.000801768620020551044972887695821226577262559654\
80737095745820800628111038583418117273901550710927202112210141044671786281582\
76294542004536500981421838459938992613711322251282821101832403529459618818898\
9368898056`193.05197286602706 + 0.0029148938074382752185829732326728180616058\
71155164050509445900762688072313139951895822530675451405200917588499013914600\
15153932125699992980203811318789948747966690308694378618628253154456063361998\
936837822318572`193.05261529527138*I)*GaugeXi*u^8*Log[9/u] + 
  (0.000222748878050458618472440012993589652773519530757555925605310830262110\
52338756699792700653254004112017199703948248628341683513063465557408127389241\
630207858506641124717888334796577354703907478972506573563573932`193.052223179\
27817 + 0.0006707671428743915030360455902787234086985408971443738602870220492\
30735666461043783177729869116933362717795181013862301726267522327337240462858\
85437557582288886808349052191894014501903282724013237767366425716646`193.0528\
0313367098*I)*GaugeXi^2*u^8*Log[9/u] + 
  (0.000010567854017741769097232748575669677604480025319466260856430853351176\
27193950498575721946394012217562401558994470217603798440303966474008554565631\
142962085311910284641657142712449573104534489398158805173569434`193.052332523\
05771 + 0.0000289030477670398597368987109013620398612372085956939798631339831\
64620970839037985010548860318899857858436858767806247338433549463015808761541\
57876141060113416001892426892646145690758268635795407731169795568994`193.0527\
8004653908*I)*GaugeXi^3*u^8*Log[9/u] - 
  (8.533589480801946683558845790152044065734211326898346608344444829546163461\
41748919297940459802655480179391414762345286363080372937192874250978578548099\
52921625069145382661893658812048432892672754235677408795`190.83922241768832*^\
-7 - 0.0001223107548008895157551513678384569937507137898718847685204583239544\
03643390402715390457548994725633922578090188561216770559939353159885989567851\
66671759068716171713506819658547575813484746711958609410348001044`192.2456938\
965119*I)*u^9*Log[9/u] - (0.0002226193987799473254394307332512378539992516510\
19698247134820394040632574347737328111937497732195411624102271974980195560208\
74435546982349593135474563503159953713561003914863188571200583809594642930158\
278038659`192.243856814536 + 0.0008912189618236826379304141776711301545734341\
95036062337703938518287873423861623998036460941867446218420503266558354958372\
76945887290486791218068334217542638348789901440107479114416046058298270428825\
799849582214`192.24579577866834*I)*GaugeXi*u^9*Log[9/u] - 
  (0.000061449407978349113283351363877869020966912209313692111882478112695740\
65397700837900801098927153638730857353386116959072957277791508951647722728567\
655176583182969546288601414774671966549601085341914474985957921`192.244233373\
6587 + 0.00020765037033302918817160603879790582055504908515563583845739177596\
86237657667985818577249258711508826554595839365013459329073519518914694291373\
3767803744987701258179023506767305436464038953879990598812756748566`192.24578\
815668613*I)*GaugeXi^2*u^9*Log[9/u] - 
  (2.845577545483019461247481603937248181711463053302462317301488597872976759\
04026819039989652140730190709111674233887994761132268322808263508198972892478\
041608138338773563386064455929142409366226336319521040063`192.24439111524507*^\
-6 + 8.8650263995321693786735997208102787848886297815224404252693261280905406\
40813541944357593277835177219152307849951165980326925043788192726017404167397\
8510248550355611213700409988492759053225172604762772277953`192.24578351976962\
*^-6*I)*GaugeXi^3*u^9*Log[9/u] - (0.00002604655039357733049604937728599206457\
24050205897892126542316032480612346759338851494881534434301149801894064860038\
82075575697908155968272200850241456199759613656296395298932209731014236736241\
08336331886858187`193.16319817037726 + 0.000101834894617100041666490328389579\
56344773089474983251683499987648636953527116638862499504919843377205936762178\
36263261268945451445984105433638521455812943000118290282039080818982465132726\
1383548249851261355144`193.75534457522053*I)*u^10*Log[9/u] + 
  (0.000058318912325087805141311389672874511023855164259576130425595906252924\
12365915533659654158341026903082938767918223086353020210174033745276194950755\
633260451626396325285175715789339004786642586914400819912864713`193.127455393\
16245 + 0.0002487963105700202017762972961850089720029204483218213094101051795\
09742827024945538925248566761894663637792981362653775485532431693714896192478\
92158602105305495307888158707128928336941201590788139101680096091249`193.7574\
899134338*I)*GaugeXi*u^10*Log[9/u] + 
  (0.000015829833419047096988116874393462103824526086607326198141953887902574\
67943742817036882803239316201128089192687655367309875721794018660346759994582\
182943521778133594443598636484779891614526010953093053028144482`193.182108638\
22844 + 0.0000590766472611938308326598785689895353142251116098084820513313704\
08033392224926383090724205466517518447485537154873313592628365721632381797988\
15741429177402211150617913147395786362826347797858403501969450759464`193.7540\
4813362715*I)*GaugeXi^2*u^10*Log[9/u] + 
  (7.146868706706450074707293416239911839425679283539769591657260406757029275\
61785754492232646515292108669592636373753105036772380447639708385724325010385\
8464713638792983884100115694155110072526871822688105652`193.20754901294998*^-7 \
+ 2.5041959973811908288830887500197826759071586230567471430501766773761568020\
53357515647889065013597784637780650738167671114641903264124645399641610489119\
80127537692130012452932077384412308278454607551228315462`193.75210152613852*^\
-6*I)*GaugeXi^3*u^10*Log[9/u] + (0.000011682684808654928589690765861955667194\
93828760442647606200926184891506024606921444348775678589050623765038518396207\
24513468756643769398217356752084975215277439313683986898923994538580886268629\
4045392250745254`192.7849172384439 + 0.00003985096041862424294404481574452324\
53278629030392539175978556243818042134677090666239427539550308254202477053433\
58349942904674415532494683259370336111709674612627875765048892890243650187340\
9345910547251869097`193.31781337104846*I)*u^11*Log[9/u] - 
  (0.000014334821399589738551201499598781679862984755260230112886800308728209\
88813913697688612543496084978095615067921263319752803562763716107625457961888\
789322421377124122454865693759491687524551610750415306530765397`192.675429807\
73524 + 0.0000639798753411705313978540024574521513905976763948315628463822171\
28258778315355080532542541680749858872468582690530155891958815668729379163270\
0579706303198869909424227343999762492309752663703801608765062148201`193.32508\
09109475*I)*GaugeXi*u^11*Log[9/u] - (3.81675891447430355655740867907876222996\
88020897492374647810046352200149107651103786138118592102746542010365021829733\
26659047191786262050331411699419035528487166475035286772580075906403366361507\
89157836524171`192.71366728631958*^-6 + 0.00001552384415689002832208445467468\
08215019423699209645206688477641361905989791044949132754368741183058131903660\
00001141316180903818594196101218345151358894314595127515596823991166512401087\
38134846715540645501307`193.3229718319381*I)*GaugeXi^2*u^11*Log[9/u] - 
  (1.682790531355506972229088925859131468411409663504303697114402533180159517\
25749603212345710143181504531672508404832899363641070948599998200102798023993\
09475193058050695138076383361471465776082917221722035367`192.73187946405963*^\
-7 + 6.5459243599434084598946850308953261055890359561018761042852123039382522\
69722225414361126490051105112716608352124066609900427729350414961710433632931\
3237175052033383501532378088206364439992138440151047988475`193.32182038697718\
*^-7*I)*GaugeXi^3*u^11*Log[9/u] - (2.5082258690086113990471698926822905899532\
52424978680093512245096298030082089192853966293675318922239126987936905309790\
94786968623536526564242612480812967030618027747838811156781124851519745905508\
929247522894`192.06096978617163*^-6 + 8.7730351977999391014965667704163762356\
45523200938547831309088740040770772486149548107947168849681255796793170444239\
63281368656220753023885270902141513665573041872331628320775895222074873287621\
547760377514248`192.6047530152383*^-6*I)*u^12*Log[9/u] + 
  (3.266024488922606532067395208112126516058267391993637790163896516363136523\
29108502965798452982750719863592161532072145405407792215718273634798627524125\
484131059452767422276577127790643330505327485135805066616`191.94032516968525*^\
-6 + 0.0000153420887058615225612074723485591647692735930783164265938485529485\
62384769868506766875357145395250019647106230380187533145144972489237003385676\
92810109761182284135924161319977797299689355131377262155778055721`192.6121902\
2234496*I)*GaugeXi*u^12*Log[9/u] + (8.571988634102667713326213963779226051692\
86921064986080802099164259753468811109972419937541325931726474622304536025407\
66788439786765533006908115982751053974980536051299288062750660078917172697577\
937813240539`191.966216330026*^-7 + 3.782733459707782143949083087490854719732\
95180431171639889198806122262483035443635903672370517277280561741664892704306\
74906972746999668527274503866613634882292378570688273521539585330132055140484\
1388684081677`192.6109404844626*^-6*I)*GaugeXi^2*u^12*Log[9/u] + 
  (3.708404965840336271169127229922197628662671495429711918647352026061294027\
35805765341923951640097900930567798352178410871297086781823837725855369939726\
912306422279347647445307986638893007663385164023127932`191.9783385682765*^-8 \
+ 1.5890879275873256321814473322861901615789447216334566643857616236143230713\
68778805247819021658244276091319142111340517521054326066688127538124754727661\
313365016457233519967546137384903005885736360213855634`192.61029934262*^-7*I)*
   GaugeXi^3*u^12*Log[9/u] + (4.463908884245949167599002286841724399405715365\
64405631769031237866826022757595628800537824738489204854214069663824338690726\
49326154803623107583021402243759428918752590572955995116274800013622003537372\
37421`190.66132472083876*^-8 + 5.13814297635597686225685729408553316709545373\
21776513416956752099885567709644042385395060240569694936991937917651408145381\
10410257450848113956412040861913951718765704520647693553276825221116751143958\
5413367`191.72241558446524*^-7*I)*u^13*Log[9/u] - 
  (6.839293453558523044985808657368498931498529033441548259399517224012027421\
36267747372611980496821594973881033926566467099295880676900420293047192088388\
51176355741687669482194101774196172435357813492983997484`191.00959055290573*^\
-7 + 3.4771759519351945600064880845206123015260847531014349989394955393832357\
48558574450759993905444877402539978976299901598261006197933563968164417770622\
03386670168697973899179790687558171098690357404354454523092`191.71580598189334\
*^-6*I)*GaugeXi*u^13*Log[9/u] - (1.780410707389585978967752868898132804061991\
51513402511229612677122629494422906671289109266587823691825781865596237882177\
85883264776814014710304766072461994944189799638856760591378051662548966694793\
697483165`191.03201970722313*^-7 + 8.5780864841027565036795691204563796513917\
35071311324471444424862805691972719277449854909938972180473996928455007691676\
86779180560763583858187580074081768498959784665550351819329211652537002019829\
90230997428`191.7148899302316*^-7*I)*GaugeXi^2*u^13*Log[9/u] - 
  (7.612379619381118453777279870458399240817831965666651263739509594222727851\
51015678773126620750700639047789728605988993597245566899444752349218944217533\
769462497007204944730981250228218910142489353392983527`191.04044624435406*^-9 \
+ 3.5941290847254133261855170363258456279060628568110460265619062807027083683\
61800638446676595326116638134510425346501691990686393876831383258804386882079\
128458543388499922752219813184620289765156386902272674`191.71451947743344*^-8*
     I)*GaugeXi^3*u^13*Log[9/u] + (1.4624123765383772308248250584859117151618\
02439125225477027154782321046229047814882476454128860406283726663403035629994\
55080427583423175412886569662171034427095935976892744074606551086577949783742\
10330750912`191.00453384385017*^-7 + 3.21259508346553458348952791583841772908\
17404314714592720876426733270428017445095264377817457989638788841179815194264\
95224832257622972226116744186680580052151104313457362700396216351349500434696\
7701737027025`191.34631998035073*^-7*I)*u^14*Log[9/u] + 
  (1.319066417937999022464835723382436044096071733349652381421977684462343525\
98980969856525097605660325561032258364557268108805488605610002531983223664212\
81494260775496737728327850294740969687167969608110059642`190.62548663996515*^\
-7 + 7.5056379097507424601826825188548675899417905259110251539305069289211555\
49494033821983565886963512125678704249821410881339058069544487853314767591788\
2674183936599937611667323477211107808006150621353720576293`191.38060758533092\
*^-7*I)*GaugeXi*u^14*Log[9/u] + (3.403399721813545973807106131158727076002717\
26122500280568057403071703550518261695584743054345204614702645587097921370331\
41072537598617858845191862657063705027214834273666790137415516296402898440523\
38719124`190.65239046416758*^-8 + 1.81653453833301710474192046782971264366836\
53114989951002131058969522430627947149239616513848429483374714088907067632964\
42942745677858363271749976273781688444769809557925195813043453093204185563063\
5894591492`191.37972116479682*^-7*I)*GaugeXi^2*u^14*Log[9/u] + 
  (1.449736691210998315946567757687977280745210400625683454663600393264808692\
60515767321221508285762894247570479924977109986761711380186183390225256987003\
737618712431578445741530803659898129717120799042062857`190.6600727139476*^-9 \
+ 7.5973636469062341869222278811215204247766023753896009621330204844465371555\
09115840295951346334382031210425786010989455904379203396111465579405896781101\
43610662586258557936440189116721274452309992474599688`191.37944649774963*^-9*
     I)*GaugeXi^3*u^14*Log[9/u] - (3.7717509894445329331504345423141342340167\
56334679001802195892955149770450828579991945181516043293106060560950792942352\
30565168379343105351015415302909980402866225662340951201001529720655072322941\
9829244983`190.5206574048535*^-8 + 7.7576980539670306277082983552249321531855\
31494256636269351071535822238347048357518236905067813560260529373263660592369\
32331941564339317779047572194567579588886674240530882874214090574271509223616\
9059984101`190.83384726384452*^-8*I)*u^15*Log[9/u] - 
  (2.373693603390216762406792397919505909074224036110135132622191265482820503\
48776611422574824041501941770686629127020067851479197848121300346969373379274\
114229550494702839065264482795355119621616788618511386`190.06528478132694*^-8 \
+ 1.5307502316201194297429268707209529303811869370053479617522705464441829593\
26095398925358243982882321225895045807963491923568285003009967350953485061361\
9684819179235992792171201843654028811021469333460620242`190.8747644556877*^-7*
     I)*GaugeXi*u^15*Log[9/u] - (5.998769902436797638836133447116435422088346\
31642664455930544754197056113939986426179766503900248886012566344292873258382\
84923344662526843015470665954641958152531252539474614680881957558625178501666\
4347748`190.09524104209902*^-9 + 3.604224748041858706919207882396465933775875\
13999298986794753907605858227946607400431895462742067452408154849275204466656\
79160679865473221215742043396134949521260490463258309723083886279977604007820\
97423358`190.87399070265437*^-8*I)*GaugeXi^2*u^15*Log[9/u] - 
  (2.561235359862496799685409443324054600382616089998910359099176924164590858\
67043823713886547671614348721535757053546398039762408330975703170022189013157\
01255352794023784095937030919489497923295052594528861`190.10448147668825*^-10 \
+ 1.5055565083577516684918138767803865028929475244196785462627067259264979669\
88954896620191484203569579195687375584361676488473678573149347573441691897504\
17675887482444273813581692847308831728442978046911797`190.8737290483364*^-9*
     I)*GaugeXi^3*u^15*Log[9/u] - (3.7520979489787105388133937577249776871418\
31922869422042512024443566707750958458823834160785667120140308883217072858040\
30551468556249925066446732278279110264897888607078009666784738904274804911922\
902989549`189.43502010445778*^-9 + 2.1297947523289488066454644542048399699750\
41686171676133208624175752628888593074740248877587235359057617238913753948273\
24631695884844392832082465093123963329860413080113670829235154290312402752505\
0601285364`190.1890836899203*^-8*I)*u^16*Log[9/u] + 
  (4.030805941664830117552254190244353835004023443791564395712257716162642581\
09269584898861956337894589576866805751997808074146443956307898487301346389538\
081355627165616152404506234990311945620322752020514081`189.33949874801093*^-9 \
+ 2.8665678593789691304395175163605315697722639626760582838987501092124145685\
55179473854139987003186270182560587552515766051910331414415329645372096617074\
147174404940939264991379288952196602617325415617921054`190.19146908509543*^-8*
     I)*GaugeXi*u^16*Log[9/u] + (9.872199154906886555848838487792420407323999\
48309946064080476073636006801084851307605294317113527736791328303669794267871\
76600085210458209559610975451293154274239851137148087978070568999289831547304\
473498`189.3580110623417*^-10 + 6.7218606623394673203464838053249178106899529\
79051768593965421566356252600555205087893554447113810384156539037141733047516\
39858826073183556428893467481626349437257701933320406136660386685992127906385\
825097`190.19108666013096*^-9*I)*GaugeXi^2*u^16*Log[9/u] + 
  (4.222406552737306860916588265573827826892631866206409492071293952288754216\
12519964386599370464924945265799919320434634290183897428320246082437659508493\
5772396425848102813907843408088294208393740398587072`189.3684034983669*^-11 + 
    2.80552066663908284846664706318489162471393120942696185034595147888328338\
85696052638174564240493149859173546062839090407310822062850502834489175205341\
975870930788668740065301923435339813527015878517688735`190.19085692375648*^-10\
*I)*GaugeXi^3*u^16*Log[9/u] + (5.23543534386453205866605916283814834711137380\
79920307427474354342619420332742238055446980598844279946717897540186639241656\
65829962652142548943573189208203084305279735616885380491415987490831373794951\
60242`188.88754403418835*^-9 + 1.79929749453160130187272640633228934201195401\
57295249428139973724489455661216145244784218539169351275387745186850894747595\
74694618261720926507844175112560228907895888056483615904557641575288135832044\
592708`189.42369420885544*^-8*I)*u^17*Log[9/u] - 
  (6.338124708152808243160132986739120545920145075118563227883845712430850044\
03468245811316893134969444958637661761654588529675835837372268256799939159587\
12649301304102279819872111878082518824759825824213517`188.56546632912404*^-10 \
+ 4.7201510224574989686437088741165011072363037437656186752673688591436911323\
67337887355718936256103065478997882212782492007146281733101740560763913177095\
48542838163162028454713885062084534517919218021390875`189.4374614432826*^-9*
     I)*GaugeXi*u^17*Log[9/u] - (1.552603397072309263232511843965575857280493\
45428729839005970488657242777403453167473812641441030637850231019541593665270\
99700723576127691182193680476452644075161401863395973368367836604356129932567\
702838`188.55608181518102*^-10 + 1.181967951593033416109655871179299128153028\
79797684082189329194074208059346992700338662600478077034091512415070276467315\
00779662559720048223109349352064131930760822833718897627169461245109052250979\
531393`189.43762698417328*^-9*I)*GaugeXi^2*u^17*Log[9/u] - 
  (6.569133822055823363694827108484122476183382795827444899424453975687276638\
55505168395542886055234365267310902674323889946013255167642503567324577831893\
3658419034327513165400697217677015927128982810564`188.56214251540328*^-12 + 
    4.93044936270677230391130526266151332181689624707287137473697367862744770\
42622621345381823099882026860802255159198324014731361755111340014829088032971\
29215510508969909770199125382790123012358733735926208`189.43752090910192*^-11*
     I)*GaugeXi^3*u^17*Log[9/u] - (1.5215959607686352353813630535056690645537\
96524113667137950749159983871552653641171210269716672506874754515866507736651\
93632362622615535964653379108453798661634275276362649731746911055186232114375\
079804782`187.8810889488087*^-9 + 4.84657812713034695586286209895239568249895\
06943004095272688873264214570727527651833904726956509878853386245730669023621\
72263093179272320803709985430995790086994911401211139710599796461817714933908\
87924438`188.3842248200756*^-9*I)*u^18*Log[9/u] + 
  (8.571738205470235467981014008996365241980001233465324829876112822235888387\
12174562011241521823514643107978471490313372662943234757295598719782616639895\
3575494371617284620436122295861315329873614129436403`187.5121521520796*^-11 + 
    6.63685630676644020418894831216431876845528724077164015743793607356805564\
57336807495104944590631287746396924911543650698304457878476718881483422808723\
932315598113283460046018915802343898641829741443447934`188.40104566847396*^-10\
*I)*GaugeXi*u^18*Log[9/u] + (2.3787672870095226854211524363714709622625852944\
98992280262913624317714129967853043248536282288542841816962058862166846883877\
50809933618576946645070304676375998827154012690607344405176376188139743574426`\
187.48441761633362*^-11 + 1.9652322412389620284418498876046131505123851764392\
81741970569028137030244307943656692903053013535621337468653952388909746969063\
4702825738112562205307720867100044029285944240937337359320145359605627988492`\
188.40147953939305*^-10*I)*GaugeXi^2*u^18*Log[9/u] + 
  (9.737931074823537326246846919348349156650744961525499376605024040849731898\
05056045624838354231635078703604214387352160010529927093838884841618718814111\
19438641549773665060464703135008877776772375013714`187.47652820261948*^-13 + 
    8.19467093886298526915245033400002529298289269052957588790745603807458061\
61496721348441689421897347957226232848694925927502813776886678923490141870490\
8013170885769579276215956751874494805103210111560422`188.40159302528266*^-12*
     I)*GaugeXi^3*u^18*Log[9/u] + (6.5931582504656200440133213697167763660290\
34038094227174785814594545732922331455307087527666300960077893107429308992087\
04137003310021082698270839565004625264202675924061405820937699358945912534787\
9460037`187.42670990578804*^-11 + 1.52081532022531590833196035082069482674553\
10340399071805162258169604640269380145584875260527995946493955097155481613744\
98663849000337779238945167661585274912767790447877907684530289244863782234293\
33155`187.78969288471384*^-10*I)*u^19*Log[9/u] - 
  (9.016090729678174534128035124343167717689767282083026977481572829006576103\
70766600187273037383641941139248851111487094457524683440899962726588816051010\
907140845981320624497026888385654497635642116124005`186.82914733856467*^-12 + 
    8.92809853193254118673950650419232682814036448539030746138380925714834490\
36375934433791751131476970705974653218352003064321099371552160252060058320634\
07255865079752541970418470201645673197633842138997088`187.82488803972657*^-11*
     I)*GaugeXi*u^19*Log[9/u] - (3.482023089302827868746688221147903058751916\
98466932509934540145299732399873067040592076851889071348343805646259775384284\
60774982927734613463161939514011179087672641440342839706942695501116621091124\
3932`186.875110598362*^-12 + 3.0980357158172167790075145215966209895699561583\
57301439551830238137722694864006471669749988337873213473860731116133612583029\
44432131934405504353052313473398379457263184368941089860018980889323942889200\
5`187.82436537199519*^-11*I)*GaugeXi^2*u^19*Log[9/u] - 
  (1.365651026765832387309856116576459573933037922257047478882126980097055154\
08606758472085632947477699431084965373713396089095521174900950719746025100171\
7612557158470324710577430684135355869374889448216`186.84892173275787*^-13 + 
    1.29150119289202381405740388888165660491010555958758324211343642831124403\
80843018586649410238410737966162929824596916467102513390095637835653768657683\
1751652367703403313466988594852400815277004786259523`187.82467680882888*^-12*
     I)*GaugeXi^3*u^19*Log[9/u] + (1.0648243844930666624284868533502609065869\
53364901860359453310962739881017102942937849074048941148650041171724356708352\
35771236616252297344645586447581215391506632625244068925640896635201602593524\
7574696`187.25311878663229*^-10 + 3.51299609275294870462948828895446940521729\
33065482061419600510626630287241182477644312999498814621253405528547794303080\
62033492274910928625232409957016194902836101497508290380311986181330457055846\
0320047`187.77151846546067*^-10*I)*u^20*Log[9/u] + 
  (1.009701157670978480355788662056060845948291328330667724368548158777746451\
35282035969100956007367026433841148395664483948735464866318349842623448372516\
256564997371336938259101129162868741281290955226325`186.54187603660174*^-12 + 
    1.78743423166153627888902568318901704603846301873982851049725075106348150\
24088531042879821959834230046563386494903660236476201194365394779737145863121\
67621022236839340225498603128247740099320360358798722`187.78991325337773*^-11*
     I)*GaugeXi*u^20*Log[9/u] + (4.425369967322976734786384521620008205221577\
07503177993973139274949243193581989326356165629009092930342042669558002257260\
38440134879950712607275478852262705339155463880585397155711943988577652651562\
789`186.76787646563923*^-13 + 4.642090968069596584611623601705718873501234892\
37647543566462593186043193306018865737771130697511331630007130971671774212196\
55757745190069415914750638415063812622728244874631918147633315871503807785329\
8`187.78864052823425*^-12*I)*GaugeXi^2*u^20*Log[9/u] + 
  (1.740962974212495773723980973435944578081067066690898537199784949004181305\
39880657138122387128253624364947584406695437813857312804552056882661234095281\
312584826791666250786313718644686802538948263142`186.7429946154078*^-14 + 
    1.93485754924264345232205545265035839849990881633514191446683285975665594\
50396024259555620891339299740765604101729790493761231073040009960234255083606\
687584193888717304263844431588116555498849506101043`187.78885407681776*^-13*
     I)*GaugeXi^3*u^20*Log[9/u] - (4.0023148853452741998229687483200616605259\
81657256554077146376023713221636683940754744101466934972443736524364125164608\
48378338156794987592114744787409274457317457554709038217786462466053437046710\
7284874`186.89039372009907*^-11 + 1.25142214931374208927943322144677538757963\
85296859256285475284195607528286521036990581710720744228444558062406635453863\
30741519068353292474989095356163142989192673826346765814304498430810813066598\
4173537`187.38548630341072*^-10*I)*u^21*Log[9/u] - 
  (3.508681177099651855336428959089127813277115846147228031123085347766836852\
93532430733044352806713505709918349014583659401000218197119386183685033474125\
36474207951714523529711998766597629428472315088364`186.23143582468757*^-13 + 
    5.24046977456517157754217047949176586669729130665613732931360326853943949\
53326212295609181508350745081787824621766517520919328383076019785084807776579\
1270127470892946027770911505648795585001391844365302`187.40566213811124*^-12*
     I)*GaugeXi*u^21*Log[9/u] - (3.808707047749828618514863428443592109198205\
21683124684661933913622238777220875447942499384436082246065820833362403627229\
58056366486421024975644316587315582291795437621204778540743198340292794230826\
32`186.1653888684549*^-14 + 6.62683221288731123039336640891587600712912066355\
28484083137385260854166938549157983046944061218354859727755018707149719144503\
912487662293716056599883086372796365501208455634897240946848707237770756268`1\
87.40591727357645*^-13*I)*GaugeXi^2*u^21*Log[9/u] - 
  (1.863579384690002728011170129839584139828378732236905843639410456688195533\
39763187729876503551842319505407438414889026099840672861096764457137425544584\
071046696352014073746989999102321040986073716437`186.2348022906812*^-15 + 
    2.76180197426149926824994902797012075425644742247850769704479216461046410\
03296779131072743858758147790850411014358474267144765272988145824846032090595\
06225017861012736449155442131328439219937610808459`187.40564692886716*^-14*I)*
   GaugeXi^3*u^21*Log[9/u] + (3.965316273559670547080122933188454744747645305\
57037103127983031711152580929838675238806180785913335992052274780698991559992\
18454611566907306280739957711011565215752234609077628913359758530877040969226\
8`186.00386023288715*^-12 + 1.03345418458861036255492142393513052834125612349\
89161182180934084947344453504986077471895027898930856589487598730775956994300\
56840335846145194944742219152038916575827591235660850229959155902961719669794`\
186.42174797938284*^-11*I)*u^22*Log[9/u] + 
  (1.314110819097078993078722014426330495712306393498431589575566585464140531\
34293504206767211150804147091708489285353349798999513989653677674515662570993\
27857094248251111067560637875030118091654133979711`185.47509440323415*^-13 + 
    1.23787227189464235850724958055647748506360271002020432808714090359186538\
45291046205923748417294939253099627223905027792135377228525797751083918343487\
2589480712422196438790469474577520100509799011357794`186.44913824730085*^-12*
     I)*GaugeXi*u^22*Log[9/u] + (1.348958239415674330324359696196702608968340\
37720280442444618870809585542135693326035883717715918664455267891663488019746\
81501656208968918019344105827652661389931691333297975468645017145796558620765`\
183.6257717613516*^-16 + 9.03229272317450420113660188276341840909593182244514\
38249129244356330448405848232126609469925156927022462703701375572122358315864\
02316763179622441930700532788077759382862137033172510162627520588934137`186.4\
515712601938*^-14*I)*GaugeXi^2*u^22*Log[9/u] + 
  (1.523332806040115548276102714725006130012355156372438439510440383457152953\
06243292918668726246530875734671591428077063980558354594370545797454754761665\
6226232000869849123490208563322460654596838165`185.05835916890015*^-16 + 
    3.76402065209997494514696091773042184737284788361588433982024439430787107\
85651992631245232365985406691511325354043253189601307533873905051394914371184\
7935977982733193592492193808514765099151289676693`186.45121637148938*^-15*I)*
   GaugeXi^3*u^22*Log[9/u] + (2.075985416223613965506537881931392410554238680\
49162568539911062177437297839365858054564284567670407188109345688806406703832\
33282855647747527139919810516222510722188926024724895920039688653292039690225\
6`185.03347833493615*^-12 + 7.31409564340924276511245337060314495699692273205\
15395347797354686582068458876435202223972243854245632435701370949510699980861\
8395123322295877348870077780677271407830371077597228016547402338193005656672`\
185.58041467179214*^-12*I)*u^23*Log[9/u] - 
  (2.337346006945721444341200187541688856975097924857639228337000848094675602\
82476259454850502991504114229008357204464856641345338304256500891690800272583\
649844373866160386949845656395302928287599556098`184.87654821124306*^-14 + 
    1.20464972512899622671552390156449461721451644985522780100934246255363318\
17685954344797549465426046605098842527240691719403910312309858148530850112732\
167056483703551293587406481171057856490832267134734`185.58921469873133*^-13*
     I)*GaugeXi*u^23*Log[9/u] + (2.802051532943595171410240316761071307735227\
50453347579576541887871378592388912267928245510682722299153165045042266737843\
54767311247834840318260740583322777801129950240402315678861806466501553958566`\
183.97353897658124*^-16 - 1.1777515149361749156887782962025177468140782245846\
73830307986645909443524857179338023614508685971032167287111098248414499202343\
23238128005368522675486672582357881441039272257761908502237007391077996`185.5\
9711652992567*^-14*I)*GaugeXi^2*u^23*Log[9/u] - 
  (1.253489363724214260876881251832640340515923228157793919460200134516807013\
75563453447869926169163521441621442341592267613919958705259318216557156129287\
8784192607761665329022489159784171377252128796`184.00433252061273*^-17 + 
    4.90778958838947234112857771591188166542921708757666455720717793772373435\
44559926912071445830588938261306518821078201186455068084998921441005949141552\
481277715563219870526681789421678781106237899835`185.59709780238796*^-16*I)*
   GaugeXi^3*u^23*Log[9/u] - (9.983337905149322548980319563554902001457086326\
88150126376255256348844609517142387421944657611008586626388918236913565276383\
31597450583182607618359997636268449650341963004151099083471438121773840442285`\
184.43477508097985*^-13 + 3.2414171641666593011807919376354219839964337259921\
86555253934835052189893565047891925751267776978322439134725237126911153874103\
08258818210931475506535337604221889942745738384738913051651212121137034849`18\
4.9462342375866*^-12*I)*u^24*Log[9/u] - 
  (2.800730246891745205790231342899485753410120533955383731668959480587068400\
44608336408369135123879633347402389129356998759449892306128545502956630198239\
550398776875590675118945786296058081275162220902`183.8203308163026*^-15 + 
    3.90132686036489582886280419395996815057068695727455525810438134256206101\
19820632743014146257822026464872456194546918124157147902435989791171757242362\
67788806019632058469388835796034742979802109051562`184.96479723555458*^-14*I)*
   GaugeXi*u^24*Log[9/u] + (1.36802537728757419734079594199402556690651521921\
84497494215662487552310703864478065435076279576333796293901923167555973320036\
568131821265525072633138389073851705475110649183271672981878576337085862`183.\
93226800012158*^-16 + 1.47187804109950238898194601134473747097667426599186087\
58933992548773045880073815881703113805575762095476389738415976938186545566691\
9868520735841327391664105932860324979446837368843902309941356820688`184.96404\
5672489*^-15*I)*GaugeXi^2*u^24*Log[9/u] + 
  (3.172936835752931365711487779213718893144582904528944515614618704835927772\
83785132599535888075782709579337149637047366138750370377791042610628980055956\
62753677545847792453889200815544746740118007`183.67910491562276*^-18 + 
    6.13323484587071658544193506372111686277559259965367104046679519389862314\
73965895434847738415051236036214945975480756458769171309185410709342875551583\
63801266452122784603987785228229105794100117506`184.9653330834645*^-17*I)*
   GaugeXi^3*u^24*Log[9/u] + (1.484496758207809423250046506815868743674700498\
55168773711922855412921812164799042438417810050680494030699988315443954678150\
81221286440720075441961261558295214541277610183099723818417355938368839105881`\
183.77108603003583*^-13 + 4.3424497550721573213865966249712766528651578299442\
55473183558152404151536102785217050121914774733886728686182131270727513178161\
8893098385377927364164314005686550732823440992708745926368137779282777654`184\
.23724157858246*^-13*I)*u^25*Log[9/u] + 
  (2.785901021558456164060207452852831128376994126450035278486988305559384000\
58552629264278509024457255941435604974083830977600097335568394676189397369667\
102612474052319891829629661529626693677108627971`183.42655941483267*^-15 + 
    1.88342621365482139516148998086725375850567913530891203712371320089962282\
19093603741351811435780372950132890301623559824358169456653957155720713868851\
47906823620390310339748830493787056101275051915544`184.25654234289914*^-14*I)*
   GaugeXi*u^25*Log[9/u] - (7.69125895067383246697910183482690667236995857683\
84991536973399703132819372632943223882890991037764168620999366781732192606637\
20071639334230466597364060217361899792660087738948310326739619729048095`183.8\
6253350491367*^-17 + 1.766004567190941759191153777642902687667306645009077579\
54674462618892997683106774462317638042183134548791312499496848259315352064826\
11685954527446298848774073381152666647966335291127157004507093942`184.2235278\
938118*^-16*I)*GaugeXi^2*u^25*Log[9/u] - 
  (9.250685775914707637089799336635595626675830058075499531252479877506493470\
98508018909991910035924322743641450260202402321885916011106108203824495208388\
46372877672960734777683183033482018881593261`183.35721134566168*^-19 + 
    7.35868010301335744566417671045328372782648709322719402911884937415645985\
11180888530016008042645597076626959178181426306864462058912429024953261682194\
2808869590459072240587696724876714301818053521`184.25783734007973*^-18*I)*
   GaugeXi^3*u^25*Log[9/u] + (3.459262398718883505766742406827594170385425202\
45187251740646568210114061996351385165415768869163228402524244393417445392892\
371060931438531833246660221137262722392035954953018695291651280654090585782`1\
82.70136902300953*^-14 + 1.29116381773831595408771030375607144968122821140116\
54562323556865507634845949488204730795590489734011604315761171519513483406852\
774246573156214211720051393868772661085902761424909990939442492865255536`183.\
2733668641152*^-13*I)*u^26*Log[9/u] - 
  (6.327526125321984773733911454353526640929656985551256527103127906161958672\
10345349260114437549297526393426784536423129602536203946043214755400546328563\
36153967400648597897645227581700276119981323642`182.67794021288447*^-16 + 
    2.50177904930545304525799523659330302897706889268129549589039126321097336\
67230405591576590492041170524562171121416576773064094582943461049444603075541\
550459559002786827849236275258689392243637744035`183.27495521719828*^-15*I)*
   GaugeXi*u^26*Log[9/u] + (1.46535310477698206856089741989908531708519482559\
73239344249718824238768874901634257423364492686870967029854226043684230503264\
48342742659032016741600890012391045656838967490038594364871675999387493`183.0\
5473687784462*^-17 + 2.037505975863082676659668658516572692507904355490365943\
71442218522418584561965646838973181413985530118659783698654979125232439145287\
4644890009490818824142156369866042802246744063319082667445564244`183.19789348\
017486*^-17*I)*GaugeXi^2*u^26*Log[9/u] + 
  (1.257707917101967123538372354076513665897240774872923479491808983021893957\
80949190504526462584222227840985126934400811778332439380974136847026495008412\
51734452308890892537798779053130710740853645`182.4543849584272*^-19 + 
    8.48986034024556309198812449933025762929828161863987544379475974211867369\
71613583914937478869321954677585581383865934849637494876176034026775718002980\
830516825363561804732245105502164118175640323`183.28370570975574*^-19*I)*
   GaugeXi^3*u^26*Log[9/u] - (2.312960737759309812816430565583203361942658762\
20671144442334358051897788724017024611634280022841184370074008068866550267720\
1923376199196908879977482262022141948740312367340868419212353798909629651939`\
181.4989086240887*^-14 + 7.69237732290508718806299744813166378679720477344535\
58827355191382365032833109965335802063727579218576340432295609287629764288610\
16258302403082688685122392812793962952723674522538210994006816793141255`182.0\
2080094225335*^-14*I)*u^27*Log[9/u] - 
  (3.400969114117753045878710288256871759094370686390982030123102909917527011\
28896294009560032076262357784618998868905849889297801483611239640403640271321\
5199170586192699444485531230077416367067468191`180.71979246590905*^-17 + 
    7.09426738696910223946738750687701018051623884822915812829393850898138059\
88308583909584714145212587268985440344372027455415209593051780753622658120589\
313761938163972252029670986337329772138062728659`182.03909733125155*^-16*I)*
   GaugeXi*u^27*Log[9/u] + (6.00775067048435623702962646792342126085457882156\
35845514975029828012697426616450924346845499914703237340746691422469046941544\
510292650923642811747048236818362323311233156549428624216768802479246`181.448\
69916274027*^-19 - 2.26375360156731284022005839686808751696965143716956145998\
21870958866952219006569127683224258233305984413412278155780484581684779971578\
9889342280024249614027080331768289302141530196459720025435365`182.02481641643\
234*^-18*I)*GaugeXi^2*u^27*Log[9/u] + 
  (1.473679672719361561897237259428958240137338827908827042325861455454758610\
10631139755135321116576981751207657178169787867324908921568542478198803415291\
8842860705589371052726010249857248664770514`181.22813566096013*^-20 - 
    9.43249341948341483444009152813341573812297114878229816239476030294685852\
80868986365595890895789728150192932901633434441578610906318290205931370892616\
03953508846403582901314303332576539182315285`182.0343590787542*^-20*I)*
   GaugeXi^3*u^27*Log[9/u] + (4.525067800957474634612184659961010417339414742\
34126936812967072221750776616632333228383649327981930735739131876034821763262\
246749221122344584098818168722965710926181550207973894683179857223773663897`1\
79.9213345878812*^-15 + 1.390347769204576241922318444898983122544570240588616\
52897729738070383366224106141479479227902490160162098935144419747694466467862\
8435393327578882807433701406082143192220766184075756934277475302823695`180.40\
88329414728*^-14*I)*u^28*Log[9/u] + (6.26257670096805326658268517661862000449\
46246229245162927795617755057947220814341130152246593437322459330728525488940\
67313903162577558198300044068746941413057582770066450700200021996943496573119\
586`179.60609816697507*^-17 + 4.134520218854666050206218941133772007085820084\
94838495677543130116623509563399071923576133619420801399430349526993857506824\
24444021170510929027408436365785262408906583337458973634797535240648006098`18\
0.4257702291227*^-16*I)*GaugeXi*u^28*Log[9/u] - 
  (1.079680124170505066718303065197763772615231114338294600192987475777724548\
48553960480554862700243871022901676149256691328799173680612018285775433325099\
268416163861410204790705558680708043095134868`180.42000598626177*^-18 - 
    2.42534891084028809690421544100362654329667754561517746141115759760223175\
73626323075699261789687531168772930976672076855311609595837221646881060936393\
404673879775266371234526319435540986970123369`179.77148510480498*^-19*I)*
   GaugeXi^2*u^28*Log[9/u] - (1.037959133114507482362629332216609637429601309\
80365215894030736238257759246007710520319526653779095859354261555522257632819\
6841735832918545696225236163585944078704724762809887959252526119040213`180.28\
590917780662*^-20 - 1.0105753852040011857434948857695045027409829723899731638\
29112085777708448162972393636438276925075818257499217189317806176661330010666\
658759545877698871346030970178451794385425611134194701291573`180.274297638979\
45*^-20*I)*GaugeXi^3*u^28*Log[9/u] + 
  (4.391639543595368787043490463732799291945439449741930209541423805416853080\
79130101400967313601619687151010201752047388385172057847662306745783263825680\
49211739527562775181098482964673097236359738931`179.69665432889215*^-16 + 
    1.85080864551573735489457808637427927865763080053460279651809981588910449\
33678660692185586596006183203202073821877179668733988474234987399659502207305\
1016266340462116734150230060883445352804960047044`180.32138916146513*^-15*I)*
   u^29*Log[9/u] - (1.6722688514899975338206824319084032373162563299975726716\
34934013351269719246883149114773156513004273051049357599836930347987211314784\
257766538457672143645356257566025038668507369335957289808979665`179.680057898\
54539*^-17 + 7.33728037908959574084855060545494975762564119759526758669514478\
07379097939817780462458020389778227255603755247995315801518267788049910986370\
62069198151479877189093012194441490520819293743425059205`180.3222869131535*^-\
17*I)*GaugeXi*u^29*Log[9/u] + (2.63369681226251896807725424138870158266937622\
91741105796888309218649824382113010358868825842690493464293865432631657645348\
934097267338617424376909581075453977675433511388190560899356583639083852`180.\
3313216961842*^-19 - 2.508911717038166975962301129722757567277233712739950280\
53392104500764000625968938024498569220529348727265861457677300328406329496986\
3878054091050227663432202792431551487436408268161826129063979`179.31024129783\
174*^-20*I)*GaugeXi^2*u^29*Log[9/u] + 
  (1.771998329299069856020088202325121520621322320605350445781705796311963849\
36534841957500992385213728798319385254124835896829067064187169484280372679541\
204411834942924879660554102346828861788886`180.26843197800844*^-21 - 
    1.04538908142378624257574944716049234079934009701284813151126354480915387\
69636541625462100610030654595971537266445120301953457481608223632447512742881\
1760376998062806241837046757678455561802809`180.03924662971755*^-21*I)*
   GaugeXi^3*u^29*Log[9/u] - (5.026891645485358111052421424372659484663887720\
68836278637250551596995548819237102389417181135879368365675471905883921403182\
55576608477168476338552563342835695120803750895754967762043645584770324741`17\
9.57913626076447*^-16 + 1.710758891960587919527155481381283648788357083029119\
80245519964774540674866728820639783371336367525017417918729768646655776161325\
209735759607192811675302907064615917068023162341163352267145603246051`180.111\
02554263513*^-15*I)*u^30*Log[9/u] + (1.52407269444103720142562359577521235856\
38621859046069721904966753156941180048992892470703069644535874126498474281432\
21618966826666741003900698132090222287200219518855916731028355878329234618059\
8`178.3653670041183*^-19 - 8.842661147967708580972263670143551400046742222081\
51207431646006136548917872980870456534254178355034895426706889637478781651401\
220796923769320262561258863032511600137109966500620097859710810801635`180.128\
94430497195*^-18*I)*GaugeXi*u^30*Log[9/u] - 
  (5.250578967976338128965528688986621730173140061813308474793281957859020009\
60538380749741377453410075811859074467879526450511697600164565189726385889485\
455594399728355915026548804478238772064616`180.08435338562842*^-21 - 
    2.50886510712736037461222601963832414803066776283909197931207314786303999\
62892829642443313286922941827073623834533601106891961019596089022890880576541\
4831128879964494509128445150965375666426696`179.76362350248718*^-21*I)*
   GaugeXi^2*u^30*Log[9/u] + (1.347493665044029296540527735243753429269677632\
48125530282507082967570983455392010736399441124819027772614384114531794846891\
16068358892063310576362764669736659272304050788838215151562000310646`180.0266\
9872276257*^-22 + 1.045366594186111581200941112513895632274029419791632447402\
66682442186665841961495308640429788688003605311698057420540834855470198874506\
81381835510570120923655534706500614419808504743955837412`179.91644060827866*^\
-22*I)*GaugeXi^3*u^30*Log[9/u] + (1.22921973184250433952359879078249626280094\
41280722364270531522815917549658125922192275573233515108754289950527942007555\
88832755008487407986071519537657098002060631408547162363747449802452513537136`\
178.92511464277246*^-16 + 3.9023063378698508646469063560318864193021574585549\
35492210906179696534096316669276908626437012659459209251281688293260350771587\
5546300621432078659746371194579238160567496754974219827625090612761`179.42680\
647896606*^-16*I)*u^31*Log[9/u] + (1.2839371697128371034415698387895713725027\
89382263684174148977494575344825567902790934124271058723047972727651380297948\
89024614896060955682156584061132117928505260540727583705661413038407395739312`\
178.63432776496572*^-18 + 8.2483449785407113481015873713248381653673602215835\
57495896382091245300438573904595885306001910654113683053444034796916443737722\
01945496082779350941496725813729222032402086308037944790453727586122`179.4421\
5080976645*^-18*I)*GaugeXi*u^31*Log[9/u] - 
  (1.532782086108803678548654680672405291023026053222009284049365490064009030\
73991168334117280361506942077616872773860911403914690246264029690516741193264\
8553715942013667589409029776683748901124947`179.44729508618937*^-20 + 
    2.42790390372904759373326232232059004044631690980672050943734084420913467\
37409074285932001798369081495954862883674299253393171364573696691766232357849\
507291929598835544700238315428583031716599`177.6470461634979*^-22*I)*
   GaugeXi^2*u^31*Log[9/u] - (1.333586111412266306082621575759485596668834145\
15063679633383931938867083657591044809197533525702801887451407257210040336645\
85107685944306821328621976277431229923464057821126855671834260060962`179.4461\
0358624448*^-22 + 1.011630583252512069521085948217377580632231533287104091293\
45842306546835681650601140915213441779030887536143155912107488405613858161880\
3183644456120812300237498339023093346905389771646031292`178.3261044726519*^-23\
*I)*GaugeXi^3*u^31*Log[9/u] + (1.55404076410016629120393619648378191047691517\
02727258222440198517530173041827543810155909352071954372038626444484992172012\
0875891565817069777768775874029207032142047996269289542841784901032023802`177\
.42603675437718*^-18 + 1.4533601107617622323812531864499207094205247939786157\
40807494652235715629049130579389378026214916190477515805932120966082011784646\
957372557143683216148992801213959833343946494320461400335908477196`178.396947\
58404826*^-17*I)*u^32*Log[9/u] - (4.07289505772942770157240314277193547403758\
31478669895439889452286815501674194715188462873331457413492247716380741650370\
53075620734647863442486301139710988261180268602652850425980260202437003726`17\
7.73207894720926*^-19 + 1.849066850217834000166836067257047001243668182486702\
74283264186142260173107855983890330184052938675229506427983172014587165468438\
547201110311610200335136670193575451618865076195790194341636605392`178.389128\
33972046*^-18*I)*GaugeXi*u^32*Log[9/u] + 
  (4.651742503577670717982124407173316004852276645040911790426408855278539135\
22139555811494672402486027891115699647971876025254359223539964003624001599874\
73870786564570870861782570459440485398898`178.399411047225*^-21 + 
    2.27614111542698135832951564905110123573776376579182361533967511752134526\
05764258392778074711453470309718120942339497379332931659769259755658675052278\
00302743734133348801732572240654916123393`176.08899456460122*^-23*I)*
   GaugeXi^2*u^32*Log[9/u] + (2.598057942243880742719706006202662332213045258\
88689877337916659909526663501870420027639582636517597030820032375869783291679\
8478409350215059510201231668639849466154440736873091051149282891149`178.39912\
708126303*^-23 + 9.4839460436462395010416787232977376273627652171954389512616\
11582656739867034834327976010630465070834366676707633484436895195516193103544\
5416031963671481612261513959714688826472259106612872`176.96146732323484*^-25*
     I)*GaugeXi^3*u^32*Log[9/u] - (1.0261734163536132897149276827489194958469\
42078404376869545884569881828076499876148653118561256320341985103734009227443\
50865134169407435332302943237300894512522302707337504366198873610246792738116\
8`177.04699276707387*^-17 + 3.57394677202002139103578742096544424126956462175\
76219235212988665342472636379400670218711406810299954933273252892299135905571\
94772851244299183706665105478225978731912672456010461587964667082911572`177.5\
889200873968*^-17*I)*u^33*Log[9/u] + 
  (2.432786159316145100863837226563719679594010403087172198308288231566246549\
23928560107407307663675193164478751793846625345289430693285739933032637337756\
4541728862221758721720515769758874373486645`177.19515137706256*^-20 - 
    5.77577532635342361024583345631169960457405236603751298323403688080973674\
42299842677693104755103666096832214286496073946441307430217932985262920925998\
46410647349863453827297683971786876373972226`177.57065773185795*^-20*I)*
   GaugeXi*u^33*Log[9/u] - (3.24466755625031126631735695337978652813507287247\
13475848518302408558038525743523738654445469320034365071666578728214670554357\
896653370736090099237413867109685975007314099587821028964913936871`177.606113\
4535263*^-22 + 2.069207805346333386765086826680699232040453912895733262740609\
08768686514884774011559912519923894955029570954656022387010795672951820569893\
976386598291617856671314324852758482261761470581306`175.41074735522957*^-24*
     I)*GaugeXi^2*u^33*Log[9/u] + (1.0522944383433654209770002327034112634539\
95451395042242364234442812349174300802212776207188663755391771670080973847350\
61824945317073576119209837463199685407515224223186724668622488042116508`177.6\
046694593674*^-24 - 8.6217141764383019998584700641309056244343413387117539739\
79160819883811299995774880736667056513542366147158122896414700924125610545155\
644360473966703213273372641914722344914445136929832544`176.51812580552752*^-26\
*I)*GaugeXi^3*u^33*Log[9/u] + (3.08299995643632616509896112909903437267357167\
69115199745113058469689293283292248049731333803946230883471122009130598982709\
3864424551272914740406542353951101595495670779449045366376164373931469125`176\
.6876358194121*^-18 + 1.00308777575541134018392045688624105821136014178720575\
18566240183452017175343541426396768852811753355045723372684181370428129188385\
79931529337420238263519282399886533727299145668051173666766221713`177.2000012\
3868644*^-17*I)*u^34*Log[9/u] + (2.430677037847800764744172872035338447504908\
86830332893575474435716815361472680523752961028343164798490553155280297280102\
9821998584159675337301943325846845662838381691915878090784682797595637667`176\
.40560471143357*^-20 + 1.5651266287411339852666136898032399065078356204227713\
84152218032259933695488022193574398993429972003538671416764343511165319910407\
2614211989883469815823570772348906684741697633039953302800061103`177.21442693\
362582*^-19*I)*GaugeXi*u^34*Log[9/u] - 
  (2.096859504667018061101193474868434914904092257446131017795191654590862239\
03972558728182538554975277450863639265474598989682547565464946475505673117863\
16638882079263403891505806273451795964512`177.21960193667286*^-22 - 
    1.82576489266065689434705114822342580455636633311168090808579748006749194\
24339368525328918983535282117341045254909016596151994696588106272271791939440\
92657992570815610397363268923745669892`174.15947745599652*^-25*I)*GaugeXi^2*
   u^34*Log[9/u] - (1.7745101808250463209086013738513191868475887655538441416\
55659097943981804460635512885915080648979587701277162387956240130637882598645\
13202456051625451670684784616936957896183536964583457972`177.21959811048671*^\
-24 - 7.607362535593079000825276545685619171093037644070953826440463659264960\
50738348063678890314654063529082828109546472392393285107032756642852701273912\
212332163491429701419535217203960889246`174.85175372857194*^-27*I)*GaugeXi^3*
   u^34*Log[9/u] - (1.5089853474954875415949398106446407975951399459384237834\
25993487777908470192073853180902104065153799746694140083642356488984473999057\
3250662086530146285321366513260999599542301451271510408716567`175.94826228219\
105*^-19 + 2.9907795222800563800207990259431267668173916307984537891802718022\
49613549089052307947739293677021011414656560481637187387042329819369412416926\
6744119504991447295445467959140958816694086418845915`176.24536165786023*^-19*
     I)*u^35*Log[9/u] - (9.31540355141615287448743051810898314946238356750642\
05736141166776129937296131639281368973347714391025283295514974043061996223629\
7519400714549768070360970179540314381067042529841304116194006821`175.61820344\
57781*^-21 + 4.32264214851447649468823008613508704375188129962950272715904068\
71691666669483492955126735317756203248130984302509752697817837624946697808467\
91892954893127259014586774961522287739494945934126144`176.28475105591895*^-20*
     I)*GaugeXi*u^35*Log[9/u] + (8.062942562759401913275986005300439579606989\
15482273294950431233032991018329733253267600736499240627952591121443519386052\
4334151423537531276107949462934866852102593523071805551694395665628336`176.29\
46084927019*^-23 - 1.56493750782799613796404189926657118548746338430644723674\
28018125856486942943269099040713697901128781267260677696733299713816656934509\
90751603769607926210098054112733975288047781285311252`172.5826119263148*^-26*
     I)*GaugeXi^2*u^35*Log[9/u] + (3.9695276388009680759055578114117530323367\
35835881092260119309952373297711426135178474181632731187674314494405801661690\
8320600349820129610994560682162048913789809428534870915009612929440249`176.29\
460791494867*^-25 - 6.5205779870968462629728858178607189761953983933484231232\
00869500276934819694889082397351908746228797902167143655367138706008339414852\
1351006598366329918298037289876853405655652302363556`173.510155178282*^-28*I)*
   GaugeXi^3*u^35*Log[9/u] - (1.957543035709160861143421581514336038423079038\
26329142525731282265969781647602527685157894245290761730740250793555290347226\
49273587072072978289292080977446688154445260642848522259584609496950397`174.7\
2250526549058*^-19 + 6.995680089513818679523660285248627836023876855117687928\
77895674877386713694782328176465651692496720187741489473773446599892213817209\
90712964271151301342704282222880179507300598669703896250305761`175.2756238879\
815*^-19*I)*u^36*Log[9/u] + (9.6521444660872288718128499539524995094549529186\
13702874337702967877229011035463624544024247940394848526649768228855616549916\
0152983667966759653646959122610379688394770752803161081967680613076`175.04518\
37578085*^-22 + 1.40410052988660061972560972114447342994291971773255689664961\
35253147569664556240737166435098006338991806012780629873055278675900367674939\
0144135167810347219558118471345595058034839541900828897`175.2079581475717*^-21\
*I)*GaugeXi*u^36*Log[9/u] - (9.2301682442503222457944492585448123843606156794\
21966294071672113905715275347550294185307497100261933030463430632735589054912\
65445666573436724413580941093843706442804971053453448257533873979`175.2919937\
223031*^-24 - 1.3041124627798402596321988707787407316909315653239464593247170\
44589456326299536502708106676004337107403524492641370142646963845527126925186\
89520290369661679456568638814518415708546618591`171.44209915031365*^-27*I)*
   GaugeXi^2*u^36*Log[9/u] + (7.917758387880258246049528000379084992281509604\
35282179302831907407266923713414492826117967076042843975284855734623536364354\
39429061612645199788993870798645461911703512786598118279375299157770169458017\
8076`175.29097340485433*^-28 + 5.43380472703462839739844829531742790961899825\
93159258107269772731691524498143686730085422722442163979953307615310697281527\
80557125125861004661057251341831444358228308507929430298297904077006211335164\
7218`174.12747518708193*^-29*I)*GaugeXi^3*u^36*Log[9/u] + 
  (7.266567310214546942601551915446778788356683319418795325863162375617952533\
73971706610141300234153716618122758273041248844380201626266912634577942626042\
681037970353336471596094584064550403146084`174.58840333839382*^-20 + 
    2.41265710423520371079183952911680069586767993746073876311480110000954401\
79445387768288652256818090886709280675242856192964049760540057900474385577439\
511050115965413151249643657940983369303229644`175.10956964037126*^-19*I)*u^37*
   Log[9/u] + (4.220690326760829409871754360416579021928779502755815482472104\
66720232527849903807245022232231281386672573899973794150985666669077107745764\
23412436163884711414632421793289434790108174874803404`174.3011727881483*^-22 \
+ 2.8039497896563188066931237439268330407283495864514363807234472958836870526\
76709864660073540092299915939355996903158358675927231209396543688485627013655\
11323393913110296210348534997460591070374`175.12355953158428*^-21*I)*GaugeXi*
   u^37*Log[9/u] - (2.6551245781935481297570674639288903089826457397296403831\
48114500824251231709827024449366473525958590218952076344492668228135858578728\
48544461887641844926320465420801222849319104186337402954`175.12842479601287*^\
-24 + 1.057387333563749757242834156980917278033146375833595434553100035753332\
80121229074836172175802509027846915755442944164602967544853294286065112842928\
52608556166775513588183507518151916171`170.72857399675073*^-28*I)*GaugeXi^2*
   u^37*Log[9/u] - (2.3531271914113215302411703435223727585468789252667732764\
96576903987681223542442814795590250143393024398056817291922941022554723329373\
372834684819845218853950318618270168692804531422405858`175.12842478874506*^-26 \
+ 4.4057820693725396766155780011255595111589801828570447019813124849102466257\
40324449332500346936438496657727522818652512907893510792644926249228842826340\
56069410986306998626777566333923`171.40080239752177*^-30*I)*GaugeXi^3*u^37*
   Log[9/u] - (7.218083441880675080668645831327481092431748262405393258956200\
09852638947072213383906322661713075632596212305114915221965255759447158755503\
717276796813137367137357207375167663680920333227131655`173.84398517492238*^-21 \
+ 2.0003890729350425294956323487000455056871384166768380964516677416838688714\
47051959558062814062332124153319218532008337209109747075418233985724187111205\
581548467466197988181438540393514651893188`174.28667775023695*^-20*I)*u^38*
   Log[9/u] - (2.022128501170662797922411460754584374191707897673235186600929\
33603907585496752420984243591570745469031557899614539713486483404056208428689\
71299966858480164971857258988832250513524699998964799`173.63007057204547*^-22 \
+ 9.5377545976370315719116313015748049228174623338166138614674260268738722713\
90270368953781521567610283466982729128957230816680636979131523270022787107811\
8186622135742651156591740928896070083161`174.3037079656232*^-22*I)*GaugeXi*
   u^38*Log[9/u] + (1.3639493274411213055220206574928963196690784393495963308\
16816195099881787441839130813434257748950180874157315511800970216553612836868\
13516692698333388949692766006128661929719646915881688364`174.31325562434424*^\
-24 + 8.347788687233519666744998012224633119640617329625286620966052388015208\
45526920194429670593297260606741659914809956509437730827367616428211371041787\
956749178291318951123459533569886299`169.10002883531664*^-30*I)*GaugeXi^2*
   u^38*Log[9/u] + (6.1079304632906208817137846132508810470638734140355020139\
88704644714957864449843431638505711119900932812980561740069465941130703098946\
0818647432706020828513601995540051885184383632395575`174.31325562364822*^-27 \
+ 3.4782460825877818080444080184635072856030851016499701520618660261219788650\
76004920062811466705519363041004590030198957424229282378740145816693343435394\
9751916202058963259030461234174`170.06872184420394*^-31*I)*GaugeXi^3*u^38*
   Log[9/u] - (3.436900132012294958409793827376960122362890906896144627244751\
76465601733867895812516934928842012913316073018816532124324798829705661977673\
947935556780957400293961473719889410941279556100273198`172.10044151422267*^-21 \
+ 1.2691333857588320219212937172630468707918179548831802657688894859104108487\
29186679510761934810521425432309790851663845657152015530504466565104317840773\
356961663933673817194131332777671710048204`172.66778187023587*^-20*I)*u^39*
   Log[9/u] + (2.918799960694900301523116891472926301420025775891888756402743\
11750483232222964592201638710400813270591768258630192939040344895834798683429\
9865025209231827356049250816260980170372011879120617`172.2195545744455*^-23 + 
    7.97024581016532388135215743301670147202173805548798794266289881289587440\
29247306837246077300277615924652172177816576256496841279646079001341161689129\
33054349133363483744487896297272993543796`172.65582195838184*^-23*I)*GaugeXi*
   u^39*Log[9/u] - (2.1445031536364808763944867178854542265028277417759894904\
17681129061881725270675572829947790069386028681899518491328418337060287148369\
2294938170288324661336643761705190770417141434315559236`172.6831497889219*^-25 \
+ 6.4213728099603162903801740282810147301828755312826462603688858660087521386\
56303235221500484181667048811479174223634423649736461794526937033903277299502\
9065633135362624902935396998407`167.15945098446232*^-31*I)*GaugeXi^2*u^39*
   Log[9/u] - (2.076574411103462444375826227096699047130967694652500394510180\
66263339178362414394799763199979021789417502673437786390082269732730973413777\
08802533260989695257216538324585536418871854197`172.6831497853189*^-28 + 
    2.67557241247858406960577243249946693597074361324735232741841673900897279\
22286680163168338046545914038760918701064092559702629703279101537144947093534\
28717138654092576077974597572006`168.7932189966093*^-32*I)*GaugeXi^3*u^39*
   Log[9/u] + (1.624866847807320886370279446874222513299976822544982686473579\
38627303640954562458318630163039167419480154619381892808931060959872149029117\
089867634660174884234399278302209486510066238114183545`172.42983228984184*^-21 \
+ 5.4924725419207462100504555198653010760409509998455383592279418685417362464\
82483424676074022310554461803512017099846919983388588969377741376178710995266\
96838712493645368430854618104540944244897`172.95878240645695*^-21*I)*u^40*
   Log[9/u] + (6.527402478875078644548096261111537527922655351728900533148892\
85491848376965181676214960233306862352230848921868053212247554643864617522088\
211841881952153653294685424309554688483771883200334`172.11699072990976*^-24 + 
    4.68352671220212539810593185173915901469918967416964512442792564182642976\
33907053901702986147444626567080426783981402085058298297404347532472899840715\
1969211555866303356207202589369477522426`172.97282333938568*^-23*I)*GaugeXi*
   u^40*Log[9/u] - (2.8844149807778655712485347220498120624786347676711481180\
77043135791100901168996282623719165007132642151177647293163047579291890544218\
995397770139187231704353887263677300383234393558019989`172.97700072926145*^-26 \
- 4.8160280558221185544067848701520445696503419435447309512281771850820258908\
87369893825857296502771880405741178258607469091491350456852899591249826370133\
748854330657969300470000452241`167.19963199501692*^-32*I)*GaugeXi^2*u^40*
   Log[9/u] - (3.093185453812794059134291613400726928977358360736634686431383\
69986905542090978336018979274721681649367867339036017531673031070204391740867\
1977110560714724024695800241091064947812593988`172.97700072925292*^-28 - 
    2.00667856075677553901454955352279609438703518789014987870694148870176491\
02435577099909302409449087253288539535005315401145472399271643443092183005577\
8365265054076389707065385529899`167.78907258079846*^-33*I)*GaugeXi^3*u^40*
   Log[9/u] - (2.348280405709816017928841243569272057008794729346527174410155\
11271211301990589793874678761151821587405800527721377980282159285395509294040\
6535619670748581269857002882409646491812081468985485`171.75906770902918*^-22 \
+ 7.0965061917707202255816444943246733283613283118526656278935248384430246426\
29028982968633542464447590157087385280589892804254308872768769625821933907945\
2873675140739679176560021355785846455082`172.2393623407374*^-22*I)*u^41*
   Log[9/u] - (4.189329140981214346078822485042805286824917252025359950536189\
33499060798262387575378586636314580934902666845105918987916278582859084127441\
431949206583798934043576718658114935282636550064224`171.57248041810914*^-24 + 
    2.00594692725760380114124697962774910604982736821666287058714661382105303\
52319487970885903653412570565499702588853921933520002616710462076036418005870\
33386443740405500273943636263428359572896`172.2526553738077*^-23*I)*GaugeXi*
   u^41*Log[9/u] + (2.2462980863831254618564110181125639585505377913898472590\
00726836207711979959012273775478503942604518477738393458699360026376418962659\
319938430389872008711752753426914556065896308886783316`172.26192582710271*^-26 \
- 3.5239222107731995909261348672033089198291174109054567259369683427140932984\
72758363615980421812094559356856044393513647571196776639043331702138768908274\
68967943524104648370811762663`165.45748475292964*^-33*I)*GaugeXi^2*u^41*
   Log[9/u] + (9.424028965458519739073379543704242887623822494410765714039588\
95182817133586892045707781947771544417827045847101407648641302883446554310419\
2418724793495434547572476229618799802563578222`172.26192582710217*^-29 - 
    1.46830102074780526444560114081125119754690592851948772221843091613089643\
53133704389545930133363758855963479731123512948427566592305765776718444334202\
44336679050596695278666493072`166.45450431552857*^-34*I)*GaugeXi^3*u^41*
   Log[9/u] - (5.349414979094361263539629476221639476136268335887863511358840\
52444441839247705150974251714495955695541851639271548634455582867258519284206\
8013511956395179670932768144257628958433025959655995`170.25553589968007*^-23 \
+ 2.0769624533220422984230642338711651713453140930907952697797417369108716093\
37099241696427958683835311032933562404767150208083661035642904465848851066035\
0158380995525799452324935412872302197448`170.8446582557939*^-22*I)*u^42*
   Log[9/u] + (7.735719233998834792496960412743933968050581742082690906071797\
91968530138042629561027855132025388258309355045125473519336967844603573469714\
3012414656844148295316768141209534958184052443394`170.3170260177017*^-25 + 
    2.57849196487992413629651942509876575706944311900513243089354978802255196\
69098892839741929188533902197831690792007211170402971770445616514913969229110\
4366067855771218664579403909743006063342`170.8398911013431*^-24*I)*GaugeXi*
   u^42*Log[9/u] - (4.5186199029965405130057206509359824896305256693967306869\
91813653291208050657087153514808418817196159312637753689129654855023890196638\
69704133411580072008835239458018553881428968208262353`170.8586054783712*^-27 \
- 2.5170869329801324200858620908217439754307108145299747029670616140463146661\
23881635638846622608567714804455545445482299983718963007367855396034874623771\
2246551358882970342328686521`163.60449788255735*^-34*I)*GaugeXi^2*u^42*
   Log[9/u] - (6.415389914449335710148110355120280701735242521062664818274150\
76123358793047652537367570293621367555470141825205469917631968717044240649264\
45608136550141513061171299639798941223874645`170.85860547837066*^-30 - 
    1.04878626949996252500641124413212676105415878017762937235334897036086512\
68509163770533104636854087057413997941473640415695231494404902005747801289217\
4991747135176624275232086049`165.0720694143383*^-35*I)*GaugeXi^3*u^42*
   Log[9/u] + (3.463423669702067062305169871596442284915163273394210412062992\
80973169414502798207543603928867312957306391534258273955777989780826476646478\
2752566817805577912504122764941677162175488045353635`170.2367626440498*^-23 + 
    1.19065584230105284708741284112587209953706638218757834643348245401398655\
81084532319679876531497078533431699971485779743398828768647741779783130476348\
910814049684022920776874798390938782996818`170.77304327067782*^-22*I)*u^43*
   Log[9/u] + (8.220571008808492841976930648140612051359196436759401680236430\
12671948113927066011216626876800490897913314190130090735771348326810898921147\
2557624844667229627100653762602573982838008350248`169.85243307974304*^-26 + 
    7.08344530445565786852351037105075560736789505440207343626776259186645440\
85727688558866568818196244984936250870234387314501860886325026226922177260077\
892542047270422027979629281606188446508`170.78777563944476*^-25*I)*GaugeXi*
   u^43*Log[9/u] - (1.9947381389055696023665936494309868465166566636439826268\
47376256727007294259331928366843599708888401065207388526003669050717566407025\
3941247501566132590281569778497969279634472895613074`170.79068073792348*^-28 \
+ 1.7561069949027454746906422755279910147085581636640638748638494559780647015\
11523482133809521151829713273324506696261925605783117713873942647804928376761\
160899334124131877002456404`163.73534581934626*^-35*I)*GaugeXi^2*u^43*
   Log[9/u] - (3.978782283399831751971597958385562089862252370476467006571843\
25883299781957881549882180777178575143322703666828077219048136244596937715698\
56661833938296502527789350340523152537625481`170.79068073792348*^-30 + 
    7.31711269934240389639590195476874976488567092335368146175869462663638078\
15499850822787826016496944316748044276452203519760810723679104794643071572115\
825034192430598042468000432`164.05527030662077*^-37*I)*GaugeXi^3*u^43*
   Log[9/u] - (6.527380268366126619697893299149439506162226541602377585241533\
02258546615043257721917059643358773893551075738593794785098449361940709351073\
809160785116056693158206850527535887903589783021439`169.65653941100894*^-24 + 
    2.06038878283390177891446387410861551289906191691114125069600229332562815\
91114465738443957372999941705877523900061912114223605019352563146092914035285\
74938366424344819366210819114596597203742`170.15574967352725*^-23*I)*u^44*
   Log[9/u] - (8.301164630974012095010641478055625622156331248833361470395461\
26521023214405301804955241645088553425261772903937620535231338610061766744498\
2857926798370176690312622591401956248718815600882`169.4802043438198*^-26 + 
    4.04088821436934852452541337817262716530342270724232951902564814347419421\
20485558073444753303249634516892973211732040256672714922048112410770539560545\
626870709398819493002882077171353945986`170.16754215327404*^-25*I)*GaugeXi*
   u^44*Log[9/u] + (3.5850125189846394694268395833074282097317615128954774302\
20616765433664264567609942604620588012373957343075367404334775361494693392229\
2274139669643444651816350916213474908312007561501384`170.17651792922567*^-28 \
+ 1.1973456021420842063710356587066896734105409675926944346973508826277045362\
89412855370995271800677119984807379598141823779598600679165980774088435577585\
53501033397636522340526968`161.7002467760201*^-36*I)*GaugeXi^2*u^44*
   Log[9/u] + (1.450617710237211202694046329784018203650377754731251257826430\
56864410697826724052692282061927526019820652078954128626645291706915825476016\
733195290439617665816021839133185193973163924`170.17651792922567*^-30 + 
    4.98894010918942559558081658963020025129372169188197695185279850502683377\
38150010527329989591800641762249066403691604729886973914491455445171973472114\
82915527631352033037992106`162.7129732442608*^-38*I)*GaugeXi^3*u^44*
   Log[9/u] - (6.611688748877180610616019015170016745883195553721893384355102\
11691072081490719152803734659509039279370044115887434256294926426476978769934\
95354800326875037951927328066513521730104063110003`168.39786996714037*^-25 + 
    2.85262192944622924034604412980171775423012338317673768857674961176134674\
03413625567707898990205598001102420785608274252790406665792830860877343368987\
429832107045069741917164982149523831976`169.0328017830681*^-24*I)*u^45*
   Log[9/u] + (1.886167439939267524826028125846977606013814619790057255008358\
81344520733754273206398047679372413874324683659219596234245164377192120037133\
5319429962697714741630569239276960082522831510966`168.46354536141064*^-26 + 
    6.92910841832857681147068166279332610578437751798098949729456198830170028\
56944356489747466262902452563305043878599114387296516933895907909427037203891\
09378288778985105729924845739343612705`169.02864247456145*^-26*I)*GaugeXi*
   u^45*Log[9/u] - (8.9591173646122555930808325259384738226829558566794099208\
04863066829586251426331288882238830935801942745009358085460346964485623379663\
978504158958838472017724117438069526154778510258958`169.044164403951*^-29 + 
    7.98230367561079782415876919060839800122551966020581385524848045717787721\
10432671424265060653021761230530676342401649699564018627292567280490433805836\
66240517432963979866589998`159.99402742394687*^-38*I)*GaugeXi^2*u^45*
   Log[9/u] - (1.464463376954854308970609417922690601537981799902906650962008\
62855561220305667197447771699779628822182687086966958957342002926175521757729\
58194156786418344816251831619604447504803719`169.044164403951*^-31 + 
    3.32595990939964342038046525067167106308457339204217351156147954747941351\
47664976243559108833593476745515285416482266471620822424328664384474667847620\
9400055494033742793914111`161.40040289855568*^-39*I)*GaugeXi^3*u^45*
   Log[9/u] + (7.046086018783008368985542012106420636541296031138553152900535\
87553761790526648083469143368547651136089732164014301019202641846647731285160\
55021971168704276576315369108529273741314963495942`167.97821608457136*^-25 + 
    2.46367715720329725394623074254613873898871464702672943098225268305639607\
53915367504584897385271114966940194044561279205831297647072845149274220868003\
5361316159295565812110133058780111102551`168.52185194064043*^-24*I)*u^46*
   Log[9/u] + (5.358297413042025107457990310127285400639399665174766761172140\
52172625400551934074274466858918876255795547706518123861752816928733482300680\
46878212972116340795984596654596678155554139552`167.31384190260957*^-28 + 
    8.98127207132954633390459522666710503725549675915689432863523132791697741\
09594334753714180111083010376420794086597116173054430481192372062904196056413\
1533767525823389999655930894797413394`168.53815293984403*^-27*I)*GaugeXi*u^46*
   Log[9/u] + (1.748063080564124395373272287581004312480507657325027377960783\
44229728727757917711702318673580754940934441137469905808353648993545569890449\
598930194348720523672774890768011095037581645`168.53892448343694*^-30 + 
    5.20585007597671008023626545412735333220688841828535805996742005357495277\
99577923083963085230070331592276804306544430309380962409568708954373720520025\
6719458091171506316033035`160.01285903955932*^-39*I)*GaugeXi^2*u^46*
   Log[9/u] - (4.917100313433717805733458163110808446031469052671174124461615\
52077692444690605751911286906561532184446839882841593305004662399809725728302\
2821628966380409245189859251210113138683216`168.53892448343694*^-32 - 
    2.16910421769832963211970971201477084674072479828331815408849901577814949\
04579905282705067954399820399372522608675151614191798758134974902252145956079\
324678843325977916733854`160.18349583385557*^-40*I)*GaugeXi^3*u^46*Log[9/u] - 
  (1.653338233331720032991938816160528541246552399293936504023326833393580056\
25311665669088601849492208345819720611289039982155755006050757306744456929593\
1751262374748806704853219858417440787`167.53139561210355*^-25 + 
    5.36853051799835894808744804296441471917471380475594798559555135631972657\
65858860231571512703545547778149530480622451726889983630120753667392819233243\
16961348111774438150016131715303454342`168.04288932945974*^-25*I)*u^47*
   Log[9/u] - (1.571618706441773792425336941250649165869186091760128947335441\
23170861357696138569181754057168448835764923504806307039374833662998337161677\
055692340983851873301237632620946455885999130762`167.35774111633577*^-27 + 
    7.80814375610542808253347294033087908746094254608659088525690864216280597\
22663535321208503484291102204501896049646190080958389513236476851089136594871\
2343694725829323618433690643208495158`168.05394172745463*^-27*I)*GaugeXi*u^47*
   Log[9/u] + (5.501478628382216184075966005504459396389953102680114159926588\
64698792351278318572800665641824598778196275781322940519182322849086878857431\
501160941280010012906342363859369628397238446`168.06256556789535*^-30 - 
    3.32288296456057099446754274838013118721415126350514288513716559750607961\
25139361956518571757945978773156491352480436617992144820895787441806893581507\
092071328640340811442197`157.8436011829412*^-40*I)*GaugeXi^2*u^47*Log[9/u] + 
  (2.218835505616678040662562998365600625629517666613866410323278000083660916\
65004963991537578834084533834322541576932924853621207117158098820613048833700\
9637384272677537997853026340557`168.0625655678954*^-32 - 
    1.38453457681145795635645817516464202950225066493979224613644908201846233\
29924020713534520405225454263259893907942555951451459957272522648774306815916\
37958443111831177316014`158.857744267203*^-41*I)*GaugeXi^3*u^47*Log[9/u] - 
  (3.311520712736250134517270361418267027346401305981067660050683698210422543\
60223424526298024151076814809155133898922311117821009100488833338794369405523\
689109996032223349024269912632598323`166.21446268557153*^-27 + 
    2.44574598731493059042631448121470642816018925211404985258169158037568467\
01809258941041900960439164055145600862803866831698182899659647446001481890924\
85917251669323871353822637015701132497`167.0828465594367*^-26*I)*u^48*
   Log[9/u] + (4.327877436683513347051427704004393008628188869507837276424127\
67675795690715871691379088718080676925074544221380183706753321102031495155983\
12258942991131421955177126152551409821201018521`166.48281400096778*^-28 + 
    1.68408992672683511548452546461288231978920112874111799721677777039924419\
30650189699583532562883640759922853793139945120671553544909993947194249174864\
9473201140923954338719565991206632856`167.07290432585722*^-27*I)*GaugeXi*u^48*
   Log[9/u] - (1.699317984123825531984251481358672426581711550377290232733524\
01816294840323690617967249321718660801311096102886859368452609515565492185405\
032812255253460400716402841704421980518713038`167.08679145670942*^-30 - 
    2.07680182674260451633640946350482700241967570438138780023447183684727971\
72342652959226096397214424869602199144185784407075320305332449482951959797205\
72152969719275195510667`156.17391186019694*^-41*I)*GaugeXi^2*u^48*Log[9/u] - 
  (2.964659827355712888310497609139888800400900089474581562755175526898456795\
68203138522684341001533626528466419733855918685439048852127069063696036641138\
685565330747907775674308099733`167.08679145670942*^-33 - 
    8.65334097911315788193659753299799429544969181844617181634587978009723353\
25315161223806679913927678393358339716142391802912359605470811579931053602835\
392670388991015871103`157.5520004053448*^-43*I)*GaugeXi^3*u^48*Log[9/u] + 
  (1.365276070718314548092115072191466087620362276326588988835417639293102907\
57861341890967588910804113012570750018937468878481172764806464536098790523919\
2994365468761063615213981127992364362`165.66048676620173*^-26 + 
    4.86154353910767111001320286023832561509078149567676903295810515208011020\
90457325467701359829207843710362012215707373533533462030826073280420583131555\
86244240782563101428345526152711068501`166.21204046738478*^-26*I)*u^49*
   Log[9/u] - (1.299762448478898705086604156640567163602485868848331858487294\
29634033675261884623096063043031097682120918210450034455276763622620277013774\
6526094438442586785130743923491749607486500271`165.4964423253811*^-29 - 
    6.89219360880519814451748337033309436397523592696122514512874972370180787\
44538121908092941287796437405110645327124799683155156296444238112813519313265\
7200999932901497576795069882455862`166.22093580852473*^-29*I)*GaugeXi*u^49*
   Log[9/u] + (1.191516094780245331275661686468705189495453139740379545687546\
29903080547750543880067826230167514148440907500949112322065280707669608373040\
49846110806279762348576263926526653139822291`166.2285243224666*^-31 - 
    1.27151131183924670175443278344844334076745018754125880950527542667203270\
40599797636349442392364664181962149904771093736863215043303122783662642957609\
6743183436098584136751`155.25674463754922*^-42*I)*GaugeXi^2*u^49*Log[9/u] - 
  (5.648774406279125392084026858981835169019903361409312848540576161917415604\
34911830249248907814522529809952981950713647641642675815391921764662869930393\
2366609891418139821790558652`166.2285243224666*^-34 + 
    5.29796381335154386841286318775668357743387410142567950366681188103475063\
53476767905263327009260384255879749874178985963899624798946422602568023133013\
00828125963612133261`156.20067907930888*^-44*I)*GaugeXi^3*u^49*Log[9/u] - 
  (3.921567567967468878889371940037038415240440033354927590133678301767602401\
46134208775143391796890325539028038633225665872250963678680388876481880254602\
724738984323220996739115546881631844`165.3852922133948*^-27 + 
    1.30065163328259714980173351573451920108421197132206687062097465340657611\
42737215584113630105340562232355665830965543429642488428455979928833712815702\
56033729450834372429857363540007251101`165.90599350180247*^-26*I)*u^50*
   Log[9/u] - (2.829126285181684023679430686089413450084693581696108448214193\
25318583524416520669612516666215879738492690332208121809003350223294921941610\
7739928266683740423749873933728057539227569915`165.2085572292683*^-29 + 
    1.44481473072757328645394806960020091489922469277072060529325745733223812\
99044116956489682572368193408088421227722337607539762183873342290860805568298\
640588200557571173497556021357381704`165.91671705642707*^-28*I)*GaugeXi*u^50*
   Log[9/u] + (8.006013850864903277244189036296920127664511403714965362561332\
08574022266408230055875616185399077480378556526651242934903091813021719891404\
5334124470271277457605194713072308159765642`165.92488737009913*^-32 + 
    7.62906782841057840610785639604338823508746605914251910338667932070215678\
58893498123606024760650990551228012573398805370791910179826367277334188637283\
81764154849387423272`153.90394250910683*^-44*I)*GaugeXi^2*u^50*Log[9/u] + 
  (3.360084019666251223928548577158314994605488699683308320443308134888575698\
63812304044336922834858027530586067267683392364001216058316025337525483279853\
57336212537579109858986706464`165.92488737009913*^-34 + 
    3.17877826744628071365270743047455450185254783227569348998796756108501546\
87257161709063258778953837268843738092758278648969643383459282867181107170544\
8109755160563138678`154.9007974681276*^-45*I)*GaugeXi^3*u^50*Log[9/u] + 
  0.01171875`192.97964579991216*GaugeXi^3*Log[9/u]^2 + 
  0.0072016460905349794238683127572016460905349794238683127572016460905349794\
23868312757201646090534979423868312757201646090534979423868312757201646090534\
97942386831275720164609053497942386831275720164609053497942386`193.2853566630\
0118*u^2*Log[9/u]^2 - 0.02391975308641975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197530864197530864197530864\
19753086419753086419753086419753086419753086419753086419753086419753086419753\
08642`193.28534574498158*GaugeXi*u^2*Log[9/u]^2 - 
  0.0052083333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`193.2853467682\
0271*GaugeXi^2*u^2*Log[9/u]^2 - 0.0002411265432098765432098765432098765432098\
76543209876543209876543209876543209876543209876543209876543209876543209876543\
20987654320987654320987654320987654320987654320987654320987654320987654320987\
654320987654321`193.2852237250324*GaugeXi^3*u^2*Log[9/u]^2 - 
  0.0108167581161408321902149062642889803383630544124371284865112025605852766\
34659350708733424782807498856881572930955647005029721079103795153177869227251\
94330132601737540009144947416552354823959762231367169638774577`192.8732355517\
4618*u^3*Log[9/u]^2 + 0.02582733196159122085048010973936899862825788751714677\
64060356652949245541838134430727023319615912208504801097393689986282578875171\
46776406035665294924554183813443072702331961591220850480109739368998628257887\
51714`192.873225020303*GaugeXi*u^3*Log[9/u]^2 + 
  0.0057227366255144032921810699588477366255144032921810699588477366255144032\
92181069958847736625514403292181069958847736625514403292181069958847736625514\
40329218106995884773662551440329218106995884773662551440329218`192.8732272059\
7805*GaugeXi^2*u^3*Log[9/u]^2 + 0.0002625600137174211248285322359396433470507\
54458161865569272976680384087791495198902606310013717421124828532235939643347\
05075445816186556927297668038408779149519890260631001371742112482853223593964\
334705075445815`192.8730934512331*GaugeXi^3*u^3*Log[9/u]^2 + 
  0.0066769229792206472590560382055580958187268200985622110450642686582329929\
38068383884570441497739165777574556724076614337245338617080729563582787176751\
51145658690240308896001625768429609307524259513285576385713565`192.9030469327\
4751*u^4*Log[9/u]^2 - 0.01695268442310623380582228318853833257125438195397043\
13366864807194025301021185794848346288675506782502667276329827770156988263984\
14875781130925163846974546563023929279073311995122694711172077427221460143270\
84285`192.90300827181773*GaugeXi*u^4*Log[9/u]^2 - 
  0.0038097993827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938271`192.9030389905\
7184*GaugeXi^2*u^4*Log[9/u]^2 - 0.0001728073559670781893004115226337448559670\
78189300411522633744855967078189300411522633744855967078189300411522633744855\
96707818930041152263374485596707818930041152263374485596707818930041152263374\
48559670781893`192.90290653392228*GaugeXi^3*u^4*Log[9/u]^2 - 
  0.0021810246810088043639839605901689933595639026721686885279833509270078898\
69242305354686597383340765955204811070278732728562530930056205674759756962673\
18479379648916812967008567272754642566155038847209756115918794`192.9499863262\
077*u^5*Log[9/u]^2 + 0.008576453277503993858208154809282686130727587822542859\
88472850231728451512021089829350765183717477575121227003562013469039836971554\
69751110659508769552970132150135198451003968455576442163852619575832500691516\
0854`192.94992355197758*GaugeXi*u^5*Log[9/u]^2 + 
  0.0019450874485596707818930041152263374485596707818930041152263374485596707\
81893004115226337448559670781893004115226337448559670781893004115226337448559\
67078189300411522633744855967078189300411522633744855967078188`192.9499859179\
761*GaugeXi^2*u^5*Log[9/u]^2 + 0.00008707347393689986282578875171467764060356\
65294924554183813443072702331961591220850480109739368998628257887517146776406\
03566529492455418381344307270233196159122085048010973936899862825788751714677\
64060356652949`192.94985511020434*GaugeXi^3*u^5*Log[9/u]^2 + 
  0.0002684985649081146041297779684543219912150800057453853453785713434479713\
33286918648228746621606788586754377877004847825691531766147763031706874955702\
20087146707411233482801163879590271231111888870699350131685989`190.8981760759\
3207*u^6*Log[9/u]^2 - 0.00366117340636119531613104747281447987641149252692208\
54243462585686840119599353455981002594831787536151708279940764826198957174926\
28532612274927978834903592308459452695595559996311914210608515338485363379942\
45833`190.89817565978115*GaugeXi*u^6*Log[9/u]^2 - 
  0.0008342978395061728395061728395061728395061728395061728395061728395061728\
39506172839506172839506172839506172839506172839506172839506172839506172839506\
1728395061728395061728395061728395061728395061728395061728395`190.89817604568\
563*GaugeXi^2*u^6*Log[9/u]^2 - 0.00003683877743484224965706447187928669410150\
89163237311385459533607681755829903978052126200274348422496570644718792866941\
01508916323731138545953360768175582990397805212620027434842249657064471879286\
69410150891632`190.8980185883188*GaugeXi^3*u^6*Log[9/u]^2 + 
  0.0000700046243069245622680528907184359059543699042721511819680760353384407\
60679541654287675012459137131490224307677232837316459016704199142136749509910\
40641632146615766622503024097933034202535426565939830817775878`193.0060126530\
3376*u^7*Log[9/u]^2 + 0.00137552351439555640021919439578220138997346627168187\
79297963252532056971307988824514647701040922489775702079607875359426331218119\
95854457764622768828315634075821942396030582677830443810110414681759384181666\
24119`193.00598188284235*GaugeXi*u^7*Log[9/u]^2 + 
  0.0003145361796982167352537722908093278463648834019204389574759945130315500\
68587105624142661179698216735253772290809327846364883401920438957475994513031\
55006858710562414266117969821673525377229080932784636488340193`193.0060901183\
706*GaugeXi^2*u^7*Log[9/u]^2 + 0.00001370849051211705532693187014174668495656\
14997713763145861911294010059442158207590306355738454503886602652034750800182\
89894833104709647919524462734339277549154092363968907178783721993598536808413\
35162322816644`193.00605268342733*GaugeXi^3*u^7*Log[9/u]^2 - 
  0.0000172599221022032729921003222934861351641110545395032011329684734355905\
47716230878021528696175901011781542612218426062644301705994697662982919832100\
05188961495528957426926380241082190157475125173361701063776212`193.0524336459\
0973*u^8*Log[9/u]^2 - 0.00046391975804175681359706595914482689412654461560277\
17396816799300904884696040356886162075365685090105214927265833303484812411589\
90063488503683286463605549930382895012186985436237103977371581029476366034056\
45603`193.05261136073344*GaugeXi*u^8*Log[9/u]^2 - 
  0.0001067559064520870076425631981187536743092298647854203409758965314520870\
07642563198118753674309229864785420340975896531452087007642563198118753674309\
22986478542034097589653145208700764256319811875367430922986478`193.0528013975\
1278*GaugeXi^2*u^8*Log[9/u]^2 - 4.6000629225455614344503233392122281011169900\
05878894767783656672545561434450323339212228101116990005878894767783656672545\
56143445032333921222810111699000587889476778365667254556143445032333921222810\
111699001`193.0527816312475*^-6*GaugeXi^3*u^8*Log[9/u]^2 - 
  0.0000194663612198623351098820717052498283872445913731241828589824038768918\
91437761261388477965554765434598325935159697712715397848720779403467174273224\
75033309965429417686884637735551560091180658331406003917459541`192.2455551073\
896*u^9*Log[9/u]^2 + 0.000141841903151466252030288022715878022209020103145418\
75308141338020826402763786565911703387331321918952879276198676066554504960998\
22212257117577780677764530193150714560463749025637398040954632407904772134326\
3378`192.2455551073896*GaugeXi*u^9*Log[9/u]^2 + 
  0.0000330485828733642519650750103425000544342108128116358569033466152807716\
59372482417749907461841618220219043264310754022688179066779889825157314869249\
02562762645067171816143009558647418729723256472227665643303491`192.2455551073\
896*GaugeXi^2*u^9*Log[9/u]^2 + 1.41091277212569222171416958796931362089112432\
04796016867347457196565564192450337855001778184219885180104658842656099171874\
20616775897983031042015952852715541330081796474114718284814306762180561906213\
48371691`192.2455551073896*^-6*GaugeXi^3*u^9*Log[9/u]^2 + 
  0.0000162075268575537157905551952981901892012322439248052880221931559843633\
97763776802583911208463071026023911048017245973131574215516887428594194314579\
33014829248058668199119263389124449570325988596680521804801952`193.6185898970\
925*u^10*Log[9/u]^2 - 0.00003959716265024508322044658590865366212242613505944\
72847075238478445860180386874456480052378208399584956156284008797250553031827\
67680392636929202552090917192330298026935563315318388107013904241680700349100\
82184`193.6185898970925*GaugeXi*u^10*Log[9/u]^2 - 
  9.4023404329152785942909399699523156313279770069893526683650140440263897054\
02051081063426742439088118100463779476125155137500816513162192174537853550199\
22921157489058723626624861192762427330328564896466131034`193.6185898970925*^-6\
*GaugeXi^2*u^10*Log[9/u]^2 - 3.9855517145415550765345004028131600148061053410\
84764953077710279356369891349315217627974829620920155899579767892525094171184\
70616413003244278964443573497071439458270733990898599952097894484725760445925\
05497`193.6185898970925*^-7*GaugeXi^3*u^10*Log[9/u]^2 - 
  6.3424773375835149125595763044104025648349638164854095028200960189089952946\
20055758757944255583740342287011538838840958797235892493488771170919083504567\
67307327198821269371282072734954386118391591920087775539`193.18520177851738*^\
-6*u^11*Log[9/u]^2 + 0.000010182713418950553604833356690794998368368364830806\
46333304714882310642200204315595535239421293007738046634119941024317836306065\
30430174176785817849731932174985603876593878090866738966024375976130164520737\
9322`193.18520177851738*GaugeXi*u^11*Log[9/u]^2 + 
  2.4706965333572843860909704531103708058440568728634572255971432926165436453\
50229712369630065103316132122716484856402551875802904609488971628889324362575\
39138197574411566181113506216386874823088814858362183465`193.18520177851738*^\
-6*GaugeXi^2*u^11*Log[9/u]^2 + 1.04181621899064457363497144018406021149505374\
47108091826884693825708914872152183537643071250753006582910560962687162961511\
38400795465267344554038655547571871303009848963209731385314375712180924800952\
2357945`193.18520177851738*^-7*GaugeXi^3*u^11*Log[9/u]^2 + 
  1.3962719176490440483162182848368865581118217899473248447146761888017953422\
72692538319128174920064474293324934555045989171336458617729209830840607867822\
17535802004416242661482534000823381572506932609746721195`192.47129942072343*^\
-6*u^12*Log[9/u]^2 - 2.441769254892200782143333254338984687266120913615311706\
71810451792076185032163499614490141047793844864506073994489392502411202961481\
120190824708629220856072475511047159056547980047411522584053620049843092485`1\
92.47129942072343*^-6*GaugeXi*u^12*Log[9/u]^2 - 
  6.0204072851160042518067209425234116592141283499308190666215357573382264740\
28943164745633881436350572153041288843757979560448696251165386967856103658572\
794375263511065980201782670918473387609190078325880795`192.47129942072343*^-7*
   GaugeXi^2*u^12*Log[9/u]^2 - 2.52911198683178707184194152644084056978432835\
77165607343933818556589475656691020202680010636114888515437212282205423494861\
08059496262514095161557438649345370881722047702843313268553323423007922322051\
26581`192.47129942072343*^-8*GaugeXi^3*u^12*Log[9/u]^2 - 
  8.1776085299995721926257325541529559569294150463761798099779479260380848767\
43428370993402531538896391885452157506217776819209276474337406404744049187902\
93917103014590625886735012398737281094303171435615476`191.57353340825858*^-8*
   u^13*Log[9/u]^2 + 5.534097407507528815223154249363685647266345949353678168\
10812362190951503178743253303647454974639158419513486915676793507229304013534\
05152407729718481524247081222775036522233541980082347241092576412758696068`19\
1.57353340825858*^-7*GaugeXi*u^13*Log[9/u]^2 + 1.3652448662147307551971475153\
91685487707435581235306886884390313745594952728011712922549685238299778766171\
08441525451127645915025887591045341388276916397629703528194611870880732334778\
97401079842780803000282`191.57353340825858*^-7*GaugeXi^2*u^13*Log[9/u]^2 + 
  5.7202340994439902761804910867553757357140987685112056396921508947114799881\
14647465356198780981588480445362018292973939978969700048803843957021826249078\
19237951839689379698524645941198296022255784487151656`191.57353340825858*^-9*
   GaugeXi^3*u^13*Log[9/u]^2 - 5.11300387686259902984335016013044927052288191\
66022287291044324130301896335283778229625513191949168694978229101271726559677\
95410285186128993647649475245618359610528298996898148634006586778213584501279\
759625`191.2366978550546*^-8*u^14*Log[9/u]^2 - 1.1945593743947516763342619733\
13217820260136550566514743608976277957486229379568295006778538487658851779137\
21411488385808830470910296692241385216972651821386327870917776748051271150409\
65645574595400474789806`191.2366978550546*^-7*GaugeXi*u^14*Log[9/u]^2 - 
  2.8911045107285370365911224229860326274200465852435282182489707475010238090\
77894909758519399906819072016014990735743234273510581564667396531006172393591\
558788501763222515721045997354051439883303492944880365`191.2366978550546*^-8*
   GaugeXi^2*u^14*Log[9/u]^2 - 1.20915797887179611165501818059137283123173775\
73109495508084573340305262703851769107501029899618964874696797095386160641892\
56429115335640908833148692055217628409868268774794347986587845494371067563307\
42222`191.2366978550546*^-9*GaugeXi^3*u^14*Log[9/u]^2 + 
  1.2346759923032299508950848786831337170505606896707806045333878958097617311\
24295607342531689013596884006792339051161921146462796125792241766865235303625\
524163756148355200694755832680300812915750343675603788`190.72940916488818*^-8*
   u^15*Log[9/u]^2 + 2.436264660014057120069554973704223208221302977150236069\
69862023702982954526386250990702986017947325937469825829154137930132603666205\
5762070970869638745600705223311251395313756092364823522981858699008688313`190\
.72940916488818*^-8*GaugeXi*u^15*Log[9/u]^2 + 5.73630184665002827521607324337\
74435211498376956604143226391577034989406796840332668930225922844643858426600\
60440451060347853084151993290408601663419091076024905798241744417196765488619\
95331392418073455371`190.72940916488818*^-9*GaugeXi^2*u^15*Log[9/u]^2 + 
  2.3961676040931061126153337706454609365750960020126305753496730481946150289\
39064909191414297343271585003028380562293075629457278596129381070700991444780\
5013267595191082464363976328615865271862833210188796`190.72940916488818*^-10*
   GaugeXi^3*u^15*Log[9/u]^2 + 3.38967362604331168455652301583746903711327866\
58261723883508877280485600217531799023993267837920616499895832072042926054547\
75549779108913003905431784265502670954421824735989896085587594975548230860694\
65231`190.04520571349815*^-9*u^16*Log[9/u]^2 - 4.5622844452851606329578171914\
22544542793416099952093333896492260260094368374583103652154774874470711450313\
82794320213521673664121322189499905090280667838399238838135396590801319293102\
156408817985672394423`190.04520571349815*^-9*GaugeXi*u^16*Log[9/u]^2 - 
  1.0698173511862878105774441263369344890019003285709145007596898641382278458\
50812733038874524275268935272854536033058470840167881124181339740814559548637\
54197479457130642707754210791639754994644275459482201`190.04520571349815*^-9*
   GaugeXi^2*u^16*Log[9/u]^2 - 4.46512482042079495987327981579728917896009149\
52015611758246809523836109504670481873434385028871932000810438330851159905964\
26941060816558889587826814294904960526490345551028809242931654584930435737150\
741`190.04520571349815*^-11*GaugeXi^3*u^16*Log[9/u]^2 - 
  2.8636709034756686430637236319863435944591382551214732930258758405053192352\
14612921513004720617378332183453110377525943586462104461631865934799573534818\
93613344104908224587835930354332073309316606493834574`189.2908268579626*^-9*
   u^17*Log[9/u]^2 + 7.512353673643748313656201459880173931274910260495512962\
86650801623534969883918332502897891520393105937695758744376902515306102556987\
84746064230371319295618126026879128157917852831930009844774232714338964`189.2\
908268579626*^-10*GaugeXi*u^17*Log[9/u]^2 + 1.8811604207223333431772911817330\
13335338764824688137771944682912087706652995045443931719978489852420220177748\
42910384095307996281279970613042662164094001575221772491352476981845327263055\
3968329133264792`189.2908268579626*^-10*GaugeXi^2*u^17*Log[9/u]^2 + 
  7.8470538773906797142040027488674254193447696180293563096707216723764723851\
81858911908773645878181336626260091759688946528931722826381741616788539078259\
72188983054051532288734805772713757123799147009894`189.2908268579626*^-12*
   GaugeXi^3*u^17*Log[9/u]^2 + 7.71356866013855047653348385217770339201159920\
61583605231925666432357899713709264202110363056560993049238383545277435532250\
97211051780174030757809506831709003750776607759961592679507910712632063465863\
4602`188.25412294957727*^-10*u^18*Log[9/u]^2 - 1.0562884878124994437707362732\
83057368012123501233105294870692347458990493198698777351441321103680727018291\
33131131284347957757732770805626896956534768596932414179649241985580324169653\
79423028073788769917`188.25412294957727*^-10*GaugeXi*u^18*Log[9/u]^2 - 
  3.1277642551674492768831738987702607718515316122260134432904775609758837617\
88247039137518786168369458475624398783785995460788834928614297151835624014619\
069431117707218270900533929202186628613989681873626`188.25412294957727*^-11*
   GaugeXi^2*u^18*Log[9/u]^2 - 1.30422238693154694276412587269928224904942005\
43865890876513445919199380468051936029463879500403788521718211502980768101844\
72941695934535807872735998657911394961709676835172239857509789289847754324842\
22`188.25412294957727*^-12*GaugeXi^3*u^18*Log[9/u]^2 - 
  2.4204527574374273504213426239953892826447187998206990955340438314528823199\
50721929489503463292532212165278939854590246203022273850519874064800830740275\
854397435504436069273650745478401377636549729387622`187.67657631219384*^-11*
   u^19*Log[9/u]^2 + 1.420951013768557884790297582272496403923887065442611257\
39348630598246848864556027366271257774589401484987202849726010124423901296664\
0195957590342479702565820614911974498645336984498649753361025462150802`187.67\
657631219384*^-11*GaugeXi*u^19*Log[9/u]^2 + 4.9306769804754836721060186517090\
20525347543885487945904369751762694612750349112871564315180932686035626464960\
82635360782223856061835088226928303913220727073230427872086394968189051467843\
856617686527642`187.67657631219384*^-12*GaugeXi^2*u^19*Log[9/u]^2 + 
  2.0554879885784499104767515947463209607410883918032019359630625647981124439\
85811368633013269123060293503982842747358359018864302113607525961971372712003\
872764676603562155242564234896624845949086136448`187.67657631219384*^-13*
   GaugeXi^3*u^19*Log[9/u]^2 - 5.59110693224146219665538994706284712657560572\
10105353614161848064929649808780122337251444940415046739174925088754884555788\
25262443770111914743834478458749301610107213984210490444208340116276114143057\
234`187.6400900672205*^-11*u^20*Log[9/u]^2 - 2.844789934205974706423486277174\
25188127701811293198562085394478048290031941294801812283035497652072136538605\
77140723834294584489758709254173610608831144200106004713647574379232591911893\
6298830756260348`187.6400900672205*^-12*GaugeXi*u^20*Log[9/u]^2 - 
  7.3881172385051797263731588637157920920327285900974284228339105169147946011\
29645820638478862214052148327304735498894205863625162160642581482734259846356\
0987140437932619171104987302329955609109544406378`187.6400900672205*^-13*
   GaugeXi^2*u^20*Log[9/u]^2 - 3.07942143140636995976252223597502526825080094\
93808265462379903381678914407829139317479846577679246712975767854283166744637\
26647293501705952316596304656236351581926579427324485052049882520852705668143`\
187.6400900672205*^-14*GaugeXi^3*u^20*Log[9/u]^2 + 
  1.9917002095796596993577362656167194764307439703494924018813697847485786204\
31982654177611659305224437350156010385717140857447663133786316702534480370948\
427858094654473262441240922713689031821620566695564`187.2561183881482*^-11*
   u^21*Log[9/u]^2 + 8.340466687457174617292972663180919644378432292598498977\
99320170907629045336235781012223611879134236283286784924021807807623268051813\
96336666599553462359274704812860914460324315208140548657970357963668`187.2561\
183881482*^-13*GaugeXi*u^21*Log[9/u]^2 + 1.0546931037216188555838505722383846\
53504908951389465906002859815929764573862016891349476735513752726668210234095\
32222384674938333221557896352555577345239986167600632099347085492622517091722\
3315825232`187.2561183881482*^-13*GaugeXi^2*u^21*Log[9/u]^2 + 
  4.3955443604467310288478889581739550790634128550771252278829874257477447432\
80468879336140422641478130874992004528106683632273345149504864405370065420705\
35293284425684497612307090506974911456044046754`187.2561183881482*^-15*
   GaugeXi^3*u^21*Log[9/u]^2 - 1.64479341936281379996166182766894363852799506\
42273015347190862233563937572316934177312635917510676866856994676708234164689\
62370394977059141457518022354454678470927984678575600243185979446068436561594\
04`186.30105674670682*^-12*u^22*Log[9/u]^2 - 1.970134909884269946383560073092\
90838343157015235151168171956039669930091783288643464322629086645506365207480\
37951361042635467625096213348831042533083186739155331387841499734284746479844\
210063678316446`186.30105674670682*^-13*GaugeXi*u^22*Log[9/u]^2 - 
  1.4375340343461785677441229557638488074740507584516196800497094460859617737\
06393136313933911973513593841418447792247289256650675280241281383160006202201\
452573887617028716038122951154818608567442115326`186.30105674670682*^-14*
   GaugeXi^2*u^22*Log[9/u]^2 - 5.99062492681690284362032706958993916183191703\
59723575044582111556210206165972486442222030080529510704033556592174752969095\
766093065075982506697798886754254070273278267238764178649393951627552047513`1\
86.30105674670682*^-16*GaugeXi^3*u^22*Log[9/u]^2 - 
  1.1640744758954776329514571947558470250988408305559193372505405077283974827\
75556716816562802033630105593475845632526137896707335271936850944505400788386\
55595566441847226178005226359083175770750652423804`185.44672441071344*^-12*
   u^23*Log[9/u]^2 + 1.917259584485727530847469244392413733026077891198702917\
41131220729041797552621292374155388378527535224041579755977568752764898325492\
7139170629304221016454884508860849306062749432339762030418124529521`185.44672\
441071344*^-14*GaugeXi*u^23*Log[9/u]^2 + 1.8744497533606043826184863008937209\
39435058102883558456240563750016391442838924810919670879622298148338494805806\
37003678266714295976792723258004794523691772744920703728681218884324768689800\
277362491`185.44672441071344*^-15*GaugeXi^2*u^23*Log[9/u]^2 + 
  7.8109897264712290436047774186961135751101740053789870635152028729577580055\
51890165223276074422850261260508590389521069566187579595693439813515656420452\
339322754258772294500120047177500893124819774`185.44672441071344*^-17*
   GaugeXi^3*u^23*Log[9/u]^2 + 5.15887564300037422247966953686824120946133619\
70341216079648065015386847198077284931576653255434293787768944264326030000811\
00104509538654843715901353972395811350938939485729603006808783069823091861626\
7`184.81539847234887*^-13*u^24*Log[9/u]^2 + 6.2091545444425769662099455928694\
66802050168477372113825419616449524772548220916121634952496784333667247537008\
77486858454546589492581465357882038114230568453469845942287711388206898185095\
204532230254`184.81539847234887*^-15*GaugeXi*u^24*Log[9/u]^2 - 
  2.3425666586940168684447111329939504694833489260006944919530390110997988079\
76543536628859325482251249390945098178602047084265844735672656051532562595918\
3192594971699179068116442210477758069311596683`184.81539847234887*^-16*
   GaugeXi^2*u^24*Log[9/u]^2 - 9.76134642863783359035873362125998113458440115\
80399989301491085154360427031113950512202067984556313252106213667927863626985\
6233878498008411597060673116105439606583530879446251298840530787746675034`184\
.81539847234887*^-18*GaugeXi^3*u^24*Log[9/u]^2 - 
  6.9112234364792403767417942296875343165871683401999443367914378529069649078\
67641012280471354392472378808227582360880868280906722519678698426600263208651\
843635583913439234892825694776799527960284323333`184.11072715369554*^-14*u^25*
   Log[9/u]^2 - 2.99756591852017005121834635362895735215727092143646450166842\
41518491890313203118643700704326207221939473195746200265754965006572970913584\
3476673184199042697160253338501314706485857967799062450186739`184.11072715369\
554*^-15*GaugeXi*u^25*Log[9/u]^2 + 2.8106835639130158847178164526617096106105\
68911369470341369322162951188670912803118461141382418050709413963315328088522\
05574710959744909403923502154895140802995703129058068710265028005564184742668\
1`184.11072715369554*^-17*GaugeXi^2*u^25*Log[9/u]^2 + 
  1.1711703130265534113855242844975256282473874364784821513503848426024389890\
30217933199982482103406552923949610772659804739197815598743057595239268600222\
19195053754844527945655000124658982088530478`184.11072715369554*^-18*
   GaugeXi^3*u^25*Log[9/u]^2 - 2.05495103934455997152516532644604581133219217\
05734014010037018353706385300640504661980258472993327635705108150185403476455\
21740436227497491056540568264751070574864605362140188010138829578104591445053`\
183.13790471951395*^-14*u^26*Log[9/u]^2 + 3.981705022207053947626960676515201\
91814693075909262348407189331203591589053562820091913360742738286844229066274\
70405986853409050322118253271692906048600948787996346127294700791942062309522\
295785973`183.13790471951395*^-16*GaugeXi*u^26*Log[9/u]^2 - 
  3.2427914763788559499110215506502294374506678064220479768704327226478495050\
84212292507514670003344964423890871457327754594761570656731848015864193006501\
83121746301813153113983468166069507638085814`183.13790471951395*^-18*
   GaugeXi^2*u^26*Log[9/u]^2 - 1.35120323930992176650606948288475901068392519\
61043046481493159985071349789874933819943582725931717540681058162638788214632\
454701871678663622154270314105852697045188511679330024220380590571303617`183.\
13790471951395*^-19*GaugeXi^3*u^26*Log[9/u]^2 + 
  1.2242798750683453427755068249344481180543769429158837890327940198024249442\
66820620914792718994143295001140830309252536159026863693829133240604434035593\
364910852729218528917307194862435688123407377945`181.8890808114377*^-14*u^27*
   Log[9/u]^2 + 1.12908772225175649324337170082472544418183955625902552242262\
23295138361149770034077468334529728361471547882059768130875657968552148274209\
573786982639839467127891148666208836547793926524787833328062`181.8890808114377\
*^-16*GaugeXi*u^27*Log[9/u]^2 + 3.6028757563151878306243962863319451045974639\
85401914738575997194798133053905496003982042169032909777777403042984898025935\
5128666721782292221615846286562742002405906636003662732209887312062470764`181\
.8890808114377*^-19*GaugeXi^2*u^27*Log[9/u]^2 + 
  1.5012279533925601273418821755885832091521691646571864087622339532463143933\
93053319972226692442358803326147313852923146687052467897726538730877728305276\
306525147188269837094557106452778796593633`181.8890808114377*^-20*GaugeXi^3*
   u^27*Log[9/u]^2 - 2.212807200856979622088738449928334070581216042270688933\
87636424728480277637240315851115250463381393183259240485908942302540309459709\
419357457397759207261060476795368052588710112277957277587123757891`180.280181\
01228807*^-15*u^28*Log[9/u]^2 - 6.5802933014410502425949423243122049227769749\
20579151578868950568330035078363081938725870785512091157398820423391786292957\
817856592339481511190081932754653485678956798001433907618970719936208310632`1\
80.28018101228807*^-17*GaugeXi*u^28*Log[9/u]^2 - 
  3.8600626788277638668473368919248689233933403169350274063157590025883191092\
06748007365463211847720701767639252076356440950758225530846089022137777465748\
796534108340859408880279409555851295976743`180.28018101228807*^-20*GaugeXi^2*
   u^28*Log[9/u]^2 - 1.608380679222130164320290788170134861284769496624362612\
33705563741581887387334161128365061976637565869420004980535955805072325977267\
496840438768389912639620619025343171613136833847080244220123`180.280181012288\
07*^-21*GaugeXi^3*u^28*Log[9/u]^2 - 2.945653446510450662448389949925246531750\
26615594692969753993942564211166056396848924132145796231349682660518312943989\
48769474258732103741661053828386639797201166511921647168612120966699875795526\
03`180.18276838823493*^-16*u^29*Log[9/u]^2 + 1.167764441183284846094674989657\
36596675243355894697838169771043555046008498373826234927186809728551298097096\
00785356751362189573855424824085729531645538930732890070648941891299393577443\
70861719235`180.18276838823493*^-17*GaugeXi*u^29*Log[9/u]^2 + 
  3.9930570154779887853547145145755638288305620894119806274401709545606960464\
84680352621594913754573089706923523365992670991161758522891638306931019905778\
37321404793411161479520924302373054270444`180.18276838823493*^-21*GaugeXi^2*
   u^29*Log[9/u]^2 + 1.663788397628914389278913812886560393183783586626002538\
05265422791501626113145649409858643416455819850351094395742405698571527038173\
07774443189825390499242717636159986995807579047444089975461`180.18276838823493\
*^-22*GaugeXi^3*u^29*Log[9/u]^2 + 2.72275734093941291375154786326926299440220\
28481095539071965207045915914202072519027770866450610355967691751121396690847\
12785127169525594977138270736804935767543419709502620400937518064437314080801`\
179.97849380350164*^-16*u^30*Log[9/u]^2 + 1.407353231785714540328207239910818\
37301561842822092865939653279861108929190892814126306094604677345752905337770\
05966353220030302618965375923143130653941734094942879247721050996712710207951\
6952722`179.97849380350164*^-18*GaugeXi*u^30*Log[9/u]^2 - 
  3.9929828335009693558017279391144161546672777974944310544259332838779015248\
19325294612483180928179884349032978339440587233954217114872350236650461889835\
6754901199505513005545003214995204992594`179.97849380350164*^-22*GaugeXi^2*
   u^30*Log[9/u]^2 - 1.663752608078590342719828314520712967292941331376502202\
23798867286905818092709190003202184475973144348384957055493286323908400572191\
68178414345868243463524844230991534814981823864106553333417942880955306287495`\
179.97849380350164*^-23*GaugeXi^3*u^30*Log[9/u]^2 - 
  6.2107134313081860697297221072114519852082149646429611092405992810573459940\
45348836389813829144272760497754968499905988153095988073609039063198291924056\
689220718665077754437589875641055609607389694`179.29683456395375*^-17*u^31*
   Log[9/u]^2 - 1.31276487566196756912714630545998479575931541626114578535366\
97166362797283391685194011905268318329704641903084522167096254327696466434016\
0541269557116671494616348899023978202239148962677527017888`179.29683456395375\
*^-18*GaugeXi*u^31*Log[9/u]^2 + 3.8641290763058710167266899057605209742045610\
78182324192198250574099746769297291997565277106665422047162569395120569933062\
621408591070446959394929197240820699324522275633305873874199224083239`179.296\
83456395375*^-23*GaugeXi^2*u^31*Log[9/u]^2 + 1.610060079075744451535017876007\
44343781377300942640376963165267622435044707233165323057236800915197514868923\
87674388354297444394565404486939353352847588206397763420854102472062825403921\
40598107672912055910942`179.29683456395375*^-24*GaugeXi^3*u^31*Log[9/u]^2 - 
  2.3130944572031897004574534219102666836230397812610490335576879298075726627\
00221360492677937991373433298328025955726025677915518974733988558889847421560\
07973253961483599619591177850963481932969462`178.2489012483491*^-18*u^32*
   Log[9/u]^2 + 2.94288129319529526939894941717210471947509529384321501012886\
08389595620171996348702055278657408680236069231023601084063478169130245935461\
382142472936342598670421818413294213651251119623013852709`178.2489012483491*^\
-19*GaugeXi*u^32*Log[9/u]^2 - 3.622591096949043908065207051011919362553014562\
55810984184299762749191181742806588903427711908024370249982611232265520538040\
17468322679170822028873076656835730052950086394133234888768451151`178.2489012\
483491*^-24*GaugeXi^2*u^32*Log[9/u]^2 - 1.50941689286312316604748474392981109\
77299788813953216700238077451656563354445837538239494577562799653679734327504\
98886828100106019559365356860357490605245475273498396948919309114336986203977\
53099432011267687`178.2489012483491*^-25*GaugeXi^3*u^32*Log[9/u]^2 + 
  5.6881129511430953798397959454407562543158668625302087960737179694272471182\
63236652982949603871981551204172943249569682623571013295795422686412162711594\
51843903547157867030924406938460915844147108`177.4556072867635*^-18*u^33*
   Log[9/u]^2 + 9.19243193377352345484411900107964512950857680446722804279395\
24112900696067346764947209958244458175178077423208901357506509945900739183276\
303644669388332589366895089458817112106096092412801533`177.4556072867635*^-21*
   GaugeXi*u^33*Log[9/u]^2 + 3.2932465050520133147749073046334974391124010502\
93500401976126402577732028628933784396967371576682938374884888253593799798687\
9044840639749767000103331306070796379720376015847298654922227214`177.45560728\
67635*^-25*GaugeXi^2*u^33*Log[9/u]^2 + 1.372188429105625216951403722934164623\
38698470758395009985354388960850024212052990752172180611864888340159375301410\
14979010489051548034284159867138800289143993903945013074058112954904074678151\
863045028465218`177.4556072867635*^-26*GaugeXi^3*u^33*Log[9/u]^2 - 
  1.5964637786652836174723177701704942680638093007236636384933564517736058647\
71526404644648367051683923494346232763148743530326814548729558201777119965205\
69428656462850782940258166339567598897393833`177.06908710346943*^-18*u^34*
   Log[9/u]^2 - 2.49097639528905178249458329920634056963263313442376256863285\
03229688935184038576850132668322651445506155050697059694205320524569552489141\
19165066791469914033236816276223308500368754322998414787`177.06908710346943*^\
-20*GaugeXi*u^34*Log[9/u]^2 - 2.905795075905872442084530360420063559088764048\
95400691258699186230526643204782412184650625867498286905119885630329934058128\
48872315309005956589961191167593302145348053734652055680235524753790948923066\
855161`177.06908710346943*^-26*GaugeXi^2*u^34*Log[9/u]^2 - 
  1.2107493514317330940947967957560155003505663019151676180835679666084440456\
64589369578785286617408932772517011774747746859397324405612139484153454196687\
842565018000906380814275862100397048360900158497792025`177.06908710346943*^-27\
*GaugeXi^3*u^34*Log[9/u]^2 + 4.7599734466888829160962416715747291032174474547\
95017908697827481385610922525947003250508552501602509604253591981579920010485\
288287166939261576693003053930869729914021481952924493552041843300195`176.144\
09350305007*^-20*u^35*Log[9/u]^2 + 6.8796986515344969283341199482117732253890\
38902457548804111562401826781105280501571790739799000643285560868645305971706\
78682327053263413551560620129465209650723639948853135229169930108518652608`17\
6.14409350305007*^-21*GaugeXi*u^35*Log[9/u]^2 + 
  2.4906754000073723688106109246588805177844034893119006828286450094670316901\
14530655546283383250514853489109809948270636809832904421918651360803936019666\
241470771985438875493554511210566298604531971021362731`176.14409350305007*^-27\
*GaugeXi^2*u^35*Log[9/u]^2 + 1.0377822184626640059946695597495200978108594817\
41879945119556882869514448124074948814591817660165385255305133556585873840976\
65541084290732656111453067500487982636850017293358685246546614305652461885761\
921`176.14409350305007*^-28*GaugeXi^3*u^35*Log[9/u]^2 + 
  1.1133970665356770804094906091097465587639663616372820983560252028134458181\
42853776245650738410774809126797819760143237589736113139576167466415036666162\
8679864415063510538284121760776143389912742`175.14147872880585*^-19*u^36*
   Log[9/u]^2 - 2.23469539929402007743390866342438137807120449085217777927900\
06542373601212686345938102965439530129113274050719622740007511161610099449969\
165902035416560129992465687058474961643390024567177434`175.14147872880585*^-22\
*GaugeXi*u^36*Log[9/u]^2 - 2.075559447991569507184071623920043802394048552935\
36070576723894587291060428016968616543192621621145814325192656593582934813590\
14979019578605031428325860523935789913828280146938153432984936881687811919034\
9`175.14147872880585*^-28*GaugeXi^2*u^36*Log[9/u]^2 - 
  8.6481688210366815150752634786287915524990885971630858460159156917316820123\
54455734884597782016014874403877874334564576823194839984386119725734050843660\
953054218450985422371393976755807145758475650241286`175.14147872880585*^-30*
   GaugeXi^3*u^36*Log[9/u]^2 - 3.83986304124810839873340542949986552104888594\
27407003648664512917703944904953109247739730173926394223828558051052080011256\
99607054317072380070165816373093233769364816080653093923214728624878658`174.9\
7790979852527*^-20*u^37*Log[9/u]^2 - 4.46262469205283316668630546143007005300\
60718110713848677128936085857728615005213950075380897966813262756794974402720\
246676816913553914815450760980414576174848660370493973445198166932280869004`1\
74.97790979852527*^-22*GaugeXi*u^37*Log[9/u]^2 + 
  1.6828842089942954353585258758367394440330999690503889863282364353784410168\
69548321893045493754840445958951332114889000965856213135707965260339769157036\
8043824782822388960145911018122668056376157942433623`174.97790979852527*^-29*
   GaugeXi^2*u^37*Log[9/u]^2 + 7.01201994526279420586507821162875018731840788\
48094287467350472841411141215380386194419746829320374763618985754374171040459\
32154311063914620091643098930967955101739088678693758004495031704080497434747\
43`174.97790979852527*^-31*GaugeXi^3*u^37*Log[9/u]^2 + 
  3.1837180906462596201022503030111099624441201324704888218484680388695714513\
65119265506339423558461697424668009314298277537001555345483761973797478725614\
12246553708565233397899508188235620126603`174.1627406265204*^-21*u^38*
   Log[9/u]^2 + 1.51798079021138485574786595470021214892304868988711413153792\
07227880168332049500379186935512782966043311637152016544127434551429349154407\
358667985290511734403907345521243253634338790410827002`174.1627406265204*^-22*
   GaugeXi*u^38*Log[9/u]^2 - 1.3285918334598184945911928488539545775847053849\
79812864231505131098465629038382453114011219421288995959800715787507782832781\
02341197200411915705529828455785298261755978016962171717451281310522290119445\
1`174.1627406265204*^-30*GaugeXi^2*u^38*Log[9/u]^2 - 
  5.5358005733386629780195351372024809419980800262925585317687713475611288879\
31248938937254100515729595380268656920830767812766347277720723780866180158410\
1768376454567519134525278447060403706628180094618`174.1627406265204*^-32*
   GaugeXi^3*u^38*Log[9/u]^2 + 2.01988851786471360815266403784394759540811013\
32721064213694539450714174485604785507039888091065967750599456213275153195703\
2080017850528580899939213578439572349688345055982470006098860298449024`172.53\
263479109182*^-21*u^39*Log[9/u]^2 - 1.268504018345279357798822816163085112346\
81857988277115773241362281104061017119845052065865344002704702861917554372545\
6116360712007365999745722609444611853806827381147988727721829557910874403`172\
.53263479109182*^-23*GaugeXi*u^39*Log[9/u]^2 + 1.0219932241410781819259119401\
51814122757100865414858403866469409760394549089403384043542809786905976173523\
37466086350068482829393073742255825362799116248452551740669141327285248402710\
786895420093019314`172.53263479109182*^-31*GaugeXi^2*u^39*Log[9/u]^2 + 
  4.2583057504627416153749659304972081000491184609781340559505529519295251178\
72282216996133293508938115489905152342448023105275913042902864125734861383429\
219837627031706509287078492486205970521755399669`172.53263479109182*^-33*
   GaugeXi^3*u^39*Log[9/u]^2 - 8.74154154843194082019227750062987836032733566\
31764394825108713425140682388435659649146822504089087488919987575344849630378\
461976146383281606726177437162555490952723289606401170742227618109273`172.826\
48573143007*^-22*u^40*Log[9/u]^2 - 7.4540642734990093201475243733005243481601\
30288373502576845295712553511535855126850759291715473936114093834513664099629\
43255689051226372735188051802100302895074089882289687183281333536596583`172.8\
2648573143007*^-24*GaugeXi*u^40*Log[9/u]^2 - 7.664946711533406119279923058573\
62468230757821775225463308012214039289239413674971328347345427983165418079226\
51173230708974059373338376574327237355681670769313772068885008804658759563760\
04290641735544`172.82648573143007*^-33*GaugeXi^2*u^40*Log[9/u]^2 - 
  3.1937281214097104789661921571275395075026706437247521273211675077996773059\
19456153919885275891523363708477188590152745347892945300819499185909031750785\
53717744308369846315205640469182081021544672658`172.82648573143007*^-34*
   GaugeXi^3*u^40*Log[9/u]^2 + 1.12944403910255186585012673718662947469232521\
21535305524807430290437028872397933053472658372124449554085353862188500530525\
709063807855336816497053069996975584978524948466445438649984962482179`172.111\
4108292707*^-22*u^41*Log[9/u]^2 + 3.19256369053046245702116653150082564569227\
99167169115456432623982647456152702145003691571671302728603768906217125827183\
308903296227518231874311502983314690559834801501196514777020015619989`172.111\
4108292707*^-24*GaugeXi*u^41*Log[9/u]^2 + 5.608496389158745816039026686813637\
99650211652622616557616438967197425585169087974664624645227152781129563275848\
53262134486041126153716495522445052981364291824405276381206775358563533190588\
8938776525`172.1114108292707*^-34*GaugeXi^2*u^41*Log[9/u]^2 + 
  2.3368736539888877954935390605381856795205014139216729097497683736341454284\
69788657463894123436640388694154874266295518765213275395286063094000264219432\
0483083231037285550864912323285246079543373205`172.1114108292707*^-35*
   GaugeXi^3*u^41*Log[9/u]^2 + 3.30558841062472964676505425418523498212639119\
88543405820305008663133608961327569881362046970681018218984044142756064990188\
03376564156472883357285993081338719159361519726739612205708095593583`170.7080\
904805392*^-23*u^42*Log[9/u]^2 - 4.103797419333737126466062492622063477186155\
59247239457646199943329087364629577824118400170435802871820190220379447139285\
29606034752924078415457671729286944001240364218729818319716189979306`170.7080\
904805392*^-25*GaugeXi*u^42*Log[9/u]^2 - 4.0060682757580634431689652702429056\
35884159066847372140984882899689360967040211712080870898699478838820365944388\
00369229016377866591113156788955626897535305026996541785470819074861661619255\
48718866`170.7080904805392*^-35*GaugeXi^2*u^42*Log[9/u]^2 - 
  1.6691951903782774055502552878386902023082831238657422336374732191346001656\
24344169917959195237979310935994109231873495787185716955829091594425635459612\
735725279615481946828436794564517154418665342`170.7080904805392*^-36*
   GaugeXi^3*u^42*Log[9/u]^2 - 1.89498762823456773131623273892562300573488387\
20332421734217422260388792425870427600012500849225073149066782291583797347590\
44352907878806345085394064243013252399819348608278883515238539664794`170.6401\
6574009148*^-23*u^43*Log[9/u]^2 - 1.12736533432519345874583654307107779690745\
52780153333077852173986200170102743483188909517560562852435443646605974419234\
701151768645284685423468386085223341130721185926211135389690282623687`170.640\
16574009148*^-25*GaugeXi*u^43*Log[9/u]^2 + 2.79493108837025788510570356937098\
13460707037349807410247687229537344784399988722658637969232890802914751900920\
66880961649138532220669619741572322315500945123491995135787364289715599388913\
440318525`170.64016574009148*^-36*GaugeXi^2*u^43*Log[9/u]^2 + 
  1.1645546552608249579787013161006203522287932157346723943715553088199901969\
56439349969224951251177390514698831374661131735789471779080264877401870862646\
40493065359905501567708820820220373061459863`170.64016574009148*^-37*
   GaugeXi^3*u^43*Log[9/u]^2 + 3.27921059479109135103693234445601088545449792\
42276317721636804277582542129585372769187234818749558283703058633839064166132\
9450156689377609943458503843607010531479614248637742019293071077084`170.02600\
293139366*^-24*u^44*Log[9/u]^2 + 6.431273337986642246319727022794647596787353\
81514807789961794931325581509538890272306458815673470971662241426468669599383\
3683388233185394532964999346979253832371693483920870144454767618043`170.02600\
293139366*^-26*GaugeXi*u^44*Log[9/u]^2 - 1.9056347117025456590642555548764110\
32182950858143580715637566285775510195700761302108404784573114679584774090110\
65901164284090220425470167715879364579985500042488870982778794468104276186597\
319744`170.02600293139366*^-37*GaugeXi^2*u^44*Log[9/u]^2 - 
  7.9401447916691713333221980617317084589238348205403512179790950344206788811\
50432806961500256493856363019073639238334068523286858324971037075506387012842\
084167376973309534608683897850756488847981`170.02600293139366*^-39*GaugeXi^3*
   u^44*Log[9/u]^2 + 4.540088808437072863403502388740521143605649051123165898\
21460649977262675023785622462160034836257356053230507079014162708384688926654\
46520877412232280215719958811656298150445461973625018844`168.89364940611898*^\
-25*u^45*Log[9/u]^2 - 1.10280185599665754238204174987699388238666711216948885\
98306852742880089775646145077537237368889473010654286853772057617311432536260\
1740684077814045949799263185348365068569995601626592444`168.89364940611898*^-\
26*GaugeXi*u^45*Log[9/u]^2 + 1.2704230872340634943679622196356612229218845331\
56618102108588518296115257296746947527293188458578267237599941518987123202161\
4906763540933758754139859273778906352101118632417867175924703849527782`168.89\
364940611898*^-38*GaugeXi^2*u^45*Log[9/u]^2 + 5.29342960106425615419104438245\
84393914882725536432365720635377071136494405128255802901533813677992397537272\
59103046486903526509547750673449212335720493868992227608480065342039949239447\
2785816`168.89364940611898*^-40*GaugeXi^3*u^45*Log[9/u]^2 - 
  3.9210639775149325345119490751611620504361884556802167277437379082107407748\
69367192469226673556407354083982636730123988961567320799398648219692193645400\
8045483846250542150314334008617986922`168.38840948560494*^-25*u^46*
   Log[9/u]^2 - 1.42941384540528289361497164656677865277804157309130419714719\
03587064208943354035744664468491167191514914263772769644335517483951102458973\
2381281477770006095894452997232074569579944877129`168.38840948560494*^-27*
   GaugeXi*u^46*Log[9/u]^2 - 8.2853677258701230284187707787575919413580680077\
66948840827233801542673444766131306475452432507117852961676289361117681466635\
55324867769546870306356658598837591681143482788465939625737164030843`168.3884\
0948560494*^-40*GaugeXi^2*u^46*Log[9/u]^2 - 3.4522365832816780419831331292741\
01135601896870912866155832821678396356033186529337721641484049874233020438780\
46537353570223137569267674246767708172959924306559958632577106059879013836129\
19645`168.38840948560494*^-41*GaugeXi^3*u^46*Log[9/u]^2 + 
  8.5442816907913220701335642573697879966680643106704157376448375195040853949\
94614222730036390375330811802069573307762411943400896998538180912539994952149\
256907364556472835291882164422579567`167.91205057006337*^-26*u^47*
   Log[9/u]^2 + 1.24270467515629730066523574652116606567305373268347468522659\
20300452714496904444735045463583384388479534004683941909637670629591123105656\
7719992930215808360080895806745240139939136328378`167.91205057006337*^-27*
   GaugeXi*u^47*Log[9/u]^2 + 5.2885324912566614242093263983413020423611496982\
29457584800545777999317516909337520451694428047843312059971934354936075153218\
7476713513789370348256828442697137417236861238140297324438115852922`167.91205\
057006337*^-41*GaugeXi^2*u^47*Log[9/u]^2 + 2.20355521781188982610526905226170\
07083629263941338254038972752200763269123577415393404695393180332567729822082\
80692737625987211310171850151120580272677890622226989842272987434429385716631\
774`167.91205057006337*^-42*GaugeXi^3*u^47*Log[9/u]^2 + 
  3.8925256342833914987796210304670473901590262423057179483017258940205329513\
98765413755440373502270383361652220323767993609772216066820349562045209805068\
22213995706643715482607884235026166`166.93627645887742*^-27*u^48*Log[9/u]^2 - 
  2.6803123644984362865689543484919689889597792484780268091906774535755258870\
35078828332994933521014275296760627221045606504359414661011657902254311936139\
4807347786786663371343211395570393`166.93627645887742*^-28*GaugeXi*u^48*
   Log[9/u]^2 - 3.30533276548363498663006622114784942643465897366168201396261\
25410670974736559304260809194749173293161695838688520368907916422524873367164\
61882394872272493918471499621044217346732361398174353`166.93627645887742*^-42*
   GaugeXi^2*u^48*Log[9/u]^2 - 1.37722199108552050804786493421281350963915033\
82353166757322983239296890267006321449686976741791785510742311644430488739181\
6327954818602830552512480512852187740240233903820070088550677192965`166.93627\
645887742*^-43*GaugeXi^3*u^48*Log[9/u]^2 - 7.73738685305452842258244960341591\
42615655399683200152125781828778986250630401076707232894853470836884192831210\
8787807277526226337288613902817555820074443676052116114517164421739872557919`\
166.0780093246346*^-27*u^49*Log[9/u]^2 - 1.0969266815877160546596942213707558\
60705057647825393667819881424971601811223459541649115409643675626412848982822\
921113548424514588816061402408239472333425916727282355613905253354237802`166.\
0780093246346*^-29*GaugeXi*u^49*Log[9/u]^2 + 2.023673104764764929160661940701\
19711988233108375835878311581288577881783795095871784821765803461883160537325\
60593811020130907092340524842781871369183969456764668904937482937352809979558\
1635`166.0780093246346*^-43*GaugeXi^2*u^49*Log[9/u]^2 + 
  8.4319712921688576685858469269034155500075514213608055417419038861950663522\
59869878545239081130638903637228880236966479638192117985837005484604264718333\
445012814021902710573174899025299092`166.0780093246346*^-45*GaugeXi^3*u^49*
   Log[9/u]^2 + 2.07005136677472470827508696383923243944090914520499601083230\
06080007286995487634858549385369829372648252538506026129574757194783568725846\
7113580308028826353030527752256856827658039133643`165.77437237226712*^-27*
   u^50*Log[9/u]^2 + 2.299494062472790097379405055757790433498078162179765386\
94362946620925480963515940403437406624922715135608662568362580452715181433059\
3798197722475681602869290769304608326077447038625572`165.77437237226712*^-29*
   GaugeXi*u^50*Log[9/u]^2 - 1.2142038560748951365165057396700195586412539704\
08329308204769106639115066191005041567840937028039808628878207702737497731360\
2248452909543007873066901807390582496832364231923485865681341047`165.77437237\
226712*^-44*GaugeXi^2*u^50*Log[9/u]^2 - 5.05918274257166458765202530778866081\
48755940615834965773622489335846222132180574581399654721227166880992399426016\
3663635468276162695073365422893500258528610776756570097555580306093552404`165\
.77437237226712*^-46*GaugeXi^3*u^50*Log[9/u]^2, 
 (-1.412947540968928138884131432331456800623537188151393342529948368555403519\
83990645764254260499420887789030178131750643842694095389760738981224555510652\
362496804770191308170216079937365898914472785176446968277811941`192.991454792\
1986 + 1.94986002371241507421943578042087201579945843798020890798358106206604\
92452210411753637542535760535621590589252230875427540556414026290506038920416\
4653807638800082737277073441197089856415400043643682561160295125658`192.99146\
57267069*I) + (1.028659329540223784412552613747619101396952375926780073286924\
65171678692127265886461166846938877063249348487185548653428389931359493317514\
974897693217379810257722418818924025573727388136959215486513808520740248904`1\
92.99111010411562 - 0.8651651643675016535610014004734568489683611041247850014\
79428100616019752512413025012798653072731458174771250387446885228984828300677\
01580990874155575413249523533214547065103803883576150749180204137472067277802\
258`192.9911148166243*I)*GaugeXi - (0.344863569768394856769061092984506945582\
25416867158299047359913593897387158853534875920560954922812867758019646939651\
40776527324318777719666769481522711321969354803739049576925125496302456111067\
1292017651110109283`192.99145271770763 + 0.3372109174926631321888810143322326\
02338027818246246722362807880107546026540735610026290571196508359204432464094\
25765160053000130974512384434977056140687413908879399092893511056809921247131\
874997268020008402197955`192.99145243345205*I)*GaugeXi^3 - 
  (0.972099835822927472550535629124656479553240334466216261265559152399189604\
82985092239549335366787072105181631637238590556200671040967539279329424843581\
547226722195417885337019055403114203666842983184668704384420601`193.733548230\
8728 + 0.59995693037305079206751870166796062024598721168621812553340955755878\
43831449357462657705395618626345104796692994115516166325050469627848011975512\
7585786965784640842239099520368335340435507705736517711126244654051`193.72487\
655129*I)*u - (2.117349130606203133728017489977242168238463124252825169546157\
91978492917820111986459955642896533260085376864950054744337642811454916783014\
326752688604090903467815480998042061019505001253399974801026763453480368472`1\
93.73313432050696 - 1.5782957884245597541321656754106009498516595398336306370\
56639915623393007932416196142339544415581816922455039122883797718754828617862\
32592587764909501246392944822215663085670059882173986591294068225569610518606\
959`193.7277604152855*I)*GaugeXi*u - 
  (0.757250458446808189461926145820432409928510354920915690251390560022921335\
66866721281268472955401585748166936601812741084143461959604479653412610600812\
345808968649998502151829485119854596175420091467389091347314218`193.731074058\
04018 - 0.7526732399225546300483416439107142326722385019336191029419138085737\
47680672737572587966676904882214204056312393807219300866233604371493659684200\
69153078193438913056627233943734820699819091485378540401231106929625`193.7309\
6574884394*I)*GaugeXi^2*u + (0.1096962283104314086245061957451839315897753841\
93150939956742072224609861354375056890210214884098874043229447849110494184871\
66176347688852786035826473508243989789930399529704460255540409323828481750075\
252570900787`193.73347438363007 - 0.02863430804053196962140430167051630232992\
21169213876832640945470653056182864628424354117757518161711925456205801991876\
90793824104514132910966246765438671051851760401977752043812160048844219586828\
79254394661676671`193.61742893145438*I)*GaugeXi^3*u - 
  (0.467938436333229217912618911526477317686433593129411132077938176929603371\
50991041356309897342613352300005940439734118664058839872764498656057352369572\
879314513593988198757703918622486023039968058637103487801093886`193.393831363\
92286 + 0.6371835236047033272735861837932920387742648828356382877058932413498\
61549291052199461267260466746861121901941497412245026808784841209244712945080\
11476272347778596675846088333661992411626651701901770593826028775231`193.3960\
3887493465*I)*u^2 + (1.913137867369554838405306794228504588370596113209879931\
87456851303614221320681434239294102002289670655315387762099810902550726533663\
07332279711593537895497746510281297366871337400033578634976393476898940642502\
7424`193.39426181418585 - 0.5674482069630411764923759265057792504623979120999\
56534598265119638881666584289429102211686859693168884768534840357898788783871\
52718374784822082266254743594998928451361480827861499252580372889241208352288\
524033743`193.3306899465744*I)*GaugeXi*u^2 + 
  (0.548726615969881005245804188624919381449700101994347056578630433661393030\
74170081689742305263460738472566945076744637856548903315693831820502684195576\
088616614549917410021863231788608622847529942781298443345293398`193.396164942\
9816 - 0.49502277825378854428772954763209019478310293019587236590682267693825\
91721957002978942727231517510927133408347321582824174463473894328915150417649\
2220244960774501189325242163103853490279582735861549223435659243489`193.39616\
349847157*I)*GaugeXi^2*u^2 + (0.030945057810642787545517479060598060918605094\
29989564805549338695582450962462947151531994370206432619869733674471144305864\
55836619478762714761358073432510843281214643848118106427960854242008955473730\
1261927500496`193.39583649613192 - 0.0186415655180719363795159839354575820307\
68996438401355820012659279307858542153191040814497803736716733610770533521620\
99554935106432824557431230861531667390430616744053459347415827174093159576167\
011939270955387249`193.39087338430053*I)*GaugeXi^3*u^2 + 
  (0.831100331913636832139554322856809699584124723426791610693247751324001715\
32985742858114428337801560044120956850386768184635653467539201788559523216086\
96136291360977582656716329553550998294305414475769175792540833`192.9879101192\
659 + 0.785372650030210820514341037101623904468781764819777771095458919801546\
07261025120034613342665211262811014532444549216538555120190048514707932328855\
042725272010210693591026505984559433968932602210877499081282802531`192.986898\
8921352*I)*u^3 - (1.492968693176105057295979184478181735800030211623376437513\
65955702741950514327805011659312812741391963073220660644344565793529519249694\
59430764841510518121857804075510681501135121049549151390337454782412943451604\
8`192.9897901983751 + 0.07151338624818984774398628173834817633768257105667497\
71365298583063724029484358027052043245272527466310154067462281140698925610363\
91460859359062238016203296370688974541267206883947802129117766216481825106984\
64667`192.25496850266882*I)*GaugeXi*u^3 - 
  (0.398808871126862620870492300871671130200730361194986387797294232589337460\
37943586496549581537815047711398787456881660805439588557820109979763073237349\
733438260886681046250022456963650158103579880265314600029551938`192.989809560\
66228 - 0.1628179445778440041361832372156799145934372162936803463941706340665\
07414785744291804023390384465161921281142726243837620950010168998059297930289\
40408900661096806016887036017680385306230836627051269781460290789714`192.9721\
5150720646*I)*GaugeXi^2*u^3 - (0.02670006976951128461192521917486041407252540\
22982340631861373124244465015120123149667856944161398720487546814125745042599\
52522170825702352173312397297178991129956250154192353118573293127066202750108\
12597421166444`192.9895342046079 - 0.0156696094526428567376116369856154577290\
73699217557717999212263699127841702117223075524764406552191433037624634690366\
31052433500645818552416813788546578931985206521554884942361608960553180875316\
720961511401530612`192.98039467730393*I)*GaugeXi^3*u^3 - 
  (0.429624111382529414302020425857734812061836315896237480405478057768229528\
35544298580563784265420334657181632100332339846856761330013032749347906037168\
466576579169411133943839180558776490386839570659112731289685516`193.015923960\
42417 + 0.4855774136409434378113195367103132430150271863135465481111403220733\
37902894737978005424091120633320456770051852990380450400324239486864831240295\
98530827121933968775885720683390735422058230742408413303509488592042`193.0181\
1980841*I)*u^4 + (0.893383946139014762437578858305272217903463060597440613565\
67283766602029910205669136520073343214346553231406863123729462244232319215992\
14149215539154602289895175393249658189047428781535639545074730925816594820575\
5`193.01895640155942 + 0.1846315258750730120915102423562653025834700672595835\
79277909400569291905652610353967999589901918472875662023205854983762477659406\
03649527612462963405868550706267747738310882551472607296948711966810338749554\
70116`192.83054975308104*I)*GaugeXi*u^4 + 
  (0.242503980312870968467946142858886170659779982426828349089761662445657053\
09032464584708371203780032638241077483342846714503808799510269925930153490581\
171029709794250611628222640742630716008084014504957372383098715`193.019727215\
473 - 0.029191236707343504240815464485853110804800154071713533499239253250821\
78407775724471523556434508559451713336115905179095720869627283938808488870543\
710209905273241256542584804247935410712576131535006034356022920814`192.643269\
1096848*I)*GaugeXi^2*u^4 + (0.01455528583739374330196107596555745678116593456\
13537441019146145490263084194396773320251235839056687124495071067389589438929\
18286857028116960983941250646847625102590500548701879812429264803277722792896\
91676269393`193.01946042714738 - 0.004569368957271577030247013754053945271151\
48339968527939193273279896784462361924327877968050435961291084146262801728161\
03677450007195791457475051184263939672424320053688839762746963368587302951250\
9848268247153305`192.9567210930318*I)*GaugeXi^3*u^4 + 
  (0.088109607553006684697198561560527652500118972665201173392819289899703788\
08728376451388332134494634024103796478462905789585791971492561770233350137289\
147091269810479272608508722361796150118399667854426179204538682`193.051597678\
48636 + 0.1919644023918290145926272625297532861350090282200146484328177112054\
55548707263069853588820949719943426152865526613597640574593910155400527708776\
05899867686056786632301766234699705268119967160655228208116853015266`193.0665\
8920412292*I)*u^5 - (0.424921633349304675528344095911763211176253452593738381\
63953778647606333907906086416540488569799761213868778636881447471585777385599\
80720391208398064579712498325491215245169824627368404055218305091461174481601\
4139`193.06610030404002 + 0.1359513588775697190451192829971695923827519228425\
43623570018004053407488744136292652083732916857698214614589521689481583571806\
00791395199692287465520877401880346924177136009045833732200328902806647883927\
339040281`193.00870341393687*I)*GaugeXi*u^5 - 
  (0.119306059846845792893864662461892810759479977367158952374771059520570367\
95506229264596278140413907408282103931910128693257177337881087704504592158546\
524622738769244185232669732577397309423456598254144967567977182`193.066753599\
61497 + 0.0043500957132236291929134260446179266744511526323863797118744202910\
60690894000384547306019222853809409922416058198642914268500557180097113695310\
73957579734017568740604215211656339660488334293822262858050433275073`192.2201\
418539302*I)*GaugeXi^2*u^5 - (0.006792380483712136251477742466617414466482010\
30973079461239951317569824811997867841666524701399771675483944706660371458449\
33336886885353289126582121610447860876714515643011691525488114541916748354209\
5048850687616`193.06649833278414 - 0.0002839620317572089572766711216387956967\
35011241937064211389969951283576405874290870245601074442473671516701386632781\
56720103368695206547633424601148481176284780727886370739363005562881225122145\
970233423541116616`192.2763498592069*I)*GaugeXi^3*u^5 + 
  (0.019401256100458940928519996573332382199122907550360335621640039077129090\
87444158197848553361280860505191116413495630767037572014646452638469180471910\
794015785311368005474561852583781762246520296953113594739157984`190.985589671\
546 - 0.049429001965448387586341063730163702310266260697222346436722509188505\
59736073751271594511301524926421639688854528003727335347335611933962934099970\
058263663993767095916308766420143685583708387904186036340304427646`191.006564\
93219492*I)*u^6 + (0.17001683923630880812081944097305886059466881916618197515\
92793409731664563524504734673965032418417285240970739737464020147359477763546\
63475979494537515595838398211943785553846351915443176819109097956617840494284\
73`191.0062782981081 + 0.0764542524639097212836810085440549013861182791402426\
65985148739614700683911560535616744806797492849735719527674768151388552936927\
51479265867712688283373848789091732364465789017465747708804161118280839965261\
234103`190.98928372558166*I)*GaugeXi*u^6 + 
  (0.049065174440433508832534866451382465620162991921480558086212240051215596\
15634254165405556839901045841656990755460361617481809616115813630118561068211\
498693982494428526287199944530767087404596588967348602195444648`191.007368235\
3862 + 0.00768092692578130747962789075202754966529569376794001979216277711892\
00200368844225857991073075393458115834476305118280485958436697544233289826913\
7396078150979118576091495664393463040705060988898006432660846947894`190.75588\
637797546*I)*GaugeXi^2*u^6 + (0.002686195607566087841763411708234537749204177\
23859860824619221660572835135215786724443826843104319596201205605610474807203\
83381798027293136169690284842544147294385062783538871273585298914461504078740\
977671151839`191.00732818853163 + 0.00047124945114151690426668312733870317277\
93807916480304941547572571482318371154282356240545617247152327643049472613087\
83688077521156593231619494024083638884093201370058238785315340182708025365174\
02762111274234883`190.79451343295227*I)*GaugeXi^3*u^6 - 
  (0.019376207016134341135100577149304010487853847585139200803431649812218399\
79400033152770777565910421299791197768839519460120478650486119515390034914262\
980525953638301535309505465431559393763441879232727392797617626`193.105115755\
1535 - 0.00688772156446799183064652558285571512005572935974117867261596324882\
55334953108353686728691779194239720959209416241476669193203416256257805585377\
3549343072879123419125324751011499410229791107492364336333653439324`193.07862\
586469818*I)*u^7 - (0.0598801966786420970880071127088200124903859748330337990\
08147344305361057154850842543673386016372629206571583435818611737410315981273\
68460747427879752052565535206388777487072543757006442031681342343992678283768\
888`193.10519852278068 + 0.03651081852721927011550431731564520916670868240661\
41973362560332936389617841016080051175236434972954615966990220907046225646614\
76573506114103170941669864292114071144992471310022142571926140131212806769112\
54813923`193.09572785679327*I)*GaugeXi*u^7 - 
  (0.017505830272983368467324887706845619857732843761465836669677125258708278\
61309679066197188414666393828047346762970490837373777151737320183762632303138\
561363628553567114345105799419544111645184456426474436690114633`193.106896002\
07837 + 0.0049093598912436124178133058254631194802554677053863496318360370118\
52444334932134397462255182032711309277192088208160014061435054339006045877642\
88821318574906393041409313014730033905024443126632241926323916176487`193.0129\
951119814*I)*GaugeXi^2*u^7 - (0.000888980037517796177973534196136922857108263\
88411760245268342334488659974277324013348584723977343394050002768256227303686\
93311083416922672595025566889260565310658648167869794275709297438118350750892\
2951822017671`193.10644475118403 + 0.0003477580237937656578846955399336160832\
95608676273938143079259501389671647987748495992529975229507620510262159113372\
35826798381441183487127217459432930810778090008794409299755745103377800595515\
522354053154941434`193.08555019518997*I)*GaugeXi^3*u^7 + 
  (0.005376643610303249822868433625336652107928691637629068763378927383356513\
40462363537006182248759809109105421617732285042638069214278509628534480218103\
840219526401719402875838245632325228583617271744997600427257524`193.144932378\
5041 + 0.00011294355446613463741449052761012763135141038078387569949380386862\
52919546873101675000747413383673634810911123316902441789425362352322208023254\
4106792763180535514407559513380019854907285731921481227612992790565`192.13656\
055398272*I)*u^8 + (0.0190730027938622641322370422358664012335745563891525354\
80195186613827672337779850598870909400787377316315065481468229056823577465797\
62145377991031458257044797076442839182442839852153331768677377092215809463843\
356`193.15026730282696 + 0.01509902411622644798710384273242405418603187712603\
30252146203239198954057625723845726752130415422048161548246879370587146138868\
88974178905954244408103779708192813545047350081765065044967398684928537703350\
74492922`193.14597569104498*I)*GaugeXi*u^8 + 
  (0.005559149933905802294812517233793750515984119777305980707806787628132551\
65980341757192816305608313464474627785573481012410995995636951602485052231801\
577123480550017310337068214135326683419905939298498122439961574`193.152729000\
43075 + 0.0023311511074234811817674085116078618487343045153081929943912236317\
14243425228394559673259766534986384129751678239231914078075262910256492236748\
23793972689179642747833271878952394610109629583673404683441588543964`193.1337\
4831217726*I)*GaugeXi^2*u^8 + (0.00023960986979000122640174727216268278686290\
14825532554691942070593040536692377810268172250984177809928744803600896667883\
80136235082736902762530254633668380133010280687080307678013259346025609324177\
22509349037281`193.1510683165159 + 0.0001645639560317986142385934767128958678\
26093883755845729180246588504061329815572755808681964841084911456935668991830\
68393588510547892876773926037920932706897437927236497648565723299255741178954\
92703757279879077`193.1440050875874*I)*GaugeXi^3*u^8 + 
  (0.000256046047829981211695743379157916702555841428259476114244160509186299\
96423161605718099643117666942730519884086418776225774162773009169020628243195\
798223341327317803118823321621910639360918017334902107120986235`192.338537545\
75003 - 0.0000835040464640713433658524791690427229952334067160524688657684933\
44262657718223210972970731870349509167541555616182865483202911576497278307017\
70637492837874470519599523078546943313212839456728549794701537305706`192.2839\
5884774525*I)*u^9 - (0.005548145546861793923415282060153147632698055970768508\
72420124081686565317808927406545216720038818753796754521540395021900452474244\
62124117582407311724255237213033041890396910499933546570695184976190106993679\
3698`192.35106006157685 + 0.0054746307016158809107286522113133491026640663598\
29389815197272626452508417136170216674219102571155356575395983403777549244293\
46381523702483070297137963446433430966863913516332845194659126773240753371141\
042949214`192.35081867400774*I)*GaugeXi*u^9 - 
  (0.001589517103443367754282828174417115662276284807504698449646449673562702\
94419786809427463116061466492410107260379461511338975417763932182297803630846\
390621380139805152745499787016642842497598675493016227359067422`192.354287223\
9228 + 0.00091442449105995653828622102923605226259323716816318591106068476598\
95110329931065750880821481736563381750314869966472011640039958718292368886155\
2608569571504052566203828594374435836260301417453126229160623862244`192.34344\
128340166*I)*GaugeXi^2*u^9 - (0.000046082227277125457439264107774707557477298\
56450947298673592289497072448941856664167550578761839060613366709493684046015\
11581937628442524934088362734788836462626136296799105058400559778832836301094\
8237726538536`192.34781901362885 + 0.0000610035678649423650661782076938801874\
12112465747768502073534755945280175068404252789576691485329890372948381068487\
17000415084096539663514676692481898228643419246520310577445082924644802289298\
349205680187749295`192.35300508686728*I)*GaugeXi^3*u^9 - 
  (0.000783293728609053636318318253473113429613981405589378497416056008352582\
70232841732258695546979480038349412328718133194039468158447690941333284722047\
167083990506935916012463548919116311360150848037707006080214867`193.760474513\
08057 + 0.0001577218926517569664762939610138479904676377759234830349728743507\
11841728560844173407766363014255610866457837553931209120893601471968748965325\
6680512967558145222041144848200299476772502920196608990251817054496`193.06444\
184361098*I)*u^10 + (0.001474260650173329141076191750981675389171008730910793\
44747279831863452771328561491347298387702603499955013174784369498254643721947\
46414214028566119137156054682121532776315959512145778267483464982834278132298\
946`193.57513498171505 + 0.00177101111751501972954090508631758336524341993668\
53742457094248835801581645912615470280901825353697853561425269996948456003764\
19375107133381880503309294168722387797189792305999590371372485427305889208898\
36418889`193.6547819953573*I)*GaugeXi*u^10 + 
  (0.000409101143542791401304580211680543534067167409853235388822209040737056\
89412447673871618294458165308789601952388322597396293177089501387695426604019\
303520139276022282788965563612373144364412929725435443804191988`193.670902707\
85476 + 0.0003093588275694671953447118838707133185319486132184010710722852511\
80584581879662739873455136954921935272766218177059345031956445482502059465915\
77939337254421608537684969644412877639353902790840977323076495364021`193.5495\
3452753745*I)*GaugeXi^2*u^10 + (1.1952660905651217028798311427706780696801307\
94061772387961847253541550878433767943289915713223847522277071953637113778973\
75809235983339069933183314444819442774422876997395033370666468635492172554551\
404015436`192.58821324702146*^-6 + 0.0000180888180767473000010823435860696743\
51653826905542271236836258902523702278670402192121945679611121660180089296974\
44930216077042734786796346904272067478215543645128091757494949603005858784161\
715741869589605392`193.76815883916913*I)*GaugeXi^3*u^10 + 
  (0.000305559581327131126043678774613055637572213228631198537284086601549633\
27737545081458179527954462333563524618038888765863946627864365256393601029701\
699154252464709062906109847018417812899396876052724727240056394`193.306119614\
7641 + 0.00011676439197895891924434291571566415052740861001892401359153218067\
58410788261417276880436947795140050907972664463062670107958673747797842510499\
3546793915240227813510239964614989523368673339697029867029520878289`192.88833\
413065888*I)*u^11 - (0.000358614219737565602240205917039857499302181950669695\
02013417098044803549886275345999791366003695818805795976022442824449275713085\
58184732215623062968660232451087848451900448839769435636581919810735245233211\
3883`193.08858789795218 + 0.0005222414572872938044071653175844993795265676636\
71809805226306752675240766330856585925379591665062825779294925052438875369684\
38701591515712740464167133244326879448985908837017135653052003706582304296815\
651978424`193.25183173639567*I)*GaugeXi*u^11 - 
  (0.000093959606223916520534818536267210161997589615033407474190831991240151\
47974222003394663123066615229460761816781660837332750350733740478338322785883\
941686815905372801449949790165360078830105060321160392798726267`193.187956132\
13697 + 0.0000927677652086524207039836365343998769640367412570689083074473677\
52869769570703078246524766970780681052057471658619753069579220121833746511548\
01968279368677020889157089224534143162653429499459084330040438656298`193.1824\
1203861095*I)*GaugeXi^2*u^11 + (4.4682726493220759869806819404932426064118472\
23244787818433700600330416663409624844790842416429307208857234778437668364237\
96008517859408984022880589447601127675625506915238307945599957059799543003904\
013621094`193.21006482606612*^-6 - 3.9554345685511843167706936520365175578713\
03192424251230239887188862778103078068351414450340789870875280886546103454184\
69184117878134352298177386343741641292847251482326160336565835552820339853591\
56533344403`193.15711936535692*^-6*I)*GaugeXi^3*u^11 - 
  (0.000040367309753559617812193800813491621085483840120137794073228704102624\
17825873233083483851269894066884066070657557915104585190151744980204440413144\
464550718060877135164702600204000300952643804720901293052281777`192.466946612\
0826 + 0.00004117654300962618407547234439950594478657627928715885825872783799\
06586020032101186567452523454994156859449562143066858216596617144927412797434\
4777667590266662977846077591361547686948812077408410932450247434336`192.45672\
701854963*I)*u^12 + (0.000081186000123578138694079766410371666920803448434630\
04955053089815148279523467713485750492250087057209136435502690925587755615194\
85338454324562648091005048540511526053828440795973518203946444184114680038904\
9478`192.31399785030942 + 0.0001435635558054205084830002488359237467724938261\
19158578514243494437151916033037188897084123997024731062984108734364998522986\
35305528815991033998312273084000631971651104448899792185544976430910726631376\
156532752`192.56156091169245*I)*GaugeXi*u^12 + 
  (0.000018961340188457183195771906286866394327488204620849744730349832352852\
12937314397184389124348458146250166507681731139226701283825421843539826465917\
619192517148069675722323170873062916148286830867930038173786485`192.401425372\
86806 + 0.0000251491115107361990245803215832541074024668801552223583180521104\
50628031435971447367246764150854653797230039722698387884978325611668766148862\
33190292631794047753452105426035860640662618550532559532779757765968`192.5240\
789893629*I)*GaugeXi^2*u^12 - (2.89686542976318654995340517023190938057829938\
94427625036679928883371711373123405215208182011439566789976511478971983646130\
97581373406711023907525489829223282255287785195133848617709187030978663924456\
90298866`192.61882454464606*^-6 - 3.41094135220289285659286733587710130273866\
46557310886983833168773207871451725671714468363928122848928683549913462932240\
78581156427902766982598127700392209032056481315077359356771478728034118884694\
537275865`191.6897704757803*^-7*I)*GaugeXi^3*u^12 - 
  (0.000017635052931132099643542268002012261825806757692180476516384606569036\
21130259964847140935143543650461834943733114927198761456783365870916499859670\
842403334216500264780146866853620846600403671096931536773331685`191.701586222\
63094 - 5.8217491959320253572580155763984664363354436819195309198357912576683\
44301842137552144660322743364969286853062630125757395255130361044384448092018\
7636249652588289584686685238691664933399663445065199800491928`191.22026294696\
968*^-6*I)*u^13 - (0.00001782303564555965881840868930720200527553137140507137\
81025591165973039863285794522640029293330356644817798417936264416644342620190\
62834539836252711793321961974582495038994278742775475181441333856828214075858\
3`191.35655179045136 + 0.0000375233895748098271014202677335524570764742804360\
48818192420121547214877443231820738079872883789977025914644320857318734689029\
82160821433489934243253607765582493406607891836126112795744119675600136910244\
397192`191.67987217708452*I)*GaugeXi*u^13 - 
  (3.275848038985363662059632626281643850098179982859736098488966870860507865\
51415487786174918065778566989200493853639191559562210371620195843902899356698\
86284336555328703998939532564483551594268360736185232917`191.39103691470518*^\
-6 + 6.2453804102776627474162708709259283513189717097666570901581836762260143\
38951097353066117212551954128189672621091502504856300702076980421385764545376\
87819448883759216669037289788874903168229808032927158518874`191.6712720640131\
*^-6*I)*GaugeXi^2*u^13 + (1.2986330897072815536698481476706567634235642885680\
71712548123511990532827552140811096191624184071052087005981416101390172482200\
96103186326200029610760153442101959467997032247378340304210454655941601010623\
047`191.71694701524675*^-6 + 2.3677802116361835668164793994814789257410776477\
00856228226167606352374986460535762494445312330041627756002965021955429966512\
54523167801447345372214455846771628622541510054957897560965101363964041989921\
93248`190.9778019372559*^-7*I)*GaugeXi^3*u^13 + 
  (0.000012868533303108117691400565004403810682947761586025258875046439828522\
07150714589453796229274531938874081288640254081262146954504388424075098497532\
510224178919361608077546647175624826418578332882687703048490616`191.377671906\
78568 + 2.7273165879494137985588585417445298087902377955188789417272927291814\
01211636901821803260051705177779832378917957863611099571778844117603221363764\
97939720919139966599653441090189482080674741002041503483433791`190.7038784099\
072*^-6*I)*u^14 + (4.02163715030190494039990696122590138277071492203335444110\
90014930642163742895195789012624482306838774883690331216448056169873503722083\
9020200228569308096406583933587024152385707955609445690545126941820866971`190\
.97996295664635*^-6 + 9.45194873353590066492395729115399177823255998970265005\
89966464191176343222868861357123427565718058199713179661803790327112939474837\
449639978645610477509087661408615027097713493414258103821602032318855035078`1\
91.35108142996128*^-6*I)*GaugeXi*u^14 + 
  (4.585372365507330693159146645031222945599512733155499650433118769934352195\
72866676833980780695137484361379224539789460410918916819564710053245996758123\
58307514610099744490160201333031571418282125397616614898`190.8719623570125*^-7 \
+ 1.4301335340745608592836157196435341472241772216778558162749712174935643601\
77972999505078686742948136548850902323543244512714609073627917063911656572605\
40208491962470740224907371174986466122431410711407017971`191.3659643379065*^-6\
*I)*GaugeXi^2*u^14 - (4.88816840500015440260098622021432666692174104436030456\
91347958089410981135178897781102665242169265151353265950456397784988476995636\
133235480792342412067149708318248924547340761246287255268809815507172339422`1\
91.3591154767353*^-7 + 1.8167787238755340467324050760590919559681414771015414\
27203432581218953406066351668995256879001222949104656472856476315218902964922\
8567671413429602654651292101993991366144600107986698486400671868159064067978`\
190.92927135238276*^-7*I)*GaugeXi^3*u^14 - 
  (4.328348427608163152599595425246761642345432184222679288356297683040533372\
09997961023137391782908256307321869244789258783701955104177294946059313202099\
69448253865913840348319086434303946696628228265563148485`190.81699539920422*^\
-6 + 2.5095356208317541366101708151670877729118674038422510097709066109813334\
68457765643702630000727436828770498417614389310882712371108126954631634295818\
41603292034051896014486104338750626763850630623101289676839`190.5802665499595\
*^-6*I)*u^15 - (9.63437560196701413915382962274070793303559108250563042676123\
98764869679735807121961578768534882677802747453578161889834963323469207651905\
453691095654425491428037736993124446935707691515551305455814277080614`190.465\
57315155292*^-7 + 2.308363783454513723112116062583523801791784248932610544483\
04741626990863932170228651332634741987151755295153552811439492134565853474472\
511922739546840136786306619171890904515383166077130389652174585850354917`190.\
84505382993723*^-6*I)*GaugeXi*u^15 - 
  (4.325106793507054053404424233178032265228985875016177630929035978141536866\
67287619460853880131374584877935007143985855953124461573181906376131897377629\
8389268792352559646312617578668107336792849841719356699`190.03109125982505*^-8 \
+ 3.0229394447022504117689312935674014052023280770420530149035390755114356946\
01622881838093058230245716376271629147870563643856740612661838782475086775958\
139613067488786894786553018598450831144524564497837657`190.87552387200654*^-7*
     I)*GaugeXi^2*u^15 + (1.6397091939285412112144180493202136108720359201977\
78523049364944732793338982225352921217239256687819984434447386817078250400864\
14374469266304181863284264982320556425502679032537100220485822468333133865605\
31`190.82837025617647*^-7 + 8.48803502759894963115684328373777129737161698594\
89264512126829642360403695591056271683586117691055529111539898928670668325886\
43604222635540879927250514058755928526851236746006411871152286213423673761688\
072`190.54241058749278*^-8*I)*GaugeXi^3*u^15 + 
  (8.946452635693878538915358315364340840397779766482656619966336501762930323\
32001166804608728823533659854262782588198417576548848218880667434328517114427\
40930643675002360358528828224309420125569714087433656379`189.98029264575425*^\
-7 + 1.1653920971408040689912728193349614707063668311756561776644405494371936\
61921070787309348201820301842069648047432545776748438942811132908669854386503\
42361469974793429268056627787081050320099723253430357937211`190.09511384740986\
*^-6*I)*u^16 + (2.38200397120393626393555748501696600345209307641050554512584\
72631894653497711121376220708004069254651435205615577781015065125583242737403\
10632936092697774230516679455079212864138835632022254463676553644573`189.7971\
7007236638*^-7 + 5.4669975502147315786984743523930128070559939683390299240745\
25126718139544927374931197360499872993236885174989224130969105470637708016228\
738798466620415628172928891324736309715792050541742675635227217681591`190.157\
97647045895*^-7*I)*GaugeXi*u^16 - (6.8867892569591905727042268032879730817437\
07724777954020025041114263022115195403418202742295387124687842343123827764489\
31083579649976485809854038082342713399743274821105248998752674825678379440141\
89717056`188.2637252651822*^-10 - 5.88819978345007377965590858097226745611425\
25922250799305598127991926133609645542887034827185472925232207672600795447086\
77482001691044408307713313520907512977896648217741624999874000321197508277251\
621354868`190.19569100882188*^-8*I)*GaugeXi^2*u^16 - 
  (5.034520230995709474014210433821087033921279417298264872490978043092875854\
70629852330070792042845407774800793323685800875456446397226463997595441335408\
9751784742214290057253698594831486473631874904159469891`190.12068560825156*^-8 \
+ 3.2345211870898820868918454354419438155005789610551011208893267643600504328\
00096703881775463570784799042042707611507694337030200534970321584150618019555\
725165740914778845104170284306270503202865711870687325`189.9285375181079*^-8*
     I)*GaugeXi^3*u^16 - (1.0973593698377471324809125286505799964959621342292\
16095187905301491074039452368550335541723942215418544115232842752608500318781\
08732086751518700792629612626981271897907436350270038800186630136049913144360\
51`188.86596260493758*^-7 + 3.97935662635639022679193449500530491442319506340\
35074882043223361087991377905424368259581455951291170006974472101396911933581\
18582273355718758543949663261794698963738347797684169337289358210905788544071\
0245`189.42542659067462*^-7*I)*u^17 - 
  (5.744154218551610686108761482561043258045475189611828894830916585996118935\
83431958891439240395699657234943812159837060367685960325799757576729893883389\
5751904544804637315804448141193337821057064177998973327`189.06118635047756*^-8 \
+ 1.2530318786465010778715332570518933578615334548772821392955445561145889366\
14832911449438438653420798826217421228707289683441484042120752773709725874755\
3442478424255304429205979244477680121452080695289446474`189.399922379298*^-7*
     I)*GaugeXi*u^17 + (1.648100219781901271661230420648696540880476597878535\
73538864414445163817819230218106529880672261645702158824537726215098025441477\
189384020391489435754039680647879889660960873252364739467916117905378643977`1\
88.628895489986*^-9 - 1.05734634759776962151057529707398912203372210479647476\
51480459017211035853466045418186167299761096412451243366820641558119500951672\
15479227844158687972408002976201638482989151220800789776649935183998306968`18\
9.43612914212702*^-8*I)*GaugeXi^2*u^17 + 
  (1.435389338661605963184505627654951956313635191244524624249394977802315118\
54931234411111530828570219203407577959003615166069578603342517485769168527857\
6643126323123808538037050696012176038805048095651133828`189.34320454813766*^-8 \
+ 1.0849835401316261564642266938283885922741971027697411376797460713860464726\
23037733223562811591347439598916953926677634009959216204878292387230102443185\
192863709578263160614808617434800514820137378973113041`189.22165798166665*^-8*
     I)*GaugeXi^3*u^17 + (2.2009652781198410373540124024676145166330947695987\
52543107600741026853010300894261347654742926470729779146057602407558556346466\
97729652746575389604365985189345783892307424203530449100820001090708800111518\
2`187.678991802294*^-8 + 1.14931317852200041108292115180557224290085678659288\
28962731941164448591630607250273182911712207134078997589279928891960577493230\
51683518077665817465735017680721613702561238578077724252634074261293671475371\
5`188.3968169975479*^-7*I)*u^18 + (1.3073791878758552532364375093697259652284\
26829343384868285482061606844450068137357630938873253613321138299025442996248\
89189898583636915641089380143990386597986535786605196350045054397694773726641\
0688773968`188.03413794015555*^-8 + 2.775857943284058633379108660704037468608\
37544054008681514994372076698024512876359261053754214970246731058472948102011\
32597437392499861806866642955310640081378405905199959585219378418627276908225\
65450203005`188.3611336099789*^-8*I)*GaugeXi*u^18 - 
  (5.435052143699039280316441375324895479033752830958324331908011716432360449\
97098979556106238832791977077236058281160434752298947185400304405719243111356\
9034547385007603201598307652756463861431949921177332`187.87311812572585*^-10 \
- 1.7663650049493977254039694538491544359745399834016047425999813299744098402\
31008595714256353040498694464060418717535283156058345786780599757308464756536\
10490494914801225263883309787990810922790365635354243`188.3849948626121*^-9*
     I)*GaugeXi^2*u^18 - (3.8331529587150758503719847430001487593165378541185\
98330075988717347436363300829542172877178884134814019231214997697617211561932\
5695125629217269775491471343177940248676588595039883263508729902995021041305`\
188.2836900198957*^-9 + 3.309419931842615601768038533061327462443073802374210\
19109743151468198634463690545507591806822885054167170790867578702927956191785\
657590597128297317672155737566921771829171146240433450132559585547971416679`1\
88.21988574836675*^-9*I)*GaugeXi^3*u^18 - 
  (2.160701906706980241408898157275102691214239611066962117293677385469346908\
01865387856576141112650992848504412282588131492705511435260753214934090488277\
6570292145688292363869847491811166760257281364870705455`187.5448966178917*^-8 \
+ 3.5290703059676117649284733232602503703427918172670164699039254791195342675\
75434694650104106616146583099788450422588713636115552495075269735117999374789\
578808818633113764828593492343342793270477859890242728`187.75796207315676*^-8*
     I)*u^19 - (2.83769050239093847913275112163631524907306308278951826240202\
81598433899304998976497445684512557819406678301616697743494646829956531338483\
7726698260922016130269292171362512301205955103296530761647011563971`187.46078\
11242544*^-9 + 5.954295908440943064548252869544916841013191897014062267990467\
41309055962924367992445526114523569904980150785989183689832619238205637434391\
910685194408911762533835795054849832734121717952256065183447457029`187.782646\
511446*^-9*I)*GaugeXi*u^19 + (1.340314950184397927701293132787821720758994579\
29068590470304367873481637014961597141900062831980161608262606785053212183170\
58635973630746419451747295571486785825530410799992930081903279130705835400254\
992`187.46123808104858*^-10 - 2.808738910590599241878939894761430526886075341\
29747946700196285671597912829770762035824534623053295092166575387561347484684\
49076411785481299343352077409295877133630603072673800983511826959990680341986\
283`187.782542589967*^-10*I)*GaugeXi^2*u^19 + 
  (9.642557009331636315311452035802565779704615745941469560130047093723688052\
85547230366074741957466194159124578620713504607864214579895553293112342967561\
27600109125272156889364232361264320539717708892320134`187.68337379939385*^-10 \
+ 9.3406599078678224391836898863049912504223518008285821821932582400052921506\
24546053348245341122338410261597541894802884428943572765829122840984274091410\
0515870379697373354467446267780536329228789294742275`187.66955914395066*^-10*
     I)*GaugeXi^3*u^19 + (1.5083785647644920796154630549072951057555576748399\
18596998775033542965586543264717506051434412350101229054553737222308603996614\
10637776065923859372986388167985072418047226801816356845340054097225212043731\
4`187.64863634934053*^-8 + 1.448997385258389308204163667956165319088617113829\
47037915550036316556201570803568668828341128527786683061040731903142930693362\
06709900729728775076456459596024142294753947460962287588414729087947979982742\
84`187.63119359900605*^-8*I)*u^20 + (6.13906525969215913274898151531908159912\
70633160494311501462750864151181019410189159706426718806988089575929070133483\
37022966469324119321971933385572876091439797407993203512875276765846505501209\
9434689127`187.436111635614*^-10 + 1.2455894927366857482787825272877971739225\
56940991623085028246220748009908817426075752108508916649443260267392981206932\
19889503833569462659505736329057019621224625182560895200735079267029252133600\
454307768`187.7433843216097*^-9*I)*GaugeXi*u^20 - 
  (2.804480266100826876589050690938002032611162903149319125385419789190515844\
11276923951421932428331503808810394931493842275910175597264126917773314784179\
751692066248350114374326760585947752666479642940544`187.52278675571998*^-11 - 
    4.37418561765642288733592041475313928982247934336472851813418626122476222\
40203090114098235178365213922502327817974142366797900697846291863530456828632\
30410886904849405879913808085290808067876000713358174`187.71583157559232*^-11*
     I)*GaugeXi^2*u^20 - (2.2944701465656110697208107421005133053110429967739\
63639013361049272748938552359680983532864917746017007603620719371831418695608\
5407258427761207402092025355769474795826837846745345441268963379057966458691`\
187.62387760357015*^-10 + 2.4659288336521306566020007348104721093970760728984\
58397965739863151781754636079835718328584022377712757043533845324679258469249\
8628055231857029402213233637654079716516798582805316569787286189082689808597`\
187.65517573088889*^-10*I)*GaugeXi^3*u^20 - 
  (7.182551925353063232313806942088128028778219279868887881242784133719340843\
16338249744827697519888839520062820587318868780665373341955687378704024119268\
449616854872987671792734919280167178082152850872212597`187.26250216871944*^-9 \
+ 6.9713653117414036930148630170970047638430785162350179253259034147564610686\
98792696129481406478000050064226886126290778626490627333234814180379399153964\
92030251031337350472399156626962399587857929932987749`187.24954123549054*^-9*
     I)*u^21 - (1.37043000591407148221751180487546745732869766779121899335461\
21619904410572112606599839521706340879400295504551566131548356098065241772999\
112173132374886541643081165880081064852561197469166524012933635684`187.078228\
01230074*^-10 + 2.57751561720700521174358938736916218340113530945507314989802\
86419264197517452490273996929039194591358119031900823964185423542918847991492\
450708743633577449820597793738492256180573296304427918585791284366`187.352572\
45861138*^-10*I)*GaugeXi*u^21 + (4.985556219783761509489603841893751282427195\
75159224378080655986242967463538179261647871961352663937102450352402170289804\
34276590626262869144292196151163112566321465490745542150587183797017196602383\
2582`187.1839884819391*^-12 - 6.666456757841782927919954537885905256858894024\
96219544316323862405824732800084702473376123896750407735395400571774888012743\
29931398753565997005173052816111695836599043206777695323957810064740621064897\
3`187.31016993037647*^-12*I)*GaugeXi^2*u^21 + 
  (5.181767691311442722313971726440918825170746755948470183948089734905461834\
99098421053984226121198202517255982109290090548602154328449511945521667508835\
3724069600831059004694557048779784553578130765538887`187.2164313116522*^-11 + 
    6.13348460097319141229093261579760788533504153920895519832921198208285285\
98937198732363818506397413930602915001937024543252094091646894832138483042334\
94090308168577257685168325369113726271597638473422439`187.2896606520797*^-11*
     I)*GaugeXi^3*u^21 + (2.6661530275617709470620283091155404494451907538569\
14667250806063506712208893361869863885568545906895559986055830154207618785254\
68990494107777740759489671407336040628668702169770170162566858338081385765589`\
186.2635049897128*^-9 + 3.129263116587427136924623504287122930746126005616726\
28416557668974780842807896892932701746140900181570638881369022137483748665624\
177765505135169025648097618142966179747717183038045420888618325696588361601`1\
86.3330619982755*^-9*I)*u^22 + (3.0747553333726882451252356101735303642160320\
90332540324323648388134341797615166934730536008297617890683889632668149123185\
35979296523330503715857032725392803299689982966906740702247513034842658784910\
114`186.14814053746528*^-11 + 5.364965598772859025178345129425915653423203814\
88795167801734479860479339138066847302481785277051723482383846622375840975253\
17796039002778136306376866389600677885359608677772660109095652041606313832556\
05`186.38989691549793*^-11*I)*GaugeXi*u^22 - 
  (7.292052112315201330789552734934095908170933247336874200256294646911799214\
37606756895745141725209445596128447754911110837656654362918450444496550202964\
70077574042657425791437285438657696740666572822887`186.24327629409225*^-13 - 
    9.25172022938860349245066883840347305518719118219705423755930554082521194\
94128178497981864006898329549596280767238785207810035310834856897020029739976\
22889035753585153336809683152985709475187768024879`186.3466490217308*^-13*I)*
   GaugeXi^2*u^22 - (1.113827403584405413425260071382834379836934536756671737\
05952186643190434610010925668606230681610286529678943585884223728783778528820\
7887287339012383453475485667026799943545413921034920562049215789026574`186.23\
730347837085*^-11 + 1.4447506066454767867103587662614518025749894101845138353\
73394577209255650419859405697656117720007762465776664961903410556934802855686\
493076151789286986202954180609345474880185844655573190582825338008066`186.350\
27846520103*^-11*I)*GaugeXi^3*u^22 - 
  (8.603427628535185879919052116981480027728548440650952662927283488127284487\
56561614286846130528724938413261281153628888381012653856953220948458938932130\
91343226348563739278582491864036387250223389251781668`185.3570490051337*^-10 \
+ 1.2235637659314819718863402577237438588490797236130188545844166931848802880\
97835187272127849885640030685077686757103638383258525396618319071718075946131\
43049321401462756414265161995900070908396981903872987`185.51000410283442*^-9*
     I)*u^23 - (6.41901823382758307533209001017861852966980387443785595164780\
74668043854055108307090698135353176322316206818647010685466658455288753392764\
9003974653146815906340638803731173935193673652711524665552654133`185.29197690\
464068*^-12 + 1.1263009349780162719331844904330366463031785594688239202144603\
04863974400145329614855558297552757438554392796761697794408013380632453431299\
736944660638231271914809681547606390187698585813392760693087242`185.536162739\
93518*^-11*I)*GaugeXi*u^23 + (8.837895558509160026262936635783605479809503193\
63589150098109368665091435402373574157207820496191909854619533932967663812226\
6263423599043276285732160388991620162671603942164488460845888308924505787784`\
185.42164830055245*^-14 - 9.8605869834280391303313149932085136906132784331639\
82229070962368573131678054636698652007570988402622621783469995639800831493920\
935575315783273697501382356898677750689225975583843604531059936089709456`185.\
4692022040528*^-14*I)*GaugeXi^2*u^23 + 
  (2.284326650687579969678580075975160805267758542593366094965719602780613255\
99060151296237307815335447320821970995684333319722532700085097656591838008097\
391740101827208758210110327500607808059194639048036`185.3582561848947*^-12 + 
    3.23524214070231027166013763785558535738384797684776612738384029283000832\
02763202650891035980105816096535103582062724236107313622613399023492071192475\
3215085554043047584574921115775510251411475945768365`185.50940476915275*^-12*
     I)*GaugeXi^3*u^23 + (2.7781362205418152849181733298476396907215819190141\
26712766054204904868405094049411825193363958874135489970971212032379644474964\
2163589578721167834103073902119050242140430103856380172883738781604402436856`\
184.6998593762067*^-10 + 4.30828829191920652281957054887923610029139217216152\
46021606188390267318268050645426292635420684858408795176030087254592333438026\
19533290047995779624645620002350750064513033627289051195008536142041759902`18\
4.89041059618884*^-10*I)*u^24 + (1.152009504880340204429371975438119055108642\
35937259831195471555882972799369931243682383741133909250938417720619616973229\
32231707149833186872676309700810878716790748289993884796530769635435029890310\
5129`184.6149280715557*^-12 + 2.313981802572932327521083001969867769579379158\
07258874926324453973694400475366898714636427516326739578599052173397893912268\
58596837375913772044228487313273730689903123371803687144579612713655957709709\
1`184.91783194850785*^-12*I)*GaugeXi*u^24 - 
  (1.180127088140358980853645877546941904675806140637995868586568390559992364\
03738855342409150126569842288231639446012117834752616704092402427545337531203\
4372845646657168395723684623650264623419420540332`184.92642466385882*^-14 - 
    5.27026143680005376808700685820389099273827605533397827920480703279193907\
07463651273728854405770419225022188547720216646525058693488023971191324430368\
406244237024135441619769195310885612317389865397`184.5763280441443*^-15*I)*
   GaugeXi^2*u^24 - (4.478652480123146428364134616308837607654489293352908953\
66413118047547826775180373853350519011394468278983682605354306714232983727456\
43764954609336119127036391491391983880820944949858249259320109334939`184.7014\
9035297015*^-13 + 6.908532498919643500617993544210583766242424564397297119026\
96448932467481244744942475938927916975610000920354802880713252736342580735227\
76855891883255932376571095830162041111494850722000321939634913551`184.8897287\
931132*^-13*I)*GaugeXi^3*u^24 - (1.031916832933608526670251414773590605656208\
71707077131787442309204978135227642157033925527509183551115529623816338455766\
75516202882894407171720950156321542437675763817653313535226536335892139732165\
810396`184.01561750954653*^-10 + 1.495103884719545838135498565809760271368177\
93983705752532223778810972613979103156174210749180916315003225193722757018198\
25905272517551930127185809334770594657359062598863490962693688940874667262514\
147221`184.17664418260802*^-10*I)*u^25 - 
  (1.697610990459259039085001780562218040194376824551849831475747815674136611\
60682017621799442619584372545696813907696223069194059631323952399738314871698\
48070407556901177568982529224882091448407000924732`183.82078689117878*^-13 + 
    4.36180205049954796204547825964188789426210524951543041114597552449618099\
67711534960743640076121885635901360996098051036079909694034763933495647426280\
273100077615324297653799586827285586419519289917377`184.23061466527645*^-13*
     I)*GaugeXi*u^25 + (2.744700334918962249623826812374001449848471729879171\
62108318887258061936367977024033808077393836732596298237195330714555231495990\
105994610908099880586670995962904818397017065907207475806435859465741`184.261\
06597157698*^-15 - 7.81959239040167140406114363690000678429637125537165564403\
77977397669090935498661552607170100614312208872349903496730374951114585200843\
61289551693607597339099183434623283330737800710790761483357453`182.7157551515\
77*^-17*I)*GaugeXi^2*u^25 + (8.4065352841850091370107681030100213764428189490\
64275751414720041420847097905044543223744987211332260821648289335533171978565\
685095146407655866085581348575138480083257847452868462592139448511544011624`1\
83.97046147496383*^-14 + 1.41059230658422952807673417949807495967039166834595\
23470343486089782089624899184971809323478773192154231014400270200892962341045\
154075196356642981928368633325952096956409068255056614974842758071113767`184.\
19524594567247*^-13*I)*GaugeXi^3*u^25 + 
  (4.396511411445293738757416728983029310087781467397660882441132975300206408\
50578399937981599261958196199428566027565729339164679470734825439549760196059\
1291316832151970148916531930142688404902142705850873`183.07804084335518*^-11 \
+ 5.6214538910232199827851073052797304745189307698166259025209559295836380467\
87799447017218188537281776678526499334510041898887210035440990344474816179473\
748265776444080385586022199574159093649979952738416`183.18478129141*^-11*I)*
   u^26 + (2.2448769505367233523795232416757771859493977720723743532100579809\
07414934134362004117007747957319056415328925812974217826085720252317627595426\
226875755937931787080536272429347772921148173799876544423`182.77751941143876*^\
-14 + 6.924559465393245116160156223941067318625232603908884623060876903893760\
07551170762724151432054670983755042935451452417896937405298584719750911640214\
6040855450058953258361993189007104282144781128198631`183.26671901979668*^-14*
     I)*GaugeXi*u^26 - (7.047179308544173077138040088842529325528947479733366\
48124189005908987664168241778989528743296477621985173415197531889822893963697\
56354661349013741966152900923778596929582801086829484926576265134305`183.2547\
649722805*^-16 - 2.8853996801379096895403598671105041027225924828663987008552\
33210005651338466174844447242054966102438260018399234087840002792730520073901\
7389805278768799097604405114229872876523501791943972095050965`182.86695562976\
038*^-16*I)*GaugeXi^2*u^26 - (1.512346101757245829701464611048485529803184187\
55865595181360704782134088647602439711762758234649577511179615852803705013232\
9753787819540468979783133087840482596223095718653611472104330691862824217559`\
182.97003625641517*^-14 + 2.7609255701325417717038954820224315844011728190985\
59092932305701595570038239809350575003806819316996557571110927640903316562639\
271108706453966314309672319527612513705072250838094776302314228381504007`183.\
2314397641502*^-14*I)*GaugeXi^3*u^26 - 
  (1.919271447510707827160125811562717662933811241256902319683833748167311081\
12744467002984151505146880688575975986848768761547831522247188353662115304955\
253253472309327379450665727168628706482038790343668`181.8447971420976*^-11 + 
    2.31304781646006884028424697786936690222909175516079037547399310854477308\
05869558785942139317238195779737971078058764581760888458431036997350888321938\
56152235986675624678852974843262737844153266690317442`181.92584535044165*^-11*
     I)*u^27 - (4.14990830858100921113961540384917535423105694090209163831889\
77908982472891130334516854354023336481210732693095934280416511522016842648715\
0038896285128756508961333475753257656150386138352799012807341`181.67790838561\
97*^-15 + 8.59443465028372487191226145693473887014434875497749942477645806721\
44741225265211815398566171915247624627344512262893414643465528668614007218945\
7981970083522195938438966959262474301925257393386463581`181.99408719813115*^-\
15*I)*GaugeXi*u^27 + (1.07520335797011233569013756050903210831295837919775176\
50708812671502466778253804871676263641629191697246901195824272280860391324743\
384213854843565747124967505549629914641890908312840790014908402658`181.827583\
2694909*^-16 - 1.383113977152683787469700009995647929006455016199876524739332\
03467903924918666700697212543172974040998745442758278005880634241368688844946\
82506676670036225315778109886010103857799120257406837713517`181.93695062757035\
*^-16*I)*GaugeXi^2*u^27 + (2.610686808994815960839063298436626570217218045290\
11126116540901366148127371138050663613244392978109214174876425468322345810444\
334716753691519659364101462764706451534252463894580690237000459528336184`181.\
69203895285168*^-15 + 5.19244495436971170094708443553977170931538895953643532\
00194725429077071176275037329183091488388470618477818371869725034225379175502\
8070971952806693084658930191456255327420986525939019203911593268259`181.99065\
60792672*^-15*I)*GaugeXi^3*u^27 + (7.9796159848600603359143168851397502608167\
30756018163766245392439789695009692372704506173257899649917198480158885870133\
59385729563081972297302220730440123937759406370560736892702462355754712530769\
616744`180.23262310920063*^-12 + 9.739359193234406299051758549833615392673635\
86385090337658629301586354941941835134445425385344741273355781152714516324764\
55192948705871280877675581442227419333411132418658581258147869189126022839937\
6431`180.31917150072007*^-12*I)*u^28 + 
  (1.193547256825811176526163439249673022823213429798213351767558134012954204\
97028738177970790920085002271011020792142280331069023254293125274352927142173\
675563040638871093410236073976980760441975272917`180.30384928543808*^-15 + 
    1.06317344510772640128376898112574123025436762017781966113875944620576446\
38321482516250755990094093447802985722775150573026816019554234684733954651574\
2770490236348196882509992579913916517522667265877`180.25361378716852*^-15*I)*
   GaugeXi*u^28 + (3.91976704362309852840625818733086086455494857958160702476\
56755598732386307848723978295940308466695192498868848052991969244413143289122\
5191657816192905092162509951074929147934946944053523248537135`179.61881590071\
627*^-18 + 2.5113883587562599514721378827205019340169977406968302135872827219\
44994973318791891668435704344313970979424873734224414244419457936664347045778\
454140309778146874018635222130559229256622346235462589`180.4254695203622*^-17*
     I)*GaugeXi^2*u^28 - (4.3315803251300670257510231391313697266936250457418\
68978383166512372825146617969472387278671796614084201266493646771056370268148\
904683969556383223047086459510710082709377837547805164518824292009401`180.052\
3410144549*^-16 + 9.401596539263355844705046221936380348627236410369268914135\
91903733429523182968132296531136510696804501057927777845666210752310214970159\
38475018623239312361630577347157456909281652300017191554341553`180.3888962519\
6776*^-16*I)*GaugeXi^3*u^28 - (3.14132386807592807981174002965888801353575692\
80746641792676833029276153714693425178010564352766874106262432354087372976552\
15164109749775556102710823522081411599048638480293078784269639334334218912376\
1`180.1254934480059*^-12 + 3.978004725904416369239289284682148644975225680012\
16151906653484091551021417135747114721334446865235768762086217005174750730920\
446419127700467604954887295010195022649099216327545967098478276363187858582`1\
80.2280460286062*^-12*I)*u^29 - (3.032676751412780402671059968915901921597459\
44073977624967696658869756818444982903434810328095615016441586103042535661092\
66158779131644727873574397745078736062284952950986414485703620583313845104051`\
180.15960243481186*^-16 + 3.3567818957395334412656916777015729553813786462299\
15269162329437241993239468630134907541855292169325968888385773727282471639534\
2289193617643743567116184649922479498968979026645152725980407370938082`180.20\
36994370718*^-16*I)*GaugeXi*u^29 - (6.196505220793643508270027276528767585307\
86647361897948478568263417092555770083538135969952566604751198703847532636316\
73270128491585047212489680205274631475115302176223446531507235311551169010389\
8`180.32237360635898*^-18 - 1.40655066567739150223782821067875785351329107391\
22330208983601360913267931238704469349848148016024697593576253380752556642559\
4699493652535146765503795881417725739286838868623721366688404305907423`179.67\
838216701878*^-18*I)*GaugeXi^2*u^29 + 
  (6.922550651768798121948314988772825323740409030028873537189770078895315814\
40049529489933717500875911069400285545200624367810182415385058666649742225450\
7098582887316297838064482510898122680638826899`179.92290381161135*^-17 + 
    1.64087721623978523315874290278152258417096423149092198155519132784556006\
61101939490975728917946913499897989579158464911761139197768069025751950550791\
558079369222159872976784450881063475222197487045`180.29771375431142*^-16*I)*
   GaugeXi^3*u^29 + (1.207855914856509373989387087999897540931595829715225842\
63799896493101145418388768288436625185126585592452017888166507141145800341112\
669249141381518669357881184576865730637813154925819845928783338634791`179.914\
8140873598*^-12 + 1.566292385722749825482423875287672312918850478263463165128\
80223226422639759569195007399781411644362747381255615576006350197757828295560\
598541766290421719872851838005499139443210190457148226406424781544`180.027671\
79366086*^-12*I)*u^30 + (4.71038559699268070949242522959960609788392221038975\
07351232571764838231645932788859451924585032164218858888225750843166912540642\
61987778870088604859115922659608795252619133315415511591685323833915`179.6274\
8336695518*^-17 + 1.418639286355262956054447555414570655804619402275237324726\
73640377460821945033225399928906186396889526794548449052440717591003613142849\
09508215707329505538931628989091362346366756845385599697422575`180.1062988891\
6887*^-16*I)*GaugeXi*u^30 + (1.1671266503154561587027758131495895771312778364\
29787062701001641217735089813375247929704920626582463872126404847231223098738\
94088804833386559817286984143100942612177189470847443006627572908047823`179.8\
5351251644693*^-18 - 1.866035267611871093312250563598794994681734816415214061\
89839964546438433495283737532461351404167787419695340740467161693608811873378\
909162978904454843486331604592385889560495516436099743464799699`180.057314378\
0877*^-18*I)*GaugeXi^2*u^30 - (1.06739240735117079824902272843418243737122876\
62496601858992591705087177763832408797974187442969145770607493714902984373511\
68856237369550287190342635766260902449923633571041600316181332429526401065`17\
9.68590803882728*^-17 + 2.761819681124286580494835378322730622716313972141686\
41969428307796894990221366603527232819645096530820539479093664213732003872128\
9162903707893783959405726376114927982729860527701175572563496971091`180.09877\
924973554*^-17*I)*GaugeXi^3*u^30 - (4.706396998228995946465493452438275121923\
14973982506202702255551032795971103865917069596915069550870453883559954729109\
54985655353591696586137238224825551482325612873226199052147971651051202316677\
229155`179.23378653990346*^-13 + 6.088888813472572104380988910561801908740829\
52702817672685499258864490303908594191873402849982196845388585255783986871130\
45030690899437034098513515216321567698380546622027285575911217404536488066792\
318`179.3456360251858*^-13*I)*u^31 - 
  (9.467214319807276400457070394336722258780159607675682328076819374401506233\
07987743899081461969734452453219286917553363656819820411841939132446894127191\
26726629232855511865877047419601560201403966`177.8309268803136*^-19 + 
    3.91307185064586485864290295181153504247048327645392923224255762366097901\
38293957034849922682489805083336885570017430653904493570010256017731235886837\
55095274447975133114546868599786684566940250312`179.44136450653397*^-17*I)*
   GaugeXi*u^31 + (1.10372207275936463595744674329791990369204141974545395226\
00816256323186429177522875462581567657667356075648106749694547004162574655100\
644445463172038163679025491059922863281231286388077526506756`178.884565093154\
95*^-19 + 3.87918589078548416233826894343297025940299763685566132480930832014\
03955487069122939107986999222902453485825179533515892450865439800441640024122\
203551239821923360509626785717220075408847113015685`179.43044595680195*^-19*
     I)*GaugeXi^2*u^31 + (1.5861721719898749371340502199538298859345592016292\
31955923161528591565228828148084879812117361931121667220912549948624697771919\
75532536553625596959132424069359333875574180339502922914917224378612`178.9703\
7979800342*^-18 + 4.484612107035582177232166662395000914320102840049913674044\
77926373969322600263327678460146149750752892087416202742473155346205007595353\
202601005013428689289766055651239802258156189414641921898509`179.421754356761\
68*^-18*I)*GaugeXi^3*u^31 + (1.8892008184447573109981056685581241709489521304\
60422126228803266949050080650021527114631776649853858896907855095858298032260\
0715428831004132172493508457135937069050377494915736095533480602013107754207`\
178.19076231379634*^-13 + 2.4001132682187803354311201918258532952106471913193\
70015483209189991217059160889876660381320277839619194057466472301491772813409\
8694041954205391678918931260878592768003034713298618193697728167695248081`178\
.294715926541*^-13*I)*u^32 - (1.366987810113315813006910214469742981643083553\
66090448090639512968916604947105648525544930611848652953974332298532940052211\
407154712146999733395302632094284319838291628014718658206681107084085649`177.\
84887105867006*^-18 - 4.65998534225489055784071574653413197202058677668800006\
43488573052922714584269626894128798465054027066389038365985211191766666574351\
3399787099574717634533934623937307154747510973099069163999291035`178.37560830\
794155*^-18*I)*GaugeXi*u^32 - (1.05278790040410610785108231727348514114600751\
40606493590287979184710991835215774847678199091849782169280879965061146783425\
357867669311967508860286872531561427769199244663196164568800630069335632`178.\
39296681537996*^-19 - 1.82791971761911206584939719350556372845608554395095277\
43490939176916650250698257841365132841992817875841533485336079104996072986539\
4425547148542022983608915304309098371216760169074440741580572`177.63258304795\
664*^-20*I)*GaugeXi^2*u^32 - (2.259240786624064689216188461772383980523192128\
21308877260867651748120890031479341647291672444921055609631454075197440885527\
48845671505426564265632560791745630969433775187350778839874184195696831`177.8\
8462647106007*^-19 + 7.038115054810877204298328854250006436278385730867852424\
08071660444687442727883738231476594792808278886193482974558995239584497040754\
66752643482981241993113769932214172350392660834547735978649119`178.3781203133\
3198*^-19*I)*GaugeXi^3*u^32 - (7.73867296956279089523749663955329386463233003\
32725050360191430208811107350621238874477494809016036599292506253279854465245\
81063272719925208938706560027184733295191547912782885943883259868092749102966`\
177.40171380293725*^-14 + 9.6761373881483255470530838690570218868087060440958\
46678227468896976291382538225165568901293761095427608560435662530957041679775\
446402367455835078580624307593598411624152826103021555796532315128136169`177.\
4987493349761*^-14*I)*u^33 + (2.414985634701924998576251955287873304218371186\
09422857091231625821633352236540114620238119192493690451059288724875345584844\
57645461313995186453826409493366712749158477321580136232743467735965647`176.9\
5381714625083*^-19 + 1.057244179996360955563945215123986097180730722607420336\
69512455308494337470540925806377365320930507009742974260953991205721579449769\
07616908770375029749400962570653361550249388039529070716992815`177.5891717899\
926*^-18*I)*GaugeXi*u^33 + (2.08414857814416020566966125895307879047972309923\
95074417245315194276689485047773278527629603310502443023684089084031737619189\
55230270764203457623424971973941453286820126383211102886652038480534`177.3652\
2433269099*^-20 - 2.971257519677676727661689082826214691942249696550240944524\
98021644110840039163095011904277380539655500767639630602341317645088858003951\
9444098658448713683955899028736387753287845017673075592016`177.51923595012752\
*^-20*I)*GaugeXi^2*u^33 + (3.062782782337380808790458020617833543007856825417\
96301176171017403518749718866856042685104574763857649135707736049765196644680\
4921790479490746574888479956123020938161362699584174478970881318287`177.04478\
491741662*^-20 + 1.0725866508173819482976003352979680744793850508259550591090\
85642954731115100593891992187278936958401816096937109414510796092073528564995\
2252806239385498094696522698013806897892049745050491159581`177.5891011079318*^\
-19*I)*GaugeXi^3*u^33 + (3.17702076475752470513142314901981285671772745986020\
33067377992735606103132512937976934384377779875720860038757546250054635154451\
53669983791897480229668461447412364576969753837415283783570580989922375`177.0\
1660354842264*^-14 + 3.951290855180986826696737550881092050388140508246586791\
78485153125925667653217881010251121882798565281183518253318023160933796573487\
3437807094159408201191479418263514490604468422196766711034689791652`177.11132\
249441928*^-14*I)*u^34 + (2.4174194460570744719762733856417641854699613492096\
35660771840730582780107637816297086790785486303643374477198772186906344668720\
602017706121039895052598772160594697925959831978188685695576708843`175.811484\
79482928*^-20 - 6.18212150913974094059522556367378668378452692498672554747619\
33182524472485688680234839730291973566209669525261602660287745313648403576692\
74284614633326961740443018306252549124634410028041821656`177.21334190651592*^\
-19*I)*GaugeXi*u^34 + (1.2088750690067587552794020764753036496888601339250580\
32497309004104868283248988685858457403679600215612306928664081564797735983239\
52638244306940255473640785405315659471570724192470125377527013`176.4699992918\
2013*^-21 + 6.683339622902616770338869143016792120377787002234137467472943532\
45621143122741678802796433232318927578327328643141711050448000844475801057756\
256179787177527531977403582568124512198197336206698`177.2126114016748*^-21*I)*
   GaugeXi^2*u^34 - (3.969031413340097871179353477457302110579120538008293184\
99131479592252646189842974453090739158463320997664984943517351130459122060608\
407981714363251480754748514730859854719072445009071281405268`176.6018600722531\
*^-21 + 1.5974176510317701459040580177077638919372035196348325545920454115740\
17299296045168404665343451022387412436267489732205421206846008844151513748411\
007494655937821912968025636750229258192186707567`177.20659401501962*^-20*I)*
   GaugeXi^3*u^34 - (1.294509170927188693303632328244730172079816982118807589\
19627522727252617404108108072121020884075679853504028774188492816311138166792\
8049252298545647850142347437325969745212003317410933547820900572381`176.09108\
389746635*^-14 + 1.6132049194389342686328190270333268843089612252140801153593\
54912900614840479352863888366368553423471672186965497599517450243934554552027\
487469263693237870874336307477651889761998461630571996035821206`176.186668303\
64373*^-14*I)*u^35 - (1.53633476092321379194464676357166463366097882664925936\
10031067975631015481128351998738222068423826858052730329939354580079248034570\
193815324814223075466430161558079412627835489635856124097176`175.471318785590\
17*^-20 - 1.01115954502363535256969159725358156784265816636303484434066501890\
45378327817603017004761032771107139729447557200662849443780364090376233895530\
405394467171357202988811039155363061287218127189938`176.28370295990126*^-19*
     I)*GaugeXi*u^35 - (1.654322935973949452873151449739435884268510336579855\
42832077518482068317128332857705868758930011221762931349077302111761071229878\
461266169943356064513200959023388014409518146324110573616807558`176.293032589\
85192*^-21 - 1.41187878593847915536300925111163099332896051829037105285083928\
15906872039107256934322906677009772361002548667517396993475202359345651348469\
902088557973509099395250309789219565538693488480025`175.2242097117129*^-22*I)*
   GaugeXi^2*u^35 + (5.105542594143165117446942755633027052927933516035684681\
77687958186157651059395679268338628571627841985823372467556809645083110656849\
08080240997816319104451319909558882520312742268135821018062`175.6255384685627\
*^-22 + 2.3275967781392092992010556367745876505295451476993351049093615657631\
35506609121334364139871311185252562443245389874511416605330464628544531389996\
97924564989891386156174877304681109397135274202`176.28440431219056*^-21*I)*
   GaugeXi^3*u^35 + (5.242503627873928362744854152953608763571894814575382578\
97640985896797477283431934972193399555912554026581326764999917321362560979193\
619662355744647267538012847638555716506614314522903483216723731004`175.087758\
1512401*^-15 + 6.550745047021856827486951951068721525147820066429304827009605\
28109652928151891821579077035964609939626330696043332262214169354401214829521\
636488789477825353048652608827882414922966507733966224752683`175.184510108719\
25*^-15*I)*u^36 + (1.48353672866093792102279450136024956962819707141343894034\
20577375223489448862990909203105346723272011775122584103529719149222045689211\
2342687687688077481278827500169113877910641502279770376498`174.21401888327716\
*^-21 + 1.7690962375297546558766219550869713426213623694711422243516048255193\
43868049332622476773206205342687794293992362980632723764163228434768982516455\
879822837085348948742435503116386269181060633744`175.2904720392971*^-20*I)*
   GaugeXi*u^36 + (3.62360559607361256938655469147931176681653979033578726749\
79947158951153813754707118042489250056224725413703531105807654097021909091714\
814837672007760207891669799919104996414482234767561922233`175.07782950251394*^\
-22 - 4.698400178654532134438621934939210996845556698361273657530600615777411\
51862021117733326290878050247987856086053230037719257825574196260262047893515\
91946297035524609923978843104253189025232189`175.19063858517865*^-22*I)*
   GaugeXi^2*u^36 - (6.943463039053475194680803092293268362933294688717586276\
43017998584226931111101165819876029464355807288223855062677804133131160311750\
1830177782565722448554725389905617379435300126947534012842`174.6095181177567*^\
-23 + 3.269430686460055214334669389520310485806114089041658469524314028433168\
13376146055520244806892132231090593648860579295186150819767428745374088810108\
29043428707001192351333848452942236742910042`175.282414124257*^-22*I)*
   GaugeXi^3*u^36 - (2.123931355348814731634506438505063728432152216384768389\
61634627974138699674177900076999180875729996831342686431630812509453703563666\
692714001213217340090268246037963640525208707934798452779139606792`174.924295\
60942514*^-15 + 2.65288167505762810614451633169284742394106604341685309929574\
02064899641436126727319070501281952226010446267433435344232984008225683920893\
7931047488306575719083927413743043637896255224695596029963435`175.02087301285\
04*^-15*I)*u^37 + (2.49397916177676573434294139612006359173431009947880285523\
66847308187683826711743567974284586251824897501535774790978197934956173787005\
495783966459664070730652872586683168535680032109891553026`173.39366331351758*^\
-22 - 1.353881428155261167539857737016427806744513004252534058847857194429840\
19187957320422346440401904157275438311941635647928737305903251852753120202972\
0198102469169424905028414873609156740251002023`175.1223619085888*^-20*I)*
   GaugeXi*u^37 + (9.80828399964605807315015086174132363298213863604153271334\
13036248601673832433128842825044049423778786473059617036589418661804081950545\
1949652781850128384959969620366760276536140078444489817`174.05207858418453*^-\
24 + 1.1652149844356722910249453788329403078524090510981606762129021746075979\
25385053795283921110479068514715123078432190288296508290923072194314130930712\
2111399334349816728810041563771465587125322`175.12689161272996*^-22*I)*
   GaugeXi^2*u^37 + (9.753508094283196972832222760572417520345385006577396352\
45119754719035161324129030164971867165761644306327358419065986468811435367778\
375079961931913667260672835642178154409803870304909300062`174.47514430437926*^\
-24 + 4.280038982733353415840571183925388019391681158752648572836796213098279\
98242535776745056360267762736551383463606437774444851961895418375620273328724\
4302031299135809924137104437436510751283974`175.117431180258*^-23*I)*
   GaugeXi^3*u^37 + (8.649120989451264181380880946251206105377298381705660381\
95717684987640491222264072108289838448319175201702356221363134342758460546364\
44964699096091819520233336766140094321962906267850735656060230035`174.1099790\
6553774*^-16 + 1.076833265278394132925453196146565908294941851931755730886032\
29197255663620815628437870273614755069344277922705024133772725382699036989878\
31958698464221013057359907882610001502504317430358534891598`174.2051555564071\
*^-15*I)*u^38 + (5.2610632731071996708240924180376942273838098712531592196945\
00781880342346357939767400682541970288447616505116756326845691654741275721366\
715230250698401236821920421549849751109510792803107224`172.57313832371742*^-23 \
+ 2.8914717150805621402480798433106940859925785793296214498093451768931416329\
05228456443782969167890707774717993352690297283914335862308255128427583777631\
61154847009364317587680502640913123307389`174.3071760868724*^-21*I)*GaugeXi*
   u^38 - (2.6034738042856874146665118711833068324325205222967151080766491845\
05675184966457697423234409359135714283987904253949420464124031803820167948664\
527918060302188161711603465738878008661288328949`174.31309435622669*^-23 + 
    7.09628358608427136301396891608487547783462494702437035723223695073775158\
53326842066183914495393311064693498859366974602136768108467810296181991181819\
659069934378984784480652024823878758121`172.74857210670663*^-25*I)*GaugeXi^2*
   u^38 - (1.0962521090412050186812184116770661918860108803948146248289803089\
09356705323852703791816650414155070403422143992934855835102695728112342623244\
69462763268102580810183787203114397427121311354`173.63741243078186*^-24 + 
    5.08007426865726540996032786563457922770512861146874845268317585385041150\
30869687062772292277859004954591757687641225155304992246728158377435263868294\
679711874032573838347586752110638746537`174.30337205042517*^-24*I)*GaugeXi^3*
   u^38 - (3.5413894267795954580953813609551822198268900696283874273995817364\
60090473526169362704671425656756734546386769009353943836681187561210147190845\
1624275310649761855638090306730045527865984722030918598`172.4808784068852*^-16 \
+ 4.3923208117429933759104124519407325647662081833595231492830209916607363834\
38531239253619321906694803789770649080278846090293189581859962288139533934347\
4631576295256754902358170169492086303501825831`172.5743987737034*^-16*I)*
   u^39 - (7.3931689429488921501595053910039357206455816829987951686402795029\
17355037760291243119770020249908292063280950031287500042023832905898556597825\
03287298567557572315836924406372525675445217199`172.37238101445186*^-23 - 
    1.31911177181286033962637199465940209195136364758582553941119194075241929\
03081194880063143647772085091239175903148044809881099935830418876130744725780\
097855267058447361925432209658905493389252`172.62383198000126*^-22*I)*GaugeXi*
   u^39 + (6.3682549554976852800051664880371785104522100291742463795524627899\
91363707298774932105685117822061772665994950719239598377444739439153359346942\
89338320580093155986342843291868887801394114783`172.49717177106322*^-24 - 
    7.41241594794613028118068168896061032790438507519868645778943881460100349\
29937148946480577090756822248403938002228441424747206358491969690887553098731\
9242691922350058077786698483142867309895`172.5631111106203*^-24*I)*GaugeXi^2*
   u^39 + (1.6005403862081975760041468915038869633376951602903310083969106878\
38470491652847723673447756207753116928573825080135550138259232398449017802830\
764987117229687740191403529638937010245093806`171.11392964506595*^-26 + 
    5.93374458373684561934925142914376433061241389126226688707892172587560996\
85455639263782576217614649258279024640618160384381317534333640567085591954019\
088809582123865026291321874760298849531`172.6829918562635*^-25*I)*GaugeXi^3*
   u^39 + (1.4544396086849928679596259704269750367974647395896316966810727433\
65164881168958374786328326464952531963854563914434714569699351878914956038165\
8568627660359784221824321056631772762265749401291495146`172.77545000387133*^-\
16 + 1.7989771246139140877210579402028261062796814629645888056425071973152908\
34151345272052291346211204871190134971679246800809388345639562843336278417947\
3394485512937521310181803039096832745300858762832`172.86777995170166*^-16*I)*
   u^40 + (1.3692075547069937252868847635415201903615697156117520894971850428\
41422153029892202684370101687062455528257565601267481964813450194407980743119\
502757141079918868742686240891980942819475460505`171.69789827108823*^-23 - 
    2.59998212746479312932729793483473879444196411698885776579074159525883222\
37772725096988266872364246938820799385145696408824694307699783427425812129122\
316342515678374847519938368582696411748208`172.97035719188682*^-22*I)*GaugeXi*
   u^40 - (2.9334406457261603052145067450504761539646009226131176803128574657\
26321232259592230057869516214227306972903178672949236155615043228154521220802\
226486552900004243171120454345980535151614105`171.13265287980067*^-26 - 
    2.04965459755412207952911483180567281857022925953713673626930157077789924\
99737029830963136084629577276325653128626849373702492216220045415620538417846\
6871425992493480009302015728981478978593`172.97695625557972*^-24*I)*GaugeXi^2*
   u^40 + (2.6366966050113660818759368530715304437362332973349329839739469575\
22517770164243342596094458152801836597671214532728127022206571372099097074294\
830215334314684680250575131873851114641061739`172.40965062346123*^-26 - 
    9.37285937563165969365207595869510186074457444955031090633017678067239006\
51303916381712015093724020393098806393427852934317705313459960056883763800723\
5279126096328800887897539942047200107`172.96046256466235*^-26*I)*GaugeXi^3*
   u^40 - (5.9781837878497682447768913486937261890870548192130175696264421311\
52247273196127055772155853001758975968334283144184272092536715481623427759620\
884576015756055885523514466861623846915106624378899443`172.06077205254468*^-17 \
+ 7.3831620879967119972951468334245817403515316547475365619178939340482946139\
83672126792848383063815253010906051918280139099261539996041837766522398016960\
307134233402801407376788439217425319948755897`172.15244519299512*^-17*I)*
   u^41 + (5.3324267464307948992137028810082435276115488079533380931394822756\
54813572988506905773531353084605405982771202251255132778783539206443253501995\
14441964611618090045191861328198643690533251224`171.1424676076047*^-24 + 
    7.00046384524976197882799895951995544235229539199197479626248102581932404\
89817315415462208073176258264501808142977906294693578716223162480880797229315\
37626750847974876082699741167955863970913`172.25461122357302*^-23*I)*GaugeXi*
   u^41 - (4.0604446227404205527533119506977487548732255558509790255644422732\
78488561231436505715887577412029943538460062494383988920739103110928229112649\
779700873095138861382112018155131173231118245`172.25567757830635*^-25 + 
    6.93756726047402607392716239983562233828449354865211292743965070720600949\
09944155900135131659662425895180981009429897779382171707105181700028557109938\
94689127804094053917925300169721693456`171.48831119312956*^-26*I)*GaugeXi^2*
   u^41 - (3.7916560398235282855348700235461555259937763381841431124415286290\
65243151997396531044645919317222320572814883593091479818781874800452567313692\
07729069546952383263552322451791347009245781`171.52081072805476*^-27 - 
    2.05432880429052908853140348555831645593179310619115333935284838145094910\
47902005289547401145997793413333428469728486762134176602120556406620297514530\
4279017839850259286450256385465814251`172.25465175018886*^-26*I)*GaugeXi^3*
   u^41 + (2.4576951405044341924908677560420311263252086387470257465182447777\
79550115755226429176623611605600077350487208087387689557790737272266154353241\
23616856139267229188076915021631037683088871169704083`170.65771458517912*^-17 \
+ 3.0322551761670959025725625045197116170747147493255129712050293568175973541\
11117295211535209283259643011963719636332461963201931248858769447899834320918\
466755927584076985271222796030686758982562983`170.74895232049266*^-17*I)*
   u^42 - (3.4221410159769917104873227593750338722468563187111791242222049621\
18270871027871128311862948704661551783897639836817101058413301110075188385238\
85236851324251983106892920347265963941832974407`170.80360181458735*^-24 + 
    1.83737835342044847032063332145180649437874386654249295308827957834291240\
06294877172812952051174757041716404538694900985172930658227251501427481528469\
4800082230550158711902164100937045367767`170.5274287318926*^-24*I)*GaugeXi*
   u^42 + (1.1207949015049732369852332936727946872843592477344985974709491684\
55348527952058765407230809828441117295643180289453730753967102948917981193261\
2572568503381256311940852915218770329279352651`170.70065920116707*^-25 - 
    1.15915838933032235073559774638406445486150421593905016572659839301568803\
67021058558035643570326389923416425517043061204467051256074808645804345648047\
658580917434682553296552222591789888253`170.71527583722875*^-25*I)*GaugeXi^2*
   u^42 - (1.1106572926591180013019534556931750769978540034274863928947382432\
66999882482834530475662305189069285600479374679037729106238150364110840552825\
76366043495079627227187470884721182866868265`170.31441495340985*^-27 + 
    3.72640194798673202269850330733852183966046578963837468407139137599129016\
21717738084594666855705379778544057905797097521046516532006239670693736002712\
8650158565580354932706111852697324527`170.84012457906746*^-27*I)*GaugeXi^3*
   u^42 - (1.0111932702694284347642354174473145352479609176087394849881165597\
60349309845319822641496388090711149834636398482066128306147623046193650489054\
571584839445249014937264495276245037044135594035880762`170.5900898345148*^-17 \
+ 1.2461623204697985053022130049831866318744109215510318781712267485165437881\
53295883525606593090267816869414975713747660162125325037051080615503518354677\
358549197301815838645011103188036832343080221`170.6808302794914*^-17*I)*
   u^43 + (5.9148244664075325763373774717320530188733634117279793103981027585\
03210518633418084456022731284648681795274569281359647225590244222162648483636\
1270194281501333395782790155279950540669456192`169.88550749274688*^-25 - 
    4.71767805732254510470835146436088847035601333473479402217319969420433561\
62922445224518363510796970125851506238038856626283744378274521226114387583331\
1602380593065050505972866477306234539003`170.78729393263987*^-24*I)*GaugeXi*
   u^43 - (3.9875014574845449208817486499463134777362414269140008990521266321\
16104579295713218697846109054643519559669458198323610173820592360369187503837\
14130995171845726864609314282528709669774245`169.83042150644854*^-27 - 
    3.61690193836535282935755789453973347942361676829595422643903294038870460\
11664311417226776477265627955774935230587613465391628638925524318650836086771\
22785945682965872540289665872458173568`170.78805738594946*^-26*I)*GaugeXi^2*
   u^43 + (5.8243392449154047912664038430099361185944298066680241956275439902\
79326251780361106729811635452228874881736591548248411771124043922970886002427\
2735332970264441591080677993438211531334663`170.76433400829478*^-28 + 
    2.09189270774522116214951159800419296374190011231242837790747918595258632\
83956302146338861708236852118365476415713996179185853385367027893559550108742\
689124661384078733257665494976132591`170.3196267512969*^-28*I)*GaugeXi^3*
   u^43 + (4.1669137937751031506587056850858134504978783937228401026414318261\
47418884408711411161366100934422414975907653922374939550500144818949372232126\
2339025980776435218506826651188108008647803835425334`169.9763069745778*^-18 + 
    5.12772201806780193790760562673291819921218526536923777923312876132790511\
62654935076760761151552536739198275228385074974892082274194054607382479517795\
2612166715333690402288244154626554635687719278`170.06641693218495*^-18*I)*
   u^44 + (1.4222556540174537320998191662510233103732748121110351248282644363\
52739257087633440162635705391394353002481252939387009122352535957737452238287\
8994003553784614878347210128085550716855817694`169.12881677421151*^-25 + 
    1.58098798674393535279746770077218603691187146250228639000885130187172659\
27678794844906743374954565958837695083411060727353282422924721061363091801803\
7365441205226945578882928147375134784509`170.16866481563153*^-24*I)*GaugeXi*
   u^44 - (6.2405805929025537072225122441561930494991482491664661365570802288\
93906390600870153938344321617234638374278289630911680473905096161474833595736\
26019607706128411106261205414854198266406163`170.15046767914146*^-27 + 
    2.22796882893324626012724345489398161721284388186330644440605997650079136\
13871156622500840093474772003311595284697482474921091639561085833560631891220\
3238257835195729489632128897824368812`169.70315179337524*^-27*I)*GaugeXi^2*
   u^44 - (8.8780601890643050904597972612587424908412421325251359251378423424\
67619839394897595703407004528101469468588061963007835110358739893050974377926\
705268362640744682721454290309261387168006`169.95167932758682*^-29 - 
    1.19649406654652253570221504216010564223857412942346490876244426320941016\
11880110495011235303133626906038059515365501535438313279639696037620081619309\
62856540107851859752100898535022141`170.08127179184973*^-28*I)*GaugeXi^3*
   u^44 - (1.7201826397364449368518295218346146289228418602721023601373171475\
29257850947855191911970945814573628569111383077397309179019900241686753948085\
14665270891931190847237224290940013729492563479020211`168.84436331240792*^-18 \
+ 2.1135064298286109798534539471271341306237841005172020735170076073242176001\
94970935039828132867443567764584811680059030943173902798099869954640464317766\
71450631160965572464093711807879083372892596`168.93379232540335*^-18*I)*
   u^45 - (1.0252092592425443342260105477270154164947089685223193945321711092\
52205968959902641514715076962033336900022613753329645580141535401685007388980\
9966773313596819834423954497702818940272210645`168.8394576063971*^-25 + 
    1.28332591693395796282991870317099179579245017157660115926456130286409884\
02580060268242238356265860426633958462972195703780316212351507741060913806041\
151275489124165478239206976745562151081`168.93086551145623*^-25*I)*GaugeXi*
   u^45 + (1.9664336157209543306099425571750870538607364558502992455103619759\
35950084103286221804078259376363732010304121688053175924453950475524036788772\
54329936876907411915807973778566983134411792`168.9138041622257*^-27 - 
    1.78363464024824808645723944629448909864853384629349172405626867716893516\
85436171359680845428047293084725608095239681825028899088174940957248617682797\
9635664099299407491807309194635152629`168.8714307707184*^-27*I)*GaugeXi^2*
   u^45 - (1.3309946983811608927722786920524686473953541484104129534227129688\
02465726030366055773472363290775685789469644732409522850931316209833756889899\
507073298038288776228622853168851740893472`168.55598969702416*^-29 + 
    3.87362624713586353884704930974007082281048296930319352465779129716847719\
00336919420372229941238980212374234211514568773092947589353522661323045971362\
12103552645854568213676919383258844`169.0199310862528*^-29*I)*GaugeXi^3*
   u^45 + (7.1123034084277879116850654075335626621419717311897254129265183557\
00227088077483286362981365427966795324397080872431725514795483117867939144183\
4889381167290819859152794374369048780885726463061258`168.33950381652284*^-19 \
+ 8.7258248288294490375394501224330227617440876122855017807276879880815775209\
15385842873048392423275476219839028647493776243131480009102498595900160056881\
5685792783475827155278483635916160922670292`168.42830003157638*^-19*I)*u^46 + 
  (2.029525463971181241850998914665533387165618922307263942608985859389833526\
29352650042763837889080452822717399377828960205340357963432463870997913697916\
7451423969314990494319413726206588872`167.93304906785676*^-26 - 
    7.93428054001236666179758071220115360009967003680181681778963498300879302\
18019443664424770539407370864399650906788682936174495907247578788562388224089\
60114840022710775813305713346036158723`168.5251621153588*^-26*I)*GaugeXi*
   u^46 - (1.2905096476866648607212345798607841245110895284910701491376670866\
91863508309989479367052819926746188039245469126188682073524526316912421785790\
6827121652979257454428636667771521888695321`167.8364848077947*^-28 - 
    6.37499606755589467967003758489198411417073254653962964000989227058755735\
31722397686370218698795272028202349072641494208206596867053804578378138886355\
799250126841129205615389895695424725`168.53020347338176*^-28*I)*GaugeXi^2*
   u^46 + (9.3198530203024143393136235820026310447313249849217667865455096950\
49565509275178396264827492639652606461783776286178050760040356594735360568858\
50629986150806961594356139679208682427238`168.5281153827145*^-30 + 
    2.10549229339745858274339937804846554191393286257831785371255034810197679\
73738455364007735364795139901960750716677512175069386033485265397235568390382\
4296542990755117705345699180529908`167.88205997553027*^-30*I)*GaugeXi^3*
   u^46 - (2.9441888366454670657989277913639172964383661609616052927806046464\
34676162853385897040841982475563586241738201470144427755809106571575082357788\
6207389360612616373817569197678164587181132070494658`167.8634752134568*^-19 + 
    3.60754566899317725413175813617979241908450744037417446672559154435422052\
24497272775329895056217134158089104521009122215522091687645610354052109458229\
046100562083562087769684996617107791159074155`167.95172138944818*^-19*I)*
   u^47 + (2.5657704300686438583508507130123223433181860606287651433570835900\
25443219813297704538702832518493730000069837879738990897485407477523609588364\
96458307831105585458620492398250015441294614`166.94262328670735*^-27 + 
    3.37214764794925017317594185235815569483609991087812758416934598576875962\
94729171856197760160469993356672940905277747297406242383911100017723094572001\
21435423383380860169571380494020854259`168.05516973434985*^-26*I)*GaugeXi*
   u^47 - (9.3807973848349181268496203024329876094845943118506919905709585924\
18021129797419168177379784950405934141741122562058081509049730416377113748181\
07744012308581215799983238300427498893935`167.9945151743526*^-29 + 
    5.69103121288034963451220842258029978247236676814859837383747959676879067\
44142968585084238104004657929058529348191484716738810301314035406225003272866\
15154907262021401167834053112035741`167.77746638611882*^-29*I)*GaugeXi^2*
   u^47 - (1.6701058775624899555241983192828784590752073681734047926220053226\
43943692379421737931195994243183910718493818021772677445439244899563503623422\
61052594232883318650309389185923726754603`167.8706711585959*^-30 - 
    1.99005717849455978180778378065073819635332951009214169540542564407924066\
81564183273847552242963563542419665431905756833501553877214540587749944904674\
7544292581355324378175112683591511`167.94679270894022*^-30*I)*GaugeXi^3*
   u^47 + (1.2199760811014348468818671116397814273758375327359730901073097128\
19488977394255211366437498913198502236483223192627653912267200078930567959363\
2266962562793647514138436669375459084885988534912454`166.88799511391753*^-19 \
+ 1.4931637310849166984988623094507124172573720167378073945379684145745005206\
53667422335840936754631109951887771077634942159870427313551459079206908850712\
5623241017539942520335767640214223443957671`166.97575123033252*^-19*I)*u^48 - 
  (2.577917946216263540166642871405373597097074262740637656005751594768109045\
71415684118121248231714285674583720407925657678589476680842116797289416619106\
027138962297850030165704718044410934`166.7966547668779*^-27 + 
    4.31698352681710939676392397574875459413837863828502663861118829686386388\
44447319138332500439615656800096047274221209029246002653710174226635846694223\
7348929775903930752195270358206905172`167.01441155510759*^-27*I)*GaugeXi*
   u^48 + (3.4278642902486525950848287817279546683246906336631934501290786784\
76037457874461911715296200815601723299936232700478354643733566054099633187799\
846902279544497010996518525232428765288763`166.98356650185653*^-29 - 
    2.67418859651542604165177637800477787575606976395030520586287111254436246\
24583377155117184160302840763779779568163502718482872946512578144030925195601\
46153224955136661522395228947415041`166.8757349145813*^-29*I)*GaugeXi^2*
   u^48 - (1.4841296945639842540940001226430933432180615882597138680614373722\
30975137744473447762697129615801169308815647956225369314940234923158654028405\
4700589762698687066738655498421060483209`166.41057355788763*^-31 + 
    6.88372659249311358447374150823995075640587196463315001943533243309467382\
59188647574805273598652120369110771529789821176917722827248493490083997142539\
057460555038642892924921778966062`167.07692531603615*^-31*I)*GaugeXi^3*u^48 - 
  (5.060084433471986407528572733358052998937457790897740909105761822464031520\
96601720930135597002235244586022316760708077357640106796982164666405363746834\
0714875544714136574157432255516268323041001`166.0300072740278*^-20 + 
    6.18654164697756826817237121392965879588289420471906123149898889119652925\
55468601485270530152860508901956489166305065120809065687267659848749564838097\
32517307959920834090020631137915405501999199`166.117297451297*^-20*I)*u^49 + 
  (5.982502227030909771544179274324357152324454892440633213908075104499507979\
37672231256115117983862554833006639952956843747407350450686730391275195784860\
50653842655813543379172335286463918`165.87705613386444*^-28 - 
    1.20334187650431222594141349969232226760873004906983947689254769974403075\
75610794219381576253362604745573296798673278495281229868505234429768492680053\
1412779778600305636513489586335675816`166.18056229539658*^-27*I)*GaugeXi*
   u^49 - (3.2560270034112436212493317272625318302758802828571964531228577085\
60552779515827598249509619706497205257246686745390370545921644314844445731834\
36447705424926186546521879860878048866284`165.67497929626265*^-30 - 
    1.11831451301638734896534993621500124516334826721980871482568426837664201\
27831802235703491620097605960957405767603992104706204665088322791729896168287\
03830834992402084391797102456338217`166.21085525929567*^-29*I)*GaugeXi^2*
   u^49 + (1.4867233818325723740332569808011791265615007579923663021118559970\
96392202971351708891351038550973036493331673096360730058309676830090181641244\
7444021176895097943101277787027665682962`166.19373707415696*^-31 + 
    6.19710469944237464675627051745168225480850082256899933911127005637380967\
91372276721543141574160486246205299246927424818390615025208205981783241852869\
42969649356243488529177513867807`165.81369573605906*^-32*I)*GaugeXi^3*u^49 + 
  (2.100904355479933238119973161716496927704930335618977597866648515497088254\
97527214161061520106648191947848000973366728418045106324211657669400460787691\
2742102336676816403762300237899080715101391`165.72664571279364*^-20 + 
    2.56588175385719199980233845506996964553644018025475000322317305636108337\
50261634982695311848446505701666249270303637247656389718999978606810884861370\
64597659179169256868586389866206206008234569`165.81347606983454*^-20*I)*
   u^50 + (2.7701454647853892524091726004309170647202293554903299726462595071\
52555344942817470045631505390123997272694173659882951014504390284446075847852\
478679797588197241637039525086301870715643`164.53110673327475*^-29 + 
    6.85375803669659126302698951096148524252031414876978932793506825317534449\
38948933651577977473008340968322257474433147527047215534772988534830648388180\
001124255283157070218389800837747418`165.9183553839642*^-28*I)*GaugeXi*u^50 - 
  (1.364464265960288727608036953227244331190260751322216255162364924349952064\
78717251045516801299471205968505891787247943207753873534990152699162163010640\
247062596786731073538453089937652`165.78310683318318*^-30 + 
    1.30956522698559674786266794196130773238113953224738447366278331812379994\
93258726694071977842472733852208158005577481803684288077447407026210830516883\
107256612221169969448926165244686`165.76527180148645*^-30*I)*GaugeXi^2*u^50 - 
  (3.100598655649890323004116194424776836637587608068281094447859297202197776\
68163556218217937701446526923295795548511602920003623692609705340159346598588\
4124431428493564655522604169456`165.8017035922458*^-32 - 
    2.70919921976277603318826326768374027817957567001724297376771825762323819\
08741897900032907403101329683947693269332893444427079296148627792098647168661\
18241826693060924588068450154576`165.74309897970832*^-32*I)*GaugeXi^3*u^50 - 
  (0.620659722222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222222222222222222222222222222222222222222222222222222222222231`192.991315893\
90691 + 1.3744467859455345418274064801847825118362616122266087966765382591346\
69677750216436899765236087176217242189787849561009158103557016678379726379844\
74105621048888449929493209810298368234452254016778204210943760480183`192.9913\
9822791784*I)*Log[9/u] + (0.2753906250000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
000000012`192.9909940606956 + 0.773126317094363179777916145103940162907897156\
87746744813055277076325169373449674575611794529903662219873175566537806765143\
32508218815885960886626668441183999975308533993051829283213187939288443773986\
8655865270104`192.9910755167385*I)*GaugeXi*Log[9/u] + 
  (0.338656421917553071048222304682662153723191383095343383844271460008595500\
87575020480475677358275594655562601225679777906553798234851679870029728975304\
629678363243749438306936056919945473565782534300270909255242832`192.991448490\
48812 - 0.2208932334555323370794046128868400465451134733935621280373007916466\
43341066999070216033698656867606342494787332965162186123785949109025313168189\
33338403382857072310097123005226523466251255109839354248187390077173`192.9914\
4680961385*I)*GaugeXi^3*Log[9/u] + (0.190972222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
2222222222222222219`193.65008176543358 - 0.6544984694978735913463840381832297\
67541076958203147046036446790064128417976293541380840588612941055829614184690\
26714721814455096032303796494278321002676689946880918806290385856365825929644\
769894382957592266895325`193.73322049220758*I)*u*Log[9/u] - 
  (0.502387152777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777778`193.6645307744\
7267 + 1.63624617374468397836596009545807441885269239550786761509111697516032\
10449407338534521014715323526395740354617256678680453613774008075949123569580\
2506691724867202297015725964640914564824111924735957393980667238315`193.73367\
073273994*I)*GaugeXi*u*Log[9/u] - (0.2395833333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333`193.71563235413612 + 0.58904862254808623221174563436490679\
07869692623828323414328021110577155761786641872427565297516469502466527662212\
40432496330095864290734168448504889024090209521928269256613472707292433366802\
92904944661833040205794`193.7337073288141*I)*GaugeXi^2*u*Log[9/u] + 
  (0.009114583333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333333333333333333333333333`193.432812253\
42477 + 0.0613592315154256491887235035796777907069759648315450355659168865685\
12039185277519504453805182463223984026329814712545051701051652530284809213385\
92594000939682520086138089723674034296180904197177598402274275021436`193.7333\
6355649047*I)*GaugeXi^3*u*Log[9/u] + 
  (0.378822990753564781375837108351574166084270301752897827773030449555778720\
23682782284113775703762400776841571016695809551615847949379727249842950068817\
602167596981303688940747315390188423293842668103792074077252949`193.395705444\
6455 - 0.05097277174998871488160624659513425247207770137446320101333232716857\
46103300467295087753421378597098007220100628119578646229861190292736357470871\
2859982124926933009828843808857332194467977478478399989598492390923`193.07360\
726891088*I)*u^2*Log[9/u] - (0.3169174114780223154764476407744147941465723493\
58215286547143774507948100943834146471746793546465364392047860754963670274471\
34501742677180943455508566518015128528707430421377446809610852959661709573490\
407627067595`193.25300652510276 - 1.38479957809422775835719110424555119257282\
95733710258602905406967861470176950574998614220509533531398073958764191215620\
26909084250232872225053708210041973391229492032860562245808184654951226261785\
39743837773961169`193.39426334093136*I)*GaugeXi*u^2*Log[9/u] + 
  (0.035723676289663839703390903744792463501555085308587381216550600983197394\
60763569627407673468548457092177416648412954665737536717731227721712980037496\
364858132639043501124798587769904816175767080980106442114565444`192.867437695\
31404 + 0.4599669799526722739184310046121031421885901956261005629089473274617\
34693744450738803757413664094686458034413129548856239418253869338135014251455\
97815770007101557979049976298949057094333889241064663578530120901438`193.3961\
6301901032*I)*GaugeXi^2*u^2*Log[9/u] - 
  (0.000095091834933452841559581436347758654665788375272135719483469350013547\
75896975831189091356466290892446453199996767995969685387062059321786766747518\
060510312148605952746925940546928649942830665484204442952191381`191.595709393\
0632 - 0.02533909005174059216497285425605212468084377806932322765036938093477\
44161820683089805429602883135165711812436086683287898691379972486176156566390\
027493001768370736890517408959131416305248451105667489575400616626`193.395834\
91000795*I)*GaugeXi^3*u^2*Log[9/u] - 
  (0.527720230092959087636717734792139164198803116350834796530912264322702570\
12364040324347047107715171869861823685958981341491999541450740325737447607404\
531151064467778848180063556276071746968961706723413595433474137`192.989714955\
5941 - 0.32233376270435400018262761222048568901431434145251696598523361975689\
12280712466237232596602561881516724653397234885631412816836879697924627758336\
6526729764894621292008818114927409795136338427313211030657837616043`192.98110\
667203306*I)*u^3*Log[9/u] + (0.5705106671204159009903290558203695690205413700\
90759706278196268270364302340026859629848240431959932703901934459413760410522\
30450213584750617883986427439446578615329450218780136025489446502946165057385\
112432659847`192.9795565428669 - 1.016543186151442709892852183996159875835982\
87744376133407929301212969451585222320173263427532329402104894320398382618876\
18851594352116073453960866693386412746456527890831938093385707639952311521636\
0690846816383955`192.98978933955027*I)*GaugeXi*u^3*Log[9/u] + 
  (0.085251277496766607251301617888415845505426277529488429954515968396407769\
41701196193754747330844301378812210279165749076645768592872957846603498368247\
761548464600796426544303149369215627317766036886650627189654856`192.885518879\
72423 - 0.3134455118840125069668125203439233094551145309090174381995534781634\
27755728358686741544541151567964494532307585719503117331572502088862317572906\
97969903291327441427679349973884915938240997572413410768270782139684`192.9898\
0911103342*I)*GaugeXi^2*u^3*Log[9/u] + 
  (0.001887254331270933411579314487218768730094650368043638409873560690997540\
65943723349395896027060511827996952713477258612685037711365460983276886823823\
036208630496717138114003846673704256831612839204985753229743511`192.509162434\
04865 - 0.0206999730279291467633471426342415518900808719033899987382411883448\
77998404617171417643355035949413194062471942064433351232298083784565218215654\
38324578826382150580499626245142525150307394200584193919157732103712`192.9895\
324896432*I)*GaugeXi^3*u^3*Log[9/u] + 
  (0.326545138989582968573853853795494250849501223317833086084204288879469695\
43236334579037543628807823219539767138721665973515538802126172840952579793351\
278746736461940520681896730291502964679563729617135630452452059`193.019569253\
58053 - 0.1873655382186025456863940182877859580401764788586683588826444125436\
31977140657161016025283585802798429931932857314385716151068015413351383584220\
80655193287752177496419070436363710261994346159046110772145025171491`193.0096\
6873393017*I)*u^4*Log[9/u] - (0.428714107052275415995126447014863600755003993\
25962799584410927293767149645122084259005127554601119356146820805404108758679\
91570288339377576126089533039585221420413583601660752693056979600220524133472\
998707007984`193.013482487182 - 0.5912396674025604951560272131126066604815482\
42054724402005250654660046454944166006304063513289344164948536264971952758477\
61283143071764625899139104957110720919467086060049213057666956341341600377701\
61133456305288`193.0189483968611*I)*GaugeXi*u^4*Log[9/u] - 
  (0.084631845200356548270050848238982261416838954751353763279836664370742568\
69935927598304213689181793946991067754934816664566577017432441849209056452007\
751505447125911508683977953210224910369288464990790629016081925`193.005763183\
50898 - 0.1776696248260559972805260442472188282720603543174403713876201535819\
65861611654513037907712253528400640715654405417769910563365201103466658813300\
28102775651867181846126230902669496837674985788315893755026096936813`193.0197\
267909578*I)*GaugeXi^2*u^4*Log[9/u] - 
  (0.003331614355802945041565022233258497937570916607395370394736654778560176\
31313331268152830065491333204593191429904874061420380779952018593333854559578\
405033240694054010583869763619096907588728612581541033285368659`192.951443937\
19352 - 0.0108152659632759314565402806918301868099863950997403285797133121274\
59832092038282125868767500459697219228353779475170113659654901674015170015368\
33878764384879900161067596636725345458674177242029611361729627829807`193.0194\
5851815145*I)*GaugeXi^3*u^4*Log[9/u] - 
  (0.115255569983267580616014929726751551578007475671462375321725971918504819\
23405978277007275092352021755891985800010161396328448359718534775627846825861\
674127364918485670130085268092553723026956538460185095886262357`193.066287445\
36468 - 0.0352926981076575315816845299480623878380146064538498509511192743067\
30402224672271975957984360216387029060022481690434293611938231996202703354446\
29924087138322994854144610115834954122710057487710798042061288371904`192.9965\
0506925653*I)*u^5*Log[9/u] + (0.237713177047531932750417996687389324100338752\
99165677254158196766767682185646129022280530185397907003330250021361746303356\
14066415127318301159443137868710781052891573739611899715755381091365432031652\
1841093175365`193.06223303772373 - 0.2789118926844667898223557744528861715286\
14290887236894134575402807429074835881738798182529811186427696167209404381374\
12255235144298493520487730204504281595523810588507453686127580406757244402275\
592885662317690703`193.06510812670035*I)*GaugeXi*u^5*Log[9/u] + 
  (0.050885009186704956507135306021427135438913245378446642883080659730441541\
62194738389333307443559856215168820781162697475950015400136700744486932781827\
24694353246685094757494782824044934086755060071484297910620084`193.0574013210\
0647 - 0.08386324845635181161820430891836395988104462843442769238721959373859\
15671919259532154818465002019655735425400371529160769864112580170105731278928\
4815754941112539669871404267196971721417350395167404137688953294439`193.06675\
315125517*I)*GaugeXi^2*u^5*Log[9/u] + 
  (0.002469309853783435450483340143116310432217945455702364444563904821742935\
41711285557067914291067231091284347787621043579310629129387139253171636334105\
749926195334697524500071718536084035439830698897825921993099252`193.054308306\
92438 - 0.0047754812628632381151862492325196638248951769218282255254038665729\
33993941353726410882966068874029859928366668408917154282062169698053807719110\
79666250033675086181128606685655883858054711473536980227021013738258`193.0664\
9614374814*I)*GaugeXi^3*u^5*Log[9/u] + 
  (0.020517229070953359016956469952921039188020672196296144698522343802069055\
23773585017111844312357940050169834617722672347540874604899515830341376873671\
248806747459829071206180277746798717938737244191665407998374989`191.004503536\
00024 + 0.0148392885552160141426582252070719675914704787275056731437697606039\
69629412304028407728226910797542129852913921731596545226802601611512916836169\
00034066250266071593471739898982205346920987943464165608161991193546`190.9984\
7111999583*I)*u^6*Log[9/u] - (0.111399979219099153119705785617892476533272063\
25459435155777444303980799128868133032937719061204255028346083807317015500535\
57172063410960510947388591197688701262393329436666519988431262855405138978865\
0446718156414`191.00219801819213 - 0.1113416791835234085875176263271225783257\
08726833560972198145601151967681511377734854266586910512915692453839119251118\
09138576382646279204219014256266179999749579509193170418210140264821538565814\
189091524404499095`191.0021885455642*I)*GaugeXi*u^6*Log[9/u] - 
  (0.024360446010186329837717217807160246994161739508097105344701701193963249\
33778672499493766717826097135407337652474328453436344521413445718359517119847\
458144258215486002179752206854691340812910230366973654917950065`190.998448565\
07423 - 0.0337348942480955700241683325700687790719932151256411787258522091693\
74554450372074977493220928543521170473429630670593983297586871686152267749292\
91489206136445957051812072512857181249754415404104468945173939941225`191.0045\
1216856325*I)*GaugeXi^2*u^6*Log[9/u] - 
  (0.001290719076278832043521244120578330340130669298317882187156517447897900\
61021413125246479791188106136705192366837634036697434649902020507383137503859\
69995274989521218056913795562036957992145325954049739967529688`190.9982582835\
321 - 0.001811248615840653828288641611618999798025611732898198799851770308253\
50388349198900641666880938319053344254945451566394150206205064198630208749698\
063714562496906151018249705639229692193970925419756419908985154352`191.004583\
4183229*I)*GaugeXi^3*u^6*Log[9/u] + (0.00091059454031286707086683688424752637\
11182059874024871031583104130632718826254691540571985703709599461896438483434\
88758686660167217150616397305252482045181975010714501673561427366942235185408\
77928789503650830389`192.5464755589733 - 0.0123216235810525283091218988325475\
04962774988491389837300319336652336830859191871466862837375714483276749593467\
16447223667220669545060515091972095330883009636934021012442923915101399393728\
369457459241437137826122`193.10344798879012*I)*u^7*Log[9/u] + 
  (0.046270988637548905491952132297593036965345980566998887484499203595758399\
26784395297976633615423222829560697220483406130544547388265937506356199989143\
409252337978175521958952761388498651322436099581314621635429053`193.103454795\
79837 - 0.0390144114846225668407455180502841984871263538585136411552190188499\
55072948333942299389299848659331643507135389433910991301731712682648567960158\
92995342650727939224902304583865571850643992336191301610415349187238`193.1003\
709305314*I)*GaugeXi*u^7*Log[9/u] + (0.01006660075726263628327117337742957364\
18771617691486687941316473774656882641732787509770302072357043502619451624614\
73973360263354452166481130189775972426308987947925681270079979887273539911417\
00085805277942009251`193.10044715803073 - 0.011859392157325508831447535195313\
49273938636104826473281582488312345847976357832472199873341095394349695099961\
28003432066260722065221430614378912078617629699937852904790815789717307593502\
542597455968865712434342`193.10340831863306*I)*GaugeXi^2*u^7*Log[9/u] + 
  (0.000547213442471400777271783125405603913217966253033582495750643114412660\
94826181555071609793254555172964955270564597292863272187855533087631354910364\
587257371571093567140141381870809151625658263339709043230333139`193.101517353\
8308 - 0.00058261376844529464819595182415647003377399224130200357853384418423\
13094733241229381443863129120883921993321106620021094513767566909677500670635\
8227246928738842172146506292223411935961795854562885867145582582962`193.10264\
27856599*I)*GaugeXi^3*u^7*Log[9/u] - 
  (0.001092590286663292730285734739117744052130293639133119099107616624669757\
26956864654131308951178804190745533013808830681449990354198823863822349704791\
467033246646425906091594692735913994407371584005470390579690522`193.107570998\
9295 - 0.00339642374579602528169699684690752624558469414812422780204041243696\
05397130440894755679056006427389534036351993978591131543480438549613045229238\
2793478944427242887156194561716751616323772235812991393826332331029`193.13679\
0344921*I)*u^8*Log[9/u] - (0.017316603026378747012861664626159127570802238428\
51100968158326733422143798109721389171460376761742737683973585481119597620574\
57237793042059546235332130195647192963419396986785543663440083453057091271007\
9699508974`193.15089520167683 - 0.0122998163448124600561428144829832168709197\
67239129120664001008881814572251005382830380699450543882591873000982044453900\
29040829394509813794618615117312072570655690435191305349194431305111060916655\
461505876258502`193.14450533826064*I)*GaugeXi*u^8*Log[9/u] - 
  (0.003699053694289264888688724181208350368504725666377504932730295242275404\
63153845590958365338147292205583465033431835991600299774766752013958250760932\
331795715465812641325817009467499969363715740746002520353526539`193.148455934\
1599 - 0.00371204778063243475993178430918556890731086043544292936841045534175\
28090098332582766814143565268909881810191694036311040970497683114517269520802\
2370085307359479586569597173466972668924448220862536971139758929623`193.14851\
93894704*I)*GaugeXi^2*u^8*Log[9/u] - 
  (0.000195674833060964770370817068832907598169442447696566424779442510976706\
86065192850097511704976145962572709683427386454563219726231256916264077867264\
773250814448682318650409158809029475017689368101849923019576552`193.150355752\
0205 - 0.00015272523237723803444702817967143808196317981249221131360558579799\
58599222648840994477699051162927348859251516073619864066995440893659025057936\
4509247038977853070855370931869507605262478866396676978824892920455`193.14579\
542792265*I)*GaugeXi^3*u^8*Log[9/u] - 
  (0.000253541039237773328851078098232070446331493626652251093998586487372310\
24614355186080638042513670617184255355895346375864935783587096449485412177672\
218785387778888695776767136456068261872040751443164579266519131`192.332374240\
6197 - 0.00018969809301157748229150523319956745871356540574968067652505901085\
97077598188043781319143195346811889647257514462835548331245346159929583005223\
5630106092440721639138205966924901093788282206407314159521403635367`192.31459\
247193524*I)*u^9*Log[9/u] + (0.0058840045912442791373940851100021257233911859\
79413892057900404425312363474831394475050972776763310721910312515517536442353\
40223819045716934584947942401450484799916547079962547522030328871798679285986\
572400124008`192.35412126399586 - 0.00353442319687930818745480479671904664155\
27655302684337479832067490509799433159510798375035005981689349889435312990931\
01496552434034128946603680401443992819111950758681076275332892830274033238674\
75194215921137934`192.3442389060344*I)*GaugeXi*u^9*Log[9/u] + 
  (0.001224112303680369048057140604306998822325442155967154015698904693736987\
01335298283608166010134528307177671600661163117665276870378797756096544207404\
379455354703904481939520894169341669645786326549859188947427982`192.352216937\
54573 - 0.0010445876079673888999604237484264955030387792054930346055846534125\
51881252054544460676738372350371090602971482814196327880527785327099241985931\
84904646863335008414857374857924651183437553441625633612614311082427`192.3493\
2716033407*I)*GaugeXi^2*u^9*Log[9/u] + 
  (0.000058207020640090568224938254881473145150193728659834192148333310165860\
35341774679906671198234825283353226687632876291415210222200757015850225359806\
619381940076562329742197081269148803124198327577528288204165726`192.354882108\
27145 - 0.0000277142573285756508341155546583873252031837896360699220075015708\
18254504049937095522642271826058200411307561342915324241367051744001802045670\
29417014862587405028816113576824531074328014887433419369298776892359`192.3394\
2559414314*I)*GaugeXi^3*u^9*Log[9/u] + 
  (0.000426103784636324964446199499198945672680934801482348812696050995871723\
05777192617387422880017864061293026041010731488771288013605584061263550504185\
970788394547384439599796700900040720194373541214056346848865981`193.560784975\
42927 - 0.0005406644167426440014144892905201180785496036491887746037863128267\
01324543637792934966356332086113735964871001642605396321346583974637713753663\
72369200132887356636245973180222357428612716548270242464950896865173`193.6270\
2216529019*I)*u^10*Log[9/u] - (0.00182933325731451813953304408353285994611153\
82908702653998692708369001089013449010716150931685507668776655610781214345491\
69576432505373297476976854671994562965045043815568926814707184301329535619389\
954369554707`193.71910115475612 - 0.00093088997279808387702199780257631119430\
02355905638030130165899599286012631406558369155154365195323590514077729801182\
64019274673622200720065585884682159271641343314312580550505988935269241763327\
88076768298964371`193.42570667709415*I)*GaugeXi*u^10*Log[9/u] - 
  (0.000367748802776867304965577495482725661537680656639545607858702567711782\
21016172174054182043167724707101957661782016452249156641250425964036254876948\
231309538154645200004535762335031315964972482646949385668152183`193.678538778\
25033 - 0.0002645523510813211321834991737146817799466959870171705942780773016\
74221488043732796362077627061983146847447394626568082887756246951490664948473\
42011955477996793563730797641784995083064526275408910971797313116937`193.5354\
991361819*I)*GaugeXi^2*u^10*Log[9/u] - 
  (0.000013164018737049921518199083596793624833073710547159014683412148487166\
76505795974989974406030450765573457201724327838730766919947206027415331274286\
013058485493510635196791064242002549841395538747332070753149516`193.769033917\
70685 + 2.3801608579695573636458102401527882239156953906097228072762044420654\
25303165026837801001228778192321989293622664221872546041113027003597019100296\
9980079117818992420282000201725304184955792256794062037177094`192.02625173482\
133*^-7*I)*GaugeXi^3*u^10*Log[9/u] - 
  (0.000213947926911182488053790228541138542340266038996880360083724159520582\
31058965140925113203580206092253003485346740967728476242070312927697619658384\
192497124651243685795544523006788414440987442774745607955181552`193.174896305\
50756 - 0.0002241052477915147305806037374308379670850318967254102705102133125\
57232251727303034575914420453789935697348986069356925327355384169080162737227\
93973629020073595620498358482420076617178639878985638881237604343374`193.1514\
165244509*I)*u^11*Log[9/u] + (0.000525816268300966903991170008796188746582256\
42331577949378337203186525132679111705798211561114836569201392247297890179537\
52120666953494961211316504155321379651878588696234543052597214918929455311319\
4369138624138`193.29891377882808 - 0.0002259746853668299214741416135027796164\
76419852450724800122955156278398883622346038972008582612513158455772922019668\
77747360486643007304517454483763948160479870248350096115653042934303510566122\
928904219353581183`192.93213955053457*I)*GaugeXi*u^11*Log[9/u] + 
  (0.000101024337821339587023495680736588845048360020494070052279611151729238\
16373682494854920553193942449951665916146609561957509302351755006535889405380\
017907307425712542815575369224366250041527029485759326676596418`193.270302871\
48443 - 0.0000598978569092460776050792506793444325947713641201791502349475895\
83205560674563199313671482532684392190876054604233669536153107439621423663652\
64484033038762402929332726002141214333446111122825741421694777353188`193.0432\
8814301286*I)*GaugeXi^2*u^11*Log[9/u] + 
  (1.318849195159921819066315140896134924385123388942209543073611836715561176\
37186524238693931163897621533540278044301955735644949854366844360034386561608\
701105466539560585689913549812557701757423228189173401785`192.90856804873698*^\
-6 + 3.2706020538743680231031665441175921302432083446282463332796217946149697\
20034190489203127537411502688517050594367096904043338029575624950670811734178\
83434090990617127414603775909014626474993199966817789986174`193.3030006152329\
*^-6*I)*GaugeXi^3*u^11*Log[9/u] + (0.0000639422522444456028254488331627287096\
37493891125326292802897329424378766424642477544401521519115880193401842420846\
85077571363842412046721549289914936678140962505999888996362822859074135705680\
917377094563523265`192.5539489984817 - 0.000038730293533412476902369240379496\
04267414185105819899886624422055065294663860646740160582863224044866063110138\
57368058273387957414464927556855546442580407763993916491048396947108282088475\
5030348971426976311392`192.28781606735814*I)*u^12*Log[9/u] - 
  (0.000141631895619122004528349008839905185166815770388535732745953126882207\
53301701191048174709765225357725940092153870703659302451261357139392175796874\
582428512782857265799150313238506690928823538002437956114852412`192.595013361\
74415 - 0.0000513331847275201222543664091408906974589609506057536545652022234\
72333968686687930447189730319317645195746296407678597473018077249794585686971\
83634701317036619895160671172643631191588537269547521242170946050929`192.1542\
505027702*I)*GaugeXi*u^12*Log[9/u] - 
  (0.000025554295305793718549622535584195112164054151600370792284034679788597\
47810707778929418350617833649247761009333228199488125037606638427360342379746\
187950603098625455467953016171084737391385253670148079607309556`192.578909058\
94703 - 0.0000119439594276331353197905641928785656575558194942252457324540201\
74073767647858666717133547647863980265560289311516187158798007541808655656434\
98940914401624540242472529184832122967340611795388564957894471632661`192.2485\
934692146*I)*GaugeXi^2*u^12*Log[9/u] + 
  (7.277825079555038508149354843606286091198574901032470032226986038114806938\
62408323506608671544057332230949940750041784383828987718668569181259965503981\
47066752493082942647574896069252602139244641472801678682`192.1565767977679*^-7 \
- 1.9958629991569651289776339566344619504122663125625615137884331077544280077\
30603690977512703792600306317381065969869099009265046812023440546603977860597\
86815642425037404213143355485363926255381147823665536509`192.59470591149122*^\
-6*I)*GaugeXi^3*u^12*Log[9/u] - (9.784990889993293070143497153982937063495603\
83744908192302517458042896397287829371097492446460082749269151998236066981419\
92917304782672673541380931745057875152628207726072614669624283250599771108663\
8249893816`191.63507227038835*^-6 + 6.963459740757035956216638146916514180824\
71668557874220710809877743677728187229189295737692943567433634350463427505996\
97733722691084997264055267972250343206837512537511272882587903099061998814168\
954225033805`191.4352540616032*^-6*I)*u^13*Log[9/u] + 
  (0.000036334363781449801420916405978419627738766539911165293090837616191278\
65021703706462446738411322479344995036467882783699511932898931273823035690669\
691029047753985109612124893000010095027614387373218201816743076`191.704030843\
43587 - 0.0000112909806744975341704524087879213576129419806982455638553432234\
37612239074082969080336856902475612630967572294585484295671602938972800276294\
61346833578731886206223309767414279337567421228753013270365703119365`191.1964\
4494745313*I)*GaugeXi*u^13*Log[9/u] + 
  (5.987725956240309161830628702156878085268795766530109863232664547985098236\
35302093522121322282393879683266149495035141374226077696937103296257796409450\
738697261224689978835092529331924834225065311294584314348`191.70024511250466*^\
-6 - 2.0380443944938528594065248799895252314965181288051732135776830546229948\
07899200310649944289928730942423556368541471889920192796311553396289560218427\
61141796892378120255126979798964158692936529712943973548787`191.23219683695035\
*^-6*I)*GaugeXi^2*u^13*Log[9/u] - (6.0990673792287513775082784337742378792360\
38772388279215292122768613089937849837889845850007361468051717936639119053683\
41671978711192149370395025359425331672094889474494846108914898387524085347394\
93518618899`191.48132446647318*^-7 - 8.74971368161829083864613726505343921284\
72431169530601349977137438747699989748142195296433868533838590257605592737185\
30708858136444271880936817712119596443939756340872571414038475975521180551026\
2541478028769`191.63805487699824*^-7*I)*GaugeXi^3*u^13*Log[9/u] - 
  (1.517400467517854669283865039320269711153483098108472324340124726019881556\
45286785795782465933538384814252997108221186018229519708649892331464894033387\
722456815358395230536952127776400423676209104932832295458`190.71639053713292*^\
-6 - 6.9470799006456158432759954384850347055282276324904261914166579975823677\
09097885665069459016049111739245210324440894187430869490230113576845019803429\
67759510370511739041007685505152474237349395814526204534412`191.3220620390863\
*^-6*I)*u^14*Log[9/u] - (9.03075613289423535129538954366821322018625157861875\
03503465261939834104402111943541989034880475020415499899144391321404615203452\
59220133948337131013781389183398332351509540350018120179709785554665882312715\
69`191.370796038885*^-6 - 2.5307632237751466537556584823078149608315818103593\
64190453774530341415587763060426876300585268902233998321258050072100367762023\
37880976369088767396062962680240674776834547909296321195971137917690392173191\
066`190.8183234389718*^-6*I)*GaugeXi*u^14*Log[9/u] - 
  (1.305165434982773440659478399687688650036423739750278989917197192984638832\
41394657771428897161163766939882210481164546125195119021805818402289740505925\
73363808925494968413030314932771655860000537219333406364`191.37753890014542*^\
-6 - 2.7857704036523171079477300913447398334921583753012351960432452538275036\
52323715602058104852750655137052594567756616060111172856495717731666522614796\
099036006792644786272832138485062774898467025048629073602`190.70681865648427*^\
-7*I)*GaugeXi^2*u^14*Log[9/u] + (2.988771592361101110695820794892046354961196\
87389815193896372781054370542003761119035260789651281849409282562204271466330\
66537642558192645482242494796887086850960609667934191658532682438185036562240\
001745078`191.21748612313664*^-7 - 3.2535221107278315976064450706968560752916\
59144589611476295874200443362682541228201696025530106086272269075644863325649\
56251155772699086368126887501519551393197671388873567196530984421971167869264\
70444771045`191.25434715896117*^-7*I)*GaugeXi^3*u^14*Log[9/u] + 
  (1.669617094875656209143091289488204240212818227534180868343721478376277013\
89568246585806615880317390729336728794307929154073985259596166699955796500255\
101486836959596860326944589373028459349502351403565378643`190.6442552931535*^\
-6 - 2.3376509987543955842805400518034880100457594098268190817621141384101696\
18310003706490834302854825113223393453792312006077983392876750371862835415694\
88199840497806204842431800603748025543843847266388648312481`190.7329613626618\
*^-6*I)*u^15*Log[9/u] + (2.20443809277363116461900878226339100835238674099506\
72534970672624202327098158335567156409450473369438549153792049813241934918279\
97848592465149984567965237404551462550970698898704645651088060063330614716851\
79`190.8643896225262*^-6 - 6.003209840563179387884480850037362671086051867040\
88994191065175905715827007198329396008446603994696209541439615021381822830231\
34238128341157265904692570015388083828479629893394375369013546456338402689955\
455`190.29947523974926*^-7*I)*GaugeXi*u^15*Log[9/u] + 
  (2.652572658698467637649236531636065850551770109677085455046303267801810748\
00937027812233068231482249711975672255196597176704330210530098792129222732057\
57101848519082415590896838127023211576070690863544099195`190.87815092496675*^\
-7 - 2.4019327172596233580332479224353928999316579650130270205769786480360148\
34913134188568861510531504757330170031731211333499250472147929040662871059031\
155695882190056317149124635548716193653461158264649154743`189.8350444739458*^\
-8*I)*GaugeXi^2*u^15*Log[9/u] - (1.186692647261260498158595429148205012386951\
88188882278053859503776968533366479799168360284289619037010162705867557383440\
72545698759655759704512726635141728314202102338470129115361418537463323595993\
199227986`190.74839712678616*^-7 - 1.0827831178941382382152128888441560215702\
94649974306828736140920928477727724628118238872769509870037296964104918223728\
08048237751422565869112913480638033305049961310996722500828640330439712762683\
23933972288`190.70860035118992*^-7*I)*GaugeXi^3*u^15*Log[9/u] - 
  (6.689198430690135312004218746507372191472995616364142135463620893414902349\
37611767680478787109356461695575668225631351744416849944543178506238717642404\
34101665526309115163824472675526244618850629230527890333`190.1297370800323*^-7 \
- 3.9860397496860295880258343010485328807585152677611613546580743852863812429\
59460886402610063415553663054892799846076986475459287600267436230094315143150\
2257047507682801614139395255940690069331627857954452574`189.84540223274652*^-7\
*I)*u^16*Log[9/u] - (5.308141781088883236305434894138846185375906957898815781\
97095714750307638031546795545452031317392735174846050216044410476457178483466\
49456768494958494926871404430390631876921394038492900393443280533247567608`19\
0.17928225667367*^-7 - 1.4885619939692709524210482088949302721087439883967820\
05211443045017118017298490701527560347486470226368918523864627046639188848310\
5685641186299004943869398880034362574807886039904577616671833166622798145194`\
189.62710666864135*^-7*I)*GaugeXi*u^16*Log[9/u] - 
  (5.031736916760810098652260705380296425970310092110500749513893957061796305\
33981195520176807763511481125376694053773732082954281316568929954218829962084\
8537489336787797827472594149860906855489415239987913683`190.1955841253204*^-8 \
+ 1.2621534931750184897072586665042992849324754543999061423386542626805023790\
90176421155012231205279015084090030882850687717012098920346390935466542944007\
34757519199737261336543707729113574384012310934185187`188.59497837287643*^-9*
     I)*GaugeXi^2*u^16*Log[9/u] + (4.1382594780967903516118411030716878548571\
17094709644646961394495965079769989547910077662213325201691019358037118151336\
45210234351217020536405016449076649508388010855273211129310468792797280523776\
8997501314`190.08856117399057*^-8 - 3.305481293672564777715144809012871594770\
77649184700623666783036339151855891645535869823862771151391568676957899088645\
07632552605512153353606599663864173777653997514382780464980160781390066691079\
16869948935`189.99097815932615*^-8*I)*GaugeXi^3*u^16*Log[9/u] + 
  (1.808346258886961823080550368722044404378131616066771099406018576517619996\
47434143935512309797407944936056453337039587963997674431023055736353173568614\
74105268036744209018233973132168201371763951755537868821`189.44133422253682*^\
-7 + 1.0721689251260217029959369012823747526904037861861079296565247473780589\
37538369079980288490240964781437182256695513642971518424870630424146178662771\
96152703422436078767468671761953379022316798998641939589`187.1530556627265*^-9\
*I)*u^17*Log[9/u] + (1.251104803334735002670758944121961099282795914823209517\
36654263431679315205928790157104276442660314806426301865095626943294447760538\
74891816498690910595976880572185514385473136075326678716207471241204845884`18\
9.42341650473648*^-7 - 3.6700729416098330266748185689277521237550282324460899\
81159460779650325638534156819923445429535432767487491609342210076323848063494\
818580434272464667782693367862623730726481429210729761359327701119500868555`1\
88.89079750907737*^-8*I)*GaugeXi*u^17*Log[9/u] + 
  (8.923604056313281921862027648320393888294590687732995196330920152178249961\
88004687812878541244770685760730972895740955747966104781913255198247060510601\
944753411858115513794923597875640306109812288472628222`189.43747022321645*^-9 \
+ 1.1968752730293985443824518315944342936527083116082629647189094634424481148\
52197171284117699220692308398064671139769219052854653833239316666215569786426\
0089549619926699681988146549512045790175228293306998`188.56497882570687*^-9*
     I)*GaugeXi^2*u^17*Log[9/u] - (1.3106265439986522319300630896697524241244\
81769019704173805021898854880812265944934373413327031160783077014649968584917\
81005187964798979694661535393328693316597979457073052874066235058324580388611\
0316561505`189.3515150276488*^-8 - 9.3813278966314693601942032744742890014522\
20685481144259393669716397811249564320902349032943406944333063229832104700040\
71654804568311348621484652592702138812606210982345095239454996504244967772805\
488130562`189.20630038392335*^-9*I)*GaugeXi^3*u^17*Log[9/u] - 
  (3.984361070361158475862317024081820243357933793968882274066799063097301277\
04857124839764581848145416247311076623232534029688912329695027171958023570350\
3941802576131030554954870894945880765627334482567910571`188.3832601883877*^-8 \
+ 1.2815607062728745722498148830038566540673693309336945173695280810271201813\
56445424612747777787930169158148889170734813092768499296235337168958432541367\
309818984047326771385518160543696859835309926402019185`187.89064068337348*^-8*
     I)*u^18*Log[9/u] - (2.84055733384630356432769982607865556399490145587839\
78266465530115714082634551290025260885185284272835676007380374639145952303654\
49260914875312304019848534568449759597534792408803394725515666586568720590712`\
188.38553456269582*^-8 - 8.61396843004160956847153031719360970713728674483173\
96221055389090826230840333043225000468681805660750627894306338088533765633175\
6371566448213945225265294491958780408100283427979943294753154293651399921409`\
187.86733427894072*^-9*I)*GaugeXi*u^18*Log[9/u] - 
  (1.487020126041923330790842777456546372721358184470845675411925372271952033\
83822150501669431867563588173165406892831656565747930939605600153994515435124\
066641088881195465514100894458200346957157004265408689`188.3922088608612*^-9 \
+ 3.6091379287715920542141395549719373622948602456721357334214198575132443973\
97045856636153838812390849535970504121284606469466589856614786377194750687566\
9447306865879023355041443335422079739735039065142299`187.77729549396014*^-10*
     I)*GaugeXi^2*u^18*Log[9/u] + (3.8370386669698768143391343237148889611021\
87167405285361905807412481636046392868707648825120241112066560542685790931715\
62366422589629555894177591080527539329656280019899635545334334178577984429259\
824950987`188.32802598469434*^-9 - 2.4957343647221085286469600789937225601748\
98710872331051220785280393009231280624928447035019816855865108710434280662910\
83536565297803466091686310325534440540721659960111840165757236820088944445587\
887290707`188.1412281679858*^-9*I)*GaugeXi^3*u^18*Log[9/u] + 
  (1.250340199970952642278841935900886147853345540124361496647600364091227618\
74395653576354172698312864309242855067964046632689853521760401642112193783399\
0980002157970248168767094780507060317870326505293736243`187.80303061037827*^-8 \
- 4.2800277508098127815265002370458238934027774353539023965731727281891888642\
32754384718060931374468529586491325721094169701093722099732114601863232863442\
60256655235784653754930437904524238845400741926517821`187.33744900077292*^-9*
     I)*u^19*Log[9/u] + (6.12372601496854233024360496272113648411909467011740\
22576995165278418866611710771284144010047165761719203881809697659577602786614\
6392886593783997385836592491597760774094496119485835022036162980542993352555`\
187.80714282983482*^-9 - 1.89952097357475798191945018677269913557245992936179\
81838522700238104377450831084915196297796473537212216616253490812812575328592\
7472741270762091660313410489091736106491683630602032771261127755110716344174`\
187.2987711715678*^-9*I)*GaugeXi*u^19*Log[9/u] + 
  (2.352569354019897700754892763756769306743792256668076089937210764958949087\
75609676285465192221843111661164767770945530368324818561557899224359667609131\
16907988821401236585248459658166333673778481416472717`187.80063916193964*^-10 \
+ 8.4675168711328727035479133202927098511307188085303092998098689929484101185\
41444614267660402299510413266135777418118661174902883085501223558761382274538\
054929731116096816606855241273681263319492403773066`187.35685279722853*^-11*
     I)*GaugeXi^2*u^19*Log[9/u] - (1.0496867643109647597905879377155764563426\
52027640933976517681068797178932053228251102832501156881395030330847095830232\
79687139766114208888338143986945168375099940392378014982100458269145034652468\
780478732`187.76105330897806*^-9 - 6.2579873429187086621416120091817255758405\
51364498100057620748835589574905018452010850313538151429953794440373463538374\
24932071342352001991501257836464894990462875445624420740481486753467253960061\
63404564`187.53642826826766*^-10*I)*GaugeXi^3*u^19*Log[9/u] - 
  (7.301891148986458228990523136836038476993894546147350366533143612551699139\
67427516822463941564440978818263131919754584634396683868063112208293966823954\
476584970153619699802967651717985575394332551686217546`187.67229746075452*^-9 \
- 6.2143746250968290115760257532420486792283913484336247301606981409157780940\
96184357695233491037174765792528340910723991721387925754438785147617753195971\
9966019507781497256086767758364805954895286190584131`187.5369058697287*^-9*I)*
   u^20*Log[9/u] - (1.2539259796129872550783986365788719560370223410403842611\
96360882701511397038485993239348588587033011593456191713534932684287214662157\
918845328487782229608304993886219800184245188532111053854253826952922`187.769\
42654951515*^-9 - 4.013449625326631462347186659004021523251104461573497282463\
95680689123481172982394767654065916880046077914621893445839362575807533737480\
78816086895436525287240168893980469598693515405460140157720971089891`187.2746\
7246537555*^-10*I)*GaugeXi*u^20*Log[9/u] - 
  (3.578485410094073646931991809005523655270657905899923984846304406627282096\
93700451647675365595231264140409954452751052742404195111949764266452608394782\
0071216972383941921525017769202129730759158908184245`187.74413125089373*^-11 \
+ 1.7481449117723606771580296382551304900707292139313574797454071939928140934\
20014391621948155619937679538828340819289596094539710747156056126242285908900\
166615232923440566073856128074707484306880103804534`187.43300943046762*^-11*
     I)*GaugeXi^2*u^20*Log[9/u] + (2.7029556659557322256183545286595201239250\
09147148279103458394871517549828748826107697815824588399055165044998496647549\
57181155766730419238007465401266636732901274118995515785616635690470190934796\
37523372`187.7333237730594*^-10 - 1.48503962389911771183414430405286620186708\
19693262746892758373534923392128524990301168284779629447297198055428272012004\
88926784210079402954752078720000842516861003150824754697648895779270627863861\
6146597`187.47322289230115*^-10*I)*GaugeXi^3*u^20*Log[9/u] + 
  (4.254604917654424040132656732874697384614811001936397903437721452260724264\
84341847701829118831298168353138250419725030064560512195635327183346654692732\
69220466513204918735916576918769182198603326040718341`187.3051366944127*^-9 - 
    3.28419904740755201556507264723877444001162964220977489856133961995543226\
94573400781444430349412103226213736421439209927538400373158721042020763890978\
8953417712152095465946758947808990575006231304617442761`187.12996489974893*^-9\
*I)*u^21*Log[9/u] + (2.509796687662687346119270396327750544726195161859577512\
53155067258482774065377426188542797897046671418104705631005738234357716453250\
91877779437220978407875848700099371539975012805764667081608092482848408`187.3\
8325740747666*^-10 - 8.461339367132199867781512128565021528916732012764883075\
39680420036978786862830270519324434988971962657444713130723534971211106641757\
5124107347089865223588390241689475265547871123978086625542037094501978`186.91\
105797974703*^-11*I)*GaugeXi*u^21*Log[9/u] + 
  (5.243491677775395235796287090353496981420099521812093028076837881175471661\
07126902438754402800389520162692118400389928984896399122689907306913078347354\
836628034542350452261529277442279812948368397194229`187.33720604435513*^-12 + 
    3.21844787045828989017004067921322444662784612690952371377165602058878645\
43753689392921790016649854387537174491161357468289543331835666906093183706359\
607958579004004196260477283507012969861251705028793`187.12523194051423*^-12*
     I)*GaugeXi^2*u^21*Log[9/u] - (6.5861395462239274520438259114110081574452\
97801378417956450831882653799980951095172443812186960823881341792694826254481\
92608407232460559704410462720461326414402353562040561646863045578394439709703\
4169536`187.35677707546455*^-11 - 3.34594452865999394218471029232808032054599\
59312972128957465934364029379815053775567109120795374035129223527807041051332\
32181725611420021981074637622153937189784109515841196983000560191346633714692\
034196`187.06266488387638*^-11*I)*GaugeXi^3*u^21*Log[9/u] - 
  (1.972990865149342387753375522082531100096335991562695499180298252552904036\
37792283206070947490327733687553809595992554065971684814832720254813712015625\
140860647369690704512308731543535953891047323398515577`186.384230872243*^-9 - 
    1.18967181031533606559857822589149031887680193433177711978811925076195971\
78905011013150953295997340959478067507093240970257870318765569879687429389078\
9665225234345647040939597819560687460604124383903593614`186.16453296869793*^-9\
*I)*u^22*Log[9/u] - (5.185769385098225590878938862063502713727604980995095106\
12748395335362513187563076278000466703640479225031242258005176663829433975112\
8098117201335525060165461116224911780813733006779131632631936991770023`186.42\
612250739097*^-11 - 1.8286151157193937992150453459468819395633061072342380051\
13912749279674650649564244057393429797878200316176591386390177327439550749839\
343991749716418448170548513537107564100017569548499965864013959007029`185.973\
43161333362*^-11*I)*GaugeXi*u^22*Log[9/u] - 
  (7.200073933593577196729880970121636992025724898281369551425630022701042527\
84718257954011096244438019629479568015065822935495928746188345155412747415128\
92939103779815385902890963919154712561402850364011`186.36315193866892*^-13 + 
    5.10437482961154195674006243359651086495623063797190002412999460604990367\
59160033023228331916115374261249356118145432376234802363852007276900005232386\
595266039174908425140144928262151644327090589255526`186.21375754111938*^-13*
     I)*GaugeXi^2*u^22*Log[9/u] + (1.5247111755052037486903739858184416496238\
82612590330637376762619792253467839788978485852728105122570318027550384937933\
83125956748744814111168471605328990162194563166587484974026472829728242607323\
0806329`186.4081084703282*^-11 - 7.177375003355637257446826526984792386352052\
13155811619183827337567086417586360735115804287355703359934988513195817579712\
76914796814903974990424328242001589943400376347003816529066572753239184441043\
7173`186.08088652465366*^-12*I)*GaugeXi^3*u^22*Log[9/u] + 
  (7.405945046776368286961433511418575219085279563693504354512474094361000147\
54237975122611745765573729886257013632560148083375946471363651397329106385905\
90470190842983293686275186479010343339923728983947988`185.55355844595394*^-10 \
- 3.4958750493731200694818715363906639796446279417563775599450239795013806505\
64056305523106046490475926162372171684905586499178220492616986980516534850324\
8701064277670376250596799529994477619482250677827738`185.22753386231338*^-10*
     I)*u^23*Log[9/u] + (1.13907945273030804947651736811438402035012376556144\
80241388327464642184948678456267998505531092518288532013329518137131768624408\
30507716010349714354879856926547957942486205629539456093745515672833637702`18\
5.57251067446208*^-11 - 3.956029255046694165942438940162066176178383054598222\
52812920645085249929101452386393559592426035149571026756142890915209438623796\
84491115165892676430700523942394932981589571634234228947411910061996546`185.1\
1321615111504*^-12*I)*GaugeXi*u^23*Log[9/u] + 
  (8.687695364021327314563507829551856287149697029664318838714251260447028932\
68754054747059523837656910330211300478138001123620958722542208152813311274003\
2191429626675321671046407657011750688880164072059`185.4974620755299*^-14 + 
    6.63497015508540593032373873981947487229175078075120355987838289178184720\
79765882461562525666770431358603812504187147777387981954788861220667285029386\
440848588210281454906859201587123819205953864712`185.38039646534585*^-14*I)*
   GaugeXi^2*u^23*Log[9/u] - (3.364364441562303972600863070411074443528933662\
98220276334723012702956801577711341615503603427453634822544063846651337486669\
33729208488480237409784148094641339947720055541620624456760143751709776631372\
6`185.55933632929015*^-12 - 1.46923159488592057781225836227587726267967407306\
32767654534692562165428778144626521671252942302666427853567395415624136504805\
4140817999489190613723581629377936560752370733967554363234863085142272084537`\
185.19952355408023*^-12*I)*GaugeXi^3*u^23*Log[9/u] - 
  (2.429060211353207356943391399352016220696501811189417556638745500295550915\
47927619992278697672190281384991392505273763287976420992010196389674121974919\
03760588466805166280697497014608565989845413406020847`184.93125421709786*^-10 \
- 1.0104871629158391689231951198111980082954867350874584846117266822551493761\
92166774229702422689342936820359453769847186817848587027510842731688381634131\
2369807155903365366112611979167939890243467674157705`184.55034673757336*^-10*
     I)*u^24*Log[9/u] - (2.51291754668232331308585198995158289889889481853647\
39258894406053957517612790227278032494092184425976260878937780705843545712218\
3487722888343056941135850229037972246459525054313563715976803314219584524`184\
.9449522611456*^-12 - 7.99970829867410243311145740070215318022017628260792911\
39142710034820402347332565697169987488261860953863512939789986519405780931498\
332631214638916914680577959122569975821415343195972921240078571550682`184.447\
8481734664*^-13*I)*GaugeXi*u^24*Log[9/u] - 
  (8.612762998520127900398337649930119134480070405963318456796830760404095147\
26057997742255502679344499215996646772066408691218301293551664354035835915425\
373349779412629365418764872067590144636256535225`184.84952655824657*^-15 + 
    7.25276976809720960388633167925279501261590326059786973898232510255697878\
42379184919759691007438040772968339932914318586527255218776317127096947622381\
3191322603200667050574613322651376213964829320216`184.77488795299075*^-15*I)*
   GaugeXi^2*u^24*Log[9/u] + (7.094740703574547361108025956011728560053372339\
12593253206402840080469212986071336639260048369340194610896936379306474307677\
93972767313157917267335964122692988609568122021826779262896392537464604989685`\
184.93288514112686*^-13 - 2.8755843666577600058013031743886362128259824105822\
40727018068173954105477804590009985813125321336611806691718335501415088432856\
9708644520690329800461994105263563138657992571883468924622405664914752784`184\
.54067472737552*^-13*I)*GaugeXi^3*u^24*Log[9/u] + 
  (7.982883880447558317917394827302453804266703937719140952699416155869104447\
01634434101457695546356068993419526930824056955648442294278334036902337812065\
1734249943607670446370438861511063714142545137287244`184.21972953691747*^-11 \
- 3.6640346711863434610057187369138616628129374724862972811699369754409751998\
06487330877501113685788662875729310736990699001226265860836714898083181622446\
921051080428999864133903177679056695474761403108717`183.88152929943388*^-11*
     I)*u^25*Log[9/u] + (4.91668675693980174136175447717700775073129769375172\
00768929438136513038104308248086576957333037275210559234654038814675697423595\
526052697213524606536149126459885588531559347346466657270421767173720909`184.\
2445627354571*^-13 - 1.389245155827492276949600621300964817358990173546441502\
87033144611671691100320168762303358018173232237166015820222931530700421194702\
09607755994562192031313134201402659510695263998720205785129501330399`183.6911\
6458165144*^-13*I)*GaugeXi*u^25*Log[9/u] + 
  (8.570305673329921226323882246186106567877152351575784498814556992037539063\
18555414435275420139917776988784572393395042895648535196789538536156507856915\
97384006568233089805451479160452913584402315039`184.06427863051326*^-16 + 
    1.04156751854198230528282455288430731085750822355753857623521127185800355\
95762282145516861094830015051040691003580945338969181349626395378264593089391\
1827620465941414926404632770963942883618901172615`184.14896974641212*^-15*I)*
   GaugeXi^2*u^25*Log[9/u] - (1.433171171243244335482942705206671925858911107\
92816099680950758007605040290940387802845765449192614894829720834002544604339\
12008028416584317319941945634920808647822283452226279626819848115488507989898`\
184.23252234447887*^-13 - 5.3892684194410411068808453779594798819592008911525\
44899656579025742427471391639692874949168902476875078088400886529398941292034\
862176155093433531403681243426245208287339053315117775572959363505989945`183.\
8077540956172*^-14*I)*GaugeXi^3*u^25*Log[9/u] - 
  (3.026830950217380741621849094596217492635570903751451393679160931800078355\
80713335415530821998758603069051037249753700830431454329476951059008867924750\
1224296774572487081448593449312289045334603244397521`183.2312978614982*^-11 - 
    1.66034685293172399918110020743229265884629204958932723602238177986340554\
20862798668139472323952957700165131101723641593339036549233277447460007731290\
99196734908130642676177757378286416454792143991528226`182.9705085187225*^-11*
     I)*u^26*Log[9/u] - (7.22297208859040436067040241245488494411650354240381\
17795311273600696990476013356874385037397271914651305621212307300056842729077\
59474813270162610619246704076091695640212302669291123849685390061437103`183.2\
7427391867246*^-14 - 1.873975071940754635650915352034072337177670055128708866\
80207829545558949629313189005204695427206993962639874373981042698274152356393\
7997127595809022921740415580873398215744728850715618667870945585576`182.68380\
382379*^-14*I)*GaugeXi*u^26*Log[9/u] - 
  (1.878549457298896092657069705900716786849670822144681270668618708142107156\
28733255590112636976501243735883533203607920684276889061676726359562370156217\
83801506181050488207825168170908924725464023804`183.03293584474577*^-16 + 
    2.81353488382847446364772062722189602842385181447295264908690192342013969\
38443410220073938957750482437121892480786509556463762955853486700071369094853\
380286549468665633257593247844789300336640312667`183.20836551551375*^-16*I)*
   GaugeXi^2*u^26*Log[9/u] + (2.779080940932639485965936027295864980285591939\
52925399645726835216137472447990639940346837752548482486240384454490473962046\
8378029142697373272467476332924756841386173336973133368207853595301305139447`\
183.2635375586862*^-14 - 9.68340129890709198516744213319503897015312500829184\
93026650949769473281311482886283057616159093828131743283013333456365042609822\
8240579079263149287070413123028414799067590461790865934791591322303215`182.80\
566429309735*^-15*I)*GaugeXi^3*u^26*Log[9/u] + 
  (1.306547828503139694427282430640235344775498068761823868728890273886512436\
29840282726007363927627244562591524221011715942600900461996101384463124862930\
3935601372198047111256811409749634357245906428241864`181.97539305566144*^-11 \
- 7.6633157547738607602427458134353948900694731101675301732385529024164136256\
18674718797221783226389892405419342649315193090033236811424214678533318735885\
74117037380713284672434896446219349870500961963578`181.7436844635273*^-12*I)*
   u^27*Log[9/u] + (5.5210092949082794326009332044049472389810573149008880174\
68403480764795510716260604817933771172739352884578827407553889248912887265641\
80621479067151054600927133579360890849593046234796589036951084803`182.0193189\
668259*^-15 - 1.7272642791848900422576654249618943612404854151802622655796211\
18802673775231833053589179318600767242103044887734211807027429164695613128706\
3543006835796378580323404912166053789161982175674210141728`181.51012814740474\
*^-15*I)*GaugeXi*u^27*Log[9/u] + (5.46931738480825233966458369971657436330882\
22644623556105830991624774864828824896691043889032295396000695708901603155559\
66063029723923541620110481251775156742572568950816672375501765504354803178224`\
181.83031819106102*^-17 + 6.9645962895249644201063696838752540656890462031046\
35018714578516318575735005298403122543438873623598721142314822413856001189183\
379986417086322259071318240007232315087155546061123004951870368322982`181.935\
28101195372*^-17*I)*GaugeXi^2*u^27*Log[9/u] - 
  (5.182962197306730321635884273334863974786336906356298134472718732454468460\
83898298463023379222147368242093454382721184859551597490451131949111983012562\
615258008524846859960054886357399786356927989412`182.01814575738808*^-15 - 
    1.67004572295954384085677681589542236012552023360662664249969170237265557\
30134273107760629912466756880987434305016575901922292795980478807371010584245\
9512687505865942282258023844835503839138371243386`181.52629607766846*^-15*I)*
   GaugeXi^3*u^27*Log[9/u] - (5.691731023475300931057283195976908759738673864\
59239868574127374228642420470345714100175596654198243838194303868375924039233\
09972738542940350101285028532772102211757679991603663290982388907723784056838\
2`180.36942724564906*^-12 - 3.24968282786831770667778272808948330987284863492\
14257847860127697261656797242236324402048642187039599992369658201150557089815\
1876355053814265690512198102528011628375948010824637530056558239200671142967`\
180.1260238528819*^-12*I)*u^28*Log[9/u] + 
  (9.832408588657981419247926037378475777070732514483123357931535189670262060\
34078482624423780502730371977421911206052376139226581198240208240442263522823\
7606010095235010361194861595180176285322298702`180.13085151830307*^-17 + 
    1.69683037702612812963541597584825863935507806893355188748196109634791729\
72051046101116005898812577905750890474590542916162525616244797927214870863769\
98424248822487765499858983166141848389989007422`180.3632860893755*^-16*I)*
   GaugeXi*u^28*Log[9/u] - (9.13688767857030574748188377587020902136866975510\
50906275560898923296252816531006055991470852012061682774855130609897568865236\
6170939832018764775013245130102865295089402240338974829713975780371764`180.29\
564691542242*^-18 + 8.4855480692461289222409655593669699468528135560769261440\
72475037441976627296891598098851594573624145209373780049704158970254786591795\
63610256781877138425833672587690882290822554354044092546426737`180.2635285273\
4973*^-18*I)*GaugeXi^2*u^28*Log[9/u] + 
  (9.312298378508757604620298018719481249977771457435383057913198635334038055\
68944427501537297038896996109366735887459398036637354668199086855539408090301\
52293164933988939718600280889173980844215372484`180.41230412832175*^-16 - 
    2.76855816414889979622410170868028939422766671518698237822521945313609608\
42055807180025994428979896632048165804401835344866653123521935976046778949413\
393268564747050130119242494313963239336856411313`179.8855008973761*^-16*I)*
   GaugeXi^3*u^28*Log[9/u] + (2.336602547203138277005090861921376632446059738\
19133181658133102318029818616338588315575119052845362938278410368313009221545\
37505546137325696594929514542903305794885852373381658711103201207455163008322\
7`180.2771264896755*^-12 - 1.269382383678950095317327611546105730949530341279\
17651375967152220447242594990000140922996442221076829292840895678556301233643\
827247188371650558702559955191199253521099365131930999596171078422171976847`1\
80.01213411081812*^-12*I)*u^29*Log[9/u] + 
  (1.981863098255836387482703065059004553737084905943560144331029148509312053\
31297623641422467704712685561857552693318844607621987617190871429848615871997\
89520845979132103887228631414415734056332857625`180.2953703916054*^-16 - 
    8.65611016064559328463564531255241091704738759587357600254900563303058397\
18502938461697150545866887857061678880265869953943048592808027897313038417609\
63124911728837789902170571411650238972089558961`179.93106315105499*^-17*I)*
   GaugeXi*u^29*Log[9/u] - (3.29491268258287452161532747106181513323362034248\
59814298546149647154694596903360310619767286568593120005289845058219946775305\
659663689622777124015201671136668592316103179471234616924680307647738`179.780\
32562472114*^-19 + 1.13001121032117794162677572174356295232764348622353107495\
42367149621015606012507753814239879035270649057197417109551996121447710464912\
4854778336786153346639908102236290073978925765720355777124595`180.31556446667\
696*^-18*I)*GaugeXi^2*u^29*Log[9/u] - 
  (1.614076428276355803371865060340611239436766498470308866102816151147600294\
09188228610780277324899143305572051891668117312516895575660020816101288550050\
14340086663622330011545899336844267973082344782`180.31758550622536*^-16 - 
    4.41940354503876403238316397800511319233413236184318147602170419677171045\
46927328614212077629601883062240631328408125347965905820520174202325873014323\
81305404848759672875077295935856957681736395441`179.75502507075197*^-17*I)*
   GaugeXi^3*u^29*Log[9/u] - (9.073997037749513993231609520515913806835430835\
59795269728803918890598111134397621665642237627905188374638113375311916219379\
86110805896852686840227969775222008898866767198439646550339569827688694459129`\
180.07565063657296*^-13 - 4.7890241958640945696361129656389135396447855493317\
47768588072962668859705454202683451603768395033398199198230248443307146278236\
8507560167333414892358949303442931998691050680230261795874442935240867628`179\
.79809903467978*^-13*I)*u^30*Log[9/u] - 
  (1.820572019497887147642997974322793280826002876635168789655119458655985431\
49228290718771476452601282386794516068544545729242880744717400790870772664372\
08341223033792962148536622582919322445023726463`180.11788194460286*^-16 - 
    4.17449685465191160372291020428949331986167474182075694943013006667242927\
73659833672090956149446809738930333977991351088019064693713643829392895493947\
4911193403688683077747130014884046871503866404`179.47370983821264*^-17*I)*
   GaugeXi*u^30*Log[9/u] + (5.82154856380113594881664636142484855897711928303\
13136693873978514283427099906423584415301411566243285788242481021721337688748\
135279915130108814845516571932324231135000789999633202513029178124049`179.933\
78381608542*^-19 + 7.02758464340419640029574221684993586572226267963025998410\
29158531351553208038427503789420138597476837550973275684452137362283029114926\
325012602297462251915453080162294836579679130006368733476154`180.015551376506\
92*^-19*I)*GaugeXi^2*u^30*Log[9/u] + 
  (2.701608407948203786302337674461922977781676964261326002918938859835509956\
01239051249653640880294626867480564624990207203804922737528353549315026905708\
0315473753222046494389199266767543575663049369`180.1156598196484*^-17 - 
    6.80264789216058693452603365006052309356949800379336539867980707541613179\
16717181179818512882474937147131024880683022042559664293259811385029546319633\
7519090002904626660148467465107363702949339458`179.51671541268942*^-18*I)*
   GaugeXi^3*u^30*Log[9/u] + (3.470668030992448679029326159463658551031775556\
56271792492940515912582581617353682074601082989863897330492716834151354794300\
56820749779124757616531414855156688702821670244644950002817121395274174255967`\
179.39352688258475*^-13 - 1.8407104957047243653657061425762873990351041417246\
94274162111605969223065952024690519892378294646195838477731937523456922963104\
9763941339458203132316671733547950743149048890145839235976573120724621874`179\
.11809929580966*^-13*I)*u^31*Log[9/u] + 
  (6.088547451380911004521411380961938364261200965155524019578180471575314930\
74000864150500488818767171875314497363541855147537447874581766002970381339940\
9147530395877263294543491655699332564506773969`179.43926265999445*^-17 - 
    1.18599708394201131908076091952473749300917512122561853215371544540994924\
58246226437442846328906368807784686730372106839807114534780133272856267911793\
16244879733569874819082524848381020834741264599`178.72883258612637*^-17*I)*
   GaugeXi*u^31*Log[9/u] - (1.22334207630661112664279431150448246706265638486\
26164148545633006936266127791316308683451641864247075465574739796662039725975\
517542302767423361609901893040908270169299731081736855633507952426911`179.336\
11589139713*^-19 + 1.00063271633272631960473284136635440976930899172299443822\
53150122520662530010022053787489209495995746746825071363753320775546183888615\
11631503736966714718971092226314718089514546452486638339951`179.24884267635863\
*^-19*I)*GaugeXi^2*u^31*Log[9/u] - (4.370704139146100017016867030333820592425\
71738796106930712259588532240922271693158919289311859845033140928884022581047\
62101987787765028393834780087089345725996761376525193537846189603120357602610\
2`179.43606743399155*^-18 - 1.00933479767686512032082994450330208279023932602\
63535814256194667102294766240955602456363133922854246547280760785702948892548\
7320537168418862333477887105847618865312732820493186470649250945618924`178.79\
9551270868*^-18*I)*GaugeXi^3*u^31*Log[9/u] - 
  (1.359929884632800466674932080384888398648978860328557809652836941613072303\
62309757498943413676202126695974348962318910294447152795151995801289370463704\
29496419477260172087612566132573439785390744975902`178.34331698901914*^-13 - 
    7.38364971568966152449211935671317075011401919752087191216768923822161289\
62736549055847480812204114682964801362167319595204087883079466220872810941227\
12673301376321619720366008858794940918176878208573`178.0780715568022*^-14*I)*
   u^32*Log[9/u] - (8.3076594381585627434935103372831883807091869562647026528\
51037204448442250747972919657845734319100616662588310730327130810713910026955\
01920477129252112712776456270834653718866744939767682585789694`178.3914830675\
902*^-18 - 1.6025212900477360626578829910559519796373466945444249069037847684\
58382992819382759344610069296206462161877143313443262557898785556079329354534\
6067728358383200370914118244061835939058993968285785`177.6768081906885*^-18*
     I)*GaugeXi*u^32*Log[9/u] - (5.925709267496582146562569434707699779795459\
16688027732341092683295048774848745449592619215158320385079815070066648102602\
863637821939615858654946417611050033972717578037725979290378508151983414`177.\
87393934273913*^-21 + 1.89667630640716743727385843872419375649171217600098413\
75061834417901434797987469494556048143228614630158898864870806958788062105129\
08617242625576722210243719615092245204418333124125954632660614`178.3791922217\
7672*^-20*I)*GaugeXi^2*u^32*Log[9/u] + 
  (6.843678167164365067944923483279441173066882131605164981674472914507837248\
32674967415291482233565894217777837351206625079344481747055082407765144040443\
23693892151075200628140847167176407190754118`178.39002839847453*^-19 - 
    1.43848809697472094756705668357838401741490750402649892196866647871846218\
51551949279299214460799336891643918263636771638682728072392376098386006047970\
483251619286235916375037214899930989477278987`177.71264509298052*^-19*I)*
   GaugeXi^3*u^32*Log[9/u] + (5.510534303554138151594861540954240963234031474\
48298721306546907584565843931108817558213795364475074629547206709014278682955\
3787668678128639614547562444334400924000824171898934412284267225660268896157`\
177.5482066447042*^-14 - 3.04660068806357773943573019479856971880727765741948\
39266149855979418862527590111409263171053887456449625341480926192063544221438\
8278475589726752087514393095847303295952777428929135649613246194169125`177.29\
082847028104*^-14*I)*u^33*Log[9/u] - 
  (1.529952368280385465670465471926531160723245495507031770197612732104772577\
30927417412736700340889416617423252744799849691572655573833647888735597502194\
753962498280173141085514882350148167651579812`177.60076876624439*^-18 - 
    2.41714474997236246191297888334426894643451588487385061341172270785199041\
60670296260232930831244605033826170548354157103862351933518940399545226893703\
868614535862015853958436147859318953482412241`176.7993935148031*^-19*I)*
   GaugeXi*u^33*Log[9/u] + (9.46755730915584318394732012271988584814747102905\
00541086461042818718085545479168217109662615937348071650506982759984249863015\
5403540086040999914455581519510762191860192789622428407276837870845`177.41172\
385317947*^-21 + 1.1392260935315446865778094731720502083096646958334559734568\
45596480733584472347684819386135692543057063085639644338737253939600131331828\
850216677846380077171506076202961245490589829311919807226`177.49209583425423*^\
-20*I)*GaugeXi^2*u^33*Log[9/u] - (1.03945442716577038585389855323134133296071\
66283674123094561285243922775110797776226182775149958716886979273381620159676\
123632937678206472449387522925296368856515753815885596261082570651134349094`1\
77.5985431066349*^-19 - 1.959024913419713273374136811370199913490324152480498\
63680065672529567808133363093037694547661368727821953276949784499210112894993\
7826260344025033719444718921832756369103673445176075875732026699`176.87377761\
240072*^-20*I)*GaugeXi^3*u^33*Log[9/u] - 
  (2.268256373427570643524733743531740573424402445749758218323675285860104676\
88313046339320051855795373492830919015942943264028278969465162883800927471546\
3311641299388367007187837825320673642426356014852`177.1612746413765*^-14 - 
    1.25912153715070303819609948155340312434542469094187013776560866659300966\
41505112981451080922357045135177323084267974516557084328340677220127098316797\
6700519416253669765892045852473148641207193019733`176.90565015408868*^-14*I)*
   u^34*Log[9/u] + (1.0279257462673123832092136288869271843899544481324221019\
41100640028661649195892539052600250265654453150918361233470917265586933003298\
77368042264731342294508676069684694607319081647377350051402748`177.2122713261\
3654*^-18 - 1.904737952320531259985209569693116063955362705529199679402787570\
43734292992171298169916407899140510723041892552892296117394587940442098837161\
8263123475967771593643138430925610563693457769332978`176.48014481753964*^-19*
     I)*GaugeXi*u^34*Log[9/u] - (2.128233444246460943574085007288166505715246\
14331408371788914930857546749751641758199523969562951993522138551363765807787\
926451078995189078093335558654978084327166125133188784964138990718238593`177.\
09894553909237*^-21 + 1.83456088297747380378438706088819281152062610227503153\
17579599583989407281267454506138950880447842442422435901451068595156105132810\
8708895758541944477163257779458598459469756968785065376849639`177.03445840455\
896*^-21*I)*GaugeXi^2*u^34*Log[9/u] + 
  (1.535658198990096063161314520853211139395433158013077148975598373860331244\
28966626876236986302974289655936963790034832706428298774835971611496430890329\
2932503390217283683300081366604690094416428`177.21368253751643*^-20 - 
    2.55287037133002599040059593415587192721700806935513410298986157327011867\
42145217091053192542952366545472685452129151773776498360370639729279548511451\
4294723773714920705548409531266093350996402`176.43441673761873*^-21*I)*
   GaugeXi^3*u^34*Log[9/u] + (9.299247364130257771597884734349324070948050075\
28681841646456486176720439721801212247719274126274408082264231911949764015471\
543789501479360264707255450703311940236463829609418743229815771790934676503`1\
76.23669773972634*^-15 - 5.14101398460380335740235705245061622866184730489296\
06940481429543689455062332130573215246488643085341868417792991685020056171381\
2667071886842230068105280893297844441527248566724295418286900809660385`175.97\
92987246719*^-15*I)*u^35*Log[9/u] - (1.92154612631222437722163049879052270295\
87815723212010810614939580672043757744390548137759946327879366612080465132656\
58778063891994011119600782729571893298954393475602950986578292147253862882246\
5`176.28313350038033*^-19 - 4.47623396957370540096097614630802428127583150715\
30615059141448297361676256264150719990267167395103461387219971060472496945067\
13081772320708159905386154938944272775307005824138319073744497946646`175.6503\
9546502084*^-20*I)*GaugeXi*u^35*Log[9/u] - 
  (4.486775173069174624813929459753117658233944680884442374797912314873228503\
43245733763566837083095145058813999100797754472233685862953488186908695737753\
0291609407948112403054253183110309813754`175.57727734615708*^-23 + 
    2.29685425789308025015338582131923843118519978648929648825616200691490814\
22143727651314067603523856451013442367837018321223910299335183751828282537967\
048878865631426643841373885049659146498295`176.28647647687194*^-22*I)*
   GaugeXi^2*u^35*Log[9/u] - (2.209051826535635312333542382581878717815777288\
65067039976521548709576843133777422057839173934766510592080623135295716205423\
465512066595736330548526739119147107986232541978349545076495937279929`176.289\
9347431508*^-21 - 3.258388886034995129609552644599736234428253530756758906061\
48534623826192392248157806181861919441899304233501562986303430517380264314540\
36010458065279905950988869912298752430369890506504875258`175.45873175393803*^\
-22*I)*GaugeXi^3*u^35*Log[9/u] - (3.77402584658515720557830166041659074910296\
82684094066352826357227942419802181169590529089469764557022323390687581356019\
86016576549676642279082131073685080454041625820364432536157697449905007367536\
96`175.234467632957*^-15 - 2.078537270863078878428063943252672429913956116378\
20432489675108494865205696191568831914122826717596150471152095185075754067637\
430204148392613353552349955510976907710733852405991025933538564705105604`174.\
9754205792068*^-15*I)*u^36*Log[9/u] - 
  (1.953103977625011104394930002793653509977247070246887190745759251940474336\
05516718238111763054104128043062327162718307373278497561590174617718060388454\
3541093591142580290539897176334332779682338`175.29195590943178*^-20 + 
    2.57757811407002631221277106504786889506085965814232449969007797351060663\
52266536286636385634097969140261868620294259045970538204832785345025135360658\
661570938258868172474051422772888784137631`173.4078103216589*^-22*I)*GaugeXi*
   u^36*Log[9/u] + (1.4954857713212279950682829082702563543928199899770897855\
52097861955891479222427341131035366035640559014640235017695353807759279720557\
9363984868623180294317426663911465680383031140324945435958`175.1015728558397*^\
-22 + 1.771684769644622092584525299340926684643199598967813245570354678592853\
51004286188365831940211488414098630069291699139637730443747066328357659894472\
16401133678341552780480695972218364771050236`175.1751770222721*^-22*I)*
   GaugeXi^2*u^36*Log[9/u] + (3.080626922070482947480652602113083179268605059\
89655185439620690540602326123126808456628711985431155615978774617187176578993\
43113808244457421523584034051278206729755867838422327650240032109933`175.2878\
673235682*^-22 - 4.2669174545835379449202744331255355008702644556030377080463\
61855312170755479926585647751386621781498350298603580829388260193554332753123\
11058961439792090519246446844211764643679467518064248`174.42934245842412*^-23*
     I)*GaugeXi^3*u^36*Log[9/u] + (1.5245051752075229263776192899180484420753\
95474208774058733842826295225956230438545337554426670708613905611615887751602\
55636222869860153333088913846826761613658633353886322208300058345784666208713\
542`175.07085493017263*^-15 - 8.399817859349041245291302482241496852974304988\
58860028915891356760300339485000764331938057932575127777298111863525779621048\
10709680196327187901191691418610653863154086453869282353649857309650118776`17\
4.81199589615196*^-16*I)*u^37*Log[9/u] + 
  (2.068467629953358410939744180026470407553243293721536764195555983579880797\
19970732322000290577065886172267707692819880914071213895027749197660984810818\
2776968343232012610469865362367459161805801`175.12249176010883*^-20 - 
    3.44257447562763792807690940098323761094522322925368522556305144094846454\
21305250644242240196814574493662011016863495518312920543429474397152407718759\
6736462160875259828507917733314673372063128`174.3437263756514*^-21*I)*GaugeXi*
   u^37*Log[9/u] - (3.7089446625817947211727996566891184468007224310378149012\
49600068269369285793192959838584154737169048785875949065718817075167166961768\
390560608295395731504559697090348367522162471368486798553`175.00284743783163*^\
-23 + 3.281973545723669571984584444070673749261759919637195496586127746635942\
73515742902804387023510532439633219590595122218782281729066853512924193344249\
0918234209618310013817142850007968958568821`174.9497321602341*^-23*I)*
   GaugeXi^2*u^37*Log[9/u] - (4.119945163852556883973207744764766156823031533\
67172106210099908378316376092791057404349536184691474833812215280085703429793\
3950459689345339420427600550257784384423846541266093649966629876174`175.12424\
619707022*^-23 - 5.7427814749812002603088955350451551394280604143086742986074\
68672316256835947959515365034065833635736812986536183779887296264407706071480\
75793424913479704286092174923062266259568946795729641`174.2684770521933*^-24*
     I)*GaugeXi^3*u^37*Log[9/u] - (6.1780053858790135660323554982964354123880\
84054489858137434015084302996941898305326871386958023758834770202370992197078\
79406453330192240424179953172491362383258257886397288923338205480190180400446\
65`174.25531284235691*^-16 - 3.4165361781150246869000973165196378926354029148\
90748517411902237015875991505136057632778831147788778349864119427583088127299\
6140473115441590663885256669863220046614340107709633341826683896728328892`173\
.99805058366073*^-16*I)*u^38*Log[9/u] - 
  (4.935935958381181837777766727314593481980385436087992691539949271237585306\
34138552024383924468791655716349624367941035655640427495735755425205021661477\
782118841659439612195521319897191942034923`174.30103727639917*^-21 - 
    1.18750766561854161782650564429514638031888134770504001273033315062404226\
79989455865112266405804382836986814785370395184710620773556756219231396545017\
750045811487824500262190346825560412081881`173.6823041818898*^-21*I)*GaugeXi*
   u^38*Log[9/u] + (2.2584238405102828384219553019486554282254265214557519767\
67009641806547847768325283352636092258863688653495321792311257474554491125925\
1717711371773565014940928213416230164014237772045681321`173.27238233282637*^-\
25 - 2.4709977251172146018677722611761844835353729030741151217439571805282928\
32341814292394450610155235130995744566011519762609836904796177907175277763463\
13161407004024833685763556799069519943582`174.31144922871397*^-24*I)*
   GaugeXi^2*u^38*Log[9/u] + (5.246359332917114136022565127756170717895690856\
55805226194721124065850954493833876323781181263969041890474332536667318204155\
027829031910665330203539481631070049597595659110006395411327947941`174.309716\
0977368*^-24 - 6.725516360977649896934876549321484918620889076583308733977804\
85284845393722430462733038429595602491569444325380625891097769279967442938217\
87205854272309730539278806756242979134755232556788`173.4175836983504*^-25*I)*
   GaugeXi^3*u^38*Log[9/u] + (2.520488179396154484154308932991693122723057331\
59449018873107872433731590611369576291512932804834119455542720448206347825379\
81632346009255030423519636006252839462043189339799721427238828690464233203`17\
2.62479783082642*^-16 - 1.399471825971034399440707266179295211067496105914079\
43130666153246531591387294146403889950426316852935937730574178805276076538743\
41797364438413692084680540343980172525890144698086200785332875631764`172.3692\
7732552138*^-16*I)*u^39*Log[9/u] - (2.695058236232086786561754010540974994813\
94693957921640898391197628500562363604222473227599533275443265882698451546509\
0509355483920761173376654995263408248451871802702099745508748644086697567`171\
.99698784873945*^-23 + 1.2803104539532148615465055398096180982016195197197129\
34576341145056770027504367692283427609998726424275520380654833991127216270670\
6600512346818246672255048918844580994141630379329139059028165`172.66907601552\
55*^-22*I)*GaugeXi*u^39*Log[9/u] + (2.359448302737422123487779691855325572450\
43082180268499285777114867394948875618692431828939293392896494004020559706099\
36494442074426640492627200028204531882884889413070595827205974429211599`172.4\
9565953189665*^-24 + 2.762940467525253100429199020306183061283800678898512425\
05558701479044685434179436761993816769168828467730959519917789706598935854068\
51264339982034043566792780342229104107316129401873699718`172.56422059319667*^\
-24*I)*GaugeXi^2*u^39*Log[9/u] - (6.54271424958229373202694229553290950731376\
03893056174793956648094930657621581191455532503494909797744087094474736940037\
419392889262692611469701362452887972152589030881971392499739143746331`172.682\
58272662067*^-25 - 3.34564438310786051808043167998730345208480973654983158331\
83816656193819076537015763814974279503781815802702163563274972168272698632243\
69977317955170924872489029146528354614543046803539548`171.39130455038028*^-26*
     I)*GaugeXi^3*u^39*Log[9/u] - (1.0335912570552257194782688927568983170740\
15448171136634970202634520145403394288958390832670479729544952968490013003460\
98506436904995119585187053703157675235756006218609970672656419806523901620542\
38`172.91838800298774*^-16 - 5.7535089820720187451528383301384308322562046843\
62646951680681464988396274685287309298418221995033636531195975054081938474228\
250712205452960344672748353735908418108685575653370444908051355398395212`172.\
66397197136044*^-17*I)*u^40*Log[9/u] + 
  (3.764293305197470405565775816106570443929449754379162072451611453858153372\
23700420633086237056596182046173669460104842324556141944467618258420038505792\
15087212783044976670515350591189429587686`172.9730715474019*^-22 - 
    5.08656871696941944314931892050613812873290264871150864920311050121561578\
72340273894606244040980455276677019294283383881620235691550329956565500661125\
55017647629294037296526609857060400388567`172.10381300805923*^-23*I)*GaugeXi*
   u^40*Log[9/u] - (6.5242554861346765240983278840837190630242210121394187169\
04687889561196057254453244043079860938368995819583566788319794235940834098844\
3692452009182794391142983004343664724827194106321771428`172.8477098648501*^-25 \
+ 5.8854714327418590499896222492862216449300626585232172114589519658494371980\
88769506783140418234289804208780459370759633530654795209858130897223029064040\
8520182904212941084797135824956312063`172.80296016146286*^-25*I)*GaugeXi^2*
   u^40*Log[9/u] + (8.8018728383543915464852358951180773162747129146112116183\
56925598692707731142909364982516665730529086619053956816686844582622824833247\
055304440976299945018372834187241920435481816963048912`172.9747449351145*^-26 \
+ 8.9944898995454601548394164637502813344860240509816828212796471401267372529\
39076235284247916528759127464527589783832947769305135539893621734136252038006\
95283453890710740014521888534663014`171.98414638357605*^-27*I)*GaugeXi^3*u^40*
   Log[9/u] + (4.246448744244476663122160240021832115794764115112984397687296\
70690338747942163243720233407217774328632259618816485089102767709276288103337\
1266468041078732395114237700591778400933261739909071194104`172.20319398667021\
*^-17 - 2.3665350145036990292873861351500368283246127331652543605532195036142\
01452903408584928520984772818556565203960164933266428899989955166926925574538\
005863571300148083515035580813612397972648704117484`171.94928103480203*^-17*
     I)*u^41*Log[9/u] - (1.13142522052552534263235307820860628412921549162137\
49984756669723315715000694826678337055573239645584819878102548003618061007207\
640140556741644305734142754470127155359655684189200069637498374`172.249972436\
94727*^-22 - 2.69152461649321233802864783633253285661494109234152761743161287\
57169352496379284042444838547111938092886411271312297553220357624475070647758\
86568827884423814003797118575526239070662101760262`171.62634493780152*^-23*I)*
   GaugeXi*u^41*Log[9/u] + (2.20829790568288631189227692910005238298670157789\
86743238075498540933972332866674210938835628173606527900287401438528692608616\
41285168746019652438626096800442268497083275751065773816783487`172.1513384584\
2428*^-26 - 1.799569123344844054777875096070169924990100358691407373416547968\
43616422446637620746053627747123657859019026271160981242131064632575058787974\
0006162625256028801882572201169728835165829827`172.0624493308689*^-26*I)*
   GaugeXi^2*u^41*Log[9/u] - (1.363568463351135363521954145340682381798247703\
05861811766668699411992091258985550842317181984867396735393267604495430886523\
123842909377426376691110317360533462921707960211013437990330428`172.257963923\
46749*^-26 + 1.85027256021073056930589544211090286459338730428453974667403609\
02433267968594082228927374632252723615918035291986345379451438751575871251772\
3219296871554936475947648483893718605079398448`171.39052268339736*^-27*I)*
   GaugeXi^3*u^41*Log[9/u] - (1.744682229501316909095151433847880848930887099\
07183492883331109917475050207794443960345600714424093767434837444278709923497\
1079199496978976834172883317679742514971544484967897179915287127360829084`170\
.7997984494833*^-17 - 9.73017133289866764860272611750170009355473219975347353\
59655556803607716934133278983114663465223467862241362413879104580423200283386\
2341998311492359496192605729190226027426853413184284025164731191`170.54620259\
948135*^-18*I)*u^42*Log[9/u] + (6.5303041685491859772947656591359150330776030\
59088438397564507023881044289642618268419265643445425979941152632042810123310\
33255856230875216796551721982692015799738988199851718007985082475354`170.7635\
2520033248*^-24 - 4.840313752782058181555569559425441258326307010384397849902\
85954314040545929055804194717434876964070362535217619273908793848618181177499\
946799224606552923536338958563143779388739227444931072`170.6334653038673*^-24*
     I)*GaugeXi*u^42*Log[9/u] + (3.689715631152293100839202603539618416677403\
11413009888993198801469460311137872859216045189633561192175132910297682382143\
5406868454570954047288448532779748700167340216682305173301710460606`170.67337\
47561819*^-26 + 4.28185246175534798406902550880641396003636918357710613693339\
25920510818754324643855090672083305896263119896308630860061057106678589298071\
56847002184040727460529764977768868613998736108858`170.73801355898684*^-26*I)*
   GaugeXi^2*u^42*Log[9/u] + (2.031068239160797173928290257669965354685163234\
77020765085832168528078741907670218610415371112613184243894599573846354582373\
236653973340007822163329406595384732927109239957831910415361503`170.852220081\
15235*^-27 - 3.50866446718420233188507398378921239831430073256782294116635339\
86329500387700183988966670425446626077187444603812876997661389653491949702672\
427550691440069639822982229806376500499899145`170.08963740493442*^-28*I)*
   GaugeXi^3*u^42*Log[9/u] + (7.169502069584566271325255898445874972608612391\
64978205926834100361796463019017663263869396833433665178965014942840967770397\
803906171247531743684922376216030309360084353119720721393269392862475268`170.\
73176928893676*^-18 - 4.00251477369342142052829439827949492004470084749779725\
34391074351537550477797670591658713468277495861804643049354939883248256214095\
2747024284801216861266777881935718130380987868287187661406481583`170.47861323\
810793*^-18*I)*u^43*Log[9/u] + (6.4237592590466279084027232957643982492574923\
09844277673513452752923988252112665573365119722091763764636421951557675465971\
14464918030091613444231935836498920805785041052208625145626951127019`170.7891\
7869837952*^-24 - 5.351853722682841325669510413232841510330474891782883462583\
35418108937318543665196726035073636656006001271384998328939143589064452849392\
87475306309228054110270399673864749046581484426368161`169.70520308042023*^-25*
     I)*GaugeXi*u^43*Log[9/u] - (1.151295636063548541668197850039724334157025\
35238683149617303923046668140396617574995759342345944269252984806683062857388\
3588502213629004524981184530309866596599726997858532516241253708917`170.65908\
167494482*^-26 + 1.0508690293157507303047153432262240244840785464450881851262\
59697374751005863346231347383017637401085905166474857683728313742048731757443\
089354156822570663761201312740085367522702481077727`170.61944340937123*^-26*
     I)*GaugeXi^2*u^43*Log[9/u] - (1.6484161671421767104587324794678537650443\
53553738893162282926601406349546246076419247692094963623111546588128910012645\
7877511330459192329546324460852424560788293788258503490616064226051`170.54590\
604988599*^-28 - 2.3814283359286081704518595985533997395762879532469544921027\
30941329954167740101455968619263631555490277206858566125571932795344848655879\
7270948010933325030646980371111422860193956066554`170.7056767014565*^-28*I)*
   GaugeXi^3*u^43*Log[9/u] - (2.949757793610397521126742953101595650066156716\
59133860787989454613973895742394215187150011537146082327184280812172922541186\
823836465440935871453964350930005152761938069689236780760888885736600279`170.\
11746292431346*^-18 - 1.64905003272369755031208998093019079813745626404220461\
27410167522666344568692452813015990611311906723440278991285329344266184757413\
4909875243200074610753601920747980197047456433008382646764371654`169.86491039\
95356*^-18*I)*u^44*Log[9/u] - (2.44248791229024404168750019327977280370102751\
80318724051246922002443569075681259148625071758326461705100450368905537419279\
5518069329751815979532008176227175999489531940738184122159230840525`170.16565\
246211167*^-24 - 5.5326710867974675450097863336861584819137701749479236805900\
39155828489150617779152847252448574035656229801590349953338522889163748938563\
0662237511655408324296547844372963141179573565165486`169.5207548915059*^-25*
     I)*GaugeXi*u^44*Log[9/u] + (7.091844987164169988518941370329005593168341\
96557637495959324554790399590980104408257885548704962146584067514214875179254\
42977591981189796359658504671372029168053190211865386301155957744`170.1723884\
8977897*^-28 + 9.826426707657182808473566875615486978283865730662932211276027\
26419356556873815517179821183468823475654664801706900672083337675298999120116\
1152800906919776608875374764782461325267676154`169.31402487474014*^-29*I)*
   GaugeXi^2*u^44*Log[9/u] - (2.691953280887132658026768165733958318091672810\
74611165315639936565886766336482913207408634638300882266918223478960673207670\
8411966859317861306672646643199291052941116729436677856869658`169.89494717184\
79*^-29 + 4.38808152856566280741591425455426616105151288579056756601114563578\
55309898883590075503247984012846279666646618099044237323482051778331776911024\
18478038745502445860428732692517271254438`170.10715434142608*^-29*I)*
   GaugeXi^3*u^44*Log[9/u] + (1.215908880677059353309780789865085172569761787\
97031401020274871198630963651632614654638363770087111476694550939302275655345\
350722790462804506675732300478308002556960118777896169054321540744057682`168.\
98495456061812*^-18 - 6.80766278926795881645185154343037677145281917836502848\
21359060108374621693026564972890016191834882330801651213236882656293713519351\
465097705082252109785849296335483988053735217711983536099812357`168.733051565\
44188*^-19*I)*u^45*Log[9/u] + (2.66702186464484786941524258030414835629636813\
02386475622092252038128891390932372381885873018058291662859225412442072373387\
053194433834885849111417088844250913422202530775265885513289232658`168.993576\
75045607*^-25 - 1.36601773629324927584892456996260800056492774613617296418425\
84837989436786986196288371942716187425776862818567504999053455270823630487203\
7529307941107202611963302364360285150947666703321`168.70300651257628*^-25*I)*
   GaugeXi*u^45*Log[9/u] + (5.67748539707043457679833293233926259366353548803\
22774917654252439339003909173304559309181678918424737307333778295022113354289\
357501630416244360617037177317735033628987939856725561100216`168.860285343068\
*^-28 + 6.5529073472504513470038306748588461837013311100079163943765342818514\
78672121888675567735414663916979670743721673481499009579078481728160581815013\
7495445724488476726006856309167649550405`168.92256334464443*^-28*I)*GaugeXi^2*
   u^45*Log[9/u] + (1.1089394806614933853702426685148589981859436535206325313\
67204120843186393200820173162181307256529233481191535001130136275353392831717\
823161914969969451094502554809032792058646865025046`169.02627046943095*^-29 - 
    3.25006474506945476100447510470637314996495454883887171059585428349724322\
83275442339646547684862293868278616128854975963681971590203272082032085327988\
4187958210603843587038186603150799`168.4932546365678*^-30*I)*GaugeXi^3*u^45*
   Log[9/u] - (5.021287236900561712829968986587650360964680675394125190162188\
67586551976720269957720222703666957329929397206545964121545437415044247199959\
66139264268830431249484282281714492182585077991486713851`168.47957479983015*^\
-19 - 2.815123263883126369748203645731719186736413015657632474703369846325298\
67735893571470038140931561367551953622676704644122840066308853500247450954111\
36771840182444346080439543438375025098851492341`168.2282571501942*^-19*I)*
   u^46*Log[9/u] + (9.9913357534952081767610485152128770897474740264486023653\
79190630372929655345022115458922849576355517146290724562066468120150254704900\
5735560434277994502804293319255098111980090809498216`168.53891515079223*^-26 \
+ 6.5501829082524876102573977919547883467814866628375289019694223012855152521\
26594646630011543053804665293060569995720263597940484966388042151202578625309\
0474037009494395750662369343500481`166.350833438112*^-28*I)*GaugeXi*u^46*
   Log[9/u] - (2.029224272931149843597191428233637374094955424908810485022669\
88466848778757083686615348724499561357694764843376617442486987310152090620473\
88022304031728914102147730664724118552381257809`168.40622681724284*^-28 + 
    1.86252324652860522382971668353996220854481876345613134283703667351738895\
70116444835071118855721481515230829182590137376729448061677621921534473289630\
512001636545742332313703125466939212`168.36899847064612*^-28*I)*GaugeXi^2*
   u^46*Log[9/u] - (5.3533003908581581017137617335411320958274611629806142993\
91870893822879501577708313733126641060563494202842127469861801778992353009645\
6550611482142626852478187622536215605858410030842`167.69624405916895*^-31 - 
    3.68785606416232739096767930372619579554526799008399625301635427827883410\
59150836043349654131002581791707548729590412582885647686180547585290721127059\
9800089284274085876752654808205036`168.53439640778342*^-30*I)*GaugeXi^3*u^46*
   Log[9/u] + (2.076558962676619737467550372694892882052201561463870907011617\
71957005750066735639500803712159736084651481906237529513436584804268669863491\
05517487472946440231301084344856430309507079818679623058`168.00309747914565*^\
-19 - 1.165524219787674242519343484799048256286666145789818728835957919660737\
75081447313983135528144412221012408458831125157200641548214171194571439468505\
90229051617348421341955798830665012730626646995`167.75227451464914*^-19*I)*
   u^47*Log[9/u] - (5.0064385236117052358468728988379712308848836032730448219\
54502676484486079823325124706594809327895822789480686780802420558957104886846\
107655102649388302072117640901806811873268518438187243`168.05335527228436*^-26 \
- 1.0421013040286922562786177588741770650455415771707474646489015641024032225\
46258486172822644605701568042965830744742779862321049876568094867768972369877\
333601047634168602289712478897186421`167.3717363240037*^-26*I)*GaugeXi*u^47*
   Log[9/u] + (1.811511497796931441051160331844770154719869264118825418965487\
05682332557499368763513833832050145795866243298775725472862498755389239632020\
3572634811264878426650173528994989113246375115`168.01936186693786*^-29 + 
    8.49932242231599625192373133112963764174619094183438252551977037559543682\
44231837958051795825527188094273643106273649763511307618703360868557911634498\
7572173323212683215649149263222146`167.69070507659978*^-30*I)*GaugeXi^2*u^47*
   Log[9/u] - (6.478031371788877354355539374055596301650522576986238671004464\
35711502799421917795752385431886326413716284906428220284070086277201817900998\
94358967554455248554552860731824113928852881`167.86401180332672*^-31 + 
    7.92126421584255041984863082945908632829784311867471251662493680305130261\
71264558672453453665521641689095228003018198266388715387197849554810205519327\
817695930603014791753183902043528`167.9513632559852*^-31*I)*GaugeXi^3*u^47*
   Log[9/u] - (8.596734181853307460841935486774693655702838852048528557493638\
80584719433736212830514922623861924469211112221635354793751751553597532950095\
6579335315949328903213229250693030751572419711624133488`167.027218321561*^-20 \
- 4.8300173528363161222323798092760548619816341790423477804413877616967668819\
44296914079084094408430382429933320340626109439907730584839019535183241925487\
540526596760885634739525569611162832364667`166.77683351440757*^-20*I)*u^48*
   Log[9/u] + (7.793896139246008659402159672426433857187249311618138931488833\
04508317964277936997940861144293898606181250938886438919480307515705098729959\
157415952721243599436308235176288463402094531637`167.0497322671016*^-27 - 
    3.36216075061792661879308415888247119842395470880423887400153763572099969\
57719579859999223145357042931984029764922918161913976918723428906467310940324\
3876181183223331256483729508504873242`166.68459612693223*^-27*I)*GaugeXi*u^48*
   Log[9/u] + (8.512206677810294805624199957011426778380505014248054199097645\
76257152298209594018388754455712804434628420022387665816618442234647232239359\
266528558640036573133605462991947141764039063`166.90285588295905*^-30 + 
    9.82695769959288496458365906425422057712119163937585875790652619061410284\
58413495561486301182808255832826352359476967583442520693166580556432230452690\
5059428319723374983740942338069565`166.96523280976058*^-30*I)*GaugeXi^2*u^48*
   Log[9/u] + (2.206104752398334688802977081101926399766875569067257326924719\
54484681463767307746773455180774372101600297683923212554562350101374008981525\
33850557091218479439334295113832709869113212`167.08468598714649*^-31 - 
    2.17759465336265540867751608199527136740210234592574152029390742053738530\
43287890057006542329081838099644991081584607697170964086825778498814548688196\
73852775986114436749798935430671`166.07903689850178*^-32*I)*GaugeXi^3*u^48*
   Log[9/u] + (3.562339003860235319726829778923788713272898467144785989143093\
20629186316980800068431748634253395282166905242287114767115688459991999965159\
0083529968004449765125999951087882335981265661156728621`166.16884990092734*^-\
20 - 2.0034212569728833959138635783062438337371079997272931630038348135934092\
15063130209301007386735260581004974740337402865481474621790609369562622986602\
990167431225328432321695043799889696862575145`165.91888693241944*^-20*I)*u^49*
   Log[9/u] + (1.336124760298671356268945776683647035846538221358881930870891\
89373767121448910048850264704151586597877708034142183561392341214379300006164\
043626045049093121964202402040178442460028622807`166.22061763420095*^-27 + 
    2.57295684569665431972386375399378808602492342976988369092547701417670050\
54376419267783979602128203411286047569204414576288194636180799678449065207079\
439689882130148816088813957877640902`165.5004725400773*^-28*I)*GaugeXi*u^49*
   Log[9/u] - (3.559705653553283629322768330935483987554385253590221265567442\
95746335355837087660201066066874709641567800052686096067480921051414559381179\
017352258965601796620778923254300627414422135`166.0956929911315*^-30 + 
    3.26947456316028309268760220671249001564350981899897641313436171478583651\
09917988788770256049523075772389694733535212677820087481599487698082048351524\
8321394980371414659626858063344363`166.05875686565713*^-30*I)*GaugeXi^2*u^49*
   Log[9/u] - (1.987851587056418274998993785046527867075016839201569189343923\
75692001762304374691406053708641406129610685604028318377486469556113560095794\
433587994434941230803124108027655157198162`165.74631638010987*^-32 - 
    5.69696008794914307998057771108393831082178898500457396745647075173526934\
73922716800986914471294586230088218116838119552910736762547347902453098454445\
61747883798866569994621332531294`166.20357560011715*^-32*I)*GaugeXi^3*u^49*
   Log[9/u] - (1.477653247469019924460606233558945756574420797074068592880374\
18195113268176078736796598071755469176207264392764709563345852225674610179586\
1986113180770999731028927650962999212026203573955669092`165.86511165078133*^-\
20 - 8.3182281594367640459222438453882255802758828276300321488972308522979159\
78348773161032395406288898315959572056747409395284294366976053591858436879123\
08517173771936646452429076479937420877415783`165.61556994658739*^-21*I)*u^50*
   Log[9/u] - (9.791745905514026622686424704291762868503892287358736660922438\
26276969472462402982465946921011913141826253573120449522057308607653979435289\
51073015732759837790014630041465638409239049723`165.91779562679724*^-28 - 
    1.78408278519172927937261226777871637806859696577557997517804871605661418\
42929373715497869438678209272734954402328201518946283487901358845485629477554\
484323056117838751537031457130753116`165.17835049441737*^-28*I)*GaugeXi*u^50*
   Log[9/u] + (4.168475583516757855938744122643136027281899836894549718420633\
48783309369396941042626149684871899509385042159760788752281771211375084673192\
60016504093045192173698985132155673446165711`165.8536685666741*^-31 + 
    2.59704347515810624126353368544892774604043303570115050657843396215211302\
11930137952367115512782275035373357813291411902097175732009089519835712995194\
126391287205764632553160407133196`165.64817052456425*^-31*I)*GaugeXi^2*u^50*
   Log[9/u] - (8.608396785271478764599968636863680909070315241312684786762697\
38218045383911482289908392068542468545151295648730011917281636853520340198279\
462003518355387294170273768487647682895969`165.64067729671976*^-33 + 
    1.41499141451075092665889391428883554508298891096493903785179737905266628\
81038984640896501470399563119364876092431339495303594403946192575687146339550\
82026432755049320010312088935918`165.85650882485697*^-32*I)*GaugeXi^3*u^50*
   Log[9/u] + 0.2187500000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000004`19\
2.99144277927826*Log[9/u]^2 - 0.123046875000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000002`192.99110581377494*GaugeXi*Log[9/u]^2 + 
  (0.03515625`192.9914357173606 + 0.11044661672776616853970230644342002327255\
67366967810640186503958233216705334995351080168493284338031712473936664825810\
93061892974554512656584094666692016914285361550485615026132617331256275549196\
77124093695038586`192.99144613896988*I)*GaugeXi^3*Log[9/u]^2 + 
  0.1041666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666667`193.7310201463\
127*u*Log[9/u]^2 + 0.26041666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
67`193.7310201463127*GaugeXi*u*Log[9/u]^2 + 0.09375`193.7310201463127*
   GaugeXi^2*u*Log[9/u]^2 - 0.009765625`193.7310201463127*GaugeXi^3*u*
   Log[9/u]^2 + (0.0081125685871056241426611796982167352537722908093278463648\
83401920438957475994513031550068587105624142661179698216735253772290809327846\
36488340192043895747599451303155006858710562414266117969821673525377229080932`\
192.95098944070836 + 0.084034371392319572222251777742044315832434572411268262\
70097588415638192033275867691803385335277267877318503112072565840825559666651\
06122819185795726454120463515508093315333349266919246504080996174793529579723\
1006`193.3958303027005*I)*u^2*Log[9/u]^2 - 
  (0.220397698045267489711934156378600823045267489711934156378600823045267489\
71193415637860082304526748971193415637860082304526748971193415637860082304526\
748971193415637860082304526748971193415637860082304526748971194`193.394223908\
56524 + 0.2375587037436726368590579101553945082186131181626237426354510571343\
87351709913952056749546978030457301119222591282149731030244422635769335423676\
8688245302079553455571487576968119944793001921277647974016311909534`193.39423\
33316618*I)*GaugeXi*u^2*Log[9/u]^2 - 
  (0.073206018518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851851851851851851851851851\
851851851851851851851851851851851851851851851851851851851851852`193.396164618\
85257 + 0.0581776417331443192307896922829537571147623962847241818699063813390\
33637153448314789408052321150316073743483083579301974946182307584270041328247\
39644682372439722748338336923187232517860412868435056262897090390695`193.3948\
1359294373*I)*GaugeXi^2*u^2*Log[9/u]^2 - 
  (0.004032841435185185185185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
518518518518518518518518518518518518518518518518518518518518519`193.395855602\
349 + 0.002878581231587869961940114982750316107240847732837915248771409493337\
60183832166140885091925547358334739876609007293421230202464542734669475322057\
430335846553007115152157295678534942289968345052776221341262284956`193.393451\
33089236*I)*GaugeXi^3*u^2*Log[9/u]^2 - 
  (0.051301011659807956104252400548696844993141289437585733882030178326474622\
77091906721536351165980795610425240054869684499314128943758573388203017832647\
462277091906721536351165980795610425240054869684499314128943761`192.970620256\
92074 + 0.1326055198145897523207968757745720667569507088156444700954501932681\
36855055004877999931625429535519816233216843281834902770850722688220449138613\
2786295658039115817792549943757336794580220649178792916712809028867`192.98974\
488911222*I)*u^3*Log[9/u]^2 + (0.16178787294238683127572016460905349794238683\
12757201646090534979423868312757201646090534979423868312757201646090534979423\
86831275720164609053497942386831275720164609053497942386831275720164609053497\
94238683127571`192.98132598238473 + 0.261530046865199694319892551883093047029\
78836477994065090592174203797065590739960028016305001776368938705982441738658\
43410775139845570657876376306571753047981004994739132015006853136501139303356\
6850144782753561877`192.9897909940335*I)*GaugeXi*u^3*Log[9/u]^2 + 
  (0.049886402606310013717421124828532235939643347050754458161865569272976680\
38408779149519890260631001371742112482853223593964334705075445816186556927297\
668038408779149519890260631001371742112482853223593964334705075`192.984463885\
78895 + 0.0654498469497873591346384038183229767541076958203147046036446790064\
12841797629354138084058861294105582961418469026714721814455096032303796494278\
32100267668994688091880629038585636582592964476989438295759226689533`192.9894\
1024949133*I)*GaugeXi^2*u^3*Log[9/u]^2 + 
  (0.003294503029263831732967535436671239140374942844078646547782350251486053\
95518975765889346136259716506630086877000457247370827617741197988111568358481\
938728852309099222679469593049839963420210333790580704160951075`192.987457899\
61063 + 0.0032825926325124832899317100680486060872044754848151665117568704748\
58668762998385817110697396592682764577540278153346031572484244785570792262444\
51455646140806060745348951302089557390330665656639130778722492079336`192.9873\
9324016682*I)*GaugeXi^3*u^3*Log[9/u]^2 + 
  (0.029820151572564028744489040175673310866116840815819630024781678493002986\
22048355320722337945322246495848080972299841374677527702981139957210678137366\
142243447532275454848233388090117247257927032351662743371324364`192.995805627\
65556 + 0.0821149015883382302997567303100407117918254850052693467210717084231\
88209367576461570972479427167739361115505194228393201063227911535016723999241\
96350052584408198636232747241305321800436295763762380295391970903383`193.0196\
3296885347*I)*u^4*Log[9/u]^2 - (0.0940987156191256414164507442971091805111009\
50058426052939084489153076258700401361581059797795051567342376670223035106437\
02687598435197886501041507900218462632728750698572372097749326830259614896103\
236295280191023`193.0082118746793 + 0.176635280822762890010251266089024595128\
91273326723935310784719097649757453134789915935374321631144704025332974797116\
00214126052083020873721345926932501364852487324659462402514498103320042276374\
5273059508411398398`193.01895221712442*I)*GaugeXi*u^4*Log[9/u]^2 - 
  (0.028276999028349336991312299954275262917238225880201188843164151806127114\
76909007773205304069501600365797896662094192958390489254686785550983081847279\
378143575674439871970736168267032464563328760859625057155921353`193.011341313\
29977 + 0.0448452655026320794070670544681101877759626804694748901913861689488\
38428639116409316835373664220035306843934876925711939021015528762874823523857\
36809442662088952951844134711623491732517401586085355869316507176162`193.0197\
2749391123*I)*GaugeXi^2*u^4*Log[9/u]^2 - 
  (0.001721303038908893461362597165066300868770004572473708276177411979881115\
68358481938728852309099222679469593049839963420210333790580704160951074531321\
444901691815272062185642432556012802926383173296753543667123911`193.014001622\
41853 + 0.0022851894864798441364524597012184526991692694721213274562615136767\
28534792702722434219370110704906078417441501329829352748537108869955051536547\
91205661351868834595800616098762345721730194168660317965187581024462`193.0191\
752723138*I)*GaugeXi^3*u^4*Log[9/u]^2 - 
  (0.005617007358883676645196738678423380958563603485617406259584789280465752\
54826029606296841982459012383312540808857427259093671734021274233640234757950\
553306952229880645264479029657102105407749872516422330983119479`192.893335328\
43122 + 0.0258553903438315385668494018448388840023750859110882806154057421442\
27099944191977925626311597912662895703758319330360555079093905293353157505310\
74338339170726143517405549489159355324468233311664322641515755804183`193.0664\
6017330354*I)*u^5*Log[9/u]^2 + (0.0443902064078491309477439640524536119719780\
74706317352255471444619440351798224073791822610600235962223464128661507109914\
36490598203751686452494256182718307394423840087610854262279349918429327056060\
785675173725776`193.05256955500784 + 0.09283755259669134232990951729268997726\
82812734075407560986337098915964437415754517644020918748664163481867301475614\
62994266043176806511701514282835951878014288867528960811727737200510417986232\
5866009815196275751`193.06609841011564*I)*GaugeXi*u^5*Log[9/u]^2 + 
  (0.013347250535572151941607817236532371420345814493048146454639367305119477\
04448847567274636318989313959592880489085335907466680214736913410896035495944\
046469880946332706735084421412725024979254517434672898778980167`193.056085923\
25618 + 0.0236346669540898796875083124899499638278722234906691988846494674189\
82415093588377883197021255467315904958290002704091427321886562456109704289600\
50480652213803637366512449375044813210380792727801741606801942971217`193.0667\
5413837934*I)*GaugeXi^2*u^5*Log[9/u]^2 + 
  (0.000760041448627411133126725262070483835458686853291334315568426222289962\
57345594336906636860912123829362055242256431099595251401378516147606225338278\
378973394977052956019576961506545411437958305813815644634117426`193.057826409\
96105 + 0.0012221656615161624632646979412900816870736131185392080065852621744\
23875677619674415572885958531967025501068058926893933217466712410430227071691\
71123633494304858608940224461523467212610766828761036298003943988323`193.0665\
0024640714*I)*GaugeXi^3*u^5*Log[9/u]^2 - 
  (0.002361746125529618487914893348422187935887481086289608778464549848391140\
27490535889398604168446916748233357226641523487269299128000282032432355798449\
118309648453163913958244843517150320727763943473683595352793075`191.002488932\
74977 - 0.0022839477974748813092660454576991079128320533614511463942491056733\
62640871944979072070705529394926729722224386507892177902629860717301666940769\
89977516830474079189457999764492908807173665086051326600253090308094`191.0018\
8261833867*I)*u^6*Log[9/u]^2 - (0.0177205786142097356265532977529229229794297\
22417184807177299288370884277109050884502910221663573399702151529729755722857\
49709019648674285783579195265534859205652388715042894904817488886087281769963\
384667556908688`190.98789686329275 + 0.04156991902796196829719500160958184937\
25552206675912772602377139778664374481895573428495001348360387217994706927492\
53952080851255529579449745546053838115173012168652260792691139399917177813579\
08490640440050185393`191.0063995811176*I)*GaugeXi*u^6*Log[9/u]^2 - 
  (0.005369075174266757739805547558430757130142386454940435532824904363795792\
94785310128499682937522697721854354481494653216443593926701176612267401273142\
267909325776520817927107618719669728154207146230719872949207909`190.992372189\
42707 + 0.0104638952839474851949823127092257104810579587762108077113234394213\
95633349127162173928253854984674904930251471282666119104903623378004125488900\
05255536621154089022096964766045481404254060370086583036173851674438`191.0059\
23256106*I)*GaugeXi^2*u^6*Log[9/u]^2 - 
  (0.000288269170379393456837613385565086694657051479351602977743979285072275\
63943173013606043801305363736564942343194303430717256522943325429396319673885\
763065935465129354949673668026222684218585927336287206903136048`190.993033131\
14945 + 0.0005446516351276529135806445627152062797017378293727272717014260446\
48558701735292476767801990166847644077079724309175547869123062514445395033364\
66605957469602023649690068401466834776307333570939891485284425644484`191.0058\
2683019525*I)*GaugeXi^3*u^6*Log[9/u]^2 + 
  (0.001961047299842170759242800240168790360701941742325415550740060026476655\
38285509747945378557721166315475474852064103277254415326664114871965327553537\
662004958005771367872248248910885504539840521170467964125687295`193.103965313\
15118 + 0.0014815850189959819825278986752769170176595518444346131277972498929\
00224172511587847552833929296200755786952600306249135487687176124188409211140\
3277395071177391358423779133201114948577504943375886764234565945656`193.09901\
41932463*I)*u^7*Log[9/u]^2 + (0.006209336439598892445257328659249098206574201\
08723263730122440684854950972920794594319971549052481837118325458517502413250\
01270131585632271503327744754356551338718691256414164507442971091805111009500\
5842605293906`193.0843205907099 + 0.01654379066685181731917130901345326811407\
15910335285991425741789539557143041364390238380964135081167588084777688916210\
20198984432427547341239157177252495589179101333803085461238736561069479299545\
9902489186637812`193.105724932668*I)*GaugeXi*u^7*Log[9/u]^2 + 
  (0.001887480883903611214827323482846861735581273592078178099956622878264226\
97462003800807167502623818564816718892147773246521743532700534512588908090948\
769029684879233559143464476323627198324483629907938532978753811`193.090123737\
35868 + 0.0040603145792923639463155306072478142986344589073713751930038828642\
86722593001080303010770318246949142646680590208138783668118973550152179967700\
59954368457243188983477779764430775602809007981442863301681359433518`193.1060\
7376693432*I)*GaugeXi^2*u^7*Log[9/u]^2 + 
  (0.000092725861161465556226686813148903954844783647980992559224197355241064\
70269826126826245371860030872037849294026367304492251570102168757522785533420\
768564462784517315500058645581855119696573404510880166691442073`193.089040936\
10235 + 0.0002084222909991109008794089100661124298642094556400133026576873363\
38960901278379624965805042836839932100392574007789610725752145425092073965824\
5674286680110546870338663054998943114072984275532775994173544281381`193.10617\
957806133*I)*GaugeXi^3*u^7*Log[9/u]^2 - 
  (0.000540557627978128393868380133046181933525764897637668661708041687603830\
76710595886447492278408927713546021159270676955344797641868622151700550883343\
443077037911275403720740349410444325937385195481250954476489794`193.140892187\
08648 + 0.0005045080727550394888327948297441666657192745855286009015778252006\
73182075870661403721458501248032124244832393777421039746770060814821814348493\
10571924496474635270768708587302154736847669619301847212582553001489`193.1407\
8048284668*I)*u^8*Log[9/u]^2 - (0.0019575765703993911788273320479222991518875\
79772714159605091437042121508889604884651754772245482792286113263801668918518\
58518657599591081144763247518530551586658229484752787189690571948189200848236\
13224766009434`193.12608415821404 + 0.005973292414674356018583459082795513431\
21573180466008931655295796306019041244061182442394857765843708338202037483100\
93538746023955630068381597112275319889067802228400599415363113082192264365705\
0987453045670116718`193.1509308954438*I)*GaugeXi*u^8*Log[9/u]^2 - 
  (0.000590790753280951535359519187137555561018058893332598848984173664304353\
00419613510499108963159221482033108033611068441526259672268981549472391039626\
787966365329296178314852698901602417389368966935118837838675663`193.133690324\
8255 + 0.00141187555644547907657062782487277409069432055467764414582597703720\
84428064149101195792603967322813561051090822738677327005168499000795693313415\
1977736153309332061241296197404233805027936854954456908562619120721`193.15273\
345334487*I)*GaugeXi^2*u^8*Log[9/u]^2 - 
  (0.000024306975667695810379535893437405238966152281710045099270494626391768\
94067527897686529281256322138251333276431703789271860484531944455686382510495\
315742433170959260089254450497435764536596676633544946929374052`193.128814584\
09657 + 0.0000684171285459907051322958093115608225204747070865521668324702432\
51728462269904373774464895787906794559126258576858595168798130745320071880821\
35215621863632234039956585747584514298725156859064364979253615487265`193.1527\
5693210856*I)*GaugeXi^3*u^8*Log[9/u]^2 - 
  (0.000030191389197898682486203880047044268823059509101325507154672847376445\
45765141087822521280462630176469865296764614596065711921264262732188140376302\
342421718384891078332063951945812761531731709700717602174282254`192.219918654\
20765 + 0.0001337480222540401675242391969137777325157335519809889751583801677\
80417040620594587211220498655453665550377577542429638579788328290741750903743\
86733151015187682356014274007108151325285573386729674612248838427282`192.3559\
474378158*I)*u^9*Log[9/u]^2 + (0.00056252092276200107888035836192002427775702\
60777125598213718679276046473378303556384671906527688251347019577893544765382\
41580968285374168549556607790446542620245323629486374978871929093150577681525\
43500296026026`192.28903708145148 + 0.001977361153577197643573777008278577642\
64458317064264117337614798311119420643751033308101718849508361619966652748875\
01712245959912432244486336536430733807996675061239843811784403874171429911930\
1349212426250620373`192.35575958188755*I)*GaugeXi*u^9*Log[9/u]^2 + 
  (0.000166251281300548855206212267160068503636577032922366635473378261057722\
17161282079838826588480296134358798039964370844718270019258682251155011159193\
591579091975277784645239137301378232574827084313648923297123909`192.332822186\
74174 + 0.0004454947144124084464907320806637393975491788157963440265955752787\
30819332121209503750737503823292660906951894892239818570551433220898893235617\
46983266261966536815440214819569297074402018910543882034255195353624`192.3554\
0151274208*I)*GaugeXi^2*u^9*Log[9/u]^2 + 
  (4.410861047963600962486270537182630270200556138634132232452222183069897734\
77701017330961889727856284674088907462842417531920285606603936556795606539875\
485857844576100181833000987023581837869008932901735948607`192.23645756998621*^\
-6 + 0.0000185203746188447140877920061427030856505301949688247725828524761850\
25852836052306509988719771142456143643660622649591847719102379549199912573356\
26257470809520168261278680640468294394949339583489978203732514002`192.3559110\
8847288*I)*GaugeXi^3*u^9*Log[9/u]^2 + 
  (0.000086049414478488289829267933169254383005659367590879773453976227427252\
09979366179152880923858214304719151735644103096450529340662676521514687207004\
570333561711714071365433492277735565985674670268666927615480961`193.404911409\
07997 + 0.0001794787175104279495638126699014954536943600960792884486782169826\
89575946808490441470348702729068870845830839230017326902155192152584147139362\
12335875585384911048649299260606255119286411058844324616875722658949`193.7241\
764471163*I)*u^10*Log[9/u]^2 - (0.0001481557406454950365708220608229216066115\
86513747129974213656507225751301632108333829362567308575213426208788093469515\
40442524146820498089425968776741894499029459240119455897366934807728301253430\
249702332575599`193.1459087066555 + 0.000604280877386469253913318215853182879\
48544553178685502707002466322444140501765573207689261787053411128073005625842\
97889908976776441209703051014127534333247123410007881974473049741391289136086\
6740999059079207579`193.75642907385657*I)*GaugeXi*u^10*Log[9/u]^2 - 
  (0.000042104814381174780288425901526142076403732802602300699496070079580958\
37704600471920194135505262222672359439803352662592278078902484045909488232958\
120478705379933977577918913195065820024176318027364196478912558`193.262174139\
5296 + 0.00012857021546487843586621415819641414659993304591196692474253588655\
98490556525790234936226509009768958756023651313834358983909030576697678561595\
7892300631141363634419174187873539465161205241677252792576141759369`193.74698\
275413857*I)*GaugeXi^2*u^10*Log[9/u]^2 + 
  (3.788143658997016791733461326018677831839164150631033323445598006533786055\
76172494219515733651502552460188699195149883925923336683566249019097332445055\
2599939402246597723809565334033597249278648101104287721`191.79897140656215*^-8 \
- 3.5361852715270440284218047840809528690227496007946043601544492200801221877\
34499414143796399275120126096211162991352540981459485206149203335425894051474\
97379829734045144960627560691979888072166528015570787979`193.76907997697757*^\
-6*I)*GaugeXi^3*u^10*Log[9/u]^2 - (0.0000356674579588536298225864873740010169\
75489404763507484642907416691056115097239389495386158652115483299495137000302\
95905224835395901939297739581362265329842999654592289215516025033959625784598\
473688256280480007`192.92593633896146 + 0.00008440655079265568238707311035804\
14946671075698832694570203239874308151776856105534820562556118677662979964129\
12364341303165523947211003932460036848043897095440529892199919843473976714991\
43982401008913062103913`193.30004033447835*I)*u^11*Log[9/u]^2 + 
  (0.000035964988189766769829964184504620898771539821497546469844561428556345\
35098921427554164176954211710282160453445854434349416925853464834560926058062\
968159439101438788821893446000003796237979205544258123407464892`192.647532179\
3583 + 0.00017168759087552748149263657731087654819678270472835032785044780404\
69828922923297441203442817977036051262948870969626004751276699722600598448270\
1276335759046507774259198986054586343248894761269693706723963100266`193.32639\
116397573*I)*GaugeXi*u^11*Log[9/u]^2 + 
  (9.533040007717549326721687189638015485478028373579201759013843701439503265\
50782092971493743681034420264729216659164220037227395848993628706765607425958\
865910142668191925049317993700390001009449604946519354104`192.765421652909*^-6 \
+ 0.0000341365585483624178026231680702930134856172377340302480838013013850687\
20213012517709806849483247715636027973808341939134191511981488042048472820427\
93331112631525480020779291693236011533918678382755607300934113`193.3194099731\
7272*I)*GaugeXi^2*u^11*Log[9/u]^2 - (5.20532483760611045785193067521694642336\
62205849933323938390763283903558107738821004550679931317267144329656188128850\
83249472206138299700991419595331062124388529429997894454294894638610630817170\
4609159876989`193.33506451353537*^-7 - 2.855013734926954252484043773101234617\
68115125064554901538268489002229807601989701900091337670382269997584936222335\
64954375741506798534513291703984659978386343416462033413952609236664480249679\
11261009335704`192.07422487864847*^-8*I)*GaugeXi^3*u^11*Log[9/u]^2 + 
  (6.164117663242664685565760124167316737748681720946276992354531848148476517\
84314098211199045406597939445686210750909098669703541416291327025695132557453\
90474483636736379753489629300696779551834361334030727887`192.01300626718609*^\
-6 + 0.0000242720924373446388260173808168866554550968043933189784961177489316\
41832093886966888639231824243148132914521321342299944187939261276939479770355\
83838014663543306592838679958949707339129163543505675637779878346`192.6082425\
6447094*I)*u^12*Log[9/u]^2 - (8.169930094034215835368314960931244121186901159\
49209773098054434064841752945064649968806760269101255150805021017687639371464\
29589761491919457582001828898874155246475729979266810912184821282136316530970\
2843419`191.86631739557*^-6 + 0.000045805204758613841489915596207622778313765\
19520594399183686343695171415890106928343908693244781752613967296026322965548\
72114030235100349759123323841025813471839069863748136706636460589622467145785\
880514356731`192.615013883927*I)*GaugeXi*u^12*Log[9/u]^2 - 
  (1.900940182996858438744825717655102844012638929181895301213761222872383029\
57541318075417273112723371539391495284119776537055511543820065741525120886130\
913521795815441567905490067883357513974715738178345544505`191.96668879501502*^\
-6 + 8.3790706267098624874182772793714160301589505673648986160631538370809660\
69342292520210950062708931620381752968490106659974778159669565641839555015076\
71727716687820716547412003012913857517580680381608313784171`192.61091619498566\
*^-6*I)*GaugeXi^2*u^12*Log[9/u]^2 + (3.17651462050046333611643662721500951373\
07609914307215426625152915732347997038133799380586222557548664118554578483153\
79103442235882459047197013961594473206027589532242525324378679775515442154002\
1777101637111`192.41597196239167*^-7 + 3.993306431817742235868713602117833827\
96436580858820624440444457799365035492605148810400259661998344318678050982379\
28641994180342636969115237894217017551887519626280719496670738145384875082361\
351550507453981`192.5153537414472*^-7*I)*GaugeXi^3*u^12*Log[9/u]^2 + 
  (1.108269038762890305450581644293959772915424748409606878305938014330224629\
69127736461037191446506573521545487131330672915402097365920727788325841717750\
190308029340397087117137187791600104693461506055314059216`191.17253448294028*^\
-6 - 3.7871892256537990550718260006394065855770100671482065228841800266398291\
93625380868226460218956101358737006228634237772894096743193512910004994805651\
80253534795285170100764510678267868466551214695024738836758`191.70620628727747\
*^-6*I)*u^13*Log[9/u]^2 + (1.797015386701345064781833977295988636395767399288\
52230173821179725980848875112353996555335214951564779353509227529104988904215\
04942857178235212811365216758064354999796698874403319092757230190191193996346\
685`190.9073317103436*^-6 + 0.00001164550943076216480878929482998074981917809\
34626083770166758103134956728013742543899741108380589982324653879886885130395\
08490867308786037397196139807421305611269361477302794041739415561519702528212\
99919415655`191.71893840605287*I)*GaugeXi*u^13*Log[9/u]^2 + 
  (3.243648396244254396331364890173761081699453602885271995295130970568513121\
12540184732143073481948314841150827605678738937041655432823955842199728803092\
73222435799768960845650606321077504082610747426936107088`190.9479312720453*^-7 \
+ 1.9097445482468701346824925512442842329404436824050939593457317545069372465\
38493691190081333099278337200802861901567864133564551890595284154238795861810\
78421552434405615607956143042742879495266937972469670508`191.71787277936153*^\
-6*I)*GaugeXi^2*u^13*Log[9/u]^2 - (1.3925601830683371028360571362892231400416\
26054209059082697987999236968289904898792495772172380261895203806036081527585\
62965159249375880271353613558436365635539838542449460436962099847711429610642\
97445517281`191.40435423397093*^-7 + 2.55223072449253673890985770381272355990\
31017879503338285432473510906809424660600054252210084195590979862694858214786\
61764395507736439564478916363329127183983537474657457123596049179260460917918\
2047002240115`191.66746019309446*^-7*I)*GaugeXi^3*u^13*Log[9/u]^2 - 
  (1.105662106242102892819580509937455079411305517066332798202910238873383464\
50654008003146194496379246085010772152064536061337543141214047149532125229262\
343218894760164734361038440861962121590323227888070155048`191.37078030474166*^\
-6 + 3.1000293787863369646392706078243443933460773972334694166686330847747947\
53647911434937312938718762069866448401702934331700557918091544696251700418789\
8495702119243956971261564072438871655712667877074875709591`190.81852368886905\
*^-7*I)*u^14*Log[9/u]^2 - (4.027834768589950466954823798011635157043458323154\
04283918561249442247414731772911741843320495214691789957261436686949073169377\
27272043905874321447689019940212571216724237625504160957579695363714523860093\
124`190.52937482221702*^-7 + 2.8753444851098710878669273089212547349521975268\
69400924434751060964438126091608483924598991615403044093672378519355857032981\
08966800279766763042789845355929653742611860081653242355548497527456967760750\
873505`191.3829930592352*^-6*I)*GaugeXi*u^14*Log[9/u]^2 - 
  (4.433691300603708277519943656804066871021293831090651180662068709657940456\
09289789562948039084058915677926705768383334856177281933755131245061421444588\
274958586181888381706972999208236746621553248114037298`190.42307215588005*^-8 \
+ 4.0581635793202523101618106021491813505722401018460751700095074360541120095\
46348848648863628218094521729523487862752181856661059442045666375380831062857\
5100622453822892228210948534545488277925979900905676598`191.38463625305724*^-7\
*I)*GaugeXi^2*u^14*Log[9/u]^2 + (5.178141263811112332274742048571201079137660\
33598729153243083997258126786748051157492746412783283359103713146856029884407\
63673337245196769070899013287250307843911290933027915436017343877207366104014\
4165216`191.00031440559874*^-8 + 1.150916062011785778510808950124554358030647\
73663275843073838652441397286701038186582046742105335394770368197800324588017\
98275527107457601072545956197878159199287026549658364177588174824451013734184\
980333283`191.3471841624938*^-7*I)*GaugeXi^3*u^14*Log[9/u]^2 + 
  (3.720487116754681236566227102677787035738315248730035321999805123102455580\
48017074165772150051559181614073404770222350264564175099309281795380056728337\
09997676695130892649140261320800862644396472270096383328`190.7039392524265*^-7 \
+ 4.1577976191764860208261303816296510662376598963780007699758216450928147452\
93387088727474029712666036375595642016581978192577189723917833168898443621527\
8124700061981707440278074796623639334739559262923389354`190.752202793642*^-7*
     I)*u^15*Log[9/u]^2 + (9.554405205435388873671499733141566037193357582288\
17183624700417204861544632087066491315642313715020182023082038327389541503179\
10078841052264969354557905914705213268830618108538818100600702844200249060813\
3`190.0099797924697*^-8 + 7.0171243138990606768325507970138555188114327238140\
10365027925560577940473430148259732613962956777783110524555661703979275511287\
90832355075543938996387690438083717931531022183684219613408865654259309752605\
28`190.8759353070281*^-7*I)*GaugeXi*u^15*Log[9/u]^2 + 
  (3.822794649260168852960906026745123264484468495342740011188900349987862162\
25426243149988169361706748327167579510503264496128666179679765263078921405105\
318977679119064952383369701005949825004163737119033161`189.55490275310075*^-9 \
+ 8.0707844770230145763583496924170862400351236608737129697793953899305055532\
42141082547251939357974698734053971927801232509022920466434248541127070852945\
114248296109485188915987334100581149141421322848248596`190.87943753366633*^-8*
     I)*GaugeXi^2*u^15*Log[9/u]^2 - (1.72330285509306569521023315596623684637\
89979772985355161578504261109425382800919265657028097453061360293045890857704\
56416165813380009749464647804383862626315766734149430681764973220502281043557\
370422747272`190.44390041548465*^-8 + 4.3760133885821731043860746926400206286\
47498489388553240354920508266747964366090122016430799615152481832784413788432\
46869568701356439655610612088001271664932307845078720294829828616004636640348\
3182796789835`190.84861745001913*^-8*I)*GaugeXi^3*u^15*Log[9/u]^2 - 
  (6.343979295233127681640802182133996751890248231237717774900077442127180422\
63935138205652476762348667229246677822503755293444162721992721950612754561718\
7718155403795424399550779744692945022786919748990374686`189.80559587344123*^-8 \
+ 1.4226733863546639905146985972282509174355925942725057049040261545744459209\
23694184275956304443846691522430548586589288356467542758027360576864372745986\
9210444874628099748074799133048393210680741419141368285`190.15633932386396*^-7\
*I)*u^16*Log[9/u]^2 - (2.3691199943893756643273292150181308445028687911264842\
05396082093032362650488322021536726511048688139440129020620480587509974308957\
60234842995968358649284912950741161362033633543565884300490463256275654178`18\
9.3347890209839*^-8 + 1.70356701514246318635665260041118042335813014271744429\
36836152138958768845368172870816107542367865921631653613766523833945620769896\
848979604788239552160810775927356980320954907543095362265661109934946857035`1\
90.19156118554372*^-7*I)*GaugeXi*u^16*Log[9/u]^2 + 
  (2.008779673795069758004927052827636862987852927156279177041114222909006053\
88959012856535778616521386814918476621692150081317333187716222019474792681459\
97831729792051026346976561277096333767990294527540067`188.3203345747323*^-10 \
- 1.5075783505487892527892344690126071197402596027681484987246535096706151340\
19885938037004838093675464066048675732539259339955231958724403998891936593749\
03243640173085107992184369788785247919321178270361222`190.19568216166667*^-8*
     I)*GaugeXi^2*u^16*Log[9/u]^2 + (5.26083687185781621220866159708932183209\
96578743871927833032633295772410706652283864954910298049544946377652529985634\
90962560831209859589252493604943475936032131774682732966157687280498265202958\
73924276641`189.71956141753304*^-9 + 1.48428508241972401633003288022730248736\
58519174194745843034244394112023632820510752115217366083550635544818021353708\
05243059712614725253499844162135280966184039431670425622766417275883989836826\
615016373728`190.17002390480175*^-8*I)*GaugeXi^3*u^16*Log[9/u]^2 - 
  (1.706409842633305753325002264912342452069627127234664338553789135079106827\
31137674504807022009237133448941361883863559175402325400372425684211534356582\
59088702093496800141054512996853632843323184427115765`187.2607334043937*^-10 \
- 2.5863205249467446031355672115623268842997166610798002337158078921112000886\
34915319174057423911596550589785028237297594573611501263254318349016397531528\
057087921386048714513702765234057112953021836646620656`189.4413324032907*^-8*
     I)*u^17*Log[9/u]^2 + (5.841102501650178888654787693499869246453303313950\
31679191090598449143483457366837083243279022040908785782503690046744446713158\
14194385637035036838681362184559632280708544025164345798352925323476695490890\
2`188.59389825604646*^-9 + 4.069205317011415170160597589361133302524733868870\
01045810679099697587312475364755293018003081571464692568364106047665042667963\
06151616381580029894702506435995358950289933452078620250561468044094540205640\
24`189.4369130318881*^-8*I)*GaugeXi*u^17*Log[9/u]^2 - 
  (1.904886159670906177439830997565451595081443560313771546976275126607798667\
88456609632627198813033681910564562822920017636749872429858518191178249968650\
49021329528165556555916872783712249934175637977036068`188.29623760954615*^-10 \
- 2.6537333353938094547232317947507007447414530148351365400746844626235271992\
07018144784123074887040476146476953329741325972907881642461349832454097715769\
88593427538553395168034976970388384827805472605067313`189.44022586313554*^-9*
     I)*GaugeXi^2*u^17*Log[9/u]^2 - (1.49308470751479167504689983807020935829\
26392552894266204978235198997420375072202310239277740841809868815282331364612\
86242391140205176828065952632852981095955825293868594865693224995309393437511\
46523086128`188.93016631620225*^-9 + 4.60880354296613492471852107151676631986\
38918506956407848414745388141717516062032712593745218229615233490874954030094\
08977718550664520214119840123015606780874028161615070172848104357363977027581\
01971984148`189.4196700649281*^-9*I)*GaugeXi^3*u^17*Log[9/u]^2 + 
  (2.039667212756685464037222985243341917640125379603254686890525500534897541\
63618523505232136805803604377729486865524576480660670969785575053251738225733\
740574826521166241299634773825580169025969518334966992`188.2863754060357*^-9 \
- 1.5564570387888201067075685424763960683033091681579089947651766769750325335\
09720264961461298660707409452572699471452490022507920355085302267896791658102\
94616225053305269623544672720876297871304494007469372`188.18756972687788*^-9*
     I)*u^18*Log[9/u]^2 - (1.370955655278655379679579244052039555249967099968\
36725729576269527985744884411435524761960981985617365697131954799395571349995\
84712795078267660820816733181579151811948828975711124801528962291882968866921\
2`187.56650981104832*^-9 + 9.343864037979339571537183200619016300112203374319\
17239477140310271709473756965437215881975592001036034701820936604379731218176\
56696120563910238881337108853189437165597797150330953944256673365838491004466\
4`188.40001291407498*^-9*I)*GaugeXi*u^18*Log[9/u]^2 + 
  (5.744121416644437352083834341753339528122942321877492786678387498206497478\
18573547753583645406166254863706105134653990703851840761329243462265203575632\
2375660444020130981545505358529331553316496427870791`187.5152428498875*^-11 - 
    4.41544521041300821033652492874995967948795310251516391714309352405462435\
95289681909628175235544520470564705001236454687500119073143954795771709626599\
568292719937693272463538504001637110824310005202762173`188.40099373877513*^-10\
*I)*GaugeXi^2*u^18*Log[9/u]^2 + (3.972084607898347411527007743675370540956063\
23885748005140236033158977423309991058354054252967856032009919952963226636536\
27588428906028824191609263274487906025243169714112186462571568419046098454738\
4137`187.86152830115287*^-10 + 1.32907949505322014172195691292870064674441064\
37180739278522496727177822517215656230548367109667552270041546079846778785411\
15901964556264996761534807439491185538320276469157698810099451007877206450553\
64642`188.38606076827597*^-9*I)*GaugeXi^3*u^18*Log[9/u]^2 + 
  (6.811875731118685443453297094436210966717555339828925034712324796976625868\
46539087572038587084010918364107271855463574426508057119684783504351977689943\
01365070488963006564302925866050337393253434770426358`187.6808791006351*^-10 \
+ 6.0639099279159696850842720861076862939936767621377729962912490695113648414\
75491861336157676433863194721448856357544300412570228826378838278508953427867\
4042425558894926782449952447464656369752631383536981`187.6498537703174*^-10*
     I)*u^19*Log[9/u]^2 + (3.023181524511522305178744921267424254022633596069\
32992486240974607699201357343404854028127919348460043265411683225392863397162\
88243893191958215770810922431554919391750364396199979934026735518076998596608`\
186.99762129792455*^-10 + 2.0189193324680842770740133210571286951887586245850\
26435720167338834238561488069024726749803502179266548174921995153346305918575\
47302971941011865767791000113733661480003960828850641019829953481722703203023`\
187.8222760398077*^-9*I)*GaugeXi*u^19*Log[9/u]^2 - 
  (1.347647165754816006560867447161919045361497875922552916133458428439668176\
81204248256721244333826021132156483622510436141533317414042728677671741797762\
4146964753132743947052092515861200002846787820704298`187.10583027797145*^-11 \
- 6.9639199853132661601633247237851390621216383215291102875298449791205083281\
56163107470976481017223162093906331166013685345127730191025143990938917563537\
102353158974969010348334165956350599551568089326701`187.81910784817794*^-11*
     I)*GaugeXi^2*u^19*Log[9/u]^2 - (9.95989619432028378871693986885236545603\
54715970763362394294330839213519913837992342145833826704655946180071483785715\
77842139338534057228767709505183825232748129975987393785513520440369577118146\
914934612`187.25389441741996*^-11 + 3.592275040348274279029099447719407323997\
82630741043066486883293265112783998703743029504269571826422184131758279291436\
54500481841294250861348561418847425261303030069300214520489729391027493857156\
763052262`187.81100918610906*^-10*I)*GaugeXi^3*u^19*Log[9/u]^2 - 
  (9.890484398090042335850329771313760160078501457929555184177880099117171459\
49601937627081883542785616477585943920230586037925086905109747272887086905799\
84876486302663112104141638238786307544132972592345548`187.57606399034634*^-10 \
+ 1.2841842583049742684222606214198411789763920366960970604838322594830665229\
34038553105325881599305899045224535815511259762786856860976682250271364842024\
37432074212571203497442975641135782289397927799701996`187.6894737701217*^-9*
     I)*u^20*Log[9/u]^2 - (6.387603467210486876827646736052282162601969334248\
68731656921443852519475665521348414732380659728292390420807701746201163610712\
1920515392679692097323826214089847935393962586127037667501025827073580276193`\
186.97857379681795*^-11 + 4.0939865117545216308291066512710501748830476614551\
97600810117245705981580939613477506060438384321344535088408079263806216878223\
4122027757810247837205993187541578304693994460182563139348117117270441328185`\
187.78538225634244*^-10*I)*GaugeXi*u^20*Log[9/u]^2 + 
  (2.782259039495164561885143759211146575513146610406457525574215860066703229\
20862022118203811765161042840549311882353595097116822085331681209649609967240\
956459468035948041632266742662657025038101681499393`187.20147885884157*^-12 - 
    1.04380442901774145862905877940535170130589568738286428042583733875749169\
25487281528208390186172150820369547329394279020156320548033563385681404402636\
14845560043828170881938942657608276870765097883740041`187.77570043204148*^-11*
     I)*GaugeXi^2*u^20*Log[9/u]^2 + (2.36351396830873732045559945279597691351\
72215225728842940993257426819221463548019120263656839394441814072247423510553\
24333737692206985409667840572326290139838563390651542422811352344647125068359\
701691188`187.18836497019637*^-11 + 9.157900232801968839316895069626996350196\
45411567326289898344874729832137691554514928236566456032870064371142841009802\
06066494439623151786576259247680755442420376438385549685753608601590298972655\
21285537`187.77660270484466*^-11*I)*GaugeXi^3*u^20*Log[9/u]^2 + 
  (5.226965124926058130001594471975691198923637943494795619035957098225447663\
26590552459312392044890277285765987978350216428102364403839470138600078817760\
96555980898681983957699374535915306603480364876815056`187.08209348600488*^-10 \
+ 9.7190373316020259204785910101750377605329953450567349967170819145880703117\
41065509228281313255556050789409492855264484015243558892088267593035217690619\
0853715869969844279735922921287125327575539869505477`187.35146713386223*^-10*
     I)*u^21*Log[9/u]^2 + (1.346663985457138965618462051184927226201822525645\
36697793020911318117373373406853223608560468945316286531200325016183069339923\
6098958811814182993566922158216012636075214779723205583462100522527739683398`\
186.62326221143095*^-11 + 8.0660424720351040932913229602526320288444916786614\
75354652748112388992845772450909922050571661027131504329739473361083392763918\
41004448362845165298830578739767322557576388730118598674124742768272076337`18\
7.40066347019066*^-11*I)*GaugeXi*u^21*Log[9/u]^2 - 
  (5.122318876670208590579025484483756373329208562885133575626378096498778520\
54439328318203618666421201834408841972127038801947329483340826187068857900460\
75889021965648092807638917122891685683341624229216`186.91855196828476*^-13 - 
    1.49040292463002304614074015726579623529235206038127361441824203405284746\
86694237975286314903858619912155621527514003564956266964669071749572484057517\
0426471354552458737147771734670653716163409207452955`187.38238905154344*^-12*
     I)*GaugeXi^2*u^21*Log[9/u]^2 - (5.32523611047519898174022527693793426228\
00949433901010197379070031196946907457743277464172013800120713911282679989530\
24685833563190778470005772035165933450781304678741568735240815549122674531145\
73437957`186.77586547308294*^-12 + 2.2124721145896683292315805837255469061028\
24925058129110149408211861662881870857508398671271843830257719171887193727526\
58093505358578951489444547140115535923428316610946324196273184706194828291340\
6216421`187.39440441045596*^-11*I)*GaugeXi^3*u^21*Log[9/u]^2 - 
  (1.893421492687694140098895805020122336549411885795358727713007369893266349\
45807803931789244222395101521356807608711112963378870960585704224122543224504\
60865041512490804225292042756767085109989717474549907`186.0268991877158*^-10 \
+ 4.6644278223959539118193118135685179683423982410701036919951179667792512436\
25225970918779530509537272745453006771983911012237822039914739441538147434811\
7210425352027651517169772059510495606250953230548065`186.4184502622921*^-10*
     I)*u^22*Log[9/u]^2 - (2.910331346792997241597139178865739548830171294619\
94992086858950561245399378784748482468321960431963328532835825599895570629234\
868933028957256681388892636233832907018298134239613184868149423888260605084`1\
85.6886682418723*^-12 + 1.660645497116869279575034442381717181621581771833228\
07342093190636662820527347987470947092588678345128568340369752239309149695921\
9803700919539319810137045520115781510096731188508257227139190928046572436`186\
.44500273703758*^-11*I)*GaugeXi*u^22*Log[9/u]^2 + 
  (8.123864855265279111244645990723366581354358304523592967081123006921109898\
62286132842590460726751918629852572642240993568231288208405869643505992384329\
3865285741859275341137373187233545807348981169513`186.02126948100917*^-14 - 
    2.03168920492145328668889108771119168159205084330114145957675160096745064\
62436318398426018438046887739259205544770003626139571627063675808244733213941\
063993368266650242169686947152810016965452281049199`186.41936406397727*^-13*
     I)*GaugeXi^2*u^22*Log[9/u]^2 + (1.14231471020825854231018551506060523472\
66674956799969636383094279258263941951586148897115778675572990152607109947517\
45229834627713269788181294924707198026735378475259357123581963997940986387851\
22986986`185.79244066513868*^-12 + 5.0842019880736475085939781924374625280539\
69763286783739895423309391843004229244874748462405089800719463139543669511300\
39632862833504132925063793862888823624374960691941787312978159243408419943803\
542613`186.44087769178506*^-12*I)*GaugeXi^3*u^22*Log[9/u]^2 + 
  (5.563857945393557218587492769299174265195344631776984752409544423073459909\
92227656841128383120312084374618523193934083040064806953275053254582091110970\
5926859886080135852933925862323087121739960314669882`185.0955266658226*^-11 + 
    1.67648435199338001121423008986491664097159818616825586600879748528306070\
42693925936670160414395987210366310458917463473808049209404407569178660755222\
545852489966804587499754035564370173117674320296916778`185.57455013678242*^-10\
*I)*u^23*Log[9/u]^2 + (6.2962161095682970902304447345636673530848335625132947\
95555337381517077589557803333258644212520928491477095487375763470941753522223\
1763615579052192974950674018352177133280478350093523411756258106264531`184.81\
885698488975*^-13 + 3.7269316062515190196720789733772494608564447034676769249\
35828024294364796397879922456199532457899335711534062860505191326315647773448\
45210536833450600384698401255060515959423850390757279694599352084887`185.5911\
2878167267*^-12*I)*GaugeXi*u^23*Log[9/u]^2 - 
  (1.055988297449041751190632764967329156066866174983580197718796067866227580\
94412317864886658933131480783081900437717655241522739837632414036592959445072\
5084830251269922341055005201238219664621471078337`185.16572932428267*^-14 - 
    2.64943946692787516402590965508624605555370703047218204865059170193317387\
00265531521222068317387400064341013023886381732263982863405883333663471614682\
80627526274845240758975212003041409732644154286579`185.565224220366*^-14*I)*
   GaugeXi^2*u^23*Log[9/u]^2 - (2.3383547087288331179853132057242968516189654\
20415484768382916150173674534695276790615855508090980855427733192483116177214\
79238254059089197805901400101217092698890395886513127715884696846655062070956\
15`184.90965244908688*^-13 + 1.1146678491134410276961182635824322816517310267\
96008051834025789974650443693075144602072741579973622030711822568040947243487\
53295066596496916247076675826171256167534658719079959091458089945838452400919`\
185.5878875331961*^-12*I)*GaugeXi^3*u^23*Log[9/u]^2 - 
  (1.608240269089611538534362805680934479194607352728098376524412156518401596\
96849135145054956465669831884945055181453302312464836372593879869521831856175\
8455959472710129120795460532074135311688071461291077`184.44798932280807*^-11 \
+ 5.0500951529960145223612982579882304684176189329939121021617626480418130139\
00111071454802552705530580610257949271308318746002176601962789213033118367170\
257235069095950411389036998874499736244700290087035`184.94493795158996*^-11*
     I)*u^24*Log[9/u]^2 - (1.273193119027239628477797836737649842311513477884\
59706903735060226233636131680069520785679831758064233116047911157012789646044\
95376101110065452823866947260334103309143921447011596031290570923451035131`18\
4.1374978135492*^-13 + 8.4814668466527143099627299632184152278705480952064295\
45770249981953172057431056632056902444945523772390276430124812362679356123461\
6735274323086795314430164358871698819121391404346168357731729062069511`184.96\
107449954206*^-13*I)*GaugeXi*u^24*Log[9/u]^2 + 
  (1.154314159700130326059284000173905397591026503932345698784598374757290189\
93402882920538998340807745032232074071437409304003804337174749495496301370793\
86478529659009287759639738429342818947584408649`184.48333437462446*^-15 - 
    3.31130772435863461123187530874525436131727827730035123203096405892588421\
17034589887525546552890192863657288404713478510267991448128795614948563800189\
2708959385475588336797688804205996223620607348885`184.94100989375292*^-15*I)*
   GaugeXi^2*u^24*Log[9/u]^2 + (4.5766346623135968513675389185924187718025121\
89557838910818955152421901229542360124749487944674844127251359897597132646997\
19091149661266614006524874717799304110059443862075131423460735709181429356689\
2`184.24953622123527*^-14 + 2.33751812375433787588149021951935871149416937124\
51316121776101663646835883602502936089472725591379216359856493880592998436477\
883743899083099559861239752942996751924712773269893126733352955894565982743`1\
84.95774496254796*^-13*I)*GaugeXi^3*u^24*Log[9/u]^2 + 
  (5.831492295793939322922885351308665816169971079411580244610947264444228306\
85879206786217629963166434704713847050639297120975205504647804557835632910443\
426647569928064473856355244086180275302151212588269`183.81058633484068*^-12 + 
    1.53926086008489368556834333508219019149142134531986842338835148476385835\
12436010936335301690364508837916355067587047692335668310669891998192848032043\
20415358182964295423419312566939669330940381725785801`184.23211885503247*^-11*
     I)*u^25*Log[9/u]^2 + (2.211052337164158012309165494157933822494246399000\
54388030090511444901569094326290395579458358752122175718344178338417786866902\
6820750342191999801339750654634691261390437587115104044461250353237128302`183\
.3756277316263*^-14 + 1.68463058314900351931604857067478590348559637755496565\
35229403043097956881789986243109551983100766639650278817501965531424245710437\
572822823773402185778510444462844908692135783728800111207395541691976`184.257\
53338957333*^-13*I)*GaugeXi*u^25*Log[9/u]^2 - 
  (1.657706191399158337466750695644703357382933168784535052330999168370102094\
49714437741738411415095680897921093800475483208270574148635171117845200496806\
53124715145279373430210208182346577599084428439`183.8467637586065*^-16 - 
    3.97317598166749684016503931001651806745447635746726635735261370858845580\
12614897099890136523920528438554854762927896535553227542046298353252101485104\
350526778750666964671836113454901661743854651543`184.2263940005203*^-16*I)*
   GaugeXi^2*u^25*Log[9/u]^2 - (8.5772870860308762017945382335101049801042105\
82416357193701443458470289002782927437871157813792334397719018266431600685820\
95564678597237735533830328005698841897467847554452190586941858828136883810446`\
183.51546546331448*^-15 + 4.6990450539065629670043592158169803529669827079934\
37012075354348375000903884086561828472516436062410383161427976051254574606515\
497688177558608762978377361489197598207898329360073435192700577362889164`184.\
2541251259517*^-14*I)*GaugeXi^3*u^25*Log[9/u]^2 - 
  (2.642524088911560475243702960093162229521172860604300372040088499254797100\
80652490447993107263547735528574930521800258059584687860151503902673380339294\
114063342087758578418823969344805758984523988567418`182.89936832871643*^-12 + 
    5.90846779847957307444886441808457284356891909836987332890944638105561696\
16138301605118003840200232449366390114910777639149380914841936894391207682259\
2937292312498704061913160634841298040527693073451929`183.24882424668505*^-12*
     I)*u^26*Log[9/u]^2 - (2.982523959303612718725209539268372919246634496059\
86684084890639112665817577844959805707035940001928816193342923100769245550847\
156089814961165070663290109697582332114179266444139285804824849906858424`182.\
38012290509712*^-15 + 2.39630829328876672918476372301972501714961592327805685\
89158564909270874363858877563116833498701764662911639736396399810419297021491\
23164092861731379247498903264128943739076232463362642308203077157189`183.2850\
816547407*^-14*I)*GaugeXi*u^26*Log[9/u]^2 + 
  (4.477879843227832078856935817391651642506186101053287543377441378141201739\
84813257496031835415290088611595876903402853343077511938281313194704213568580\
7398603913933732653457567492613140337629489066`183.13275270923768*^-17 - 
    4.58413129605956304445995929104085971941713105967470568147308926699616082\
54231814852096339472382200805991566392582482884770840670737297210539384540183\
12211300217045974131914835650353297284480854562`183.14293732138984*^-17*I)*
   GaugeXi^2*u^26*Log[9/u]^2 + (1.5411611826635436009429934829672106912292883\
77375566388164668480124768857151091462253275621663704757857644415111022524477\
92149863653490129282839097114914182597579322346916607918147991480851741670524`\
182.51233874465942*^-15 + 9.0730303693437747585213378856233593130011516826690\
22403451342802523989216731348413425980656869502354620443251793916808939646058\
5460796224183873926720324696472269258339180781361246134374827821779341`183.28\
224304734158*^-15*I)*GaugeXi^3*u^26*Log[9/u]^2 + 
  (1.219654582846258761574291717349067170588682909141098058681842129432763471\
64091768275867980631581872996757144192112680740227994398652065995783224427182\
094353795730292484027717763098074540864442592044936`181.65109580181925*^-12 + 
    2.72289521999181334117345436332916306087035144975657115952825303248537174\
03172958439888745748944645954202864831237586100518791598540105166362762107021\
6901774835811010917522263153465952944874777281709498`181.9998898793679*^-12*
     I)*u^27*Log[9/u]^2 + (2.749026480583347920340807887129049742378144269384\
70316296361734806861769016369507985048710967352403882841886647319409329906126\
00291346857280576680688855084032758775450564094577272582367304258612573`181.3\
4587310955885*^-16 + 1.329890323167654784159226417756672507464100092378140187\
69929938523891801453899094550655882312156713497722020524605057689327933472265\
434600684701231462761596612782715406644957618450786972595016427844`182.030510\
01218523*^-15*I)*GaugeXi*u^27*Log[9/u]^2 - 
  (1.108449926117371123879675922683053927061274282454169287694408474138253491\
38500710280393833009403317325028500992388103889205237939624918906844088333524\
8153679818454373269043032546731508152035629461`181.99799966514416*^-17 - 
    5.09325512231445033030148622094648480741730376984420536424156061425772324\
37056333237033148964810966185490388248346470019370767945370607418022483705293\
8887918119823328424529861006354181183569170809`181.66027901700042*^-18*I)*
   GaugeXi^2*u^27*Log[9/u]^2 - (2.6579603199848940375831689847358321438172992\
03034073346899204478550770906407827801582975226322369370015272465445247314267\
2503678559996299639525426874662535735760223560087409958594529512674075061202`\
181.23207527096307*^-16 + 1.6855251575177568139001564382631593731599510944869\
90415903480634181994879400041316850543320722875108983619744396137625431504933\
5916170067485598256686528634142346559673089065092258686297728539018122`182.03\
426201680236*^-15*I)*GaugeXi^3*u^27*Log[9/u]^2 - 
  (5.172030855360916107215279834554797081649104624796336047153317067336623440\
82014619611122309670565423281422318860475433748776892561806155544954907260821\
19670061345521265969538546290047155974395461926892`180.01688395721015*^-13 + 
    1.23739627934216926230177568676841785319818211093991016994671365106058047\
71526932600059043279018303416404143271477983759429230298560216269063012081145\
7567925741964608348281973744069055061149293202233171`180.3957316559052*^-12*
     I)*u^28*Log[9/u]^2 - (2.700589420921927292224789147358407903735528484477\
30625179532283235620105206038296335742393396805287446095985290515496215401060\
3431047509368031175579569512983748164620109879066614817235637093952261`179.53\
937575299113*^-17 - 2.0852928069464901324923065697582032371431935862971296947\
02074346631838526879400192896752380013605695688742381498816231090112681785461\
7845511873549820275167913444080788915937346106974521342683054729`180.42708423\
61042*^-16*I)*GaugeXi*u^28*Log[9/u]^2 + 
  (1.350516920064409990596288654388872403219293170965674437075226318954665922\
94090184259044129632550556216795360564349499197095972219334973659077525223489\
584938841047991394579136498659749960673714886`180.39785677221784*^-18 - 
    5.45689899138106053529375253167462660347037772812092722811558110948188025\
15947915841128497386611219134759131195058083329506006711853941511253216561272\
253085059581029329997107663995328555774061403`180.00430265751922*^-19*I)*
   GaugeXi^2*u^28*Log[9/u]^2 + (4.4062971706172037267090607969316507125899915\
40636814046993140058681932946796983263393154305647580748766671337701960927261\
520391213279625941319343249568833039406860430808701098463273461104283555989`1\
79.59055167319315*^-17 + 3.01742362123012698584117275915492430827746615471573\
06717673357671252436002956504599124315298649749081916725822940494340913987340\
936565773863905558346289616261102672626030533684929401195275883556278`180.426\
11417538717*^-16*I)*GaugeXi^3*u^28*Log[9/u]^2 + 
  (2.020284810362777530873569987072584536597663993411831352864109400967672526\
07264174799243759024248517434280061892790324849077883543128464858995310813924\
3696749785065223370993359094476338618472553839624`179.89869310630846*^-13 + 
    5.11061315240306119764745276880162057050539525244901971876233680497523762\
42387672344531621001461008860760921139604245449818863462733040328419119590189\
081737822814590827510102069191159324647720575204504`180.30175351602944*^-13*
     I)*u^29*Log[9/u]^2 + (1.377662720014726392082342073137082751204520439412\
24627949809447489595839028558575718099170477182614307721590780268502389399929\
4719517300310458200258448116058725208789221896318568732326750997855586`179.81\
218388545284*^-17 + 4.3610025349825505818355700644278105140993264711760505281\
23427462772957592521028407613326920156185609818591072040105349787565448969075\
691028902598825320033891248508456612548324448301025336942270559`180.312627318\
15391*^-17*I)*GaugeXi*u^29*Log[9/u]^2 + 
  (1.798468698718708465875341938531607616692801784671806210253728104737161670\
54117762556876649838040475709006435908354269757552385075814408972034655754207\
44365207529841404659946701945811417088638314`180.3128797971243*^-19 + 
    5.64495753022546566948231298216090231114875014327862588205559863549629049\
56587085136210643771031399793813129829750018133538847860637271022551288287410\
12750864348398848000957884459849402535029371`179.80963759240558*^-20*I)*
   GaugeXi^2*u^29*Log[9/u]^2 - (7.0336991971076499503392505539209490819396488\
81186069557885250779301113129720451203463099556863654743119870611980632381349\
05065523539892567220235706323890366562368162981957133573095365338256868008`17\
9.45947713274973*^-18 + 5.212812936231403757262817117294795746186640618554536\
62133113266745855094188409680358203832075230629105716392472712074648442160629\
3101882657490116291564576733010081650291641354703683481366012564726`180.32936\
548177622*^-17*I)*GaugeXi^3*u^29*Log[9/u]^2 - 
  (7.621968733584597934612846213342280344389099153739611045599211151756228700\
19910430152863912512619296293306497642030097696500504348950831466572522918599\
1103531863219475974137652680169794061502766880124`179.68977513060636*^-14 + 
    1.95203546970600101517711572854057642395006979686844657394374199329102336\
47008383552656384682118196280509922793468481624026233145583017802651886213381\
753075076124904171375841899938613264267660974059793`180.0981956725101*^-13*I)*
   u^30*Log[9/u]^2 - (6.64391809339421066255944938363802626858918310110368715\
97639446799918368524315755297264546395867225406122465765831811605263479797732\
1864142870121295141006249902421926920031430853068159172141855026`179.13385470\
850397*^-18 + 6.5365179099109468588470798462979580571731614701189599684282227\
95836382418825659281315757641633511888695180652160031431242100228007881283053\
307539503954555159045381725325566554529291571261962565101`180.12677689417345*^\
-17*I)*GaugeXi*u^30*Log[9/u]^2 - (1.11847483399447245449975393231592438068507\
42676878299205123990590094163510049545211562349525638446468459439104768310083\
369073724357443123303470899775437368751181726724521812255758141968537660926`1\
80.1284563940562*^-19 + 5.644883935629504306729869780007371513004240376579446\
90202127385200672006000026674610682979805373581985606229058994555432451670245\
225816986960015397044068124855229151246664073013791058336357439`178.831485194\
0951*^-21*I)*GaugeXi^2*u^30*Log[9/u]^2 + 
  (1.082675038151019972578622139958891750201095715535730199185861595265933424\
69967811384880992040064090648210000944685989406114270109604603984170654065164\
817027694040597017589651259270489694906441349`179.2205636895348*^-18 + 
    8.70176738623422118772345019082382212574865617142625601399865442969693379\
32781933736075767457112573043187612925127464986480422997816443172849532999349\
2471935703047663912958231374338236532562758853`180.12567303525637*^-18*I)*
   GaugeXi^3*u^30*Log[9/u]^2 + (2.9295817419253986025658425513115776054640632\
72649232843566867986208785942605830252635796722098273114662388367577226935649\
76293565395901271310664179324875510128296247286087075725777749673230197199286\
4`179.0175250345702*^-14 + 7.317217864189448989488272849199282341021193138523\
40481649809736929531073332873395550579231803426033896936351414587301640975746\
7382210281305915806585408047477416295148758031485482022221954543286133253`179\
.41506540025355*^-14*I)*u^31*Log[9/u]^2 + 
  (1.887572984019446270434214685344670834472689451963442287290293424381920771\
75803063231768759773404348678191072594965651602508358165983313799278521899006\
434384950983820103049837161164131506002266677`178.35775728020835*^-18 + 
    2.31235166203307153343712181681820124349254409645140796921175804666867569\
06880278705232225997555553111156077992596717794953180043382695236660440775171\
61332899740364850104658818915255716545992032876`179.4459074095534*^-17*I)*
   GaugeXi*u^31*Log[9/u]^2 + (1.592556430238237058800171431888524008698176452\
10284759367266969925574660053050513198250075138147805923668047491956904479580\
1772792993373561574115761284636674988441245882508310387506545881010309`179.44\
709421470947*^-20 + 5.4627434250631862501511284232665839404522982742152215801\
49439572091598139787536969482449397878441821841974272485259550888188773440391\
0571748775801698942773317561850685030164700529081810966104`177.98241018773604\
*^-22*I)*GaugeXi^2*u^31*Log[9/u]^2 - 
  (1.606406222849311607790837112524376015179294814248968284180409932932113638\
62097048420704321582640071478759932087843836787414328105538578712621543070691\
36108681821132238349871177896957424504353303`178.50262348146813*^-19 + 
    1.40527819531952149001016535295063495194773973676738857147155118291202469\
84486178588852483677930567116125180978476424513103547256367118178292049565620\
2102046863505468702617824962437822908189310576`179.4445304113233*^-18*I)*
   GaugeXi^3*u^31*Log[9/u]^2 - (1.1751443503110772554429609428205580277026762\
94977448160627465913100069773205700643975784797734145293506337533759831566776\
47889769996738450139696583927995781252014950175295418023890300952846378026578\
7`177.98115914272938*^-14 + 2.84545214375693641238145215340076793787388362812\
20789837787121224847679451277295947212285288925607753870873990717556115777297\
12631894299321239827343164859750086510120167105818926185380485642850316733`17\
8.36521921156765*^-14*I)*u^32*Log[9/u]^2 - 
  (2.550491847210981323570812677881866444797763054029167596112425667930170319\
59025128518049191584098156338621216271408923863502143589553751643037246151687\
32654933949974922231479111660562471623546829`177.2917117518929*^-19 + 
    3.25838234937110469793559952788702025848207421583400386125239604449500833\
72974471070559273811933079756558218143967052169288287690090692656522697754833\
3538256681387760676108908129124894907959507159`178.3980898567848*^-18*I)*
   GaugeXi*u^32*Log[9/u]^2 + (3.018654096099789742929499296244138316138631108\
23474741308113361306558603862042063867303177818506724550061037372372586341881\
321936160230402751182665749625224016452288960699962771636074889966519`178.399\
35375420663*^-21 - 5.12129228575621453807933942106846565238544395610750576942\
10444495788695293712369407702177193703834502627683707345191709333061523330532\
25745703523686210843383597442876313001419393828080289083`176.62891996649034*^\
-23*I)*GaugeXi^2*u^32*Log[9/u]^2 + (2.289424912123805315219755047293686870041\
91541031236492640999122312152193687579272571354653880220721949880311000231922\
0367696897794362696004723932340734429823570755499953276289332449055720670041`\
177.4147814720619*^-20 + 2.19795040575628070263702764933868703522654724381396\
83509131061903261074321370940929184484465453269332293951049903677680541927750\
332936795524022679067934565593364296887950290988834670478714250617`178.397072\
95666406*^-19*I)*GaugeXi^3*u^32*Log[9/u]^2 + 
  (4.848815591324878886792772715121497445270553116784744106969337398816840090\
60966492440412224511439339060507185967491767260644629956616724269582011035350\
770106037329757103769779958469308908421940217546`177.19217576152425*^-15 + 
    1.16048978058468729008999054096825024623173868406120944604601513869287897\
56546198234075477473111483093565150278294993987433307111890868828996398835446\
85811098048718584812920728331126254909159656334039`177.5711814144082*^-14*I)*
   u^33*Log[9/u]^2 - (3.84700535126724927601804666292644039075796398337383097\
56089155288886378807766629600173506687134008476610263002492843216928316454763\
32151136847010702107368057472524217361016533441422400279071354`176.4345224682\
168*^-20 + 5.6981659874661958295557352278142268918364492181478046298000685604\
72482309118360566699198650579015728465637526061884933307673329006687582980677\
6324855976812813838098533013100946347844935838630878`177.6051347738743*^-19*
     I)*GaugeXi*u^33*Log[9/u]^2 - (1.8131346408481522767599920993479760446349\
66409698997474942866564705262980829612474251339972976900031382049980637006906\
96655304758844336012588595529780028273828091394049832346421763132460065678`17\
7.6061208528587*^-21 - 4.6557022747840989741174249080110212713399222683362771\
54355215033683135941514620373042913397409358863452010767287112160759110619112\
27828586078168285167762184354067809863748861297482715858973`175.01567599750908\
*^-24*I)*GaugeXi^2*u^33*Log[9/u]^2 - 
  (3.117884986109196532985171567191520575919648527769317693386000759521774972\
28582918715415501361821282672576422767775129258842707084446135389480399599193\
738264673734489165008782816459392687315691`176.57526892015025*^-21 + 
    3.33289307076878590341275291211470024056233081742882748704574271828517331\
54139642557282451937931372768164963112899864401439732145444697863647568136964\
85112655262283647030683286534712110858043309`177.60423020985596*^-20*I)*
   GaugeXi^3*u^33*Log[9/u]^2 - (2.0039541659099992088432394301732748950118630\
30380189248798986949405510537833772853687071567318639512840281081624662971785\
29702585552313080018556426193241074271830400796382390147110469066772634529616`\
176.80344561524788*^-15 + 4.8248844254895776438627078999889663545235161874989\
89421211550514096337631334188240554258900904212555560800387104659193719816682\
33324829626921824796370784903662869206270607176805745934246217743027571`177.1\
8504474583048*^-15*I)*u^34*Log[9/u]^2 + 
  (3.031484604065474040928955424405422435914198290029532808230120212516242119\
73172283919685062629747714212429837843371347879653670376567992304995175543799\
4434896070268678100316827774921605351585341`176.10137700751386*^-20 + 
    3.96841410640585337526104656546941184597668334096707477176501784438340651\
68684694562370257968285844062256331159488708774592610479066702875341667529601\
811425113950212276695243649357494032489403856`177.21833862531716*^-19*I)*
   GaugeXi*u^34*Log[9/u]^2 + (2.919794329288971018549721354578113524439526631\
20555278273892954185717161266717473343153967387892011937822685836797332154004\
74592307411493116541411911104278161936634994316819213144912415658909`177.2196\
0167146602*^-22 - 4.107962015989329232414050386852936175101482768273552999588\
41068798843790828943929193911612982648537962683269831684238508728846104815131\
98791117667320364888840977185131036020325239457839976`174.36787582997016*^-25*
     I)*GaugeXi^2*u^34*Log[9/u]^2 + (4.06301938670016000638533105523597673380\
10567204856234666449258666210083416436931316021433541836205767301648678555007\
257762620139947213810076359874643172410311699410146683092484137315026039416`1\
76.13637600257456*^-22 + 4.90444409046060943264274214182349916754251604977705\
41879795827770205598713280227051159999857985118890928889736496848069489517557\
9866255777824459083966554109192497339981665735848207668523509169`177.21811689\
604738*^-21*I)*GaugeXi^3*u^34*Log[9/u]^2 + 
  (8.182177881542564072382742965839381015485925700444545197644103836658400530\
78226644964743277213774597785442085313022241961040686051282583730529623581766\
78010924463116900780394503485905310441634413682`175.87502665647742*^-16 + 
    1.98828607667890209953849970279967607981059267301591133820258048657147080\
34636725299634828808043378175582227729682757952772293942492008015699744365767\
4577460125624577867406854354509120424393172394487`176.26063661089862*^-15*I)*
   u^35*Log[9/u]^2 - (7.12414762693511841002795389064351045858080707098917840\
85044729309237928834297051178698551236573176220255786738829070306009210422130\
4828794385602563424120672313059194072666218012216452551171463`175.26248482075\
573*^-21 + 7.6379287021545829388682826370981928817404472433389408732244887788\
64247530615320164373319240772458328514128805733851887907334853681138625489259\
072021741951293191014091667631740793338108799166122`176.29272751044323*^-20*
     I)*GaugeXi*u^35*Log[9/u]^2 + (3.6555570870535068054886281114581596171716\
11071728796652196130320209634455538446035427022672774783957400334300112407409\
382190603118867191939929902107807056023918820740168449976720119568748687`176.\
29460829941468*^-23 + 3.52110425404319170853392881101477934994920563677651545\
31633248915242429968243380503311649567145803339635089539744021633338523208042\
82262082751469085868699237548165331791995434043513440378`173.27833361295419*^\
-26*I)*GaugeXi^2*u^35*Log[9/u]^2 - (5.185886977281638866060709717913703997634\
57435655026692411326869387775117835416132304212942185442734058485398760915573\
9058262497386270188065715953717603965758451231171348061471368124926108499`175\
.16253313341892*^-23 + 7.0099226231324462654645261562197688581567488370819325\
34959534047328890353760303107645729358892927776852553165597255310384862675845\
4810621975966970708414210272095114341126488483179313320474294`176.29342331018\
93*^-22*I)*GaugeXi^3*u^35*Log[9/u]^2 - 
  (3.308094810585967601148243782845448558792485084571974026263127559672346574\
01588807226797264275909542562231421037611004036091801056813512330000770960293\
8902753602882932706523873225227953725932571791`174.87125956134958*^-16 + 
    8.06370743666654233088744438629597263345218178497361680964301298213301198\
73464261332287832857262736658658518097837184259601080522001491708228606645281\
074096688205131247306607664155533568534545019258`175.25821637586927*^-16*I)*
   u^36*Log[9/u]^2 + (4.10234298059729941991715024882139997765714580418222066\
59557827841447401071591612939439205902959240027031634881606301022011102099083\
1716749678702582100581594157384935488567561952685317832004`173.08306647338506\
*^-23 - 6.6366807008880757935251709345420057634054543409777935934004750006637\
79573054093028444185528792119948229383741778662431159041736265070056877194582\
27700024606171664427243576477390114321837482714`175.2919854298859*^-21*I)*
   GaugeXi*u^36*Log[9/u]^2 - (2.819723886895675261849408780392423212101363472\
08969727005835415729518583875603020886975497034146385722785780712885918324199\
6817996100967967758540424378994154501924941865728639905840698457981`175.29199\
37242864*^-23 + 2.93425018649364072226287539883803828817967695010340765866914\
39711989306221363312211339802763390904721676718254072148044894288276586966354\
9006454047765934109143156864826560900215126634624`171.30928428174235*^-27*I)*
   GaugeXi^2*u^36*Log[9/u]^2 + (6.7910100466205788254918847236217236820096399\
00110328853034372489063729366421826764362820682170407558358118872550208874118\
0664350075056450709778142542765444762047177003216334978396752584443`174.13431\
736111227*^-24 + 9.7399712692539465622421739363254193296793726698030015353340\
22845196811179569498484964149111776467711739042448717564973822098176110680896\
368809713097676271351871615332688479563394369968733052`175.29094066395828*^-23\
*I)*GaugeXi^3*u^36*Log[9/u]^2 + (1.336872533386982759081332859461713712264570\
06136493885084206028689108491347205251591201922397927450619581654966381149839\
66292128961022560129508016939402398039641347204528325299487709791892918831092`\
174.70902000570516*^-16 + 3.2470793614049985450360626665818704704090909174404\
09594067908356767074854369898503758133640476423492294477884116158519370342856\
8332967136173087532999154735186543731320162876067719859640280477732226`175.09\
442290837453*^-16*I)*u^37*Log[9/u]^2 + 
  (5.479027447581281410149093564997232925792885716644626125449146499235553617\
74332491186227160568268405942520929121981059263380649177541535791162550125607\
195819590468789146635538476664978712443`173.97293815920222*^-22 + 
    7.81855240579858511005539656924810327653396154298151986371080664303932837\
72882910063478888954416443822772528091345818457293718528674646283469113219451\
1635334135295871024223838226048009620081366`175.12736103461071*^-21*I)*
   GaugeXi*u^37*Log[9/u]^2 + (5.223423128987565854489115379466346711343479299\
23818476837696298770812208143474460516344526259591990829624137610579620154426\
049040095680200864276576647914440256961972969705350780913194982598`175.128424\
7959068*^-24 + 2.379119957404382951930532459227891605833291656404184728574211\
49778821164962475892603204107328791954345864203051634513602683903445563076945\
81213706713281896004120235009332867556221394901`170.78688592826927*^-28*I)*
   GaugeXi^2*u^37*Log[9/u]^2 - (9.1399205883982368539177038060574351517362691\
30198942838004251560078295729355379761373297180206281724329653264632111080448\
4242913785510595953422280347652869649487283127831396310286686637774`173.96885\
594414633*^-25 + 1.3166409906352133210960060126129059535507570647794310690766\
61533447134466411411692300644701890645687268561238607821583428245633216289909\
36806864870834246404471215512447964215838629426322253`175.1273808934769*^-23*
     I)*GaugeXi^3*u^37*Log[9/u]^2 - (5.43758620999298340741596891568517704477\
01386892785283646980373099009541318340223764877333113128855211919129514504897\
81862365004419437406946836145465173574407530185067551435435823411526123722198\
675`173.89597090192112*^-17 + 1.313189971481235899088905750427543670996097826\
68486045063249073230060825582008678689880984019027340136280324436891033020217\
38052939191776503918085551070709649664720967836857977576873323397430041267`17\
4.2788923038659*^-16*I)*u^38*Log[9/u]^2 - 
  (1.889977149427084665884445168630746675536741987439713991334024120233885083\
19268049355940555713739326824437050306483216098929893861985483663384869498029\
95700077117035368441763544647781481669014`173.3049256742861*^-22 + 
    1.91728481472373608866069299497312871328479818562577227543493539573698343\
39887566848053359348522491518306005643456682012622228988640334367434688369762\
7253053619521065593741303543601550009362001`174.3111557534569*^-21*I)*GaugeXi*
   u^38*Log[9/u]^2 + (3.93271502321233123912827368043053032402329523473824117\
14378588153267392603935231058786941458850504359756541170368702715837100719246\
439844703294929828285871307006981637862449038618795158387`174.31325562385712*^\
-25 - 1.878251642462250339178952529113234096451254460573466748524830705565467\
05354745624532879116039256419351896476443391437477253650986319183464088456131\
7615994963440963168050065861158375244`169.9923169239255*^-29*I)*GaugeXi^2*
   u^38*Log[9/u]^2 + (1.07039917369500887783178854696275682279576902490680681\
93208437962164116062409815631169313827304845427202069495211068409084891776379\
703022881031111144330543063441018225705782199607755019854`173.1032076043029*^\
-25 + 1.732873356373165523446106412487401583552583306636040480954152635478976\
55753724803274961718359070659292142183741955404151109900323930132144273532090\
858064267666507921257372028618736075947386`174.31242866345605*^-24*I)*
   GaugeXi^3*u^38*Log[9/u]^2 + (2.2273285882113083284072606754799257644131712\
67102194597826945647860289792009717871680601634281577384699967118316438556084\
098660433700334307431723497487755152400343830021582576056524789247909258643`1\
72.26725455950896*^-17 + 5.35891742892758632940697748493515320108870435107634\
87553696584183018707583421092086471840573083986660012365253678783781467419340\
74916730700185342267236524672928434713622987948387449473039715572938`172.6485\
473335657*^-17*I)*u^39*Log[9/u]^2 + (2.03767737438882595010629655187098844585\
04028415309008558218074978031687484143291702624260757494888250265968520334140\
22507038271778414980095904214795093417264032366098479371051393087904558982`17\
2.65773499378105*^-23 + 7.180139704987209337811891074617219891615297221601932\
41006490220851371453344846901356160687620880296965180373965977809127123322582\
102479859220769843294841036080123403091969402009281733505589`172.204732464998\
78*^-24*I)*GaugeXi*u^39*Log[9/u]^2 - 
  (4.397356328752763502320522648812472024036780839781822218631592262017875534\
81920873260074522664816053188583562778558251656514052774469903579504343678588\
99526296076853349240442659138032226634`172.68314978892144*^-25 - 
    1.44480846574604983774922523723320329992871060982142069527299073911653664\
20533557262508048339704003497738477557368249342826604704319741522832525267041\
795977847266241430191567112814505`167.1997684076032*^-30*I)*GaugeXi^2*u^39*
   Log[9/u]^2 - (5.3247584139925081755601840107613436080571697632863947272225\
69286379770765279802565960881349174596073129707632312056542583501811175199475\
73789114705622072838817371376667078003231320406192`171.06256244033696*^-27 + 
    2.22209490519311591999236736193505801692296234126706603892636485613931733\
68507396916763579570913388197938494285663805093613549609544670474681442705441\
597176778826758569569463972795122411649`172.68302513548443*^-25*I)*GaugeXi^3*
   u^39*Log[9/u]^2 - (9.15699394620380805036528306166594883461834243237441933\
57713842631188223489742614336160272200329033289596298766388691387248706858292\
3792655207279138718831519587771518711251194558304040561982291515`172.56148230\
653844*^-18 + 2.2009173567365831245478671220504606137563088571394117938091950\
13813608384353545623611450957217783808664857825576579472956067565002795651494\
312310864146806821337664626154201153272492584335248391329`172.94233311480397*^\
-17*I)*u^40*Log[9/u]^2 + (8.0955255468228302437492667552204514017067783205868\
78327036430059588765884691860006332220892838846934586980544132515569271167736\
08350253325426986872106388934595334957351116739418222425915795`171.7377231602\
1328*^-24 + 1.402167760404233475672023771750770118828408692507996921921623719\
98648499173183746104793365227781388420170790559810795495004006640042529749955\
52152921394387031814885512400561935685726860170098`172.97627808989554*^-22*I)*
   GaugeXi*u^40*Log[9/u]^2 + (9.367018709470062842851190100262431097173178716\
17175776058650642171210094095441138227452592539609927665997767934935289769583\
0787998766578420998343172991209549243053114376024906013433180102`172.97700072\
926176*^-26 - 1.0836061043124660105695696210055769539979463716561222420172348\
51827516620628361566796058396962994822428300733297552683992631193071246753538\
90972057164761105176334850503323856788899`167.04027078447376*^-31*I)*
   GaugeXi^2*u^40*Log[9/u]^2 - (1.4315175281027851062408021536781396993389958\
58210805165273974209719734203098289840340782752529828032349173325470974013481\
74871045497049918329187044191147616812907066387710857625683079946`171.6884766\
966458*^-27 - 2.7780809029929032770468664460029568784297138649745431983063282\
99760799885260515520659665902400308455553050270763420672852604491328296822314\
686667252466502884274030731934040863566251981417`172.97642491563735*^-26*I)*
   GaugeXi^3*u^40*Log[9/u]^2 + (3.7664574555831392206202690009876553624186124\
34405983225402170697598593975518193142881202040798413013144170662369754646218\
24964937541473680094333816781520331588766116415140674936604186865338911208`17\
1.84634939274437*^-18 + 9.054238420300490214517384219092486285185204421904695\
01104520088103409345340570015647555500256330169285970677221169972892320360317\
826723310929178649413344702456472524706649316687858189696584116262`172.227268\
2529156*^-18*I)*u^41*Log[9/u]^2 - (4.2836944716841262790870602812691797019148\
88071756206120841525041563872417260751771792951614888481496157687203774793508\
91607883667601263286646727098584177849309460581465793525219085362814149`171.2\
5432630534627*^-24 + 4.338214573295107755286838507311700648200889376684552981\
04238053692288307118162865967479512236954973135180943443718965816978611587743\
139963495932785856207731413343973226064267545962943849917`172.25981884644327*^\
-23*I)*GaugeXi*u^41*Log[9/u]^2 + (2.86410321415880633711151833519098788359146\
28345711969741142391223368001720397877164592192120062831660661693410831010485\
0850918363570661012362327669178281945155520330233500528035807786449`172.26192\
582710104*^-27 + 7.9288239583981836436747450005467457639108226999866939519622\
98883106462799876550886167024005747580602736814962811855501816661124001900563\
81108877701729324879001298051030170453523851`166.7041459378733*^-33*I)*
   GaugeXi^2*u^41*Log[9/u]^2 + (2.9448002402483430993075462427395021968446760\
66264097753456304912000792804874275880847446765394899330051043466710284276477\
1284656817227557065269244197315991800643356084017909381657116509`171.19935882\
808792*^-28 - 3.3883544449776205529011066171234684080064065955161715760259105\
07373071923757793279652798332527622127820955128952937076339284564180034008895\
12168631987018795645927531402091475323507328258`172.2602918224168*^-27*I)*
   GaugeXi^3*u^41*Log[9/u]^2 - (1.5486048647618788361148012421960860251786269\
59976777207960275253506520118247364746864719480041201352632728514153502120771\
20940611381317524183414708578001909439595757589275026067499186987574465771`17\
0.4431228914108*^-18 + 3.7217687751688611889884181780347528541014169477584118\
27376418211542732918183300270090245150257369186351987116122577447792682498933\
05739863082812195860317744466214226470342431033024806569812957581`170.8239316\
601232*^-18*I)*u^42*Log[9/u]^2 + (7.70359859870946818846813397289238105181588\
14179681434405135816025605389751725922287455329068102927007582634519933047945\
489735616141627927199290688431495767238723063232666550548001717068273`170.276\
74303882222*^-25 + 2.83874254060358356510543557498935576129347206460035002057\
27303779678172507351394835983887497720262644745155683078486637067984040907729\
7678457301144822365300685885397755834231063849000732624`170.84317539935682*^-\
24*I)*GaugeXi*u^42*Log[9/u]^2 - (6.814779848785643580354998889575456555812338\
34617904663415627137675201521180615751546039227641261819323537646384561276227\
326832207400772202241170337283037701556958873207434992242508840189`170.858605\
4783712*^-27 + 5.663445115471242975492708900193642877547200736633015971281740\
99362022103592588358570873631736452134766668314509252172588503713525489101421\
14693700526638020505952582546488408692392`163.77823434395418*^-34*I)*
   GaugeXi^2*u^42*Log[9/u]^2 + (5.5842129360325699194387995237712248718797104\
27975624181449527251218846038869503567307471824560624250420504837540080755643\
925145547448173919950242822652515286245724599077889505884916132`169.995690331\
35458*^-29 + 4.03418465912484900148359432554160305828893045076595379243425430\
64733996459468272417165754329158882299202280633865311359596461462572905270234\
677797750673941250329975282090285610672531673`170.85448413454833*^-28*I)*
   GaugeXi^3*u^42*Log[9/u]^2 + (6.3702001103164682470763449573250131039352648\
03024782008147703456712789206273193587359044522280006375630043216383278260106\
4328118891938420798795503414073535446105755057563452421558143198122805478`170\
.37561120158782*^-19 + 1.5292454618386390139666846825373524109005610141149585\
13218632825948158360388812381520915274725303209919045325694208086360745334373\
92362646972411987962775681432027231229019553902146601769724558108`170.7559353\
266933*^-18*I)*u^43*Log[9/u]^2 + (8.51773974669735813096865600345806964234329\
25516991876822448110488572614157808546264633167408748293225286192828245555101\
9337129991119394788282631949743533226441058160227864203158137308614`169.34963\
036826045*^-26 + 2.3501180307116981008725865386677439800688791678665584959863\
81723840678141989738133587784433056856172482949798277648925417016974530951645\
4758055109301242465410933222341316151721393551881716`170.79039567639686*^-24*
     I)*GaugeXi*u^43*Log[9/u]^2 + (1.6725100055778359878194721129215713199142\
43870459523654463184032143465954214795098057002889124799205085964968257409073\
12087452933189642072357488113756764339188388511297806201981770888081`170.7906\
8073792348*^-27 + 3.951240513538593611165354797067816835422243721995660095621\
15294468831216264391784994540363380420481596830877732757775742198757132491193\
8157138734093133392358043885856868779922533`163.16404547952365*^-35*I)*
   GaugeXi^2*u^43*Log[9/u]^2 - (3.7901609128214464197729356368991256392931068\
32675350763782642056994499385459352722908534463063864965341852412873448732554\
905359512840506658194258000747460906476981643487079494552732305`170.588944492\
2806*^-29 + 4.691311760175389371385344366872251085757136312829240773310450071\
58699846895102394484486101442347138672082002238831839017165890769454872650587\
5992594286787223454734532323590432817071482`170.68158113863066*^-29*I)*
   GaugeXi^3*u^43*Log[9/u]^2 - (2.6245446411382822482599325710058899946522941\
69810101171887813689146258952271003369514737677832534779465455279558712370534\
0209991688807952096119253492025294434344623911945195736958539272939445482`169\
.76201795795862*^-19 + 6.2908530494155279334711894965905695471903135442788347\
42275844761892412001711928077452489188861152550699601079588792131247596897705\
1810617789007010416753063805765602102279399595070086682494173666`170.14167353\
427683*^-19*I)*u^44*Log[9/u]^2 - (8.80551951965425666890430802299437331612819\
46113261511064916020052324618999509794697152692271372981154358665995619731710\
78144187247323501294057794830941734814787053117222696832940969639835`169.1527\
4405368893*^-26 + 9.259207128377698880082365234892529868287053231659232740414\
19771947799713437242088565542935619939240034190223814034949542022921970734584\
7525575691482891962536970327076522067125608998313134`170.17456286892062*^-25*
     I)*GaugeXi*u^44*Log[9/u]^2 - (1.5639243834538593751316742799238308944649\
54932452559747298596906920181939327696254104211640405399612142854908739927748\
298128200730240140135385689530166121875988486512613165603176278341`170.176517\
92922567*^-29 + 2.69402750255033323391929886017067862084892016363289733464292\
62619527090365898824861238103283407358201518431942113781721189195651364504196\
2403353709859340372898686730025338230467`163.41270420335198*^-36*I)*GaugeXi^2*
   u^44*Log[9/u]^2 + (6.98384865961465161320278103329979849146448766844061605\
58775513686267694205599451827757372212984884094533261646136123333544750474509\
1269039422293502666698057529428313803323930608839683`170.07680984056364*^-30 \
+ 5.3313991197601818684351361116300473054401796491027637986642369615055858057\
44669131253901021486664595073027667735149688639011856791798451927093090403911\
89583099209197970919983447648664`169.95955621689058*^-30*I)*GaugeXi^3*u^44*
   Log[9/u]^2 + (1.0834731838147554549798567600265463994953086827324722822226\
55791435943141383082622236662510597938596925606332517267874963003107921483546\
4864303033085769025412538315045716921510421029469674487304`168.63018002982255\
*^-19 + 2.5933926646837307022252138198124263083846910767385365906709947451247\
70506895451347476412877546551588988992756832589866722158187257794131638182901\
6504887032586483449074756360764054945776365512085`169.00923014103665*^-19*I)*
   u^45*Log[9/u]^2 + (2.17408475082271778325445524901099121482482471944691884\
05316623742484798583884038027761681146969523099269187671864261034596630787299\
58241358916286074270221969191706130707864227876565448232`168.34002274163916*^\
-26 + 1.078366987923218448186247723430885056343734005809868799617109241747057\
32057918002607464116523912387793202910104404803339856332838734930579659569561\
87864387808700348844430235835286421359357`169.0355128560878*^-25*I)*GaugeXi*
   u^45*Log[9/u]^2 - (1.04292759593810841179463350945825629862683193779989855\
13844938437061257184517727460549842100565523831335088632662424714901858502990\
413405691947915452025263087479798456406592177641540937`169.044164403951*^-28 \
- 1.7960182815593822969151254182103542164503229192507620241188031587366184021\
16296065734199841419879851941934849774916050366337323492493106015462076922047\
1757702922824104153595737`160.2802209978888*^-37*I)*GaugeXi^2*u^45*
   Log[9/u]^2 + (5.1726386954650439454751501395764689474517817454761611095320\
83414369797316891616211709355037141659006405096761086159703116955399168584323\
1102484019620678636297211895415198325226864105`168.86220267425307*^-31 - 
    5.92409947106409158127649567310323441954665739236096861990121959115631670\
90443674352416597855436218487371494475892612278285825914889815449874483906694\
615799256107817519114043024358584`168.92111287200808*^-31*I)*GaugeXi^3*u^45*
   Log[9/u]^2 - (4.4804078285998963360440814367614304220009461852430018424510\
44857852793004152407517538543123330403832747094882278894352336156506002606624\
835093467733724840390649349199841645016400677495242449682`168.12532126794153*^\
-20 + 1.071321703441859083678739716287075316595517542953279871509015333553742\
85704575802966212682403667527243908786574901146152265177681223643452498086931\
17351839712561070585546197500450350455821371619`168.50392362372475*^-19*I)*
   u^46*Log[9/u]^2 - (1.04249398800443015292018825971033683939129967572834947\
18341008887287238535995653129518481480518345879764248173380542333312100668575\
763698224917635183088060356247793597807057942306185142`166.00497985414364*^-28 \
- 3.5646453762820173286501382098765896777486472866048507988055377439685014834\
48409014234085648137314213727223974220331157103142487014667522978944765663333\
25193996410599326959365768852253296`168.5389226262017*^-26*I)*GaugeXi*u^46*
   Log[9/u]^2 + (2.9642978130859231138521844776124085170670237211237802763806\
96470124778026847959170647655344820593575805077468628462402725332644613342368\
135737567538165572593690587970187027791403255079`168.53892448343694*^-29 - 
    1.17131624733256532739146863892771340225893817763649822180855403873000682\
67054146616216836086057898727619949738405225054621990832921986420045729462815\
77559235573365043547361587`159.13567681725203*^-38*I)*GaugeXi^2*u^46*
   Log[9/u]^2 - (5.8694052202285632994031093378875231945687643220926169090507\
83149338450915903372855165908408532579078037739092634699087834809462075352972\
5449828726444464741240415684472026685028957155`168.536326285617*^-31 - 
    6.43951912570208672995217202993940185410813796707872676746135960941522834\
47833261677267364647107172387329675681019903963326692000030316330316354785960\
82868283987529782530204983032653`167.5765856290508*^-32*I)*GaugeXi^3*u^46*
   Log[9/u]^2 + (1.8549894087253300569488889051996074897559390579939451876602\
54667882502051111401345443086013575610596235552305498895372774515284807884920\
874926172552538683477845475182731355995469857746698039169`167.6492529105349*^\
-20 + 4.432026747560208990245004959697404441150349445833471494324293596937686\
67090041810495393040036616966573996127519427712171474110577211695748123012566\
6191944893312686400106268566710082470584320606`168.02751384895367*^-20*I)*
   u^47*Log[9/u]^2 - (1.65855573738676435651473098492022491669912952546687377\
26552917725422793744601990106945408011443647298832676753368201553068577019088\
1150781055577200156016970477554459430782126164972815425`167.0069374511536*^-27 \
+ 1.8778933282950653152238752146972255835054775643434941593215813200124386412\
65287226149209412146236529501006262375706750592914730482418530825788445749538\
965184227286305332347578046013616603`168.0608782991634*^-26*I)*GaugeXi*u^47*
   Log[9/u]^2 - (1.3527091764433723992698660619692453327541595000982859544027\
02772702260879863024652022380797555640387142891332561476269373080794641050500\
16052595708807961320880191162928054565687058408`168.06256556789535*^-30 - 
    7.47648658616684030920315447779150401596902643039754784279979574720120168\
48180841439318608293349228540266275930108767312144049771642887354246878757449\
026702438755435188140923`158.8050586901784*^-40*I)*GaugeXi^2*u^47*
   Log[9/u]^2 + (1.2607083554882880438745298273220332529782201988580136141632\
02743680257067693818150559305050399095824075559317552592409907192852475085658\
7078828835989845332851880964285333712066582235`168.0619252936053*^-31 - 
    6.85079103587166156388940956036942953318882917521958590121185271566122799\
57743927894866377731892255589210601025335826889673098544613154075407555033160\
3256407763522663268375572305132`166.79705138321452*^-33*I)*GaugeXi^3*u^47*
   Log[9/u]^2 - (7.6872113692353084717230383092146316917100904963661873393259\
99187431511404715248058171255876614478365350772669615725832420462158733833423\
30720505880739604872692493635503452003561210608670751999`166.67375306697087*^\
-21 + 1.835301469387047220732980155203079016948408881582874980078431899499694\
55096968706386557142845265922212636013968395483459733803974363771644083729326\
2692827830027184323655969326433603253258180064`167.0516916565962*^-20*I)*u^48*
   Log[9/u]^2 + (5.3510450293040021687919267273901957273723409292986920282323\
37989431346243679897423788860990504716493201929503641560679070078428042772579\
0650561743569324399779940122304117347729692838975`166.3222511164945*^-28 + 
    3.06520846846514883144116045322436038185209073614881100470797194039949162\
63463108374584648226378342269082266567892898196784237410155487042302253716470\
8001589300518624731614158083936091346`167.08027252763765*^-27*I)*GaugeXi*u^48*
   Log[9/u]^2 - (1.5640088934451683071345750231051761364952486775439265160449\
43700023913691917082797975396444802858024277119541966462285660284905216850288\
42071809090887989414069010765173788939288010458`167.08679145670942*^-30 + 
    4.67280407513150831661133202912342133436920642366392544885126956380813995\
88405779786686813069687529691188787926742359007018975187080693827658064006945\
08941923498205151966935`156.56212981042202*^-41*I)*GaugeXi^2*u^48*
   Log[9/u]^2 + (3.4657495313314897173599904485886736543456788079738607836291\
08815260965882469696802706973658066971335078545033445031566634669845734939608\
28834848344636543275728207300032045876648578`167.07777419454152*^-33 + 
    7.13643963569224338813704971712776660206475724724734285119284958009345850\
23085059096401960473832149320924441490947092383911946543715499388681446723831\
187687476729871115688549778137`166.39145861797962*^-34*I)*GaugeXi^3*u^48*
   Log[9/u]^2 + (3.1885439614261267851835967198035216441328105864457894930872\
12776805309864328352397109441617068685773607586877097094260641985557732907830\
59070383799377352091091198914033491277665554453376709801`165.81578036559839*^\
-21 + 7.606500008136671646919056602410506365156819567190644692960527970696330\
13762530397705647256201227559448955261169597053440321237379259105057821313900\
775417448685558320054895858960691742872420823`166.1933728265517*^-21*I)*u^49*
   Log[9/u]^2 - (4.0949880035475354680049741111118624012936682405337765786620\
35026826020443587526496039005708090612083422868727484898704151036632600970098\
612491287955384414763351096181476783024097151964`165.18095075994495*^-29 - 
    4.55066545686308870619512631722011436657467036351038877418195059987309431\
99182139477679835866558422927331771051937596921141559367801323565786988079167\
854759881221225810495800244772203911`166.22677303556085*^-28*I)*GaugeXi*u^49*
   Log[9/u]^2 + (5.2035303804017421824999782588674968849486329559448712493666\
12285050130087887270288152280965531271955027647367250598640071312220707208437\
635645297572519742823762341844730414304851089`166.22852432246663*^-31 + 
    2.86090043733652881562269264090306446600587463556398916804414215471276692\
83352381372902782000924725241756629509349543606433280486544947039187795628789\
6146223486352359296206`154.96872897208243*^-42*I)*GaugeXi^2*u^49*Log[9/u]^2 - 
  (9.066993585943449139371693652177291889869805399848055082968565268622277249\
24921705177317446601193938407260617672278264970437908639746989909901214769317\
599895561701074266275747390233`166.22851031549956*^-33 + 
    7.28224368480133980450390071337453254856125714867105432670085394849815602\
69096496426574362147587088943265688919197426734079627458073778897562070072606\
72195138201152217748078595571`164.13331221457508*^-35*I)*GaugeXi^3*u^49*
   Log[9/u]^2 - (1.3238871293405594635468295167798063934650525371805906561209\
51972358024525646879746072195841521353979843199794358912825897819119482310473\
17360998334353550863840118176191301996969144513234710985`165.51245060086148*^\
-21 + 3.155601909508261939497420932014247538097833971717478175707924803668692\
94266674701859982367791011817823944057319075399029556618549911026748444515326\
460311895526115571314939332515615268439075481`165.88968185101626*^-21*I)*u^50*
   Log[9/u]^2 - (2.8394559414841980411465846864301108128096018813181112347361\
07510622195995081294291322490567194944922232359358088048346152211354428410908\
287711403790940818035642664412872400107354742764`164.8164672038256*^-29 + 
    3.63356797207272665853789537108278454005402790366598249545688291798622160\
94498378012288409520099738227903966857050940595841870671436260173317048602958\
105021094878394170190819289230419095`165.92356535832178*^-28*I)*GaugeXi*u^50*
   Log[9/u]^2 - (4.1333230649596649697228486351430501620106708456975957446602\
63790384801992642681605865204364345622142488642226894805908266134071767772810\
562765490300923354830868911316685654233299755`165.92488737009913*^-32 + 
    1.71654025567166963604434507834415676091725414952143005741361464614968613\
27278468837099392139890229844077595318095779269065705365758670205742493300278\
774271980143578106109`154.54324201136458*^-43*I)*GaugeXi^2*u^50*Log[9/u]^2 + 
  (2.252028780519790477661466828073895942030282562608396606538945004971527007\
96903332197880524790203194539453569106568584849176299737738468129372431023176\
281465098193279634587080328351`165.9248850994497*^-33 + 
    7.28237362192567803924880961016051857721747521164103149614764946063439822\
62864586766713064290249855902850630863685424458014351830792862673090928725477\
4654696016094422276367988978`163.434584119663*^-36*I)*GaugeXi^3*u^50*
   Log[9/u]^2 - 0.01171875`192.9914525779716*GaugeXi^3*Log[9/u]^3 - 
  0.0089163237311385459533607681755829903978052126200274348422496570644718792\
86694101508916323731138545953360768175582990397805212620027434842249657064471\
87928669410150891632373113854595336076817558299039780521262003`193.3960787562\
4455*u^2*Log[9/u]^3 + 0.02520576131687242798353909465020576131687242798353909\
46502057613168724279835390946502057613168724279835390946502057613168724279835\
39094650205761316872427983539094650205761316872427983539094650205761316872427\
98354`193.3942288847052*GaugeXi*u^2*Log[9/u]^3 + 
  0.0061728395061728395061728395061728395061728395061728395061728395061728395\
06172839506172839506172839506172839506172839506172839506172839506172839506172\
83950617283950617283950617283950617283950617283950617283950617`193.3961663834\
0766*GaugeXi^2*u^2*Log[9/u]^3 + 0.0003054269547325102880658436213991769547325\
10288065843621399176954732510288065843621399176954732510288065843621399176954\
73251028806584362139917695473251028806584362139917695473251028806584362139917\
695473251028807`193.39586088797225*GaugeXi^3*u^2*Log[9/u]^3 + 
  0.0140698826398414875781130925163846974546563023929279073311995122694711172\
07742722146014327084285932022557536960829141899100746837372351775643956713915\
56165218716659045877152873037646700198140527358634354519128183`192.9874256565\
0355*u^3*Log[9/u]^3 - 0.02774919981710105166895290352080475537265660722450845\
90763603109282121627800640146319158664837677183356195701874714220393232738911\
75125743026977594878829446730681298582533150434385002286236854138088705989940\
55783`192.98742565650355*GaugeXi*u^3*Log[9/u]^3 - 
  0.0069444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444`192.9874256565\
0355*GaugeXi^2*u^3*Log[9/u]^3 - 0.0003482938957475994513031550068587105624142\
66117969821673525377229080932784636488340192043895747599451303155006858710562\
41426611796982167352537722908093278463648834019204389574759945130315500685871\
056241426611796`192.98742565650355*GaugeXi^3*u^3*Log[9/u]^3 - 
  0.0087126616595257046407785624368462350477287224734260247139381417692650736\
39406820324363381824134758138720949268121955212337775971368411545213861933874\
12713734920715563910198874381163666333609939767537694682946927`193.0171209759\
1871*u^4*Log[9/u]^3 + 0.01874158537824518620129045369100238784738098867042625\
61601381903165167911395620586292739927856525936086978610984097952547883960778\
33663567545597723924198546969466036681400193060001016105268505817202662195803\
48521`193.01712097591871*GaugeXi*u^4*Log[9/u]^3 + 
  0.0047582304526748971193415637860082304526748971193415637860082304526748971\
19341563786008230452674897119341563786008230452674897119341563786008230452674\
89711934156378600823045267489711934156378600823045267489711934`193.0171209759\
1871*GaugeXi^2*u^4*Log[9/u]^3 + 0.0002424661351165980795610425240054869684499\
31412894375857338820301783264746227709190672153635116598079561042524005486968\
44993141289437585733882030178326474622770919067215363511659807956104252400548\
696844993141289`193.01712097591871*GaugeXi^3*u^4*Log[9/u]^3 + 
  0.0027433421191941657995274483275973563700705565936137156648935002505765770\
17329612631819273760712227070675139228374676900477506753650295454559709669872\
41606625508131037437206889695500848949679581866409755112358039`193.0638395588\
2805*u^5*Log[9/u]^3 - 0.00985037026687816709662972935848005705242915017847700\
87366236327268690221492131770036560972901977830088382341595774507424154327573\
52180204387693083521971394755015138086824313517398921046738960674844432401715\
33624`193.06383955882805*GaugeXi*u^5*Log[9/u]^3 - 
  0.0025077160493827160493827160493827160493827160493827160493827160493827160\
49382716049382716049382716049382716049382716049382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938271604939`193.0638395588\
2805*GaugeXi^2*u^5*Log[9/u]^3 - 0.0001296758042049823028332401903503869667564\
22632051347186235160629307862961269454182119934291859303290487561178004707954\
41074361970566817388948161696218394892377516977425527951362427814188216565902\
894206506460736`193.06383955882805*GaugeXi^3*u^5*Log[9/u]^3 - 
  0.0002423343878213162856237063910164028521475538171653074342178118514532152\
17019665679065311385738300485186781125558901455002809621666653773698582059246\
74262645928362348435319847009949956467067491621487267288024082`191.0021932837\
1185*u^6*Log[9/u]^3 + 0.00441070539815332275831183518019874266381404520915774\
28162298354850303232155592060078164838618021567775162247549586877941295458950\
28799057656447282012490568096928915909762325450990796720614329718632924445046\
58091`191.00219328371185*GaugeXi*u^6*Log[9/u]^3 + 
  0.0011102537722908093278463648834019204389574759945130315500685871056241426\
61179698216735253772290809327846364883401920438957475994513031550068587105624\
14266117969821673525377229080932784636488340192043895747599451`191.0021932837\
1185*GaugeXi^2*u^6*Log[9/u]^3 + 0.0000577893333290995613812257616555741841521\
44828870937695811952784975190096360649629968331385798235363850361564124709986\
62128063134007349828108858744432589882978543243746718826737116631949736659384\
578909041643381`191.00219328371185*GaugeXi^3*u^6*Log[9/u]^3 - 
  0.0001572010529227401216326923351158716263528776426100243168679112963928525\
14165447617452010539233140926775152713058645545349933356629615794164006790933\
70599420502733695857046646064931569186353191852704812123951182`193.1021061378\
0106*u^7*Log[9/u]^3 - 0.00175535070807135344873306377970112984912369980514892\
17959249439695999144743219814582392930694999974562522427666441771488239487509\
39705721139596207571768358384370321725550245743456278586236568402039263339012\
51154`193.10210613780106*GaugeXi*u^7*Log[9/u]^3 - 
  0.0004308127572016460905349794238683127572016460905349794238683127572016460\
90534979423868312757201646090534979423868312757201646090534979423868312757201\
64609053497942386831275720164609053497942386831275720164609054`193.1021061378\
0106*GaugeXi^2*u^7*Log[9/u]^3 - 0.0000221142919086972965954828475785646948579\
42838433617278305588014473855046938418375699278000756433922109886139759634653\
70567946394802057048665797332159167245282166788034795960417054762428943194070\
461255341608947`193.10210613780106*GaugeXi^3*u^7*Log[9/u]^3 + 
  0.0000535299690724867343679129267032366882543956094210612186225573496447989\
17150495998311806894034827924877960777990688017317654716251729682123801374570\
12484430783193721656394739969610698025595344786210516892834323`193.1484877440\
995*u^8*Log[9/u]^3 + 0.000633786009552498138527722523214305271294002212670791\
39947087310604266982895682628700620942120590839479323459322772162419112531758\
74237255428171224057280047468010913589033232571238636787740980833876341527203\
0179`193.1484877440995*GaugeXi*u^8*Log[9/u]^3 + 
  0.0001498046492259455222418185381148344111307074270037233000195963158926121\
88908485204781501077797374093670389966686262982559278855575151871448167744464\
04076033705663335292964922594552224181853811483441113070742701`193.1484877440\
995*GaugeXi^2*u^8*Log[9/u]^3 + 7.25928280016535903595803001381419305516241958\
85741381854779202744451944269045320714273617794422549795206402430910889987250\
29817851034129040530503722090370467142300704257723004865208797536186653699228\
00192577`193.1484877440995*^-6*GaugeXi^3*u^8*Log[9/u]^3 + 
  0.0000141911059136635425303265996637275717975035351613233120166017563707854\
68263067079478670967834567542893758960250993407247050817254457155391770132809\
2934924033627231020593455794966265415338644400621037587184208`192.35094055841\
69*u^9*Log[9/u]^3 - 0.0002098045345798022694713618047825083013663347110812249\
91076568389507045159818340846461431999178300458716219071113465973413610307951\
22650806618001238934155055687285749594095913900388670952496243625851383896415\
947`192.3509405584169*GaugeXi*u^9*Log[9/u]^3 - 0.0000472684572800313541054281\
79502253576327650401724475798549872623946698020772094846168920242994317068391\
14246521653929061336468743876151283558690966098373505780913188320595728003135\
410542817950225357632765040172`192.3509405584169*GaugeXi^2*u^9*Log[9/u]^3 - 
  1.9650727790018754937720542557203635291325175997228021817769315610091914517\
05296139579531338917611335433821843413877148572062965194093578994254704258260\
62670039706060637829169049003423844657396453362515446547`192.3509405584169*^-6\
*GaugeXi^3*u^9*Log[9/u]^3 - 0.00001904328338105234615161659634938015151899061\
69961501391221110800568111483743214548283625953287050876590664068344638027714\
92288026629836418896323149111104374932909711069802756700025976634342181117831\
78794461537`193.6185898970925*u^10*Log[9/u]^3 + 
  0.0000641161924346427314693146395196618978149541444039789479645656173273947\
25285521918118187439400339939526445999520013940557403347777348879804769792560\
29374878406634184527490526595803653052940660958728376943834308`193.6185898970\
925*GaugeXi*u^10*Log[9/u]^3 + 0.000013641723550416966054826137130663879635073\
05071091079321531996429115770679556687787140462037581379145165153395606070503\
18984475363076186121453611165545321923922746968014457726391882770483593528861\
0185729527294`193.6185898970925*GaugeXi^2*u^10*Log[9/u]^3 + 
  3.7520091043485676544661455498218186832727299119617363787459809407683207408\
85898636241571769692482998381489465165734027188073827305651722661324856112236\
0848012425515854871136078269137254048090810779425319891`193.6185898970925*^-7*
   GaugeXi^3*u^10*Log[9/u]^3 + 8.95581319199219218341677381015391538558896243\
51759916377345440093080292201218344398173900300716540512068393304712736300247\
88090880953062268127921233072563377658598123856500826108183697689809298745737\
12402707`193.18520177851738*^-6*u^11*Log[9/u]^3 - 
  0.0000182166191702527901485009810612239443851558711934266820138806629254903\
39750008447481715137812403281894459011199180353613191107630092811780211952155\
58526517304027843251394681346652666653354524327300822115070247`193.1852017785\
1738*GaugeXi*u^11*Log[9/u]^3 - 3.62200135541184923900973283689333072049121431\
83748122019726957998562936834541772813377751649356587628192566464171402443007\
38127898621725782219609380103207263701090861584688745182572343066170226664053\
82454765`193.18520177851738*^-6*GaugeXi^2*u^11*Log[9/u]^3 - 
  3.0292636567258597267572864111332163289012685276804906265185016730343492862\
75652513861458974839387716828486358876373948602098105053277875848960880036766\
1652357413504935054834291061830901624970957220444934`193.18520177851738*^-9*
   GaugeXi^3*u^11*Log[9/u]^3 - 2.57534899372453943203570202296190244691330713\
45554383157755636858389882542325216656762026821771774922301901594152052531199\
97597014852554630588411043667646642985285358724489951244210117012432632926462\
6726572`192.47129942072343*^-6*u^12*Log[9/u]^3 + 
  4.8600831711131995817292287369596840136118806571343658372437335339987698712\
05045780266840111369510075109192131452950209146254372450906818330298320965112\
00671635757641885285812203580716122383667620359546026805`192.47129942072343*^\
-6*GaugeXi*u^12*Log[9/u]^3 + 8.8904700583798663359705883711370679820611233505\
60936294818324996651471274242193309408672920332728288832541233089929934923076\
21251379824768027785860433322710414617136153487319468115078540318595188279687\
59382`192.47129942072343*^-7*GaugeXi^2*u^12*Log[9/u]^3 - 
  4.2370297193630159154554148542192370199618417200425363137686801084995804635\
42596686257036135950258119981569997658331076339848715333482221998538955642378\
223624307385251685747883820670828071461443745479038202`192.47129942072343*^-8*
   GaugeXi^3*u^12*Log[9/u]^3 + 4.01833257124779701236776727100482099386317426\
21830630108773384874328780889029875655044454421323786333196071159406596222000\
85230192275801585411156703754923573899964196204301620003464070853156721375190\
3409734`191.57353340825858*^-7*u^13*Log[9/u]^3 - 
  1.2356269271527218573593717837461365825054256200019455527150990350697913156\
75125241451504150165623170853868412653604561522870365367962527059427485855941\
60671659925802108929717827944464268906581936984137667486`191.57353340825858*^\
-6*GaugeXi*u^13*Log[9/u]^3 - 2.0263018993085865513849052943703149464466336894\
32043341508362084493771736570090479555500131631818874617228526693547269678956\
92175527566474068531681700405980241371187873245486414210694046084992587050200\
21892`191.57353340825858*^-7*GaugeXi^2*u^13*Log[9/u]^3 + 
  2.7080009047599765866233827870208954844878682143778363302261533673863546793\
93793801602006087546345072580346110239362735876930303028402347047314221469019\
461647053421116769635231703457527208423356819886255892`191.57353340825858*^-8*
   GaugeXi^3*u^13*Log[9/u]^3 + 3.28923332909295406295287142176576278187700774\
67271252954744964939744094679593200754359288446346198194647811024450620848571\
49234868481924024695100776433924950674966893279861559406673483442782128718052\
896468`191.2366978550546*^-8*u^14*Log[9/u]^3 + 3.0508352526483775242479240771\
10224508585309937806015746796599460924183157359909068438475268582940111683462\
30759686530465569286685364451259605770368232545140891622845988485347354123695\
21656554034374423804658`191.2366978550546*^-7*GaugeXi*u^14*Log[9/u]^3 + 
  4.3058452901621135993074068715848061331110517863408320002480300344301912007\
18341615852883734521986530608909601658964778698268802129276360120961335932921\
274876987203069899522966346403540211104389038937343856`191.2366978550546*^-8*
   GaugeXi^2*u^14*Log[9/u]^3 - 1.22115986902022699244981949660630562448181229\
67746887832627762903587098021260448106917020144049511911069987534328287649379\
33352543010865517839145068830826180049464343621980257897643700717661084717016\
473451`191.2366978550546*^-8*GaugeXi^3*u^14*Log[9/u]^3 - 
  4.4115602897843436523877885438611096741072933396651692090173196012991914145\
90887909923204470253348614504982349001990210353685045194817954801178413058114\
05976583014083276117130394875584968121662440292619445`190.72940916488818*^-8*
   u^15*Log[9/u]^3 - 7.445400138982400698217188868331208681198111810331082375\
36172561976603089386569811425114170308303260699012097044877149193338260915169\
2970225574908559889806831433639269119006228850521662811296058045946872629`190\
.72940916488818*^-8*GaugeXi*u^15*Log[9/u]^3 - 8.56336829431700096015204774757\
97875562719772008425741523919066541053607485118361073681473446317655606309339\
40751695013893720536871624467156507132991553920419293729111483373682080325231\
41282694486692135135`190.72940916488818*^-9*GaugeXi^2*u^15*Log[9/u]^3 + 
  4.6430944121944522061172558862532242187072840226919687964550625020662414949\
16146879931597869646092711843593476200455553357783870134790960029724607004654\
48741497124236560169106907933177318812654760443078297`190.72940916488818*^-9*
   GaugeXi^3*u^15*Log[9/u]^3 + 1.50950334562420382482024092983413635532886254\
88750471851709078591903596087584034487304283576253275512690154515538007420120\
60647469988291383621759188005087927358063466945316982094616899657024176836583\
866206`190.04520571349815*^-8*u^16*Log[9/u]^3 + 
  1.8075407423215248544366877818978231511953484966644619550021561969379847365\
45114953932352778351292415078323682153269387953432934732447626721755486971726\
109149290967516722758927482819111385234704048312340502`190.04520571349815*^-8*
   GaugeXi*u^16*Log[9/u]^3 + 1.5995903105877732731217609393845594773153725404\
03567903731206363644798552369262409108251423229540676793926516312041166701823\
83161676387883194336914370881318428512889287596975884911086426534855563531505\
788`190.04520571349815*^-9*GaugeXi^2*u^16*Log[9/u]^3 - 
  1.5748753854977356928029553427830403610808746495089314491118803759879089568\
95972522219972884433151088205123231723416073943359998766767479434683185563205\
30467909279211272954967658881841534021442717126447104`190.04520571349815*^-9*
   GaugeXi^3*u^16*Log[9/u]^3 - 2.74417130643533338929023754534723987310404505\
44194588329207573665362906118230487775337488040209870734434715507246889468593\
42516560423569935382067387053202277860089974853158832850809256608434763185104\
79191`189.2908268579626*^-9*u^17*Log[9/u]^3 - 4.31756093772126467117024202763\
92061939690905809396752509015226604203318684646448833398317316594290160311853\
52509029547962741716176684286303799910246374316064197921741765349889573465471\
29817060633738629964`189.2908268579626*^-9*GaugeXi*u^17*Log[9/u]^3 - 
  2.8156985198377822814428732516132085013135375667219680545175352151640609410\
54866196939487160925530512048246714129528160490339600666859142265765820537523\
4573745253737415211058166182602788520875920444801495`189.2908268579626*^-10*
   GaugeXi^2*u^17*Log[9/u]^3 + 4.89009243735000535965053058336091770524889965\
37616905903991663007513980891754045984041142756516886207939132239020924419948\
69008000690136081055702021555777126547380038763439205418116126387196391741984\
3585`189.2908268579626*^-10*GaugeXi^3*u^17*Log[9/u]^3 + 
  1.6514522095560973020642543501242614677093719875232405662712288122326800274\
52514448801835676387793683311354134506928939100507680693912923053488041930534\
0934843266297839082477555737911934001497998486870221`188.25412294957727*^-10*
   u^18*Log[9/u]^3 + 9.914147661486727652230361957619307308004040932627108643\
50246893465309843508429792606351604560966850126870068144704735178762887854243\
90210303337181890262865217115747571768285199486561293822632517417423439`188.2\
5412294957727*^-10*GaugeXi*u^18*Log[9/u]^3 + 4.684932874591094322364364293649\
34405115391394981725245822959287250658424947375400289381001312169145862598857\
27028170044090022811583071108310864326058088367157704388100280644159954762415\
53029225879191959`188.25412294957727*^-11*GaugeXi^2*u^18*Log[9/u]^3 - 
  1.4101971426653349338910941737044733992881479016857560634712546882933241755\
32644017913524866917486551403293504365070596678388984026449167536923143229145\
8660123019369477431176673430848627057010060407772428`188.25412294957727*^-10*
   GaugeXi^3*u^18*Log[9/u]^3 - 6.43400826327896868611614030833071098706682175\
96719116171958895331169102230263565009634895202836414812355562662504403973890\
00296489444594450745430607134616652858354404752231585026621841224723349256000\
012`187.67657631219384*^-11*u^19*Log[9/u]^3 - 2.14213994310723514922904048425\
08163643375079022498045901427185011873522164200404027156370281672699528214533\
96495466635420927334863267990881354124954436921921555640339809622377470131235\
2042522133906684017`187.67657631219384*^-10*GaugeXi*u^19*Log[9/u]^3 - 
  7.3889485930603031878841699797974397434666224395193257543867655310494906324\
09305136740875554004829491887598166232162125901423174973655979958821168464605\
17170685097023442146585139493322428133298068835155`187.67657631219384*^-12*
   GaugeXi^2*u^19*Log[9/u]^3 + 3.81152219744710409356151701052338882843201764\
08665427786002819430555117199075105948922806438811787839827561106762126783250\
01543192636485132766638840278333188428546009358508137109511129312981898441584\
552`187.67657631219384*^-11*GaugeXi^3*u^19*Log[9/u]^3 + 
  1.3625618170002399994217477139035510667438533262216868019538444589279370525\
22209605643874443542570281341279049743041663301882333000467369186030726812710\
7469277604713030062239974272118813269000260063339744`187.6400900672205*^-10*
   u^20*Log[9/u]^3 + 4.343854601981853235185576474719206993224210643935049098\
61957252216760838019034839613970591050054739866184574349478552601009963068109\
364777399449009463352437582282721723828695555390050522778003491433216`187.640\
0900672205*^-11*GaugeXi*u^20*Log[9/u]^3 + 1.107510896662579642123187053813826\
05747030441012992359845286112737557814742379838202137793967723382112614650462\
49321505722367834433639585949428937795880687236766003394868338996143737112955\
4824040327272`187.6400900672205*^-12*GaugeXi^2*u^20*Log[9/u]^3 - 
  9.7168339359523493182702153631923738449341158073929277250860964402304361584\
35670696708530227045293188301429248271536173542176068882736616846166476823702\
07086409037768629891177604944176827586870332180996`187.6400900672205*^-12*
   GaugeXi^3*u^20*Log[9/u]^3 - 1.03122188894608448866411796231060635689362903\
42031838167070434863681226958811993167081493962541764187619753004586216002234\
07656761548939512365919866792213157942229920907348797157832731573081656064793\
9947`187.2561183881482*^-10*u^21*Log[9/u]^3 - 8.55833687075705178173726867978\
24404075724986390725981908769623589335486476085264118694560118564794389352401\
65080891733616424912282594492190894778237858136172487025600240944322503730323\
57084215020924742`187.2561183881482*^-12*GaugeXi*u^21*Log[9/u]^3 - 
  1.5813666176899046079134546548080440447581513812352404377186277528538467279\
71354357899157033163390019900583118000617091799301453071270867712959097198880\
7594062619327363879433497981949779100666023914134`187.2561183881482*^-13*
   GaugeXi^2*u^21*Log[9/u]^3 + 2.34750582326615999451511524052547706661652604\
31232016210524344307631735271038861550793797128754563794705129888246614438058\
54400703135335013508523674276745903932874077954957522879085901098074445510557\
84`187.2561183881482*^-12*GaugeXi^3*u^21*Log[9/u]^3 + 
  4.9491116308645421945001940228145553108877463811102781904110398248355970385\
54333939124831005987392153953408985040509515021515004549789001176146279433679\
429980409125032598138974928020128276680498963681188`186.30105674670682*^-11*
   u^22*Log[9/u]^3 + 1.761999597262983800532368446325958869232998468725426676\
21431183502037697498868183792001363883455224350745828704055523581547254553191\
911860544805624146483058107528149508112733553527111968856089973043328`186.301\
05674670682*^-12*GaugeXi*u^22*Log[9/u]^3 + 2.15568919859794652656271040098885\
28690085163688291488438504906805502070001082411792892822397425521787718647588\
31855051546974165219287052516571243218573671876734424202263929235306845425259\
785376602232`186.30105674670682*^-14*GaugeXi^2*u^22*Log[9/u]^3 - 
  5.3945058538637499856214720678058124151913303064337994546600177612475749384\
50192384316855642160982715946652459038576119971388047035042313166661534690686\
306425719109369342522406512840787786560237583034`186.30105674670682*^-13*
   GaugeXi^3*u^22*Log[9/u]^3 - 1.77880514423972949666567548299981459682500442\
67397966306717026127683113729158557901751610102218965233523811069759965078425\
65370773835102131355303803811372029136251204768146130595726313351034333443781\
615`185.44672441071344*^-11*u^23*Log[9/u]^3 - 3.95439725133564389722316161011\
75317386982285174989759754537838430876974420930906741864486551000546517081871\
34685946893636936228098628785011708466148373837961222207159853350013734741978\
0880616124092548`185.44672441071344*^-13*GaugeXi*u^23*Log[9/u]^3 - 
  2.8111425838955165750288586591594335064770001221710421071854382964597541418\
60055534966746081089087131809664983696062498753216732033922812267989561396785\
71941280700119641592607002199260928402047492866`185.44672441071344*^-15*
   GaugeXi^2*u^23*Log[9/u]^3 + 1.18269932061343389041264167027525723710375034\
87340417868606507048352799547563678333905589271057568945709430144066795844952\
08945457651194053375279122546491259643580801187956546516069488169312176560323\
7`185.44672441071344*^-13*GaugeXi^3*u^23*Log[9/u]^3 + 
  5.3583173778915810685531054965216130227469612324275932515428253009865482922\
54979718743320863192199561556775114952556202495822560584846313503804294450911\
13358768896293339439524666060355228810029378823603`184.81539847234887*^-12*
   u^24*Log[9/u]^3 + 8.999115822098731536554730517115260159546075283446302024\
08445754699741238673024767947098091610663109110129297207782907002035355516889\
0194362303244791374150665924427499887092711063446762203404771294282`184.81539\
847234887*^-14*GaugeXi*u^24*Log[9/u]^3 + 3.5134066162003462551498093805169981\
96243785891869143525961775257602619129782606690561983120806592779550872896021\
51414406346293681412838569111442533845653313516296830094928261612575808580669\
09683307`184.81539847234887*^-16*GaugeXi^2*u^24*Log[9/u]^3 - 
  2.4801837597493040232461047959578203556125625729695321271085078319164025844\
30006725149513509368322904309517584538817776081114096705758686336271443176180\
812717347336403467727296935351301929401692954439`184.81539847234887*^-14*
   GaugeXi^3*u^24*Log[9/u]^3 - 1.63320649726928748840727815125473193418823871\
73076357323271268787399830724117695941445852604912746156066615173366257977044\
13626573228108968066410755900568769443345930537378046398564602891691775308970\
01`184.11072715369554*^-12*u^25*Log[9/u]^3 - 1.787448563946307391390354968258\
29052574894400525786767686997368926567446089654729259784937075660391636388752\
38491776318291627746136104774480977670621615308173420111540031178218433334419\
40207511829168`184.11072715369554*^-14*GaugeXi*u^25*Log[9/u]^3 - 
  4.2156706483758389696889728269509007072302307145473595167511124430918991152\
16664900905065112175055180910983679834296923348358995517493282522391400230611\
862866158472831282672904809403430332652109785`184.11072715369554*^-17*
   GaugeXi^2*u^25*Log[9/u]^3 + 4.98584165427167519574230519734008998666907741\
60040624376031575653985304064634035328067545464703687629620286642025682427024\
1117739699000992213176456546344001660415271844441212283532452614062881252015`\
184.11072715369554*^-15*GaugeXi^3*u^25*Log[9/u]^3 + 
  6.2690790415154171436610772524581708855633972092213770716650451971857997668\
54891251389022357862901632518826491598653427940128993729667232514237863254672\
816905692646882848126885745348986833019831321218`183.13790471951395*^-13*u^26*
   Log[9/u]^3 + 2.54256206699340337694153010577062750453332530121393239109239\
54877924475905003621866457653463779471205557577842352545301988649098780871501\
4158975780871971441461145876712562911971852069585835128593831`183.13790471951\
395*^-15*GaugeXi*u^26*Log[9/u]^3 + 4.8639143703342411040398209025346329563022\
02494319602959023193008292163331583298269970927316380926918173740892387377617\
29389760890642985013901326588124928877501568371535966153381733754374249725884`\
183.13790471951395*^-18*GaugeXi^2*u^26*Log[9/u]^3 - 
  9.6267842140263106088628529509542947819229623822531640045678271110928326350\
08077963430450396614902741636920920119534715545495093996884336006758276741754\
0686482210897077130741812247879510869782219131`183.13790471951395*^-16*
   GaugeXi^3*u^26*Log[9/u]^3 - 2.88908155855327255523824660379795977155233262\
25946312382519313241111632164114804977535024933875821255425928107180432647984\
67576197993445460113953120885582665771293949860206937319043752257680721812349\
5`181.8890808114377*^-13*u^27*Log[9/u]^3 - 1.41105745801473596266546638364438\
62762374292195236130071000968828810603710832296914037434075086812264998270820\
47594493906533256831489621971071370150045215682872583492513068644056484689302\
1408411461`181.8890808114377*^-16*GaugeXi*u^27*Log[9/u]^3 - 
  5.4041115276297384001142517801027296310209269504060962875794636287169720251\
84386774777707890534569174417611452068014048248598973874898529926064980914964\
9704967083459740426775289670722727435672869`181.8890808114377*^-19*GaugeXi^2*
   u^27*Log[9/u]^3 + 1.788397736831310050007573085706977390786599110914012747\
42454848792852289423157734483330559780310803643802757950917270779158598182007\
39932443419573941940531062621865545504133741141032052495036683798`181.8890808\
114377*^-16*GaugeXi^3*u^27*Log[9/u]^3 + 1.31291822947217315338204860170728065\
34724226606889729129998592666657684588011380204016690702775660526426746628431\
39779141537944485397372752592430060735898562430671956472070812804622134273984\
9477383299`180.28018101228807*^-13*u^28*Log[9/u]^3 - 
  2.2125643867967154917177421265774576632556269912194528162280587255034890167\
63122560609458661923941297500191957618038943539179329982206384509181282126516\
031407669707275545519839352659321036091622315`180.28018101228807*^-17*GaugeXi*
   u^28*Log[9/u]^3 + 5.789949656209824972293815838784181611301375463006119663\
47631067678848113089051840852151637026210189520587642032109958270836747751280\
9933946094118504185290779042420388435454572739807232342264203`180.28018101228\
807*^-20*GaugeXi^2*u^28*Log[9/u]^3 - 3.20158589814014404762811545715606596693\
52601999015076368304373940300967266225586521382047604088277152677843932895742\
12497162250242933967846409770114618821249210213290550899652602907221159292208\
799`180.28018101228807*^-17*GaugeXi^3*u^28*Log[9/u]^3 - 
  5.4225289695693401970802994470524197915394759556224093677071351039108656605\
17497025114549334725798515553006401632611831882762121592019926643931048204445\
379498964697746510300120473657025467530636099184`180.18276838823493*^-14*u^29*
   Log[9/u]^3 - 4.62716740185839424058554490015465229214735268872960053184883\
96337645207883780539365331787886789706032508319119906437652447843138836391979\
064471654182274001644597275142521797619608572070413912249`180.18276838823493*^\
-18*GaugeXi*u^29*Log[9/u]^3 - 5.989485963194666889440482302198832584616040665\
06176546014935871994090562573971070148985687395082097223946084900881798679217\
044833676114604199867165950013221288179235917363008630084085116840629`180.182\
76838823493*^-21*GaugeXi^2*u^29*Log[9/u]^3 + 5.530966308097365965816768055219\
54158813539967387551476677947393108174070399759181502688974189640882573836306\
29237267625219062164385420331403530800637026586445437340820435390738075532238\
2606698254`180.18276838823493*^-18*GaugeXi^3*u^29*Log[9/u]^3 + 
  2.0711739606294651549990645444300257336419408285620510864338247297044863229\
30522589431910172576190778772154404026697038561297815300958627391110812626849\
612765926158470147605036347104270697927595929038`179.97849380350164*^-14*u^30*
   Log[9/u]^3 + 6.93546090647354260324283206892747337809168767773663844760187\
68629367733953155387660165286247379486299491864589736610862897588537365913871\
0218692685878907842290487880742797168441730138740040157819`179.97849380350164\
*^-18*GaugeXi*u^30*Log[9/u]^3 + 5.9894078769031195446459885307549551592995360\
69115652927294054587961310977246184689769678572989272349822299159697365741321\
3637019220791563703968111170660635631093781452948818611655721325633999`179.97\
849380350164*^-22*GaugeXi^2*u^30*Log[9/u]^3 - 9.23286195436678862348155876875\
88305916911957422459301417725856908967208223381273183234780283186481069710410\
22795625462446608823371726933605775615836526374079610351622677816122046778280\
8740697417`179.97849380350164*^-19*GaugeXi^3*u^30*Log[9/u]^3 - 
  7.7638092851071445843145172778118061143645448917397504854619480726096243852\
50887736990642209723231473335292985887590183111269839517444021822100751240840\
78434682198218594801366883128355571546607025453`179.29683456395375*^-15*u^31*
   Log[9/u]^3 - 2.45348131452882064278248836419067830881192563098770620185387\
00428031391374358834363468039085670264749983208777730615364956593134621235015\
8310777771166926234051046957024932267486175333583241951647`179.29683456395375\
*^-18*GaugeXi*u^31*Log[9/u]^3 - 5.7961507929437121353775347014449755110861082\
08023859199363847622773319626863076747481642026421262106693380555237218962349\
097248923496885705284413251683576013260470346954644450733588637804631`179.296\
83456395375*^-23*GaugeXi^2*u^31*Log[9/u]^3 + 1.491046474695732140916142552908\
16978076408841172551551427143411482364642068849068133559091942498994447696737\
83603085245268139603581189999740415405985734889293421314508347038592597555332\
778767673`179.29683456395375*^-19*GaugeXi^3*u^31*Log[9/u]^3 + 
  3.0191184934023120048801886313962679124436793041330002312524292514264721481\
92803964882894155522563810200295395708101308414268825891520849632787146682396\
36643570977540615644096469585035598450968345012`178.2489012483491*^-15*u^32*
   Log[9/u]^3 + 3.45725104923862929403889699573054154983734882029059998801133\
21948446832666336541192983131471787254339603048816179379746905386579574269208\
291969158254468221971626267819612795087724481061464717895`178.2489012483491*^\
-19*GaugeXi*u^32*Log[9/u]^3 + 5.433859881976619405826334295662268439832540044\
26362195849109705200515479449844932647901120327168561299702714402811345955066\
018200682395626289541406376895958449648927151813976647430815597838`178.248901\
2483491*^-24*GaugeXi^2*u^32*Log[9/u]^3 - 2.3320978116463274510701587228454788\
18253905067800611722360435198592225131023576728753621961427668305647673663035\
36869770055945170241472220573276414804574212043128883456704693058922836872348\
5885`178.2489012483491*^-20*GaugeXi^3*u^32*Log[9/u]^3 - 
  1.2313178999178800691352332910846713846835752741985262126409856510234934453\
55546458770411486991152080983673047243887452351404455301505717109404674630130\
49743441265641633166340271504298615045911694547`177.4556072867635*^-15*u^33*
   Log[9/u]^3 + 6.04594188975570658909879954135173758534489317422607650763484\
46479801681688855172461604475439508084743297864722844352567563518265648880421\
19199299549483104149537302422411028732084549611988273993`177.4556072867635*^-\
20*GaugeXi*u^33*Log[9/u]^3 - 4.9398535373071395554217196707928361304555752063\
67641062892449295165703810972443027905816995225480325826996995269682946733848\
3643782805783369903903927026794292431962207165076459411315276783`177.45560728\
67635*^-25*GaugeXi^2*u^33*Log[9/u]^3 + 3.536309380063856096379625670059810951\
49098288210635408637623367054766896531731914638935259655501320832298553755286\
76311138376836799316377144530528793495001058062683589149036921660587406377409\
6`177.4556072867635*^-21*GaugeXi^3*u^33*Log[9/u]^3 + 
  5.1193613744251056755297743143168413133654909176065786769682650322051898540\
90892108492995721228081118964057408373748770193424927443216093202022191840485\
1379741107760235326922281366737623134153889806`177.06908710346943*^-16*u^34*
   Log[9/u]^3 - 4.21061814180065517056113460588020529805097445523398935951012\
79000741148438129399975432210463546701317458445582725676863279594656351044415\
14059407908740383605278355876250516237301190354967716328`177.06908710346943*^\
-20*GaugeXi*u^34*Log[9/u]^3 + 4.358683072522995542521680017346036687000793359\
11089015157536923038540169502136348153245383859321168970207936391267913054166\
60387118046874222788279786952943221405779932288121482658193607977886234555439\
84801`177.06908710346943*^-26*GaugeXi^2*u^34*Log[9/u]^3 - 
  5.2037768007642711630007560172394886389834719089304359175250593429792468892\
35851382608035302267955892572236181088163426103394059551944883965559551007728\
5421430304760587251332721775280313433208`177.06908710346943*^-22*GaugeXi^3*
   u^34*Log[9/u]^3 - 2.109637049228256730504230157812927139231314280545496271\
88959494565684427437190399362532624235890791502091180381526748063947746592217\
52123347744109385630099844824378790846621347377158705506095608845`176.1440935\
0305007*^-16*u^35*Log[9/u]^3 + 8.10409405287577764991762662300932001858450270\
69707101641554144298090163141051608328560679291071106171819581366056296268692\
5766054190790884184870272672085294696997327353140324795669254337947344`176.14\
409350305007*^-21*GaugeXi*u^35*Log[9/u]^3 - 3.7360076478191650240822276672250\
78911951903977840119332111141570844439076585923188761336967329773078716734268\
25772215072396799570124905274286814394329701319052596443395119034561848061752\
1168604466194094529`176.14409350305007*^-27*GaugeXi^2*u^35*Log[9/u]^3 + 
  7.4377589077548943999814674351582063712530757694674053533479729030062759548\
08787621081324116291445474570175574305020854934120644452152438623091932083416\
570470740698278574546895944422552261563`176.14409350305007*^-23*GaugeXi^3*
   u^35*Log[9/u]^3 + 8.555859321282378380759968414295267531687159956415001369\
15333700155929637568411067639301371717064920274474343444507560669667310161985\
2475606372573877530053603089081561481885224335194898113006863451`175.14147872\
880585*^-17*u^36*Log[9/u]^3 + 7.041736928459478357981059368694907384100291863\
82788283667495987931964388758128597435231051049168225691207662303854932738651\
88005371433813138072608225892536972812822497628796491943533957150436`175.1414\
7872880585*^-22*GaugeXi*u^36*Log[9/u]^3 + 3.113336142991857767546464538185944\
88800816348331566468303387942840506885014637207366201185516602620402612139390\
48846816021497486348592559820144643675167789619737493221675177919622936779468\
6630127633417401`175.14147872880585*^-28*GaugeXi^2*u^36*Log[9/u]^3 - 
  1.0334430487165382985373810193902936579005922242623189300842793328168239499\
61345052535408176950088940101053059156279770906518663454692320792388401491430\
266613187161778157926445515692283697449`175.14147872880585*^-23*GaugeXi^3*
   u^36*Log[9/u]^3 - 3.445258206528535943565483319874420736558485588915873077\
86605995851485542245167025412970659759074909414637031466615375198331761621052\
1058621970655934305999065922532542810918891382279666635890741504`174.97790979\
852527*^-17*u^37*Log[9/u]^3 - 8.295741754705834541526601912875147780653287114\
34581451664079312287614447848631746753107070201450832677208001839936681626746\
2681541434980642098749187393368772820939309164069048125829100797042`174.97790\
979852527*^-22*GaugeXi*u^37*Log[9/u]^3 - 2.5243246761965801598986922780516541\
30100249170881274059642525733423953470455509800315987688543856448562698074533\
74204010080972532321105418647668237321976078127004045491455147266479653459898\
82635194263154`174.97790979852527*^-29*GaugeXi^2*u^37*Log[9/u]^3 + 
  1.3969994795800271722224947019584175005315229371461894637087849068568530340\
68276512942682947067559830392669399588817829294355255235799707876634238794256\
43788211006366117114755432003982160125`174.97790979852527*^-24*GaugeXi^3*u^37*
   Log[9/u]^3 + 1.39333783453295838964431742065337729163272795847067518012141\
92428139018944438244046263383653150111179192612799981017621055011367966129362\
92709703180396175934342022661061313705331990730940110709428`174.1627406265204\
*^-17*u^38*Log[9/u]^3 + 2.034302370522075398343035760508478732421462320604187\
22529633944815674613892596091314988116312797618214197809811529344060172563098\
20976146332620350344036365675460750668692660209756262188865256`174.1627406265\
204*^-22*GaugeXi*u^38*Log[9/u]^3 + 1.9928868884555893181752184517361161289750\
28917033582610067091051751783415373074685016715829141556190967220415039702136\
82936998530302859234535823711818083044665909883441292064184002278140473858299\
207528`174.1627406265204*^-30*GaugeXi^2*u^38*Log[9/u]^3 - 
  1.8386357361268854969499656542337129546304580164191106127354462403962409231\
79076681000624719584350467481393637245137104509472782742144999176390146220600\
5354383052502378328419908087397392452`174.1627406265204*^-25*GaugeXi^3*u^38*
   Log[9/u]^3 - 5.68598798956757379915580374837209034950143069703438606949718\
40115255452095282278631217930568497775508517004552172664841317360637692674886\
72309793699344250480357002194975171145900644471234900337`172.53263479109182*^\
-18*u^39*Log[9/u]^3 - 7.61836484092731644630541919618163213334071197849900637\
36279775275505776356036077050201665934269020935538578335904917634296518026063\
640975073894582075449727537995103866713086508600268625306`172.53263479109182*^\
-25*GaugeXi*u^39*Log[9/u]^3 - 1.532989394296674489890641574586426357247369863\
33258859204165810164963263256759608996464820282384797821879911993754384725600\
16528306882168135993488876388967876557141023645338140558935140388467436923956\
8`172.53263479109182*^-31*GaugeXi^2*u^39*Log[9/u]^3 + 
  2.3577159212053395044121673890742653386675368467381054163196898189485615364\
40154725749042855064472405091685030246620004616385912191576682087963338760027\
435897647880364093043227342036217135`172.53263479109182*^-26*GaugeXi^3*u^39*
   Log[9/u]^3 + 2.33524584440917061799366750457799221614935040398718661898900\
59559895371098330686251015616883639907818607902950068203900387891747958175784\
4095100902359776989160010013903302164101582442405491604502`172.82648573143007\
*^-18*u^40*Log[9/u]^3 - 1.487746200749507419506157501679672451591892398966346\
58432683004049119579549902903360737044332177179336066720196109445490348326398\
9827224785495504301825468328863555537676917414493935988045245`172.82648573143\
007*^-23*GaugeXi*u^40*Log[9/u]^3 + 1.1497417857725395259909559918685104972314\
67856626478894422992355533139469434028024423983175915024496156578826642869463\
88564203670677239210776214382233823472293549273672877147019105732478424610764\
46632`172.82648573143007*^-32*GaugeXi^2*u^40*Log[9/u]^3 - 
  2.9476353868034448522437592430368616785532220794244083000629494407167168049\
68350233032203695156651416188211878364872409940446129805174028161028818387231\
37006359300274772235217926919530237`172.82648573143007*^-27*GaugeXi^3*u^40*
   Log[9/u]^3 - 9.60684533682251228485742211932474272208723195750405544334351\
23581074324366503621804131325121274998251139175980496664636325048386122125963\
853934042197314540405700088235209008234506476705085978179`172.1114108292707*^\
-19*u^41*Log[9/u]^3 + 4.60298862355475921214635639831473226755222972120373644\
96302779120818908907719047456630702708689349957485380451804223993778099820457\
9973506619421012856708014154885265522359219968393901810361`172.1114108292707*^\
-24*GaugeXi*u^41*Log[9/u]^3 - 8.412743505896794860146383364532768697436428665\
64600837708059697117625311039924936471258792047413253916082214175893739734050\
088197866525235385772626645326462731184774434834784833103041525443118653676`1\
72.1114108292707*^-34*GaugeXi^2*u^41*Log[9/u]^3 + 
  3.5951557257705586986520822252754725920536372803802073423818837037156439857\
65318738971423732086456793525722945717759897021654359778228610807395683059076\
1631233930764549085407407148526735`172.1114108292707*^-28*GaugeXi^3*u^41*
   Log[9/u]^3 + 3.94891931742128739437769123713347476293374212971558700473447\
72313771687864271911335814559007029864021612780703566713148155079663513251728\
30845871785262244628950322197482454428640427232448083796`170.7080904805392*^-\
19*u^42*Log[9/u]^3 - 3.011999383348704845535152331389316290641310049667925390\
25225439643947061189381861807999465369962712635781133509871899799651952172287\
51174859341663091271456661287114870185108891548882789595`170.7080904805392*^-\
25*GaugeXi*u^42*Log[9/u]^3 + 6.0091019003793218959904468804161643798016973807\
18232088866341341871949730928710396908318033412815653856825816237942895237846\
8322526437472854270893735265936192684648667986354563742999535176908538489`170\
.7080904805392*^-35*GaugeXi^2*u^42*Log[9/u]^3 - 
  4.2804028656347501767912417265335039207396055935200319496895426878573071525\
78570755713633134211649759450958590940304466857481578309007113742767469269529\
653944489137373749230267270051426`170.7080904805392*^-29*GaugeXi^3*u^42*
   Log[9/u]^3 - 1.62257982968311861769431572333050098358104872084867919240398\
08212320723117736981897950497276165162916910916383601066005989299287155318149\
538499688789548361404035077955878583726082470589888379692`170.64016574009148*^\
-19*u^43*Log[9/u]^3 - 2.49355267624771630804229428030663296139290111294733336\
10663043282532501775045902327839763513544067911145303881686610966063155120878\
631251998317969306954201018108681202779712062358283537273`170.64016574009148*^\
-25*GaugeXi*u^43*Log[9/u]^3 - 4.192396393830841121202879851123367437817255651\
25410549227122336620680656735799223895239033241134167422587167894212180467623\
1898191822551047147341501175208673354172014305307722285155699923395442907`170\
.64016574009148*^-36*GaugeXi^2*u^43*Log[9/u]^3 + 
  4.9776363747803562320231388006747184788460985225986428238230073470282021246\
50353013553434664323356153406302148405967549506640225697850777648872840167875\
31998056547188441665764748384333`170.64016574009148*^-30*GaugeXi^3*u^43*
   Log[9/u]^3 + 6.67480239386136389876840811718888427155189446276425823012640\
43288969038985926547970024776618144982317541692150340233831578677648018795446\
42340709566652786941788270406240656999494729459923296223`170.02600293139366*^\
-20*u^44*Log[9/u]^3 + 9.82432389062016197164388894727635213157987005689589487\
71873438801826782208906863157248157298966683044411229577089089712439635189650\
38876735708664209391645392365180270030612854786529223613`170.02600293139366*^\
-26*GaugeXi*u^44*Log[9/u]^3 + 2.858451959042661349286012722486886054057912707\
32141093953700261495448254218767133373593389206767461801438431579745521718980\
884589079006872301042929640008776802484255877021385523398012034013389541`170.\
02600293139366*^-37*GaugeXi^2*u^44*Log[9/u]^3 - 
  5.6567901567040842077914722583107573943253214452085447954067332301535266683\
08857725137707379689298695353802050917235460019692705775027065662737142583799\
4834645189239890374803049044723`170.02600293139366*^-31*GaugeXi^3*u^44*
   Log[9/u]^3 - 2.75167507975118641761116995007020220277347083486582955257553\
70905483686540168339825939666746249513387299765084200197058377165902322248923\
66297832696405693575844039040540212228230173816652592309`168.89364940611898*^\
-20*u^45*Log[9/u]^3 - 1.14418291063398944623276460901243065718206366491681423\
31431273709610456866786978507700069136869470538997407350185866432307523353902\
76842775994433933076862286931872498538393691984443632422`168.89364940611898*^\
-26*GaugeXi*u^45*Log[9/u]^3 - 1.905634582623914290744592771682793179782807640\
53461090680067793844588449540384871135429951732373567499706521039220592278163\
50997717306133499957389824161399447044700516296151552774178808520265501`168.8\
9364940611898*^-38*GaugeXi^2*u^45*Log[9/u]^3 + 6.2856647612528850332436128955\
29704592967138679274806327137999863896566921327132189264154902325094810399140\
046997281768741830687079047577516508796215035851489779910264977753474850024`1\
68.89364940611898*^-32*GaugeXi^3*u^45*Log[9/u]^3 + 
  1.1367076316293430262080280433332389808095218278301563729780481282525641055\
97442227863848099202846704349558631865080599932913195303684553065816748147774\
893698189519872369558545437846557745670876`168.38840948560494*^-20*u^46*
   Log[9/u]^3 - 3.78220621336634869077840001754193497931927903808689778333891\
88752688232729415978151425658045374937767352024354341175038163573385992633470\
2400258081771187929704252235138682660834662292532`168.38840948560494*^-27*
   GaugeXi*u^46*Log[9/u]^3 + 1.2428051379121789104329368095552344023792062644\
78262178392149239358969723498483616488646511599169924496161354673363657691358\
070936740149825084245302726443011622899586901095478561084108698931119`168.388\
40948560494*^-39*GaugeXi^2*u^46*Log[9/u]^3 - 6.832541999935248138220909347188\
75332674127603706654974423454895675195576976974333105200173894463033209156726\
223136193708027015080256428555469435697086590932334986329675988192184319`168.\
38840948560494*^-33*GaugeXi^3*u^46*Log[9/u]^3 - 
  4.7025264319313535800950037550378155853356485721229667289273604225565617608\
95266520238755835012032439017926864210619843639601662964320650503045068448597\
34641076538968447579536295655539171966537`167.91205057006337*^-21*u^47*
   Log[9/u]^3 + 1.99250670531634030245036391663516494608315463671250057696553\
52569713013985731129664029452861719511835663628131631440216141239696349936383\
5918229425700808389389598645342227459599141121008`167.91205057006337*^-27*
   GaugeXi*u^47*Log[9/u]^3 - 7.9327986476580153540579181707660773666970825455\
50970120967560208144686235907820121108816320844694872870266032562679043140568\
2030000207276995309654381155125284039383790802129080541003104402029`167.91205\
057006337*^-41*GaugeXi^2*u^47*Log[9/u]^3 + 7.26891504965747329359996791362787\
99417627817229688779804699346944246106872135437603996364332876273060507703245\
484670552839408155276471109113098020845143487886501094297582123857916`167.912\
05057006337*^-34*GaugeXi^3*u^47*Log[9/u]^3 + 1.947315339445115934136762163579\
81118548764435784709633973810521730952802473922115352828366791221285147950272\
45784488868782105963640164307864131346643667944752354514156885891059044723855\
4893651`166.93627645887742*^-21*u^48*Log[9/u]^3 - 
  3.2522871957557761411051020682113724028625490631923671659635007054070102561\
16596921042076503217697921152336383231521684822404765975103928841376712610216\
6556401099708469055152238579161822`166.93627645887742*^-28*GaugeXi*u^48*
   Log[9/u]^3 + 4.95799911104754548733813873899354898233729991920046866552502\
57419022036709447332605635068735566795560967581801460941841202727931841274455\
23919529104973524880373495785731843736485453342967214`166.93627645887742*^-42*
   GaugeXi^2*u^48*Log[9/u]^3 - 7.57199762731563518998258834095901660804028982\
46068085585833853312091250676711187833694331620352157612427122294601178772206\
91772933053069938043798793423883989572010425896092053426`166.93627645887742*^\
-35*GaugeXi^3*u^48*Log[9/u]^3 - 8.0707471728232892296590339886548762635654802\
27035502856182455114267033425526515839692438800528480810095143502950332200541\
0352416058776781176699790810233356005112964988452600752675707499949336`166.07\
80093246346*^-22*u^49*Log[9/u]^3 - 4.8284060121153251464581562933845265898109\
86071413519572730659022003093226408526570001336560449569182552692142806388922\
253062296680862093130861035424802244631099770941161202859539070316`166.078009\
3246346*^-29*GaugeXi*u^49*Log[9/u]^3 - 3.035509641972491478391159166077531612\
15163306309420695845069452909556551158410959326484727631451381581663513769618\
090256942243311719160147594669330458668865597632391239941642728632060515468`1\
66.0780093246346*^-43*GaugeXi^2*u^49*Log[9/u]^3 + 
  7.7267005282391428765006794750952263135472701519681689921517926254900160062\
24409773172944940397836096334774567437133034989666534576198046382017827448951\
49968183628228608255400789`166.0780093246346*^-36*GaugeXi^3*u^49*Log[9/u]^3 + 
  3.3481976155230912269131597677853641472197385700066223812181089778123856490\
09505923322797389483298342345150196355183552542689297529643627632402820014794\
5594668649774960148978298938189851850689`165.77437237226712*^-22*u^50*
   Log[9/u]^3 + 3.85533535877178901351242985741018776657821300589998911857519\
77814728727266838406528026885662400972701613852331273914690131050998634463467\
73785438664515278264849470514702106019631097353`165.77437237226712*^-29*
   GaugeXi*u^50*Log[9/u]^3 + 1.8213057780424803386348143292737953999966965765\
59315996281003520598622181839409441925467539411391822817655739076082910781376\
6964232676364185359865223585413658000160145037888977936924247738`165.77437237\
226712*^-44*GaugeXi^2*u^50*Log[9/u]^3 - 7.72683839581000671836212281035203642\
33114415469328798512727369010974628782166741675145775674439509676119931270813\
753437962476089063983135280127387259805822393568042197891639846`165.774372372\
26712*^-37*GaugeXi^3*u^50*Log[9/u]^3}


==> AncillaryFiles/Expansions/3LBareVectorxm1Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`198.86433739799\
992*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111111111111111113`1\
97.0685402221941 - 0.05294656944005469058276787854182343192449986563974474587\
93199905066063780303052843941366730035813124579985189794293142663144797642418\
69442967329248364924038069272429171628564809692961376108326528876649884635502\
08`197.65016160942332*GaugeXi - 0.0575349036450102544842689772265918934858437\
24807452139852372498219988695880682240823900626188171496085874722308642996424\
93396495579535052055637423406842325713798858046968035590181743025802031122416\
437185336915663`198.58947127476975*GaugeXi^2 + 0.0269193611198906188344642429\
16353136151000268720510508241360018986787243939389431211726653992837375084002\
96204114137146737104047151626111406534150327015192386145514165674287038061407\
724778334694224670023072899588`197.55926103977953*GaugeXi*u - 
  0.0213198072900205089685379544531837869716874496149042797047449964399773917\
61364481647801252376342992171749444617285992849867929911590701041112748468136\
84651427597716093936071180363486051604062244832874370673831327`198.27736752065\
*GaugeXi^2*u + 0.003017924696249145459644251897784008876179689599378988345635\
62514833427534327647993134161448431904199284377314094641696458883625368372078\
995363548049429806190516761829419330367484854747849830739798630234555257028`1\
98.082501569514*GaugeXi^3*u + 0.011294361119890618834464242916353136151000268\
72051050824136001898678724393938943121172665399283737508400296204114137146737\
10404715162611140653415032701519238614551416567428703806140772477833469422467\
0023072899588`196.83460723002574*GaugeXi*u^2 + 0.0021176927099794910314620455\
46816213028312550385095720295255003560022608238635518352198747623657007828250\
55538271400715013207008840929895888725153186315348572402283906063928819636513\
948395937755167125629326168673`197.01614195045494*GaugeXi^2*u^2 - 
  0.0008883253037508545403557481022159911238203104006210116543643748516657246\
56723520068658385515680958007156226859053583035411163746316279210046364519505\
70193809483238170580669632515145252150169260201369765444742972`197.2082584150\
1778*GaugeXi^3*u^2 - 0.004189175920072920777023838055764575899333154186326327\
83909332067547517070707371252551556400477508327733135863923908568841930635232\
24925906231056644865653840923632388955047530795906151681444353718355331795140\
0275`196.10820001194423*GaugeXi*u^3 + 0.0014117951399863273543080303645441420\
18875033590063813530170002373348405492423678901465831749104671885500370255142\
67143342138005893953263925816768790876899048268189270709285879757675965597291\
836778083752884112449`196.593188505405*GaugeXi^2*u^3 + 
  0.0000588247974994303064295012651893392507864597329193255637570834322228502\
28850986620894409656212694661895848760630944643059224169122480526635756986996\
19870793677841219612886911656569831899887159865753489703504686`195.7516620582\
193*GaugeXi^3*u^3 - 0.0014435462933697937218452523612156212829999104264964972\
52879993671070918686870189596091115335720874971999012652952876177542986509494\
57962864488616557661602537951495278108570987312864091740555101925109992309033\
472`195.3797456163374*GaugeXi*u^4 - 0.000270664930006836322845984817727928990\
56248320496809323491499881332579725378816054926708412544766405724981487242866\
42832893099705302336803709161560456155047586590536464535706012116201720135408\
1610958123557943776`195.63637605870662*GaugeXi^2*u^4 + 
  0.0000294123987497151532147506325946696253932298664596627818785417161114251\
14425493310447204828106347330947924380315472321529612084561240263317878493498\
09935396838920609806443455828284915949943579932876744851752342`195.2018566669\
6617*GaugeXi^3*u^4 + 0.000594456482652082511261899055513751486800035829401401\
09884800253157163252525192416156355386571165001120039493881884952898280539620\
21681485420455337693535898481940188875657160507485436330377795922995600307638\
6612`194.7482785939513*GaugeXi*u^5 - 0.00010826597200273452913839392709117159\
62249932819872372939659995253303189015152642197068336501790656228999259489714\
65713315723988212093472148366462418246201903463621458581428240484648068805416\
3264438324942317751`195.00830404245272*GaugeXi^2*u^5 - 
  4.5110821667806053807664136287988165093747200828015539152499802220966208964\
69342487784735424127734287496914540477738054821832842170561339515269267426925\
07931098422744089284335352700286689234693515968725965731`194.15499508653159*^\
-6*GaugeXi^3*u^5 + 0.00015474938310624972597618857406013938448890083202268925\
51715563994127663973061969427434068441261055592890205351618387318831573542896\
11605069570733478673418838286895184744127572471736766568148752988742232476844\
26`193.93091194077584*GaugeXi*u^6 + 0.000029015509332421823620535357636276134\
59166890600425423534466682488989369949491192676438878327364479236669135034284\
47622280920039293021759505445125272512660321787928471395239198384506437315278\
911853891685894083`194.2150897481538*GaugeXi^2*u^6 - 
  1.5036940555935351269221378762662721697915733609338513050833267406988736321\
56447495928245141375911429165638180159246018273944280723520446505089755808975\
02643699474248029761445117566762229744897838656241988576`193.4561468430385*^-6\
*GaugeXi^3*u^6 - 0.0000743684798267857925782318359828173187174569051363744985\
22412457310638172198229444930455187392541268774565561382331790890526470202968\
11283726550472037902318906088709007310640786521806669481464200321650500661593`\
193.38926307819838*GaugeXi*u^7 + 8.290145523549092463010102181793181311905401\
71550121009847623568282677128426055050411108093532708353334038581224136063659\
77154083720502715841464363575045806225122420398639770967001839232936831958254\
7673983092`193.4570170930779*^-6*GaugeXi^2*u^7 + 
  3.4542273014787885262542092424138255466272507147921708743650982011778213684\
41896043379617056386284805558494088433900265249048086821687613160061015148960\
2419260467675166099904569584099680390346649272819749294`192.60361407520298*^-7\
*GaugeXi^3*u^7 - 0.0000152981591432043846524944669322122661873007342206015611\
38539622264167479557493869169121733356071825130149326853519455659139554058678\
5361458243126880312637337731582804547845384742410246102115970087406341881619`\
192.48626427149364*GaugeXi*u^8 - 2.868404839350822122342712549789799910118887\
66636279271347617917453140241703010046921032500426346721190299878503489793608\
86663860022255273420586290058619500824671775852721009639201921144146744391388\
6891028032`192.78806335618017*^-6*GaugeXi^2*u^8 + 
  8.6355682536969713156355231060345638665681267869804271859127455029445534211\
04740108449042640965712013896235221084750663122620217054219032900152537872400\
604815116918791524976142396024920097586662318204937324`191.7939852724604*^-8*
   GaugeXi^3*u^8 + 8.61367792849426372801710258649251227583793207796155784222\
92902905024648602394576449570751272221340980620543500115495360642260821984205\
3902316860900892551947898069958147645176762897865804821653774017652961478`192\
.02622866960158*^-6*GaugeXi*u^9 - 6.37423297633516027187269455508844424470863\
92585839838077248426100697831489557788204673888983632604708955528556331065246\
41480857782723394093463620013026555738815950189493557697600426920921498753641\
9309117348`191.93168414243053*^-7*GaugeXi^2*u^9 - 
  2.6559304068063167799469560646201851019619330244099932532186844208624096453\
98241175194745374318025196206480356513794385267283690742801414205609841672094\
398224506645912288982374000177883717291147350804546557`191.07922931809352*^-8*
   GaugeXi^3*u^9 + 1.45577405571648942990677148731613913947093738560994825274\
92090281181296563512424990090517097477777896300475543056608772304819007430350\
7782227040610513607391343282421964626037116248003496061332518471960927396`191\
.04815769063626*^-6*GaugeXi*u^10 + 2.7295763544684176810751965387177608865080\
07598018652973904766927721493105658579685641971955777083355556339164323114144\
80715356389319077091675701144713013858768654541183673819592965006555114998472\
13492673892`191.36419601764212*^-7*GaugeXi^2*u^10 - 
  5.3118608136126335598939121292403702039238660488199865064373688417248192907\
96482350389490748636050392412960713027588770534567381485602828411219683344188\
79644901329182457796474800035576743458229470160909317`190.18155688240748*^-9*
   GaugeXi^3*u^10 - 9.5249398030984463467784529956445377839345149987467030325\
19475648731827753243051156202878565249350627801067938780472286709369127076155\
5583606627536905173836494583571186806809990408010908364029008185473193577`190\
.66177020540405*^-7*GaugeXi*u^11 + 4.9628660990334866928639937067595652481963\
77450943005407099576232220896555742872155712676283231060646466071207860207536\
01300647980580140166683092990387297925033917347606679671987209102827481815403\
8816849791`190.42803117223232*^-8*GaugeXi^2*u^11 + 
  2.0678608745972861220266640444831521867484906045595855862914900967587068982\
26196731546948451346275269360863003275086473338752699919083917361179554126613\
74135430798894836116529994670459511450756418284035419`189.57643566269167*^-9*
   GaugeXi^3*u^11 - 1.3620862315796860099635832220040345828229268891877287909\
20420330851916244374349582097091379708732827363456275297253103848173140013200\
3157900554111155939533381880116869545028964517523489804565467480433870676`189\
.61817058716622*^-7*GaugeXi*u^12 - 2.5539116842119112686817185412575648427929\
87917226991482975788120347342958201905466432046336953874051306480516182349569\
71532463752475059210635389584173866250910252191303969293084703565433835602515\
258135075`189.94654273053703*^-8*GaugeXi^2*u^12 + 
  3.4464347909954768700444400741385869779141510075993093104858168279311781637\
10327885911580752243792115601438338791810788897921166531806528935299256877689\
5689238466482472686088332445076585241792736380672549`188.6056817646409*^-10*
   GaugeXi^3*u^12 + 1.0237075619645785906897332653608326564036803934864181628\
50219863999620093088076902269593149190479479920921626792245591230965186066715\
2509322140674355777682325013596553684529158453995535183062004152009322751`189\
.297937896503*^-7*GaugeXi*u^13 - 3.929094898787555797971874678857792065835366\
02650306381996275095438052762800293148681853282608288315585612387104976856879\
28071346534624493943906089872902500140038798662149122013031317759051631156193\
5592416`188.943102284369*^-9*GaugeXi^2*u^13 - 1.63712287449481491582161444952\
40800274314025110429432583178128976585531783345547861743886775345346482733849\
46270736903663669639438942687247662753744704270839168283277589546750542971573\
2938179648413982986`188.0921821328876*^-10*GaugeXi^3*u^13 + 
  1.2666839313938559390940792814837426996378132740441029469423934700153437996\
63141619924829117904669111807679324002430223202979646775482118014287572540523\
809395650370949748597038522808899486482683146334678642`188.19658567904835*^-8*
   GaugeXi*u^14 + 2.375032371363479885801398652782017561820899888832693025516\
98775627876962436839053735905459607125458463939873250455666850558683770402897\
127678919851348214261684444553077861944723026668653715503089937752236`188.536\
06120003553*^-9*GaugeXi^2*u^14 - 2.338746963564021308316592070748685753473432\
15863277608331116128236936168333507826596341239647790664039054992324390986237\
66709134842038389252325053495775297702404046822707810722042451047054542354877\
11906`187.05894489571025*^-11*GaugeXi^3*u^14 - 1.0806614866321760082871134049\
83286344976520301213333550097814370321930007830286045572093870159987141892475\
74744219042227786427583435493154111845716092080126169865546826225814741090183\
6868635299556336494851`187.9358166330925*^-8*GaugeXi*u^15 + 
  3.1667098284846398477351982037093567490945331851102573673559836750383594991\
57854049812072794761672779519198310006075558007449116938705295035718931351309\
5234891259273743714925963070222487162067078658366979`187.47442582926837*^-10*
   GaugeXi^2*u^15 + 1.3194624285352666032229992515455653121227221604626072363\
98326531265983124649105854088363664484030324799665962502531482503103798724460\
539598216221396378968120469136405988121915127925936965086128277432013`186.624\
0314836546*^-11*GaugeXi^3*u^15 - 1.177277875306235269595050463287285888869507\
49627325759368382349535741586426211150211853339058693628521742343560238879839\
75717945052928476750522195761985975241901658730738313297431722465302154683376\
6398222`186.78301838143977*^-9*GaugeXi*u^16 - 2.20739601619919113049071961866\
36610416303265555123579881571690537951547454914590664722501073505055347826689\
41754478996995447114697424089390722911705372370357856561012013433743268447962\
2441540031331199655`187.1327493895402*^-10*GaugeXi^2*u^16 + 
  1.6493280356690832540287490644319566401534027005782590454979081640824789058\
11382317610454580605037905999582453128164353128879748405575674497770276745473\
71015058642050748515239390990742120635766034678927`185.5362127024752*^-12*
   GaugeXi^3*u^16 + 1.1275582574628068071034155166761705997938155296021907353\
61879193575483039663593209586780137406891134264221644715997561285044526861874\
39582382834239975103029535833191104301959554537317803134415066871028537`186.5\
7587631833866*^-9*GaugeXi*u^17 - 2.596936489646107212342023080780777696035678\
30060277410371431653387665264175465772526147071453000651150902228441703411411\
22907231734401051655563667122027886563018364847216867567864093673460635330977\
88214`186.01982585133206*^-11*GaugeXi^2*u^17 - 1.0820568706858780051425096169\
91990706681532625251155876547631889115271934064440718858946131054169379795425\
95184043088088012113465560004381898181946341782860679243186863403614866100390\
306085980545741095`185.1698475099512*^-12*GaugeXi^3*u^17 + 
  1.0965386148462545768109978891894308627031219828130096210736958847897666061\
41789785762999505491382147345673905665729054015765519710997328516271242753912\
4395433576819764393827330042440647727115000310041386`185.37674159678372*^-10*
   GaugeXi*u^18 + 2.056009902836727331520621042230182867568353717774393039513\
17978398081238651585584830562407279634152627313857312324197627956034945811999\
0968008580163585824143795653705823842624382957621448834062558132809`185.73617\
58663189*^-11*GaugeXi^2*u^18 - 1.20228541187319778349167735221332300742392513\
91679509739418132101280799267382674653988290345046326442171399464893676454223\
56816284000048687757577181575365118658257631815595720734448781178733117174912\
4`184.0335676217036*^-13*GaugeXi^3*u^18 - 1.167363414542430023420193914264731\
06502514109552466001974381182636970334069246497218106189047835976610164331633\
84290041925894936795777267843589536649369990915966973960956451030850783488102\
752952826644586`185.21808985355918*^-10*GaugeXi*u^19 + 
  2.1642209503544498226532853076107188079666881239730453047507155620850656700\
16690366637499023996148975024356392761307343452168788903284201018956400172195\
60436189016179560404486777153433836719375006119188`184.57739916353023*^-12*
   GaugeXi^2*u^19 + 9.0175872931435409277220221150446616998612005165543554364\
61314842021106958402876527656245933317287395934818303172113931050703287097017\
504245651667384148351507875674148350186949048059743196640625255116`183.727756\
6818784*^-14*GaugeXi^3*u^19 - 1.024831355443022540387412159005030761160322821\
95393160092930997566441739516357366198827724176449076112724231738075877502480\
74385957533322467252542196643215370525300599629198257480901806410317069175614\
56`183.97670666832852*^-11*GaugeXi*u^20 - 1.921558791455667263226397798134432\
67717560529116362175174245620437078261593170061622801982830842017711357934508\
89227031715139473670374979626098516618706028819734938624304746732776690887019\
3445047042707`184.34574758310868*^-12*GaugeXi^2*u^20 + 
  9.0175872931435409277220221150446616998612005165543554364613148420211069584\
02876527656245933317287395934818303172113931050703287097017504245651667384148\
35150787567414835018694904805974319664062525273`182.54789762610756*^-15*
   GaugeXi^3*u^20 + 1.2021335375798196967968157893790056329981596762654693029\
64583113051389868023949401073011503726267464904959252071381239936368060499529\
461822040197751478359645174739352566812913842833711266180854376157994`183.862\
0326974864*^-11*GaugeXi*u^21 - 1.83005599186254025069180742679469778778629075\
34891635730880535279721739199349529678362093602937335020129327096084978125442\
98997492416664726295096820829145601879517964219499688835875322573270905209932\
6`183.1455080052977*^-13*GaugeXi^2*u^21 - 7.625233299427251044549197611644574\
11577621147287151488786688969988405799972897069931753900122388959172055295670\
20742189345791562184027696928962367534547733411646581842479153701494805107219\
6210503788`182.29614189380462*^-15*GaugeXi^3*u^21 + 
  9.6156215297029179404083803894979742578821635386575747809615845618713161634\
29357963265482354135832255015809029015417544937961485653171857701265161799376\
4202652838456522991212060654104440325310303683923`182.5818327179346*^-13*
   GaugeXi*u^22 + 1.802929036819297113826571323030870173352905663498295271430\
29710535087178064300461811227794140046854781546419294039078967586777855996972\
33189872178373830787997407210598060852261372644582560995681940763`182.9608419\
1103157*^-13*GaugeXi^2*u^22 - 6.932030272206591858681088737858703741614737702\
61046807987899063625823454520815518119776272838535417429141177882006747175870\
8323834911608811723851594049793946513325622043559427408618646110874641001`181\
.0766894077265*^-16*GaugeXi^3*u^22 - 1.23329432986299962205001459044951153490\
03780498469645229814999376687914414778783886617202560516842853285706564774010\
18036162944515158517004763855488867380260811965153325278338428596349992275841\
90280132`182.50738356008122*^-12*GaugeXi*u^23 + 
  1.5677643798428670555013663678529305855242657943463437142872148742181493744\
72177928793285166435190041578664515600339817109450242226060628973032363336854\
851130209322660700943674901969094135738754951432`181.7227606904939*^-14*
   GaugeXi^2*u^23 + 6.5323515826786127312556931993872107730177741431097654761\
96728642575622393634074703305354860146625173244435481668082571289376009275252\
6207209681805702285463758721777529205986454248712255655781457132`180.87362582\
558075*^-16*GaugeXi^3*u^23 - 9.0580930913386210494815220839295703530633304534\
66584431256186458079040338133806438047642135373701370750959701531348784608147\
72518754157638229856592559270064155977532533781763404382634097311790273979`18\
1.19146783417608*^-14*GaugeXi*u^24 - 1.69839245462599144677778539073679444119\
93744600249845808605349608898200634000887071339329003825690070158049440371278\
97114027698472664045571680981111048631370292457873500840806383217438932459606\
763727`181.5808673870688*^-14*GaugeXi^2*u^24 + 5.4436263188988439427130776661\
56008977514811785924804563497273868813018661361728919421129050122187644370362\
90139006880940781334106271051726747348380852378864656014812743383220452072602\
1304648453495`179.61789601826294*^-17*GaugeXi^3*u^24 + 
  1.2618424641497069877837454092481595755655831028510073371490709612263754223\
42028460813143518344130142948293296305960320396798884447772905739031247217709\
5794816677105969935489258435794055718072070615821`181.1541853577789*^-13*
   GaugeXi*u^25 - 1.358713963700793157422228312589435552959499568019987664688\
42796871185605072007096570714632030605520561264395522970231769122215877813123\
645734478488883890509623396629880067264510657395114596768540792`180.307982923\
0065*^-15*GaugeXi^2*u^25 - 5.661308182086638155925951302455981470664581533416\
61526953511653629940021133362902377977633460856335671934981345709299038009232\
8242213485238936603703495437900974859578336136021277391463108198687561`179.45\
904434674816*^-17*GaugeXi^3*u^25 + 8.5660469815956811400633428182169573005984\
25794171218822002152306108009449599279688034843598008591053521657002423445959\
74147512288947257547110392240536059337453778339602195629544981592636467753269\
437`179.80533082911163*^-15*GaugeXi*u^26 + 1.60613380904919021376187677841567\
94938622048364071035291254035573952517717998649415065331746266108225353106879\
54396117451526585541776107900831985451005111257725834386754116805396840486193\
37703737565`180.20528789836877*^-15*GaugeXi^2*u^26 - 
  4.3548524477589524276353471557353703620496781026281655919500896433072309317\
95099249061366411237356428245653702659302300292378714032471911722258925925765\
72146228835352179702770867491651008322978248`178.16983970012177*^-18*
   GaugeXi^3*u^26 - 1.2884836575985332077166812158717161558155728551252059297\
97906821452176583998778689019589601109939065056660764545982937024701944063889\
73820984118491264142049553739012286902357769136132315303370807925`179.8026040\
1779904*^-14*GaugeXi*u^27 + 1.18972874744384460278657539141902184730533691585\
71137252780767091816679791110110677826171663900820907668968058921452721863159\
892902045243709866558896334157464635810272252717077013633231062052130402`178.\
90018621748777*^-16*GaugeXi^2*u^27 + 4.95720311434935251161073079757925769710\
55704827379738553253196215902832462958794490942381932920087115287366912172719\
67442983288709185518212444399540139232276931587613438632115422347179609188414\
13`178.05141632441803*^-18*GaugeXi^3*u^27 - 8.1304897308925348806228828355275\
51387302882173668731248440548000365918290823525599371675047623313340433109751\
36530350397963917969495264368699221506906157285012253703293664613528054328676\
60889317737`178.4232003032355*^-16*GaugeXi*u^28 - 
  1.5244668245423502901167905316614158851192904075628871090826027500686096795\
29411049882189071429371251331208078380994406996182346192803620691311040325449\
0449093979756936756211503651018662686416749136`178.83362885561888*^-16*
   GaugeXi^2*u^28 + 3.5408593673923946511505219982708983550754074876699813252\
32371158278773747354199606495884423780006222520526208012337119602130920506561\
0844374602853858137373406654197238847372253016765568637056564`176.73113665015\
913*^-19*GaugeXi^3*u^28 + 1.3137250698941685823365324662835296322136819522017\
29307506948647344253693556642770194388634029274617608753293546511510536447961\
32404237446243485385542480749693208505618297152692508488737310690401935`178.4\
5270585526475*^-15*GaugeXi*u^29 - 1.05135643071886226904606243562856267939261\
40741813014545397260345300756410547662412980614285719801733318676402627547634\
45642997374347324614697269189964858558205500478396980103700070252599063218617`\
177.49853777653414*^-17*GaugeXi^2*u^29 - 4.3806517946619261210252601484523444\
97469225309088756060582191810541981837728192672075255952383250722216115167761\
47818102351248905978051922790528829152024399252291865998741709875029271916276\
30262`176.64991439612052*^-19*GaugeXi^3*u^29 + 7.7435023823567970402541751113\
83738554179147802709258061096397869317846059948312070631515404476808393796785\
24016647789894406128202398059633582343937279037100174250895601180242706420396\
4577460625585`177.04478926320533*^-17*GaugeXi*u^30 + 
  1.4519066966918994450476578333844509789085902130079858864555746004970961362\
40308513243409138339401573836897232531214606052011490379496361812966894882398\
194562826720429252212955074538243358273861837`177.46547504141515*^-17*
   GaugeXi^2*u^30 - 2.9204345297746174140168400989682296649794835393925040403\
88127873694654558485461781383503968255500481477410111840985454015674992706520\
346151936858861013495995015279106658278065833528479441847116`175.300637933105\
97*^-20*GaugeXi^3*u^30 - 1.33793687233161184295211919646723702455763696366247\
57555137922911423980064671741657156647687242390970189908377090791772917758392\
132531981606057360556174870045023163269552962914997325368261137587963`177.104\
44346092245*^-16*GaugeXi*u^31 + 9.3671399786574157745010182798996837348941304\
06503134751326287745142555717679409762860704118318719831205788596975578103561\
3644540612668504062380314993431907279143253500142771295131499571501549323`176\
.1023338661786*^-19*GaugeXi^2*u^31 + 3.90297499110725657270875761662486822287\
25543360429728130526198938093982156997540678586267159661332630024119154064908\
76483901855858861187669265846458059662803297635562505948803963812482145903033`\
175.25383892718804*^-20*GaugeXi^3*u^31 - 7.3982895130324457357543621348924290\
85561338204026705550071711662846127607344747551150505366548296021101038770246\
82662160778664579932789033519394834046995302231688950030714874118550242697044\
566512`175.66977415019858*^-18*GaugeXi*u^32 - 1.38717928369358357545394290029\
23304535427509132550072906384459367836489263771401658407197562278055039564447\
69421279991551459996087373979437848865313838116191684416781307590388972281705\
05695876338`176.10046505171158*^-18*GaugeXi^2*u^32 + 
  2.4393593694420353579429735103905426392953464600268580081578874336308738848\
12346292411641697478833289376507447129056797802438659911788242293291154036287\
28925206102222656621800247738280134113132`173.87738300318887*^-21*GaugeXi^3*
   u^32 + 1.36139347503851435193696735168690913391250001366857150908582606416\
78820562394999168178061006370477402870041649847197045774050242222277105260880\
07848328061913692258897144345078569606322596887696421`175.75771511032235*^-17*
   GaugeXi*u^33 - 8.407147173900506517902684244195942142683338868212165397808\
76325323423591743721312630739246198670002397845314800775752455430300659014532\
992635675947780676479808737443216721447861988912155731883`174.71097726028287*^\
-20*GaugeXi^2*u^33 - 3.502977989125211049126118435081642559451391195088402249\
08698468884759829893217213596141352582779167665768881166989896856429291941256\
055413598198311575281866586973934673633936609162046731551497`173.8625958399649\
*^-21*GaugeXi^3*u^33 + 7.0890912954557595516777284297557046055810603281381964\
20848558894984187706986710804707282818278291626689421505286524790733083166280\
6149732782767930736881432879836199434748597939025345351591356466`174.29784044\
795937*^-19*GaugeXi*u^34 + 1.329204617897954915939574080579194613546448811525\
91182890910479280953519506000827588261552842717968000426653224122339826245309\
36776153074896768987013165268664969287394015362113567252253423099943`174.7382\
8474046877*^-19*GaugeXi^2*u^34 - 2.060575287720712381838893197106848564383171\
29122847191122763805226329311701892478585965501519281863332805224215876409915\
54664231838591494917541077151487168622763172627860819800538943925386405`172.4\
6056316048467*^-22*GaugeXi^3*u^34 - 1.384301401966483316606544003697964622449\
09599638876736201028313060647911806558768988870659882673811895019675301542224\
30611742998449896930079537184469594598091800785299326261812996031048020978582\
2`174.41240660393308*^-18*GaugeXi*u^35 + 7.5954549594168852339404233175953977\
91693993208719496165194884530340201114628618719329231591012455314310094469949\
84799007116053530065889994101084972180872495141102136800877835060985843052908\
911`173.3239585775696*^-21*GaugeXi^2*u^35 + 3.1647728997570355141418430489980\
82413205830503633123402164535220975083797761924466387179829588523047629206029\
14576999586298355637527454164208785405075363539642125890333699097942077434605\
24698`172.475678210798*^-22*GaugeXi^3*u^35 - 6.811050692972207702636627431207\
74168191588477818742896082380184816256288389712894193820795604640238061229641\
16977235114458939563199469320559327302739666863829422445219125283739878018066\
5583448`172.92870317711785*^-20*GaugeXi*u^36 - 1.2770720049322889442443676433\
51451565359228395910142930154462846530480540730711676613413991758700446364805\
57719332315839610511680999004976048738692636875369680167084785859907012271283\
8757354506`173.37866078528134*^-20*GaugeXi^2*u^36 + 
  1.7582071665316863967454683605544902295587947242406241123136306783194909987\
56624703548433238660290582016225571747649997701657531319596967578937696694863\
130775789588279631661655233763531062202`171.04949279822245*^-23*GaugeXi^3*
   u^36 + 1.40681836804644450506374754164660668106948059940994331285720930491\
21840965919107195528295134892178720393637686720678442053953031655399903257794\
077600312219791481543037917895105404216709691636259`173.06840819641104*^-19*
   GaugeXi*u^37 - 6.903091918552913212131716991088927380320153491406178000834\
93430557016508503087392764007563112811052089084095780174680214110873951345972\
84350669563587500199827117343127491841628254748040431762`171.9408410312651*^-\
22*GaugeXi^2*u^37 - 2.8762882993970471717215487462870530751333972880859075003\
47889293987568785429530803183364846303379383704517065750727834225461974797274\
8868479445651494791749927965559636454934011772811683892`171.092651199101*^-23*
   GaugeXi^3*u^37 + 6.5600762889703355770245289527604556544994955029193256648\
26445296102006954550753077275958501684830245733036450839142361032208486577143\
16026583717640136634058086399913099394957239082115114512984`171.5621104679823\
*^-21*GaugeXi*u^38 + 1.230014304181937920692099178642585435218655406797373562\
15495849301912630397826620198924221906590567107494433453233919269353909123321\
434254984447057525618885891199983706136554482327896582845223`172.021354840245\
24*^-21*GaugeXi^2*u^38 - 1.51383594705107745880081512962476477638599857267679\
34212357312073618783081208056858859814980544102019497458240793304390660326183\
1435520360418135007867324999620871366507657547430383218221665`169.64358672435\
708*^-24*GaugeXi^3*u^38 - 1.4290665090148767728271742651819090376734041410035\
87338375135240569874233371090569899382705784263426715959716686979659477595081\
757830921644408569666364998586685610147657911587775021446753994926`171.725619\
34689864*^-20*GaugeXi*u^39 + 6.3077656624714765163697393776542842831725918297\
30120831563889707790391302452647189688421636235413697820227356576098424069431\
237093406884870997285001313789020061537625955720742683481876090051`170.561248\
0382035*^-23*GaugeXi^2*u^39 + 2.628235692696448548487391407355951784655246595\
72088367981828737824599637602193632903684234843142237409176139857337434336226\
301545558620202958220208388074542502564067748155030945145078031139`169.713139\
7828408*^-24*GaugeXi^3*u^39 - 6.332717030695833133998197506356175621413136650\
89081744216633769228746950741980209676855003567454733741072399310783226901429\
09374804532609829388361912479528622469738781064049212439961080348912`170.1978\
410027035*^-22*GaugeXi*u^40 - 1.187384443255468712624662032441782929014963122\
04202827040618831730390053264121289314410313168897762576451074870771855044017\
95507775849864343010317858589911616713076021449509227332492572293779`170.6661\
5842340013*^-22*GaugeXi^2*u^40 + 1.314117846348224274243695703677975892327623\
29786044183990914368912299818801096816451842117421571118704588069928668717168\
11315077277931010147911010419403727125128203387407751547257254114863`168.2423\
4220302895*^-25*GaugeXi^3*u^40 + 1.451141681144554188557036670756524460200882\
33119020452375117426857429280392456606786418233984684244897384622246086592392\
777226066663924787160828016808654050486708474260727817795006506752399301`170.\
3839492701356*^-21*GaugeXi*u^41 - 5.79211923539253030548615625581357526348762\
49855708696117375039868482952811766482592395274716535493939732231644278953680\
0087585745163408016732210627248288371546979318119488254991828915385357`169.18\
485316588718*^-24*GaugeXi^2*u^41 - 2.4133830147468876272858984399223230264531\
77077321195671557293327853456367156936774683136446522312247488842985178289736\
6670316072715142000697175442802012015481124138254978677291326210749667`168.33\
6818796313*^-25*GaugeXi^3*u^41 + 6.126054045803001770807954426466238067126168\
24493752639439865650476075036502482526571297067315304444181106486215695517608\
0867767597904021805277172898362829978370814308937488209877048819951905`168.83\
570012627783*^-23*GaugeXi*u^42 + 1.148635133588062832026491454962419637586156\
54592578619894974809464264069344215473732118200121619583283957466165442909551\
5162706424607004088489469918443030620944527682925779039351946694109601`169.31\
28885373737*^-23*GaugeXi^2*u^42 - 1.14923000702232744156471354282015382212056\
05130100931769320444418349792224556841784205411650106248797565918977039474936\
50967432034054380985579782990572000737196387535951365585301131593325`166.8453\
2466145225*^-26*GaugeXi^3*u^42 - 1.473120086456807435779690990338830499119084\
37750296167857550469707063701351060435030037436408977384595130092168932253049\
72227545330213918932538743111591132003207758574812991396247308876695898`169.0\
4331629274628*^-22*GaugeXi*u^43 + 5.34248899343285038151856490680195180272630\
95159338892974406888122913520625216499410287534940288178271608123797880423047\
216870066260790887836719531090373517253233845717478094853578881400033`167.811\
37196641728*^-25*GaugeXi^2*u^43 + 2.22603708059702099229940204450081325113596\
22983057872072669536717880633593840208087619806225120074279836718249116842936\
34036252760866286993196647128765563218884743571561587285565786808613`166.9634\
0483030772*^-26*GaugeXi^3*u^43 - 5.937609806577180614917219988152037163302088\
23363908048098536392402333782681046431113678866704547326895566483543217711364\
609412738829901347096872596263874060270933441521939636350637293576488`167.475\
51610213276*^-24*GaugeXi*u^44 - 1.1133018387332213652969787477785069681191415\
43807327590184755735754375842526962058338147875071026237929187156643533208808\
64264888530606502580663611799476386300800020285363681815743908119307`167.9613\
839588425*^-24*GaugeXi^2*u^44 + 1.0118350366350095419542736565912787505163464\
99229903276030433487176392436083645822164536646596367012719850829505311042560\
92556943675740317872574869489343782676579253252799422071039786985`165.4521562\
4835026*^-27*GaugeXi^3*u^44 + 1.495063054268187508240287365090744012038977845\
79537281771016820861156470437935060225170772781840539303762845712067366270598\
2044406112461353794601524888371654217301906143154294372903924014411`167.70364\
694035572*^-23*GaugeXi*u^45 - 4.948008172147650512431016656793364302751740194\
69923373415446993668611485567538692594732388920456105746305402952681426137174\
5106156915844559140604968865617168924445346016163636255334256193`166.44055532\
386074*^-26*GaugeXi^2*u^45 - 2.0616700717281877135129236069972351261465584144\
58014055897695806952547856531411219144718287168567107276272512302839275571560\
46089871493523297525207036067382038518556084006818177432300535`165.5926496286\
0414*^-27*GaugeXi^3*u^45 + 5.765272974505980320381320530703568834153211023506\
24152742311843602102658090396268328918329877849540354004413952073089802924656\
10383556230238525260737228775888103791661673823585779670082662`166.1171368459\
9698*^-25*GaugeXi*u^46 + 1.08098868271987131007149759950691915640372706690742\
02863918347067539424839194930031167218685209678881637582761601370433804837301\
946916793169723486388230395479019460936563841922333570575855`166.611502111448\
57*^-25*GaugeXi^2*u^46 - 8.96378292055733788483879829129232663541981919329571\
32865117208997936863327452661701944273355155091620707500534906055459633063517\
33543196665109791610263799219066024177565513833695929663`164.06250661843526*^\
-29*GaugeXi^3*u^46 - 1.517020535345832664041093581462165701973801657893250430\
32486470291045000851579462226260760898586732586730999133566398953391099303738\
544944578441633407160488894757569336298772005534143662501`166.36487502264703*^\
-24*GaugeXi*u^47 + 4.59995184136115451094254297662518789959032794428689483570\
99349223572020592318851196456249724296505879308862815324980569382286391263475\
7156158446229286399807617849401555908166908921315315`165.07218401316683*^-27*
   GaugeXi^2*u^47 + 1.9166466005671477128927262402604949581626366434528728482\
12472884315500858013285466519010405179021078304535950638540857057595266302644\
8214839935259553599991984077058398162840287307779489`164.22433468384293*^-28*
   GaugeXi^3*u^47 - 5.6072366695737971396313526647324033705212645898656512361\
76758319613130396825827279689545156805855156081565680794971570972662372634448\
954560777876639048255149000456903775117280045244373569`164.76042715481026*^-26\
*GaugeXi*u^48 - 1.05135687554508696368087862463732563197273711059980960678314\
21849274619494048426149417897169010978417652935651490571695573741948689591789\
80145851869821547840437585669457834490004814945171`165.26311643559654*^-26*
   GaugeXi^2*u^48 + 7.9860275023631154703863593344187289923443193477203035342\
18637017981253575055356110495876688245921159602233127660586904406646942927686\
75618330635814733332999336544099923451678672184461`162.67608546266106*^-30*
   GaugeXi^3*u^48 + 1.5390336857065233903479460803017206087382855406394558126\
88997912146686223969956474350836377064274470409807701448692906410860044520692\
051656915017429824412090737937203099143219899485679007`165.02694079157405*^-25\
*GaugeXi*u^49 - 4.29125255324525291298317805974418625294994739020330451748221\
29997039263241013984283338355791881544561848716944859476308464252851794252203\
271259259992716238385207578345217734277260144897`163.7060642296645*^-28*
   GaugeXi^2*u^49 - 1.7880218971855220470763241915600776053958114125847102156\
17588749876635968375582678472431491328397690077029872702478179519343868824760\
508469635802499696509932716982431050738928082690993`162.85826679518615*^-29*
   GaugeXi^3*u^49 + 5.4619479134969833069248851967830203895809857506820276492\
23145849411141711717530816232108397077863232375766946319534013595125668730924\
21277640391162959963617722876455541142057773876371191`163.40526637287667*^-27*
   GaugeXi*u^50 + 1.024115233780684370048415974396816323046434828252880184229\
33984676458907094703702804352032445209935607045630243491262754908606288704828\
989557573343054993178323039335413964135840707405573`163.916114175813*^-27*
   GaugeXi^2*u^50 - 7.1520875887420881883052967662403104215832456503388408624\
70354999506543873502330713889725965313590760308119490809912718077375475299042\
0338785432099987860397308679297242029557023387672`161.2926364149288*^-31*
   GaugeXi^3*u^50, 0.15260415733723346374123044063396444140943488390297966676\
26489025920289265687794566506714670867601354149531535122700230930598073649348\
47402421395534631866922286971415431606285353379272118879469471751954478376859\
3`196.63099979251888 + 0.4772369809564826405787603509223391188905123379114724\
69065033419451694175122577949390231723408494060753276139036954861610250448476\
47755209923387366874685516030730922086650215986009412270892762086010699312332\
84447`197.89215628419916*GaugeXi + 0.0314965441044690637726253046131705566971\
51599290933095877395027203611516511703900510259478394830116661211497076270292\
36086438265660879442626404673823608351886965655535994332061941390334559875410\
064550737738555536`197.7493984119047*GaugeXi^2 - 
  0.0157935052971989817172106898459943166526340674429917090018560522493556251\
85038914357707151081438415380459803605025056990118477159799789354252999672756\
04402925580196407762794328838909681699672890155741938606322604`198.4853276551\
1933*GaugeXi^3 + 0.0205292074025209422565226264688758741902143445285967519035\
11348467016888329720585315754971173712167539020179264651785508740420414581915\
73700615932983243439097586545600888563086572544851035048363429253225513297788`\
195.42207528701488*u + 0.1574051766062817587971382414530327105233287885072362\
45131093961255411143385917376523249696846553408012502986944010876210058182070\
27377135217481787946048923142757733626253994151930121682894457712884133529662\
458313`197.2877569608962*GaugeXi*u - 0.04335918629975540041314608770223579382\
24356379273926154053198395622913590822130509809604404150401664283499306169050\
04736225716503643844769289862820324382322751512569362344326373727694187116553\
50319470364012998889`197.67619172934687*GaugeXi^2*u - 
  0.0020121756950881599311575993758626805471693971150206525176032123769226927\
91569675628503779068585870586316822129394967690794706340297903149293298012183\
88864042674946290352785580563779144323242478824450163695449492`197.0336937156\
7578*GaugeXi^3*u - 0.03097181344112018479170540286173831351784956106258838491\
75040272248246272137006730461487452606077713009087051502829541448213685830825\
12838594771130666088405342490399429311832808541947385272518294407175026049868\
09`195.27054549531448*u^2 + 0.04036633815734536755164628719864834786757240259\
65913303855348890489311955479399051330624386372695991733846626014954320774070\
05399652554628256976973232637547583053097130318672368070669561575586940259955\
54383956759`196.32950091072573*GaugeXi*u^2 - 0.005129330519400747051731812594\
08450756413331322261244505659497166306781123050194416812079544028502409636096\
15159287483973503667230183411790659071551586799149047682572794746660054866520\
5985458375595405805530027537`196.43716422466517*GaugeXi^2*u^2 + 
  0.0020845185318268578273178149078161313683449920804296561542937223621083381\
69906653757663969717744695545807088902782975560960467221723314407547566736828\
08672626962619225073126890487609857316232047016935037803561112`196.6699601383\
557*GaugeXi^3*u^2 + 0.0077073844620806423119275829679517412493741388239120655\
24042415664366148224857353847284362449901486411821148232966241069552948682587\
91435094236972781393595810278739485744266320348953046477564909989437114032344\
592`194.38087951784252*u^3 - 0.0136429176369876960902031329139959881302067381\
90092880851860676164590136522714448128763953773657885030656288878687117102823\
74044543264542130070628532556039253907969103458269762767546727570736796871418\
731921722968`195.5396483660363*GaugeXi*u^3 + 0.006042850278249028084791911432\
13233447262492015264580371814197101385065909103535695547546825381271155814430\
02693689258615081228207156008772351637780257041693412378503283797050803412256\
2501542496452242095461161829`196.21972360167763*GaugeXi^2*u^3 - 
  0.0009348139987413649063495856925971079024053574170790775132702713098419730\
44649634718174283472105505164707840650088753844761878501566340163088786993514\
54853404484656525708111574860916716691229725979516635427996179`196.0080230417\
4212*GaugeXi^3*u^3 + 0.001950156418075993596536723255796354536946283950083023\
49957211723172107842515098652522694826030668197967610230002555381394607423021\
75549845800294929995249351982567311229920948695897185743651549807914348260214\
0162`193.52227241152463*u^4 - 0.007429644305298208250041716095173800920749538\
30725283635553012050441784729694760544754327076977555983659979658588761105094\
20736030890276231795902526161559024734844815175969518670652773261807321498370\
5749248650528`194.98605800452023*GaugeXi*u^4 - 0.0000291822249635281032389256\
43061148700977222732112560410507172583755583048328225153625029474716308972759\
55334854732742117654433125931301169807403001130970021572344048521849494756868\
827179544336509796849068685299`193.62803366214865*GaugeXi^2*u^4 + 
  0.0001824622538628653329355638321057173989303452550124274983371616824421130\
96795783046770812913292297728501371652385589054236623549175960207566804730598\
18943667029897497118616098104923826205947135237770262685865872`195.0184324210\
32*GaugeXi^3*u^4 - 0.00097496171608776996471351074629610791568939404222939425\
35404835083365798127576992018778417372203680676407510548831687888559887354813\
27674596846233118749629767312637694070609553598766117585486200384538370598877`\
192.9744545916422*u^5 + 0.001763385484648325011739611905164568046446784538098\
91880378173773097621073462181708464181741600429561028732500229848238941233172\
08327103592693358797498202455035441635922755404915058413102853635848465305379\
2460989`194.09189023685204*GaugeXi*u^5 - 0.0006482518429074351623632668263642\
44382770361738232332644491060685035286220418680276313322346592625393959862530\
36113627321984214429003986014296453615951446851788179597928092204237556853308\
84594705118860456552391`194.7113192652578*GaugeXi^2*u^5 + 
  0.0000101185266935796534952479364776500655246088001154503638394305803391808\
54966556126601151771067917344341849618777095773151481641435319616158562011335\
69726561392519849145027249479360666141643744358246261132773291`193.5030893120\
7874*GaugeXi^3*u^5 - 0.000145077069536387954335572032522915191744473331014994\
89061741784604901843558402176442592646520941919261105433738505071526697741013\
58851176010981891152631935506740341113871231431508858447843646892881933096133\
6478`191.91084503480172*u^6 + 0.001071625077312831111376791811328438918944321\
90364908887202063046415497080256982215662201691936134205232574188375985127820\
13210818692296489447654811600565006567591044449786916879289904383946609767770\
7573738073151`193.62060087651957*GaugeXi*u^6 + 0.0000542794074976038829463161\
47745266955424087793312689919295714274093449193477682340714361057134415966045\
67187930004626046392404978271436720319782395174271480015902858127907678727464\
147442284236061635744684298738`193.38201214940574*GaugeXi^2*u^6 - 
  0.0000112348881837479323099327828856933358040301209125301054875481274204614\
95444311948988999016475038072015236654729730329063771865806860450649053912737\
69063689354926120603853087882260325509387316660765405481354303`193.30350100928\
*GaugeXi^3*u^6 + 0.0001130544076577645020393516115793572482475826046094098002\
42222843221185686034333868261520568884759234313089463119906885631351465512894\
41642899302147277853838922264341748470007038833237498315193967296461231026001`\
191.57434031967804*u^7 - 0.00025197020102314690488064401847870241959946298252\
83591355299402613365612719628319528153873064731616404342654963094093181903012\
78680694482518427128529059738822472083200606526211226213362169581857111003514\
82960339`192.7478190554092*GaugeXi*u^7 + 0.0000601037160847032300106780682991\
21498078829201590916827013571703577813344241987230072305986171266991013981356\
07498616408789544186489025393589699283491445595507951502239920815353013285686\
870704631473552542170602`193.18363007865813*GaugeXi^2*u^7 + 
  4.9781417839611518293085272066271546560481393290301027988228686815015998352\
78276563968446964418898223247396247231210584872780398436084659721098552619930\
4199984099942940188467952544545599098396842324604049973`191.7153773296212*^-7*
   GaugeXi^3*u^7 + 9.76445652590023334639481315426555260404625035906481221187\
76924164568597412797651865659112068681961676234011466476177070597856054186866\
7193244602376508729835167656413173045491774066634397615728052282807683205`190\
.28898625264065*^-6*u^8 - 0.0001308874308655538384064835613984837748545540165\
19236422070503110086436733016459110869318706336940185658108564946593340543141\
31275951205068958392076649338171952024931305926616095831272347255248169273359\
964879997`192.22773804402792*GaugeXi*u^8 - 8.85763259926449013731181910698379\
70960061030827196449639136601335772047820323662360884827365437101623227446132\
64625981033864057732700204023164951467646254087329394788865177655055256566348\
77333143149574969828`192.11736514164835*^-6*GaugeXi^2*u^8 + 
  7.0414308218550454084448286712946274203053162277981211155840729174047410476\
41605722624087982933532090444490872312162833110089629985299258397038684520030\
0377856936529173751397681333402842753406701072533708108`191.63931353606907*^-7\
*GaugeXi^3*u^8 - 0.0000124623709181424412971338667849225365275150032407240536\
37356292246879874751648213827518616072314456914780475590695190967964072075953\
54318083550087303015311982441262031269840000075194437014466645349026686366394`\
190.17860192324193*u^9 + 0.00003376450232327306525696339964866015186867971212\
76767866208124311082196449823719148712428107269830318107241831854057198496130\
56849533955905723353320914321539209203791130553043238355557215878362639454766\
51195039`191.41047723713814*GaugeXi*u^9 - 5.208732445842974481607263883554957\
16132793490321061371102144592892523081641873878180413235578246526747085862520\
15780619684488367234690425874983060353994847904046081500021686308566672456495\
0814143754082575737`191.658722414058*^-6*GaugeXi^2*u^9 - 
  8.6844066430102232915424158954376815506597949234792920670153867351707551840\
09044685702062083345473363574104179134505169607132040511727404287817292648751\
120586662315118622889052296707405832455308816518461694`190.51004104309823*^-8*
   GaugeXi^3*u^9 - 4.57600956440058628322419539996491502910908503794831845406\
35798665251194797410707932280934144549553359939056922805384940416963095646332\
887432230782428459022215012777060557826168976437251611167311126339505071`188.\
53167418718783*^-7*u^10 + 0.0000146391732161852755671364164004702404758003832\
79524097650143749210448755521660947341087554040885104930321772589544217106535\
06534302711938793752387268450950029320277031077691707770608927222997653145822\
638185591`190.8243435470075*GaugeXi*u^10 + 1.07175304135286253692890967011158\
33910795582584807273064168294801248501419369442333194890995454461843576575716\
85046506602911972670752098926309916865125669270005031090042616707478817095440\
52187378532317678111`190.749578626477*^-6*GaugeXi^2*u^10 - 
  4.4517380715881953646828359831018750287103941178910649182706172915188888573\
96493627912155237765784685325665816291455625491453999045596357044433462814387\
820403987277388066923522434376109354510398322243213676`190.00461068475698*^-8*
   GaugeXi^3*u^10 + 1.3131991660569448105703528987724464464855421807533371385\
55011346053548833946128677571337461188680719522551700096007613967293972586593\
21649926990812382962971983703871173663563828360092043604570300000911878397`18\
8.78153953365282*^-6*u^11 - 4.20789673995552824614482441724516570725850856245\
97039754096459936118049528856980031180248604922298187542465422469006423836986\
09950319006585108645460701686917667074653309764297887167095622932124306549725\
01543`190.06445498281226*^-6*GaugeXi*u^11 + 4.3917100152174329427349674162990\
81452193451953210078323040532462545068309502876163844449716418446362121965458\
99785258038974757932982809124835988408552719428464525821187891844980706416889\
43719857059082071258`190.14431560184445*^-7*GaugeXi^2*u^11 + 
  8.8720670992602628563153719202663444955254983265391045381496474894759377521\
03154228493409265615357426270226417093073302529131389486463284483387041618579\
29773761273269995028598506344958062753552791571180393`189.09315495041827*^-9*
   GaugeXi^3*u^11 - 7.6439710837300798364150134677646090304378143985742967579\
27296876326113791839843430547008409074973042748375182722668076671098965942804\
36007800780089093222420887358260218968228208469923441507079732905120294`186.3\
4183059865055*^-9*u^12 - 1.56117705167669334828891513937548265181993429337831\
41547833976132029987863898334862407226445429351717621732118974410593222811381\
90082690790232052388879153049223765230660162746972729577107411735750160791912\
89`189.4194694744019*^-6*GaugeXi*u^12 - 1.15079026368777726484682038928437706\
82134907205431919236808647424684500802911626296674594230292078370340590510019\
08354124058078394126947717003484748612565925251146275822830483392114532871668\
8107740202412864`189.3489104932725*^-7*GaugeXi^2*u^12 + 
  2.8546796939606519925775329083986610971495176420231819971056064354108273806\
99550356015466378335749228258424888971527166426672694257856243039706222614118\
67829798304722080860085882470774498208267484865323018`188.39335038452452*^-9*
   GaugeXi^3*u^12 - 1.3285519215904511691300368345840680943010507120658503292\
20308976687125284566447804639253605522962658806792648799346295887794904881451\
4438582421861313684735160928815577180489510446470395084545846542594452643`187\
.38002754434729*^-7*u^13 + 4.968197061626611188250167716317080893791629252094\
91613204396234803861096216616069223461016993916674428685344301977907424618578\
47378732994641725465509447579336782653555811163309299206113308201771177001070\
934`188.7113564244225*^-7*GaugeXi*u^13 - 3.6791778597055072919317240608157564\
74080393286831377527720073303579247539040958727941652703427806236485542483967\
01162867689408854757952967181397609620390549419312191127255861988055178491189\
9260005024298888`188.64339481921175*^-8*GaugeXi^2*u^13 - 
  7.9703548998809739067885733543598250283411277043655220064716769275811088626\
35119143160483713262119676126475874723068891734211247834389266793255822014480\
301410923529403267682942241859799863916662206007779`187.635037124921*^-10*
   GaugeXi^3*u^13 + 5.6477410272097104919488870834272532105958214544921960254\
20448536051342560675602699128922998689436844099780953049793057116511133512082\
35014851246510659611832307596194550200633992895653042399781217801102622`185.8\
0913562964216*^-9*u^14 + 1.62173126679124038135038820031297785920879499071397\
80967633087151256969921301138234163285063392699245379978857369829970619489567\
92245383917155728680047004153053479088069996856863407928065034293692540767291\
4`188.01733752525436*^-7*GaugeXi*u^14 + 1.16631989764807191745221058498640616\
95039308314563905922933921624669460096340867917196753983388680744567911025145\
70240258049367665433518568872148274222142932863910235496762148211683951853061\
348986088067396`187.93725290304943*^-8*GaugeXi^2*u^14 - 
  1.8651077420551937364598192218730694287729698043409411572718485399713787251\
93776466379199719012082259570483161835557286734501113530844281941333995818123\
4786357374548614798677263822669505660481225343006119`186.8027275131353*^-10*
   GaugeXi^3*u^14 + 1.3032685566665262651910895087716484459072854054765809742\
00700204457485489774379465122105986450958548225388500549474135062889765034115\
939909304263678107373547749261197264503554362931497872875740502572832881`185.\
97508409391145*^-8*u^15 - 5.6501650962368838844362708292056769830366826500148\
20111616214265480016317300128221947127591803844628649379316758961057942757507\
11456785424697801155651729384400420818827623032857781569950944722260827009614\
8`187.3543032234978*^-8*GaugeXi*u^15 + 3.096376755889196644374494344328663160\
80928130013759737949454033460956618750206839239958642259540820526049003427965\
97983063223558720537753207907899809043035023151358844877161576390967960658992\
8810427331229`187.15678330058344*^-9*GaugeXi^2*u^15 + 
  6.8421288693233652197001380430341212429914871191816274799585683949854662797\
56772675449574725976484634765786584820273895247129644828033901705477545018442\
196412124779070738630234254863888889765315596646647`186.16804785232642*^-11*
   GaugeXi^3*u^15 - 9.6722136034759249585004159366675661272542007213959627934\
24968570330175975032543680727597731790556113326682640041366159374915168530361\
4814982266325140902419614982228550539084207110840294723413703279880395`184.65\
02912030003*^-10*u^16 - 1.660070929540706435279991406389943613924751522344894\
63424943062712779564182792372006451005159675066305535399449875567715734923194\
2800832545875066487372908407564826705015099934042582236792179781653839809374`\
186.6196164363903*^-8*GaugeXi*u^16 - 1.14750120894066240466468348036803118430\
30873417394720442705041765519304601989198616523580906576632796874199377853518\
95664953025482646802787497758344383140145774087467902585646134034892393762494\
58809847829`186.52358194486203*^-9*GaugeXi^2*u^16 + 
  1.2443557211324727342261004764743689616778121904552836110689717497896049029\
86154514442221682664353251077883873434805909529114337226694929818775802247461\
015983554237347522097397969856946044308009100588182`185.23073275353448*^-11*
   GaugeXi^3*u^16 - 1.2545082022178927509292977756684619936964354014734536410\
91447550612679641754749202526501850750000085389265027908657466060845087479041\
17701871975240397616968818617233164808928626545172685468074340474900002`184.5\
6966186545785*^-9*u^17 + 6.26144061362529485894614802550437854858607330491494\
36958548860705728520388981603720979839642311674741087540620129280977112327216\
5295053379134225427419148301906386235002839775423439129110491017971855731068`\
185.99551145905295*^-9*GaugeXi*u^17 - 2.6319548716433729071136056046775108259\
78781385299433376207057931175155060747837088620141414425488420641580821423894\
37513303524638134880426120212657661573083214423957595239575369186439869411235\
96458031859`185.6841609038665*^-10*GaugeXi^2*u^17 - 
  5.7840520816359349969078300944538971653175058467053991981213979264487810107\
38882162459772169167529014889148100764579300213861893650801924854600479049367\
75126200442858359675742858177775741657467602569093`184.70282544887405*^-12*
   GaugeXi^3*u^17 + 1.2785138609014268395469151722149051703724608745316395205\
81028957718945632802287562346818784205503467208193804589366781114634351320679\
3191393764980009005269763394549597492991219713370585640565094224701045`183.38\
583546161857*^-10*u^18 + 1.68532216181295604770495491437659813360648515514498\
52994372475580223463015604967085051852096024877907094128156034059470622831544\
4668555684357901452066539380531680623600656075046995737331349482985095702359`\
185.22675025532538*^-9*GaugeXi*u^18 + 1.1118660387963228524525437516592477249\
94229201659425430098029638144670694746122015688064845864191942454806004414664\
80736913133128077990000160517421093504226819228694724561730097614246239009434\
33490136863`185.11193022186026*^-10*GaugeXi^2*u^18 - 
  8.4818050101037953462275172904342654674855702474903387981194233693312441546\
16053038300837147676282404446699597440493128947642984628889835023036645329567\
162231288146412503244202105948643209097619783457`183.67557037637187*^-13*
   GaugeXi^3*u^18 + 1.1963772647809124328197825901788136012166668545232446759\
39106450491879622257504291006368693175254998583065016895116151217502523434107\
3031056617059291298362926088583047427675561964310256058537726424448593`183.16\
629679763975*^-10*u^19 - 6.81351243275066092660185243522661786781878051847993\
61975699451279573012141958071239823020969286807238683378495794037285725550313\
472630421604756337689305194076265160925671119309090302405535744540294462226`1\
84.63637373671543*^-10*GaugeXi*u^19 + 2.2645870987348407984141319754680804517\
46363613310016981438188322390404600574898755752764706987861379582260478553744\
22937475286445617965211697473588564905061310521946961413257666129736750470430\
6068242668`184.2246214927412*^-11*GaugeXi^2*u^19 + 
  4.8792008666000042162540259149688645258528025485205841116334717583482037189\
03510637265356275102803379403059784833102217248498790385732828705604158950068\
0238837973651377198370013508351264258421122395016`183.24344204645328*^-13*
   GaugeXi^3*u^19 - 1.5142749496264225006258245020421521623387150910765348580\
35662764684771145385106754203470878771397312150405905593319425393423590998813\
457006796501046602927959031200086573238558732391227003088760004169218`182.079\
1546230546*^-11*u^20 - 1.7030438182914414962547851068706910849294414199426850\
96077720422373838892005214564589514303378727517979057928369482227239845909004\
1444031590745803967118017665917670522520605105815508279226069673577896059`183\
.83872216069366*^-10*GaugeXi*u^20 - 1.069321909215046217761042343980839179928\
54018658323813898924035760543198570383506558099634932316360355503292722624447\
44004432684170010721602153685245421866971238733764362753900872285687605975214\
04788213`183.7040977812506*^-11*GaugeXi^2*u^20 + 
  5.9026621733861108034876471696596959121238146131056189666083231774290796776\
64591121310783989652280629737727342614537342649566399623479203893109992517251\
835858292518426385198321310256928168178569659764`182.13553642835112*^-14*
   GaugeXi^3*u^20 - 1.1367091266124010608117476052243220608042344412372684987\
67679084242324439353486277916760564959087702564794652866845545437559557960688\
089788467416210604855449537268747836607702538466055767947431364460083`181.766\
23414067313*^-11*u^21 + 7.317522300703901250672745197884393542477661515322677\
13058207088082298426980914634506339159672496747050429235239806605555290281833\
4758965241768293941592586316933160331989585124305540359848212450581379849`183\
.2777882496054*^-11*GaugeXi*u^21 - 1.9732979000142796417212888132683609866599\
89603668100375519879240233711039934993318904772536656785887225540110864418640\
65588774886074565532908852933832925983936651857651443268738413069255538316927\
403922`182.77700423941036*^-12*GaugeXi^2*u^21 - 
  4.1328045034134790446488713074780945407525733164047823356472437583289959041\
26838781779742651825465156022242513702085214250923495245403080220873090448324\
377774797436715609751190456444779736856691289406`181.7913925488532*^-14*
   GaugeXi^3*u^21 + 1.6934602885366580532805039616184185808340107872104992245\
66103466636436501065383065856835981990312581331792948233263819120955747786866\
22891688723090643062160150046395778682764704165693540850479397726331`180.7520\
2071076131*^-12*u^22 + 1.7165856250014443993202881149198479699548164940732086\
27433995083855394950341396164176504917991446451682368878901845078698994780244\
636470506573242899287466348646818072457859064638225849840478768038825319`182.\
45534467825382*^-11*GaugeXi*u^22 + 1.0252135516123708840851452576354389727206\
58182506116825811942614157306278437441525066850659248638689996225668237370033\
12725465022635177589833390503386209569603805325583281906956315404842502712467\
259856`182.3007939653422*^-12*GaugeXi^2*u^22 - 4.1884133676477462109338991112\
35549111093689451943820039929193886127594134769189024247798492398711780695664\
51309000220096353464701055037730113721678063146183077235797426059254117853465\
431834190300644`180.60901599103823*^-15*GaugeXi^3*u^22 + 
  1.0787259245999399015179478990847997087373177213315270820233950115122350678\
80704113218934462679907338857366189465213056487143327728984117723942610802469\
46775305941499599811383411025430370410375879419132`180.3697718490811*^-12*
   u^23 - 7.78300290191712803218172200135050494277639273480059690213312601906\
50415474751468997950096108218032463867544887130077926505305671412131020819074\
4086048277523385317121672202100787600503769725470877995906`181.9203144522679*^\
-12*GaugeXi*u^23 + 1.74060034513458109750680732428485789997547731944029205579\
41616595772157048610781716842330417961338518039895747649402938129579915156709\
31867030887303636560969166390172341442643024656738019438635644037`181.3400871\
8316232*^-13*GaugeXi^2*u^23 + 3.525131688977279016672968316557217886285863085\
45954925396011082435467594446013741757471295178863124894779274502895612008706\
703725415769531649903978069486208691214005468924891156269417118172568120439`1\
80.34702852750922*^-15*GaugeXi^3*u^23 - 1.83027097337981763779768572453296945\
72484249944380765781860494708329989286477577897440818411125341112434715965662\
69075846288362762460447603430129605646023596212816567502383902933436743281237\
2578892914`179.4138840600748*^-13*u^24 - 1.7279554127533070814393284397456291\
96243550868234224429447784674405033931864316259703684613338020906984983978256\
52022591414248559572119628107104286836210518935659185272190085316407616045979\
317498331358`181.0763368209844*^-12*GaugeXi*u^24 - 
  9.8228109943717237581953860066623485204924522807811599035489432586709381861\
89208173330088125905664739936467733431921387429728210455270460655878743941534\
293735350011569288875609944140476809065329396223`180.9021796246522*^-14*
   GaugeXi^2*u^24 + 3.0253457203241906318922458778283143418331571147495906993\
32188752055941206563779941348517648298050048526215049825431802630171969490236\
3474181087703182243087640994325677275501957306935284405395857645`179.09450204\
27077*^-16*GaugeXi^3*u^24 - 1.02365328688453675382712431142139521525296015552\
95321277033760720831609185097708035875731535869771490806363805733910254104483\
534947162060584723786205096368280282882385846080676975191748699163311285366`1\
78.9768678404105*^-13*u^25 + 8.2177081106658154419767930903254282477157319267\
44476736621481185863467358715450241492404199477679061549625876895778649704396\
7838934773802549047158674114484378010995733489690011443902292966973042691697`\
180.5642650014859*^-13*GaugeXi*u^25 - 1.5528491295063766626296659351616024237\
12203372407290702331435438303931170287913094637642005588268066922960155522423\
50180468730311286657587166041752938470650887697965759213861417445019415062003\
752826`179.9126931239967*^-14*GaugeXi^2*u^25 - 3.0314925060833170161297150517\
26470500962648969219099423877839415052373219128430944695800973858394977642499\
28375890173322045528410918199310965681776905254538629157179957441929291543573\
19919446931229`178.91017279310535*^-16*GaugeXi^3*u^25 + 
  1.9342098491130892864288072659513802319831952890966960884334955529696974314\
70912082771887409055444118888406176510262594085568246066217914881956114431541\
586182214528078382908709838351489848978808701001`178.06935301817424*^-14*
   u^26 + 1.73834883008050996812083861816758900523567416773682152855384248656\
21217925356811444486366341834998534089897873232163927792481162604511576593368\
385197043048366396892609572094504725402946351658960097483`179.70136492187382*^\
-13*GaugeXi*u^26 + 9.41820430376926395238594676381757686238503510269104321452\
33338871582594799808764586220027756688207310166992793058613985383464906196579\
9996853229171419828720984804516069152867986975195477492655742611`179.50814219\
275895*^-15*GaugeXi^2*u^26 - 2.2205038922933478987732228258730546989620051044\
59939360787476312672596960534619705731122637021307182960098342540362293817497\
338519024760024961745784113068559507730460526066850547016046493578537604`177.\
59060857829127*^-17*GaugeXi^3*u^26 + 9.72138348381528964303475251488006923645\
15981636066430609883904463036818982375085818025305120077272754792717312072861\
24588791799155524729733327377231945622838029906578087028142746681593909427502\
12325`177.58745331139488*^-15*u^27 - 8.62780164416105987708324676316264666007\
14281671659077030740025438897166243581667169410313140920145212140472173227510\
60084366069033669954426512552909311565677007466581333938794619458007795040648\
543926`179.20978213870595*^-14*GaugeXi*u^27 + 1.39969385744748086481955835844\
43177831631607359129109428888193867631478735946327660450501935019214423339414\
33984437622437541020759232998578553813424489550159240970954234541901028143101\
98793177796655`178.49374106167284*^-15*GaugeXi^2*u^27 + 
  2.6291689003420913306142453268740262867969244647836081305536139897656606551\
83779105286426274482177570009653892514644803035606427754094247937833202547677\
798290240849594102695338959281883691759339783`177.4804105033442*^-17*
   GaugeXi^3*u^27 - 2.0123691493550941318564595632467142425325023673091812524\
16839211225966894560790147037483597234692512709220376267159897825778038758601\
35098555600305174427783081130533317408198536135951630448650395503`176.7210061\
840954*^-15*u^28 - 1.74847263452222633719428407326812227773459194453655289301\
42843897500342944368218047304717097068598198336335775577885457289724747879868\
38676616823043917188398854249042612398764935259437149371493406683`178.3300769\
7574095*^-14*GaugeXi*u^28 - 9.04345318182705406642085315430318109448120422941\
98077562490750862446959612341140868071578094922482128055852392316913840937968\
137011401074686254669122439513416052725326826755422844120763183887739118`178.\
11843999130684*^-16*GaugeXi^2*u^28 + 1.65311605368589495111296024447031249066\
55407891390388571427537326664062492207315246627924386662054261164949996768204\
54455229998802979528813428224904846540552164382486903248755299521235113353952\
54`176.09607308180682*^-18*GaugeXi^3*u^28 - 9.2454696209734113588476447031928\
07154048702554000429619782575804449471918067044187560072903034691445942279029\
12481499244481128727427114081689104794557566908460618508818115502113369855621\
87161715675`176.20145743672032*^-16*u^29 + 9.01814026909425333025542959175978\
66221852613339707079483627200359487739030321139450382014002439698342035855039\
29183817693481684070314487759965681313788313489259584530474111487899979411722\
75590554992`177.85690010685954*^-15*GaugeXi*u^29 - 
  1.2733638095322302689130907306575556066749752568022632628710718383166095637\
68639893771100587931324429406796322087108675240734993146878572696883599409804\
993564503995103994625580021164532605433546638`177.0822654747747*^-16*
   GaugeXi^2*u^29 - 2.2992728539485520718258269862889399616898799280326933668\
63301827415469826554231795550128990799144401208872230430894593815221770489971\
24044502703401361771805974002805623796311999925804586805711253`176.0572342308\
5396*^-18*GaugeXi^3*u^29 + 2.070645651336813381009656670477002756160338935280\
19194492255498745648875916808469625577142580382163612036470367140440986430165\
36880382309217408350503778965706372859669281243352868700870116731197295`175.3\
704829454285*^-16*u^30 + 1.75874155581782954583872515973560502261059136100082\
47510123975963002978202753754699887854334158527742064149548970041648561031546\
0477154551440809773573001647415314293940219551256154247429538917127731`176.96\
213006592677*^-15*GaugeXi*u^30 + 8.699577446898977977007253629252247445842884\
26158430459896440910697671174284454897955952525747033879399099027113177714394\
8217729893148544643944911465665253411753410262399850596473547979981454766644`\
176.73277881883715*^-17*GaugeXi^2*u^30 - 1.2461729442741844581521249235892574\
71597248045816519994693882297227443999094345226219781862908804348290770281191\
89918733602684541746043856727753183866196502143434960627806409026014965886382\
15198`174.60975015545546*^-19*GaugeXi^3*u^30 + 8.8092975543370549819085388416\
27160497831690053587527173720736565786189580637256036381568683845305384730944\
09473160578220088675245798034158942179717047235137679083386732124899995556588\
7238208624134`174.8187509737179*^-17*u^31 - 9.3925534377463140055539772469806\
77696549312915979782255404227374196262755810086714520962024154355842362697057\
33069438879966794839208171593500604961551649674294524884574479635134895379702\
28965979874`176.50559171330326*^-16*GaugeXi*u^31 + 
  1.1680295495846340435099826890024772839412327663697678949616163454789557824\
59791472653708570978483173887382910051434631559271417951210537682386416627782\
350872593097229587241806414130877299544384027`175.67741782954164*^-17*
   GaugeXi^2*u^31 + 2.0267562500266614087551458590435563447886111481891907316\
14757933732659919299926254723709748738125975287740901165967387711534349980356\
1075057635959025653889351588870355513381720273492825817147824`174.64011731911\
364*^-19*GaugeXi^3*u^31 - 2.1138388633025991440907052653269628426394224330544\
23652157312990727965988621534411820281899603733918161452051807126851299544971\
812943085056746170774734820560965186052708996457202910321994218231072`174.018\
86571916745*^-17*u^32 - 1.769396237556307972378331084226564129255290576351612\
37762055910599420799753962617252135347847132303200757510156946691261777447977\
96100379255155593278860986688304806671534533738902488648959526196703`175.5972\
0703474713*^-16*GaugeXi*u^32 - 8.38552382370373186279780491435196530262339968\
81291080335730884518221855699041829541417385301132852748948387487562517866203\
6728484666484876319395165281230822245645762634992835653139298165215869043`175\
.35085231998147*^-18*GaugeXi^2*u^32 + 9.4963920087869600300638529442935774398\
69994524408955708242387223902522439711465749490750086783996488464897463234257\
02209258809467564976732706688284018339840567247772799393621564668309075999218`\
173.13059930744453*^-21*GaugeXi^3*u^32 - 8.4108406197594275308556074849268704\
21449963570906483541572395126077503591791475386098370743179269540299086939423\
45010536834909826050331967325734616483190307226661517949743949970858708756449\
154396`173.4391392260856*^-18*u^33 + 9.75408080723169333056605841727678646188\
86158715274040418184126251339341955933393436847222151884497944187860616371028\
04393147551657259304267191376824350823078277023222905783550593380408237833835\
495`175.155798229318*^-17*GaugeXi*u^33 - 1.0792983958357531194087041332470041\
25176832611814119105996472048614355553296716906036045253061717821276661306679\
92146531009158294994624039069734329637029080043933656743370262944158035563708\
935596`174.2784591439911*^-18*GaugeXi^2*u^33 - 1.7998476155794604721783972914\
09840309512222526465599259696616068233156171211830188437774580087732405822886\
46909585890839766383445045718012817122582980364911674415913349236858673752890\
1482101949`173.22855025079082*^-20*GaugeXi^3*u^33 + 
  2.1455811720363143393718697435602674981822670700987858035068062719860898352\
63977320109030285161077437151303783849160111815126994745084483975149709098883\
17643442290172406650687029272109466248820476`172.66684496472462*^-18*u^34 + 
  1.7805727873703789032644892623498568474562179197432042051969370767967301999\
35210333378320738291558222578017573579899685820390941806222850971516006322058\
184526023777916955375741777620052129557698613`174.23502275967536*^-17*GaugeXi*
   u^34 + 8.09928213116465124454455963766798478945382755216865197834876855430\
82393645149739553143974065121959949630751347525075314454057031914899688183693\
893319201288108742686173827262907579410572256213869`173.97236264693393*^-19*
   GaugeXi^2*u^34 - 7.3040093944084946054331710612441366070858387204134364020\
71209508780296829327226114908546456791888267516511258713667097930424553584551\
0418300145767571175058341316300611600024003919865319562674`171.6576693349405*^\
-22*GaugeXi^3*u^34 + 8.046982918299174839281797272716814779548766644625184590\
86128978347754984069068323409150521161550407076642394764873419842296763968600\
52859226319715241168315062780342015057241114903994967796603087`172.0624017980\
1958*^-19*u^35 - 1.0105158070238235749442651414282511854060267064135388200909\
94816468807745136809096135022740048968632148547508175999338262130441126694602\
531478191024609446067659506151533588690272087464713303669785`173.807446353226\
74*^-17*GaugeXi*u^35 + 1.0038358640994362781223939469242346977124711469909942\
38645702885686340215236074717922397372818965618954296378891074099866791841415\
0060304435606500721507929787315488779982249678109426110605181015`172.88474874\
180056*^-19*GaugeXi^2*u^35 + 1.6093972254990143924395619597470153894411587143\
72316048668880250874810142543162584702111341965794920606576641700152686429401\
18079113026949956492725349708808661915552904482041061489836833031395`171.8220\
5746348617*^-21*GaugeXi^3*u^35 - 2.168526271564364851891337322365978018967753\
98415086597485120749783602074269909895264402732184728914161124360930170488638\
76063458777939611277318643101263684907202785198843728618857431258645531605`17\
1.31484670575685*^-19*u^36 - 1.7923439150764699777279365817691652865678400538\
72659697175437427841711633682801961333728740861176884845373813925394110003279\
23646734475627746194551282850560559190931819320629058769762344992141357`172.8\
753241725061*^-18*GaugeXi*u^36 - 7.838485033642936170867401896663480429474188\
99240425075857642475168171858814434923491980747421633208847278457930055222423\
8619801443019019983535570698158420012986359694779983355672900523921438031`172\
.5970303327707*^-20*GaugeXi^2*u^36 + 5.66151313915257917843837345915708060446\
98533946909534215973462394264763491866905983352123503028606827930412414435329\
03176261630769500115662349865297347652444606229625139455538019368009043238`17\
0.1900807953008*^-23*GaugeXi^3*u^36 - 7.7145606785874271391253106856637319931\
62205669576272127278190581745711934083809500031210898293753996852031308860332\
30390731983006039354885334789636614382386785848664910041517563556319010434829\
9`170.68832892582816*^-20*u^37 + 1.044775686505463641584958934744204006885737\
23170177830765668572547075652169276111177250181746878877583453306642040248232\
289488961000618943926596571634978453309910440460005308179729442051347320205`1\
72.46045734805992*^-18*GaugeXi*u^37 - 9.3908813909002580216139712150177259544\
35934575291309307853565424900197087747102458969478155347608314201783363728986\
90558364780733589815358604610624878190364949596752501565994531984411311544016`\
171.4957320163555*^-21*GaugeXi^2*u^37 - 1.44829336547918603094869543357942002\
06103793137451418338101513062176149929790666956291105178241747403534667620626\
19057115933880649923660683862790260777971738123416595127519663075742110583730\
3`170.42020377384014*^-22*GaugeXi^3*u^37 + 2.18466158610007140009353602722781\
28042422742909588770457004057302938411454333143595436429887996670987603320580\
44956660688118013417853893537203182120684453353985183449948197247360896182573\
464886`169.96313954043276*^-20*u^38 + 1.8047438154814571762143593160090186492\
83766904758951137897938646228248110733980375244985256501215999578112612737711\
44591141545061963626686941571904028518247388015992614501939882057348019686197\
27`171.51788769571826*^-19*GaugeXi*u^38 + 7.600721764455805348251583736413835\
71523869070009100358611317787034258478598865644905130466818867365010009031227\
39538305928073917253993887340610428007079139805409753587785931515176209885098\
0529`171.22459828472498*^-21*GaugeXi^2*u^38 - 4.41608431809792176423423729199\
86340432519849242759826591242465199115399531941453249940581884162674218950762\
35205671178382596851933370606631759964945422787436547365807522563251778483184\
31973`168.72700717954802*^-24*GaugeXi^3*u^38 + 7.4106606947825146066605368882\
74302536142534876940536755079855420239851338902277333572229711244019271828816\
90394653307628784838096011900982831249121148329169578097532528967989968399661\
82775289`169.31673307012304*^-21*u^39 - 1.07834894663531407392147060425801114\
70914117945835942320194167068790972454757460718707910900025771361857643735457\
96663769364353915265047887897223045051111660616641247110004118722502041467356\
5306`171.1147519769723*^-19*GaugeXi*u^39 + 8.83080417490394796628935037324042\
06186026444548384255559592535156427154459073076723528634596371280311279379435\
04717776109873591746643489977611562117853084123529217859715037681898760605543\
1476`170.11092864366955*^-22*GaugeXi^2*u^39 + 1.31098897895574111902537480707\
02174723203545949559155293818536315180579306817749484515361083723429580459728\
41947789311708046971345854354134758170677940593274292985497763067119207511041\
204651`169.02259535458344*^-23*GaugeXi^3*u^39 - 
  2.1955382339639847616880187907054393252987961472613450106525803674830350983\
39284042033283913338856221231515403567374980480743186607221767755103900491513\
52159861258359492416729053435274859061829`168.61190383757136*^-21*u^40 - 
  1.8177835531319647850877159454406410805145251011839775258150600235410098404\
81368936392166033911863615282902268160985895255656311508238227593016916201280\
930242782785800199059677795685425327334896`170.16251597614453*^-20*GaugeXi*
   u^40 - 7.38369417891603384084777118761614496007095899037024852829988421838\
90139274400129877617255886267512465377500683510407680626836819993458885722497\
894785604996522535749458184492320802477793721148`169.85483262729014*^-22*
   GaugeXi^2*u^40 + 3.4613561948881944237991120570054652260274944157113130045\
90814002947876026025840674297504948094641301970224762734612436068703061420452\
2720306780723311545857708352468211376316354833856625098`167.26765465315768*^-\
25*GaugeXi^3*u^40 - 7.1325659106602647063380218713695180158063803128571240172\
90164320325196384098198457851251483508572590050994194406297659671036498794045\
9846377013135738688603470051934180454829986736471621753841`167.9474454697965*^\
-22*u^41 + 1.1113687763874677648355863847035131549233473181069916030395843018\
02367098504598957005990140582295103626571434281118045149340732660987740050902\
661398128260842325835554827563349543195494030422348`169.77025319799696*^-20*
   GaugeXi*u^41 - 8.342705447299550848730600286513007742895284962817040871080\
60915814301326074704491153952601332572777031769921358180894967354492560526696\
4744755320235553705895533624566337614051090400983771499`168.72992189373718*^-\
23*GaugeXi^2*u^41 - 1.1931336613096791091672421313616602253009502726397806637\
21612783168976886625121266946677829986378925799037254992089573723119774394072\
42516613215593844999462835134737808590389084572508705766`167.6288779694619*^-\
24*GaugeXi^3*u^41 + 2.2023805606597128975185156154541785694072264479182253544\
24019968405177975128937190133470675347052773785580177405211424857677440084356\
1931916304599782505031285801819475749175293572976732389824`167.26126452597114\
*^-22*u^42 + 1.83146062048773729086368231954873717390759130478345828551150749\
68073651242641597743887550058686750219124566879192468464360775932470592892448\
935318547530681258180835951251398035053080133004446`168.80903463147754*^-21*
   GaugeXi*u^42 + 7.185286636460249817748283913588522188663812629553408373312\
68875652102769823237429367957112470346297318613707254014776504035646562785475\
9061283924530834756064597779872222610917535284323559163`168.48752192031213*^-\
23*GaugeXi^2*u^42 - 2.7221849647371547726307448307928003826947055663953306198\
73333679366981071088862600275325844402888976084025939270611362321838706120489\
247229035809006483054707698700842291887442270894012671`165.8112395303602*^-26*
   GaugeXi^3*u^42 + 6.8777173074793535189547028593961104197323277350288636874\
47585165246440692375252142240108583850783129038943581347736033253953451968546\
54501053437371229258018646877964696688204727992216671299`166.58031115876523*^\
-23*u^43 - 1.1439463266569814626011792506643332722517955618995414114925507275\
12408143048228908136311903622265956931732785634079462399613367705356982386596\
16532476569627619363626566502731066160297298768992`168.4268876002523*^-21*
   GaugeXi*u^43 + 7.914424277218087729770153035575886682643298334077135649138\
98531323347734709831315750613012965918873528222693210176851728962779831513047\
654571803441011168786802291012980223655366879503144393`167.35234925964858*^-24\
*GaugeXi^2*u^43 + 1.091293103282681533075198444982818377265185961013724875208\
51342029452117662511121481227173260936568992136555824850379744896234407525249\
72420190871393329437700594592169108874756717482591495`166.23873394913912*^-25*
   GaugeXi^3*u^43 - 2.2061415141257375846997039741156974861639650143575682660\
70138365158408323428591696974754209042186678592367279572801026792875291406418\
719865219721035560062064165331331330567500538687351100831`165.91130449893922*^\
-23*u^44 - 1.8457648274893880828221182497598715377335806971830769938102768707\
99494206029298512421191742449804761473926107741310017286303530997101549452781\
8184757896328259568854221094317941661031364435847`167.45728925134225*^-22*
   GaugeXi*u^44 - 7.003589563894744814047354929117529786636456488594033592171\
14491026186049147960106548491252608525942987220781983260881452093262729611582\
711994870630460602808538393613838122462665382220971981`167.12247560252322*^-24\
*GaugeXi^2*u^44 + 2.144741784610539872595198703150174584240521680701432356292\
87790335026893091723615370197003652684303979098975524154392504375318875215601\
137100060459598362070991329897435984387788484001887`164.35696184577884*^-27*
   GaugeXi^3*u^44 - 6.6437584667592746743114108017538733449473063999043293900\
47995494357265478040860877805794131056548372738995023957146055682757648933594\
46976340249291154483271902662114801532853774812208228471`165.21518702365827*^\
-24*u^45 + 1.1761752818265678116310803941370948428769114068817315586643295003\
22052589621074488772469430626462504619113493254081803723602893058723648151716\
2784328138357091294905424727122527502849138729842`167.08458609648952*^-22*
   GaugeXi*u^45 - 7.536279504157319650075278192605304944622114839808858126979\
10945521866095965079604925053090449065003914778000013232485298694945102520156\
38372836361499579177018213314441447083474353658796858`165.97789440279766*^-25*
   GaugeXi^2*u^45 - 1.0027369456108829286369824415476580559334048073206427929\
58436744437200646446717385098586161449984675714072273632472776269398566399808\
243447096980580107114525057594712651949649100677046058`164.85187871360023*^-26\
*GaugeXi^3*u^45 + 2.207555341398568461291440956998177565744907877185254030232\
64120223285393582680880610959138787230889159644038559633869292158049163728959\
671524861340972710855487766239410816940176993016121451`164.56207334748015*^-24\
*u^46 + 1.8606819093314449221234052896318967964017072131899294482363680509931\
62136415658553054366397715520019032796936842888876822296436900887673251161828\
137179078594146514374789734577315019336727039`166.10714273431452*^-23*GaugeXi*
   u^46 + 6.83689889521156164642531044604621704886913764196432563529224902442\
27973586859595230614753479826326642301184475626254839965210482605489487856632\
340163512128731663564211206916713227006438952`165.75952212995583*^-25*
   GaugeXi^2*u^46 - 1.6899637883406267955283765045590189324266312373014931547\
56588704119441798235643188887879680512076929569080989389033256389396265295104\
9588367455056802570041432049495428811208073115890728`162.9039722425149*^-28*
   GaugeXi^3*u^46 + 6.4285805127381167905749735373857204159328020002277123679\
30121431792299322341604619022732308633328675533919675906369484375269513763486\
7486808497118979421464764961094578644342876473983926108`163.85194114333757*^-\
25*u^47 - 1.20813535499202217079713911653437162547325333459003668178683185414\
31481275739068186152097319800122755878714278259761362327321357836556790631615\
66550187164319589572861436769375578547269868633`165.74328416987498*^-23*
   GaugeXi*u^47 + 7.200493422767285312141240075185786938642425083300649807911\
74147153683124390111004832001297773369737396856908824172877999840866318433626\
2764455858887355796042693100510422682250745833397558`164.6062803092712*^-26*
   GaugeXi^2*u^47 + 9.2527866434215017586593869708431155027728814454827392297\
14394073447201889120682078841590463166607576804515617842326788865735184354504\
2522498288850252067804325431210540580130661162314924`163.46805726760002*^-28*
   GaugeXi^3*u^47 - 2.2071921165491472895072077593265241097398919600029391169\
51967149855463525031122000734120842257964084221384853670731839860579662177060\
0476217176028193892081059388338562529185644392377638885`163.2135959351594*^-25\
*u^48 - 1.8761957436693829774663042883505164693388197301060708326562240170366\
50906579896728418149630117500780779278646839777072055015657933781387519651617\
98995207749314832922420711106695670406476817`164.75847297539806*^-24*GaugeXi*
   u^48 - 6.68370369763394049350535513715747696028419637388087319541102106174\
31386430804392120095694064999325388998008109463296698308690288975343608375555\
06463700076796686523738575161163609327625646`164.39850706258193*^-26*
   GaugeXi^2*u^48 + 1.3291593463789491933479878591944550786934827911574249087\
65370093832271438058135683908227536241181513697577570682013162828358641416547\
63622746091667415079980745713451923119738304697647`161.45132749593066*^-29*
   GaugeXi^3*u^48 - 6.2303195561089370405336138307121137617698259921588201493\
19996548510647289732965619086828167765068718617379839049218145027518140454867\
134937240698816592014332519029684748577128919807295532`162.49045138422227*^-26\
*u^49 + 1.2398949813429918872520378884757934970765587205165411803563621544682\
60338107921896215084196529287249205307142253486117502965118651572549861781783\
81199836464837852684502768440451885058595626`164.40292185894177*^-24*GaugeXi*
   u^49 - 6.90076289300505259207970867300899872477738560703769047704655866927\
59992895279080958010001782885707961313534880129757462546215336212790095240232\
174151923868621002195644810059241979836676`163.2372635131616*^-27*GaugeXi^2*
   u^49 - 8.57154509750599712912308130496356189361837902786188982967214515449\
21699435666310152885365850576385395856416236406923688322695828471400998507999\
23437004946349623845887614135551801153304`162.08704088338536*^-29*GaugeXi^3*
   u^49 + 2.20550122557879758900098222217230772862990669415863719016674786787\
11929599993827009654471283741825362765580069976642359344637137553372516624841\
29587253216045825520369374521791393213993249`161.86587961370734*^-26*u^50 + 
  1.8922897158920442455894351777516846227218288208411622256196590199497753561\
16056501705658212833287269515121266929563995951742564939842987615245192037323\
638641361927874401123824231243605943`163.41117088067756*^-25*GaugeXi*u^50 + 
  6.5426687407280003244352630577695806655088980222625081689528364870896963611\
79225916841735794679760744801777343908891828673763180384366458089120115668433\
18227429815945899247276832741617817`163.0392912299643*^-27*GaugeXi^2*u^50 - 
  1.0410162796503562454822169903108482165811549458059526966059759592707747791\
55733710533637306283771121341965019756678394702778595782599951947166182327607\
63786526249029047476699721114587`159.99792652833972*^-30*GaugeXi^3*u^50, 
 -1.0642447119813252449706405115194457421600437164365115644375654045656411563\
50303051817137359940561861761918487436263401670738869487133248378282068269978\
6062520697622322486447504049493090114841195141284936869050677`196.627712720586 \
- 0.8322299510458119414173300327370823027684486739889027274639920402736218627\
80997409965406499456380590373092381860762658099754318864242654443116868724757\
97163759319326793740482716495005109931368932731039515705839407`197.4323542437\
7113*GaugeXi + 0.106721712662760926289381034709165690343574007017218794870705\
65812211090316438376170147753252204577217911684946840778487844040333030242169\
021093803981249053517121457945059898233204003081557920101362611444067644133`1\
97.72603157905698*GaugeXi^2 + 0.010441198879273464104812766267051994042312521\
38529174591067692800820152857501237957252049848884436247172480217697453448468\
27085847518241153520990495513577252383591943180305387500070007228077328190199\
2972897029636`197.57410008508407*GaugeXi^3 - 0.212533246057679670971979403228\
68485014843088440030798409545134367825135890322542944866290721175223248323438\
92297573398045796182126852293743503723773396688897365525254418351801623356703\
9598899653054220599009184819`195.59020939668483*u + 
  0.1709428652303555180190588059632680737957895381191783203576666243857772590\
71363606999595230161903596918119729337220996181696083312823116413058012172401\
06477788699738946491866420928320984008103189301731152213614407`196.5119740685\
6053*GaugeXi*u + 0.0844849128551611625213983526050767504918801781773646921173\
86542928991909472687926149270563469248421038625198493755963045558524696614493\
32325944871248388137147041148132874977711655052874440708150800585329342564593`\
197.3067001869811*GaugeXi^2*u - 0.0202284464631710716214768621775486753661506\
71362510343559134768337685150165889167317173837904852460002895794142015535012\
95826998955876137951801735271350173278050515609712214453909664228904637542724\
563446276388206`197.3381758041106*GaugeXi^3*u + 
  0.0011630276376689712346941334460500027009464402160896686500931812413139377\
22023456917893294947270427399197017863559586382754955709773577762916085508255\
41876333632915574923763040940542886857751313674098199268840926`192.9633218766\
951*u^2 + 0.09771420596305839325239476235768281810734364726918900688156699444\
15611466589235052903967794880211262667807820477963884600367821874668169669744\
2766142252978689263253333724049364206382870854693799271139344670402734`195.88\
077482984167*GaugeXi*u^2 - 0.026445785763588666243137973138203159516857067689\
50064499831168679945832798686678430571778584581100459261339980427333435317710\
38389436272728012102334883448640751308494538087954246747978811869016669940875\
4797383266`196.4471198471114*GaugeXi^2*u^2 + 0.003294828485429327608888427541\
13769306199424842987878930197012301200191350057835165916183276740398601553421\
88689417867200462104324351408254135014524963370194798893449313253313371364308\
5720822008195722606197510908`196.1553400304138*GaugeXi^3*u^2 - 
  0.0064681305789377041656440288151766137820351551889717795885523949470380174\
45925350385792398400594313816628233528064095287121546554683792015891228720140\
52275225298684599843730584940965495764010201848446600879878784`193.4078577986\
4626*u^3 - 0.0016618018632880721519821052371419840019903278235976502352159217\
39947741537142530229009420499151072112073973549681462844721373512203631706896\
46001360335166530167958117834758136830036763091239665502345938902663807`193.7\
7714682714216*GaugeXi*u^3 - 0.00215484165207831635161135113770658637025116025\
93670784635315719480033203363498617752583069701471500365453724149239723377626\
30123414471815893999174815789914825505645971639705077282635225764955075267636\
85835005203`195.04152168309022*GaugeXi^2*u^3 + 0.0014913882002709869877048424\
61612637812427933073724034281671654550139101808718734483995143423317282599743\
05271746656689100961824459372436612477342897290668009688342856658365933817799\
33646261619118370231296359406`195.4783557840746*GaugeXi^3*u^3 + 
  0.0128772720938006140059240195658452068306060707909720287569048974109612958\
63822660223934941605678659304226288408215627307892419140361426881845894394946\
70104221657186013277204483293399655094949589322249386106859282`193.4359646867\
6614*u^4 - 0.0216542478618832831367018665032267882117121810512989265545630540\
27703011511886095794531515011612859067567343350724669344141679015748992142319\
52614066010863066950596177494175721384588240607286595970015768939675643`194.5\
898652490081*GaugeXi*u^4 + 0.003741579900845002088462614890324443705450107351\
96809485950577311538996216235277902787730126460234746838721319398369112025959\
93333435020730724477286138252364465997757043431467239554448782258653855569348\
2401289185`194.98576114567348*GaugeXi^2*u^4 - 0.00084422161411642725187184376\
35514165217106640068105503400409378011571114645944113065373002760572750708125\
12367529194210982574355147999885181874618438333902731972245266868109090274404\
16227700214974440270720733092`194.93421344155047*GaugeXi^3*u^4 - 
  0.0017373297537516856556359412691753796723814212946983247971356578388179674\
93159340904113087450829842083235331510737184931100727993657396060912514206122\
45746509713646770235747489130093079365994460775140716804390999`192.3125200470\
887*u^5 + 0.00017650989303652317721533659424519189857923909430304523890310127\
58227643675062449660984717710866676844763540193212915300245060557431403411979\
6496086215293886625005492549349635810122694309230907750904296906375462`192.22\
06942805301*GaugeXi*u^5 - 0.0005529755700000376824733297611797771218793089238\
18815618519670983195951461900299244254249049015534230445408661672917965214808\
26136976195266789076109152442767178113377098757221879163387559638210928988435\
426015573`193.87602052843187*GaugeXi^2*u^5 + 0.000144356192209836759873919176\
95645004048413192361071387564864705241313221023284926758554091378604163993090\
75303796363894833526025670899694661011749898289591414630953930638420029546505\
407370900253376428450805797`193.89396309354677*GaugeXi^3*u^5 - 
  0.0016333502071884707174991731280290394161513855052894405092142940906273318\
94987990658041430411005675967537833946398112883279576497981939644659499866341\
79104198761410830093235681219762876832196621679245007496869518`192.0441390087\
3055*u^6 + 0.0033801250758614659214023569019375274923500663618236319056508233\
79929583108124458487379860745308382585666829880594733444136153532049878879656\
29493375501327273786187841747528749151465064566383448553806076900048846`193.2\
3832025652615*GaugeXi*u^6 - 0.00030835088301367044587252369449514421591773919\
98296026287383624734621888994075100488300999963937338851804492483747506170079\
71414820112062206298287462459466237073927357807919378971524859363721750497660\
42561813913`193.356134861099*GaugeXi^2*u^6 + 7.338240700185374335961577128655\
57686926989095352922348312615141674507284212596632719493576811265991255218882\
16814233663609788689245830867949649296333700583889174469547062553816408825243\
2552430819732134700904`192.34401144386896*^-6*GaugeXi^3*u^6 + 
  0.0003627654239924047890285975404642936884862950238404471538954190092795726\
86810874111860417761795051813111095903688729949383258073335650314783249465447\
69414803790090244095742554550407685065874334011156910002031118`191.1579773168\
3836*u^7 - 0.0000630725588607050721646888719607123835529215960506431780585886\
52898212190057923238457258409007026527871583671530553833339582170301127717895\
68932391807650009484483227600700554038584089264025062152920159317947341`191.2\
5666728197623*GaugeXi*u^7 + 0.00010583472136346616577864617536822636403383131\
18151933726313502216263550464679402991897436589912788668167164241014983262750\
69097628885429306955576047445092295192866232143861350651953933735371791809910\
90535281429`192.63643469510905*GaugeXi^2*u^7 - 5.7464436900535902929413513526\
41988477485770519947873472314479273187189914126008369571304254018180431175989\
14985893664221139133564132465569934448668760826713508947260720664157549130303\
847704363827714491788693`191.99467750246615*^-6*GaugeXi^3*u^7 + 
  0.0001790589472959323675678269547809104166533464373243375788255351526321437\
82872007502021350095090244280207570272989239511476812106854867251646494220050\
55682936581783636294586890131152695929047490526979542159969858`190.6256028576\
0216*u^8 - 0.0004751750826409108794893017614273208221971915198852539547622576\
57762541260533290582139903051519295147308228507048912961152656541457352699681\
31811546387590651692878249957250226835606379454080366502816400329059583`191.8\
9041818812595*GaugeXi*u^8 + 0.00001724954756252229040931456327154358685233721\
86310983142454684812093289719062216691116625022451018629877461621319468093089\
31398891826331627950500084662109369855292987859157513465433238498433998907615\
07928211425`191.6023845883479*GaugeXi^2*u^8 + 1.44271847469388749950974489844\
32058280800453976813748956695590128221686473780089381535392423000921317838356\
11488205993008594569953280950643207886490422909181437846174701996745568106327\
3802186165742920582518`190.16151837905147*^-7*GaugeXi^3*u^8 - 
  0.0000547817819480791825537969545360821142214642746397276078912822438707720\
13274608250598610946337424173722764998141538305825245023359391301177130424618\
04198544034352643418021133967943483551808600282338236449960943`189.8911644309\
4477*u^9 + 0.0000220657784612934728392821789253615775852462968059773639292211\
85582536505673621084080635634356820644763120207273472877191973425586346062277\
41799180573211090382389368825747018544412119740064631249044998819339981`190.3\
2143935749124*GaugeXi*u^9 - 0.00001256643061455707141284768865436320094915575\
63000991878525407748641954310968979216852665472672849859356753226981314756937\
84449508595846981570638067614802169974292772595965342831597305756889948556504\
74519217412`191.226192293748*GaugeXi^2*u^9 + 1.823292019077775728848838059103\
59904351839102545492719282674608413187471130482645630438832967456088428373255\
16297068851242167227163423941697634468774439030249739884643784145292507093096\
76030564572159194562`190.03806138390277*^-7*GaugeXi^3*u^9 - 
  0.0000176461039086999459435787257206605833630471857953824569940680835443504\
81302857374050449523317171861294106470835300953002683828842179706905774193325\
9560224589507725635476933019592196154190211112499180226689562`189.18381418248\
472*u^10 + 0.0000601780016824079262173121792587187479870229786093682494855179\
45187194922674599449020912599135101995961637063815577137899477609216950823239\
56631172965971298535819892886521681092175799301213142600290821707036214`190.5\
27401774469*GaugeXi*u^10 - 3.892824850263722532871869321722312768857846501387\
70387268386547352465897773999865546815109457846883817385677413243193170572948\
83992095908970881265196641174717662932838227084848192228008506985319823453489\
36`189.4849911444219*^-7*GaugeXi^2*u^10 - 8.962608689322774503059327587871364\
70194165950438090048008676566248632516521456764732001612741648461212015589450\
38118927071443497877821372666807785849948927359842193067517642901906616894301\
8293407601122956`188.51023649565786*^-9*GaugeXi^3*u^10 + 
  7.1260940455063908181263120529746752098720480196979967898654388446136811470\
89116849473198491500457459166717973986410763294443850900807892367316747329645\
57012852608156353861375071587775807259716546281679730711`188.57863893866062*^\
-6*u^11 - 4.54856746685517585295564628823009362518371595446465004420801743402\
24350876100457388086923202333350256162410700264629858202162130064154034943960\
400679335432553323459514603376659225874553187209964765291427678`189.181203338\
32712*^-6*GaugeXi*u^11 + 1.24922733169291007141968717642644337790378257371419\
75411085966827598681147457094040183016252718162590795768658958266138583846240\
50999594137115946018605568445427618416551961456017796349839878825175458807694\
39`189.7645359769626*^-6*GaugeXi^2*u^11 - 1.596886148190896168869111393553104\
68764814523920365429990321047007576277417544185774106000783316193331056095549\
46900365005476112068442430743249386776828661548490966616495240023176381162123\
6865033228447316`187.54584710146543*^-9*GaugeXi^3*u^11 + 
  1.5994344170319294457878534955984915948079100886128473553509996012416721913\
19562124567066636764903501796370737203612275144944641725215372899683064392935\
00210044409747809312589297158721873138810771011011791776`187.72178385305423*^\
-6*u^12 - 7.08902650227423151152453608943025143513849290878000559300539015247\
52878519773060213042085143579814450537011310705249385190023609995922237315648\
1708467399853940375093309850336681186530366620444390087292647528`189.15366391\
77056*^-6*GaugeXi*u^12 - 6.54295169782014461175196869733309286789738402278433\
31809812758193165219732130089143510941210648509727039347667540460903456164228\
6214498849971055160327821155091916030819087209918469945320655175503287843274`\
188.26150180555504*^-8*GaugeXi^2*u^12 - 1.12926102136788562296321781643857708\
25859738572612781444695751014831842041744756063894661181444049363382202088731\
33554679536585808995927787393361512250867144118193438240530970210602480832811\
27694526868664`187.1831985450212*^-9*GaugeXi^3*u^12 - 
  8.4576529614774999989973672773036142965270420828942364573292970706740669455\
14903803676573763462383097274231490963861887060033283414445025316070987087123\
7403256347350494682129579377055089199252995505693446425`187.2400428654382*^-7*
   u^13 + 7.26102505886893400151598206521316083665546769075565492394560930761\
73058474728544403967687744698276026389005198051849023496510313792535589201901\
336864814559875851987716195103344722538313416851673885552344999`187.947623309\
43956*^-7*GaugeXi*u^13 - 1.13664818493067248951888313014376097686531707499424\
28241111691631688512866130782919023572527527568752479410980103045963919851749\
97540938389017285798330855238769079387160044227598250872557951028436378486247`\
188.28324323974624*^-7*GaugeXi^2*u^13 - 4.05681364897850777940449735838651368\
98793008309281082797468638474811601011973328789055752737653081556114288181062\
02907661757530154988464123837334831575002337069559203009502401710982995074043\
9400813759173`186.52860203404907*^-10*GaugeXi^3*u^13 - 
  1.3493057412901527355164000217627109819014005276133325332913418280274614250\
26362019004456950483854140380209154839379786627297251243018942778242530826183\
2101906494415110800967574968589653134106395993907127921`186.2404503586432*^-7*
   u^14 + 7.96835138404739626829995005378941725686473223774149400003625950365\
67326775192190143434543637181636215676836299008871614109141145216899103671916\
705297006956467894226926021468053666602650326523528189376550573`187.774865205\
2313*^-7*GaugeXi*u^14 + 1.377278954212418603206670819600699351375074001767276\
51246256469548556676960981058842640370593678653690454914612242161923092285792\
7571654379866022329640384938092702011394530691778933341617264657633226218485`\
187.1520860915597*^-8*GaugeXi^2*u^14 + 2.788135563983974769307047256382467723\
91513661869041206834175428336056868315891899507043738636773278019347344534746\
30905389272470012410318629239742181583295820931952608350568935945472117836219\
188728096366`186.1572151590045*^-10*GaugeXi^3*u^14 + 
  9.4399011333589245932156034462091034014397078166267167825498870598933678004\
15690596684193829751113363043949120587696086374967010692326136267787925964493\
034154735602873280198282482266691754396837021569416921`185.88512059289505*^-8*
   u^15 - 1.00816393140066386430966121045444425200297318121337733986140285814\
94035429419770173494011762854093113639663031066296928814790747779605074551936\
761131681982054069559881310536130243066185492857397385376481941`186.666829001\
0582*^-7*GaugeXi*u^15 + 9.843092643555571875284369689723636489822599488954512\
55043012775360566087203343737095941117525776290472877275922364755993675322307\
61296206444529513468050569888481609426696125734338517356101373939840784617`18\
6.79478978777493*^-9*GaugeXi^2*u^15 + 4.7734118639752563661041263896480692134\
76467808291743658498021521739004369241602333520566518691244411659054684714101\
33048202946612081838276402413209234538626697696364190847338569620724879902784\
0083409417`185.1831822803703*^-11*GaugeXi^3*u^15 + 
  1.0643691938915589925679451591991672071198261974844487135090243943753849671\
30189778013650309139140023599965680442760855932913585237997789955785082240084\
151406351279422226147332920542515417510957807699559408`184.7390735351817*^-8*
   u^16 - 8.69046794555867783119952914386233977384837816147724368004151180236\
21553033093375044658411789698210983415006344838563146596716495057880952450604\
36886167408703879745524156256349978997522876426135684897814083`186.3947443541\
5696*^-8*GaugeXi*u^16 - 1.836705040193465849465742097550688594985748469424668\
89036050082128457517429496241879296693005630634121671175572496152270286379417\
535595845777419354998934333922536551185724917982992723500641573216465017238`1\
85.85709558712117*^-9*GaugeXi^2*u^16 - 3.787526752547254868890469637316740186\
46071855550214521857419445067954476942484560086630589190054524235995525928546\
76567061598807016870764409853833885718221126274714516796736449692620677849755\
15780504163`184.87583768132438*^-11*GaugeXi^3*u^16 - 
  1.0109591503789576241916863787882693529278907959891504560053296036652699827\
71797405913100837312707088963375370934146207003784562225706838827898321710470\
16818410078673570574214252100920427521095836043023265`184.5203488500284*^-8*
   u^17 + 1.28704343467036669058146378276585479230612070084530952130121872063\
23783962903200080606939698003580476444754799293598511272821139593748276018154\
77049172294672251647091751402045579075366963109346273454855806`185.3600262211\
5788*^-8*GaugeXi*u^17 - 8.274050449216110867805500683891565571142886198735013\
89144769215154939900222186834847021299164917339549741397077391755039625356790\
34973290714357785096640935030670858163118434129555752273124031657586588829`18\
5.30468676402344*^-10*GaugeXi^2*u^17 - 3.567097613185470496966705243089413674\
98753477831188360245002231656631195254395564454391011453489867988371366750169\
93546937532589982946157293548626113727449055400105233996243093349624763292071\
1587256959`183.64345287763786*^-12*GaugeXi^3*u^17 - 
  7.7954199621853284069598965713233570866152458186034369097439457559589591837\
48244927218457854653346154055110074087125332485412003612183316807756807997505\
8968578494952373454206150801474499342090749909696373`183.21271861320716*^-10*
   u^18 + 9.29325117229170567292478570676867886453371630476345749913430218109\
36142014557163778371631640337717458751535992779146291419966685179129231795270\
3903119875681543316392824300197896480535018728605229696368969`185.01543056620\
386*^-9*GaugeXi*u^18 + 2.1036433437582772171190360559943707550223371892849016\
46485889996747912029144792120335162717719934630307597352027819306320354061057\
7939331851388876087692319189928892580809632044896276206465606180484718777`184\
.50612118701153*^-10*GaugeXi^2*u^18 + 4.2436368905838178969793998201957914851\
13385564840056685683807224276083981141317161250288745259760480665072943652240\
64429130477789824335826565745763027554839809509520144952506534307152757769716\
766700081`183.5129648920253*^-12*GaugeXi^3*u^18 + 
  1.0536245700831617914500953617909208550965769278587837022687699870068761113\
22451384388366045045506473593444347871704487038142543330786678710867368367706\
16091340452398827331412704503103555829638883731916476`183.1503085012941*^-9*
   u^19 - 1.55648019296988828656836499125316678474857648359414585713670398395\
50505598255300078339929995784407292275280630477832387068645644740333601455048\
9669773634734983795469039335081449311061098654315014981107528`184.03813793574\
275*^-9*GaugeXi*u^19 + 6.8216428557924122114713843226990748959911502246854746\
97525186752723906200030962233085537641712023851514408468352321100201411263481\
038943959033927318667587047522219749553196614141013625245672842717985305`183.\
81527501644803*^-11*GaugeXi^2*u^19 + 1.84030912788293627996856331019114170687\
96086651760791129175434975542510353026616583227573457751106632903355384733070\
50745543328903388941402186402584526553057445110750692287257748555994323147545\
4321981`181.94454790212293*^-13*GaugeXi^3*u^19 + 
  5.1271049346358812382465696927822138622506338879277980334784296617091797919\
59896298524303557848441844068210930128791457006107064489941057861654061383848\
297398006955227816932691277811753445987419324274267`181.64558839414025*^-11*
   u^20 - 9.80828329167254504097184251909967312887510287296905084043637411897\
01485887472746711830132457180811681284420815116142659100074095937707211015752\
997820092153257159677410142118764895623649836510188689681874`183.638050322561\
24*^-10*GaugeXi*u^20 - 2.2385152312767383549564398835157315437976978220785827\
19221648482237549645449005408402564267195172984167104329053499039349622719737\
404682667146020864235313309872671700763855413488326605581815379315248201`183.\
13145653062088*^-11*GaugeXi^2*u^20 - 4.33529893180500979080588963615080909401\
12238630788890347334982487019050062285549842820499285752226986414508644912120\
51543285527616125340064856147565755019830696973488651804213668652992986208914\
6215013`182.11134322770724*^-13*GaugeXi^3*u^20 - 
  1.0787803975829474925365563473719511467721403142697128340444661190171818058\
48851514153347434800798723682004252513980260731891670463419654235285984853364\
726915957301541645417027089459261640187698719008442`181.7779799491955*^-10*
   u^21 + 1.81438381407813054557860770336937238070526206578194924010196358967\
64180496155996837002545735073662759462355913040989744426509846957983915446627\
916900071701997231220715696397909035410591433214411864404129`182.707232413544\
15*^-10*GaugeXi*u^21 - 5.5449299407202629992843471804912756236838932216510674\
16586365432742494649421652021028607817039106105619975546332187544005131738546\
32990500775845353671903817719919092750900636523542881886035422325908094`182.3\
2721705868187*^-12*GaugeXi^2*u^21 - 1.848553531974454393494402020356114855555\
29363151540620875985054975343468970104181630849774054322339020937262941784263\
71205630795856945565101577929509025874003583826757963719442238255346302264060\
2428`179.53594208792174*^-15*GaugeXi^3*u^21 - 2.70105497561317304054391798714\
72436618148142282868071800169274733409752186108369934217050069004751294651502\
68123280326571634805548386919156922183383269206905775825565291548143988935328\
74263262167844393`179.98704902155558*^-12*u^22 + 
  1.0259544758172415636300331214098229534416054187667256228846905254322513575\
61700327988588025635532745339698836976188996739091619612232965106563429174889\
0562786257812109236828198567954427135490381024179187`182.2631301621948*^-10*
   GaugeXi*u^22 + 2.286278247391533934827973426195699434770935451831684781264\
61920393462305156387618937046130250072285250522975129681251197449795165962680\
626601656204475179945227448796134127546644213173656068752330582472`181.745848\
972418*^-12*GaugeXi^2*u^22 + 4.2096880614601270720385438895956681319143559571\
76715109049936358756078400697099188149288536965198482593625952767978571369852\
136794331548760223850575495599403274147071928475278786504008237935081322519`1\
80.68815127873734*^-14*GaugeXi^3*u^22 + 1.09159106714518463270476627554551080\
40206169422930171286214815882006847557115807093349130754410451496063586645144\
05642487969321879855043331430756502918823114556523473926663591078446755056702\
443306132505`180.4050946868452*^-11*u^23 - 2.06071289684305899281104774726186\
03565421331838069491972407975722596525654585349528817298105439699319033910424\
35711880000539775239016942251572033928737384710344785905420956387935941083335\
416040347660399`181.37085779790232*^-11*GaugeXi*u^23 + 
  4.4522320724450278069347692623287457748755949861553173837586596418168698618\
04195092418831569174019404803279002894897263520410864251711306081136295496317\
8164025125734139657943559754387213923942969061408`180.84014779954245*^-13*
   GaugeXi^2*u^23 - 1.1922773776643999398243421685801584401827970117932328308\
19126758301619096117504735707308199166629258608504569372520245433602673431967\
50389733423826664124628275511416011461679126651496063754855091764`178.9349985\
734462*^-15*GaugeXi^3*u^23 + 5.2508769352257460917599027987738864236879512995\
00597774812259531887169749896350428338400079534837285910960778409701740645885\
706250353668966328455960905084339902018106749937802387568756724118129979348`1\
77.89975851865142*^-14*u^24 - 1.066460723485742885443778238151599033659732302\
79023883858608088396003144356526173412012105199526421709385920848768639913232\
93958440757235754497759415959529111622431697880679076331046935955865237598185\
66`180.89086393861552*^-11*GaugeXi*u^24 - 2.278342856145208971253272906453750\
97780989970591095686986471964890624111809855514288953553151545955695601321701\
47462871845319772864532384196382584700347680864847101910546130379198642829629\
03008372224`180.35538130118343*^-13*GaugeXi^2*u^24 - 
  3.9684192482673296910690644346400429636621064115274126794433244653610988367\
15706251694530252305062653631026240938790311934277613758557165106699855838413\
98742407231828464663392533102643692078942431617`179.2518791246572*^-15*
   GaugeXi^3*u^24 - 1.0956787845497538751264361188089366947048012787521716395\
20341986115036484928317165667201857403386792625481662855539124129490328348361\
37990310335116971337024267218499311887955835425078363674243268030615`179.0326\
0590282088*^-12*u^25 + 2.2963514288516133151395273385134598980129184726515049\
50879144050291477466410470022434613497873194824207978461238204237188276586307\
95153131021275074565982516790419823795694188400609889451337859252216429`180.0\
3119012420896*^-12*GaugeXi*u^25 - 3.52966389198584164020657272034635026950299\
20094907775204378305173580979583015747190112185951431451568968747677777006344\
59603978315374639551008057772574129195594854787928153754806823982946275261497\
563`179.35293272014346*^-14*GaugeXi^2*u^25 + 2.254388427513695308644873564597\
25875402687829916949661938337821788537040487200648312462363748490136674698206\
95765013254704393347242725291197668819242649005232976134078382549134274097380\
400041278936`177.80092361011222*^-16*GaugeXi^3*u^25 + 
  1.4121171916670483918974601630633614295967237071745596978836610872466304861\
43845924009499771140793615980537508927755321366861636190066341623004380688985\
909713258767929791836856834992218504903948646652`176.95703216574157*^-14*
   u^26 + 1.10361693315662014261378215941658463856731477119072462845382984107\
30306584998230112750350526460005548819991650147639599268664948712951374351351\
0548171305146187947230385097247478607962648847363898865895`179.52128011817007\
*^-12*GaugeXi*u^26 + 2.235929571534340816982417772985422754563350039913627933\
72646804714381442685543870691625854549414368342993677151393804777224408909768\
501866884051461596389925091900001763882443666837548724761980431646`178.963252\
65710544*^-14*GaugeXi^2*u^26 + 3.67571039364601671415697803523286968940425113\
08508712327778763344101106949507843240981100727068230932623482814099419072622\
377993900576392682961452724085089170349261632482036880406178818192440967264`1\
77.80800066316573*^-16*GaugeXi^3*u^26 + 1.09365278630501933961956075313644725\
22882562054170268968837027184508873720227178719264681731806673604249237970365\
61154655314567800751741489494566574565533745880294425759273109432605530595715\
2448875613`177.66106787349324*^-13*u^27 - 2.522534944883183185700396218121898\
97880080578656169628420755345530780713501533419181852114275973888345023274869\
77742317424976156300892493793105531004474037802929103914310133636205885946303\
338191861189`178.689617504456*^-13*GaugeXi*u^27 + 
  2.7555406223652380937423211877897164682842218805907145765644156992889068816\
05898266332773704461082112924293242786700021355671683014855734331430249875945\
01253068018321301540758200088742076023226264232`177.86367649733774*^-15*
   GaugeXi^2*u^27 - 3.0319848170668384785467493848304262337740226724601487498\
07564382606041787660767941938989052940287536535095352839827393692255918831635\
751267753915725885345100892658226790825718810198962863206559199`176.519452912\
91355*^-17*GaugeXi^3*u^27 - 3.12934640962198381338403388843783501729608864555\
13954233527397777175223412282662365610549770314400241615568536197409305470833\
4345480697390637271412695565981793416440529655361895764538139158331737719`175\
.93340825376887*^-15*u^28 - 1.13833614629098492359057775450844536079770600794\
02922326081588861601793391683920741483573418032141163428357928696158143002626\
207100232457504268097063531990338274603851245200739162715172943650734809907`1\
78.154315585175*^-13*GaugeXi*u^28 - 2.173095626775534256024262505967609298319\
53500616034057572965529326930353418427514665934410678747392105477962608927985\
37008291905412333999585884559951742182878886196794671719238369711643819864922\
2033`177.5712332676281*^-15*GaugeXi^2*u^28 - 3.369681490523224382580451843581\
92874447684039774607921106672110725151817598123292095936623105921038933143765\
22784602766704212565130019478816760918503345937138376909612683467292859261081\
16993877573`176.3608515701205*^-17*GaugeXi^3*u^28 - 
  1.0874589551926144773262616281235683243791258541886721137916817890605567907\
32178317887772619135990518945868649857683821307198673318531540729489658829769\
399838701321699189820517253297837130219498197343`176.2908285754787*^-14*
   u^29 + 2.74056152366817800788402543197818457840007217919283231158782809288\
24147470327623919326821260025546561730070486925003431647858887375373136826533\
68004854012873130884578629982153091395789965037969763363`177.34703850671636*^\
-14*GaugeXi*u^29 - 2.10714845471239526385233474892940539380686686987218106946\
87017899143816827586903402875554028589015040912990723853936482870070274832976\
042502039672526728019200918253637242088319337857515831501692379`176.369480259\
94124*^-16*GaugeXi^2*u^29 + 3.57579060268376020011332316199714818323376939166\
26147833552239260279538577402364562015551723932717734335229469977825133785118\
0246897185056294540583495591024914293299187826442102630072370288457555`175.18\
278302066804*^-18*GaugeXi^3*u^29 + 4.6497262126407230296949487009133360500120\
05952275552185581563664538912658418301403328941269042265354498393315886046076\
75016204370298385223285203387916704167584099165338171732350706011084641183204\
49`174.7389585607558*^-16*u^30 + 1.171275566011511924578329244023896248931086\
96940587019394885627896353006824011902038719660600348306773148365363772553290\
48262278377368661929527085301567851749129436494510168098985086790553292794109\
81`176.78984864843594*^-14*GaugeXi*u^30 + 2.099030205443258105125317906814165\
58618080897840298420754174069590855813792804249142725198958130021753596910163\
53169641737578921522525081631750812428258292770170281711436915123063682300095\
730747942`176.1803226666137*^-16*GaugeXi^2*u^30 + 
  3.0715973669013721386852508143969935899798997822000685817743729879610786763\
13352637493081037762128708443889903387453798562675276054976263045557314404542\
31531061052625128371447071307872945544890417`174.9136378131566*^-18*GaugeXi^3*
   u^30 + 1.07852487277863551704930663653801191415676531782745999859054872168\
77071117055107732212821717723224522599620000737052719560984971759085280891319\
2181430094684180615036955818446842674830654819649395618`174.92209393556476*^-\
15*u^31 - 2.95165512058506559512344056364765402471352088615390887819098048052\
92076047612309823292847399462043278341139827812659624120048356340519517261679\
8988802672108053418232391721268428304306692702363342825`176.00403423964877*^-\
15*GaugeXi*u^31 + 1.563612564623884548723253959880321258825646591988606076148\
56381943117337495945025994311332725925735236287547361728421801586690505217695\
9215761497927149071968524196138097771904755930336688405921008`174.86578751724\
915*^-17*GaugeXi^2*u^31 - 3.9369038770901198182491844772527350935742229837776\
69718992253398876137072240928935151612317355847155332701787423450709283710230\
157069708926472168962407546946019423700693954426869962949377932898`173.819070\
4052654*^-19*GaugeXi^3*u^31 - 5.997882360368329034094074809179298245749512599\
18539964126476598382832691759877267754721995557318112233507186351731698390813\
5476067581610765471681259267069502225034561637470633245110534864615111856`173\
.48557698392406*^-17*u^32 - 1.20291171632702490536712364923136841597801843392\
15833339647815572046027326695955591780450746953947069227604732598733623357678\
5992486489839226737227087314099380767476422311608613756666587394177796674`175\
.42772540433688*^-15*GaugeXi*u^32 - 2.019671682990196978266696330972182223050\
71196618413379555910584397066296586638408194412903827273001317827892476644897\
03137755553172348717148017247943638816308638297065323541806298466884462361700\
44`174.79108100894265*^-17*GaugeXi^2*u^32 - 2.7923433705361902383927152646923\
64883226520046842126229363936804438324009104928624775585852075273797624477171\
55044207197015709485834381838319410094726487162167610136486904371745851884883\
32675002`173.468339726472*^-19*GaugeXi^3*u^32 - 
  1.0678553622907128238036319533231052374723381580049780866146059713028362685\
89656619957022735391465852967087124497460968787423453094504252332482190879882\
892234817039391181318986957361568691309474372`173.55495765374798*^-16*u^33 + 
  3.1569123524635088480007286735438065184786836564002517335052872658013124387\
18503652811263572768489077889384610523829832065243174054874080545113257662567\
3290573095733168656278981717440581236064390026`174.66098013103664*^-16*
   GaugeXi*u^33 - 1.106865965315618442892341560059784724339002759107954130385\
79782166404937462913102796870009177364587075942213627576687101628470092661618\
334765108195958240277127791820088236547382024930567716722243`173.3447806076886\
*^-18*GaugeXi^2*u^33 + 4.1595751287214124614341037682169967402112846028538141\
02909860795983047622122848887918975072168572423258640491672297121842474655008\
088182045608048986410543956538300500767974420062404261067569944`172.440699191\
75374*^-20*GaugeXi^3*u^33 + 7.19703888539450946750112338332473948867616935190\
75688852162832087892641304110638749462526016905791109709911665175091424253920\
9731008502560108130274042159571823274361176585320780745443870759927526`172.20\
298697274174*^-18*u^34 + 1.23359432635893796775902856155419496322730034149664\
96792168388703481423473096986562745230571455818034863498437805167325172618337\
355052506740856250788523990506042486635134374979387356712414096684001`174.067\
78100963515*^-16*GaugeXi*u^34 + 1.9388071895548162804880953198134025558732558\
28070475473951083936793002803083744152127625241938385225515748876008711264298\
50386847961348152804987974187439129528200208117819234162844130636141175393`17\
3.40380861214797*^-18*GaugeXi^2*u^34 + 2.536646873022028508185723698323611918\
43815938330930658117837390035611416424379611231238945752676864487813685023988\
73447153061397955158968648820282336386528373701615597397767651914462778700360\
68`172.02600896945447*^-20*GaugeXi^3*u^34 + 1.0561439980332873532277967348783\
04989611131072362595145545014249270480563249860053629456482867213773074466201\
77626987047423186589888088252281314327315749104989433543454801455485091566222\
909148818`172.18943916949192*^-17*u^35 - 3.3572921584244005349010622614857654\
92036141545572570781133890182482992929438100325982051083597518301302963115578\
12727840203359462554788052066258303544527235608150935290147958042230413024063\
6523517`173.31811894373712*^-17*GaugeXi*u^35 + 7.2174841120882913028940821422\
38831472924104750207145613872597312135701308448987309201643946566957603325099\
08954042687819932884517648881161868438340261205314432827542963231675281779248\
7336926953`171.79091413926298*^-20*GaugeXi^2*u^35 - 
  4.2795435545429346680748151342811729457642942010279987102967523015455762347\
58645418807658122190194760541134007903487112130034153357604471137969047018511\
61728711074909403987531541728761647172191`171.0540505646448*^-21*GaugeXi^3*
   u^35 - 8.26754937224312664649998510747403585218155309235794977368807620075\
98646411700440843799764247266516104936637045939572470907551464744551080679890\
964355124227848377408072296815006702909593710057219`170.90344631703397*^-19*
   u^36 - 1.26358374073376331133662986150746508217543576745975143572307250706\
53451464056749174356780516310304359723844947437151611865697580735706873627925\
50021788289401818823266147149157845124657074014951714`172.70985278914168*^-17*
   GaugeXi*u^36 - 1.858807099240346189363358768380348685558099748316840728726\
93282228988749528546608905348622744589125133373234196593662435621454558691478\
48680049002469305759024390055087266194175578157711505478342`172.01864853763703\
*^-19*GaugeXi^2*u^36 - 2.3057181952202076343293521231452632416634602952751987\
87374905079106638342371610180787988362792511492611502599894487478182692026565\
1899760206696861317866349219035977152897789257500807714566134`170.58714959985\
94*^-21*GaugeXi^3*u^36 - 1.04387687352558614627633814987958722776309690052099\
24745167838515188281578583963127845539136754175679541169315855486766794944896\
6808942992384499332740600960392086680602854520281098643889690807811`170.82552\
043861534*^-18*u^37 + 3.55362421896047685772494245189822073033908643492578260\
14702008530969644430302051818863992942092747487358087474807653502901834858314\
025147389919456604282787520157164169949310783721413319939254878`171.975607064\
63707*^-18*GaugeXi*u^37 - 3.9574593462829153737615896746718553771203280319076\
19900995527739843411298003821518808260331709693671239138248174919866631252735\
37363395170869705786287948540170468350579815045690354692964259816`170.1643164\
8402244*^-21*GaugeXi^2*u^37 + 4.324602784338420053963622818634276398936341003\
09113258221176910090858561873087281206342745145830625029302186115389585612829\
56660511254683147715200112071105431889874024923447005593724837433895`169.6627\
4395552298*^-22*GaugeXi^3*u^37 + 9.226884691219201914698278129700019812937714\
64979277249146279403978998881166618491015373647841800850744665906515882467749\
0422248615346228948466750816547714005423958708687611590096856284163308093`169\
.59315537018142*^-20*u^38 + 1.29307656499451135728173842360730150224100428324\
74026202497676508106188709361443401470573705555173704967530126887796535852115\
96063499640695582324010263392856471337650925804132532187269458721315`171.3537\
866882211*^-18*GaugeXi*u^38 + 1.781111672837274819660733183278159181821584283\
77007466881182503702777823888660987778462584722530674833633135454283699568290\
356461865806134084842194164392177924468916950060650647823012145809988`170.635\
64749185753*^-20*GaugeXi^2*u^38 + 2.09885712675229416948354786652018947381083\
78841782856675843507014550028643379300183293977832503181503816657141416642717\
12206410656765489574980018648904811429380551920808283762978891641693691`169.1\
5197597220742*^-22*GaugeXi^3*u^38 + 1.031401596844255164449948541166265435147\
97971601955313265651531546147471514424713480184169064180632772719244281264669\
01113885464831887560253386552969715901605430736559829923746038312689317977301`\
169.46316547843116*^-19*u^39 - 3.74662364143874818021779956683549145564777861\
81253030952852240948954058761577896872783910400428003052370816768029079605285\
310295865014702454663073026823344248999286945652673524644436732917755849`170.\
63354368103904*^-19*GaugeXi*u^39 + 1.1861463719630531490952568970268033686397\
13478432111492555896704500785080469647559928029745197455733128446653723217825\
4681442465833836206617001731586322918880036847323624121247765002195463602`168\
.2776941655356*^-22*GaugeXi^2*u^39 - 4.31588880089176606651397544970289939457\
38795721212119896760996898604746077054673316963962748474523972839793706674668\
22275575593764185924595899179538148886391095684950760790488604925540128365`16\
8.26897643098147*^-23*GaugeXi^3*u^39 - 1.009012616131399373432930080318859458\
36053624831520204643014165205288845568081958019131203739535032517585043629033\
43142822487034738171952980782893701730427466994535102145950075036456125417556\
23`168.2756621232049*^-20*u^40 - 1.322223392932690777884746386339381607828215\
53239485969301761203648622854355602619296993839811039982370549434600870678589\
50903927049570437077199521594793496484858545340721503865569177875639052411`16\
9.99943988510543*^-19*GaugeXi*u^40 - 1.70655254228888298405217060354909435296\
68905249024453535428678388246714128166747617159771115788227455200005030291432\
5689974833554672590853590815943486854373742142451074270822121108730171780911`\
169.25479287580131*^-21*GaugeXi^2*u^40 - 1.9144076490243015216696449462893368\
73215889472954096506515642416617657613498053894706870455166270989512077338100\
15121894369064020067500309773951829910437349105119095842113475855894933822952\
9`167.72054842578825*^-23*GaugeXi^3*u^40 - 1.01896532756842028524884786551435\
91849632702487309142258413647191252047374053319851648186828412887147715823127\
15167719627083167890694397059416042148352658059933958549060247322722722003697\
34372`168.10232663083244*^-20*u^41 + 3.93690664404238607150143742917489850274\
08849759301065241729729357373656239412947594147925825875324580578394924367898\
76811239701627715658932807342371453697568963680912563726959069100858605028627`\
169.29198949611117*^-20*GaugeXi*u^41 + 1.180015674438976937423229517401926637\
34374845518112484481906467593617093457192462123510571350639010868918289156082\
0204428199671582888006386325405362604858991418545168033095507261197654279037`\
166.91417236036733*^-23*GaugeXi^2*u^41 + 4.2692494036339321072453386248061055\
24524354048928276625590504151487161229387051535900221167493674974600062668801\
64309617253481269580494802592167270916060772330312130219775712072276023769393`\
166.87414557627966*^-24*GaugeXi^3*u^41 + 1.0870323025096954864754352979227473\
98880175850937186853442008326179662672977373921596162025417224958735754778334\
06340116503497028809176482823436585852661358938617387054182054993894136768933\
802`166.95316980055986*^-21*u^42 + 1.3511412617013016080569798571224967180873\
89639795963959223864049513362366001654797316607837249588809978286755808883384\
305698772664484770561294561887679084659710724208635983103023954596411717544`1\
68.64668146946747*^-20*GaugeXi*u^42 + 1.6355650502969008660101882991636156011\
88105968453140956151631054204560107982515029398529128948548158321855685790635\
6834164423758864978588280765422413592294525899533101854658263364841175474612`\
167.8760355822834*^-22*GaugeXi^2*u^42 + 1.75031154422178861873621256235395296\
70320479877966427388538684001144216683194006023781543220927916037857496678275\
9981771426089595914467528899483911933543353913464208440373616632749962362045`\
166.29283967426755*^-24*GaugeXi^3*u^42 + 1.0067389683336910403092659295745488\
63122109022415664999965646988041464516927301942560057223100758396603759823255\
93910503936724719480220401285215209273898023183597804416128778556512115480933\
772`166.74294846071697*^-21*u^43 - 4.1250053670602164039477801390279729698785\
93529679053282762426901906021601846197755861226934814609334299414890021917611\
53310840386579183145590545596071946229963879945043376483973953148671252403`16\
7.95097903011865*^-21*GaugeXi*u^43 - 3.20915006021872437674251176497406240654\
91287035113894842958006370423691294955302011318183815837073403399377202045363\
5143479479808518349858161642535296945608590156329152259124778481519258419`165\
.98929191239648*^-24*GaugeXi^2*u^43 - 4.1964546832190369752764577092818634051\
41741102677213463801820593939837786835218870667923682560346274633970143167837\
7987578633257620546772357860358591150453426334004646474745117845645094566`165\
.47916577344185*^-25*GaugeXi^3*u^43 - 1.1578679326349730074398482143067650477\
32713538780645137212112352482795584341261764051689935088858238103245397269144\
620254887621535628265877580026863940964333706039782368575501032602987883817`1\
65.62712561491597*^-22*u^44 - 1.379922500344521997691634348127081856807640029\
22595165445945020954202991018386331523983508979441719071433877810448752272030\
175300550665059481547974397883466603566688843457429385610785947718737`167.295\
3921803513*^-21*GaugeXi*u^44 - 1.56832864435445456068559971138397261875446406\
01201990021148363030356968598632318725344253177801956505539086709425753759310\
22495188797864445589213064165095010523742235605922611938883872467249`166.4993\
044704836*^-23*GaugeXi^2*u^44 - 1.6044193341418566180358104642928955618765541\
86895808118319422421742238209016852623590285117460619142768336158386615012370\
9884474125498559524258207313875223475421281076178836573635326056301`164.86876\
74717399*^-25*GaugeXi^3*u^44 - 9.94837412448283795875084133140325614126662691\
55209621583743422052865076514989147314108863779394134827969090360643720553013\
66566999804954049572576106509851379287765111046339810973623951574457`165.3849\
7203410546*^-23*u^45 + 4.3113811302899619427644497503183183023247346848532532\
08056629230588890373955470862182225144086306621296887710913236307570623540844\
4265771074931347914356285160620008593775455780044817487148584`166.61052888955\
666*^-22*GaugeXi*u^45 + 4.956866962904941802909176503498825654645976048012845\
26139623057276562042647878761988878718581910646119359248541000856048478135110\
9133575404424011734362553009748519786506308093633599585345`164.82045318968707\
*^-25*GaugeXi^2*u^45 + 4.1061846012527898483591877209601734452423370899853350\
42157567820669433886351252990480222987905605399587518027082386997725140906948\
541453226709767311052610815679614082750838986008743983457`164.08464095833182*^\
-26*GaugeXi^3*u^45 + 1.222473960126298576435640819390748701130793102908026377\
55957185045024485158194717051974998588734022777069824280394165052686835418380\
4396703465496021875987505415343197330101196979444532663626`164.29851951942064\
*^-23*u^46 + 1.40864104705560564071571984206162906646034873004785196671021871\
87740889163656231245262864043225397816897042423574194967601571658107338031253\
258348718774767976332388592029321372679205635653341`165.94546370723592*^-22*
   GaugeXi*u^46 + 1.504859810643128132847851366862508293966414817704105756168\
54624199791450945433207188440157816045895886718468002733733409592815977736402\
290504243039005865796770862610543445520187914245430522`165.12451630308746*^-24\
*GaugeXi^2*u^46 + 1.474656583340057130242218633212885418556625304687919049113\
14469825995095921287593315634844229626979091773493833368070043154222610583897\
8940258819190064400982659140819434278129299949078528`163.44821243859897*^-26*
   GaugeXi^3*u^46 + 9.8333642146191849633838916482949087470996607302725923849\
72803444169304234840802808631254129230020220755177592270355934515027464903326\
42187492659357915620717860028245244179918727251932291222`164.02833761292348*^\
-24*u^47 - 4.4964358709145281692294858223422643540116073206387352386387720616\
92811804259913345503099663848163112698490905801600796966232575123423295674237\
567450727784046629613710219424528892645181172258`165.27064342484584*^-23*
   GaugeXi*u^47 - 6.468675012405586279023201584656823012053580692911258488212\
02822627179170999559078084671902159121128355178982833518583290758106363106005\
919993621792041655570042542387365763319301107075435`163.57998957856645*^-26*
   GaugeXi^2*u^47 - 4.0048017306414803945618610721631175300279169399361681974\
69836285575062269796028967539128091345608270947515781397357289314990201129578\
88892432863660763218511388433162921766279926505006259`162.69096810835185*^-27*
   GaugeXi^3*u^47 - 1.2816630606690784206060422887907475398643084266496654478\
80859518301999966189855558217450095783688289472729770113207636733831079375506\
89652412917673586931631270491953761427501389483986915365`162.96805008390731*^\
-24*u^48 - 1.4373569855479418327878051397813743441578838937339649931137057105\
32825883863726440842498538081164348871765605418166764709556150443900350972352\
526790529065801585801354276325777122446745264685`164.59679781589915*^-23*
   GaugeXi*u^48 - 1.445073620891687814334366181965768125173529743214975574792\
94603178403706857625288253796519826778900046194750676761176804265277084999369\
22426479743292458505589270898245106738209724410730271`163.7515827167025*^-25*
   GaugeXi^2*u^48 - 1.3591053875300460152631918105177271074809257307141606529\
07974973081262106958637209497658421844217834320399381708237966887149311548389\
74844409712585003126093764163428620317479433027952026`162.03103365645885*^-27*
   GaugeXi^3*u^48 - 9.7228458724663409742253593807390082690888744851979691082\
05750064623080723026957718420706866405130159352432250751492875680454112216022\
2742233182797338101568598986049685738782682802683117857`162.6729855322286*^-25\
*u^49 + 4.6805217600612719881995717076091987814225096129749756911476901882047\
30647182036221121937842305672696805415557338651065859924772938106912740077641\
64175203537870494493385972494149029143257531`163.93131864839813*^-24*GaugeXi*
   u^49 + 7.78193679587307730939174683809556695550227931234456323995261828472\
45499664571065149193169917921618704061644010349433687045435123232033040970144\
3365401175331326024458181748145835562666415`162.30564924420986*^-27*GaugeXi^2*
   u^49 + 3.89694174399058491893145558376553865573580870776574086850928770262\
95220628215686885171039607525606640690966520535608819159236222450535227070471\
979605939305781345002361664966600233887992`161.29840853312612*^-28*GaugeXi^3*
   u^49 + 1.33613049415770104387366574493145263680789283609013749841511541923\
33694463132728531969330054464077602553095673548345979667947103593702461922942\
108251669226247437355772850897297527811180203`161.63622261447998*^-25*u^50 + 
  1.4661198388301887428192243919018989718578045594212956408586959480635447603\
06023006973208176099543786464420052697883853651743413958542229417275835040283\
75525760923479267630243838809442110249`163.24930543281656*^-24*GaugeXi*u^50 + 
  1.3888244526329844732054905327044942392716670550534051885007955549308498703\
78607541658404370844496106839375242914605476827412135542572960595510379568916\
515016547151662009723531228033013072`162.38041467270824*^-26*GaugeXi^2*u^50 + 
  1.2560371720403553766291911586739743872597635915035892317917515499502537175\
23348099026318494353707620068435830196446650037093860839644379331045979116516\
4842189049609788575824651739840948`160.61708619336827*^-28*GaugeXi^3*u^50}


==> AncillaryFiles/Expansions/3LBareVectorxm3Ber.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`198.88358905877\
115*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111111111111111114`1\
97.26226793224487 - 0.0660193765422343756850595285648496515387777479199432768\
62071109001468084006734507643141482889684736101777448662095403170292106614275\
97098732607316630331645290428276203813968106882065808357962811752814441880788\
938`197.72547789569214*GaugeXi - 0.033618867476668945440948661605909309663520\
82773498936441163833293777526575126272018308902804181588801908327162414288809\
44297699901767445601236387186818718349195530178821511902004038733906711802720\
3652707852647926`198.26201182853856*GaugeXi^2 - 
  0.0044187108411103515196837794646968967788263907550035451961205556874082447\
49579093272303657319394703993638909458619037301856743336607751813292120427106\
04272169348232737261626993319870886977627324265449097382450691`198.3320698067\
3137*GaugeXi^3 - 0.0020883353896458342467460380864662020517036638932577024827\
61478668624112008979343524188643852912981469036598216127204227056142152367961\
31643476422173775527053904368271751957475842754411143950415670419255841051913`\
197.2383928628313*GaugeXi*u - 0.013575156635558593921264882141212412884694436\
97998581921551777725036702100168362691078537072242118402544436216552385079257\
30266535689927468315182915758291132260706905095349202672051645208949070293820\
3610470197234`198.5446770255489*GaugeXi^2*u + 0.00334061847351839191994729657\
74494827964710651258339241993534259479013741249298488787172762198991173322731\
51576436506216976123889434625302215353404517673786948913721228769378322199784\
81162937887377574849563741781`198.56947627645752*GaugeXi^3*u + 
  0.0054662489718437495432936476234335656408148347200378154252859273323546106\
62176994904572344740210175932148367558603064553138595590482686008449284555797\
78903139714482530790687928745289461094691458831457038746140709`197.5993845077\
6505*GaugeXi*u^2 + 0.00102492168222070303936755892939379355765278151000709039\
22411113748164894991581865446073146387894079872778189172380746037134866732155\
03626584240854212085443386964654745232539866397417739552546485308981947649013\
81`197.40918555086333*GaugeXi^2*u^2 - 0.0009338574299074707066930183779419252\
68431134103749704566989953692715979604201742227308028556717108000530090878448\
41355817860472194935401555898996440782977319220980605228197750556677426085197\
722977879241884795778`197.96684746851562*GaugeXi^3*u^2 - 
  0.0006223843734988426433377428566555297436131665125883908786719340001087469\
63461815380973443177013684155687218419414474308910526415872294147209338753059\
50492243735427866949182822732004874693182430500208477176354735`196.5718121276\
8646*GaugeXi*u^3 + 0.00098193574246896700437417321437708817307253127888967671\
02490123749796099443509096160674794043099342208086465463597860670792762970239\
44847398248983801342827042996072749470282207377490859950282942812109105294334\
85`197.37056213171368*GaugeXi^2*u^3 + 0.0000409139892695402918489238839323786\
73878022136620403196260375515624150414347954567336144975179580592533693606098\
32441946163651237599770197492704099172261779345816969789459509197406211916459\
512261717121272059723`196.5569741829164*GaugeXi^3*u^3 - 
  0.0007496488150334683176811431221398384757620047708680491019581345739743893\
57567409974848417828478196931360790522944139290906091526191137772465513550436\
19456183983265196037323153236402938938656846115549636662415563`196.5413862398\
584*GaugeXi*u^4 - 0.000140559152818775309565214335401219714205375894537759206\
61715023262019800454388937028407834283966192463014822305202611704489216116083\
83323372837907067864803449686222425699809123182555105099815864666555687420291\
4`196.47446907756233*GaugeXi^2*u^4 + 0.00003483347279921769543478273602494917\
85747760043942600330576187403074917498106712762381634023816807531404104907061\
65578456462826618298402819279842053883896652292974073226250795320072687062084\
10056388935130241556`196.41534955719644*GaugeXi^3*u^4 + 
  0.0001418796696134838140570988887183242991534971682948256964240657889269503\
26100524272229594000843678343379415335683954897007573134444191840412157452459\
71561174196288642321102876845090595031502739563961855900613039`195.7032986577\
9811*GaugeXi*u^5 - 0.00008326084319747178486429395836531419390871928094472018\
19204876645761968138561516989569511248418103106163596245592584568110800372917\
14029922720477663803322798381958795647932105915455134315932363317571520186350\
57`196.17740452128382*GaugeXi^2*u^5 - 3.4692017998946577026789149318880914128\
63303372696674246686986024008200577339654123206296868408762942348317689969102\
36712833488715475124678001990265847178326591494981866383774647729726316384847\
15654800077647`195.33272613283526*^-6*GaugeXi^3*u^5 + 
  0.0000864451682109042759123595444068632632151883297505257878931864113121399\
21240293425293028141576462098986039774546057342317988408033541108614243797063\
3569359885801584488482465699427591954781726665621520721753107`195.37854845916\
988*GaugeXi*u^6 + 0.000016208469039544551733567414576286861852847811828223585\
22997245212102623523255501724244277654558664355988245772738575168462282650628\
89578651707119493794254978587797091590462318642673491521573749804035135328707\
7`195.39064733535025*GaugeXi^2*u^6 - 2.03732073446342145554580217043249186724\
24522849351283931955922727350179764213187260093287550450009627826753724700381\
24251826673349071200062331446553635048700328623229484184783433304896437887153\
59429804724144`195.01909974395*^-6*GaugeXi^3*u^6 - 
  0.0000215842063471885947421962910917647670537892311090622171117591168095323\
52589959698779831929551426552200698385139157500696115783366469323802848157451\
17916464039905819628738585612610268843559023638221277492038981`194.6736500274\
1923*GaugeXi*u^7 + 7.07007905543785277155248113457982046312880488133654857725\
94513124983981750968421930672274948218071766547670721222543337640049045012875\
0125168476361819234421089087391040086626207003163261254496404939041671262`194\
.9529993567284*^-6*GaugeXi^2*u^7 + 2.9458662730991053214802004727415918596370\
02033890228573858104713540999239623684247111344789509086323606152946717605972\
40166871020886979218820198484091347675453786412933369427586251318025522706835\
39126736296`194.0981319897322*^-7*GaugeXi^3*u^7 - 
  9.1676727453969264035989825466831511903885872385017388583829512583066225787\
36221531980166134644563204441908111689410590174952342474007667508354212751849\
46343582404025074592189020712242932086091506200633250418`194.20619198826367*^\
-6*GaugeXi*u^8 - 1.7189386397619237006748092275030908481978601072190760359468\
03360932491733513041537246281150245855600832857770941764485657803564213876437\
65781641489097177439421700754701486035441383545549766142157412618734463`194.2\
6236106500957*^-6*GaugeXi^2*u^8 + 1.34250107519840480725851202822291849579057\
41616745913342285144726273347935759152324965892032705760393355156113139473373\
25121530783900690658449509668444300351615929395093014534867251099891847423550\
4632949566`193.67803420502634*^-7*GaugeXi^3*u^8 + 
  2.8050333324780268611510341715037594843480403707863437136269332679304751352\
02626323849024434400248075699728465081160460157593679268490539564329973467881\
61988756603540949212850137305286620149354539361786914854`193.60198553234878*^\
-6*GaugeXi*u^9 - 6.0030020477346520162941918808114033477998052571565579179018\
81075011311502447456595164031566451915810443961508925205089585464232323961190\
697833680700102915091766064559583211440877906828253151983339347447725`193.730\
69867463164*^-7*GaugeXi^2*u^9 - 2.5012508532227716734559132836714180615832521\
90481899132459117114588046459353106914651679819354964921018317295385502120660\
61009680165049612409736695837621462156919356649300476703246117843881332639139\
4769902`192.8720375591985*^-8*GaugeXi^3*u^9 + 9.30365556026486942340607073791\
07054283830158235450420953816314398121218549336701569567650640050740811300981\
96281909888730791054036204987384281416578123929306477388678940751991912373641\
5851532168482950027054`193.03756276941078*^-7*GaugeXi*u^10 + 
  1.7444354175496630168886382633582572678218154669146953928840558949647728478\
00063154429393449500951390211893411802858104137023322631788435134552765608398\
2367449645103773013909984835700577972162281590553130053`193.12119607842988*^-7\
*GaugeXi^2*u^10 - 9.416614717440777994004571609904968615116333261753143094023\
66481154448703187363456377523452478660024801481801519532227332677672007477922\
750373737433890505412702177113514191140402568913307597294704450056952`192.374\
03857652612*^-9*GaugeXi^3*u^10 - 3.356422667101421103186734870366691343631356\
01663595460527541244607187110630293419878770215844619369628209637143716130692\
17951460502798469278543443357173178123997945816210404029807016331069123614414\
24841817`192.5136441756522*^-7*GaugeXi*u^11 + 5.11777161410637222806166865485\
89905272280040056041219116453982004117784722187949140695952494501833562676061\
00092119086318170897692521823806809900907326565898287181696257086040947980974\
721076118834124958376`192.5178203767125*^-8*GaugeXi^2*u^11 + 
  2.1324048392109884283590286061912460530116683356683841298522492501715743634\
24497880862331353937576398444835875038382952632571207371884093252837458711386\
06912428632570677378585039499207280044838284755206581`191.65761020692116*^-9*
   GaugeXi^3*u^11 - 9.2155361927245335626727640438797132409038598234019818819\
65240866421987454936886011463192656062821695560481702128272250073407293328665\
511964410918658513033456092900454733702238041366689926860947693877016147`191.\
8745751601631*^-8*GaugeXi*u^12 - 1.727913036135850043001143258227446232669473\
71688787160286848266245412264780066612714934862301177906791759031914905104688\
87638674991247834933270472484711937730174188352625691696327562543612864276926\
01940464`191.97732104906086*^-8*GaugeXi^2*u^12 + 
  6.8880958246457319770468370867640811867621268423456421442662562358195961237\
15491799589487893669187879721814159763887967341924374971914064822911126016304\
0219908679110713399578383040051584286359297213148012`191.0975632606708*^-10*
   GaugeXi^3*u^12 + 3.8241666531578994857308703513468456523295197418901658314\
22472594187974743700852557807757784837575329510833972752194681054115828114454\
077145257341377753532629886394296451454159908643391276068858871364649964`191.\
41786314682096*^-8*GaugeXi*u^13 - 4.39149336814064065095680479341136658858433\
71861426412527850505880842495422630881562971563401317329593538884877918216752\
10235008987585307539344671618898828505665197396340225636873480343544073076318\
37798449`191.31515892471242*^-9*GaugeXi^2*u^13 - 
  1.8297889033919336045653353305880694119101404942261005219937710783684373092\
76286731790481808388222066397453536579925698004264587078160544808060279841207\
8452106938322484750940153639501431433637817993241618`190.4545007331075*^-10*
   GaugeXi^3*u^13 + 9.0048013165862528749078654691602895965091400432186481090\
73073517423957279289429876112417155301096509587920417200104896038718194881779\
09113531089166561674706185517990644237268589344356583848950455311496881`190.7\
1768995856812*^-9*GaugeXi*u^14 + 1.688400246859922414045224775467554299345463\
75810349652045120128451699198986676810177107821661895559554773507822501966800\
72596615403335795878707921873031400740978462324579448786050206685947167821037\
0905775`190.83429104624892*^-9*GaugeXi^2*u^14 - 
  5.1997141489955107739673165595589493471210827033377615210852715813767684937\
58505080913313977529152428272481816075314031119700814166267970962392531708656\
70703168456842527359177480943684613228027213633045`189.84241941921414*^-11*
   GaugeXi^3*u^14 - 4.2228959058079192968162894890108340576723504598301528545\
72820682977152972363311424186513366145876104427322445703951159141461077259812\
4289516428557699911920231734637920631815339892990344308588657319384086`190.31\
901891179274*^-9*GaugeXi*u^15 + 3.7966265280291213200287444816776740005664873\
04248594113520962778705111749806649781794703868607198149200329701578664564468\
46262455428182643151464699055378852953761409202595105390078015544369891402618\
84626`190.12187001702972*^-10*GaugeXi^2*u^15 + 1.5819277200121338833453102006\
99030833569369710103580880633734491127129895752770742414459945252999228833470\
70899111023519519276023095076101313110291273074522064067253834414627245865839\
8101541214177578516`189.26148359313916*^-11*GaugeXi^3*u^15 - 
  8.7321758684415075517207463589801978941747552419776077032417759819867666128\
54231752109666248791828684290261029808914380432654028159713029296455489369137\
9463493997973672942466380983519943191847555602447383`189.5667560722975*^-10*
   GaugeXi*u^16 - 1.637282975332782665947639942308787105157766607870801444357\
83299662251873991016845352056242164846787830442394308917144633112263027994619\
29930854042567133649405124620063676712446434409989348471416675458825`189.6935\
3865808964*^-10*GaugeXi^2*u^16 + 4.024799039279118522958247715910598042122402\
48241807797799514173563512892906675987157581993769686147465893661423361248089\
68984334784002428212598911148862327228534996976758294715141031016618029164533\
487`188.60425595081637*^-12*GaugeXi^3*u^16 + 4.566175847880041768648348153060\
53231416807281014064487744079400608831295099781437842936986081676867084864320\
00152243200224963612600476016887533742970689307658666931985998376096879521648\
085619704770804701`189.2192121582052*^-10*GaugeXi*u^17 - 
  3.3077471937617891065498792222409901320197232213082160506732869452928930346\
02613242951730656423166381640383061392448594061257123554203260264756316546763\
058161135230161014456568466167918700829484423527154`188.93709510310273*^-11*
   GaugeXi^2*u^17 - 1.3782279974007454610624496759337458883415513422117566877\
80536227205372097751088851229887773509652659016826275580186914192190468147584\
69177698179856115127423380634590042269023686090329945867895184313639`188.0772\
764995801*^-12*GaugeXi^3*u^17 + 8.4333014773712182663803823762601803434883820\
34278778033933852294774497381333243853442649120026056719147951037278219533645\
92100562379602254939421351082576991970916097563091835816079625549944430729250\
4447`188.4212868184329*^-11*GaugeXi*u^18 + 1.58124402700710342494632169554878\
38144040716314272708813625973052702182589999832225204967100048856348402408194\
89666162558610188554461754228011415033279831859945467682930797192155149297906\
145807617344574`188.5558411070922*^-11*GaugeXi^2*u^18 - 
  3.1804765611632973942179246300524857289417671656142932995692402047555554580\
54403406170193046135698858520880586629266869259649153382576035104412431891183\
6663013673660605366183550169834626066008460948522`187.38001611492237*^-13*
   GaugeXi^3*u^18 - 4.8653514117272789478702524656325848757033319014002418743\
03976764258912040784816546550002699003872701520393902753579386713673141719775\
588022035591274015072553320159817325071661644797798144950839241700466`188.119\
46679928533*^-11*GaugeXi*u^19 + 2.9036085895238583536342372269761164966502945\
17404756823153637220273041577528673272734949674600435979364345719390464235943\
47375697310406157152665705610390762718881932871418590972438081775814494472738\
748`187.7601184473643*^-12*GaugeXi^2*u^19 + 1.2098369123016076473475988445733\
81873604289382251982009647348841780433990636947196972895697750181658068477383\
07936009830978073207212669232146944044004329484466200805363091079571849200739\
92270603030778`186.9008568873143*^-13*GaugeXi^3*u^19 - 
  8.1287752334331710764928404527394654094613309565064479826504519248567685574\
58583469251513107131692501784173911975303402620641122042961493452223636987308\
61312283066081953657516679917283023063601175265834`187.2807232738771*^-12*
   GaugeXi*u^20 - 1.524145356268719576842407584888649764273999554344958996746\
95973591064410452348440048465870758719234408453260849536938799137021038305528\
002229193193512036496053074890366310784377484490566824425220362366`187.421530\
38560795*^-12*GaugeXi^2*u^20 + 2.55764804259330278603882810002856164040947728\
83998636894607001027860211600411885516962959296701780438811765661236835396890\
02566142960991842556498933207493156799004743032380484499906736960039888637183`\
186.16753777258893*^-14*GaugeXi^3*u^20 + 5.1295174855439486168151657292665787\
12877541383099367898355554099907787341904651201443701082898676102188400304903\
09792753189264871280474499290179374955075579958026892348711316786353920372171\
997851511244`187.02026160345596*^-12*GaugeXi*u^21 - 
  2.5671846253471761262876159964506916166055022484220416924203295115157657066\
20781116270647997145606542887208771280139416553301349592788140083083539050116\
5273502399361808852837219503676974288560026656091`186.5901979639878*^-13*
   GaugeXi^2*u^21 - 1.0696602605613233859531733318544548402522926035091840385\
08470629798235711091992131779436665477336059536336988033391423563875562330328\
391701284807937548553062599973408702201550812653207262023334444005`185.731400\
08631142*^-14*GaugeXi^3*u^21 + 7.83023619857135976460538211099603619986352437\
60538518072589999724193811150997630154141423731924130637341639716310694252944\
67630096011774428825363712353557759968130217259080176809145938931063435681238\
8`186.14445403088064*^-13*GaugeXi*u^22 + 1.4681692872321299558635091458117567\
87474410820510097213861062494828633959081205565390151694973577449450155744680\
82551724271268064300220770540475569606629207999402441573607753315171486354957\
43941902347`186.2905980931213*^-13*GaugeXi^2*u^22 - 
  2.0880353171671890107142012788655094819885356160452053811930432741351477110\
28311571128635632950581660617926378963528715647350407037522475937765977414891\
59072692923524582938799684731850922160902244399`184.9651739311433*^-15*
   GaugeXi^3*u^22 - 5.3658409737190817675027233904797391970176339980124026692\
23807621698621945011915505460149656752039104301087362252806986105257667546755\
7583252756180458065064295769065323297054801692114409848727557997543`185.92169\
14929524*^-13*GaugeXi*u^23 + 2.2850647066637766704019636122411249380451133682\
15209255300530062069078304193857285362489377292061875180143358051791353696394\
599292474364546285543040671915954760134894656758484901803876398818978189899`1\
85.42658154494987*^-14*GaugeXi^2*u^23 + 9.52110294443240279334151505100468724\
18546390342300385637522085919544929341410720223437057387169244799172639918824\
63973734977497051976518942856429336132983144833895394403160353757516151661745\
7424574`184.56816878609195*^-16*GaugeXi^3*u^23 - 
  7.5439940164813794220653504248936217868762738620591851995738123065524739829\
92236968470650595520021073298438485033627408618418219561983901995754884005356\
246903381915475605444757499034962548256575050262`185.01179554187271*^-14*
   GaugeXi*u^24 - 1.414498878090258641637253204667554085039301349136097224920\
08980747858887181104443158824698666000395124345721594380513911595341616787198\
1624204040751004296294384109151676020892031069055477798107821871`185.16286793\
07606*^-14*GaugeXi^2*u^24 + 1.72725253412210441569019187523743571508511914062\
95111061015821927614318310905240400491375455229064968218184905278517059327575\
103762379848412345998810371083476074678203467995302526908665248877577265`183.\
77159007103958*^-16*GaugeXi^3*u^24 + 5.57994010872358422147712862383507967135\
28009482139554352440330808421458309604384802169186074205779919495871715479449\
19844252983485649598759267396605086458887306408477191729243576641395035808643\
683348`184.82363355290107*^-14*GaugeXi*u^25 - 2.04674237939717917391411119830\
54394136205895953370211770341922192741741767657301525700712557156639580410956\
83830832437857626277051343611858463966475909649775052254101480365170630641287\
11653520200121`184.26857871095922*^-15*GaugeXi^2*u^25 - 
  8.5280932474882465579754633262726642234191233139042549043091342469757257365\
23875635708630232148599825171232015961801824406776154380598382743599860316290\
207396051058756168188210961005362985563341671`183.41049471722323*^-17*
   GaugeXi^3*u^25 + 7.2731895059116353273149443182238954945780237677549181377\
68509789966569885408089043228133232147183512462209146179574411884767555674171\
37053747717348560496398275236107524714151641060230984863981761342`183.8821324\
546991*^-15*GaugeXi*u^26 + 1.363723032358431623871552059666980405233379456454\
04715083159558561873185351401669560527498102759690858666421490867020222839391\
668890713197577697002855093074676606770160883903432698793309661996580305`184.\
03811176489185*^-15*GaugeXi^2*u^26 - 1.44553014765405603397322104369311657215\
84068934005514687525421800662227527038776161613791144529602842772590079564548\
76792290658290201257526621790186135657608561196540285026816991877288911477441\
009`182.58568760901983*^-17*GaugeXi^3*u^26 - 5.776223045867469962686794592543\
49112074009036892326227865941917235185405637086626356243891158093659458779103\
82411263473514069386871432932862663945912017493774210275669444804948146154095\
7259867695688`183.7259940039729*^-15*GaugeXi*u^27 + 
  1.8439804527066649436994342334878040330359945329962456820080038575452631088\
48681499270388134386463665437534873862550769415850710205674882991004946642326\
744936230396227488830966929790173164171100406`183.1155884783344*^-16*
   GaugeXi^2*u^27 + 7.6832518862777705987476426395325168043166438874843570083\
66682739771929620202839580293283893276931939323061974427294872566044625856978\
67912918727767636143723429331761453679569554079238818404625168`182.2577900678\
1306*^-18*GaugeXi^3*u^27 - 7.019087580836281854571201308417495033694061270259\
20630619082732182205877156638444039951854774875547547105200649766563181998667\
13877402785788816508247501643667785878690711726075107377200568918742353`182.7\
5507469459356*^-16*GaugeXi*u^28 - 1.31607892140680284773210024532828031881763\
64881736011824107801228416360196686970825749097277028916516508222512183123059\
66247500885201302233540309529640655818770985225450844863908263322510667226412\
4`182.91609807225956*^-16*GaugeXi^2*u^28 + 1.22236886647068714171792839288182\
13617644320795556894936558313959402676241550614910965857079049989542536602339\
79075799584941614165665768684457406854449661611679002256658374916100328254677\
93079984`181.40656044562795*^-18*GaugeXi^3*u^28 + 
  5.9581627924567292412081520360451527694753602142873717549859661393522917268\
39283868577446226704698092617064156328908927632165652550777221169654511676302\
2222068004408867454066469673355184287525380972`182.62882653889713*^-16*
   GaugeXi*u^29 - 1.670295509760894266662738021637710198933274937193040944548\
82007483186920979725183763871248323913070309100065401321855369171053756736363\
3199573180096523332925090220978266210653708951848368497827591`181.96709544390\
384*^-17*GaugeXi^2*u^29 - 6.9595646240037261110947417568237924955553122383043\
37268953416978466121707488549323494635346829711262879169391721743973715460573\
1973484716648882504021805538545425874094425443904539660348687409484`181.10954\
74175951*^-19*GaugeXi^3*u^29 + 6.78185605809079905032565821493301556448328966\
77350638234660219046386745282374502169765458662950056660536077188394480990103\
47837484832072886826196482663667864134636811607829591298877581145710686198`18\
1.63044075453067*^-17*GaugeXi*u^30 + 1.27159801089202482193606091529994041834\
06168127003244668998791071197514740445219156831023499303135623850514472823965\
18564440219528406013666279911840499437724525244402176468048368539546464820753\
795`181.79660790384202*^-17*GaugeXi^2*u^30 - 1.043329643810272671033337835248\
95030219783752188783965218754400977506821499765700130629534853008342919709844\
97208405765997811278168618185597227818940128364257576780234814315845250140850\
002388772`180.23345668322162*^-19*GaugeXi^3*u^30 - 
  6.1285116063737162171743119381326711552406316451087600206145866511809980478\
92372822631577396921050431449844775835726380438888768355361999087662394460466\
061097362768302232219021240164589236293658384`181.5322678830455*^-17*GaugeXi*
   u^31 + 1.52055591509101390919933349687657287589636872008194190685576714575\
27377567155292492931847934787079671448695786794092289655502746610083269866236\
8748300723564604974126602120592446034142578427357266`180.82265718006488*^-18*
   GaugeXi^2*u^31 + 6.3356496462125579549972229036523869829015363336747579452\
32363107303073986314705205388269972827949863103623244497538454023126144420868\
02911093203117919681519187392194175502468525142260743447322`179.96533014149293\
*^-20*GaugeXi^3*u^31 - 6.5610374151169293747725029416171774771623293432448651\
22196922676360432281269751483889204785482160347090428270136717691451479053164\
2738729319273827838875551591333895133340789477730358116029423459`180.50813414\
503835*^-18*GaugeXi*u^32 - 1.230194515334424257769844301553220776967936751858\
41221041192300181758105273807840322922589727790506507945530065063456714715232\
246830135117473638427197891659233751053375013980270744421467555168775`180.679\
43951324492*^-18*GaugeXi^2*u^32 + 8.98039138440700692811374845785344582991260\
31848849863509296763905503686197732530678905524870580182425844019792392828146\
4859172737314775325631119744708727255818211587479332576351227823389981013`179\
.06574614588328*^-21*GaugeXi^3*u^32 + 6.2894652616996620967758369997596612817\
67111747476299940023013182924245968214532957930887455473296732048538454564863\
31606580265780660979929036470598520623535137469525443719739557067149671536084\
379`180.4364370414527*^-18*GaugeXi*u^33 - 1.390673821494230943849508759725205\
33425052004503540378002690779625264488271492308036188783755922619379857710182\
30163890175072690254986790089590878297042273969417422802668507188260446740823\
865527`179.68189189991747*^-19*GaugeXi^2*u^33 - 
  5.7944742562259622660396198321883555593771668543141824167787824843860203446\
45512834841199323163442474160737924262568287572946954272911162537329532623767\
61415392392616777854466177518614200994397`178.82476107859736*^-21*GaugeXi^3*
   u^33 + 6.35583537370577587617656495230844936959279597525553572693750236289\
70549791407721187158539291811966031797709481878898728511505715460996077763762\
889429616136196548790210701559366893366022197250287`179.38805459956436*^-19*
   GaugeXi*u^34 + 1.191719132569832976783105928557834256798649245360412948800\
78169304319780858889477225922261172147436309620705278522935115959073216489367\
64580705541768053025536852898164506542381292506129161984672`179.5644091557075\
*^-19*GaugeXi^2*u^34 - 7.7891371763924598466917328646635300955414865481242585\
82407767209194017553315320770167693211263873504497197219491849395108064819547\
2604424753517962364497298960946057190728308645320032436276264`177.90289504395\
795*^-22*GaugeXi^3*u^34 - 6.4427880773111811967365219290560113286658734383666\
12184557263808207094352764167007654709836962566735490218909932114854290877250\
5780111080133888828087899994137818243594653203019259393133394431371`179.34139\
481176706*^-19*GaugeXi*u^35 + 1.277370746448160611002392583568166983796461929\
64327098106127893556444987616350238932050499924648000182943882689436057640667\
2242978040489421512497659854123057792866612521333801103135816528406196`178.54\
44681677363*^-20*GaugeXi^2*u^35 + 5.32237811020066921250996909820069576581859\
13735136290877553288981852078173479266221687708301936666742893284453931690683\
611343457418353725896354069160588460741369442188388908379297325688683589`177.\
68751256724605*^-22*GaugeXi^3*u^35 - 6.16528874004642004680550453248352778465\
91992574152171578482813824953766984283614058009041447003147472884039600497816\
39360432196804570033879504626913778867632210206844593976803534268162116240852`\
178.27007693791745*^-20*GaugeXi*u^36 - 1.155991638758703758776032099840661459\
62359986076535321709655275921788313095531776358766952713130901511657574250933\
40573800810369008568813524071175463335376810394137833613706506626752803967949\
43`178.4513504271745*^-20*GaugeXi^2*u^36 + 6.80322242376440245792611600683741\
13018766503552735288230598843163443830727313710796211192648016002173591353502\
47195873369327527533478984582282254196330464765883632633682845799401995123548\
613`176.74444677202294*^-23*GaugeXi^3*u^36 + 6.589908013720957223026642424466\
63995899721015806311206637923860716659385986678424193331221081456355335592169\
15591515412683691306827026726933146334790795225010504596887772798641748842414\
10107277`178.24715229842144*^-20*GaugeXi*u^37 - 
  1.1779992706362681024042645066164340809226192476701923336170115603928706725\
50486238564820075240516413871224207517314239654444284122542884425970357794956\
10236417992139722808612412981895246879641`177.41009657118605*^-21*GaugeXi^2*
   u^37 - 4.90833029431778376001776877756847533717758019862580139007088150163\
69611356270259940200836468354850577967675313221426652268511838439286851082098\
24145650426517416339155117025517207578968619984`176.55329828943349*^-23*
   GaugeXi^3*u^37 + 5.9883760346902675501397187892671547840275718869160281448\
54949381052247467113903884268895205834693105107112764872668427294294472891985\
67650854249802628302099971870551798370887507782986751350198`177.1540620939228\
*^-21*GaugeXi*u^38 + 1.122820506504425165651197272987591522005169728796755277\
16030300894729640008385697830041785109400495720758364341362533011768021366724\
731434535171837992806643744725728462194541407709310015878306`177.3401130120499\
*^-21*GaugeXi^2*u^38 - 5.9802441836141089188383945319161778269479018227025552\
96013043043688124303721190006253663496883606613089774620692408046393485850229\
64804545804602488401168422390632001671908092206157659713746`175.59000731361843\
*^-24*GaugeXi^3*u^38 - 6.7319891896694280977478960128276264973502212958302886\
30605997671218853335777846924188775698589702958438448193467277996560505897694\
82196920160171443590640418329510816922989736441210550129081006`177.1536916048\
8996*^-21*GaugeXi*u^39 + 1.09040707450786588779594068091131175981512848371334\
61564588417321967404983931434694371795136835472632810433490180929852549768951\
565440424068769903049130433575023441982846496142523023412309901`176.278522994\
60218*^-22*GaugeXi^2*u^39 + 4.54336281044944119914975283713046566589636868213\
89423185785072174864187433047644559882479736814469303376806209087207718957370\
6315226684336198745960380434732292643415951937339271792642179579`175.42186667\
5245*^-24*GaugeXi^3*u^39 - 5.824077377048043814454313570844985715171837601784\
70705603004256463219438038124801448210381738101303782758193543437073146807023\
19946214188531566138871348347563171938486652447357282432386464873`176.0398707\
6177359*^-22*GaugeXi*u^40 - 1.09201450819650821521018379453343482159471955033\
46325730056329808685364463214840027153944657589399445926716128939445121502631\
684989915160349668651038377815168094738466247333879490456072462046`176.230561\
22763737*^-22*GaugeXi^2*u^40 + 5.28786514047157833318028894985914703483777211\
90019292315989493739298351179996719323812822546339479025391780248606054337609\
807693358543676537147127928241079150892268187498391040675447208572`174.439234\
00702826*^-25*GaugeXi^3*u^40 + 6.86998742479148687956759161448410359162954847\
21170655746238847340882810312210587809729721455724275645921689877598427239776\
744014663057127182170926311779776454275306371332394949247345651722798`176.060\
98125993717*^-22*GaugeXi*u^41 - 1.0128328010157841338072923239754013432522497\
18967212938334350090810882867312154084864363036698523745218152641742307697764\
769233873001441458036683205976753333725789176378152992793897191682949`175.149\
52316174077*^-23*GaugeXi^2*u^41 - 4.22013667089910055753038468323083893021770\
71623633872430597920450453452804673086869348459862438489384089693405929487406\
865384744708393394084861800249031388905241215682423041366412382986791`174.292\
99555229062*^-25*GaugeXi^3*u^41 + 5.67140988364173246585270592094908038012104\
45511555323385543534541101645818760584366473479576917297471307910180974766878\
24942701463250557439599950894641249984308708291039981340251839208039724`174.9\
2737112127418*^-23*GaugeXi*u^42 + 1.06338935318282483734738236017795257127269\
58533416623134789412726456558591017609568713777420671993275870233158932768789\
67176756524359479519924990792745234372057882804569996501297219851507495`175.1\
2257255390986*^-23*GaugeXi^2*u^42 - 4.701137523907243886527592492172948251848\
08937068192173821566202504268065330542503049571862955214593194623130441862318\
3150382011211034571342433079894646844440806590800775638004248201077419`173.29\
182677776535*^-26*GaugeXi^3*u^42 - 7.0046930140179567461511731490856218590150\
46686793250014909928571661866093527616017602875971632432065110505281823699651\
157892078722929913134798316540294325315772602206293430585501012488173666`174.\
96898464715215*^-23*GaugeXi*u^43 + 9.4382585892054333047708162523109253372451\
89771496164235612749037857906794237182481120548912322605750692893564073639927\
2650002647288591631069182580951669387219981375567438756043534834536555`174.02\
28981816368*^-25*GaugeXi^2*u^43 + 3.93260774550226387698784010512955222385216\
24047900684315053120991074611642654927004668953801344190627887056516973499696\
93750110303691317961215940872986224467499223981976614835147284772357`173.1664\
87777603*^-26*GaugeXi^3*u^43 - 5.52944666227965103711636006052377859821512396\
32515804247788784107544791576000627713568347161936737826861191482512359600521\
7928677377212789566807242691461854421554731122613536281161970086908`173.81644\
173046828*^-24*GaugeXi*u^44 - 1.036771249177434569459317511348208487165335743\
10967132964603970201646484205001176962940650928631383425364734029710674250978\
361627008227398043776358004649097704041512085490038052717869391262`174.016036\
23900695*^-24*GaugeXi^2*u^44 + 4.20060960145945936852349184118704879025825486\
16322474651436015595893507892899078516954268876260504992006765106064138050133\
852617377486967357621044427381414087485042824753457886394290353`172.147521206\
84267*^-27*GaugeXi^3*u^44 + 7.13676386725700193643889993342135362608241023477\
04677101732562633293687084848113885033256080629196515900672166671622100335329\
8924359343464151480376680053842441213704715165824362061688185514`173.87766405\
956756*^-24*GaugeXi*u^45 - 8.821842912647617845513075054003552790984851238719\
54896165694958825158517931159888963390627639804265869543455731727157124294566\
7834124274669411624815207555709606706739835204847700548529865`172.89847088934\
596*^-26*GaugeXi^2*u^45 - 3.6757678802698407689637812725014803295770213494664\
78734023728995104827158046499537347460948499184441123097732215529821351227361\
59755178111225484367300314821233612780826466868654189522054`172.04216764702068\
*^-27*GaugeXi^3*u^45 + 5.3973257014156135734843008034779375174397380849165334\
74922859337158716268843556551420743611817430462256230748588428134424871161699\
9666900048042150675211488508252756253082366938875064503792`172.70697196166037\
*^-25*GaugeXi*u^46 + 1.011998569015427545028306400652113284519950890921850026\
54803612571725930040816685339138942721576821167304326536033027520466334281874\
3754375900790325160215409529739179745294380103907459452`172.91085201964626*^-\
25*GaugeXi^2*u^46 - 3.7709663630742239986168464480794773253659892520616654888\
09446299841167946246449522241627787934870769986867122007675895255513442504517\
8588778259088969773856874152238307186268887742632859`171.00608298523133*^-28*
   GaugeXi^3*u^46 - 7.2667513457099351521276911078903819818953564049573713045\
95738052274919111989260658946799668288084807313774777537858268455339416303784\
9719457044284769974800299122733225305460178392674041294`172.78698256726508*^-\
25*GaugeXi*u^47 + 8.269063377291105406929586477445966349301136806684963299640\
94487887855597817305104168978204823829695689247774964990551373565586112209144\
734112322852194220681606934346311190175524049003039`171.77608281975157*^-27*
   GaugeXi^2*u^47 + 3.4454430738712939195539943656024859788754736694520680415\
17060366199398324238771267370742520099290398705199062354127297389856608800871\
4363921346785508092528400288931096299590646835375128`170.91987792348684*^-28*
   GaugeXi^3*u^47 - 5.2742526121484275086984702405385044147199465865370403789\
50338939495356658016919131119170513504245978713737102999666589070101181480258\
415784955315241503342751281762134767604601318997611596`171.59886144047198*^-26\
*GaugeXi*u^48 - 9.88922364777830157880963170100969577759989984975695071053188\
55115537937337817233708484447128204612100882570681243748545064397152754845295\
9679121607781876765865330400268925862747312051463`171.80692896880947*^-27*
   GaugeXi^2*u^48 + 3.4000406988720117887017798724567084914322288357768026755\
03265108968232691950130521755639569618413814146384076791878861554424000184882\
259804444396733052961106513846982794644481123341636`169.86730342930315*^-29*
   GaugeXi^3*u^48 + 7.3951205322365014853632079713106180414967303824745111733\
07059842906318683611547979475473644343234723930245899248811983412359495389399\
925058007619323137736840589773910933224954679115021273`171.69690485898303*^-26\
*GaugeXi*u^49 - 7.77152433217479145105138459608431191762554845865355019882728\
87091103213415175940693926973079341577553197972471427091024596012778533438581\
617029847368418796648837308778075956794595805683`170.65559168863084*^-28*
   GaugeXi^2*u^49 - 3.2381351384061631046047435817017966323439785244389792495\
11370295462633892298997528913623878305899064716582186309462126024833865772226\
607567376243640350783193701554532419831533108158565`169.79947736133485*^-29*
   GaugeXi^3*u^49 + 5.1594997166778797108713974165734298673612760939842556495\
58833487045124334916678444670710930417318513836218262723075390482638869005242\
90179965216931173982806352544116897617124847093467303`170.49201915620674*^-27*
   GaugeXi*u^50 + 9.674061968771024457883870156075181001302392676220479342922\
81278820960812796877208375758299453247221344290924260576635715494787938483044\
08743478174595121776191102021918303210908830025112`170.70418446935372*^-28*
   GaugeXi^2*u^50 - 3.0780852965234556629984029595114569969998062579852278336\
24475830935165143606892224212390304816864689621036039678324264874040670386789\
44539372730785815835486139400692894568095974837462`168.73099581852924*^-30*
   GaugeXi^3*u^50, 0.08642237436669960939986868596492074642836838292279377293\
72653636310352086023707028319813806842498082616635336580699281351461296910671\
87322234880319515818469214970977204751169139781240681924110955326071158922566\
13`196.49315493598985 + 0.359532800611258695538705927968509889247308131941839\
75822986388244081916508046448890321449454214735356750695319881367956549042400\
17924262789097671051403844932389024926514182234103335517054900649597787587727\
8465491`197.72684153938366*GaugeXi + 0.06589693536570542892259506723652615318\
89194154355397346477878163604262697443961312216752720867058434146652377350372\
16860033699577778183310686632256853407779208879392909855878170250628123179687\
54638084586961745476`197.94405595126153*GaugeXi^2 - 
  0.0095970048503806257669342730233317517528976293050205721935407280923928058\
28217672097114994664119499625074501800965782107725228551293846332534446393164\
39048706158320229945971753402599355392736923912020189015354637`198.1607841050\
6378*GaugeXi^3 + 0.0676549557376656950792608326616737307306573364323569827610\
37921734439191252624095394560738376540165450332195758887941591461300997755520\
5840647730421571862873882657482363158982469354637258538723468308630130248544`\
196.2052884267181*u + 0.04029449402189719898498544814135556020817372768479064\
65913635001900119983975530138490020853372804968886597004435069711163822862408\
96063968462913615549660786381371535129963186723890791724687778404355635211503\
16734`196.94325988527157*GaugeXi*u - 0.00968675860817388207617816661786431015\
65113689770452271251429902399085432720800576196170753936076564416527321223812\
11416511659081206421789139625183463792778146525763186123697074485733918795893\
0102171036771155144`197.31851070599373*GaugeXi^2*u - 
  0.0071790455525983233405769811694251569003035370055811445961410053186151905\
23249432961531507641367967657142828070757192029556319396957631904706548305540\
83889512023089759618450130192975195625226748357312725024003568`197.9307318222\
1025*GaugeXi^3*u - 0.02689061891228553338830859299836065327891175928518237394\
50497406349353953872818531951118077835273148623469384916127782620758626647389\
48685914925398773894981310551617732915537240637421003893253334637638430017434\
36`195.49591217206773*u^2 + 0.00788854761743133649308395291350985529579732439\
74145659517434808491517646159522785835325202917455027730674330960637161351957\
25476197138582829533557254592326318033393919467815385616447996436867570355754\
56421089578`195.99254592084*GaugeXi*u^2 - 0.006177780756751840267994945324816\
63518397321271056582091520958802644801633665328778271989506567819670008087808\
04651420236879144354059719209855133255980647679226709203524952967098504179295\
8851504936391956227913012`197.07332091178822*GaugeXi^2*u^2 + 
  0.0039193345732705445544508101412787264281471490798458317690914664387639499\
08732775428597641236437756782231520276465854584691174181610474530521260042212\
48569020433544996691913067674080075104224679343725936167112735`197.5744346183\
2312*GaugeXi^3*u^2 + 0.002396455961028400576976148296115558576820021949733919\
22313747004300800902112201640449110189927214941174732917657857894977064312130\
21998263645035312256776211947561074500212739858643071835532375972981363625099\
2099`194.17521561047877*u^3 - 0.002108116830436085975765359099486648760563152\
12740021770973064687403016411439449036735014217899092022794894338480674164584\
53682198989769083134848455301573770608537726201394280193697959384669338241881\
5378320212676`195.17358511145028*GaugeXi*u^3 + 0.0027553616966745170349070938\
69561763334303144776150756202599529854084826850092419958112940394781366924705\
50618917422557048201858005853488060163490252196595772005479800295814938143335\
900391805077252070371857341818`196.67941503985733*GaugeXi^2*u^3 - 
  0.0011762896654029548016418741225593164754381369632933018517709558514556702\
15668026674631988981817703846340065971239172307900109070680241218938392857945\
2171894012000887316801874416165480210574000073271836323156509`196.96895854634\
66*GaugeXi^3*u^3 + 0.00165382184572163948410108839413082400495033080155078895\
98100758329419241525520409467129383429032842593355925720883038463591112701210\
68386992372192810021748238673252540157545466525356274317080488205214722005364\
53`193.7503181457173*u^4 - 0.001710355854961822562839902996125977012821629427\
76874226984830252400087922413539148625754237378936339236383209368506848961334\
52188224075386052651617806838203709775268512980385925498594672443895212526523\
6135385954`194.82672524274162*GaugeXi*u^4 + 0.0004217889823927093315407887298\
95328539158067814635133602517412609248138544732270168079860629215415404543524\
33474616538534874450040371415567823686945593349296334495084656331881874263941\
724288417054815290858976428`195.8012255049977*GaugeXi^2*u^4 + 
  0.0001366938284023661170934284776799348033478384675000762915778819486421474\
90420126070761788892999464702700370123436553054184701833679560693012002205960\
98548450334665444645852472976851976440720633362177233454898343`195.9431204145\
7627*GaugeXi^3*u^4 - 0.000353559436086232688511558475845424717584034757863373\
70065979777873932812810196076090610735470027641432703257359530892154303102895\
02740550620922235497395074614860199107148839222846604345065969812916960351866\
8305`192.82035846657772*u^5 + 0.000090555892425254833402157489777279691001388\
47124156578137183284376827923987027735687045365585053600881818658121973671797\
85341907804568320860381409327684089928105376535784849982273825629970375049919\
3465611691583`193.29167223215848*GaugeXi*u^5 - 0.0003658700732318863471214971\
50058447950654836614696416661345479656048571586124814804890891116652188810628\
83160180901673341464578172146680103615192343833350729343873938368223373293345\
042934317934968761011829129015`195.66195016982036*GaugeXi^2*u^5 + 
  0.0000299327445667894589180181716512164489191880325571366475945228499245561\
07587501045258314084868676305863498413841615125737692584969877757012486741440\
48646945867486487002979435480995724213128833223084904549290828`195.1883103082\
184*GaugeXi^3*u^5 - 0.0001361669504943959610643145327183743256396195916631626\
91752419077112487460230764709274008562602907997531775490158601697061670923705\
12497380794711289747027837550739875697187443481798642127144037405816386176838\
813`192.14827525791065*u^6 + 0.0003248589066217330982640569509530108319444340\
91116530968287872237070230253905576494938337232416425653158594331325056234323\
74748038740205100800339201881824531484051157682894489976238614568810988511358\
174385847174`193.5874879509331*GaugeXi*u^6 - 0.000014270711557976555960205806\
35327826123104855073144973027228467825749922019272580390300698811648403419771\
86126674343293635482632333399467969247875469863375982023303492233537141401523\
8862575020487666084474569261`194.1683427611189*GaugeXi^2*u^6 - 
  0.0000106484205923583244959295794440981368792778688208178085487234898842957\
72363672406349232750624002986296601341127343856300650302555626897835965423911\
81274846487175886776782546783764243602497320135216981554481279`194.6441336098\
7868*GaugeXi^3*u^6 + 0.000043323723550556615230153951348146386791741605732363\
08042341601593665470057991437610747409964106228250326184668004741779001207736\
29082974406685718126970383240047001647413182479214606729586072777440463934659\
4135`191.394333579981*u^7 - 0.00001967783648482975538836985366097091830935921\
67725760043239346803601204694561746373250865272539556924912961711850395508268\
28749765015915510414497263729573348806616021236916300309245393554057607481550\
36185426876`192.11136725641558*GaugeXi*u^7 + 0.000039505474433537549864445912\
17948342331514196641028421849101546126416199459000429051630635406038463564509\
76045628829539160068206040223668018758871256184952664273152999132246604625117\
9226117393934435432558785218`194.52309135539215*GaugeXi^2*u^7 - 
  9.7010691005541073590444768660847191034967678314441899972979959570269661131\
13996374154346530322331062631871989501171636240109027331260670394175576186073\
4136687282428343515395097003783362509735123427824727214`193.51025372395156*^-7\
*GaugeXi^3*u^7 + 0.0000120138393912932679106458045932855804313056339727835030\
17882825680141130964285711570778420763606762746619656149946948216495089501080\
30927805406419897042690228827459589697869452647334352956445275217761791913524`\
190.5811851812495*u^8 - 0.000046529284840436376616499429498256459021134483132\
91259256811157071107124862808904853952220377960705449203683566126687080544359\
06964856877431804274618040392950968563255831834043387030565914453298534526280\
0981673`192.22732015930492*GaugeXi*u^8 - 1.0805914005037257538928984342612269\
64047213452276852917795956817263798365134224318750610657353428029745229466192\
00721862837766896247618128837095053335892004104640159725212109721991322022844\
779608236967436491`192.872389401495*^-6*GaugeXi^2*u^8 + 
  8.2033810368086331091581137758369655168220897958065055201085988427009435750\
20624456417853527247307192606361172291495438419438513749404424608341104830435\
9881919581362893160243887361064324458117249342215860746`193.34675772652662*^-7\
*GaugeXi^3*u^8 - 5.0399577411903811468017524451305327526118281570091920968704\
12060053477516925396314490365782545470857980496792101467524509238757458638876\
82537798404860632166308680736280926661208763794079835039185568222612641`189.9\
4800493033952*^-6*u^9 + 4.265397828717312430710265710660623533156778214578196\
92737605472746007328732656346028041930200415818161485884652881488299591038667\
86458721899634636360664485649719512939450915742460167618130884984268227205567\
5`190.93224853544862*^-6*GaugeXi*u^9 - 3.895447952921694108451970146787038727\
02041056173713821146077335756124468461440526611784390210608883040336134866572\
27694044579581033653959154564909871600429442535930088403072951445639739774830\
3544089094617268`193.34263855069858*^-6*GaugeXi^2*u^9 + 
  1.3518693907630137225471523859763195016038483144976907333029602755372967934\
69720099119577096848959235483562992894042111456833671610278015140837869745343\
428384658358051529216240803383751487201947819990901195`191.4760231718403*^-8*
   GaugeXi^3*u^9 - 1.07884725883991888002371263253278699324414037562081169593\
17686174922625395024014523121927781775638720747383530629768219099928994813921\
8818719667660500138653797236327962802838117827639232107125243692225533746`189\
.0226399075411*^-6*u^10 + 5.7890223335196018200174095241559799487311255310325\
39579534936899559635748333037545859090867057454507219563927048123461827758792\
22270636834564183890645171734787037304300011759542083751001807820835405816872\
29`190.80794512447224*^-6*GaugeXi*u^10 + 3.0127987444616062572766999553072833\
27091440186118343628871211548065744083457353855635388685737128942628843950991\
46899261187445372013963572737827405079601484845104602911600251383921095963498\
90949988351189961`192.1460901440089*^-7*GaugeXi^2*u^10 - 
  6.3004021117939442135697150608560733438638991317241801576075864507674985722\
13844977540354498020950095460803278618921764396001827902832344616627249496655\
876851233337172594865180643179559130041004557624424337`192.05973106829546*^-8*
   GaugeXi^3*u^10 + 5.7494081851178347502843004291720710650665581197407712238\
82813520401032422802880594791941246464507025440530229766725468297219311108013\
1224203337839330358675420345079794642006060409704333322724567766846145478`188\
.49336731012227*^-7*u^11 - 7.123522212971562575506275252236720129419212569610\
12778799887952202869676875165246020598893987078556187832130699973952143170952\
11164452946106790625947485164443253234330544138786772555179734874448932888582\
892`189.64132941352958*^-7*GaugeXi*u^11 + 3.674317754499267412189572411573355\
04724482986891894609434036729525665741483075849216443673737110528581592861771\
92944078621786609462521854542079692565610601041375298100743539753236119210404\
061487514666590336`192.1492685955337*^-7*GaugeXi^2*u^11 + 
  2.4739462207465865931986894744768608245967455667642798493448873720650328221\
78752589296198273990055506545743557509934970176608566625209078939937905377342\
90173913656602461962962384939090570233522573340478955`190.5718069938495*^-9*
   GaugeXi^3*u^11 + 9.4022364994449960015144714420030204908460419293686502171\
12836603075573019353036766127063881868535685320487261472236048427329129459028\
855367427755484281354388456288740218397791931301468606435048738225612434`187.\
45098105883952*^-8*u^12 - 6.6677389652869315896076605951488543772173184338769\
73937141937281071925937886980130278880149262169247343848171755460869619160061\
93721429422638710111909398077151461286135938132523169915215998340916836754259\
84`189.35607004928406*^-7*GaugeXi*u^12 - 4.3975398605650617149566690282554648\
59501572064503288822608442824684270550327680642424424173181226315179181960971\
71078336358246273905982046700557920576321313057785037222600726441424060321406\
7715002908063389`191.14623769916952*^-8*GaugeXi^2*u^12 + 
  4.8592901982922719670658955519418271521703766963789868190800337783138120099\
97927062679155239947853262014466799243010531737821496087821024520964899065531\
13109079175842359249692892730581786712681864157390919`190.78560214452474*^-9*
   GaugeXi^3*u^12 - 6.4233421336034362782690857451342431587829898962685760650\
06061958728617249865105609245295251578918015399361498637085712744222917452055\
157077687101479433984219701673060217867224457974896301091339671023434008`187.\
02945796730222*^-8*u^13 + 1.0154867532144704647928560827391644948382577800867\
88427940745280941174856168436042503009872010904846817448320154118787869735933\
34998724322328938154021887496346711322753806114920353954484978131894157707857\
23`188.28232840033755*^-7*GaugeXi*u^13 - 3.3894136997526675764025215616918533\
91359273831096702118507068402351161520285997521648673174061882817856183565470\
48866291730401101295840998777943216106255889537833803942700045518643308338508\
0108332214995449`190.95396542724237*^-8*GaugeXi^2*u^13 - 
  4.2076400525484242547733835612309727515300905300220868950122152450969606381\
78087029888261564562543380649416218019252410133985646445289309314272452044709\
2884101494777113854057585318290705160691504626510125`189.6460056667006*^-10*
   GaugeXi^3*u^13 - 7.6374918964879542957839549087636104802166872865783570274\
30401884076555226757795139404673490752597730618335242440616983185900903945604\
92198968615168297716172728096565256328563007714198569554348079154779179`185.8\
4854413502617*^-9*u^14 + 7.33803601514867206927079859547690868169264688610586\
70894395182357281437906932944337673299538251158451225699494904356098557666311\
53587295843752209695439374294099729446324295384744412170015203400796603074143`\
187.88486505766116*^-8*GaugeXi*u^14 + 5.3467918357680678092876372122269178622\
20339920510870383134197168145218083878189274571298579774665317544837105791839\
78246757122271151718861984830060128584471324487730386391348630133606148427546\
520468803026`190.07448688885*^-9*GaugeXi^2*u^14 - 
  3.7771932499831829061861947590298942897521412560867019032350227761723193391\
58114218562264116819600953614441272672734290196875580978287379053560983635148\
5228346594774440412079261676676877888020810317535286`189.52417287960657*^-10*
   GaugeXi^3*u^14 + 6.9812259050610364482398995913828350944930156723560286886\
09369291135085285672571259142663842192645880647480477481201341332744174806468\
83845571943719111652475962068727740318233700619562499970856818626674781`185.5\
5338130025808*^-9*u^15 - 1.31605277108194858483660232915074822822412200793630\
81795857445708973881586101777538255339535913761022562953183599203241900136749\
2865642464204816350809603259533669005951606180373072953572852114746648367669`\
186.88223354967698*^-8*GaugeXi*u^15 + 3.0933226534097516327811650013476346468\
87974424757838950888702634207589984143208074188206730210286402774254798466028\
42611676855397484608012523231442800727891011894122007009482675769716766354800\
991753580128`189.76097132757835*^-9*GaugeXi^2*u^15 + 
  4.9010034033627650206696219047279906655041242443645152711230823247333431135\
63025227009249346612685409940850316119082716162374033672825718031044704513678\
591408477916289688023888683975175967940058330736023`188.56421684889708*^-11*
   GaugeXi^3*u^15 + 5.5617311406763552991800979857343750955268744895578187665\
86181821761805262564511925989706461497215113101922981644656754862533718576951\
0202698029341006507633327954418691766697851647452098007068653235153904`184.19\
848538214285*^-10*u^16 - 7.85034764311683472342820744615372161418004338880286\
04916623867802326580655392164799313505842110791449429803783757851317707950537\
1867814222545310842159112632876641687057249516669918116612490197758084365559`\
186.40155230663288*^-9*GaugeXi*u^16 - 5.9732747648529593876160637790864600596\
32082183820485011366996798203528138733748391513978023260111517924717378674321\
22293742912957006524860451830455490160823421575469423900181073500246618438929\
860159026`188.9723914821054*^-10*GaugeXi^2*u^16 + 
  2.9634691372787839088992015967332868969866395511473965999130392747247084852\
21338680547735041135348257367794562756674187166925670732559975831876297460383\
506850798790416649256841367104285136549179386858954`188.27437029858598*^-11*
   GaugeXi^3*u^16 - 7.3686266536024992503370374179240811479907139348449402463\
75604784272142460849715639947499564496251770549676322326603872854165818747560\
5131573049992088776366694520370905154121434866044323661664872109959915`184.06\
446543723948*^-10*u^17 + 1.60498684260919471576231751914330262884081390660451\
35033745762721592047019670745712353954952782991684552620149778801135377400218\
5505927265256582470496867374491134270918747010151053309317366361376628351231`\
185.45585606338915*^-9*GaugeXi*u^17 - 2.8109863547950319005856383534855593548\
93556666735882516020688620456155588313346454911089970909918742588173330197774\
74152352860987177001915368865426884480522716472066895853845134906809748584361\
01249905195`188.57205700938886*^-10*GaugeXi^2*u^17 - 
  5.0631611638798565178611140808289416162963579674900042188412575809496192129\
73551073111119655310063504232045327123851158588214635396375830273618458786002\
22305962959694922687938475175471139295165212271082`187.43718380900106*^-12*
   GaugeXi^3*u^17 - 3.3871679643392246622813355830305227141321967188660014211\
18005211125651840274496712212770843660179650834515995439524417804885683381632\
174213810833528345475313460163616640989626652450110163507283548832293`182.470\
70319523402*^-11*u^18 + 8.246063164860595136217295684336949193628327646366339\
15034076124385682275648407734503746146771901558870871943616414684310951176577\
69059242714664871101174360512515445177844567523154293910881797255456946309`18\
4.91036391972125*^-10*GaugeXi*u^18 + 6.36828026117080121137683954636118145714\
81417775532186285868844130667644168902517246249878091970258282591078425622906\
65428413491174568518561458753476190119928702121169723654690411199987568736646\
152377571`187.85555131141783*^-11*GaugeXi^2*u^18 - 
  2.3477137564078036602340004303321378207842067248494433358314376547973471741\
58605693861327360780301821074673659141729903977185858261664896702703489145915\
09076132774824309496298113144665087891354382708823`187.03501993123825*^-12*
   GaugeXi^3*u^18 + 7.5823696485800592071580943703569401290520852007906106873\
63976949764933734687269299568313591269157700868126454006585221357598694082396\
206828251788554841443984297888430516337534757292800725065471904118077`182.564\
44784333766*^-11*u^19 - 1.878947264101556343667421443276118112218268390869953\
65277849421695041512128599303874115788840148917130169692581239754857907452217\
97921089484125055680889722548916384347433627409584199822865996653443818393`18\
4.01177188908298*^-10*GaugeXi*u^19 + 2.55280436254225374081492859911462271299\
27330987336719713548804936421368761529086927692844347209975925843734230559524\
07161338948856130542415917782791981974295956418889157594928552429517644907480\
813378776`187.38812476416194*^-11*GaugeXi^2*u^19 + 
  4.9553496070459561063441660873158385303923559825684467686652103469933572365\
87332582473561521413836640559244093950423224612441119763996864924894764228033\
4244492326866473449851227189041381576105381537158`186.29236591440792*^-13*
   GaugeXi^3*u^19 + 1.3201531428563331020845514918142220008672411460602674089\
27321797995695955615442916133143852819214032116392646607388556279174128956004\
62004571061003311682814381306960460724051202866876695544050266096508`180.5490\
3594437337*^-12*u^20 - 8.5564327006479704535426782525697409195084749230245796\
44800152352185573948638278276504605669691898054968765372737365709611025433608\
692353910142133808337605746926080236377839806695306888559469575848115683`183.\
41389478573976*^-11*GaugeXi*u^20 - 6.6001145314296356916179010925513670383253\
22619212909505197998544060649451942345624486736832057087349841768905854987714\
60564784605330116506829211592545665525918771426363331532842825308440319492311\
292651`186.73142334599385*^-12*GaugeXi^2*u^20 + 
  1.8778225252475102611863153024529381782904452904616049784604704044612352930\
00337881968370142734938587474380950970381276377305054836521049888328775561706\
8258291943462125535922028898058134434667469832763`185.80506345571666*^-13*
   GaugeXi^3*u^20 - 7.6581852302571194618218072057645925880826403310482604015\
88740178827265507826127613166693755051124401337131501906669986012233045837356\
91554893595923172676894122524423979982843095730167467215905835322708`181.0563\
010061459*^-12*u^21 + 2.13740391598905306293762445447823306866307460402713044\
31481461045922142360684985836670559003099783887189667948694910592553234902352\
9800025945775384123369814548425458106819386591105286441867016018306054`182.55\
523641997252*^-11*GaugeXi*u^21 - 2.321820628031373441544752802597006845302346\
21271135116020436213409014497908500045553714551997076195953118788738106961869\
36906928652260483607076755350117507709665804714322088849699526243713214415197\
5969`186.20959132525064*^-12*GaugeXi^2*u^21 - 4.71611292399247274434752693200\
02186016660598857281273899203012159090810054727553991042762136463462176321940\
37469730296230390028224945793489119276185579085030859310617238459007057485806\
410927966035474`185.14021736317022*^-14*GaugeXi^3*u^21 + 
  5.2281013454208740209373911219484701118411937329484163198506353534827908169\
50172328197578254135882074643436438842443884021957337289570704706374073879475\
930054962505773594254939105244443037961329814938`178.63427912955723*^-14*
   u^22 + 8.80433550000606440733435808052066741905289679894019964677195032217\
42071824469521509287187982463539275449808654835678236417990242404601719136163\
8823780699973577496670194283953890108379161557410485331585`181.9137961181153*^\
-12*GaugeXi*u^22 + 6.71816317515934018908336560835117726593529334123402638258\
46880629305098983486153022439792289123885519161335299377804329525145302009201\
366046342060646739831737787467819668378221755752379705904623421012`185.603969\
12742866*^-13*GaugeXi^2*u^22 - 1.51590347533997414358160299437771626288355682\
62196308215733793958672200908178105059389139793130532033753660296481523615426\
78663331630647669011225416468637134055507332688126995660287824226581096952899`\
184.58355109493192*^-14*GaugeXi^3*u^22 + 7.6438836234288652431101605522617767\
37482310353389246378891100000331364780495142199898871965674218887742117681969\
02649688892849451384781247635643061926071294517500213328418212867088375427642\
70230265458`179.54300685014607*^-13*u^23 - 2.38110438668317953193257821914889\
97868720442152915953742924630741649190677585651474557948612940185807521760041\
50842763683940014722957010067323156634967665565617610754231094711810233685493\
38059939317629`181.0896289363458*^-12*GaugeXi*u^23 + 
  2.1175326830312045640844659051172247016072956000324265058743983447725738137\
32492282021217444540825524257928982630822857518780322365567328786754922163183\
9781655979364801343989552483495460575098071097772`185.03650879524494*^-13*
   GaugeXi^2*u^23 + 4.4201507454365536047251075631054909894615450758281127349\
62106528703330488125269148306308314487388400084907170015594470906805525719740\
39516301289771026419788370910227390170258374425684679670508872817`183.9855081\
9153132*^-15*GaugeXi^3*u^23 - 2.120361957019459365285059526720784157122428580\
64492307450500230664824543863988214340661877298832391713022781502905402498762\
5008645722781214912480413429036116955345429928201217446501628392420481816149`\
177.7298588956368*^-14*u^24 - 9.006440043135339839870652166881061075916860851\
43417705746824543773708715907412485842016528346043129110069726276808842233678\
0241446788120952528912843961700449391167061634497087237401068997902999474481`\
180.41115543755362*^-13*GaugeXi*u^24 - 6.757589132053156818676606399283794084\
58540307664660182638476184875580205205712071773158768894277267274046607498962\
92703063578454825128316280469977716298971588153721401738091996417535299331197\
79681602`184.47537498883548*^-14*GaugeXi^2*u^24 + 
  1.2345012764633167121928814001299839971070541266011443908736118540305018277\
36666459839893418328536410305276693223241893915113501261633657794991856613595\
47870880083858799798274320617805085893999885812`183.36962981361086*^-15*
   GaugeXi^3*u^24 - 7.5782977531232350112036093464574333618951594819893130641\
04006470838188582818289320555890777157832027701043487523662277637073107476352\
77813788375756470477383588958212697519053157593613222492834836703`178.0267756\
5455494*^-14*u^25 + 2.6113184352001504436169711571859773613184313723514135728\
74163064438566460569066421630979388722208506333381296914898103285797370282314\
5107374342003980933757888837536441544485515826169753209418226233625`179.61721\
440632877*^-13*GaugeXi*u^25 - 1.937871032214994117049208632916501251129724766\
89412507444790177391152445633831411062216972466326863669124428669307179321847\
9719082225848562614030975716055733444706111495809303584106259112945372360546`\
183.8686996577501*^-14*GaugeXi^2*u^25 - 4.10780000233016616381114200716052698\
94944391258296150226440651755746853995104569260559234315226702277158202573666\
92285775283816542685028133155293516911666421706017409246431151709341643478005\
1183856`182.83062751443512*^-16*GaugeXi^3*u^25 + 
  3.5062522539628438349474752740890586665080497191808967559706496848066183070\
35004319074188688145102127143612073401728042877161820627499290472550821923824\
06836572659584650680913739043772257826840019545`176.43580158785792*^-15*
   u^26 + 9.17496849287584561487645135839434381034526223114515835456680464172\
59467096192660755692440875569690787157653072236823981406348157152154954158386\
91412661002629782083409697614896718587075409808546607581`178.90671178750682*^\
-14*GaugeXi*u^26 + 6.74326769500695144733501576379616881215077819474212286166\
85437517087345322388356285122674624979064012582417605342778453025335924892478\
1364304935045991701601798040642788272649129746609693238193855795`183.34686957\
142011*^-15*GaugeXi^2*u^26 - 1.0136627147009086476512331325304926921243026078\
40691120820862791978465462638138205734038258686695004666190336416296939607886\
4553702364773260538556306502078176667614564313875818490528507289171528613`182\
.16254782351047*^-16*GaugeXi^3*u^26 + 7.4839707233650561432070047921400843555\
75151267165783839009498385240304263064189877074150480307486590088795822853801\
04787359933798035645002118997170551783846201684722870753902022777507961070972\
698275`176.5088445248306*^-15*u^27 - 2.82948382856441354796040877079012934266\
48214209848359385993855791944692440301997412292963127770009952604633284888696\
01091421755484295607945518211376868943636817015901605588859152323225999262968\
701796`178.1395672757022*^-14*GaugeXi*u^27 + 1.780206972810987655783117816394\
92130919281841888938684880259015637081339114584043578546538214859473151840057\
16536290117956303842804018643565402479625317077299282989068171377071734209925\
1540667163517`182.70587619814245*^-15*GaugeXi^2*u^27 + 
  3.8004768609736999669980218187386505761617951225906935547860500438450634235\
33859298026898752331702897910705565069600101174545000135674086307930627606777\
691659347580148609266946830022431534601602899`181.67683367839695*^-17*
   GaugeXi^3*u^27 - 4.7253073086873877068363027249902763085677854773015523443\
56185712538163765181247679017527108985255089237447018897878135153134120216655\
6875318633388392034144383182650358702710013696319495880273332964`175.05289624\
352585*^-16*u^28 - 9.31895230921788856424305006178873897181704095504995313748\
00503674081746614657123876432889688718810968287260423454648617769529508628372\
6662209080911511838792849080921642685677308396207697735943856311`177.40098014\
447966*^-15*GaugeXi*u^28 - 6.692756612174418780512976364464355421483545709772\
09626635966775480783328651040579883888867946113537216392036097736231781877815\
21039469015092784782600944205885681135200719114123642593033409729056169`182.2\
1915247590985*^-16*GaugeXi^2*u^28 + 8.387949421523593861990847400701242488278\
77675813888890109389893225360845222577390519429275594975504937833577594732174\
40124907835347325824936885819923954369281519352415551492299423061990568771448\
5`180.96165160152447*^-18*GaugeXi^3*u^28 - 7.37065003598416600663983301027055\
04354411678979573996568630518719128336730527662330247636190900345815724445782\
02003353860090937396812790289540709279047535185897575970842978395890965008545\
6025191143`174.9897255412337*^-16*u^29 + 3.0370411982865913776061970517055179\
40389247085701437289701000463642664701003080154987454146182638660215626863008\
54427034447490005043049467004170093331801449171620497806879851737518518307895\
117099867`176.6578168263967*^-15*GaugeXi*u^29 - 
  1.6418491433796304351707234978765388242423435779828655675082803336770609271\
98571980772348872590866905287862053208049626366147944389439004179069330187248\
4894022548094911295663560662595113152632187049`181.54771437406433*^-16*
   GaugeXi^2*u^29 - 3.5090351516555349149991589794900629498167984800073976528\
47504018017980727658638732885579280778824532920158947041827326068982397111224\
87362066989799303774215179457752238140124179501468031450440193`180.5248009520\
549*^-18*GaugeXi^3*u^29 + 5.8091841027460768512668794140074797141201641196811\
88044610176657957063672903634140652464005478184719286980794669014717416021013\
661605988863654346133132551882344498769879672879423463694967732901288`173.630\
08834229817*^-17*u^30 + 9.445091496289270486560627971540256818524032074221464\
17580548790634433715436276877571935380499227143287442670942879988007068217884\
82598833837754739040308528145330777181171408170082543189576592519062`175.8943\
2545990033*^-16*GaugeXi*u^30 + 6.61844205701521566744515677687883132921160350\
99547338008809072362469483145610354344524031065044995522156837320084233164833\
66340437351967022230503127339521977273371805196589333943354880333389764547`18\
1.09262268754367*^-17*GaugeXi^2*u^30 - 6.991406434165267373264114621259938701\
71947269032819085596311238757713981877986642835520345472406645809038305096295\
47158101786774500860874878007955138446207214870266477141098891669644122237651\
133`179.7663745479512*^-19*GaugeXi^3*u^30 + 7.2423882791758859526259858877448\
18021163236491364320870304478122234016041172404029969213897238749945061891843\
38734621856833298264942882188227548324337048509849417306252939379334441067991\
3262217018`173.46960838658637*^-17*u^31 - 3.235353216917077779114833528236111\
29235818154075850925289521077148033381038747194404644898621050625608005952006\
84392416714205447657533220212870458433291439515841781225810093589809650493601\
666830205`175.17279417776257*^-16*GaugeXi*u^31 + 
  1.5202730214340942065282110284336371719999253304956120680802360141817698623\
52239645732143319338500231621243537017086430783577894541915409889736030608669\
252881087962151765748484525348292601935821325`180.3938897916909*^-17*
   GaugeXi^2*u^31 + 3.2384040012042294568304597777980250354430684389223662555\
66959445729637374712487893769529879843611467475285945699668196745201848512990\
6724054055441781704451386808258132367567411734174451589593571`179.37488264557\
592*^-19*GaugeXi^3*u^31 - 6.7736865473756901134071481279913395848391402815748\
16652143959066459999385524360802581432346612545800344247962556744795046683377\
99351333475329422712465735864498938799154016182510335989273174628531`172.1843\
0501203088*^-18*u^32 - 9.5583576190955547446883408561249938851017510483681131\
98757938079170818749739441746187444543133544821896283153137895713582571986234\
001478821289728047142914287062577501553016025337165722346586070155`174.387008\
96246158*^-17*GaugeXi*u^32 - 6.5290596040141216373837497230684411262154098495\
22255769246315668086134257461559951728536282427603869149428700507642892251182\
40307923879180687890952008556665679000581294515332486070076349179440428`179.9\
6750192318413*^-18*GaugeXi^2*u^32 + 5.867013121250764937946165976085616647067\
88167648219144686480959021245908336205345125141400266157044746399214395963390\
1795134651062944149048933514433445535651772688513873955949966046646366347116`\
178.57622370599083*^-20*GaugeXi^3*u^32 - 7.1026983446088966386158731508894579\
43557695888019033755457297688760114904673937488936386225718224986543558163744\
99613782782492135041235837375957017028033950895427074996587542196401297735799\
979537`171.9486565916788*^-18*u^33 + 3.42566412107964707146795794456597945025\
69668343753459497058526029341106325094436269986234229557117079235099005800454\
68410766865467421468350578019251222949042561923176494690986337307446866485617\
176`173.68512369291182*^-17*GaugeXi*u^33 - 1.41321265465215751244736332923971\
34062521913463764346991820584311375023079692875299693746034136284664510542826\
40339445585191169165339355716666446719508802447540409443647508606962656566091\
54246619`179.244092660126*^-18*GaugeXi^2*u^33 - 
  2.9902084342440557272921190534574949057518371278676227230620267897401703338\
82635558323355010126314790935634088077000668971700648766446311719389431666606\
983811802157625624945005319554772072831173`178.22724778704108*^-20*GaugeXi^3*
   u^33 + 7.62701433789040680050555479037943878145064918859297742892468204750\
13012356566575977762549890481442105595648599212138151237822239209948939100477\
108493084609339871972692697167787243284402409855163`170.72334107077333*^-19*
   u^34 + 9.66243875630493819736042931738411780190895903173060456024318763797\
28977366194374212843255499702805059799318323553760494855493190409571005304138\
9428333828473065948289032627568971320469970895744339`172.87921890496622*^-18*
   GaugeXi*u^34 + 6.430764102122807500368008649535685516865710754427345266548\
31675828881891053348283448583057086633888132307925081025853526437712623679956\
65061257882401332988140516368022929519818409216338631983193`178.84390371222494\
*^-19*GaugeXi^2*u^34 - 4.9547702028915852639150127762068982663066438438331645\
99925100347390102533575484425369532401968161636706600472223512852324547338139\
78908180358441240868476994178740267558527334203509706781356975`177.3907678066\
9623*^-21*GaugeXi^3*u^34 + 6.956096140980440187631485768572942132360796948265\
80078083854417577745921112112363840757744160598659216753792680940498673381590\
26161116653775787735890135945849845009914666592308672025801416081314`170.4271\
0535871265*^-19*u^35 - 3.6090832165950115106478735541109136007597852407754236\
95088224550723503251345299584977764904527451553093421555277504534609847933405\
67265669362673372458630145192670189936711218891168650430488626951`172.1952822\
901345*^-18*GaugeXi*u^35 + 1.318683044957320619759178893883113846694410275693\
73533849127687887232689296176467153775904669402500808306415889377295263526439\
79858979278029804088335455202180558143865889288238864947643961567913`178.0980\
3323515152*^-19*GaugeXi^2*u^35 + 2.764268707518669013607388351907663016866599\
80324740634228340007023349878881552288782913941069118922292485677011271492385\
537941562243962047104176655035374020304064761111395502392489446518230387`177.\
08195657182188*^-21*GaugeXi^3*u^35 - 8.37783679482164876635828371812463910459\
41250174826095117363604784485849292147992358852529248571327131872920205550355\
65738292087220678694139669112776897723823890094642689510563084416308717232248`\
169.25162494626932*^-20*u^36 - 9.76007778012228321000047110208402474270591240\
69922863914639479212423395873126652088955622112844333929671495762278009664652\
491995718172578124945197044400754787497129477918861678968081049056360248`171.\
37109192051685*^-19*GaugeXi*u^36 - 6.3278810836740373857349829618551365222097\
48753238353164532889987948448297648019420307327000442137645489200229465491921\
767862132260573414059341652028032822870796677494511944453223531435135230446`1\
77.72187400984524*^-20*GaugeXi^2*u^36 + 4.20927429863118670166483873742230697\
88877916591410351635583855196902695459238038792676069300239921152171141499278\
79441056318079725821959632002640243610626018800219104158879672880031137514475\
4`176.20962731522837*^-22*GaugeXi^3*u^36 - 6.80725937327447140144989339630188\
30742443637836468846891896640306469632357317296342547124211474890527914628372\
44924658324545550390638859384731846841943754921841765551262849049425914059370\
034056`168.90521861198482*^-20*u^37 + 3.7865848358754025788734405333049153564\
32683577140865909671212865015006225836798098725638957378268220407374927394074\
70050094391828111132797806164021065958338464215454250579209310268217492416906\
74`170.70363958352868*^-19*GaugeXi*u^37 - 1.234969301310223077915101948212140\
01300807519966351810876111624368334622621180720268913033330347020197095595573\
23898314678746008012318716174845917220470609624293427449133347349054616149523\
197`176.9554432631245*^-20*GaugeXi^2*u^37 - 2.5594637018074395288118903417880\
89912569163268289055059875579867487049524929120639302061854474941408622238467\
27499022616253541962289388623565797551600438466466983444384265368547815589091\
01427`175.93900399033285*^-22*GaugeXi^3*u^37 + 9.0380918806511956881350793843\
94469802435835789139150550577302933755180833580035056565494780700926944865335\
79655553536413168311636233975287465807344132559105148242797761474414515488458\
876590398`167.77207632537963*^-21*u^38 + 9.8533275674623739323834810082541838\
86524868024650203351109323853772561498325873500924840391817568994200113022247\
25898633182231345657713068524545677099553426729359312193471488313397171731325\
2441`169.8627280650906*^-20*GaugeXi*u^38 + 6.22343540128980349396455934806354\
73514546523529617107842052315830956444005004327584392078469203451369308761002\
32991064596912612174424689322241208890475995065269111284689376110291885028591\
60176`176.60141612182795*^-21*GaugeXi^2*u^38 - 3.5958722230208299221604252593\
17355718318863150191570114234752174612777839326244636836917762188557255608742\
20771883003608635404014256011592606810682782357557946846479993318873383794216\
7041762`175.0324663019069*^-23*GaugeXi^3*u^38 + 
  6.6597755823272205130927330808891918761117740390371812958655187106077673064\
09127375173019447666197907045453676513685551195931925090487586392644012876564\
33479191243488548576872582323009872150657`167.38321242626444*^-21*u^39 - 
  3.9590186160904894636095687186853099900300638636820706717334792434225941093\
71184783403785824573491959508654244579692160240135350309887847832454093402480\
576637564239467827102469317877768161412593`169.2104859412447*^-20*GaugeXi*
   u^39 + 1.16060146372572672221094768482981504717873496226802736246468945440\
09178943444046343330879504302605791678293617386679250703756122926361706681775\
0920268496024191560280120415581831215461887211068`175.8160757110379*^-21*
   GaugeXi^2*u^39 + 2.3742279386377140106857656451838405072190766558458015342\
87814290455644425184236375881593847744348785441113619912605832657274622072152\
812827212921531360905612083873271309519774816621151054918`174.7983459530748*^\
-23*GaugeXi^3*u^39 - 9.621337907741742771848419763054462150812995328652433136\
31427244129206495351533421117685914077448684863779120387602057043537272140822\
01277465118275671546919744096008475417494384089299277886603`166.28674155606853\
*^-22*u^40 - 9.94373755803859626549538669912303865576489502917533152010614799\
12604021427533065258592914170415126921070719216987808838142544299446575482281\
1762453913661772283563589493452866380977685738325852`168.35420130475154*^-21*
   GaugeXi*u^40 - 6.119524407213046995277152560772017075808333892318106905778\
66744285984385329956182364637298875490533525528201439069245536709537838094787\
21009733763550697018791337305395429670191337920949136786`175.48250648521662*^\
-22*GaugeXi^2*u^40 + 3.087896363728974468484153978141464528614382420286734933\
92407755788220940941683258225870327189992821384429900992481863308052123794284\
975947399989989841350228302185092786823389952247959425678`173.8589858142784*^\
-24*GaugeXi^3*u^40 - 6.515662132759655780338932537759912539631116893007874490\
06108597675991498620203498231752841468539213421510028927288102170730268852155\
91820898277147893381124768765954203067259430458250006876615`165.86121790072147\
*^-22*u^41 + 4.12712437923071213539012379296019045833252518542817489332589066\
20310705985497862203100186752792797414232311408097088067679974158945865959092\
6342081948795720121718076851936989233818806270502523`167.71605246283733*^-21*
   GaugeXi*u^41 - 1.094324702192911042783614284087220792846166796149071337171\
14853873813662564042614473801462361319578632318382008528545693213550336950511\
18876089614508874448418376341620944974858580553212478881`174.6797037374173*^-\
22*GaugeXi^2*u^41 - 2.2068350781207267193316742235748645589270619230131513147\
19446377900411006890131525894563595904330924748984696950965720238695754211617\
32132054418264838155826355353788487472434934845190243763`173.65991535241866*^\
-24*GaugeXi^3*u^41 + 1.013991980947539802092916892572173180285812942874486732\
29638886967323279770216756401870592386554481837765148010629635860862808345823\
17085387603409002149124473720452126413481974510121677102574`164.79704712089736\
*^-22*u^42 + 1.00324860106067301369646130460214483201484873983419015462312365\
73717420147701800616984345439271604962466683235380566351682838229355290426026\
4109972443982153580686156263216109075000761300435083`166.84556672277776*^-21*
   GaugeXi*u^42 + 6.017582508410486907105406919155672228666655834380547005147\
53609421046903638657322913161438980216142813415654442929090158020397617066734\
9736129026183594892392862756957862809073316714338679251`174.3651048747652*^-23\
*GaugeXi^2*u^42 - 2.664661156512551713730970259311529167424890495938894974145\
88133499182335007099922933949628241754578263676474395856500968084282827616279\
61510586378316680684400746787089698409089425398976151`172.6889184532207*^-25*
   GaugeXi^3*u^42 + 6.3757303489488888710521422343767204816714925640921026152\
16588155198248615848553387514755017555075970804691138575744008150334823620568\
396142694824513389343268590476864418238462224149167016753`164.3392957969582*^\
-23*u^43 - 4.2915473738298892682493735060381070431776947553575305256024196408\
42997707517458106152077417120690801195137752777386569174797153932253914310371\
9437163535148892553822123203006860032050273093613`166.22052532567474*^-22*
   GaugeXi*u^43 + 1.035069680782341947764485707185462806372708782913280604413\
33546049636665348162742232312518212516179477765122086600352695462299783509615\
4107488295075141823306642687207074649776626309488153358`173.54611934026832*^-\
23*GaugeXi^2*u^43 + 2.0555560701201791364965636123545355476631620413271528253\
93718794228432216442596924488080074812456905170316097581595452687834884761438\
3498347819967328022760150400524758170684558300328208988`172.5236321300514*^-25\
*GaugeXi^3*u^43 - 1.060341011929358508578332895773708280872062540445886098930\
10985990507042907381377272655579480511984034384646483541383060593062582608974\
9750617780920893043163444973764815643075997722561335147`163.3039646706675*^-23\
*u^44 - 1.0120473018260758336968195701839741460807527184604073034649620144642\
18339186896537090823155081842727350068657700110590093440491770275628177871010\
3923415830827965333461443662224995004585101054`165.33686548085075*^-22*
   GaugeXi*u^44 - 5.918569566123969683758990864871621287662733651632447997954\
25041204778654333787444331525428829578228527878807594234697639162863094285582\
77482515575151562152543965252534506746954917743785549`173.24916109987657*^-24*
   GaugeXi^2*u^44 + 2.3099991073999292024791575493014440153074462904415948621\
03478447395305293008063590431991271023784250286439936987219589643986028092679\
013868297786349836230324396206906458183012754547269203`171.52202390985948*^-26\
*GaugeXi^3*u^44 - 6.240260807269787758498161168798928553061676573978197162524\
42810861606455115932681161529769469852460312641621457800086975612347118640096\
5592160685141945784082532537340902235678407705185011`162.81747510756315*^-24*
   u^45 + 4.45285174560489295965899756180284732593991657297323332970766692756\
79226284668762078150681030826364485122370270920481461286124838642343437400587\
40845697082162298826272596895017306598801979998`164.72405616024562*^-23*
   GaugeXi*u^45 - 9.819252694232469585742432342507810880302708174563870930986\
25575634358005943365846807049892572342666468543125715383936432019099241383807\
27426418809383883634881473664371943295800702745293333`172.41513189884674*^-25*
   GaugeXi^2*u^45 - 1.9187435303839349178454818769997396703423464232117839838\
95426565026630515183879042058520019469616662148907348957764872301524279182860\
026922667833931058232814476397576955074310796601563445`171.3894096692348*^-26*
   GaugeXi^3*u^45 + 1.1018810170855312266214528869130637315202343617080481181\
49193344394157501246091177008795905358701204054001854790964901421857436827759\
46396162665501261002949062191043436922380397367159184423`161.80816032282408*^\
-24*u^46 + 1.0208387424006010411200570637077336669239091565505392670841667771\
11481018468410394235396831427037955417050094110824361776819754938846723387509\
581525950167142221044188680998517076459459027483`163.82812832315977*^-23*
   GaugeXi*u^46 + 5.823105663634844064262607430630505576081909904273277014632\
23354524385442119960780264177968620895604928215715669191072694417374292606235\
55215837068937887387634048873301939802943402957908404`172.13461943843316*^-25*
   GaugeXi^2*u^46 - 2.0111822300525728869510764520122697554126259795815775802\
17478333610479516391522847479887796573846948514509373919229157284342764047147\
45645372338656053120480980663331935728716587249001043`170.35808527003627*^-27*
   GaugeXi^3*u^46 + 6.1094851880793215156171669331374231834898555886976926254\
45339203121515715073318491446794847547424893391818201871611220123706355698791\
5792084401465592411374058122435530650125064167526717542`161.29578349292788*^-\
25*u^47 - 4.61153183315656477709417292777737162017262732979812332264926931650\
47916092484062088818202949990385257397618076618080067195326776424926823239407\
4180942537804865774409529191868044967594835513`163.2267696451904*^-24*GaugeXi*
   u^47 + 9.34114423398014064481037258332153549460310295439168585014632962784\
10662726889319633763805774895546436971243671990789169971956606598757231210051\
93226546865767125883442975472639114489541555`171.28656672093928*^-26*
   GaugeXi^2*u^47 + 1.7948728330969710949012378717860143622621408539730359379\
37745860520420058863742839141773402573765405934965903834384301003321337389056\
72326340881812031130017487331873313640219989996477941`170.25715887969818*^-27*
   GaugeXi^3*u^47 - 1.1391642833951345483826631247923119032732926726727253264\
21225403840330877901200664406272634444388498586719729227436112635866920306328\
3396679196847282074050060367816228050219850377026654541`160.31011849168056*^-\
25*u^48 - 1.02967568528650202616048364427222018880087053251619686683625740817\
39322892495957164793898218500366733642985923580560232917633370919597146276259\
7034346318408456880004572553268168318992495221`162.31937814673458*^-24*
   GaugeXi*u^48 - 5.731567913932232790593159116276322422255981493293993365208\
42042733975642549569763758942429458418798710055062986594416677390806825555163\
864705775451560429665033327018345559068000404796027`171.02142158374184*^-26*
   GaugeXi^2*u^48 + 1.7581209874568989796069277195171495105052494971166624757\
31001151500598139798388094674015590946752381108329685401187762205918788845757\
5509199798364413915341279575503134383733816144822549`169.19690593424048*^-28*
   GaugeXi^3*u^48 - 5.9837118845103903198309762296589171680698199402857375904\
11278048865834222681199924732447591801543247210908041006488676198791023472248\
309919805619075806943377004260543094067284005930896373`159.77425606089994*^-26\
*u^49 + 4.7680217224330390754710114355310883440003303298059539069029186608953\
99848316339750293180280510490035598223904288419832608385753096808806978862599\
9037710166835484210515920936592571697270581`161.72876916960013*^-25*GaugeXi*
   u^49 - 8.90973361110402156751017821950129277887093183704895389706067552620\
74141057285728545997186663162975006332592525889898591024145332664544359577908\
1241798373104323255829385992253342370740804`170.16026365255573*^-27*GaugeXi^2*
   u^49 - 1.68255808608750774622477989089182960629500917881694813183201069702\
49015959304679508878425877915456489717840287893078371647676500853639941877181\
520803503126967489173086181206798692015965`169.12679080561674*^-28*GaugeXi^3*
   u^49 + 1.17268973161950897854040540267254823010846450894653852540853279913\
12376954617686386029477491760716673553107776260125773939167322552150242274526\
46692257481371477312213952896437766495335412`158.81022176420845*^-26*u^50 + 
  1.0385986151458469609965099766318079303290579098131785805965054243471313810\
83641122491890676823081928766558224194541267142896578339012297929765373854870\
3879541081313074006965099748922240674`160.810631938461*^-25*GaugeXi*u^50 + 
  5.6441602588893060561231988478575699619665250771062662702948436000846360866\
56631574357804368891539390654940587036901727473624477961242191098567715815807\
93474189258375463424778579399243766`169.90950859992444*^-27*GaugeXi^2*u^50 - 
  1.5427646439658815703600664556542378446616335226370762916245992887859169544\
99775437428514538404828147247209850902728131325224137379013427973301569369669\
621000895190357378632304278321678`168.0383070335739*^-29*GaugeXi^3*u^50, 
 -0.8023567845098063043598412878359766093214527007957292579136983474549296795\
66569801557010537516138308350437325882682622411219879378903174010675930043208\
18673424234076048574552845111055213645259337743712906709612209`196.5073818841\
0023 - 0.92656662261700474340848373358386039902953177297187798871006866621782\
41854335677557505735480635628420583508609122953490714393385723352837421665344\
3798785953736524824927191341921052581544687713064077312791593858488`197.45184\
00836629*GaugeXi - 0.00950547429692707724948383494405476233332304460261719891\
90291667572066887909657588540482309681545981171323389979290571521379077732140\
76892485101487565494729651196699896836014392979056335802409992054485396556857\
37`196.5651654486288*GaugeXi^2 + 0.033226613336649884843211466635038927220635\
58838821674881563840985883802378576718946112868709066508208801368839670864414\
47125312677113105691843033758933053433540065794237217039557389001291462515496\
0408412817328886`198.2394057710244*GaugeXi^3 - 0.2017282642848292786609123388\
48316102520519481033114549713196243319896343149103899629424417758007277541241\
34870487366936780828032913429843843298752161750481460577650704665406264063469\
137098319671619742451255025924`195.6126264028027*u + 
  0.0263956746326301130693613789550610144931262371970549400839046240325406826\
42897533618448876833681201417306243805914425729109221244836332936923061274479\
99003798118984638742558404850383244018918728744651003591286761`195.8874364379\
6067*GaugeXi*u + 0.0764773760860638279936167285069054370373059056739125295460\
49299899074471666924145772892288218730490671743142939763748102046603033511736\
59857097453106799130145320920636240296997491579892871980495851449654973549488`\
197.5197402063901*GaugeXi^2*u - 0.0111190066728727811601040460560641143106559\
05030877642527960052363369153342458463577178809091632121577282864312162446455\
58640956796839083604560583739246371281470246992688494147919481333432115374485\
017589606085539`197.49784957555195*GaugeXi^3*u + 
  0.0786470391309596270526253552838630812459957781102481725936353348505433760\
33498700356742633243259160286234161083863444671315330662853909864591105627126\
48758177407504944488449384623624440859727303790471344189736798`194.8923302735\
552*u^2 - 0.00427413835574475042420098410533391722732572005911380621470685545\
89665040661205332048348491018222135189154601859647101281036591554251313627477\
2823274146323598524652004739299490522989534136219371415200732886921026`194.81\
21490074869*GaugeXi*u^2 - 0.0099333937225778919824383682804565550753433124297\
79138227265204458402515941446128934097572956007865306256068196756505837187142\
56268769372492674075672222693404039756562424696984224316241421842342105375313\
498804189`196.51467837872866*GaugeXi^2*u^2 - 0.002280638286996521258101866829\
51667997744007476794978188465094257073758331466633864423969117639462436700393\
03715264211011028721811529318663615747228904863051630960150471496996352269921\
8498933538980700163244778471`196.61912126269266*GaugeXi^3*u^2 - 
  0.0234137239366166882656136543991124822334244440278028432094297009504064906\
77442059060754056472643818429988368992980380659505056435600331992043035592243\
72493392634233884087059035221455490007316686990960341901648556`194.0948687752\
9167*u^3 + 0.0102699343472796550859332330739844255604963242060774783694396838\
49107972731551922720920184177835643668444599656368554632375332759173772220806\
11763033222918607456327544539436782850661285182239280199648145366134539`194.9\
2023570806978*GaugeXi*u^3 - 0.00668599730985590319573303797263258952093366305\
85218620368183960098994632072631427574061578900548469449858395740236286035036\
84995620033935627467441645866620635340234559093841686393440248778850114954461\
70058470786`196.2524850234742*GaugeXi^2*u^3 + 0.00350136112051751732439903625\
24259907758220044216013614768405578803572899871771566603574388667557746483083\
95846593739836659629901340909098392820117628887513466342988731366593560930565\
53561197268781598209888172406`196.65993940632538*GaugeXi^3*u^3 + 
  0.0040802490092208322677152773666377384625905170212293766962065750862346795\
87255041677400735597829999933863720770191034230710563494844252295140444724915\
35880163901652081567239755746556525365083182740278047376197645`193.0732657946\
9185*u^4 - 0.0038961699015724877715867906181690415201840774905133819166460764\
96756833040563330302467519101644421622450795203887649431660932495572839803701\
37751178091007268738161233412290624570461002522757374623778148840514147`194.2\
292226364239*GaugeXi*u^4 + 0.002445404938806101590725282865315186087731542923\
88609032988796065364976024848641664722939731331250521055082979800014691610109\
85442967607230916620896213106099580935062750372823941487680318801019529092353\
3212902436`195.72667129212996*GaugeXi^2*u^4 - 0.00122126584662404420333127162\
37181072688495638987113593615357202658731282128909748657767797935708615106814\
04505380417548118215486507853478826309741035502064787607934811071537003074823\
7108689160234022894281760407`196.07482468203978*GaugeXi^3*u^4 + 
  0.0010137668041726580551450049816526381084618872705335262652040950829267223\
20231971535199374058558780032227811106373059741270103769894691934791285196714\
35000977299183654363928300266133977912478763948073232511119227`192.2097860397\
0582*u^5 - 0.0009689422737717378895219356471943413607510898025288914379646322\
44833732895808754227425781939729338042768429926826329425331148271826828460257\
30514474166913455687232120194786426065122925323742997789037256454369155`193.3\
5774665452425*GaugeXi*u^5 + 0.00027789793681460286496235145127617831224196952\
78550301926409586910645264558742354506495188808217701501149727511985515673267\
55256070454156664054463620644760932230183529968283241304251044461947015458969\
71000415258`194.69015206396256*GaugeXi^2*u^5 + 0.0001352760470432020894909669\
85297893371972662665792385793811989008109351162108154467241450253275481213389\
81698395486873965802570214341517065624169638910691015639243136932414346085796\
760209538721611003528133219649`195.00072659306295*GaugeXi^3*u^5 - 
  0.0006542579461831555157189098493528508345036386337945079007824430389046704\
43202811552835272967561016241798715485005405334561076721996405887898417748661\
93273066664585928097129618941975572693739392232711052767653968`191.7629219177\
6204*u^6 + 0.0005525023574753373092374306022131357700667182948894115836319797\
39910104386944437954006101644245362810505171403995989890374073960366885924729\
40976347375339819735805730855702422495907970533113183652251318135371774`192.8\
495843440919*GaugeXi*u^6 - 0.000294064320990686368059058929519707496279955496\
51398704315294872589058412109508644136543489961568357551577396694877197034194\
82948520492034746765810579855089898205284208750136151158982811320529399562682\
1834847093`194.620229877747*GaugeXi^2*u^6 + 0.0000294724031277709425300996541\
02478814598317861635805581887385595766398509591970576234881685206451829710311\
00231883371212959394646125206916002253023877614259378418070221951789349440007\
233787150909148114189462775`194.22677470379682*GaugeXi^3*u^6 - 
  0.0000395818135663236037950181795227101284254796469496385690071024929712821\
81021889286669932431348885976674937818874520916101564267546004390741377648208\
94999987002302363298198780800109709665870124715742371767796806`190.2888499518\
4595*u^7 + 0.0001659800733758690103493721566500960621624837075870893041612868\
28195806491974464725654236193513987139775724150875571620974951684281132595747\
6833263062870656591884173604210465974024396229167150415665880434888316`192.06\
54963231786*GaugeXi*u^7 + 0.0000131071165252254208758583102183459299084595829\
52940231860255907844451249498366928000933042633722692751814654009345815190896\
24360774821545083388519899414924796092522539980038876473061796167492187301977\
476588636`193.17390356373534*GaugeXi^2*u^7 - 8.644891332891184403182662555475\
18536026154544189857517560043781158851676664296312797588585460010571334543372\
28417874005639336690867477375161617465117058884324072193603043648133519852025\
1651217147020632258302`193.58732460134493*^-6*GaugeXi^3*u^7 + 
  0.0000859231521197750956997480795572896141189625569574789391190186371909917\
99742645211437269727085309662066816923444818508419391917571518726643692372249\
71194178284052081739243727626297768864413792943795020940854162`190.3699244356\
041*u^8 - 0.00009418718208904442647605520036496697394044064672007702716401410\
81596763588724645851075056904811568188805745004343478830691870955680242056247\
2282725982922261333627369845514294601973523841202414467531756551084648`191.55\
93924899468*GaugeXi*u^8 + 0.0000274910079027300261310355152763068943574409573\
68984604107270961578888553066007030065721271310121636832402930440440500780015\
87851600311753921172250032206621226916597110447169423154180355688703352342421\
100944931`193.4005782103698*GaugeXi^2*u^8 - 9.1255997127435480655989373185715\
03411157744550481837528176299760755153799126849387703179494803772450243792396\
04427749059969864642940540030938349665910849910429155871892847166349340602511\
09655305512185692676`192.5088690112186*^-7*GaugeXi^3*u^8 - 
  2.5875942778743505233529812755653470895897472237361778061964928876933794768\
89912991535750063325454829217316866320580907564854846032033167113842081823573\
00056869736278749153676280179546188925847915965874753849`188.59318497316175*^\
-6*u^9 - 0.000020705735809032926300447636552941368241393897770215589352620743\
37953628734862545923982937623561794235636713970857655135813515502100716587757\
907873996324650799542987209451477948489264543203841007373248547587547`190.642\
70513083656*GaugeXi*u^9 - 4.3849699797931718051186536264239970517068105414090\
50407293476225885860848518170382842615440474855653345740648235727353783062032\
50743966596801975786841217532535439707983521021770973928038445213632500125279\
825`192.50958539384735*^-6*GaugeXi^2*u^9 + 5.27895959479865053417564930102452\
60834262611608016979758716612765067714094363906515007074062860687264717872240\
04222998856642060276194589377957599172300650393727874656729626146253771388536\
2221028901877054539`192.17362263912148*^-7*GaugeXi^3*u^9 - 
  0.0000101200466136719443637955695908811319986913362159219713422072672254600\
18320463529968427566293014964167823781661090389289658385081278602789493404254\
90962646033389823363240728241446083863091067038454463039111129`188.9298529318\
7414*u^10 + 0.000014305678785688071182801453914652076930489169616434317825513\
62346119943409870268073694320356446807933937573422959991862417974960355883439\
011708483579115135626621561666016669773150545810772221415295839771030264`190.\
22419970018044*GaugeXi*u^10 - 2.237292769932282398325882989877169243801961618\
16474684247666285828927385676213190082822505512333131453161614226590847970966\
72432763543317914897488593313486249251051127511710582232549522322827494638876\
3155419`192.12531144937745*^-6*GaugeXi^2*u^10 + 
  2.1773722034176721633836771813078677717800070482390297362848823176558295078\
08776764089874665607107384035168855378911304899883799757585396633372941598452\
551070285997337482146488058304921238456364464550372871`190.6955055612078*^-8*
   GaugeXi^3*u^10 + 9.6138577664920780153444227371886149584768557380959112506\
37681546976596377224411870517198897862391072725072007714160923647782134982773\
4376291935119641714202502232302836877397077333287229597990481794321051374`187\
.65182656765296*^-7*u^11 + 2.080695393971447296318781244760978672740675432735\
80797169511342178943509778532298880097612274836226060999752623432963186966341\
57871678454122228502933733354538253948730182846360527502496753958779672104469\
2996`189.12955867003896*^-6*GaugeXi*u^11 + 6.33293240470741746859695101774427\
66593474922334117609678362348111350312870941366511963589191228778267771306590\
84395597574676411902663405491877510660982427836679019941188759449487351842958\
1803180784160200114`191.48715730650443*^-7*GaugeXi^2*u^11 - 
  3.0454917339334639548595328010400726723976933579032871865971072297479185177\
77765159672938230746966348407966882102770835974128462782733766411726056310540\
421644045185839101616968629316149402381674078039649035`190.75138472716873*^-8*
   GaugeXi^3*u^11 + 1.1142656707052860812763541951750907429772762683607711114\
31709666096217510308217256587878279053306265077308068632343330704086045821582\
33919842421671930030964332348554541262231543023026649882824558425158363012`18\
7.46005766197214*^-6*u^12 - 1.93493265361895961912133741086575216632520721409\
63431036717729517363446243244559940356401978093696318854016771196232363789156\
85444367095754743166518720209133830918939423968876304795100329071168960113310\
82106`188.84106153236576*^-6*GaugeXi*u^12 + 1.6355146099331784039201948611800\
02048947899931457201869948087690212974163308908231399352977509033983034120716\
08690527773554440518489581286880751146923483762097242959555720263623793509433\
83188901661175433036`190.81126048814454*^-7*GaugeXi^2*u^12 + 
  5.9293606695232588711383252998683399766849504693647549855653838706075787935\
88555853452918687438664928166346562828844981838488262031576063680744563658361\
8825487499067752892049093183238973636322713093199`185.95419302637512*^-13*
   GaugeXi^3*u^12 - 1.6920335841977357083383395835811790500630479801029998093\
02115014428650755058696119161937774846927853995056978126108422552237201195125\
8010450190565283282670635904516969296152308901814870928321131387192911848`186\
.38551761462486*^-7*u^13 - 1.755716465048350687201124031359334201554975827458\
48753069700068825865955618227031287012578997477640531831414674616575958860214\
87929830556609963887780398310953243070089898540569315925345826378460579228302\
388`187.54214907843843*^-7*GaugeXi*u^13 - 7.387142575144758002659983398344064\
01413065750884343656760045523683553013315483323897794477118564121244153383064\
37505891921697105722920001095553720668182030391095292158141000606807516413972\
38506132270010869`190.38021677110115*^-8*GaugeXi^2*u^13 + 
  1.6238121730153320277959063583562654114542019902940976217039343326962492589\
39405491545155577148437671398599352652584902260459735265054036945342604216071\
11594913361921305019516283060882727235159518138484339`189.3081584011279*^-9*
   GaugeXi^3*u^13 - 1.1660743955948055622528750745350796916638627564034944916\
62539588199698518009530787341681918453168981003119052268611088995871652829277\
4175355169348008245999218453426139371114070945007218675483656909706809993`185\
.96779529935708*^-7*u^14 + 2.412940855916207879345473048961055827076954831078\
06146390434793616520467664746076020728711222991036131161839980137048804346380\
68459220980486821878271602818684211584036813771050445829092490785505556901173\
724`187.42370494721368*^-7*GaugeXi*u^14 - 1.057288090506979129060303370404831\
07286553737635574232408665552091556110527760230961987655224645915836683575047\
69775181994050028967995444951569106999086057623592863418053800152942339969991\
36243790565722075`189.45207485171548*^-8*GaugeXi^2*u^14 - 
  3.0414397462361432668416233519746572959153292727935935638170751100114724316\
40842404148303633279033479195325160112106626324443313152981960328597506584439\
255758449427965709864474696260765619970979619028627`187.49982659825133*^-11*
   GaugeXi^3*u^14 + 2.4161211729830266709730672747620421112330822475956937687\
91288063090495879656661072278575855573628115169813298712584696629314451945694\
962414210114137442903009433552474188451240641707179621174678036639910465`185.\
02808810870806*^-8*u^15 + 1.1934028935025137072528848641570432336602419529649\
42642780284635487761943220931989796018470103757448686020409565279162085136329\
92000379011518050282103267138579087239659470216952370153209226364802934797836\
2`185.86151486306903*^-8*GaugeXi*u^15 + 7.81579009002743644427410512159331431\
36115672544304146475357758224274475225301774262030250996588164271355031414183\
54091304386899638504310153155448538977346550453748206867245890891424685548490\
39003784140944`189.23889708490472*^-9*GaugeXi^2*u^15 - 
  7.5033588007445144891420790151108004363741570996945147736627926837029810907\
21802702355789020718738749651274931541922210449553359172178060506890093768676\
035227646796981454603759166504852696087423625287583`187.8135565627335*^-11*
   GaugeXi^3*u^15 + 1.1699922666682491842913493438111930652220256819012262349\
62192626785212522382945473431423143680214630733690713671830380334171773150580\
508106401231748326891032598316988296914167321543418348450780034845773044`184.\
45700863869743*^-8*u^16 - 2.8485115454179549453447732022888010645237584008796\
95478055685709980165830961537373253041309844722467133180659928478006310677160\
18963807112883242796722431966577877541170040630114001161660252534174149530782\
6`185.9829829936366*^-8*GaugeXi*u^16 + 5.485413178662140534026320389003432116\
82674648509253327949417571521337431075226373948696808620279029731896094520497\
32635679669908666814901502680071147920284689336400246977159670091345610254360\
264876763916`188.0049636146675*^-10*GaugeXi^2*u^16 - 
  8.8739452316596455700677262286797043197890680757216944711193418300449420636\
35865799575646147747275273468758776710055111137473467822603541247765202949138\
1909881350337690027293136820091258326570770101034`185.81017476174105*^-13*
   GaugeXi^3*u^16 - 3.0934791140099845214831175393790107376440830782329964137\
09572623862187280614762409540886133359740229997976405473592885439883363326057\
17413805896239967631267371245659730228062436332244279493668780675972871`183.6\
2309739227734*^-9*u^17 - 4.77509564396954146788404422818625758673596401800667\
36240747173374061646383514814956874834827613026093029829959410033947886671991\
199373941915276103563133313347079901094595593979040762050108974200720432006`1\
83.9510273701481*^-10*GaugeXi*u^17 - 7.83554633691127339865799452702282322898\
56305735931394752461772282268469663059104763926856514591580764272191033512184\
69557208109014234615165454197463421046588427225058791781006911920258625604961\
0634212439`188.08133122677674*^-10*GaugeXi^2*u^17 + 
  2.3438473922221002757628255306893947996344379424490840747558668856780006487\
78308013181829109827889909660495548901687686579345655592546703137174349953846\
38989272779518747043316842339765132681839885803379`186.15775406808555*^-12*
   GaugeXi^3*u^17 - 1.1340491296045973431313929809604323403264832077511276688\
05382701348896812725935807273433093766536204932340130729276761719588785144665\
40273080689781975761739048607683520349900050438471706311949813512916136`182.9\
3108423565346*^-9*u^18 + 3.23901289480650604957411049874297309273114785754896\
32786211009841609406333157406115665043970745380353066468994226098902995161826\
6083800436124378296014934000653544702487968261658321743025187780709667843622`\
184.5261654941275*^-9*GaugeXi*u^18 - 1.21341177457533905996096826060313364850\
99931684428240253820542395342313410718770483208168347387650503837505604903638\
90222445465402389897944188024566169390995365091335172139131805036557574479490\
876948615`186.19435428828513*^-11*GaugeXi^2*u^18 + 
  6.7668979363171673193790615015242639266321139584362156682245255416274172612\
32520126127508910887562253308204349502068392808986312984108812120762492783658\
0748246339288991507731012008346462549326124051579`185.54582229068265*^-13*
   GaugeXi^3*u^18 + 3.6937073801138798339302288210205888187148989537403939306\
32011555978609676638301893335211453647968454368445298449815274208670188939022\
6223144456803342192271267450045714432429260717321146601952909050246727`182.18\
7701398858*^-10*u^19 - 3.3119279239554989360890762757858182846153554205249636\
23258588849136131210621036629952625076535225547569149000759851698371916413423\
664279821454311601556417992176670979474197541345896041451555855244391167`182.\
27955837494963*^-11*GaugeXi*u^19 + 7.6019258531611072027643233773094981229959\
57109489028342576184488526853891771428621219574532463254335881961765549530048\
08472957105105964552114029927412205187809084558003203110176558404785115029355\
0056726`186.91583745182268*^-11*GaugeXi^2*u^19 + 
  5.3446727223725042832453234533880008827128017680642513119788383945920020458\
94942710795996809900235780535011285104076106280147847489560988722035010149202\
684340585494158760791942352084812463820488495116`184.37265407202835*^-14*
   GaugeXi^3*u^19 + 1.0700340739870204085188122750997525926379643819392791322\
40059547394787056094314396579984636393478794322796631138975491821857026212662\
0328887168977359448791433492325196680371187811436989535997797629095678`181.39\
341229223996*^-10*u^20 - 3.58773446632275737578045002227900264516618568874286\
94172912076686603334647000342096675793085510933648839840520760667669991736036\
950126835037819702274098332777516435536920514202194630744560382422112525645`1\
83.05803324350975*^-10*GaugeXi*u^20 - 2.2753515464405255320395437830741650583\
68065806648573020422797974449037374475491174104876397297129188192273342347983\
76813963357644292002029239432961752795644417952456665123157798059300712518863\
234986402`185.31792724925344*^-12*GaugeXi^2*u^20 - 
  1.2514542046583061108211111102602213454095254106385752256781250418196551064\
28884626057795995013399846157329728834938491992390444462056200192341051770147\
3424778721514934545960124107910625993701726015315`184.6730047024777*^-13*
   GaugeXi^3*u^20 - 4.2048993595928149135865034757104004062807118816000517909\
53950378293838803911030620678340232508053251244976967093200976842472216920454\
305180519622538993555513904613676751214863213477774894732397705126628`180.731\
53869940353*^-11*u^21 + 1.191920081973994093994335769182206914431706242723873\
28822685583047682726678595642109592682339563129771884842069900070689016669354\
1576317860092099807643713675211377910587163856320621249838285022100136252`181\
.32320228069665*^-11*GaugeXi*u^21 - 7.220600658937010544059230841655056375575\
96889271236084069067312936171728132313781377713011934249838624122585002911477\
44979135287044496988349422073726031370576370375423025418157211900585079401463\
3127762`185.74673265903243*^-12*GaugeXi^2*u^21 - 
  1.9830480114462159036831846876932410711517929190815400504980287657740782473\
19215617015001321737007223114387214967619304041971495650977949217534911199947\
671070409146766468524371141048367720900157389044`183.80520826518213*^-14*
   GaugeXi^3*u^21 - 9.8962295437012191806777811781964317653995839571466953163\
46952126347758883846391808232315105581094014839988727235695803333266655679216\
23180223327960081452849605382844072561875819703558304088444659692738`179.8470\
1626721164*^-12*u^22 + 3.8999552108071772159001167544669696567622684402106371\
24087666797339995442244326592107852632251694978269253809726185177735171815951\
339588086233520533886780534710221210510948459772950341226085000115663331`181.\
58176116127802*^-11*GaugeXi*u^22 + 5.0724302011318233427655512495980199109462\
34737702222754326676189433844411742288460957905222917937525554334045955881988\
20219785958291009981521099924088541265091358075768842517012490470844196289349\
84072`184.52189424207117*^-13*GaugeXi^2*u^22 + 1.7358387838400689944598076368\
29587758256418806431834132140696504420955186294496383763086690173999473921458\
21304042752906550647799697768750795630887425128885153524658822841387732530135\
0750563184503659`183.6809761629452*^-14*GaugeXi^3*u^22 + 
  4.6315954026095119171608826725407924798973558597071913885752539553923113224\
13219749302090219689609222899774092470623281707214036908166755881549409932960\
961763945919957176693636182169185282956215045031`179.26103716772636*^-12*
   u^23 - 2.07835516506384862428054172640776285111251684001833655375505967862\
29837036710102088957322866445243356333223790521414276327537517641878848245902\
4922804141110240168397695899981233132345617902113833751355`180.0521703216507*^\
-12*GaugeXi*u^23 + 6.76114786583182376409504000860689278647664439208898241389\
37860441472806477974234617495653637607982875054766224422677548133816674460716\
755640767991383770139436829147736967936403260242830887010902245621`184.576382\
0936981*^-13*GaugeXi^2*u^23 + 2.553201836369646888525548024304069526988334193\
94180011182136062852378623290229400171947425935032543411817051253692294866775\
266397645561283769429737813941990665369477014973633191792317675204246471496`1\
82.78333559148328*^-15*GaugeXi^3*u^23 + 9.01492244929737114952216692442054410\
07876032329406516861517211812649632481202763389136586290238007047536545299501\
92421486004820891589448453272931934367016011076215933838917221643521837615126\
8299692303`178.29402633775766*^-13*u^24 - 4.181153549972840017713372868611653\
11840102698506881930463163939912191497094132944710878532405872054889006596969\
28321475449951897279286728985345346437483442899392852382660803754654932634136\
2774123169572`180.099497311966*^-12*GaugeXi*u^24 - 
  7.2843093946963796874141902094471405377465248397780780840067026836518857929\
28434384121962131361929781645533021060351399359610037974335694598636635701806\
574064040171218160835469678934463857321627935675`183.53952854421246*^-14*
   GaugeXi^2*u^24 - 2.1108830039668742041262107846718605545952654068112437045\
75948290855050774126474270894374079438410235873925386930264467199525973052736\
01587447680643944691485063786263301281339187934839006318602526894`182.6365870\
8826958*^-15*GaugeXi^3*u^24 - 4.986609436166476026592041566023270904325661645\
15118850004722904003070544646297115756648271437855756981948118850639753761217\
53228487301748178102043292106828266026098243848801298012819719968569273023334`\
177.78062597861427*^-13*u^25 + 2.97382433904764460587308750968372151949573465\
49829038969330684331222696404917633957845192924144589580480040013425724908491\
16249660589463719279145329388934675552183773096121880890005516329826905994682\
3`178.69526815027834*^-13*GaugeXi*u^25 - 6.2683133547227178961326703445259643\
16567325887464848531325709904880984455573247650074234831997230893177900903707\
23829020508734559967814238916297752781847914387569332150080021005877969906722\
7549481665`183.40609874971798*^-14*GaugeXi^2*u^25 - 
  2.5983818599570499409121047272066751100266352042548910264632386584474166896\
74109560706851108147702531265625846642958212451939707727610007140338887441419\
4821880131814621236627050879612405248864774384`181.66369910809132*^-16*
   GaugeXi^3*u^25 - 8.1068952344799332296701954529766051641500014130359244240\
33056293969503942189544445944614390707693628541197124559749738095988406214292\
303445683335176036124288054622814174996057025771105515322251838636`176.735430\
4617607*^-14*u^26 + 4.4363359446204849620526149339389044327262929180162319546\
59734459605261704657781373588937880843509888963445589927191860810310534746769\
9520868299616942744478997836927760095340268434477712135027662453369`178.61272\
95296111*^-13*GaugeXi*u^26 + 9.0128466288383352262938294541921382017967296165\
21691627735209560150392029250693280290888176163963450609618533907778704339750\
48343683559121427975466028502879670244139918167948029715936208578725955125`18\
2.49658585170533*^-15*GaugeXi^2*u^26 + 2.382230497227518183588902664859746454\
80201702976875075205757313089759243632683733590913582751927577752831053376314\
39996780292508147675099695473507380652848722672847502866635765960922080319058\
721548`181.5637822150125*^-16*GaugeXi^3*u^26 + 5.2833024548195923449818941297\
31483168576621280427657899480593315768150594215605777415821417904907129900373\
47738616727650292087509418645216966189755322081382941159431400771622959043711\
0893046589667816`176.29323598345985*^-14*u^27 - 
  3.8678986971343947793264274834160271105319439922196635159120169739126470729\
90921067703158852124931129807482812354557053736046789287448353887210933541082\
379621196207880735323393225637815920879092321615`177.29693284287472*^-14*
   GaugeXi*u^27 + 5.770195902972423743042487343885019108688095574077992383623\
72760148405666914409859190022422680695512820520711448677852785240400320881398\
244129833965343907475748006220598435298946680498058073397360914`182.236600891\
55126*^-15*GaugeXi^2*u^27 + 2.34333338144951868111117607988948795633925195713\
69187632889062012778323192987019029474039572276273152432115069477806098789779\
3568953569771304958513720899275015635453928373221062342258695053377434`180.49\
530742685445*^-17*GaugeXi^3*u^27 + 7.1965925133699625077671179602098928882443\
97820657360238164033329569017113815070696828125997123810564235858831832525920\
05389771779110161857105838906334150384132353877820477901109566451266479557738\
912`175.1712115868525*^-15*u^28 - 4.66986684646202157782399715525524758960012\
02007806285562153226454699333588643498843203547642872173886920634883579309278\
99123040711263109203980733030797386693967719218085232568280199051012763026587\
306`177.122515133484*^-14*GaugeXi*u^28 - 1.0347809331526459885938500769796969\
98663509655257352807304625086429203881985878460406318226909849725710107167508\
44433241117050020940728056814676705316158548755201430710509982590870022981704\
610953675`181.4248026679931*^-15*GaugeXi^2*u^28 - 
  2.5645405563167182681106897430937678505098412386777661628478382588449268712\
85454867825043349643217806296662292243923158291570126835021098899780633173066\
759607897101414370711922570422141861409364489`180.47398583642544*^-17*
   GaugeXi^3*u^28 - 5.5318548746412215111991892637675945612738317257970987020\
67983691584332598066094680931615220813292704795271078145538186656443847848389\
70092959992282752893668114836676519838355460169254404451709788752`174.8007093\
206223*^-15*u^29 + 4.75422785708802155879750592143608320648091600284993645118\
95503727389796240378228185763311243905557087103462029243970889381701488608334\
8348205115894816175645119214369058003041920551212164472874259275`175.87404365\
763015*^-15*GaugeXi*u^29 - 5.283898711177720730705952511384219783893365546822\
01480503096681855740442591616416065014215977187093690333120417823101258374189\
08780306205536880803042892335531919052703199648411302544256097282346418`181.0\
6826085968552*^-16*GaugeXi^2*u^29 - 1.929601003397822534159688380247972975057\
17175241724056771100929145983268285551206374836282686071496234454845220236169\
53168005467472287423257373962052305819963203166441358131576658360011287382694\
9`179.29073810466926*^-18*GaugeXi^3*u^29 - 6.29649129768501135596130471604285\
02655590722626900003557489469473496050210645225768745843710729458774336647486\
35919831276949172885099863236109239277447538010364433313318339982548907608532\
7766381284`173.600690820966*^-16*u^30 + 4.88547938698179909212658198461232751\
67385034225515958311537540666808487208120720896212989701821553315459834808107\
32948733557958312705143141971202845377550182413849203576528579594715056614884\
14768422`175.62962396873272*^-15*GaugeXi*u^30 + 
  1.1365072871106803242317019282529263988054981480773611674922284762521212818\
17589329328038695810649209888696548444135898855584544223056746102166029957361\
6889396984988260064398683180556358797428447799`180.33699341725836*^-16*
   GaugeXi^2*u^30 + 2.6744163549205550993011887887175340732467842850224634758\
67771737066192016903308471253813503413017524283376683117634227731386827530152\
46504459141168756708661726810983145040761973323383354204029588`179.3735534065\
0296*^-18*GaugeXi^3*u^30 + 5.739280355478163328242727237198042210293593352494\
38479491982089101906624416006794914494404255327497814300975200885534177298868\
46465669129146497259850618158506718444556351330858398291751033776529586`173.3\
042031923545*^-16*u^31 - 5.62919148035011003113166081900541330954053894820454\
70086529941838531151518370798480687921207004186076682536949048975250083891487\
273290924446900270792821554860845353457067316486782817287541977584816`174.434\
9159779879*^-16*GaugeXi*u^31 + 4.81933888461506501242941344567184668248397536\
03278571890547972826588592960973474939249860900375751115066409149280974895503\
73109097866765599254158748025945936170058294173571573563999608223960801155`17\
9.90124412388928*^-17*GaugeXi^2*u^31 + 1.445131780977538912095487573526063980\
96335598445956998167837275170871489982139609757476064228335841852010947569575\
63551563437968459244564838158415579519652679140305445288087928898491749801069\
904`178.04801557116303*^-19*GaugeXi^3*u^31 + 5.416107506750676804073023838699\
06167682341032535706745390714092559971151481687566116422921079977388327073890\
80074525849195047537117859262881650006047206917956778742783311085806984572635\
62144793787`172.02278647897103*^-17*u^32 - 5.08633168794376626310679606440249\
82917749133874849917229199364046722205856393706582485158558836193824597782459\
92068908632580355446668842011527887360554333661936954847671151762600702273870\
8338407289`174.13462784009926*^-16*GaugeXi*u^32 - 
  1.2127294558806304717264664292348784859657609472533049250646467305750471017\
43182261634007385008579686332830498257516840726570977038351350611689522183798\
255002409367920071647264653587253678929336623`179.23953786338492*^-17*
   GaugeXi^2*u^32 - 2.7273923704213682391902962118496380852645646208845588761\
54480772600279855253408566018049750043160611735489379741735136064413314927153\
1105523927784325721361363030676495996299859320584555044977491`178.26634096092\
238*^-19*GaugeXi^3*u^32 - 5.9110152049770653832128816970037038141925196330952\
87213179311357626772923404196690173226543006989784769468986062110339488282559\
648078508744839946351747939084354045769816994225011866037390526367706`171.804\
5146696306*^-17*u^33 + 6.4910214123645861738547517708211169686976661214369534\
50673371827685294151361233527457920825216016453840902394079771552093966450433\
596745415396063652703170999706886026318708975190612778065506266714`172.984289\
43021625*^-17*GaugeXi*u^33 - 4.3817844584653099881039376066327689001049033268\
74524034873098127587879018602803047519920531427649587178669323083916850828018\
30971271521760392927600919249307173461082820168052646350636353698620012`178.7\
3558814654533*^-18*GaugeXi^2*u^33 - 9.434456875949758900093479571287961503461\
32934307214897874977988680341501206289333363935635890590382380467517413090808\
614996715161803292387557106627339490046414768345768910021953999347919014509`1\
76.7484688133173*^-21*GaugeXi^3*u^33 - 4.564318342102212302965180641099136476\
77671320966239833400818815645273404061932825312662034223078404303544874440604\
88139005262038831869492850963319803896127518088512716598101571153146600665489\
2931`170.4359818700002*^-18*u^34 + 5.2750691065964096820535511394085237598445\
27302666733413341426062871613325635416497646496428580981038926261308289342537\
25435765888477273755808210583283743137898465948359308078632274164736871948847\
8`172.63795778029626*^-17*GaugeXi*u^34 + 1.2685523014941757993028291743142394\
01930181933133900864677679308417775647215241815065853482369461677577566359043\
24264304125328337216961146083480674442886586992786152523064324565615301007791\
806062`178.13602142187278*^-18*GaugeXi^2*u^34 + 
  2.7368434832676773474126594542981520914472971756947800328371815492857140096\
21567056702479574827218549574592510801093853469869415073104987912484124793334\
275910919532361613297343670648022536853788`177.15480503186458*^-20*GaugeXi^3*
   u^34 + 6.05217654376040365293610308411340351617767868060217658742619805108\
03470615624743340417331066911103347659216749400152293273102781013487444104650\
2068863094394141761377316876396208580226978377633108`170.30227085310497*^-18*
   u^35 - 7.33918773282504343098664749991770289004626904164000218767456370947\
89945342275468574341403788566416367770895458451305646825161442126583856017935\
1018507443885761205538270408983872452352892136216316`171.5251308692613*^-18*
   GaugeXi*u^35 + 3.973533240140466593303557460030405377398554551929302628096\
14293323892579771215011852756869074354081550466246273181259202262099488782959\
48142444800778526475927882314085539784292098867811599524549`177.57124774802443\
*^-19*GaugeXi^2*u^35 + 4.5603530981329023285475641896539353592606032790215759\
02191433867215723127664408115214070158168045651543904322859804103168840244316\
6555047612977327199140483329052537584383455611839403976962851`175.32097035057\
02*^-22*GaugeXi^3*u^35 + 3.74804317860986842401619841424306381098593949633474\
93336079810481003179470064474950018195183529182278941194239728335739974795058\
855989589281072410135816894221579266951483013728493488642138052355`168.837917\
15352294*^-19*u^36 - 5.453888094602685797061970379476003120862453803357469017\
44304249174822269644460394101625456183191824949394474520734472819656091578895\
453853544595527283742609112395126780019857887247594415568312304`171.139942344\
96124*^-18*GaugeXi*u^36 - 1.3081023352945094973567229865221189759547866603536\
84481425428097255263710856370221123133712909093395901937129319474940605650232\
2286007574101789590238291448420608327626874414949893530453656071411`177.02862\
3877591*^-19*GaugeXi^2*u^36 - 2.713777440343721066198796829804592575892400434\
30563416096052366481141910384088989576623003246347191155756749574534828524843\
738584101490960101396277548777227603183290662713462091343867331465018`176.040\
54113802056*^-21*GaugeXi^3*u^36 - 6.16783046911481936066955267460512002884500\
52589410726176030366502017260047982188196578887968393503260819555562346728044\
476957194667706450612891985431315638895543737623322490058443518377989338247`1\
68.79799828586948*^-19*u^37 + 8.173953388105493233398286542119238198798508978\
48113926525871118431706025348061225947427757294227076495326181591362303496044\
50328454084378838034032785197601617421274518403748324089460388971702993`170.0\
594215316225*^-19*GaugeXi*u^37 - 3.595019310260980048939374957565659755831801\
22610797773782067412365930802939658483195033723574094160201825773720543385835\
3281339733185228652046699658874168486107031696119323596967482258787497256`176\
.40812153538675*^-20*GaugeXi^2*u^37 - 3.8703332765128669934839367595095234134\
76173647710753115102729232575767510718878872549988130927879981355074975512804\
759906853823064882789873970297827829611919009716521373306533729679050769`171.\
14024602962408*^-26*GaugeXi^3*u^37 - 2.97084457551989430083371932859533330311\
20707961064126539380657799451260391034928170564542661247828037536124659112413\
59370575322073510572529054304914688102700948449555077573081797447803607695788`\
167.2244990698539*^-20*u^38 + 5.624602384669260163229972162942396795666885133\
75288531020455206115774803615016397719885328375596465630174297036657451181696\
85795160537443747268048955594573660165380171513771431599939889167757392`169.6\
4083445540038*^-19*GaugeXi*u^38 + 1.33470040167050616854687560858122422448254\
96843814158118097364267971146399075518679150501887162089206503387989723951887\
72127866775571552824882914666661184669043677591107135532311091405937839719`17\
5.91874447481266*^-20*GaugeXi^2*u^38 + 2.667005535209236160896422368291096043\
80412714005999170328572998815797056609304900072445028827293702447292523986102\
06630783860232080637374347813532633005030780144594044876946573849728684453396`\
174.92453656552908*^-22*GaugeXi^3*u^38 + 6.2626204983021250420530967058240360\
82227129847479326397798646343854535511963583550917563413041761390866441575580\
57235601678487311087286083019023611230140917930214680539893717000353772591484\
424`167.29212850730414*^-20*u^39 - 8.9960581527825290064179863571062962938792\
19609440027952396918855605704595422440626441740619834276840109105482919023992\
58866474524100659263033221579826803572095060481119148331422440695196984361`16\
8.5885481376906*^-20*GaugeXi*u^39 + 3.245539658074309988637193694586523115024\
79084521686448874581130976449651276906233814796114421020246390591211881607942\
064465943857701577134218466072529577533634671770643411700832356015874166342`1\
75.24606721934498*^-21*GaugeXi^2*u^39 - 4.14829193771184899842545640785836726\
35576663003078835841846891685034848874563572529721531714750095462707155230815\
1111754086483280420055708018452001711343611908729092362507889845008260089189`\
173.06282038192523*^-24*GaugeXi^3*u^39 + 2.2330740770075414810809948114629643\
51568380802446019861609737307402295276925551611916163626743193277679881803959\
13729348654530746456885267452279982502564749848641474905183466681816303398917\
502`165.58802881133212*^-21*u^40 - 5.7887084051918536112133966190714810793684\
37288302477434212981455686388989329939470470254194877040717543207552148117344\
960957833564519518874568656895168714489937143307410843207395020793826431319`1\
68.14083081214721*^-20*GaugeXi*u^40 - 1.3510127546369848697494687005182170216\
60732538775229890583548926212718368853261114148355049784857608173043357870179\
81514951153158704097380098362090576852432258664327250693530351347258810017737`\
174.80731715553583*^-21*GaugeXi^2*u^40 - 2.6034488305351609408155401299024211\
28544437779516165715898139117748691066991240892784753705500234980053407761838\
37027697984588635150898572917959283957495862477623904611464499219878369491211\
1`173.80729383484544*^-23*GaugeXi^3*u^40 - 6.34037502741204714120953936747537\
59644907165177309356239495433602233200868900394712340842788548259537747527339\
76536094439873652166634922865584080267904148355977725504793570493622971339866\
52447`165.78499389386258*^-21*u^41 + 9.80650771827107340965624316712190990394\
61231478544266188603858749788955538201919183332913779839506732429882883778661\
902191637048534239406610106971531419680568639206031089257079448358353051695`1\
67.1135167687068*^-21*GaugeXi*u^41 - 2.92372912347138938937057276557012121518\
26522630691532751519038492591354411088222193909751215835253488668834109433935\
340215358681653565689797417108066619564587357178401741418694413964350157951`1\
74.08490999709403*^-22*GaugeXi^2*u^41 + 7.86404079662214170091624098522987037\
79864375739082852168208200794537846680239528327773283578967064403332677006583\
264599408302196770886361544248455827637599012837731268724810060275769745406`1\
72.23446802729853*^-25*GaugeXi^3*u^41 - 1.53319694786409867091212187428718269\
33469931174934770977035913164098831646015097362489986148012831777466777962058\
01670450854670026878034938582876266162930827465476463517978396391695245655817\
5`163.91223015642916*^-22*u^42 + 5.947444689464524118455856016947252616746913\
95174514342823638602840122686056480922049860668524102686780152422647444264787\
878371508238497621484614097783747830007568333704236608895301532493808182`166.\
64008606163085*^-21*GaugeXi*u^42 + 1.3591779475944872020683841556476096372747\
89308825953535729867933009207694055546763934694746015487951032142464962777370\
833468033556837624952586711296535909064898620859708047159785942592651493`173.\
69498333424303*^-22*GaugeXi^2*u^42 + 2.52846729795117048458272386294462347418\
67327595208813478137468036662018533046490720130911994718714420010556871047591\
9282928846044950892588731437547278613627074612274915716017517686392593854`172\
.6889708732395*^-24*GaugeXi^3*u^42 + 6.40403539343522325836206103117335152773\
90913443470167337829897001979241768724424491525045510957048293730276767197013\
267920236533807656583165942073071452748239279021776830155091022579244881158`1\
64.27683919534917*^-22*u^43 - 1.060644224948363998220191655268827508419760892\
55780182443513975480288623667229457793298504121941424642342939282392935143061\
552389148833159455140040245010344950656422281692027642274675208002451`165.635\
0786370277*^-21*GaugeXi*u^43 + 2.62786862720206141840833480521551935175479489\
60248630092222281471824744582271200648011234948981681969655402892827521474822\
90682402735831385787075695913118181212510999592165702210675581157242`172.9244\
4623629893*^-23*GaugeXi^2*u^43 - 1.114423738610419695825388976441046571908444\
54307539958376660628274412295073102533147421261063121027328142221797134267566\
90441529019499693353900465994075382929257761033954117994876505676902`171.2806\
0501657848*^-25*GaugeXi^3*u^43 + 8.691777974235036215236649103770973786598078\
10181496414526318020341525667777086202047742094392524465911626142591417510147\
290086924678304073848896549894970911498244428042260921083853984880372`162.153\
2473559852*^-24*u^44 - 6.1018415516214208635687499799458488081137290488411508\
50715398546593746390646300152993261399847731039833818577035695843653525946096\
4735954658947262630828883141545211938602292888635011656047139`165.13872308698\
21*^-22*GaugeXi*u^44 - 1.3609109689908991236342583239078310197171579117963181\
24622168801516466799718750353790226830474094856777670283351884836621861177152\
911089698939163923678506580182323262373465886334207024580655`172.582192802635\
83*^-23*GaugeXi^2*u^44 - 2.44616347911314752100404651159321265153864603851869\
95620056413931061497887154457933020403647962646463070014224352126081291731973\
557531533010170285417025539423076498251327699441140631593462`171.569576069127\
63*^-25*GaugeXi^3*u^44 - 6.45586808096935472560254774380191763177921450986019\
74901199744779994626928449881346415440269406449102566640059236197985825420498\
00166134840673209936659133554357815617085539907354027351723604`162.7678466384\
7488*^-23*u^45 + 1.1397057780581417476197536100062947771893805059932702271999\
44273858467828578214283615843613438435811750009471721907058574963645962618366\
3127516366952882487961778472967042743193015642305396788`164.15380816661403*^-\
22*GaugeXi*u^45 - 2.356082991367867017803971732427699371162225105396598514456\
45051642344696146989825345344241612466892715453527841005709547278529503318669\
391130297907695411683434187584648742421284152866297324`171.76444361278655*^-24\
*GaugeXi^2*u^45 + 1.400878864241657678249820187074156726693677554326435765530\
87135065545784541843217554264193374632589254664846996164732826249703594636509\
397628420353005129287451830530119764086201779723705`170.2750761214467*^-26*
   GaugeXi^3*u^45 - 2.3918798619940550989175763297205058818673993548467336188\
85717229119165913478947752914787661004774782464478318682890492898759032860498\
4709058555033313965387273803162860580417619108731458046`160.08038461167945*^-\
25*u^46 + 6.25276038245194474846147760376503578683948450180478302171412250362\
55658550175023367046962092410217223594273449955400844291811462222206121408212\
68197050953004084451244968017739714191339306043`163.63684045810928*^-23*
   GaugeXi*u^46 + 1.357587547960281283754030422638643751180730966315720628852\
70549893283659887690780539443864695460877119508065636806676489149704547266718\
705448193547102569713605194737388067924498853623649557`171.46926568150616*^-24\
*GaugeXi^2*u^46 + 2.359643472411541157072889295446519405019792709712130156630\
51104922279826120611033707970329907596052290816681592882287580691394083348224\
1327097871881383905387430056313815434839351189836381`170.44911774900848*^-26*
   GaugeXi^3*u^46 + 6.4977437742348083659346576541960858202202633553681368065\
45183555473778542454212972382156453088880545202540700504801165022242108771569\
2323275164296846746742245304106965159644809028829162339`161.25816108879292*^-\
24*u^47 - 1.21795585646165143869538158639580348001705678726574891221908804802\
93469920754145656305938955943881472306292262898990467062514679648321372098492\
88841295681777548082156697370902626208166999416`162.67015347562185*^-23*
   GaugeXi*u^47 + 2.106465690931574276807723500547784013783773610799961529934\
34332836938537851129090955853076053408333438453517213464722970797972658492248\
52373781305306605019322089570641224767627202469038971`170.60463817505973*^-25*
   GaugeXi^2*u^47 - 1.6487783560189868674178199781341232375055066383804836286\
16405599434445777230184632282431609094841470921909985229683051945043688605589\
5016413557802209170110443355969802651524156928770512`169.2410070390274*^-27*
   GaugeXi^3*u^47 - 3.5837982440668071513751586873570077993669529566129019639\
95438583611149433020193874258938607132352691184379720198249510770037105464095\
383348531219248250968821744863835810767623223426566431`158.74349531654997*^-26\
*u^48 - 6.4009242582999021515974302152187366311983654939088612677989825113669\
24159098879048681724559218844572153289179904227219279997718423801162141405358\
02160713569380513571297950113690102514104713`162.1345178712994*^-24*GaugeXi*
   u^48 - 1.35031186208092877780199203436782517825704005748339579159374290330\
49604135501257427540727108783090981595450370471994930746305914081490980329689\
751874575848018939753776663232418823061786763`170.35643202037892*^-25*
   GaugeXi^2*u^48 - 2.2712326380781754106994609428939543501319874949042865490\
53777772492391837319023601094134883640786015310372675889371381271609408679640\
13737753761558080358394836173540922819326930187482315`169.32762620437938*^-27*
   GaugeXi^3*u^48 - 6.5313122830770684653547148401198468303645532683724364119\
83118956631497723636116542626688650139734680020085734693615008815776974656976\
8339258768808257750987749142827067977290051069974393218`159.74790547032742*^-\
25*u^49 + 1.29551265149080483704071472811956666776303031764667395330090690594\
28408938067169671962226130037702048081135204124209936502576656848602962667355\
6702608331404701307468824794910862937053618083`161.18447009697454*^-24*
   GaugeXi*u^49 - 1.877155346693894664107630489108503571642590839473544916817\
10613247687285013570560527041905068057552526436187623394048650579518600995228\
6759809915897859092671972501735754182492875732530587`169.44472829373234*^-26*
   GaugeXi^2*u^49 + 1.8615916364942270458287233062484317724548675025892749637\
76067772032881925044432447645500590289229360404799783659150493001203813802345\
8993052007122150905662616639255099882685841384681698`168.18868460704846*^-28*
   GaugeXi^3*u^49 + 9.2518029335644929562355245665087620430869176097636815112\
01858356582539601703809043077709923981659457645408540360175351850951222163798\
68738746869642874122363067752974349025864523202004095`157.64288465118824*^-27*
   u^50 + 6.54694226407586488484670766555417542233454642561338021518599168816\
19893418879601915865864516977934648426575439435842762778907176040602833331474\
831141124344076131053540225357715092850459571`160.6318202048657*^-25*GaugeXi*
   u^50 + 1.33997067110117075831932913909592707276158010419596521090240250634\
92968107236153995087944372652294660939697297601942381634208441323886114314499\
32635406206606206969379342375113241607787454`169.2438579605587*^-26*GaugeXi^2*
   u^50 + 2.18264970163084944346116842900358911329485144016027391765243925690\
13020527875160543380618837623035500488639977260599306369058551859937648299049\
293793453871637162694116521386361134412641`168.20510544928126*^-28*GaugeXi^3*
   u^50}


==> AncillaryFiles/Expansions/3LBareVectorxmInfBer.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0.00260416666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666666666666666666666667`191.229468749579\
*GaugeXi^3, 0.048611111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111111111111111111111111111111111111111111111111111114`191.\
2294221181304 - 0.02734375000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000004`\
191.22942197726204*GaugeXi + 0.0078125`191.22942227712383*GaugeXi^3 + 
  0.0486111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111`193.1888803589\
6208*GaugeXi*u + 0.0208333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333`\
193.18888073461895*GaugeXi^2*u - 0.002170138888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
8888888888888889`193.1888785608721*GaugeXi^3*u - 
  0.03125`191.90474935560462*GaugeXi*u^2 - 0.01041666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666665`191.90474937172831*GaugeXi^2*u^2 - 
  0.0004943094135802469135802469135802469135802469135802469135802469135802469\
13580246913580246913580246913580246913580246913580246913580246913580246913580\
24691358024691358024691358024691358024691358024691358024691356`191.9047486996\
3194*GaugeXi^3*u^2 + 0.019075788751714677640603566529492455418381344307270233\
19615912208504801097393689986282578875171467764060356652949245541838134430727\
02331961591220850480109739368998628257887517146776406035665294924554183813443\
0727`191.59993085091986*GaugeXi*u^3 + 0.0043724279835390946502057613168724279\
83539094650205761316872427983539094650205761316872427983539094650205761316872\
42798353909465020576131687242798353909465020576131687242798353909465020576131\
687242798353909465019`191.59993072612562*GaugeXi^2*u^3 + 
  0.0002822073616826703246456332876085962505715592135345221764974851394604481\
02423411065386374028349336991312299954275262917238225880201188843164151806127\
11476909007773205304069501600365797896662094192958390489254687`191.5999252032\
9908*GaugeXi^3*u^3 - 0.009710552888279225727785398567291571406797744246303917\
08581008992531626276482243560432860844383478128334095412284712696235329980185\
94726413656454808718183203779911598841639993903368388965096784026825179088553\
5741`191.59993064108284*GaugeXi*u^4 - 0.0017504000914494741655235482395976223\
13671696387745770461819844535893918609967992684042066758116140832190214906264\
28898033836305441243712848651120256058527663465935070873342478280749885688157\
293095564700502972108`191.59993072303143*GaugeXi^2*u^4 - 
  0.0000887442427316720012193263222069806431946349641822892851699436061575979\
27145252248132906569120560890108215211095869532083523853071178174058832495046\
48681603414113702179545800944977899710409998475842097241274195`191.5999251711\
5234*GaugeXi^3*u^4 + 0.003885958765883701106990239744393074678092205908087633\
43437935725696737737585169379103230650250921551028242081435192241471772031137\
98145043382049935928917791438748609911542391347299135746018843107701513432347\
1466`191.59992708654195*GaugeXi*u^5 + 0.0006512335094582465410083151281139392\
70775118968991854222764145032091991396975393317414350793408863824958932412064\
55655472573625294247150671476231604260868092601060136496807735948110890954969\
601517383867635353689`191.59993071924214*GaugeXi^2*u^5 + 
  0.0000262085919462367412375033164546958175978142446668585976618288765827250\
81429547212202295268900969251525569160076094994552546754954924441283228053537\
45759171761305582369444585570176181363500369749417150727926525`191.5999251200\
94*GaugeXi^3*u^5 - 0.00121146591296117537036096198825457576664201670552328480\
48983800647673024851300520659866288073370327091812637715193219943512073776769\
19921496459625809826490617020515918041701712890048001565554784068222060398049\
81`191.00219328371182*GaugeXi*u^6 - 0.000209246460919462367412375033164546958\
17597814244666858597661828876582725081429547212202295268900969251525569160076\
09499455254675495492444128322805353745759171761305582369444585570176181363500\
3697494171507279266`191.00219328371182*GaugeXi^2*u^6 - 
  7.8263397370926181744315836341103492113670101442968045281378276009853174580\
77369337509221334518968687201849490795958983396535260241673559426611976189445\
74862541297197260888432627158092449629986252113637844133`191.00219328371182*^\
-6*GaugeXi^3*u^6 + 0.00029484775173119457809573927826000963000178341109883839\
93289523724699031082994683845954259791355536696976292340594304499987350952933\
20947720965785059447385086543525580031984317690539077296967636629047773464557\
26`191.59674075202363*GaugeXi*u^7 + 0.000055487806103952228357383398112284291\
55913109917411429714771007595610891178978699512493480215202852334725863490110\
13272897470767036720736190667942264074290018844541359740601048667230990386335\
9468026778226781614`191.59674062665582*GaugeXi^2*u^7 + 
  2.1435884147239776321838112328496021135467470996720715880509724040802749445\
85376034963101072038846881209438859300273831708177195258545775348204968802551\
60101841106882118019760768438420332045400491380383786126`191.59673495398948*^\
-6*GaugeXi^3*u^7 - 0.00005630872480001078916313365878060945078941641327891374\
67194130325336068045251399774500384184452803756002250493851840212228498249168\
67375223262539279013565173479653376972385312184294782760296544726257735060426\
44`190.95367044755127*GaugeXi*u^8 - 0.000011880729079609056800002423944372972\
26757078995301739375556287185862874101706508941429343380516386237309789187294\
56104881285349734967535124717828599037111992140552852529033014417720026307495\
7224135276512366977`190.95367044755127*GaugeXi^2*u^8 - 
  4.9751552127799078789078410652374439302600451041931636934447949948991247816\
30815017190718141320162784236668052348229242539032127883738671933201314428748\
6855878998918186502300051854732221675850204490051413584`190.95367044755127*^-7\
*GaugeXi^3*u^8 + 8.8512735272293879266521851772421728725717593998641467971361\
87896055529179083467922332095052707152290765175007856349368981655189935723080\
16397729990549290305013859428143387193369188513487657666374554009270717`190.8\
0831220287172*^-6*GaugeXi*u^9 + 2.0329623437803831352273752799451377050353752\
89980745295216285933557987798774222437014313775379966693353838451370967262247\
34371975133937003227814019186490971275693902999244095956200926983719011014191\
058218105`190.80831220287172*^-6*GaugeXi^2*u^9 + 
  9.4384629378463628033028065456396834606416082629644478718496071254097430663\
43050656218977061192507366289878861122866754174498458513339306079206833397456\
495864695953463070785045978774052355622792389238161805`190.80831220287172*^-8*
   GaugeXi^3*u^9 - 1.43934461341050521695275876049211452233980554623916364136\
56193823267021091620399273433597077744870867913464661619610130864526601970421\
0555804881266589101044908569326824862091609431861743607702918595224035477`192\
.60973880695573*^-6*GaugeXi*u^10 - 2.8605874145377167098322119630246676671420\
61417063222659518832693091424668215383587176946304114201525017089807727403561\
93878704919673638289859952829357630248271837441892926490696434660343084401678\
78335073462`192.60973880695573*^-7*GaugeXi^2*u^10 - 
  1.4361066367344935072665329595545797921196812400008418895277509510480549862\
00085180640130071315162819190113936520598559580189175933142897161674186138682\
129755023166192238357649826117617969483604808844409169`192.60973880695573*^-8*
   GaugeXi^3*u^10 + 3.3026477319577191905900690133126342575053290830447174715\
60065815819265638984886184000097132844721195921156831310430834158121055930408\
9938000025099021884207207552163440456498508794565666059434490267083444482`192\
.1821070888535*^-7*GaugeXi*u^11 + 4.03604211613942025566850889682773029838628\
91981512706063779332160631196963555501028492321709937547263876979781889269294\
08001670318470788750281663500073874624589496850966509870149091747181029214616\
011082811`192.1821070888535*^-8*GaugeXi^2*u^11 + 
  1.7785439318664834996723025227104411972448975768891294309714542766017481120\
36845448747238044782474936837861173619857847912780829944200799451641979047982\
166288151467034532327523658267731613913440733729605`192.1821070888535*^-9*
   GaugeXi^3*u^11 - 8.2822398870432068310812061679266502464861152252790609497\
82708297309384054351398261458389090582200189954225561430286905367978497971544\
536169224014958128072281584866374016920638286000990570460737710117922084`191.\
53559842869524*^-8*GaugeXi*u^12 - 8.07068617010312561559271693902699440457666\
76562024094611613492165005794425636492894840710306918135694068089321454457752\
14075878215507650542512624884318963720117952825557507766248667404259100391619\
59867681`191.53559842869524*^-9*GaugeXi^2*u^12 - 
  2.1830039750828624821974168544530055413551269641936879345850729901922737656\
47910709226743406149644676208491849451093244758460397910686921116601683460600\
0513846780215162158421023930982189247141568569910122`191.53559842869524*^-10*
   GaugeXi^3*u^12 + 1.3562610273323774260705503085677064418212497801127560154\
84930462106899828973392326492251661405839365600771013251540771852479841583603\
228564790406443854311872944228318837003761562156726915316207305549916491`190.\
6471128610793*^-8*GaugeXi*u^13 + 1.876879246396546999726777141666663219529914\
50997183554345148945528393792676907120291051470021112569105856657818746824573\
16700003530495889604298065050751803662652448134578920585293133846040168649614\
3515853`190.6471128610793*^-9*GaugeXi^2*u^13 + 4.0426721404653150919938058644\
66823341224065309145602288442628619704845807580102496710666704301754684946692\
05208433153171310297273731998957011886136865406352592605579486570266905095039\
5680136245177554413`190.6471128610793*^-11*GaugeXi^3*u^13 + 
  1.8523432752881877144841932995427713182877630808394585031514532084376108202\
91518535600809793915884988518261178705224605678874114413372141031348510920416\
5642636039970718007915348837666367629799938666547194`189.72260341246167*^-10*
   GaugeXi*u^14 - 2.955734871236051089988957495268301622552344743052003241752\
61981027275183769253872334194353041571641869108956092933669552292130568365229\
20192854145082750850058290720052564130734753823989575231566888778427`189.7226\
0341246167*^-10*GaugeXi^2*u^14 - 9.175300709273804150245062473065438583935605\
67819925411156602241630138082405156110625448654023336724049534323476041195281\
44510791401448659910534292912045525968760929315199423019242101351360090156700\
8039`189.72260341246167*^-12*GaugeXi^3*u^14 - 7.73789955004079929684503669066\
10189488586190165004860520649192880165082735346896666932450119723182418245487\
66748327464018342858097853374311424387373994517783581326244919430559912623723\
6215890902402199192`187.9787217316953*^-10*GaugeXi*u^15 - 
  1.3733168862355372930520757725733379094089449429387652552262609949275262524\
47432037758129476131326473199589264598084101602010488011141219696720642062136\
37683261593342536345631538802364843874851629809814`187.9787217316953*^-12*
   GaugeXi^2*u^15 + 1.3926766185094967988876010903518623584577769547122682481\
78913380072172328341581283207911295652254199820036771340925122526620296447507\
06085015686391664695282769661713058255787383434450967196052618639981`187.9787\
217316953*^-12*GaugeXi^3*u^15 + 1.7758824612291725334634264710727220424786709\
08706957446179094748598996040527385762334976684127437308333075918546265534317\
53612948335837372654525496029584222680754670348114050764489089282206952746819\
44492`189.31039777130727*^-10*GaugeXi*u^16 + 1.446000912850900569941831066632\
51595282309273080983207320500993995884932214244677140684263027715012219690221\
64815314270961414604164858708883126397439898356915712727352173240421298070149\
16098484541395183`189.31039777130727*^-11*GaugeXi^2*u^16 + 
  1.0926227975111301594640879166984581820174763836923112289270040079298170391\
76463563151251860794998256886918255177585759617816687324096339390112717537956\
3291891369042430952132021839393425605004523187140127724738256107598`189.31039\
777130727*^-14*GaugeXi^3*u^16 + 6.9678899034457320384208592304568491550520592\
35884070216429393906840225706501044576338613256297288155865827878644951856772\
12128059366525909571350323787110386667403840069126118871288319258528500288648\
148`187.5105873696989*^-12*GaugeXi*u^17 - 3.298958650108869547871792810632133\
38522496750310226170247153608004290397414785911586570838421140402181525794761\
51454310215593821900347544205946961385325329766480708212821789603820564275004\
3106278088897`187.5105873696989*^-12*GaugeXi^2*u^17 - 
  6.4494956508685911904889219769896368588705179324367633356811017572283206471\
74437304356980664209652488659715645277711821706795049167028790336754004933297\
828158186608973701882062528765846610181456483307`187.5105873696989*^-14*
   GaugeXi^3*u^17 - 1.4618189922608397123431747632845967973412124957290127582\
78508030538963564531209884988013686656438319758985915622227724239286248091506\
099841719288776366337101979875054628354126809824392906124024906018119`188.081\
62394636759*^-11*GaugeXi*u^18 - 6.4278610112142279002721935497545366461298865\
34191086008739419592937888557144921066595845549297981903443497807819174514865\
81326786206942341049988693154776151536310759753229768661050631105487387968382\
2`188.08162394636759*^-14*GaugeXi^2*u^18 + 1.41720465297956432335402187185780\
93505417479483838801767849690309059368754246001761912123763330022489607898644\
86284616403794780669103124080492283349263344019533673380273427781834853915400\
402629502279`188.08162394636759*^-14*GaugeXi^3*u^18 + 
  3.6559127646340534846769421793299037654799268606762538199071491483165348343\
91472756961641576289733531236354951206039735591899275827058112644665267441791\
49526594860066879352213067338485897701264625477806`187.45912775229027*^-12*
   GaugeXi*u^19 + 2.256761110411847693011049130696676505547419493355081614091\
62621834936174522718962344032680130819651635768073363800202401283720594789683\
9450726888142148641781757011609643921943411098932252356121853082`187.45912775\
229027*^-13*GaugeXi^2*u^19 + 1.2742686929109921768428973818499809803181491813\
26778349860787511797708050714644145436888733725271811159335702718865350112407\
25478755373928408020197669920957247640549551546937824120626335230662273669483\
097696764073717`187.45912775229027*^-16*GaugeXi^3*u^19 - 
  1.2750102072833446382061664741330106461018262526753275296066519768438086743\
76051761155619427681172392683095517545798227100044945408711824508339579043219\
140252869334450155064386519234938410322681503132`186.3836328870314*^-14*
   GaugeXi*u^20 - 5.624180263810859316251330803619710758229154884055013486278\
47514442328641251664609553094837301248065938598724705731148826550952151630567\
163316653620616980639791716358342568611293520910016908212413474`186.383632887\
0314*^-14*GaugeXi^2*u^20 - 8.297237453093164305050426283618268916052323531095\
39753087754287113338558944809256170238131743589440557521260569617286651578677\
84608911534532232998848617807857195159554049765629523196788991396070686`186.3\
836328870314*^-16*GaugeXi^3*u^20 - 2.5264030102128539021570654056470434118120\
54658033753896483774007818274696053824445836037716154711194079917848363811384\
12361610880058884444445635116573627833575372117817927888528684847888646080533\
26553`185.6509552570399*^-13*GaugeXi*u^21 + 8.0406969310124307684787471373002\
49491576281275502766231920630119499169591672520569396328017765052927652628002\
08419290247809607075074964088870903613788198915244595077335549222162137427848\
62425219316`185.6509552570399*^-16*GaugeXi^2*u^21 + 
  2.0234839398136174028391285427435037365241047902977070329660373539452531044\
76423262898437353183012290016615906127985582791339785978219414002454701749112\
8955720841625870310190081055866715090283970979`185.6509552570399*^-16*
   GaugeXi^3*u^21 + 7.3006474060021609312082924088108268940130549801588473023\
23932484071640008872597642886234657854890912109908476141980811433812347994151\
813751639680590077810417280008347267439112518594580836011014660153`184.840951\
87359105*^-14*GaugeXi*u^22 + 3.3672620576865439036287512710334039970593812274\
21033676443336739290839913740538560244764307588413373981371673865361047939589\
98516056205102351792507608187166152580520968715804407120654545802799306034`18\
4.84095187359105*^-15*GaugeXi^2*u^22 - 3.875408961137568316528433212736713339\
06969485493449839571939161285953477844008696277943151889915738599137191699766\
50462810916476176428561034328997796880157889221693345867470836031149878989453\
52612051032609761992258`184.84095187359105*^-18*GaugeXi^3*u^22 - 
  3.1898472057904158761633290673310934381398403202783663332051086369904076594\
90793516343914917510014901745794296041987836243242562221725150061313780247962\
80195216761015897263307800092246012264842011223`184.08031614064058*^-15*
   GaugeXi*u^23 - 9.678675551446759994769951921521461095588005256872981019176\
60359553250753538219665586266197181688582020875606342811544044927496125905414\
84081781358911862800695633512463554881369543902657447204381777`184.0803161406\
4058*^-16*GaugeXi^2*u^23 - 1.077991190682345641438835273656122426123888399595\
64618424495561884894449067603493112776757656921837821642689791856487284812238\
2949806081318349341976757490269922511631534707198405919316796892013835`184.08\
031614064058*^-17*GaugeXi^3*u^23 - 4.1976254478029832109518618949888440968749\
52462399286016158140293100348825724892220702529541655783296368880097816462784\
35096008025793801469401789007587069005374945744750146500086423247693276345287\
471`183.6533149970983*^-15*GaugeXi*u^24 + 4.847806864280512469947233240732745\
75265823253571441614294939076555906653915199193663244595259217365214168967546\
35659480079920348771788374587960833855330095802528271726318093137592492981631\
71306314`183.6533149970983*^-17*GaugeXi^2*u^24 + 
  3.0343355672761820889902120027332322163971610319039886324389645130155156189\
13967620647623300682578452138298172564005301884745534323527240130742657610606\
5599483121771556496595496698809196248348553`183.6533149970983*^-18*GaugeXi^3*
   u^24 + 1.42810890642953214965179923335366846879297366494922696510089723708\
84406208140651620823668729160939541802973590985707208880694673452307113309180\
8961758235260313714491162158354250798292986673427264327`183.18321304090614*^-\
15*GaugeXi*u^25 + 4.900320407413371179581825370935524359622347083192898684924\
03994244080254032408883843049941177546802700835517827725260666120781034049945\
3532316459021796157176608876786658482856656176312390193330028`183.18321304090\
614*^-17*GaugeXi^2*u^25 - 1.5878014986481248226018889437090132934256930676216\
29358242546991748503198754972015953215376667397909603969706188087644646875220\
4605323725461481591281906647585145766648497115421946189757476887259`183.18321\
304090614*^-19*GaugeXi^3*u^25 - 1.1654568140293096233025631979427849625147639\
68267764247205627524489047427887888644524026415595420202598069886956085589038\
7768412019564089816143571638560764009225414337888146662723278465120357451221`\
182.20507810913958*^-16*GaugeXi*u^26 - 1.661798384176556458890069664005689384\
28285191556174811274321472129979368812084246986257289341554275755253339135143\
21950218889064623995428305881701368395992640941157597539161775560746110464274\
48635`182.20507810913958*^-17*GaugeXi^2*u^26 - 1.3839855679359485141479098720\
59781273164277465110780072966203595727932725270013789101973269069604247543723\
97231921491423461509110491974487496452950628563863874625998020681345991525514\
34986224719`182.20507810913958*^-19*GaugeXi^3*u^26 - 
  6.6486096868890444396134379173744944604359935431195708625178422660719042705\
08045684330252555937903342863085397618435965162634733679494697125746559029486\
195863942673548650745593325980147946396769784`181.3801139142154*^-17*GaugeXi*
   u^27 + 1.41314834576737960311981253264509556991303000925855509189288048888\
48298139326794333651370320296599784448769652522475783765896749097430786705980\
5336879728095269454943184172875584258759225057049119`181.3801139142154*^-18*
   GaugeXi^2*u^27 + 4.6116464911387524071714820602031369327206476877093114178\
24147259718687884725109616171285999069792364522978462204491026224194102299161\
991921727524957056388392336054600727248699218731395295189396`181.3801139142154\
*^-20*GaugeXi^3*u^27 + 2.7329846898225926051469853112852983953052377439177404\
36668680807124352133462667270352256298760732805507733721985249855449636947738\
212341169219556169686689191227213501191891613260220934912379378278`180.747495\
00581626*^-17*GaugeXi*u^28 + 6.8880348030818119016959589986725567290105564272\
67538349792132828026318143151969624853533816774677468688920043555713043854378\
8287660258743197713968708448158087582486341691112101865514888328479062`180.74\
749500581626*^-19*GaugeXi^2*u^28 - 3.9378376614509763875908566348124076955919\
18535076551642414339102410626827459511105948080537108614427054739884894104377\
3125711579533957642448377386830014169243465027958194331581876884346421274`180\
.74749500581626*^-21*GaugeXi^3*u^28 - 3.2278303387277599933001011705334683988\
68473444084866355146198113577236587028290649795976784069605494836373690120943\
82486454195220003414652290344489325982175756487838154856368755911656765753543\
503`180.1676665418519*^-18*GaugeXi*u^29 - 2.834121472994180968778928848676184\
92991691489577468472355950946860890352532890079621458166785126628511862451159\
07919572960976865088131761214163016561613540556593525199880995347294577979872\
469768`180.1676665418519*^-19*GaugeXi^2*u^29 - 1.7380738954228408661948734750\
34996297991368184089687591191015337468493655120332470277936620732269913646356\
26957801533316085795572503165144034819175277263913956215852803524934397411081\
710823254`180.1676665418519*^-21*GaugeXi^3*u^29 - 
  9.8306605455987339040282349356608618097668672542082647430695124989676808097\
26278666579164431706484759625116037495896796914088090869980555925146492295622\
873167398471663882602239385896883156184726`178.8116524849499*^-19*GaugeXi*
   u^30 + 3.38841189978159463073850060835098017453899044497943887176029536612\
32594362279052006990109818181033368461220053719393505684835178824291546105479\
94280346184080786836580090319476043708546854224493`178.8116524849499*^-20*
   GaugeXi^2*u^30 + 7.0554304413717242741212113212868810582412038717439848270\
62615104478269571508162341100974096611462933894294920402241088792412866101655\
1849406908851503045114209713362688244424058613654704024078`178.8116524849499*^\
-22*GaugeXi^3*u^30 + 5.105356501500101690595236819465146142513560124888552648\
46851682676496666195890246291687152420795491360754501571848627580390521048966\
27455190769217903142775396503044899554106214052048981777405744`178.9101937183\
9585*^-19*GaugeXi*u^31 + 9.11564431809084062097680131453973582330001530693642\
45474164802253166892195346372975436327483417489641351095180851309805548849164\
8474667176006724259572261893627593335102643902757863851673448041`178.91019371\
839585*^-21*GaugeXi^2*u^31 - 8.3654746754800572443586494813919525994690872560\
00522867146598666517322765603533125170361844113573684654278934279952856013796\
455071458514755615571536038953730543299766703945814436708721671264`178.910193\
71839585*^-23*GaugeXi^3*u^31 - 7.88185453542567680346659976329390298748619479\
39625131130961484802374790311094577202470065278325644129991479904360178433924\
73092997361537543093664459722860791994967106378711961837914526568971324`178.1\
101927742932*^-20*GaugeXi*u^32 - 4.774660672121054662814367709611927601277064\
43613264779694830418260050794934624801141471237852205824706224800807135096575\
399171894419292560455354944118335766428871115760603675262103782843161604`178.\
1101927742932*^-21*GaugeXi^2*u^32 - 2.073476407766268105447932226258565865605\
59433034998575891155918473352715632715240204806658325401683919564815543926198\
442786869421347063063238499766267587497051909913934628268765941483977103`178.\
1101927742932*^-23*GaugeXi^3*u^32 - 1.297648232090772981761079362128301775791\
41804994946672173916359253832573978920905013699461422529620549981717618499154\
889494886554253626110037090337177314686383399847969024507170231898986005095`1\
76.51900189088624*^-20*GaugeXi*u^33 + 7.3769273693235549375262476957032625692\
45082453971803074840746952927126214041293305589349895395234060730971693759606\
8435989473177631624068901278833043042185133660691177573971982360262296804696`\
176.51900189088624*^-22*GaugeXi^2*u^33 + 1.0776969749181924161507375182399178\
52484705133465268008435027685237078948533619517997622591361382436927236814238\
73230841800102217169104132181624589315765806143676455577259337913530859031095\
4`176.51900189088624*^-23*GaugeXi^3*u^33 + 9.28957508973552411979573653148276\
18304092299449992942552758919982071456481872009923470142472747932066310922333\
22582234769006315012441945294047702721997398150092729183205809050426030384427\
68637`176.74533017346815*^-21*GaugeXi*u^34 + 1.079180978120469546232897918342\
36420449741353171925500429036865152498897711903594915265098371155280502436147\
76312201477379389613831279991172532414974866503393120228446126058008169938141\
375291`176.74533017346815*^-22*GaugeXi^2*u^34 - 
  1.6438783368784454791469110628541729223307827175960307392298573117974406026\
17587436470395760519202034631938706023130262372827850987281821685870939621956\
90344190151580251459768791117484486416`176.74533017346815*^-24*GaugeXi^3*
   u^34 - 1.78373668345569567509094523070177078166764976870792752218670606774\
44545188237577532729126099675015404501669700688604068591462901009546089981976\
8938713302382947874330379931244562614282245506364`176.02505797266673*^-21*
   GaugeXi*u^35 - 7.910312020254527173144219626506545659654078974194127651368\
44717916443329452926747800738472212727947941247781920235911328915498772750169\
4518657819317489007580597106946790869381745990620130773`176.02505797266673*^-\
23*GaugeXi^2*u^35 - 2.2223780335839618864376900368395866165400519465648031811\
56788405623169789908225945669451429926691973325890577355162421860230900570268\
1865443335983966350578558048756548534808954632018923285`176.02505797266673*^-\
25*GaugeXi^3*u^35 - 1.3421915487135710233402755329636814228242517031814075388\
42735591987852977318097764146683065400186858468859826674514096509831367712551\
6259910573006871830082194270611768702829031533751874227944`173.79128257878457\
*^-22*GaugeXi*u^36 + 1.512766870129654551892477816367619933127832682300054121\
79407879463410038795990074546912327685670662388579016273564355931569073132855\
9179664146870581885909841364410730334586960230429543678644`173.79128257878457\
*^-23*GaugeXi^2*u^36 + 1.6329161459989917265492948958343996911027425246936815\
48686049840637186873003641295091240893049284333112529974475917734256972660815\
0106812712628884012399816172996381668067727709401797661981`173.79128257878457\
*^-25*GaugeXi^3*u^36 + 1.6415302988421801917276474193123075667567168869532908\
50946703843588303873802258798032478959560984115068653937053627273520220844300\
23099196527469114466232059497966982899453222713617645841133`174.55647680439847\
*^-22*GaugeXi*u^37 + 9.820159701665704689784289362223562731589910527298563871\
14609430874092458768886477356789760237311559424328778774318022149121614322185\
00533158587165087026217143347054922571832706813456048934`174.55647680439847*^\
-25*GaugeXi^2*u^37 - 3.078772450352180773705207099050421502786583438922349817\
78514877874101955180424148525500255798271910146863758527114124564392439729603\
3799591094787365692092920399957350805628476309435807942`174.55647680439847*^-\
26*GaugeXi^3*u^37 - 3.8263802033405123002308004000694518555880716263327952745\
90361196410551502222339817093924795632781584431579684060053589447464711590889\
30793366042229940276837180663862398384910594864270382982`173.91740312368566*^\
-23*GaugeXi*u^38 - 1.28260627772225796209883236512993505121232714326457913022\
35372744074074075894431793715259989797037018088637732394506933574500700265145\
1977881233791459753892686085505336115382099779158625561`173.91740312368566*^-\
24*GaugeXi^2*u^38 - 1.8124246752359948865604291437543371248457858603367433763\
58456656653491244650333013648985410047061242997417667299348306562299983340649\
84996501004917985136045837199500496591862204035900302`173.91740312368566*^-27*
   GaugeXi^3*u^38 - 4.0349791235047181216557743704659611018948574204514793733\
81034291564749970202300717576020522313773933312755003335081361879774579916796\
7009381081068188092129008181990967816005269950296122919`172.61825624591813*^-\
25*GaugeXi*u^39 + 2.972660197537449373839186921641367681281137481346797820900\
93945335847196972909194105295129756949097732666966235783627906742759269848985\
96037770528627592604828884251570946057432355365867476`172.61825624591813*^-25*
   GaugeXi^2*u^39 + 2.4388745271289216562342723866528343849682390837745158593\
11132970633600860972714401124310064099091132550522121175969555763459622177816\
96840301056374060186451341471040677811883966641713985`172.61825624591813*^-27*
   GaugeXi^3*u^39 + 2.8038984869969799242290026412890199120273811712082257540\
37739820292391049673248582325219932943154024146371311251029189296443610206353\
31504215167721418481761955985531057735952136069321705823`172.3394586499944*^-\
24*GaugeXi*u^40 + 1.357139769482492729918242620096388293979514698437960458717\
15435669969959363667143445275902801430223477467969906908799949037564707516565\
668910965375926491961634252170479222736757870352533`172.3394586499944*^-27*
   GaugeXi^2*u^40 - 5.5731568841248943437131579614532034903705983356433402442\
48285808478228528474005216664894758263616438801043365702429082912877764766515\
4724726974478361126557802832885246653666261898908746`172.3394586499944*^-28*
   GaugeXi^3*u^40 - 7.8721321337279339049941306737121724217278270714658092129\
87402133590297674113689802099456501814872112817518429912707630337622301772926\
6763078390892519779561268805341366202278508474840190807`171.789800664161*^-25*
   GaugeXi*u^41 - 2.022977614814630707050309215033754108261969895631340951875\
89955116188242950475174496630520016066988594374344892956668610981254607812138\
9045940538167073417824068247834263172361688821624656`171.789800664161*^-26*
   GaugeXi^2*u^41 - 7.9339544514863330666266054033466009676114130181012061638\
89411413014634106234745826516920391195049022629663556038889707793347024936386\
2867925141861460519897071446728190217206262173789`171.789800664161*^-31*
   GaugeXi^3*u^41 + 3.2133861249132223157869548154980071098388229847028837049\
66764709176264921522641002268777772928863132207522904145679335599406452423402\
394003304673160824942082361862467963591767809126531167`170.69717865528116*^-26\
*GaugeXi*u^42 + 5.64786447937815549925040099677906549950193348704330929390811\
10692170267327482230527149082386267618279872589371786936354224538775171414020\
6531651436430872208756421061902865508109696144559`170.69717865528116*^-27*
   GaugeXi^2*u^42 + 3.5644831397688904575226433526585026313001782551091186532\
67839018457167599411585721490953516149299193121770043791720675876906019427201\
51262746307683724959860203432485821291354275660367`170.69717865528116*^-29*
   GaugeXi^3*u^42 + 4.5940331824256259824029430519786911213339484102889349621\
18652726149972381482228443421020624655750188627214386713896496298142648018248\
056521608327779895163578412353303511388444874566564956`170.0852191561121*^-26*
   GaugeXi*u^43 - 2.495561011053731214117523175658003128511086292384159848968\
67163298511277923768411771914284289070272922559221528681445173351472149636074\
41466197384385443880561940207519101550569075706375`170.0852191561121*^-28*
   GaugeXi^2*u^43 - 9.8205316720648522584974099668614361091413212466534402314\
09740363027450254029381859562865360562375859434364718493482849184129165922097\
47451711942743538305923310543347227860121096669`170.0852191561121*^-30*
   GaugeXi^3*u^43 - 1.5633233788140756989010437172701714150571882311025481465\
48218071322376440596654881942395332821386460078660378615673166665184303810173\
861836301183584564597470772397363789653613629893095332`169.6436903940946*^-26*
   GaugeXi*u^44 - 3.076028569533058983018988425149836633611808455712127549001\
51007683348982183737700967923943563772013678264465766971094557274676346291143\
16855711631800984203059160137359146059364564392763`169.6436903940946*^-28*
   GaugeXi^2*u^44 + 4.4676583323503920209995289588684048747178733712457415894\
46063845705823402026600273800778578096940899182152602841916231211753797012252\
2534170779668363749385873509504904573476236491123`169.6436903940946*^-31*
   GaugeXi^3*u^44 + 1.3255202953745167997168141158523477408947522553661575605\
29563980871018045740430555347631557953815203462633043242149934449886772724207\
72772753897224302729029733038464155597930329709168295`168.68438973828188*^-27*
   GaugeXi*u^45 + 1.042457972672246168018105439178455268043803085529595525254\
31485869040748909932304297596655655752260532543849769521524948976389311591064\
17751710838979275937823506787763972795146765939536`168.68438973828188*^-28*
   GaugeXi^2*u^45 + 5.0470377016093639104929117829931086532318469872017885700\
55413564100577703820816554922175898976572584940751390068209709957231904279031\
5971551082429360270142429323299619339816889673726`168.68438973828188*^-31*
   GaugeXi^3*u^45 + 7.1228076211315369180516943328748327320341832434223204746\
96444639394060444371599250293692593726675304096491778744543831576138612549206\
0282534965217269738562638306134648050089414584659398`166.73349846512642*^-28*
   GaugeXi*u^46 - 9.014056228245682142441096343391320160983097497199218936361\
63493874126041202948569089309477801888434361258771242234933658969881523603183\
360207448919126952198566001642706718367004095858`166.73349846512642*^-30*
   GaugeXi^2*u^46 - 1.6905247430021081328424346303906636399197342581093396109\
24536477874128240415703897376382246361998195654986999672407587883954234421349\
1745522549228733206075854981058809802690675326441`166.73349846512642*^-31*
   GaugeXi^3*u^46 - 3.0070114922477700130032821687285922015465981379102566464\
46946090068185254898076383426548586093081531812555730444101714514280369019650\
7285679394896434727040109480021858238072068809318052`167.47955182554043*^-28*
   GaugeXi*u^47 - 4.442333973426558058178511024473316249534583037688774190784\
79436147927169447609552180181437035227335774415121276456829421155070206336457\
808901399137563881123386545720860981230600618324`167.47955182554043*^-30*
   GaugeXi^2*u^47 + 1.4628448155768205389971710672048995003827583392149393866\
64963961729532285221430607695988801986837024868671558075315662817223312005382\
18383304977847185316465286769856516402407878034`167.47955182554043*^-32*
   GaugeXi^3*u^47 + 3.7587936180477185847300280348953889053823609912786549363\
83293872713777987412069785460930640669142118215933898561230450807610734695832\
139946564912794913356413267565286761302857287005576`166.4237038919673*^-29*
   GaugeXi*u^48 + 1.873458469739952726097416761991345627416281999649806634694\
20767839536586141250097694777087726273278241267252218554769891590319431601466\
371206438560117732819149067053482164813360368595`166.4237038919673*^-30*
   GaugeXi^2*u^48 + 6.8136755980475902029203849098528377641083594779314517049\
61097260359204441069179431296966189411205996978600824708483167283112378089312\
32659725371067432654831558320650324414428919724`166.4237038919673*^-33*
   GaugeXi^3*u^48 + 1.0176039659401663653657923621530529805491152473865370902\
67247567925961992240625056083634014441672240662637984500366437556134566849729\
35677734647076158094485465919291106081549583825751`165.3311213396997*^-29*
   GaugeXi*u^49 - 2.351932339654199840202225689211161337115074535973558540333\
73946052968008678281238254776756124369929886448785071442130559278301334350245\
67168299429384934398617066730273467144655861827`165.3311213396997*^-31*
   GaugeXi^2*u^49 - 2.8467934975645986098673678635247001524154965710947703994\
21865764545331944717410044216640039332534848159834290056359845649456312898781\
05776936325941105587837446427190086051531392822`165.3311213396997*^-33*
   GaugeXi^3*u^49 - 5.6092879244990275062005203182620699804940641672391114101\
70179246525514862389979426380736463245453629440862437659147421511307794093880\
34011365852199466888741178321842165884808877662485`165.29686346518739*^-30*
   GaugeXi*u^50 - 5.921530092947394850682703715570497089386097710375577786596\
50501853568036861731929142345165123721698878069665107070221753092703783167987\
8112947936028711090293892775413578035025770569`165.29686346518739*^-32*
   GaugeXi^2*u^50 + 3.5501766473857826016572982985222010033346024995902155304\
48029641178179484143602784073463687324169671563062818616501145926280065895173\
3262632099401201499294010954701607787339517147`165.29686346518739*^-34*
   GaugeXi^3*u^50 - 0.0078125`191.22942227712383*GaugeXi^3*Log[-9/u] + 
  0.0123456790123456790123456790123456790123456790123456790123456790123456790\
12345679012345679012345679012345679012345679012345679012345679012345679012345\
67901234567901234567901234567901234567901234567901234567901235`191.9047493843\
9257*GaugeXi*u^2*Log[-9/u] + 0.0023148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481481481481481481\
481481481481`191.90474937230957*GaugeXi^2*u^2*Log[-9/u] + 
  0.0000964506172839506172839506172839506172839506172839506172839506172839506\
17283950617283950617283950617283950617283950617283950617283950617283950617283\
95061728395061728395061728395061728395061728395061728395061728`191.9047487706\
8928*GaugeXi^3*u^2*Log[-9/u] - 0.01234567901234567901234567901234567901234567\
90123456790123456790123456790123456790123456790123456790123456790123456790123\
45679012345679012345679012345679012345679012345679012345679012345679012345679\
01234567901235`191.59993086304328*GaugeXi*u^3*Log[-9/u] - 
  0.0023148148148148148148148148148148148148148148148148148148148148148148148\
14814814814814814814814814814814814814814814814814814814814814814814814814814\
81481481481481481481481481481481481481481481481481481481481481`191.5999307228\
4618*GaugeXi^2*u^3*Log[-9/u] - 0.00009645061728395061728395061728395061728395\
06172839506172839506172839506172839506172839506172839506172839506172839506172\
83950617283950617283950617283950617283950617283950617283950617283950617283950\
61728395061728`191.59992517640637*GaugeXi^3*u^3*Log[-9/u] + 
  0.0072016460905349794238683127572016460905349794238683127572016460905349794\
23868312757201646090534979423868312757201646090534979423868312757201646090534\
97942386831275720164609053497942386831275720164609053497942386`191.5999306417\
9665*GaugeXi*u^4*Log[-9/u] + 0.0013503086419753086419753086419753086419753086\
41975308641975308641975308641975308641975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197530864197530864197530864\
197530864198`191.59993072284618*GaugeXi^2*u^4*Log[-9/u] + 
  0.0000562628600823045267489711934156378600823045267489711934156378600823045\
26748971193415637860082304526748971193415637860082304526748971193415637860082\
30452674897119341563786008230452674897119341563786008230452674`191.5999251764\
0637*GaugeXi^3*u^4*Log[-9/u] - 0.00308641975308641975308641975308641975308641\
97530864197530864197530864197530864197530864197530864197530864197530864197530\
86419753086419753086419753086419753086419753086419753086419753086419753086419\
75308641975309`191.59992708654195*GaugeXi*u^5*Log[-9/u] - 
  0.0005787037037037037037037037037037037037037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370371`191.5999307228\
4618*GaugeXi^2*u^5*Log[-9/u] - 0.00002411265432098765432098765432098765432098\
76543209876543209876543209876543209876543209876543209876543209876543209876543\
20987654320987654320987654320987654320987654320987654320987654320987654320987\
65432098765433`191.59992517640637*GaugeXi^3*u^5*Log[-9/u] + 
  0.0010631001371742112482853223593964334705075445816186556927297668038408779\
14951989026063100137174211248285322359396433470507544581618655692729766803840\
87791495198902606310013717421124828532235939643347050754458162`191.0021932837\
1182*GaugeXi*u^6*Log[-9/u] + 0.0001993312757201646090534979423868312757201646\
09053497942386831275720164609053497942386831275720164609053497942386831275720\
16460905349794238683127572016460905349794238683127572016460905349794238683127\
572016460905`191.00219328371182*GaugeXi^2*u^6*Log[-9/u] + 
  8.3054698216735253772290809327846364883401920438957475994513031550068587105\
62414266117969821673525377229080932784636488340192043895747599451303155006858\
71056241426611796982167352537722908093278463648834019204`191.00219328371182*^\
-6*GaugeXi^3*u^6*Log[-9/u] - 0.0003086419753086419753086419753086419753086419\
75308641975308641975308641975308641975308641975308641975308641975308641975308\
64197530864197530864197530864197530864197530864197530864197530864197530864197\
530864197531`191.59674078454987*GaugeXi*u^7*Log[-9/u] - 
  0.0000578703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037037037037037037037037037037037037037037037037037037`191.5967406418\
1735*GaugeXi^2*u^7*Log[-9/u] - 2.41126543209876543209876543209876543209876543\
20987654320987654320987654320987654320987654320987654320987654320987654320987\
65432098765432098765432098765432098765432098765432098765432098765432098765432\
09876543`191.59673513596906*^-6*GaugeXi^3*u^7*Log[-9/u] + 
  0.0000777728786988046247305506564765824025083284342543601802861062120321379\
58063883989809915735841661767587693513619439545365471291397217323143249069174\
99510092102684695277287869880462473055065647658240250832843425`190.9536704475\
5127*GaugeXi*u^8*Log[-9/u] + 0.0000145824147560258671369782480893592004703115\
81422692533803644914756025867136978248089359200470311581422692533803644914756\
02586713697824808935920047031158142269253380364491475602586713697824808935920\
047031158142`190.95367044755127*GaugeXi^2*u^8*Log[-9/u] + 
  6.0760061483441113070742700372330001959631589261218890848520478150107779737\
40936703899666862629825592788555751518714481677444640407603370566333529296492\
2594552224181853811483441113070742700372330001959631589`190.95367044755127*^-7\
*GaugeXi^3*u^8*Log[-9/u] - 0.000017350904696583708929387941733620745966424978\
77065778300346201580769482004049905284473185707753608988176889411457312691880\
59311516101639558429681886472009928800052256842380299170422627212750669540792\
997583121`190.80831220287172*GaugeXi*u^9*Log[-9/u] - 
  3.2532946306094454242602390750538898687046835194983343131491279639427787575\
93572408387223202038016852831667646482461297276112090926905741720556535371350\
18616500097981579463060944542426023907505388986870468352`190.80831220287172*^\
-6*GaugeXi^2*u^9*Log[-9/u] - 1.3555394294206022601084329479391207786269514664\
57639297145469984976157815663988503494676334182507022013194852701025540531713\
37121954405905023188973806257756875040825658109608726892677509961460578744529\
36181`190.80831220287172*^-7*GaugeXi^3*u^9*Log[-9/u] + 
  3.4769852156683432403597012650510592897424173144337753391251333638164913885\
07849413199207437890565462581923487273281511964639536655997561347355586038713\
61073007163542142966011278768480414570949550373418686176`192.60973880695573*^\
-6*GaugeXi*u^10*Log[-9/u] + 6.51934727937814357567443987197073616826703246456\
33287608596250571559213534522176497485139460448102423411065386374028349336991\
31229995427526291723822588020118884316415180612711476909007773205304069501600\
3658`192.60973880695573*^-7*GaugeXi^2*u^10*Log[-9/u] + 
  2.7163946997408931565310166133211400701112635269013869836915104404816338972\
71757354061880810852004267642127724432251181222374638012498094802621551592745\
008382868465172991921963115378753238835543362292333485`192.60973880695573*^-8*
   GaugeXi^3*u^10*Log[-9/u] - 6.327977006989352668365014044026389705402051081\
06342674243908811810046377947612515513750081651316219217453785355019922921157\
48905872362662486119276242733032856489646613103403226860016983473773597230387\
353844`192.1821070888535*^-7*GaugeXi*u^11*Log[-9/u] - 
  1.1864956888105036253184401332549480697628845776993925142073290221438369586\
51773466588281403096217911032725847540662355477170291985106799921614736429551\
2443660591808739956888105036253184401332549480697628846`192.1821070888535*^-7*
   GaugeXi^2*u^11*Log[-9/u] - 4.943732036710431772160167221895616957345352407\
08080214253053759226598732771572277745117251290090796263635769808609314782154\
28832712783330067280684564635181919132536416487033770984388268338885622836240\
1201`192.1821070888535*^-9*GaugeXi^3*u^11*Log[-9/u] + 
  1.0551783099794073730973593799382551097228737832304361796817215198559505829\
73902589814798319599416993106979389558264729732493792850445799691341529475960\
2029835225994348079396090370027269890095678847393525035`191.53559842869524*^-7\
*GaugeXi*u^12*Log[-9/u] + 1.9784593312113888245575488373842283307303883435570\
67836903227849729907343076067355902746849248906862075586355421746368248425861\
59458587442126536776742538059410487394026488676694438011310439293978388628594\
4`191.53559842869524*^-8*GaugeXi^2*u^12*Log[-9/u] + 
  8.2435805467141201023231201557676180447099514314877826537634493738746139294\
83613982928111871870445258648276480923943201035107756644107810088605699030939\
0858087703080844370281956015838046016372490995261914`191.53559842869524*^-10*
   GaugeXi^3*u^12*Log[-9/u] - 1.623747765723074365049673691649000290975599617\
57492621690152554350085214282745146942677806875337739535270399467930332127862\
99206052292472045558465311551731304817724570810990564076983830070249823336243\
08933`190.6471128610793*^-8*GaugeXi*u^13*Log[-9/u] - 
  3.0445270607307644344681381718418755455792492829529866566903603940640977678\
01471505175208878912582616286319990023693727397431101134804838508542212245915\
94961965332335702706073076443446813817184187554557925`190.6471128610793*^-9*
   GaugeXi^2*u^13*Log[-9/u] - 1.268552941971151847695057571600781477324687201\
23041110695431683086004073658394646048967036621357609011929999584320571974892\
96254728353493785592551024649790081888847320946086378185143617242382674481439\
913`190.6471128610793*^-10*GaugeXi^3*u^13*Log[-9/u] + 
  2.3199228936050413612631915590959290743731268912534834541497288900777045005\
92997555568592213702932887726146593479534886550367639922803552041255353032738\
88419880973280934088302303077925260954851391849236254`189.72260341246167*^-9*
   GaugeXi*u^14*Log[-9/u] + 4.34985542550945255236848417330486701444961292110\
02814765307416688956959386118704166911104006929991644865248627741279122819393\
24855256660077353786936385407872768249017514155668182711098642903463597173179\
8`189.72260341246167*^-10*GaugeXi^2*u^14*Log[-9/u] + 
  1.8124397606289385634868684055436945893540053837917839485544756953732066410\
88279340287962666955416318536052026155886630117474718689690275032230744556827\
253280320103757297564861742796291101209776498822158`189.72260341246167*^-11*
   GaugeXi^3*u^14*Log[-9/u] - 3.093419343664297612955265316621381681150444622\
91179908267895726253554981754080323549263388573598254178305128726449518140680\
20221263411543638860903215204606543034918500331002780542267118790732351382949\
071`187.9787217316953*^-10*GaugeXi*u^15*Log[-9/u] - 
  5.8001612693705580242911224686650906521570836679596232800230448672541559078\
89006066548688535754967265843221163620928465137753791486889664432286419352850\
86372681904721881206302135167508477326231588430295`187.9787217316953*^-11*
   GaugeXi^2*u^15*Log[-9/u] - 2.416733862237732510121301028610454438398784861\
64984303334293536135589829495375252772862022323123636076800881817538686047406\
40797862040268467860080636878598861746030078383595922298646186555259649517928\
9`187.9787217316953*^-12*GaugeXi^3*u^15*Log[-9/u] + 
  3.8668921913663568899051295027518164235128112585817204015649374588560688240\
61508103574861691002523192738099002387982726345780758217886704397906958492235\
126894477603211027993835492692374265305220952225981`189.31039777130727*^-11*
   GaugeXi*u^16*Log[-9/u] + 7.25042285881191916857211781765965579408652110984\
07257529342577353551290451153276942028656706297309863839356294774676118983389\
2165853757074607554717294086292714550602067748844154879820174744728928542372`\
189.31039777130727*^-12*GaugeXi^2*u^16*Log[-9/u] + 
  3.0210095245049663202383824240248565808693837957669690637226073897313037687\
98053205917860696095721244326639845615611504957641217357723987810864811322058\
6928863106275086156201839786659173947697038689265`189.31039777130727*^-13*
   GaugeXi^3*u^16*Log[-9/u] - 4.549354349716881560894886389693365981823751763\
00318373608595046964633482368148250962281924461034788293263699887254658957578\
80864680786295522725073969440028620902616591427095052413492546747494817257701\
9`187.5105873696989*^-12*GaugeXi*u^17*Log[-9/u] - 
  8.5300394057191529266779119806750612159195345556309695051611571305868777944\
02779705542786083644402280498694372886024855454602662127647430410510951369270\
0053664192406108925803223275298525151552782358191`187.5105873696989*^-13*
   GaugeXi^2*u^17*Log[-9/u] - 3.554183085716313719449129991947942173299806064\
84623729381714880441119908100115821064282753485183428354112265536917702310608\
4442553186429337712896403862502236008016921205241800969804105214648032598258`\
187.5105873696989*^-14*GaugeXi^3*u^17*Log[-9/u] + 
  5.0548767322952229348868175104354685164299057105074497551988472148641078276\
64230258799560380884878371725572120743144494818613635474322745725743748607824\
8891528448130848273956881521230229773241551950902`188.08162394636759*^-13*
   GaugeXi*u^18*Log[-9/u] + 9.47789387305354300291278283206650346830607320720\
14682909978385278702021768704317352491757141591469469854477263933959277849005\
66514355148235769528639671667161584024534051366915285230668082482790990794`18\
8.08162394636759*^-14*GaugeXi^2*u^18*Log[-9/u] + 
  3.9491224471056429178803261800277097784608638363339451212490993866125842403\
62679889687156547566311227910603219330581636577041902714314645098237303599863\
194650660010222521402881368846111701034496246164208578560080230315`188.081623\
94636759*^-15*GaugeXi^3*u^18*Log[-9/u] - 5.3209431739650411481283747885861982\
52945610324775982808743238017828512462580081397155551920338493403933571770253\
76815580963083585531741748961147008431765956174896705841594084957273854231814\
3706023961`187.45912775229027*^-14*GaugeXi*u^19*Log[-9/u] - 
  9.9767684511844521527407027285991217242730193589549677663935712834284608673\
37652619666659850634675132375447069225815292143057817228720157793021506408095\
61167827931323452988909294888476684651944879493`187.45912775229027*^-15*
   GaugeXi^2*u^19*Log[-9/u] - 4.156986854660188396975292803582967385113758066\
23123656933065470142852536139068859152777493776444797182310294551075637172627\
40905119667324137589610033731715326163805143874537887287019861860497703312195\
3641601830222252`187.45912775229027*^-16*GaugeXi^3*u^19*Log[-9/u] + 
  5.3209533228974443880416055984395771076132019553179480261680953347090277319\
41579854259875048463067278676372328673734078546754866691227312694552074280252\
86347270512791139896617533167464348915021419643`186.3836328870314*^-15*
   GaugeXi*u^20*Log[-9/u] + 9.97678748043270822757801049707420707677475366622\
11525490651787525794269973904622267372657158682511475181981162632513972751653\
750460512113022851392754741190113221148338730615787468899565421566516183`186.\
3836328870314*^-16*GaugeXi^2*u^20*Log[-9/u] + 4.15699478351362842815750437378\
09196153228140275921468954438244802414279155793592611405273816117713114659158\
81776354748864652239602521338042618808031447549588050881180780442324477870815\
2258986048409534053721537232578`186.3836328870314*^-17*GaugeXi^3*u^20*
   Log[-9/u] - 5.067579426060615245712591431777396699949521686275172033219546\
66014217653964031341220193963097652782480740248369877813325268274486588786694\
95451203602099670744601984170385512744868025657853842555073`185.6509552570399\
*^-16*GaugeXi*u^21*Log[-9/u] - 9.50171142386365358571110893458261881240535316\
17659475622866499877665810118255876478786368080809896715138796569352089998487\
80146623539750530397100675393688264612872031947283639662754810847595479076`18\
5.6509552570399*^-17*GaugeXi^2*u^21*Log[-9/u] - 
  3.9590464266098556607129620560760911718355638174024781509527708282360754215\
93994853282765336700412363130783190389670416603658394426474896054332125281414\
036776922030013311368183192814504519831449615066990333544223247`185.650955257\
0399*^-18*GaugeXi^3*u^21*Log[-9/u] + 4.60689258406644746145154000504728246633\
23772105839150989062669457743845748594837204226124628194785149207556255313493\
68484500337504900202682474049720523174377421860217433969843853572917201216532\
749`184.84095187359105*^-17*GaugeXi*u^22*Log[-9/u] + 
  8.6379235951245889902216375094636546243732072698448408104492505233269710778\
61531975792398367786522215476416797871280065908438132821687880029638843225980\
95195766598790768869345722544921975228099891`184.84095187359105*^-18*
   GaugeXi^2*u^22*Log[-9/u] + 3.599134831301912079259015628943189426822169695\
76868367102052105138623794910897165658016598657771758978184033244636669412851\
58886757032833456828513441587299823608282948702889405106038415634504162106093\
567872340173`184.84095187359105*^-19*GaugeXi^3*u^22*Log[-9/u] - 
  4.0059945064658740620859646580547966161847126911666987324787091940368745286\
15012990194735769299506432581458925120424815314691054901297550159138040995065\
81358538811869584725265226481741540657324212`184.08031614064058*^-18*GaugeXi*
   u^23*Log[-9/u] - 7.5112396996235138664111837338527436553463362959375601233\
97579738819139741153149356615129567436574561090235484600796528715045727939932\
90654838382686574840047260272255471359872299653265388732482899413334549809343\
682`184.08031614064058*^-19*GaugeXi^2*u^23*Log[-9/u] - 
  3.1296832081764641110046598891053098563943067899739833847489915578413082254\
80478898589637319765239400454264785250331886964602386641638711061826594527395\
166863584467731130666134581888605786385345407092445479971556`184.080316140640\
58*^-20*GaugeXi^3*u^23*Log[-9/u] + 3.3383291533481224828786369801600600940235\
07816645360698603362236830736430747214165126531138139064738219303502222505885\
63448688474803490774150441728712097191745186568233298978494929245143168882344\
067936429191999779`183.6533149970983*^-19*GaugeXi*u^24*Log[-9/u] + 
  6.2593671625277296553974443378001126762940771562100513098813041940576308076\
51026559612245884010746384161194066667198535564662908902565452015320782413351\
822345222248154374355846779923346434416543864225721842319867`183.6533149970983\
*^-20*GaugeXi^2*u^24*Log[-9/u] + 2.608069651053220689748935140750046948455865\
48175418804578387674752401283652126106650510245167114432673383086111133272315\
19428787094022716730503260055632593105092700643226482694916347276810068932767\
60717434299944`183.6533149970983*^-21*GaugeXi^3*u^24*Log[-9/u] - 
  2.6706634818624556254257094901738065740999718162521999274977982861845922073\
58319334753592109333708875002677894293532124323153910063876039236759287079523\
228439146199253517170191184211803249168840699411685240963518`183.183213040906\
14*^-20*GaugeXi*u^25*Log[-9/u] - 5.007494028492104297673205294075887326437447\
15547287486405837178659611038879684875266298520500070414063002105180037273310\
59135813697675735689236632741060533233991236003446941084703971310921915763113\
96909826806596`183.18321304090614*^-21*GaugeXi^2*u^25*Log[-9/u] - 
  2.0864558452050434573638355391982863860156029814470311933576549110817126619\
98686980276243835416960058595842104916821972127463992237403155653718193030877\
52221808296816681028921186266547128841315679641537909450275`183.18321304090614\
*^-22*GaugeXi^3*u^25*Log[-9/u] + 2.054356585734180342297776494766681402723503\
53670781200908104041118814902979891795083059669903456724401253495427022756325\
45662393820000736604132028495665029936450404671865841329204620956162136397626\
27723488525927`182.20507810913958*^-21*GaugeXi*u^26*Log[-9/u] + 
  3.8519185982515881418083309276875276301065691313271475170269507709777794308\
72971157807368810689813582523503039256676681102311698841250138113274755342937\
19311308445087597484524922586642928040057455492698154098612`182.20507810913958\
*^-22*GaugeXi^2*u^26*Log[-9/u] + 1.604966082604828392420137886536469845877737\
13805297813209456282124074142953040464908640367112075565938479293302361528379\
26298745171875575471978147262238304637851878649895188538441110122001669060645\
529089754109`182.20507810913958*^-23*GaugeXi^3*u^26*Log[-9/u] - 
  1.5217456417381332505799483872980771784962085404297056717715838511251250737\
48564294440380346695471047477552258507223752811867357129892948159217152146377\
81573677192551809416180262267531898976192432331522403540957`181.3801139142154\
*^-22*GaugeXi*u^27*Log[-9/u] - 2.85327307825899984483740322618389470968039101\
33056981345717197208596095132785580520757131500540082140204104847010445365222\
51294618549277798532160274458404506447360346426553379917516223105803608106216\
0450663929`181.3801139142154*^-23*GaugeXi^2*u^27*Log[-9/u] - 
  1.1888637826079166020155846775766227957001629222107075560715498836915039638\
66065855031547145855836755841837701958768556884271372757728865749388400114357\
668544353066811011063908298965092960751503377590018777664`181.3801139142154*^\
-24*GaugeXi^3*u^27*Log[-9/u] + 1.08696118076858712236799324703453205560479922\
01144169210565804724520125711330072596965459537254207667385057388052985808554\
22369575149832376829699297159695963037369809813431525846924059865693691467407\
1253584346`180.74749500581626*^-23*GaugeXi*u^28*Log[-9/u] + 
  2.0380522139411008544399873381897476042589985377145317269810883858475235708\
74388611931023663235163937634698260259934839103916942953405935706555686182174\
429930695068393400184110962982612248175671501388360047065`180.74749500581626*^\
-24*GaugeXi^2*u^28*Log[-9/u] + 8.49188422475458689349994724245728168441249390\
71438821957545349410313482119766192163792652634798497401445760844163951629329\
87262305858065443982025759060124711229451639167433795679094217700731964589118\
1668627`180.74749500581626*^-26*GaugeXi^3*u^28*Log[-9/u] - 
  7.4962840332264351314424217986378262439506112907656290558277195398357825739\
16419202672691278205162987251654789347365238376617229275212679368146760841608\
14607878085636237007538407489096661613689615712980903945`180.1676665418519*^-\
25*GaugeXi*u^29*Log[-9/u] - 1.40555325622995658714545408724459242074073961701\
85554479676974137192092326093286005011296146634680601096852730026309821956157\
30489102377381527517657801527389771410567944389134514042056240525668029461839\
1949`180.1676665418519*^-25*GaugeXi^2*u^29*Log[-9/u] - 
  5.8564719009581524464393920301858017530864150709106476998654058904967051358\
72202502088040061097783583790355304177629092481732210371259905756364656907506\
364124047544033101621393808508567668856950122757663312`180.1676665418519*^-27*
   GaugeXi^3*u^29*Log[-9/u] + 4.997522698126234850136690196259591633364865957\
16926831776661500546333988165663239877258563745706927061141171163403516744461\
17819760176624099175670550341323706489717421093132556911574956605192146228605\
553419`178.8116524849499*^-26*GaugeXi*u^30*Log[-9/u] + 
  9.3703550589866903440062941179867343125591236696923780958124031352437622781\
06185747698598070232004882396396959313815938958647091205033117018595438228188\
998194966822016454962354420920304363473527417863541266`178.8116524849499*^-27*
   GaugeXi^2*u^30*Log[-9/u] + 3.904314607911120976669289215827805963566301529\
03849087325516797301823428254424406154108252926333536766516539971408997456610\
29546687637987577480992617454159145695091735229009810087167934847806364241098\
0886`178.8116524849499*^-28*GaugeXi^3*u^30*Log[-9/u] - 
  3.2242081953422842353059535665656636787508140895690491127144189214514509448\
46973460602998729107881447419289873764686669919168987014379957306770385141085\
042922395594941316523498179638228786279477343170470967`178.91019371839585*^-27\
*GaugeXi*u^31*Log[-9/u] - 6.0453903662667829411986629373106193976577764179419\
67086339535477721470521588075238630622617077277713911168513308787506098441850\
65196241995019447213953445547949174051496848155908682167897427402001844463306`\
178.91019371839585*^-28*GaugeXi^2*u^31*Log[-9/u] - 
  2.5189126526111595588327762238794247490240735074758196193081397823839460506\
61698016096092757115532380796320213878661460874350771104984341645914363391472\
6897831215585479035339829528423662392808416743519304`178.91019371839585*^-29*
   GaugeXi^3*u^31*Log[-9/u] + 2.015130123027295734684676187151359772747262007\
92879235007165987485602963949229721633696743001906843949360608898624150154829\
11305727518425537428878731877655682440614385105889134766452153620323296417101\
0779`178.1101927742932*^-28*GaugeXi*u^32*Log[-9/u] + 
  3.7783689806761795025337678509087995739011162648664856563843622653550555740\
48057280631813931285753324050511416849202815403045869823909704788267914762227\
0604404576151972073542127687097788038106180782064521`178.1101927742932*^-29*
   GaugeXi^2*u^32*Log[-9/u] + 1.574320408615074792722403271211999822458798443\
69436902349348427723127315585335720026325580470239721835437975702050117308460\
24457599623769951116311509279418501906729988363975886536290745015877575325860\
22`178.1101927742932*^-30*GaugeXi^3*u^32*Log[-9/u] - 
  1.2212909839372604718144871461668301572795537023653701075055963026245248721\
05313101858796389201448307225382453289634950286482659040687289195302173607995\
4984479499810536996786527477762888165673683592875088`176.51900189088624*^-29*
   GaugeXi*u^33*Log[-9/u] - 2.28992059488236338465216339906280654489916319193\
50689515729930674209841351974620659852432297527155760475920999180655317871549\
85701288667241191575514991559589906214475686897473902080541531063815673664079`\
176.51900189088624*^-30*GaugeXi^2*u^33*Log[-9/u] - 
  9.5413358120098474360506808294283606037465132997294539648874711142541005633\
22758608271846790636314900198300416325273049113145773755369446838298231312464\
8316246092269820287394745920022563794325653069336`176.51900189088624*^-32*
   GaugeXi^3*u^33*Log[-9/u] + 7.184064612231985028158707997102405536161370443\
45773561868278399845876733944563750064897450361515272954017300320401337320819\
61348995547931604329260006951011570558730433205355037876067990730412544327327\
3`176.74533017346815*^-31*GaugeXi*u^34*Log[-9/u] + 
  1.3470121147934971927797577494567010380302569581483254285030219997110188761\
46057031371682719427841136788782438100752507476536775293666523717581173625130\
33146694797619562260040696017627482619523520613739`176.74533017346815*^-31*
   GaugeXi^2*u^34*Log[-9/u] + 5.612550478306238303248990622736254325126070658\
95135595209592499879591198394190429738201133094933806995326015875313544781890\
3230390277182156588223438043047778949900815094168362334067811775813480025573`\
176.74533017346815*^-33*GaugeXi^3*u^34*Log[-9/u] - 
  4.1051797786572300715066452644628515397693197038623110218867622463688175983\
39431972222152281751730394689253408982204823612936755895942277842888434709847\
0641044512843670483940406452154264045103721032036`176.02505797266673*^-32*
   GaugeXi*u^35*Log[-9/u] - 7.69721208498230638407495987086784663706747444474\
18331660376792119415329968864349479165355282844944900423501418416340442742564\
17304891770955415815080963245195846158188215738826209778924508456947693507`17\
6.02505797266673*^-33*GaugeXi^2*u^35*Log[-9/u] - 
  3.2071717020759609933645666128616027654447810186424304858490330049756387487\
02681228298556470118539370850979225767347518447606840543704904564756589617068\
01883160256591175655784425407455187852372820563`176.02505797266673*^-34*
   GaugeXi^3*u^35*Log[-9/u] + 2.280655432653725848770028514496438896448818730\
44752337241630441190119445267244132595513094850498918136165196729405745250154\
3148183197169129322437496190791331954503156140243366603138760246133047477633`\
173.79128257878457*^-33*GaugeXi*u^36*Log[-9/u] + 
  4.2762289362257359664438034646808229308415351195891063232805707723147395987\
60827486165870528446854715053097438676357723440393402843494692117479570305357\
73374741469341776295631238088517546149946402056`173.79128257878457*^-34*
   GaugeXi^2*u^36*Log[-9/u] + 1.781762056760723319351584776950342887850639633\
16212763470023782179780816615034478590244605351952279793879059944848238476683\
05845181227883822831542938990557280894555907345651301587021564422914433419`17\
3.79128257878457*^-35*GaugeXi^3*u^36*Log[-9/u] - 
  1.2327867203713047315092355426153030782363815976808281064806729095942391060\
19782460650984210236518195895445527688544357341651087731730095413731640806243\
72508830375866007641443528704712896765887151292`174.55647680439847*^-34*
   GaugeXi*u^37*Log[-9/u] - 2.31147510069619637157981664240369327169321549565\
15526996512617054891983237870921137205953941934716173039603644160206700155957\
894969939289007468265117069845405695474876432770661632133668143603840867`174.\
55647680439847*^-35*GaugeXi^2*u^37*Log[-9/u] - 9.6311462529008182149159026766\
82055298721731231881469581880257106204993015779550473835814142472798405433168\
18506675279173164912290414137041977844379877910225237311453184698777568005569\
505983493369`174.55647680439847*^-37*GaugeXi^3*u^37*Log[-9/u] + 
  6.4883511598961812391269256714345564548550485585790506665027457131533891689\
00926501646986370281204560253301154164102035198606527351216017662714322871211\
78223062781992501259850532001821553964962933`173.91740312368566*^-36*GaugeXi*
   u^38*Log[-9/u] + 1.2165658424805339823362985633939793352853216047335719999\
69264821216260469168923719058809944427725855047493966405769131599738723878353\
003311758935538352209168242716235939862219747503415413684305499`173.917403123\
68566*^-36*GaugeXi^2*u^38*Log[-9/u] + 5.0690243436688915930679106808082472303\
55506686389883333205270088401085288203848829411708101782191062697891526690704\
71499891134949313751379899556474313420486767798431641609258228126423089035127\
29`173.91740312368566*^-38*GaugeXi^3*u^38*Log[-9/u] - 
  3.3273595691896337041742403375201000013913577337506488170389907515562654794\
24757955853978435659606482387228245863689342404257264316414351759805024602357\
61239292051106232222228440669804843446884913`172.61825624591813*^-37*GaugeXi*
   u^39*Log[-9/u] - 6.2387991922305631953267006328501875026087957507824665319\
48107659167997773921421167226209566861762154476052960994417517007982370593276\
9095496344211294205232367259582418541667832625588408146290922`172.61825624591\
813*^-38*GaugeXi^2*u^39*Log[-9/u] - 2.599499663429401331386125263687578126086\
99822949269438831171152465333240580059215301092065285906756436502206708100729\
8753325987747198712312347675470591884681969149267439236159692732850339428788`\
172.61825624591813*^-39*GaugeXi^3*u^39*Log[-9/u] + 
  1.6636797845978430679862026029561575068313325876746467837404295106988158827\
86398402576767625426601713039997959504933412546961342166642043606685265519561\
5705471739961268682566485204058163848709151`172.3394586499944*^-38*GaugeXi*
   u^40*Log[-9/u] + 3.1193995961209557524741298805427953253087486018899627195\
13305332560279780224497004831439297674878211949996174071750148525552516562453\
831762534872849177944775951242737877981215975760905721632966`172.3394586499944\
*^-39*GaugeXi^2*u^40*Log[-9/u] + 1.299749831717064896864220783559498052211978\
58412081779979721055523344990842687375201309970736453258831249840586322922855\
23135485676890965677228636871574769899796844741158255066565670440506804`172.3\
394586499944*^-40*GaugeXi^3*u^40*Log[-9/u] - 8.115511144387103297247530829532\
73785316663145402101449439461745443491441133369812147149672792683389738141403\
80072086986311107179066315974150080103841607449879554459742528263496533376217\
9848371`171.789800664161*^-40*GaugeXi*u^41*Log[-9/u] - 
  1.5216583395725818682339120305373883474687433976289402176989907727065464521\
25068397775905636486281355759015132126351630993333259607493424515314001947030\
1396852416461201724049405600008040872157`171.789800664161*^-40*GaugeXi^2*u^41*
   Log[-9/u] - 6.340243081552424450974633460572451447786430823453917573745794\
88627727688385445165739960681869283898232922971719313179580555524836455593548\
0475008112625582021840192167385020585666670017030066`171.789800664161*^-42*
   GaugeXi^3*u^41*Log[-9/u] + 3.864529116376568478305492284792655369182515396\
68789446029298516118310857164207426495726232549175509157906117754878041476326\
5678682852948668460697870728557050428110507894577882132865065065269`170.69717\
865528116*^-41*GaugeXi*u^42*Log[-9/u] + 7.24599209320606589682279803398622881\
72172163687898021130493471772183285718288892467948668602970407967107397079039\
63277681123147530349278753363808507616044469552707202302333528999121996997379`\
170.69717865528116*^-42*GaugeXi^2*u^42*Log[-9/u] + 
  3.0191633721691941236761658474942620071738401536624175471038946571743035715\
95370519497861191790433665296141544959984699033801311470978866147234920211506\
68519564696133429263897041630083208224`170.69717865528116*^-43*GaugeXi^3*u^42*
   Log[-9/u] - 1.797455402966254497904437493317939199632692751396757542131914\
62469752708637999664980722656950954852486895585609635746560104795767390276624\
5436809103148301708720005562068993832534187407321452`170.0852191561121*^-42*
   GaugeXi*u^43*Log[-9/u] - 3.37022888056172718357082029997113599931129890886\
89203914973399213078632869624937183885498178304034841292922301806702480019649\
2063856768671019401706840306570385001042887936343600160138872772`170.08521915\
61121*^-43*GaugeXi^2*u^43*Log[-9/u] - 1.4042620335673863264878417916546399997\
13041212028716829790558300544943036234372382661895757429334785053871762575279\
2700008187169327365361292475071118346107099375043453664014316673339119699`170\
.0852191561121*^-44*GaugeXi^3*u^43*Log[-9/u] + 8.1702518316657220223870291195\
64537493074368763024515524796896583632073081933302459090220980808491431105395\
44849125289467599751407380538437062021230927905810868491053641694750286748806\
78204`169.6436903940946*^-44*GaugeXi*u^44*Log[-9/u] + 
  1.5319222184373228791975679599183507799514441430670966608994181094310137028\
62494211079416433901592143332261646592109917751749533888838509569491289807989\
8233953784207255781776567876540127164`169.6436903940946*^-44*GaugeXi^2*u^44*
   Log[-9/u] + 6.383009243488845329989866499659794916464350596112902753747575\
45596255709526039254616423514125663393055109019413379132396562305787016045653\
954704086662426414741008635657574023661522505298`169.6436903940946*^-46*
   GaugeXi^3*u^44*Log[-9/u] - 3.631223036296082865526264369287530854339788517\
37315424670104759646428398757169997292153462406470284814202539384633277261122\
2627893746249938558112142399875396981853931278981332685206785293`168.68438973\
828188*^-45*GaugeXi*u^45*Log[-9/u] - 6.80854319305515537286174569241412035188\
71034700746642125644642433705324766969374492278774201213178402662976134618739\
4864604242730077421863479646026699976636934097612114808999878476272242`168.68\
438973828188*^-46*GaugeXi^2*u^45*Log[-9/u] - 2.836892997106314738692394038505\
88347995295977919777675523519343473772186529039060384494892505054910011095733\
8942447478602517678041989257764498525111249902653892073383811704166160317801`\
168.68438973828188*^-47*GaugeXi^3*u^45*Log[-9/u] + 
  1.5787926244766026396053386833938450022917105052409928155009830620774728342\
19871725423201713200797371386789947823332687966159925044346067895134980159605\
80684260315009659093492683648866985`166.73349846512642*^-46*GaugeXi*u^46*
   Log[-9/u] + 2.960236170893629949260010031363459379296957197326861529064343\
24139526156416225948516850321225149507135023115216874878993654985945814887730\
3378087799260887829880906431108002987818416256`166.73349846512642*^-47*
   GaugeXi^2*u^46*Log[-9/u] + 1.233431737872345812191670846401441408040398832\
21952563711014301724802565173427478548687633843812294639592964673697866247356\
2441440895365543074203249692036595783711012961667911591006773`166.73349846512\
642*^-48*GaugeXi^3*u^46*Log[-9/u] - 6.718266487134574789778512993644773044840\
90098870462181337255830885317166377929225948062645422830621131066165229848545\
2687586359770806307620604302459648651079537355906751590807110605955`167.47955\
182554043*^-48*GaugeXi*u^47*Log[-9/u] - 1.25967496633773277308347118630839494\
59076689353821165900073546829099696869586172986526174601678074146207490598059\
66022378922442457026182678863306711184122077413254232515923276333238616`167.4\
7955182554043*^-48*GaugeXi^2*u^47*Log[-9/u] - 5.24864569307388655451446327628\
49789412819538974254857916973111787915403623275720777192394173658642275864544\
158581917599121768435709424278285971112966005086558885593021496803180551609`1\
67.47955182554043*^-50*GaugeXi^3*u^47*Log[-9/u] + 
  2.7992777029727593858054193059625177254619899749962460664243533206241251673\
26710387864042497367161797506406486743882585264706080313893952994141004498622\
77674509812572488380903561745437`166.4237038919673*^-49*GaugeXi*u^48*
   Log[-9/u] + 5.248645693073923848385161198679720735241231203117961374545662\
47617023468873758197724507968256342837032451216264477984737132390058855116186\
4014383434917706397058985734157141941782727`166.4237038919673*^-50*GaugeXi^2*
   u^48*Log[-9/u] + 2.1869357054474682701604838327832169730171796679658172393\
94026031737597786973992490518783201068095154301880067768658269738051625245229\
650776672659764549044332107910722565475809076137`166.4237038919673*^-51*
   GaugeXi^3*u^48*Log[-9/u] - 1.142562327743987481974532823918822668238556703\
33914539667370625847283414464056314057317002779041315737546471532801608513761\
03247014651491443206573070098079494191453496948838647393763`165.3311213396997\
*^-50*GaugeXi*u^49*Log[-9/u] - 2.14230436451997652870224904484779250294729381\
87608976187631992346365640212010558885746938021070246700789963412400301596330\
19358815247154645601232450643389905160897530677907246386331`165.3311213396997\
*^-51*GaugeXi^2*u^49*Log[-9/u] - 8.926268185499902202926037686865802095613724\
24483707341151333014431901675500439953572789084211260279199581808850012566513\
75806617301964776900051352110141246048370730444912801932764`165.3311213396997\
*^-53*GaugeXi^3*u^49*Log[-9/u] + 4.570249310975958046291752612114962355992981\
05677263069316521443196016799655626832273367935256520400751286462932002909428\
304473978928562711560475649624433606786334089418252030221793`165.296863465187\
39*^-52*GaugeXi*u^50*Log[-9/u] + 8.569217458079921336797036147715554417486839\
48144868254968477705992531499354300310512564878605975751408662117997505455178\
07088871049105508417589184304581301272437641765922255666586`165.29686346518739\
*^-53*GaugeXi^2*u^50*Log[-9/u] + 3.570507274199967223665431728214814340619516\
45060361772903532377496888124730958462713568699419156563086942549165627272990\
8628702960379396184066216012690887553018235073580093986108`165.29686346518739\
*^-54*GaugeXi^3*u^50*Log[-9/u], 0.2068865740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
07407407407407407407407407407407407407407407407407407407407407407407407407407\
407407407407414`191.22663290564086 - 0.09179687500000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000012`191.2266262822845*GaugeXi + 
  0.0027739526027482309650592565105779282092269538968218872051909513330468166\
37474993173174774213908135114812466258106740697815400588382773376656757008231\
79010721225208352056435464769335150881140582189990969691491906`191.2266280034\
339*GaugeXi^3 + 0.06365740740740740740740740740740740740740740740740740740740\
74074074074074074074074074074074074074074074074074074074074074074074074074074\
0740740740740740740740740740740740740740740740740740740740740740740740740741`\
193.15122248667637*u + 0.1616753472222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
222221`193.15145016163027*GaugeXi*u + 0.0798611111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
111111111111111111111`193.15147605632677*GaugeXi^2*u - 
  0.0030381944444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444445`193.1514267992\
461*GaugeXi^3*u - 0.074870971581427370814026180275643358082894926669491149670\
49367260164778712702633151468682215641617827837943320148703154323159287694312\
99788303015551514158963225411515723431761796815747082084662579123766755661901`\
191.9018959261663*u^2 - 0.119266675638243611502019725370763946523815198389283\
94758083524339499127120836762526046176744561547071125841328792588506436317141\
88099825250412611972683112024052420490166587472967352709266643455759973473923\
7462703`191.90189118677833*GaugeXi*u^2 - 0.0612964489193328091748323722994304\
97247178356710169448060797318913495353077770368347607340507824632626611101113\
51310835490826684100230322271311318762423410584066728400609314211783506711372\
189802130367694723405009`191.90190542219963*GaugeXi^2*u^2 - 
  0.0022284978716388670489513488458096040519657648629237270025332216213956397\
11573765347816972521159359692775462546396379514787844451708429300946379716151\
00975441002780350025388092157646112973841241755431987280141875`191.9019001593\
8398*GaugeXi^3*u^2 + 0.025544220705036576727758842979499477576874502953594182\
74472016246599773378149973495928368239113649530322320701645426214832228027215\
72741641679025306124736619070557072803145220111097106630933923362540928773646\
9641`191.57546251544738*u^3 + 0.059698670213194076370180066782134164478395292\
88707391862183509097920099533578722593109124465945482446830764358818499190783\
21548054888424549299976703669242187137316085350248500249779168647835347239930\
7975024690261`191.57546178267245*GaugeXi*u^3 + 0.0267957058923552142960029255\
68749198664645206275784445774560464775406647087829810505814930814180371081114\
98771616514310570844973995063426980959238286886144923344277554701678180690685\
49509418340066717610807502824`191.57546566467295*GaugeXi^2*u^3 + 
  0.0019369877883817416107559518026759354038938246099135151445847381585088846\
43748738675053674243457789810135621058818266422271459754253772998553451808819\
81024214055668629251115877556213404545248039499678291197227687`191.5754304931\
5615*GaugeXi^3*u^3 - 0.006646070654078157877895227457528567461004190974653085\
11892787644467998508928523337577717253269817210864450154081392018941045613887\
66168420007865441003117479178988738369363374367589080461636551401438854626504\
4816`191.58865885817102*u^4 - 0.027752833791653830024046892332254683889641576\
69593867627578392805214860682805847590988705473600037752573242324689544433459\
08572594584929562004013997731764542100486661737042916107448151685326601543061\
2932085542721`191.58867858757785*GaugeXi*u^4 - 0.0100658659695955637729579632\
49961190457135096131534220407054799392116306975597720203990274951771349675384\
44394706493582553309926340894147372790160758037646419428347244510287733127332\
123319496025027198561138569089`191.58867944870343*GaugeXi^2*u^4 - 
  0.0007382941134657222851850403703893929443508571211133720729226143042960618\
93937005552115913440269342994082440029065011964330403547904448413663623192903\
36108559149198459782756679730277562243428424403060062996177868`191.5886591863\
0764*GaugeXi^3*u^4 + 0.003167020406093374761314153690250430055389542798492391\
16165771985715518513433632989354886656607285829178289673423992638115043545918\
02604957148995006522628799297010041877136705793491135788536962945578835214882\
3002`191.59824319949314*u^5 + 0.011735440387500716514271981683180335401560508\
52644011771123542528007697757711867316223487750901103385430456175574928368553\
15209882112012072320600461469234466843187859853973165987025319445326134402754\
0512284099463`191.59826565347288*GaugeXi*u^5 + 0.0036757943338908493326079897\
70821992887045651854302341015690447274818316584062653391919701644594052109132\
91888792289257755837630059080171974964275693078375466047503959963671674759963\
28388209976301883216483650164`191.59826898031176*GaugeXi^2*u^5 + 
  0.0002214855214165383096908940888856438376888206049763983217108097755424027\
14486873157231564601535001662690818261631789006549347360883136310580217269052\
91875057316785208516957796389604682328297573653401097559346133`191.5982611459\
6393*GaugeXi^3*u^5 - 0.002057404386986441479897526494025489784385811589648515\
93447301171181567258216742681437820075382541297408491488943087309324790337154\
63017980445653063107043060088537660739159975887663448088198248682156613550820\
4827`190.89490301350133*u^6 - 0.004185672936360738913597940404317771827118069\
04862580478914467575397044155688309582882349143926470963010843301088885122678\
76019472800887865366143599079139520846073104311862155873870771916300624940313\
0190095506364`190.8949064308751*GaugeXi*u^6 - 0.00127346289058670237388714422\
87344478372830197369075777568975662751625266752988793784553306327690172580006\
46333861154621399725418384074075309908276385810406259711133003705159450895332\
80981691421895337952637768157`190.89490683827324*GaugeXi^2*u^6 - 
  0.0000648151806575057515900244706691900602913170785613044826519267406903671\
24612190771012879487850528261662785601723321492123470951222603071005658052600\
3744477480350819040248534006754284907233954358912800155630743`190.89475056152\
455*GaugeXi^3*u^6 + 0.0009479560258507018358395724728404263778848982597959244\
35661518286593587068500662076540551422909876521957228647202555443015733077322\
43649369853807648815825236044987982903041992271775563374209982454479661467217\
302`191.5954642998309*u^7 + 0.00122484630617176125252696270422443028654569704\
99201560529874934928873953973333115870393100026619949326137397259559865946339\
99066401829860330483940073303864529773764712068730601674504838680870291458004\
66175688139`191.59547908109545*GaugeXi*u^7 + 0.000393599079019713767205845688\
12067342304178014414678673245755001892447375978296082618649048803896853406325\
69640671758354425917642995232003576295539470888284815237890533303010377248958\
2017143496592783052539284995`191.59548969519636*GaugeXi^2*u^7 + 
  0.0000190021856903265635162515056821617309823140590435349079053782139292506\
34002889570448544112271091664310553215032088311422640753340914068406557708618\
40089728572251190339656764814930132468494223669573709754391725`191.5954835976\
517*GaugeXi^3*u^7 - 0.0002559825764440635256286643075477421454806085830848749\
74937159672360230759632865942773010074488547973535061683151676043711518463789\
44772558736346391985683407491140491316726633811818690974227074861634614259884\
689`190.95176582859403*u^8 - 0.0003022260034152885851000126021897765895417807\
67597211103386147347043308283864054047965801512495327380480798763562539487034\
61028560736448405562173711462255803448459279629173715164484741908515929062554\
612084753037`190.9517544499047*GaugeXi*u^8 - 0.000105846011587352374361158303\
05477666161485918277433613271842480048646247495778278013219186306682921332816\
23291310914100326579632876302073814532193142812275585018891549756908765032314\
404011905369720907528997125`190.95178270862505*GaugeXi^2*u^8 - 
  5.1937750608313411689308418915474915526460130451010483143626906549614301801\
57763030057270630884582410245058314825579577394312076854860056881093691323256\
52886671513394669603998799393683373228502684149118962977`190.95177974283072*^\
-6*GaugeXi^3*u^8 + 0.00001468162905536213733298651618572798845958632703451533\
26119629856049949751425655814653887862203640831248716007934882351904934942473\
50730990516916247099165416855696553780364850008486628930469034639723429195553\
94`190.78372890657897*u^9 + 0.00006925346872736067672925000748881248944890788\
64805273973565449243465857209398320675753419234036444534819958630417451473575\
13229616112235313094179177088644490539522691923701911786876067548465487998188\
78634221298`190.78372890657897*GaugeXi*u^9 + 0.000025206656555428981026561678\
44204443012323616544206917625236843545852878107176725626278706151545612943089\
72090635193108334016770373556065698381280408476824674495726339900669994209071\
9182921914473707699505757481`190.78372890657897*GaugeXi^2*u^9 + 
  1.2647400332788491123608162582954389203416307452147719086744188177906153513\
82978457453124731016515792844307041559895953559682759069217900752700318387202\
32291432522454435842413289579688148675158821329782443112`190.78372890657897*^\
-6*GaugeXi^3*u^9 + 0.00001997846251185980286050105961605484600070003318042377\
44128213164096609444073520947609355606153984292382551732467167906833290530024\
93647100416666955892891494132602833165220809543784789704354383333009249199093\
05`192.60973880695573*u^10 - 0.0000170576222577690933391708019440814637797078\
28359159215206983590925693028865803298999598484462937350867437827690318436454\
38881932780952425198814489627004969057037332869589898018371966977251356857669\
188179602661`192.60973880695573*GaugeXi*u^10 - 5.5972085336288072047206265487\
36177013096166054246511775319426033838693979544155921100945938685522305644557\
35129252062079842480790406261649762923252774125621450027305443574619477480292\
564800985793208686953839`192.60973880695573*^-6*GaugeXi^2*u^10 - 
  2.7606771053136315331824891231861424961832609310839432671760349998681289539\
17298528757081319542524260373855266263008683952236963014241815706984446072059\
2392217711150587275342975851086376678079528689569034706`192.60973880695573*^-7\
*GaugeXi^3*u^10 - 9.429710160456350834409544282259702004314902403744721421615\
93879641590426653329677735342334372679575682110402598208446873818186497992287\
658798527249611669907731100441929102288158717904989756610788773738663408`192.\
1821070888535*^-6*u^11 + 4.65268829512770103685653169494291676867227638904815\
30687415994231284856666749071377188841919820359881542807999325727938959957479\
34584082288395742935943375899702726194890952236887960315241415989738399465626\
14`192.1821070888535*^-6*GaugeXi*u^11 + 1.23028593106596139816557560579767998\
94556471652756985087353371334898937157606799562213395805798865330920614905522\
26194566549448097466763799413854159096093569703952302311637731287105844959842\
10276185794683632`192.1821070888535*^-6*GaugeXi^2*u^11 + 
  5.6150829798220506816647057225969916341300662072773461601295946155077662536\
56248317754742485601177105387627191435278753287820120268079935983548191047373\
289979073001403721286567485140798917685641555932667619`192.1821070888535*^-8*
   GaugeXi^3*u^11 + 1.7729856945721447412719442280711163397467424427436027022\
47946750032894581428588791570970311766828753598719904611678438934397808496464\
87934025321869310430044197157466770865316597603293390534640905900483421807`19\
1.53559842869524*^-6*u^12 - 1.20850397303790434964965206886444081877540311169\
62777109318502346603751454830994541470476272983564199891548891626628797950116\
28019023366420890711823616029584917630149600879823154222788541019999460400095\
11833`191.53559842869524*^-6*GaugeXi*u^12 - 2.7092936802193682333054894455633\
16800966753741564928854310288082068821747343407653887749170900054120025246554\
65489416480457112594103409174016440227804506507892987857743771051472934573060\
24596788586164812327`191.53559842869524*^-7*GaugeXi^2*u^12 - 
  1.1105227572096843365596535591312015807383322022682037369995340536609836404\
37686019114510417611898761374242385533322575411333557654009952350557830568407\
578260656168497118899266858217513360746570062006137955`191.53559842869524*^-8*
   GaugeXi^3*u^12 + 1.6605834269243402836025624627806228021868039649324437480\
32508067119238815695744707098949603371855471613137464145816629144553834091806\
3646529442797646386939211839877109854185327981006835326777336364257067731`190\
.6471128610793*^-7*u^13 + 2.5074632436704079585608266853222771514383718868019\
24948130323166866853846441273852411142885770209164784460219512961947088115073\
68526954482451018940313718975620529410417510477259541581591766484798735668944\
28`190.6471128610793*^-7*GaugeXi*u^13 + 5.60809834800233976837082026142876787\
91721927317755854636134148191835046430505070001881088457495942408994094169360\
33972950795750730090692071002538134319837520897842380177783775512531981098594\
914768054438473`190.6471128610793*^-8*GaugeXi^2*u^13 + 
  2.1515455417489242268355016368631735397683940110585418059028789052214302004\
90790591116253973735849532988440337201497108529287848535655620131280458747898\
03736794110175049281710673338047467407228145175912315`190.6471128610793*^-9*
   GaugeXi^3*u^13 - 1.9704171360636489744219048604350876649304190289022225608\
71620129547495328314687373677619669210946692968389105799374393569767955194176\
6315191318511319224733931717549312072685193283715834143650879097187915053`189\
.72260341246167*^-7*u^14 - 3.389166784780536087873663997504992367236799498499\
98696919215967326071764640113492342881248411946898130598387413793469200196743\
97421536998597949505248309984399483161889020014630698960186204203487937554564\
25`189.72260341246167*^-8*GaugeXi*u^14 - 9.7978431310511756725015599787400030\
31115124855398096524149009227814953756381854224088902007178992534039857440187\
95111649172650123091836025542253069922494591848297320230140614528588743190920\
42935828585117`189.72260341246167*^-9*GaugeXi^2*u^14 - 
  3.8969598087876910077966985082045878708534030721970312312769958415581279490\
37448059646845024386516330919334966572071253098253649518353739527119600617781\
4031890604839663497699517980894614788478097724722267`189.72260341246167*^-10*
   GaugeXi^3*u^14 + 4.7132767676378145761664738942972818437192004160311505089\
72734451303577452196741147969038189544699198671377326979928754069402018900413\
702481826348263594897285218558329792119126392599710105470918077807141086`187.\
9787217316953*^-8*u^15 + 1.10462274754621442363721104822771602839252618205218\
00813448747083631346934380524907697601329938071162222026493247095838458638366\
0925408914034475727629062823955400452114676417356111253634080375257503454969`\
187.9787217316953*^-9*GaugeXi*u^15 + 1.24811312716492419935333430491771571525\
51521816624205970326088238801369563770991111412821583366296492656767667781041\
86995422360355686990419614959898954582693683030172376228321587700233642322919\
65353099457`187.9787217316953*^-9*GaugeXi^2*u^15 + 
  6.0675949701235365428269923461876954523667571831840428942752481887153381917\
07955411698007079898381618632163406281091576291274739311592026385735312629675\
223134806489703817120204087772744132883676225897906`187.9787217316953*^-11*
   GaugeXi^3*u^15 + 2.6893021170640721209824790771539485206874171586958860909\
99516020154749667398798785530003543464610778634920298639154535593277283392828\
27372086237253210903990640401023753604723071880973087463725513893673544`189.3\
1039777130727*^-9*u^16 + 4.62123268593106668003620959807591265261557026587351\
99545418754278056884529926700660626377052255031796398653847809566825382995410\
158784192831907771371874544333584961087947141892340225935462071508259181395`1\
89.31039777130727*^-10*GaugeXi*u^16 - 8.3548633392543727747257150097565094181\
33948394971342032165649059955317990332303817779800548891137806668555236757505\
02893696991178206189271167111389198536889090779509863122015989184679168506307\
1303177369`189.31039777130727*^-11*GaugeXi^2*u^16 - 
  7.2702815703541375834978027402912839638695202625753377465554504697794498990\
36524993579509551636105634425601623626624827165425044249033323285603573011678\
35704614469932690080838824274992027813132893062464`189.31039777130727*^-12*
   GaugeXi^3*u^16 - 5.2400000169554290119302692536080555032871785813167012089\
26331008715920089914115923878365933576865121753496949481711392004620270866421\
1102274797642201721656442161358761149917584903066735060781593471842067`187.51\
05873696989*^-9*u^17 + 4.2426176016188510693465636880864021302259858610520974\
22211442568794267605809652262116395871552835411345269757533723691417915138901\
733245229474058226061467047909175472374185124570315348449223621517438132`187.\
5105873696989*^-11*GaugeXi*u^17 + 1.04298593082084190804239475499102636888477\
97463853932885656703660845670635148835136958747260366641273045999230181871386\
73255231082932012504105801304545715684323080610777890452856929309416208287695\
0972`187.5105873696989*^-12*GaugeXi^2*u^17 + 5.772698060579431687628321434480\
54588534384449423574505479046944925105430110340310384583807335447002526417515\
72333631547696433388216743999450452106182514617983301206658737311318592547862\
875106482643931`187.5105873696989*^-13*GaugeXi^3*u^17 + 
  1.5324346604543287718032716015180789678257132107025519413437994460068271779\
98770647511844486865657519267988741297350846550527379165790628016405536885101\
28526344244569737616172874641305685728734954791054684`188.08162394636759*^-9*
   u^18 - 7.79219141135674007712109070571898909784295628831770379910156563457\
43112598608606134872586863208976743914204331305230457002349087189402335769959\
37598664638165287830929409413213683382132443531602099658785`188.08162394636759\
*^-11*GaugeXi*u^18 - 3.117221515570738785508015083917347943453890391193848408\
62593823095411964667633083144676301820614039077510782093961836966086247573443\
723407802423748853536362475246647112332877836468868793998933095420998`188.081\
62394636759*^-12*GaugeXi^2*u^18 - 4.27991880023395779480179780516773762665070\
66894556120631621334777354943397242242062263741156031268838973776208245764507\
02264957610160185218720419253101609669647295409375825262085870357565897667449\
879`188.08162394636759*^-14*GaugeXi^3*u^18 - 5.512988546461221387903942118913\
61582645797537596786032075765493338202854238273823030397940426223195758303087\
65391266661893488492825941812365107335010169688816698743422714773773045441058\
0133738239600292`187.45912775229027*^-11*u^19 + 
  2.2985532041532332749765316181265818857845690001433432869251194978189919759\
25767047332969383664663826114404012353238049250208992312773829208578258118481\
056438436399579092952390108978755196651835300436969`187.45912775229027*^-11*
   GaugeXi*u^19 + 1.796900475891768704946914752168062182991928312556679027250\
34770234564517450467590118381313953838214600216031434693224473904342518520405\
000145146665070046283892512806975010896812118772164644870964259117`187.459127\
75229027*^-12*GaugeXi^2*u^19 + 1.70006258240531846659016476552294429837820762\
60617672667233426733101027405230149400265555105799063955947197965485932691954\
98596665592794511362883059207346122186468669557928623635693116822464414647427`\
187.45912775229027*^-14*GaugeXi^3*u^19 - 1.1325723920737566936288758866201468\
70725226042280029261645454619684990595844755991174712373473820134985840800410\
17699476365566344853537645270579390263067277024827058257818614773888902210441\
71580216543219`186.3836328870314*^-10*u^20 - 1.554011931097715078109644939776\
80970811473429921389360653699857875830954810761906161770824878311596904088575\
05013923676599729402895065729925761131232517698209176188667327955928247009454\
4515129391986542`186.3836328870314*^-12*GaugeXi*u^20 - 
  4.0273124449174894468356611531501393528258474298210361396354078520767797325\
39015550229926330752905747037242493017122298949751286236707611870444072957484\
7684299166370061891780597664088924615488388127131`186.3836328870314*^-13*
   GaugeXi^2*u^20 - 6.1198023123564042270245742535792514049462777866124575144\
89238557168281360057814894234029253799235215060219153573902445007552933898895\
0763197096902541582623520609218274698000600118062590862756777747`186.38363288\
70314*^-15*GaugeXi^3*u^20 + 4.16836114282590519529517927470392800774909284113\
13847552585854732140073906316719631281706666780876781933711904067852250810439\
77661919502129622560175981967488104367571266059732621354423858116198871604876`\
185.6509552570399*^-11*u^21 - 1.072871756673996181060969191274842635692267529\
36111658011360685601393782103764614287319061510924418284763692565435793639634\
96983402636432896412401011773043180276241666277292806748453757500885060398214\
5`185.6509552570399*^-12*GaugeXi*u^21 + 6.62720555234404280293655072182062238\
83477116518387864009138330707985014405228515613387332121508069141706234806233\
86505604201404763508912875164320338241919244147596543406561670681758041675514\
34591291`185.6509552570399*^-15*GaugeXi^2*u^21 + 
  9.8477959855052957553271045643642283568337805683413943217339631953318560304\
76162076769851764930814126651626931905280661432767079369511620292991155383710\
2829886379226891369982810588460311188290862891`185.6509552570399*^-16*
   GaugeXi^3*u^21 - 3.9826723516264070716436552240724172983389728459524236294\
05007920397281684864287321361947348372357289226758343454968025184813586610879\
23888471155461256723422469377845290220881902584661614628531887017102`184.8409\
5187359105*^-12*u^22 + 3.9502709051140215082794192612650530660075723699228162\
23860870499561843875808847257806259824781499202753125340305851045506074976382\
6455487337735422155575512615141132311915137142399919202943571927943654`184.84\
095187359105*^-13*GaugeXi*u^22 + 2.280248920821602811464379569805800127441431\
87438162568486642309037284056702567237324706987350622246177213610374756769677\
79514454040305632273479838951553136054716333683347407988640578380204623493549\
12`184.84095187359105*^-14*GaugeXi^2*u^22 + 6.4784113369935115519093056339040\
11956866095150012137344222745421356681519037410467939982829475372227306452116\
30796914874846237911993456369947557631509553188907975724751419733950296803767\
3169692528`184.84095187359105*^-17*GaugeXi^3*u^22 - 
  2.2059139485633822835539844653265199287170852196918768909290541320132274869\
18659254195323392572280091685327877411413199390496974347229965509579900152743\
53820639249084707560561511952262660535813645839869`184.08031614064058*^-12*
   u^23 - 3.60658689987408878796757329374536295955243919783302256484350993365\
44085065616083850883276554910079835873655745900269351311315753358119491405855\
98596168002061025047428480448258645424942798144653115677`184.08031614064058*^\
-14*GaugeXi*u^23 - 6.58125842914314554344397372175601449131579420470023391852\
15145957377950937208368390452544028416330507820867822733387951164982605654111\
2655274425276116643941835769851956931307595584285237412664831469`184.08031614\
064058*^-15*GaugeXi^2*u^23 - 7.0335534849438488239158502998489761316065997854\
87986512590448002082994884382357760122816512163743041747627884808096101167834\
677395157039892794939347771682533015990902028445405108964393455601540813`184.\
08031614064058*^-17*GaugeXi^3*u^23 + 1.04201616082664763373392952074965742229\
24392830887219000786659982305376886295016882413796833779953766479860630097089\
14322216149309717048790004724601847446845203936839970075893979227150161486665\
58427716`183.6533149970983*^-12*u^24 - 1.663675771349882529667327873197493813\
99478848564644871335432397594708452424167479975917705693150163124682293126128\
74765249127960162241345753541170454332186574806322373277629589516593588076272\
8603242`183.6533149970983*^-14*GaugeXi*u^24 + 3.44437559662458263198990919984\
11654660459373453644259484497606417483971926772635611277875577220962839432021\
26533256572888908336360656630012422084805545939183100789390251809883252290876\
8545663718199`183.6533149970983*^-16*GaugeXi^2*u^24 + 
  1.4267401211906636337885685114463557736530420406293133111251873033060666094\
76066920248700610118661110142363504754655508512803718511698320276980315735519\
829819253064741631884234554796156295215268406`183.6533149970983*^-17*
   GaugeXi^3*u^24 - 1.5180731669358008209863488524491639670299641433642193927\
48078348789886560403457952445279079894838074303444030950195779924638385789644\
2809594833600573780431793112383092692591268663868264651740639465899`183.18321\
304090614*^-13*u^25 + 6.98450729219096148316995290680289454496593110289415314\
86414378006148298469236604971514444912731503905333864671314746725646791397373\
140717948516996017288535199843275350016387026618880975811716394961`183.183213\
04090614*^-15*GaugeXi*u^25 + 3.2668118955185141883760560046938640473243859635\
67104857821792736052641634571637402054614637256099505820548232565371503220843\
709370384790791699548348854195951374432054475594788059299410998144168881`183.\
18321304090614*^-16*GaugeXi^2*u^25 + 3.26672099046623588265708932549644178856\
11793578505780898841532627464413101786665288363446438048884610534131029916338\
34706906675908133177646390270381754501655860347380327750614364470349064699449\
9`183.18321304090614*^-19*GaugeXi^3*u^25 - 3.71472118591070315536654023573385\
48290599031788255122504364389156357355920373344317300121688370596061382841327\
49779372215741582764655563242820354546524510534037747031491735265072591549977\
202982406795`182.20507810913958*^-14*u^26 - 7.9999634818014919926985529523790\
89769474681026477641425740382636013050261056229071389855062237878759014490950\
07343472277257134487605510637403907163855515880678997119592363337546944097543\
25967941527`182.20507810913958*^-16*GaugeXi*u^26 - 
  1.1204626993357369089091913678541532024135173909216948342607145021108811098\
00594034713377147174755234825488593679980463503075081998073232533798974459468\
4927964894287043725391255882585062017819017033`182.20507810913958*^-16*
   GaugeXi^2*u^26 - 8.9470086529231339562479254242189729784463685956468577224\
43235888819741283357942036280331070473614060683942256055560167206173621160326\
1018925832977326559592345278699388020077475810813614866114702`182.20507810913\
958*^-19*GaugeXi^3*u^26 + 2.4238046653480584626787212566551716290558383421404\
97470947631074045674916358934224509640015200213927314382368330977397001841229\
715529325565556607107750634613583136543289257122935152395085537170503965`181.\
3801139142154*^-14*u^27 - 2.4888154574452371761921001033745639539744902943739\
15685745711619978108524830368518516121398539230205699098211660157933825509937\
8001021757549680473423931543584647897789087870927354582083204751536964`181.38\
01139142154*^-16*GaugeXi*u^27 + 9.8292393335219408329653210274742084983038160\
43741364014154682318526489458303657578524151152770146785721610978620053410517\
31115704249267384089190171633453453871324916328711083247249674711792313305`18\
1.3801139142154*^-18*GaugeXi^2*u^27 + 2.1084003873758725904806247329594509567\
92791777025400221898517320709767803618246355991341673826783755805266262835203\
10453370975354466998504590861366072827820065660605344152694606920810440196474\
34`181.3801139142154*^-19*GaugeXi^3*u^27 - 4.67256824147082822395295959696672\
84625990203984135678092418729784252353352542329367128411294982575630372961997\
48680752750033234197448096037196712418649406846701620530466415032806210468188\
01919923432`180.74749500581626*^-15*u^28 + 1.21847900320409926899044495594730\
32102028263702992006243747455418009840029078494978022938662001650523592930766\
26554181297890722724184506666282340704910345006199555557824411823248086403012\
1761943049`180.74749500581626*^-16*GaugeXi*u^28 + 
  4.5575325885945834595122523762850519509674445632225976373645790644070181305\
00908090156175360484457294874713707480980057159112859142356822539918008008225\
91360018725786088692868938263096808748084502`180.74749500581626*^-18*
   GaugeXi^2*u^28 - 2.3907175610255349125357056376811436752147322680299708463\
89962393262535025705233453092471148651139857821056880844314197445661416292404\
01214158180915128887109757097893000008272201353972891655382`180.74749500581626\
*^-21*GaugeXi^3*u^28 - 4.8269008692025393856391148287549246340832447887305369\
28519592773212341579124856744666817289113931647864956976244808907407099169498\
3169782115649037089002721192245783718522787680631947671699344471001`180.16766\
65418519*^-16*u^29 - 1.672595087170054936494527261548580374199146357783053605\
24137491560849093235037891706757960177701011834773403576575470266023515319401\
5048240327234814884377535561902889864017215128682474533613083335`180.16766654\
18519*^-17*GaugeXi*u^29 - 1.9127494914580719528465141401935569995962803851076\
81867772711571373347567446347641746313016692572954153475782496182445414118088\
22439903522179679591164925544149462029842533440311785339424992338949`180.1676\
665418519*^-18*GaugeXi^2*u^29 - 1.1817344976402803072706154425419523790784025\
89183268712275209735305349163960973768354341260494354595897796824604817459054\
161684621246968667752689869600701537919504107950277161205870379499275205`180.\
1676665418519*^-20*GaugeXi^3*u^29 + 5.286946021681641602635267541898399011976\
54072378710657305641505372359998052854759756787962039898481439010494155369637\
82883886611684175627494564125713622807041456180607927230991409581557100305831\
322`178.8116524849499*^-16*u^30 - 3.57087922461377262005650957037612302252319\
09784583246790313429184335786403925109468815161431697635504221712100803563425\
7876177434014828075589646891735133158783032743498943354523015667840483163754`\
178.8116524849499*^-18*GaugeXi*u^30 + 2.3676486825789586872461824570690083648\
33285930367465107998178742013037905111598385736620826780588685226749611328067\
84122737242066258865293901357753252004323015593161784505501119113821335121396\
11`178.8116524849499*^-19*GaugeXi^2*u^30 + 3.26297566590560170032459115546871\
58272179295367505762487158826943480869020215216821409668114021485904434402534\
50989324793966746603917415970018003587632823593362994265570416595344404477000\
15818`178.8116524849499*^-21*GaugeXi^3*u^30 - 1.27689062568376214565925773447\
27103842551225799377047542808576327456320488529639182448910452151617564510831\
73984635179909657977918490394121616269080360292072188485826141342796864889615\
4342678527341`178.91019371839585*^-16*u^31 + 2.093344762836702940246456503954\
04134610978051109022044771021063023033026181975277415693335975502084544855296\
05848190056684748220174368886568783844202723230817449975459131544620334342572\
6554020831`178.91019371839585*^-18*GaugeXi*u^31 + 
  5.9146939096615551338597600107341525939001550624119629395264637405685401915\
93138200256319647667323594215754003094488064782110482548967035514172628572256\
17131121779872071070051150334260002045213`178.91019371839585*^-20*GaugeXi^2*
   u^31 - 1.60982076028213492342931905999564930027956431565580156660820050428\
28312844166145072534562035256501174913818894867654080013064973772559212602869\
580897085671511953152040006442246359306492550997`178.91019371839585*^-22*
   GaugeXi^3*u^31 - 2.1420310549989922019306976826171234608880677262223504136\
02286887500428067684156204052607604473910922041643056867605595643115679903078\
11576128638328520194946308896703074199725170502588271073126256`178.1101927742\
932*^-18*u^32 - 3.32697049691884793265165791709339412434625738166858265807806\
72097217923257106841343768483441512989857567517040263381220363117475798372395\
87454816469801878875920362197711049904995336401079535193`178.1101927742932*^-\
19*GaugeXi*u^32 - 3.220617420768467794337930499174789725128310173582656955562\
72939992731844864889500425950902581609704144323939474093182149016694719082404\
1852547347949852541369664092534821737497350070162403385848`178.1101927742932*^\
-20*GaugeXi^2*u^32 - 1.529147064083302129439766978335125610113769652366594947\
22928587258077656735503526635677827110663907668282165358183822598808015442174\
75302438137319793138260297332361931907213224303198141803549`178.1101927742932\
*^-22*GaugeXi^3*u^32 + 1.0832645256707287184758978043804727084997470559688766\
00200427885594619868380329313005963038284963961444784594812044360907790710752\
354849334052436681338548067043649047464699375471902530459123389852`176.519001\
89088624*^-17*u^33 - 4.908388851957563742743239126566817478166208409736995616\
46458918055499293117206745801402682279168785403674140581238608005425963734371\
1679550037539573236100495007808151621854546666685244612885264`176.51900189088\
624*^-20*GaugeXi*u^33 + 5.167909602945289326490558067580334162651397527129373\
25150381509840541636479160277394575165316923793283767464741613328290158142506\
767417256174145021708000571014167960671841120158235247750697683`176.519001890\
88624*^-21*GaugeXi^2*u^33 + 5.06964855422066803416882729960843225906767452812\
57981925057285388912616343814470518037499603621165881580268099017349582327957\
09807163492002765789533655398172554276430240469295785753837444856`176.5190018\
9088624*^-23*GaugeXi^3*u^33 - 3.216397922792512543775778383305261174446987772\
51799971439944287945634103729854625872572807731179862875420505917532035760922\
620361421493398477550250654871478357004504006804999604037927187494412584`176.\
74533017346815*^-18*u^34 + 3.553767556099137133819839516831607514277347853566\
44975608174504998465869509798480207135654654882588525251594061559743614965572\
451377752185070057492635414162148942844386163421705014892892748856`176.745330\
17346815*^-20*GaugeXi*u^34 + 6.7203338387587917138554531390001367921482748769\
51657515443831396456607963748559154311544991099656670149531469979795335600479\
9203305590881138858545287699088446030067273578546382087715693054342`176.74533\
017346815*^-22*GaugeXi^2*u^34 - 4.3645669684511205006901849912065784183362244\
71906835029969513161646130205732122289838090703313952894922471005840917470835\
80656091246199803297339139370493284920165687416689377254726795226707`176.7453\
3017346815*^-24*GaugeXi^3*u^34 + 1.473130526071441564168636439492981485400630\
57675412165999156357428312263337903173712788590844003533505071834870433521556\
34344234482789383193311314706556592442784380692340843926903617462272056821`17\
6.02505797266673*^-19*u^35 - 6.3698520937754542490500797660026002970337206581\
64948239149267762480602469183266179695209974843340136040858651699685572461570\
30709631069462549330225405429478575783638877184366641982505979006796`176.0250\
5797266673*^-21*GaugeXi*u^35 - 5.32597182828301368136135124206265684563544268\
77715494778934373344693452274286474966621514540665647466401838564345815103281\
53716274159440790061697876258000888248611304439350850810765480485571`176.0250\
5797266673*^-22*GaugeXi^2*u^35 - 1.912702134111721461670957927052124569320145\
46717692729703927793237286092470853914487785524832493303508170818050585940513\
713271215737716411089704453393597074426234826122538428843577937838249`176.025\
05797266673*^-24*GaugeXi^3*u^35 + 2.07514724570026510694644720706946109183045\
74986421860528802205428314465383599965891990706572320134586682263566155048918\
8916268958791903929129523383984765658232290063845789103078501992964122356`173\
.79128257878457*^-19*u^36 - 6.44454850305226771156429115810756124590223779552\
56925226621623883989071327454890816061883322813739481888108645701853795620811\
514009174327512504125444332128399327456285755492351935724823674314`173.791282\
57878457*^-22*GaugeXi*u^36 + 1.0614670861630629086703677817285385099741850747\
56470305796449437253031673042704798244521856953549231662428638529203838267478\
7259959269627027839688709623676165636879716746374935534313987245988`173.79128\
257878457*^-22*GaugeXi^2*u^36 + 7.8613034149898977452655783196833369281449884\
88479051617171496287194179940529304324745902049412540185163820259381344322868\
9965744067742003668738763040167349433686487974737943496347587413966`173.79128\
257878457*^-25*GaugeXi^3*u^36 - 7.6072228795148142401613919869528337627707944\
75915676883205872402063362596589477227881382166826676827421182956443458242361\
296118491922622133809135014931421912688563121464730565710636805870551818`174.\
55647680439847*^-20*u^37 + 5.987529658859190628641115103022342958530306366329\
56651338482447277293495181938735700093645080689389163963914807584698455023513\
51462993058003573393899601295071757836375690005031887696441970947`174.5564768\
0439847*^-22*GaugeXi*u^37 + 5.35866246834201138920115626640980362357110715517\
10905844598217300567794497398905741243890723744496208855836160294965899941798\
9584502796189631083144595759935896321760298596329913242314991606`174.55647680\
439847*^-24*GaugeXi^2*u^37 - 9.6149446703090614537532956291308099497975688918\
07762871566377301848872734210500424857673925435052573875989046403398395530650\
404728321755311635680878927209112841839428621535848878157060942`174.556476804\
39847*^-26*GaugeXi^3*u^37 + 7.35384080531000420929554254196879217584553681373\
62056921006426390449867082009840391922517384659852950710951387856711705535544\
9572262553348887779037339117590293409402935552823394426171658138923`173.91740\
312368566*^-21*u^38 - 1.18416586295400548956780098352243110276167456893380625\
59947944845420669761457944343523783846579798010897612247320423514560579286528\
133441743391883986033254674380065412887979055234351461333027`173.917403123685\
66*^-22*GaugeXi*u^38 - 8.6011146788024813008073101116310020194085507271427977\
62809767988445821184536568242466090890782062520292628047313070669737576813807\
65554104825049300534393666199684829022995757223056377137842`173.91740312368566\
*^-24*GaugeXi^2*u^38 - 2.2356399434988427722090340777107682939031347393308179\
04551125354252081532895792788306843815898835784297318086025982118855004945031\
887253757735250443117963988207519411840212697310019116379`173.91740312368566*^\
-26*GaugeXi^3*u^38 + 3.663316762200630012857772043740139211015505603514992914\
90587979501020452551989854412950059941870161930312776512065009842946285455183\
308666445248616372338170166561952856311257751726998120823166`172.618256245918\
13*^-21*u^39 - 8.096660693522944418905516499426134217252661265832079059507518\
05496209879306516788132548080869451402862854671416521860312185279031511631952\
161847958713691438861574478532957044561737561779453`172.61825624591813*^-24*
   GaugeXi*u^39 + 2.087047909924678115169541495190380883831486051393201385371\
08609880516338372075298202647082419065280828485718354772714080424226248438229\
162848915826933938810127309727145333735349335903833579`172.61825624591813*^-24\
*GaugeXi^2*u^39 + 1.208659904879118424587469085641767486703125036257257834913\
50154164530376681796110869351781900271281194973857632998253339330250874736621\
1599277330036368384995763849146968426171532599174213`172.61825624591813*^-26*
   GaugeXi^3*u^39 - 1.7061553933762310263650304722279416739550451059900825977\
41380449519010115704767008570809478921580712919757969946447752887145330585710\
12969022902430316369064361273217728706216616216613767897207`172.3394586499944\
*^-21*u^40 + 1.00755685435469348881947191393535950918950447232149786049272253\
56861104004997664662778077161534377806446855554393424023560453880217455511117\
33431030271285075297493345103308233098363266470242`172.3394586499944*^-23*
   GaugeXi*u^40 - 1.834486333976170117703102589309563855293595632764096363719\
82392875519353102806029285272681264544994920105025269474738425337019136642617\
7359629709647747411462946556127249651734836534908377`172.3394586499944*^-26*
   GaugeXi^2*u^40 - 1.9239030522911533304282332487292342793169301745392828095\
92261292704152001619767600697995994934174257161122035262985955379949208956355\
05452297918508535581699341800089695313056213564798522`172.3394586499944*^-27*
   GaugeXi^3*u^40 + 2.4236482431050699856075142381455854673948742499981091290\
32196724239150808416126186760164319803025873237984327417248905630311002187705\
0563979849405743249609134090706020135601845992594849270805`171.789800664161*^\
-22*u^41 - 2.1549729897749594520221843830526529377601348972905931811772864046\
56707020500318637919315693127041932199490219649287644647663771518752515698408\
09556769613866325575681274086303958193840155251`171.789800664161*^-24*GaugeXi*
   u^41 - 1.34664839717182363572423452708276021764274949853076718224589533082\
50328021238687785889847668882925526461971919619183590810595519098359122282366\
054045750606742557867709607841343043017413605`171.789800664161*^-25*GaugeXi^2*
   u^41 - 2.26519594529638709482560447899686051303914472426276856636334507706\
54049807662438282559138256170185594630911297357559005003914939298667998353477\
010709534086582916164939849452223560205765`171.789800664161*^-28*GaugeXi^3*
   u^41 + 5.75129580530457179649903552343872266482037493226261172077289282433\
71593714458356514865235420705402293266318130084992277416274031407809300549687\
36113161413627349933198178548274402633200564884`170.69717865528116*^-23*
   u^42 - 9.88628557519888641685549234251475132582493267529271002973266302857\
61414435051450936875280872901732739600636286100558774377222918957670705336615\
50711812434023318821332108080014759821103437`170.69717865528116*^-26*GaugeXi*
   u^42 + 3.96342433860971794130999400598096442458424374903040173211804762816\
87853660057577763422305279795290264623268430183414628242896208246535257061171\
17295675135571310349029618921222517177514773`170.69717865528116*^-26*
   GaugeXi^2*u^42 + 1.8317201737573866507101187024824698421168699863464786770\
06860520549533038321926919424438022043548538758260083167420831612539222201807\
8132083008756840942625990920523472285287093489858486`170.69717865528116*^-28*
   GaugeXi^3*u^42 - 3.6468890010426896772980526496494958662050289109233287600\
25948458701183798454723140528033450469137899210296153285649168705469429234787\
473555107693327303335020534103173957405144998032326334127`170.0852191561121*^\
-23*u^43 + 1.7074984928503768811189226275310585434013897622132812058272026324\
63476493364934340603143325665732031421508238754965340853105903857774029838416\
1427053238844504991573151258357914720469558329`170.0852191561121*^-25*GaugeXi*
   u^43 - 2.26081023710438627563511947651924532454031163734592362198301744023\
57111958823496323859153597750725716697054988540107292796839985047214498244859\
2087667089406668020166439936375904469596401`170.0852191561121*^-27*GaugeXi^2*
   u^43 - 3.63536163283695607775630950075757905269738688144212129774673608689\
03159793208940089505007294891252287495439073329810714464533625192542412158872\
67248016934150769275276240159930359727877`170.0852191561121*^-29*GaugeXi^3*
   u^43 + 6.78264215615475011294853775615093436988364720717823162666951545202\
85488208996488661744085170296271540337082562598201579408487027888984576617144\
5229767253008985937848214020399338365065395177`169.6436903940946*^-24*u^44 - 
  3.8729288786068895899607110687354184032908653841094055177145579457991090791\
14607566587904001812385955537007212035340166385797319081781459473216520234572\
394261660925490086052905796331690549`169.6436903940946*^-26*GaugeXi*u^44 - 
  2.0218003971715457138828066394341012329598023518437309219490251251598419482\
31604087409048985311787504199088793480736207692388968143285907455687336858254\
86106500226558568775530303933877778`169.6436903940946*^-27*GaugeXi^2*u^44 - 
  1.5012305691476757593773145689883129710506282100142967924025056131027763975\
90401443729807516370422119112324356277104708369227160371991137542404058226956\
81754671692420694910548388004048`169.6436903940946*^-30*GaugeXi^3*u^44 + 
  7.2473129645501059589640066893483429730847984575384320800968180958823756687\
30541757144817169560195305576481396800096949461612869526626419673789120827315\
9998112672182682252151040414133422447`168.68438973828188*^-25*u^45 - 
  1.2293230849800252035687120049728825144098090544927950929936184942382878756\
35754104320235990194067164044476496535292945671826911628287265225128006526967\
25779340989803720840541242836610245`168.68438973828188*^-27*GaugeXi*u^45 + 
  7.3038143560955156086387415218103920440157214036148283608039854083059364269\
88159842828056673415807256047467913704986485676946964985264758728784862820123\
8948321860265858886711190911942743`168.68438973828188*^-28*GaugeXi^2*u^45 + 
  2.7186808384354652378968356736156059688505685574311666924872164960580053141\
85157613999962690621184798354675866685680903648472678245106153946419281834287\
79079702147266094727694430835481`168.68438973828188*^-30*GaugeXi^3*u^45 - 
  7.4401293414630686768786816205791688431885806471044468548408612785265444293\
42363049275185782625876585929817159022872614068675974467345889031803927222039\
9108312076144024290660838077454403321`166.73349846512642*^-25*u^46 + 
  2.9421180485917015582751809789266324435905693772359605417190509962830174124\
47908585667977965187033381776759020505475057547883192811134281681970562156574\
01169406144615552191668911458280915`166.73349846512642*^-27*GaugeXi*u^46 - 
  7.2559826885840097772575968801254601365153972569222291418413214070497046075\
38823149111946488129171467643260081446170044163802576423708894396712464454844\
069727709150376180698717112723813`166.73349846512642*^-29*GaugeXi^2*u^46 - 
  6.6008564722737956734573987076134809140080840624360610511138873497761648615\
52350901015497153356721452724683242859757402034026183853606175878462365758701\
6818236697495297317840860571175`166.73349846512642*^-31*GaugeXi^3*u^46 + 
  1.7256837773747503258490095364075583510889707270920750215536025775227221989\
92208621731552455124776261693046161337668006886832501471127070304517207910196\
6693703712273618906418919232062202056`167.47955182554043*^-25*u^47 - 
  6.9444445663502335226285675165185976588696750479167118942593614644057683586\
30229994040879713779591273993517903816647445179160955009613893943352952359448\
996402712912404686588160439543873`167.47955182554043*^-28*GaugeXi*u^47 - 
  2.8558000012912323817355602969081427260247161856249988191256154461178455364\
97732297949450292655641323725524360983867660974561297634824429850007781688820\
429288823812204274180968623194894`167.47955182554043*^-29*GaugeXi^2*u^47 + 
  1.0599393235609160873875438286740176739144319432909777626628535440130055150\
26990747935438585592908766869079930792322407915482918101039617948320703093119\
284866817704746064538935380642`167.47955182554043*^-32*GaugeXi^3*u^47 + 
  4.1242822124104587426661875027728682713125227201425785039544747588505700550\
42643378807509535896965847185492082321580692148062607980954854894239022239475\
53112756154124923769107736955893844`166.4237038919673*^-27*u^48 - 
  1.6956863750626886778055710279636253059632154218015978303612455327970835411\
45392680954147416678053808741169805671841166754605499811027160663627735201432\
377312703263866805346460625515089`166.4237038919673*^-29*GaugeXi*u^48 + 
  1.3087680214696197179415225238582542155725078539685087320229753218602883541\
57172432369263688554215528255654697747350731731996159244776600638650238699944\
697426282946467325539556376672716`166.4237038919673*^-29*GaugeXi^2*u^48 + 
  3.9183913294429427006048969711847007888133244455060749795821390762510220087\
30449791660057611237283360989858244017419766875629728676265106382692046070365\
826459509831373294028797760649`166.4237038919673*^-32*GaugeXi^3*u^48 - 
  1.4459828396501577740572004422384877765917237312324104962513531820983529231\
54900333817046204574064954633735421984137010954514353650942861495989826267584\
068488721792658873847884037663851069`165.3311213396997*^-26*u^49 + 
  5.2004754634661795733687012043566287279566791454611655352811613431201789398\
52897503896795067015472934051224187499382433002345347360249708482222682625753\
209263488169332458046586849984459`165.3311213396997*^-29*GaugeXi*u^49 - 
  1.8189426668891742301974530663804773057241357463023969777604546374495784641\
01726904919879960516507980287705126726305867843729305196833493907952998959106\
12041283443877575516576432335694`165.3311213396997*^-30*GaugeXi^2*u^49 - 
  1.1616573927019813212437384490728586355531747675632151970738248677567322733\
37207815705429073077313798344686725503099612393821917531726206883796029638594\
994854836221425342872046837065`165.3311213396997*^-32*GaugeXi^3*u^49 + 
  4.1070148990997607279052342691715308068260583539207628803759723452179199298\
55538271801246639709776053366348744513039070305186626633207278424132424852123\
40369699277358291807844849354111664`165.29686346518739*^-27*u^50 - 
  1.2568349204731233380003639107599079270040798483256761174605951428392002321\
69398013299613582740683009183907936872319523436064721500908498627295894659865\
98106658640020119960347104418254`165.29686346518739*^-29*GaugeXi*u^50 - 
  3.6490795986903897446757597624458834968258375935257174266433396944910745262\
31747905849360228582899848334915347892713621849732772860996991765638056200461\
2678655456099023678415628960282`165.29686346518739*^-31*GaugeXi^2*u^50 + 
  7.3396638966206876255712366958080822949654939844718441620765879061796428805\
15657711348985232878846714556383963189595139639545349075411098036904573225109\
2266412585120450042543600638`165.29686346518739*^-34*GaugeXi^3*u^50 - 
  0.1458333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333334`191.2266335313\
7744*Log[-9/u] + 0.08203125`191.22662714805634*GaugeXi*Log[-9/u] - 
  0.0234375`191.22662813492002*GaugeXi^3*Log[-9/u] - 
  0.0694444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444445`193.1514304482\
1613*u*Log[-9/u] - 0.16666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
67`193.15145295028725*GaugeXi*u*Log[-9/u] - 0.0625`193.15147605008212*
   GaugeXi^2*u*Log[-9/u] + 0.006510416666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
6666666667`193.15142871719073*GaugeXi^3*u*Log[-9/u] + 
  0.0185613854595336076817558299039780521262002743484224965706447187928669410\
15089163237311385459533607681755829903978052126200274348422496570644718792866\
94101508916323731138545953360768175582990397805212620027434842`191.9018872531\
1356*u^2*Log[-9/u] + 0.127588091563786008230452674897119341563786008230452674\
89711934156378600823045267489711934156378600823045267489711934156378600823045\
26748971193415637860082304526748971193415637860082304526748971193415637860082\
3046`191.90189118677833*GaugeXi*u^2*Log[-9/u] + 
  0.0430169753086419753086419753086419753086419753086419753086419753086419753\
08641975308641975308641975308641975308641975308641975308641975308641975308641\
97530864197530864197530864197530864197530864197530864197530864`191.9019054400\
5497*GaugeXi^2*u^2*Log[-9/u] + 0.00220630787037037037037037037037037037037037\
03703703703703703703703703703703703703703703703703703703703703703703703703703\
70370370370370370370370370370370370370370370370370370370370370370370370370370\
37037037037036`191.9019007478966*GaugeXi^3*u^2*Log[-9/u] + 
  0.0051964258497180307879896357262612406645328456028044505410760554793476604\
17619265355890870294162475232434080170705685108977290047248894985520499923792\
10486206370980033531473860691967687852461515012955342173449171`191.5754422765\
1687*u^3*Log[-9/u] - 0.088107638888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
8888`191.57546178267245*GaugeXi*u^3*Log[-9/u] - 
  0.0260202331961591220850480109739368998628257887517146776406035665294924554\
18381344307270233196159122085048010973936899862825788751714677640603566529492\
45541838134430727023319615912208504801097393689986282578875172`191.5754656646\
7295*GaugeXi^2*u^3*Log[-9/u] - 0.00163072988111568358481938728852309099222679\
46959304983996342021033379058070416095107453132144490169181527206218564243255\
60128029263831732967535436671239140374942844078646547782350251486053955189757\
6588934613626`191.57543049315615*GaugeXi^3*u^3*Log[-9/u] - 
  0.0041306531439990516350827279039441819505834137750004233771952107571677759\
14918118850446239563752138054835814323697268370336500194753509796948297176920\
86233467120527019932598350522447458890074345035479008958661448`191.5886592488\
7905*u^4*Log[-9/u] + 0.049000972047579129197784890514657318498196413148402174\
46527460244881369709901945841589188639943098104963674236650917035004826500025\
40263171264543006655489508713102677437382512828329014885942183610222019001168\
5212`191.5886786749576*GaugeXi*u^4*Log[-9/u] + 0.0135280921353452217649748513\
94604481024234110653863740283493369913122999542752629172382258802011888431641\
51806127114769090077732053040695016003657978966620941929583904892546867855509\
830818472793781435756744398718`191.58867944870343*GaugeXi^2*u^4*Log[-9/u] + 
  0.0007578629579618198445358939186099679926840420667581161408321902149062642\
88980338363054412437128486511202560585276634659350708733424782807498856881572\
93095564700502972107910379515317786922725194330132601737540009`191.5886591863\
0764*GaugeXi^3*u^4*Log[-9/u] - 0.00052614612910934609862618804345167196358579\
78590285657297799755758400273972087211938860569658720347131666544357699161336\
81819806902365455431553079269382678415854252870967802634723327707120828088160\
30377784175493`191.59817110860521*u^5*Log[-9/u] - 
  0.0219678265525947377037149937622426572281777281015202063822700920704273851\
65992085668964193579343708897130631622324961754926699294935844242352396597176\
35635940772352904649810609268009054626948240726628167567048836`191.5982657679\
1647*GaugeXi*u^5*Log[-9/u] - 0.0059568509839286016697996579112262697082084370\
60746159968839438432488272451692662026452607156768107842639164084065775881047\
94323358566614167894460532777862453216819929211332960761401547867025690528205\
388744940641`191.59826902101977*GaugeXi^2*u^5*Log[-9/u] - 
  0.0003078018361868956290538366441429998814543853409879930227438229267218750\
52922149401344645971989364764856305779945469017256854476790462158546292062524\
34418872461853714711510779183390065877491574793815305932361258`191.5982614566\
0915*GaugeXi^3*u^5*Log[-9/u] + 0.00159354014734362693966864514488803920744625\
35717877326823569209835982629199562029358751854757996549841740559054428326840\
50429764441291591059862608350587260757909992726275248700127473123911110442070\
6050990504015`190.89490406065403*u^6*Log[-9/u] + 
  0.0082362588594618217262123170775307136634170114838712105388933108284833123\
52641215111367019104660724332522330794951838491949247423514557589647768990348\
88162561789549545481059985962693883234451237296332048148336314`190.8949064954\
604*GaugeXi*u^6*Log[-9/u] + 0.00224718379927169714041633972538814280418710637\
68132304432665150035469600576545656055893316473512581829403452123565927356000\
00752670569263568298268293187766845237759224448245430819225464350699325042667\
01289512852`190.89490683827324*GaugeXi^2*u^6*Log[-9/u] + 
  0.0001116370603222227508836934906809079106662469632206630292965370612748214\
40107897118176716476433660467259681471607160441857049758961730375302154671830\
70360092832954354741345206890770744519326205722249685737636423`190.8947505615\
2455*GaugeXi^3*u^6*Log[-9/u] - 0.00086993792513649629334468604804665941587380\
96948861016117149284644202549796334744554145516183948797666344236267645764968\
45303103507996744812622147390572609301812857177736189078307331634919582907537\
66952755488915`191.5954723727572*u^7*Log[-9/u] - 
  0.0026964290270692992255686891591912092776723093164617247252949052396215863\
09177217669411534770059987346572310848683955011844655285789861405969308822118\
44726968701219841045334373850615540662036886453143384768908582`191.5954795247\
7695*GaugeXi*u^7*Log[-9/u] - 0.0007447347232039420941857900993534111791829958\
09865020181875674771405435768930493650641324607014119114239353362793217828866\
18870293445646118849729410450167787294580297002014558620089619767853099492924\
045414350079`191.5954896969784*GaugeXi^2*u^7*Log[-9/u] - 
  0.0000361250131332333983945357550329692110247242425602770401158180798818235\
52334483933664275414347388470574299292821198357278561854422580260443729765818\
20084673646969367472678282344830465882473537133226543716137105`191.5954843019\
2825*GaugeXi^3*u^7*Log[-9/u] + 0.00022873826751262238015108227917236064453595\
84233971437586783805604978999347411287544892610885906867730895628397972420877\
20844511634685873508849131080613009283023428816322077576517839226815364626186\
50040079886013`190.9517679366631*u^8*Log[-9/u] + 
  0.0008017686200205510449728876958212265772625596548073709574582080062811103\
85834181172739015507109272021122101410446717862815827629454200453650098142183\
84599389926137113222512828211018324035294596188188989368898056`190.9517544499\
047*GaugeXi*u^8*Log[-9/u] + 0.00022274887805045861847244001299358965277351953\
07575559256053108302621105233875669979270065325400411201719970394824862834168\
35130634655574081273892416302078585066411247178883347965773547039074789725065\
73563573932`190.95178271566695*GaugeXi^2*u^8*Log[-9/u] + 
  0.0000105678540177417690972327485756696776044800253194662608564308533511762\
71939504985757219463940122175624015589944702176037984403039664740085545656311\
42962085311910284641657142712449573104534489398158805173569434`190.9517798498\
5477*GaugeXi^3*u^8*Log[-9/u] - 8.53358948080194668355884579015204406573421132\
68983466083444448295461634614174891929794045980265548017939141476234528636308\
03729371928742509785785480995292162506914538266189365881204843289267275423567\
7408795`190.7835444758287*^-7*u^9*Log[-9/u] - 0.00022261939877994732543943073\
32512378539992516510196982471348203940406325743477373281119374977321954116241\
02271974980195560208744355469823495931354745635031599537135610039148631885712\
00583809594642930158278038751`190.78372890657897*GaugeXi*u^9*Log[-9/u] - 
  0.0000614494079783491132833513638778690209669122093136921118824781126957406\
53977008379008010989271536387308573533861169590729572777915089516477227285676\
55176583182969546288601414774671966549601085341914474985957946`190.7837289065\
7897*GaugeXi^2*u^9*Log[-9/u] - 2.84557754548301946124748160393724818171146305\
33024623173014885978729767590402681903998965214073019070911167423388799476113\
22683228082635081989728924780416081383387735633860644559291424093662263363195\
21040064`190.78372890657897*^-6*GaugeXi^3*u^9*Log[-9/u] - 
  0.0000260465503935773304960493772859920645724050205897892126542316032480612\
34675933885149488153443430114980189406486003882075575697908155968272200850241\
45619975961365629639529893220973101423673624108336331886858188`192.6097388069\
5573*u^10*Log[-9/u] + 0.00005831891232508780514131138967287451102385516425957\
61304255959062529241236591553365965415834102690308293876791822308635302021017\
40337452761949507556332604516263963252851757157893390047866425869144008199128\
64714`192.60973880695573*GaugeXi*u^10*Log[-9/u] + 
  0.0000158298334190470969881168743934621038245260866073261981419538879025746\
79437428170368828032393162011280891926876553673098757217940186603467599945821\
82943521778133594443598636484779891614526010953093053028144484`192.6097388069\
5573*GaugeXi^2*u^10*Log[-9/u] + 7.1468687067064500747072934162399118394256792\
83539769591657260406757029275617857544922326465152921086695926363737531050367\
72380447639708385724325010385846471363879298388410011569415511007252687182268\
81056519`192.60973880695573*^-7*GaugeXi^3*u^10*Log[-9/u] + 
  0.0000116826848086549285896907658619556671949382876044264760620092618489150\
60246069214443487756785890506237650385183962072451346875664376939821735675208\
49752152774393136839868989239945385808862686294045392250745254`192.1821070888\
535*u^11*Log[-9/u] - 0.000014334821399589738551201499598781679862984755260230\
11288680030872820988813913697688612543496084978095615067921263319752803562763\
71610762545796188878932242137712412245486569375949168752455161075041530653076\
5397`192.1821070888535*GaugeXi*u^11*Log[-9/u] - 
  3.8167589144743035565574086790787622299688020897492374647810046352200149107\
65110378613811859210274654201036502182973326659047191786262050331411699419035\
5284871664750352867725800759064033663615078915783652417`192.1821070888535*^-6*
   GaugeXi^2*u^11*Log[-9/u] - 1.682790531355506972229088925859131468411409663\
50430369711440253318015951725749603212345710143181504531672508404832899363641\
07094859999820010279802399309475193058050695138076383361471465776082917221722\
035367`192.1821070888535*^-7*GaugeXi^3*u^11*Log[-9/u] - 
  2.5082258690086113990471698926822905899532524249786800935122450962980300820\
89192853966293675318922239126987936905309790947869686235365265642426124808129\
67030618027747838811156781124851519745905508929247522894`191.53559842869524*^\
-6*u^12*Log[-9/u] + 3.2660244889226065320673952081121265160582673919936377901\
63896516363136523291085029657984529827507198635921615320721454054077922157182\
73634798627524125484131059452767422276577127790643330505327485135805066617`19\
1.53559842869524*^-6*GaugeXi*u^12*Log[-9/u] + 8.57198863410266771332621396377\
92260516928692106498608080209916425975346881110997241993754132593172647462230\
45360254076678843978676553300690811598275105397498053605129928806275066007891\
7172697577937813240538`191.53559842869524*^-7*GaugeXi^2*u^12*Log[-9/u] + 
  3.7084049658403362711691272299221976286626714954297119186473520260612940273\
58057653419239516400979009305677983521784108712970867818238377258553699397269\
12306422279347647445307986638893007663385164023127932`191.53559842869524*^-8*
   GaugeXi^3*u^12*Log[-9/u] + 4.463908884245949167599002286841724399405715365\
64405631769031237866826022757595628800537824738489204854214069663824338690726\
49326154803623107583021402243759428918752590572955995116274800013622003537372\
3742`190.6471128610793*^-8*u^13*Log[-9/u] - 6.8392934535585230449858086573684\
98931498529033441548259399517224012027421362677473726119804968215949738810339\
26566467099295880676900420293047192088388511763557416876694821941017741961724\
35357813492983997485`190.6471128610793*^-7*GaugeXi*u^13*Log[-9/u] - 
  1.7804107073895859789677528688981328040619915151340251122961267712262949442\
29066712891092665878236918257818655962378821778588326477681401471030476607246\
1994944189799638856760591378051662548966694793697483165`190.6471128610793*^-7*
   GaugeXi^2*u^13*Log[-9/u] - 7.612379619381118453777279870458399240817831965\
66665126373950959422272785151015678773126620750700639047789728605988993597245\
56689944475234921894421753376946249700720494473098125022821891014248935339298\
3527`190.6471128610793*^-9*GaugeXi^3*u^13*Log[-9/u] + 
  1.4624123765383772308248250584859117151618024391252254770271547823210462290\
47814882476454128860406283726663403035629994550804275834231754128865696621710\
3442709593597689274407460655108657794978374210330750912`189.72260341246167*^-7\
*u^14*Log[-9/u] + 1.319066417937999022464835723382436044096071733349652381421\
97768446234352598980969856525097605660325561032258364557268108805488605610002\
53198322366421281494260775496737728327850294740969687167969608110059643`189.7\
2260341246167*^-7*GaugeXi*u^14*Log[-9/u] + 3.40339972181354597380710613115872\
70760027172612250028056805740307170355051826169558474305434520461470264558709\
79213703314107253759861785884519186265706370502721483427366679013741551629640\
289844052338719124`189.72260341246167*^-8*GaugeXi^2*u^14*Log[-9/u] + 
  1.4497366912109983159465677576879772807452104006256834546636003932648086926\
05157673212215082857628942475704799249771099867617113801861833902252569870037\
37618712431578445741530803659898129717120799042062857`189.72260341246167*^-9*
   GaugeXi^3*u^14*Log[-9/u] - 3.771750989444532933150434542314134234016756334\
67900180219589295514977045082857999194518151604329310606056095079294235230565\
16837934310535101541530290998040286622566234095120100152972065507232294198292\
44983`187.9787217316953*^-8*u^15*Log[-9/u] - 2.373693603390216762406792397919\
50590907422403611013513262219126548282050348776611422574824041501941770686629\
12702006785147919784812130034696937337927411422955049470283906526448279535511\
9621616788618511386`187.9787217316953*^-8*GaugeXi*u^15*Log[-9/u] - 
  5.9987699024367976388361334471164354220883463164266445593054475419705611393\
99864261797665039002488860125663442928732583828492334466252684301547066595464\
19581525312525394746146808819575586251785016664347748`187.9787217316953*^-9*
   GaugeXi^2*u^15*Log[-9/u] - 2.561235359862496799685409443324054600382616089\
99891035909917692416459085867043823713886547671614348721535757053546398039762\
40833097570317002218901315701255352794023784095937030919489497923295052594528\
861`187.9787217316953*^-10*GaugeXi^3*u^15*Log[-9/u] - 
  3.7520979489787105388133937577249776871418319228694220425120244435667077509\
58458823834160785667120140308883217072858040305514685562499250664467322782791\
10264897888607078009666784738904274804911922902989549`189.31039777130727*^-9*
   u^16*Log[-9/u] + 4.0308059416648301175522541902443538350040234437915643957\
12257716162642581092695848988619563378945895768668057519978080741464439563078\
98487301346389538081355627165616152404506234990311945620322752020514085`189.3\
1039777130727*^-9*GaugeXi*u^16*Log[-9/u] + 9.87219915490688655584883848779242\
04073239994830994606408047607363600680108485130760529431711352773679132830366\
97942678717660008521045820955961097545129315427423985113714808797807056899928\
9831547304473498`189.31039777130727*^-10*GaugeXi^2*u^16*Log[-9/u] + 
  4.2224065527373068609165882655738278268926318662064094920712939522887542161\
25199643865993704649249452657999193204346342901838974283202460824376595084935\
772396425848102813907843408088294208393740398587072`189.31039777130727*^-11*
   GaugeXi^3*u^16*Log[-9/u] + 5.235435343864532058666059162838148347111373807\
99203074274743543426194203327422380554469805988442799467178975401866392416566\
58299626521425489435731892082030843052797356168853804914159874908313737949516\
0241`187.5105873696989*^-9*u^17*Log[-9/u] - 6.3381247081528082431601329867391\
20545920145075118563227883845712430850044034682458113168931349694449586376617\
61654588529675835837372268256799939159587126493013041022798198721118780825188\
24759825824213517`187.5105873696989*^-10*GaugeXi*u^17*Log[-9/u] - 
  1.5526033970723092632325118439655758572804934542872983900597048865724277740\
34531674738126414410306378502310195415936652709970072357612769118219368047645\
2644075161401863395973368367836604356129932567702838`187.5105873696989*^-10*
   GaugeXi^2*u^17*Log[-9/u] - 6.569133822055823363694827108484122476183382795\
82744489942445397568727663855505168395542886055234365267310902674323889946013\
2551676425035673245778318933658419034327513165400697217677015927128982810564`\
187.5105873696989*^-12*GaugeXi^3*u^17*Log[-9/u] - 
  1.5215959607686352353813630535056690645537965241136671379507491599838715526\
53641171210269716672506874754515866507736651936323626226155359646533791084537\
98661634275276362649731746911055186232114375079804782`188.08162394636759*^-9*
   u^18*Log[-9/u] + 8.5717382054702354679810140089963652419800012334653248298\
76112822235888387121745620112415218235146431079784714903133726629432347572955\
987197826166398953575494371617284620436122295861315329873614129436403`188.081\
62394636759*^-11*GaugeXi*u^18*Log[-9/u] + 2.378767287009522685421152436371470\
96226258529449899228026291362431771412996785304324853628228854284181696205886\
21668468838775080993361857694664507030467637599882715401269060734440517637618\
8139743574426`188.08162394636759*^-11*GaugeXi^2*u^18*Log[-9/u] + 
  9.7379310748235373262468469193483491566507449615254993766050240408497318980\
50560456248383542316350787036042143873521600105299270938388848416187188141111\
9438641549773665060464703135008877776772375013714`188.08162394636759*^-13*
   GaugeXi^3*u^18*Log[-9/u] + 6.593158250465620044013321369716776366029034038\
09422717478581459454573292233145530708752766630096007789310742930899208704137\
00331002108269827083956500462526420267592406140582093769935894591253478794600\
37`187.45912775229027*^-11*u^19*Log[-9/u] - 9.0160907296781745341280351243431\
67717689767282083026977481572829006576103707666001872730373836419411392488511\
11487094457524683440899962726588816051010907140845981320624497026888385654497\
635642116124003`187.45912775229027*^-12*GaugeXi*u^19*Log[-9/u] - 
  3.4820230893028278687466882211479030587519169846693250993454014529973239987\
30670405920768518890713483438056462597753842846077498292773461346316193951401\
11790876726414403428397069426955011166210911243932`187.45912775229027*^-12*
   GaugeXi^2*u^19*Log[-9/u] - 1.365651026765832387309856116576459573933037922\
25704747888212698009705515408606758472085632947477699431084965373713396089095\
5211749009507197460251001717612557158470324710577430684135355869374889448216`\
187.45912775229027*^-13*GaugeXi^3*u^19*Log[-9/u] + 
  1.0648243844930666624284868533502609065869533649018603594533109627398810171\
02942937849074048941148650041171724356708352357712366162522973446455864475812\
153915066326252440689256408966352016025935247574696`186.3836328870314*^-10*
   u^20*Log[-9/u] + 1.0097011576709784803557886620560608459482913283306677243\
68548158777746451352820359691009560073670264338411483956644839487354648663183\
49842623448372516256564997371336938259101129162868741281290955226328`186.3836\
328870314*^-12*GaugeXi*u^20*Log[-9/u] + 4.42536996732297673478638452162000820\
52215770750317799397313927494924319358198932635616562900909293034204266955800\
22572603844013487995071260727547885226270533915546388058539715571194398857765\
2651562789`186.3836328870314*^-13*GaugeXi^2*u^20*Log[-9/u] + 
  1.7409629742124957737239809734359445780810670666908985371997849490041813053\
98806571381223871282536243649475844066954378138573128045520568826612340952813\
12584826791666250786313718644686802538948263142`186.3836328870314*^-14*
   GaugeXi^3*u^20*Log[-9/u] - 4.002314885345274199822968748320061660525981657\
25655407714637602371322163668394075474410146693497244373652436412516460848378\
33815679498759211474478740927445731745755470903821778646246605343704671072848\
19`185.6509552570399*^-11*u^21*Log[-9/u] - 3.50868117709965185533642895908912\
78132771158461472280311230853477668368529353243073304435280671350570991834901\
45836594010002181971193861836850334741253647420795171452352971199876659762942\
8472315088364`185.6509552570399*^-13*GaugeXi*u^21*Log[-9/u] - 
  3.8087070477498286185148634284435921091982052168312468466193391362223877722\
08754479424993844360822460658208333624036272295805636648642102497564431658731\
558229179543762120477854074319834029279423082632`185.6509552570399*^-14*
   GaugeXi^2*u^21*Log[-9/u] - 1.863579384690002728011170129839584139828378732\
23690584363941045668819553339763187729876503551842319505407438414889026099840\
672861096764457137425544584071046696352014073746989999102321040986073716437`1\
85.6509552570399*^-15*GaugeXi^3*u^21*Log[-9/u] + 
  3.9653162735596705470801229331884547447476453055703710312798303171115258092\
98386752388061807859133359920522747806989915599921845461156690730628073995771\
10115652157522346090776289133597585308770409692268`184.84095187359105*^-12*
   u^22*Log[-9/u] + 1.3141108190970789930787220144263304957123063934984315895\
75566585464140531342935042067672111508041470917084892853533497989995139896536\
7767451566257099327857094248251111067560637875030118091654133979712`184.84095\
187359105*^-13*GaugeXi*u^22*Log[-9/u] + 1.34895823941567433032435969619670260\
89683403772028044244461887080958554213569332603588371771591866445526789166348\
80197468150165620896891801934410582765266138993169133329797546864501714579655\
8620765`184.84095187359105*^-16*GaugeXi^2*u^22*Log[-9/u] + 
  1.5233328060401155482761027147250061300123551563724384395104403834571529530\
62432929186687262465308757346715914280770639805583545943705457974547547616656\
226232000869849123490208563322460654596838165`184.84095187359105*^-16*
   GaugeXi^3*u^22*Log[-9/u] + 2.075985416223613965506537881931392410554238680\
49162568539911062177437297839365858054564284567670407188109345688806406703832\
33282855647747527139919810516222510722188926024724895920039688653292039690270\
2`184.08031614064058*^-12*u^23*Log[-9/u] - 2.33734600694572144434120018754168\
88569750979248576392283370008480946756028247625945485050299150411422900835720\
44648566413453383042565008916908002725836498443738661603869498456563953029282\
875995561021`184.08031614064058*^-14*GaugeXi*u^23*Log[-9/u] + 
  2.8020515329435951714102403167610713077352275045334757957654188787137859238\
89122679282455106827222991531650450422667378435476731124783484031826074058332\
2777801129950240402315678861806466501553958566`184.08031614064058*^-16*
   GaugeXi^2*u^23*Log[-9/u] - 1.253489363724214260876881251832640340515923228\
15779391946020013451680701375563453447869926169163521441621442341592267613919\
9587052593182165571561292878784192607761665329022489159784171377252128796`184\
.08031614064058*^-17*GaugeXi^3*u^23*Log[-9/u] - 
  9.9833379051493225489803195635549020014570863268815012637625525634884460951\
71423874219446576110085866263889182369135652763833159745058318260761835999763\
6268449650341963004151099083471438121773840443189`183.6533149970983*^-13*u^24*
   Log[-9/u] - 2.800730246891745205790231342899485753410120533955383731668959\
48058706840044608336408369135123879633347402389129356998759449892306128545502\
956630198239550398776875590675118945786296058081275162220886`183.6533149970983\
*^-15*GaugeXi*u^24*Log[-9/u] + 1.36802537728757419734079594199402556690651521\
92184497494215662487552310703864478065435076279576333796293901923167555973320\
036568131821265525072633138389073851705475110649183271672981878576337085862`1\
83.6533149970983*^-16*GaugeXi^2*u^24*Log[-9/u] + 
  3.1729368357529313657114877792137188931445829045289445156146187048359277728\
37851325995358880757827095793371496370473661387503703777910426106289800559566\
2753677545847792453889200815544746740118007`183.6533149970983*^-18*GaugeXi^3*
   u^24*Log[-9/u] + 1.4844967582078094232500465068158687436747004985516877371\
19228554129218121647990424384178100506804940306999883154439546781508122128644\
0720075441961261558295214541277610183099723818417355938368839107429`183.18321\
304090614*^-13*u^25*Log[-9/u] + 2.7859010215584561640602074528528311283769941\
26450035278486988305559384000585526292642785090244572559414356049740838309776\
0009733556839467618939736966710261247405231989182962966152962669367710862794`\
183.18321304090614*^-15*GaugeXi*u^25*Log[-9/u] - 
  7.6912589506738324669791018348269066723699585768384991536973399703132819372\
63294322388289099103776416862099936678173219260663720071639334230466597364060\
217361899792660087738948310326739619729048095`183.18321304090614*^-17*
   GaugeXi^2*u^25*Log[-9/u] - 9.250685775914707637089799336635595626675830058\
07549953125247987750649347098508018909991910035924322743641450260202402321885\
91601110610820382449520838846372877672960734777683183033482018881593261`183.1\
8321304090614*^-19*GaugeXi^3*u^25*Log[-9/u] + 3.45926239871888350576674240682\
75941703854252024518725174064656821011406199635138516541576886916322840252424\
43934174453928923710609314385318332466602211372627223920359549530186952916512\
806540905855517`182.20507810913958*^-14*u^26*Log[-9/u] - 
  6.3275261253219847737339114543535266409296569855512565271031279061619586721\
03453492601144375492975263934267845364231296025362039460432147554005463285633\
6153967400648597897645227581700276119981323593`182.20507810913958*^-16*
   GaugeXi*u^26*Log[-9/u] + 1.46535310477698206856089741989908531708519482559\
73239344249718824238768874901634257423364492686870967029854226043684230503264\
48342742659032016741600890012391045656838967490038594364871675999387493`182.2\
0507810913958*^-17*GaugeXi^2*u^26*Log[-9/u] + 1.25770791710196712353837235407\
65136658972407748729234794918089830218939578094919050452646258422222784098512\
69344008117783324393809741368470264950084125173445230889089253779877905313071\
0740853645`182.20507810913958*^-19*GaugeXi^3*u^26*Log[-9/u] - 
  2.3129607377593098128164305655832033619426587622067114444233435805189778872\
40170246116342800228411843700740080688665502677201923376199196908879977482262\
022141948740312367340868419212353798909629648896`181.3801139142154*^-14*u^27*
   Log[-9/u] - 3.400969114117753045878710288256871759094370686390982030123102\
90991752701128896294009560032076262357784618998868905849889297801483611239640\
4036402713215199170586192699444485531230077416367067468268`181.3801139142154*^\
-17*GaugeXi*u^27*Log[-9/u] + 6.0077506704843562370296264679234212608545788215\
63584551497502982801269742661645092434684549991470323734074669142246904694154\
4510292650923642811747048236818362323311233156549428624216768802479246`181.38\
01139142154*^-19*GaugeXi^2*u^27*Log[-9/u] + 1.4736796727193615618972372594289\
58240137338827908827042325861455454758610106311397551353211165769817512076571\
78169787867324908921568542478198803415291884286070558937105272601024985724866\
4770514`181.3801139142154*^-20*GaugeXi^3*u^27*Log[-9/u] + 
  4.5250678009574746346121846599610104173394147423412693681296707222175077661\
66323332283836493279819307357391318760348217632622467492211223445840988181687\
22965710926181550207973894683179857223773660282`180.74749500581626*^-15*u^28*
   Log[-9/u] + 6.262576700968053266582685176618620004494624622924516292779561\
77550579472208143411301522465934373224593307285254889406731390316257755819830\
0044068746941413057582770066450700200021996943496573119694`180.74749500581626\
*^-17*GaugeXi*u^28*Log[-9/u] - 1.07968012417050506671830306519776377261523111\
43382946001929874757777245484855396048055486270024387102290167614925669132879\
9173680612018285775433325099268416163861410204790705558680708043095134868`180\
.74749500581626*^-18*GaugeXi^2*u^28*Log[-9/u] - 
  1.0379591331145074823626293322166096374296013098036521589403073623825775924\
60077105203195266537790958593542615555222576328196841735832918545696225236163\
585944078704724762809887959252526119040213`180.74749500581626*^-20*GaugeXi^3*
   u^28*Log[-9/u] + 4.3916395435953687870434904637327992919454394497419302095\
41423805416853080791301014009673136016196871510102017520473883851720578476623\
0674578326382568049211739527562775181098482964673097236359742843`180.16766654\
18519*^-16*u^29*Log[-9/u] - 1.67226885148999753382068243190840323731625632999\
75726716349340133512697192468831491147731565130042730510493575998369303479872\
11314784257766538457672143645356257566025038668507369335957289808979665`180.1\
676665418519*^-17*GaugeXi*u^29*Log[-9/u] + 2.63369681226251896807725424138870\
15826693762291741105796888309218649824382113010358868825842690493464293865432\
63165764534893409726733861742437690958107545397767543351138819056089935658363\
9083852`180.1676665418519*^-19*GaugeXi^2*u^29*Log[-9/u] + 
  1.7719983292990698560200882023251215206213223206053504457817057963119638493\
65348419575009923852137287983193852541248358968290670641871694842803726795412\
04411834942924879660554102346828861788886`180.1676665418519*^-21*GaugeXi^3*
   u^29*Log[-9/u] - 5.0268916454853581110524214243726594846638877206883627863\
72505515969955488192371023894171811358793683656754719058839214031825557660847\
7168476338552563342835695120803750895754967762043645584770328636`178.81165248\
49499*^-16*u^30*Log[-9/u] + 1.52407269444103720142562359577521235856386218590\
46069721904966753156941180048992892470703069644535874126498474281432216189668\
26666741003900698132090222287200219518855916731028355878329234618075`178.8116\
524849499*^-19*GaugeXi*u^30*Log[-9/u] - 5.25057896797633812896552868898662173\
01731400618133084747932819578590200096053838074974137745341007581185907446787\
95264505116976001645651897263858894854555943997283559150265488044782387720646\
16`178.8116524849499*^-21*GaugeXi^2*u^30*Log[-9/u] + 
  1.3474936650440292965405277352437534292696776324812553028250708296757098345\
53920107363994411248190277726143841145317948468911606835889206331057636276466\
9736659272304050788838215151562000310646`178.8116524849499*^-22*GaugeXi^3*
   u^30*Log[-9/u] + 1.2292197318425043395235987907824962628009441280722364270\
53152281591754965812592219227557323351510875428995052794200755588832755008487\
4079860715195376570980020606314085471623637474498024525135374951`178.91019371\
839585*^-16*u^31*Log[-9/u] + 1.2839371697128371034415698387895713725027893822\
63684174148977494575344825567902790934124271058723047972727651380297948890246\
14896060955682156584061132117928505260540727583705661413038407395739155`178.9\
1019371839585*^-18*GaugeXi*u^31*Log[-9/u] - 1.5327820861088036785486546806724\
05291023026053222009284049365490064009030739911683341172803615069420776168727\
73860911403914690246264029690516741193264855371594201366758940902977668374890\
1124947`178.91019371839585*^-20*GaugeXi^2*u^31*Log[-9/u] - 
  1.3335861114122663060826215757594855966688341451506367963338393193886708365\
75910448091975335257028018874514072572100403366458510768594430682132862197627\
7431229923464057821126855671834260060962`178.91019371839585*^-22*GaugeXi^3*
   u^31*Log[-9/u] + 1.5540407641001662912039361964837819104769151702727258222\
44019851753017304182754381015590935207195437203862644448499217201208758915658\
1706977776877587402920703214204799626928954284178490103202071`178.11019277429\
32*^-18*u^32*Log[-9/u] - 4.07289505772942770157240314277193547403758314786698\
95439889452286815501674194715188462873331457413492247716380741650370530756207\
346478634424863011397109882611802686026528504259802602024370037109`178.110192\
7742932*^-19*GaugeXi*u^32*Log[-9/u] + 4.6517425035776707179821244071733160048\
52276645040911790426408855278539135221395558114946724024860278911156996479718\
7602525435922353996400362400159987473870786564570870861782570459440485398898`\
178.1101927742932*^-21*GaugeXi^2*u^32*Log[-9/u] + 
  2.5980579422438807427197060062026623322130452588868987733791665990952666350\
18704200276395826365175970308200323758697832916798478409350215059510201231668\
639849466154440736873091051149282891149`178.1101927742932*^-23*GaugeXi^3*u^32*
   Log[-9/u] - 1.026173416353613289714927682748919495846942078404376869545884\
56988182807649987614865311856125632034198510373400922744350865134169407435332\
302943237300894512522302707337504366198873610246792737867`176.51900189088624*^\
-17*u^33*Log[-9/u] + 2.432786159316145100863837226563719679594010403087172198\
30828823156624654923928560107407307663675193164478751793846625345289430693285\
7399330326373377564541728862221758721720515769758874373486508`176.51900189088\
624*^-20*GaugeXi*u^33*Log[-9/u] - 3.24466755625031126631735695337978652813507\
28724713475848518302408558038525743523738654445469320034365071666578728214670\
554357896653370736090099237413867109685975007314099587821028964913936871`176.\
51900189088624*^-22*GaugeXi^2*u^33*Log[-9/u] + 1.0522944383433654209770002327\
03411263453995451395042242364234442812349174300802212776207188663755391771670\
08097384735061824945317073576119209837463199685407515224223186724668622488042\
116508`176.51900189088624*^-24*GaugeXi^3*u^33*Log[-9/u] + 
  3.0829999564363261650989611290990343726735716769115199745113058469689293283\
29224804973133380394623088347112200913059898270938644245512729147404065423539\
51101595495670779449045366376164373931467224`176.74533017346815*^-18*u^34*
   Log[-9/u] + 2.430677037847800764744172872035338447504908868303328935754744\
35716815361472680523752961028343164798490553155280297280102982199858415967533\
7301943325846845662838381691915878090784682797595637781`176.74533017346815*^-\
20*GaugeXi*u^34*Log[-9/u] - 2.09685950466701806110119347486843491490409225744\
61310177951916545908622390397255872818253855497527745086363926547459898968254\
756546494647550567311786316638882079263403891505806273451795964512`176.745330\
17346815*^-22*GaugeXi^2*u^34*Log[-9/u] - 1.7745101808250463209086013738513191\
86847588765553844141655659097943981804460635512885915080648979587701277162387\
95624013063788259864513202456051625451670684784616936957896183536964583457972`\
176.74533017346815*^-24*GaugeXi^3*u^34*Log[-9/u] - 
  1.5089853474954875415949398106446407975951399459384237834259934877779084701\
92073853180902104065153799746694140083642356488984473999057325066208653014628\
5321366513260999599542301451271510408715197`176.02505797266673*^-19*u^35*
   Log[-9/u] - 9.315403551416152874487430518108983149462383567506420573614116\
67761299372961316392813689733477143910252832955149740430619962236297519400714\
549768070360970179540314381067042529841304116194006911`176.02505797266673*^-21\
*GaugeXi*u^35*Log[-9/u] + 8.0629425627594019132759860053004395796069891548227\
32949504312330329910183297332532676007364992406279525911214435193860524334151\
423537531276107949462934866852102593523071805551694395665628336`176.025057972\
66673*^-23*GaugeXi^2*u^35*Log[-9/u] + 3.9695276388009680759055578114117530323\
36735835881092260119309952373297711426135178474181632731187674314494405801661\
6908320600349820129610994560682162048913789809428534870915009612929440249`176\
.02505797266673*^-25*GaugeXi^3*u^35*Log[-9/u] - 
  1.9575430357091608611434215815143360384230790382632914252573128226596978164\
76025276851578942452907617307402507935552903472264927358707207297828929208097\
7446688154445260642848522259584609496951337`173.79128257878457*^-19*u^36*
   Log[-9/u] + 9.652144466087228871812849953952499509454952918613702874337702\
96787722901103546362454402424794039484852664976822885561654991601529836679667\
59653646959122610379688394770752803161081967680613157`173.79128257878457*^-22*
   GaugeXi*u^36*Log[-9/u] - 9.23016824425032224579444925854481238436061567942\
19662940716721139057152753475502941853074971002619330304634306327355890549126\
5445666573436724413580941093843706442804971053453448257533873979`173.79128257\
878457*^-24*GaugeXi^2*u^36*Log[-9/u] + 7.917758387880258246049528000379084992\
28150960435282179302831907407266923713414492826117967076042843975284855734623\
536364354394290616126451997889938707986454619117035127865981182793753`173.791\
28257878457*^-28*GaugeXi^3*u^36*Log[-9/u] + 7.2665673102145469426015519154467\
78788356683319418795325863162375617952533739717066101413002341537166181227582\
73041248844380201626266912634577942626042681037970353336471596094584064550403\
1461452`174.55647680439847*^-20*u^37*Log[-9/u] + 
  4.2206903267608294098717543604165790219287795027558154824721046672023252784\
99038072450222322312813866725738999737941509856666690771077457642341243616388\
4711414632421793289434790108174874803356`174.55647680439847*^-22*GaugeXi*u^37*
   Log[-9/u] - 2.655124578193548129757067463928890308982645739729640383148114\
50082425123170982702444936647352595859021895207634449266822813585857872848544\
461887641844926320465420801222849319104186337402954`174.55647680439847*^-24*
   GaugeXi^2*u^37*Log[-9/u] - 2.353127191411321530241170343522372758546878925\
26677327649657690398768122354244281479559025014339302439805681729192294102255\
4723329373372834684819845218853950318618270168692804531422405858`174.55647680\
439847*^-26*GaugeXi^3*u^37*Log[-9/u] - 7.218083441880675080668645831327481092\
43174826240539325895620009852638947072213383906322661713075632596212305114915\
22196525575944715875550371727679681313736713735720737516766368092033322713214\
9`173.91740312368566*^-21*u^38*Log[-9/u] - 2.02212850117066279792241146075458\
43741917078976732351866009293360390758549675242098424359157074546903155789961\
45397134864834040562084286897129996685848016497185725898883225051352469999896\
4766`173.91740312368566*^-22*GaugeXi*u^38*Log[-9/u] + 
  1.3639493274411213055220206574928963196690784393495963308168161950998817874\
41839130813434257748950180874157315511800970216553612836868135166926983333889\
49692766006128661929719646915881688364`173.91740312368566*^-24*GaugeXi^2*u^38*
   Log[-9/u] + 6.107930463290620881713784613250881047063873414035502013988704\
64471495786444984343163850571111990093281298056174006946594113070309894608186\
47432706020828513601995540051885184383632395575`173.91740312368566*^-27*
   GaugeXi^3*u^38*Log[-9/u] - 3.436900132012294958409793827376960122362890906\
89614462724475176465601733867895812516934928842012913316073018816532124324798\
829705661977673947935556780957400293961473719889410941279556100272971`172.618\
25624591813*^-21*u^39*Log[-9/u] + 2.91879996069490030152311689147292630142002\
57758918887564027431175048323222296459220163871040081327059176825863019293904\
03448958347986834299865025209231827356049250816260980170372011879120596`172.6\
1825624591813*^-23*GaugeXi*u^39*Log[-9/u] - 2.1445031536364808763944867178854\
54226502827741775989490417681129061881725270675572829947790069386028681899518\
49132841833706028714836922949381702883246613366437617051907704171414343155592\
36`172.61825624591813*^-25*GaugeXi^2*u^39*Log[-9/u] - 
  2.0765744111034624443758262270966990471309676946525003945101806626333917836\
24143947997631999790217894175026734377863900822697327309734137770880253326098\
9695257216538324585536418871854197`172.61825624591813*^-28*GaugeXi^3*u^39*
   Log[-9/u] + 1.624866847807320886370279446874222513299976822544982686473579\
38627303640954562458318630163039167419480154619381892808931060959872149029117\
089867634660174884234399278302209486510066238114183415`172.3394586499944*^-21*
   u^40*Log[-9/u] + 6.5274024788750786445480962611115375279226553517289005331\
48892854918483769651816762149602333068623522308489218680532122475546438646175\
22088211841881952153653294685424309554688483771883200348`172.3394586499944*^-\
24*GaugeXi*u^40*Log[-9/u] - 2.88441498077786557124853472204981206247863476767\
11481180770431357911009011689962826237191650071326421511776472931630475792918\
90544218995397770139187231704353887263677300383234393558019989`172.3394586499\
944*^-26*GaugeXi^2*u^40*Log[-9/u] - 3.093185453812794059134291613400726928977\
35836073663468643138369986905542090978336018979274721681649367867339036017531\
6730310702043917408671977110560714724024695800241091064947812593988`172.33945\
86499944*^-28*GaugeXi^3*u^40*Log[-9/u] - 2.3482804057098160179288412435692720\
57008794729346527174410155112712113019905897938746787611518215874058005277213\
77980282159285395509294040653561967074858126985700288240964649181208146898547\
78`171.789800664161*^-22*u^41*Log[-9/u] - 4.189329140981214346078822485042805\
28682491725202535995053618933499060798262387575378586636314580934902666845105\
91898791627858285908412744143194920658379893404357671865811493528263655006423\
1`171.789800664161*^-24*GaugeXi*u^41*Log[-9/u] + 
  2.2462980863831254618564110181125639585505377913898472590007268362077119799\
59012273775478503942604518477738393458699360026376418962659319938430389872008\
711752753426914556065896308886783316`171.789800664161*^-26*GaugeXi^2*u^41*
   Log[-9/u] + 9.424028965458519739073379543704242887623822494410765714039588\
95182817133586892045707781947771544417827045847101407648641302883446554310419\
2418724793495434547572476229618799802563578222`171.789800664161*^-29*
   GaugeXi^3*u^41*Log[-9/u] - 5.349414979094361263539629476221639476136268335\
88786351135884052444441839247705150974251714495955695541851639271548634455582\
8672585192842068013511956395179670932768144257628958433025959656034`170.69717\
865528116*^-23*u^42*Log[-9/u] + 7.7357192339988347924969604127439339680505817\
42082690906071797919685301380426295610278551320253882583093550451254735193369\
678446035734697143012414656844148295316768141209534958184052443396`170.697178\
65528116*^-25*GaugeXi*u^42*Log[-9/u] - 4.518619902996540513005720650935982489\
63052566939673068699181365329120805065708715351480841881719615931263775368912\
965485502389019663869704133411580072008835239458018553881428968208262353`170.\
69717865528116*^-27*GaugeXi^2*u^42*Log[-9/u] - 6.4153899144493357101481103551\
20280701735242521062664818274150761233587930476525373675702936213675554701418\
2520546991763196871704424064926445608136550141513061171299639798941223874645`\
170.69717865528116*^-30*GaugeXi^3*u^42*Log[-9/u] + 
  3.4634236697020670623051698715964422849151632733942104120629928097316941450\
27982075436039288673129573063915342582739557779897808264766464782752566817805\
577912504122764941677162175488045353655`170.0852191561121*^-23*u^43*
   Log[-9/u] + 8.220571008808492841976930648140612051359196436759401680236430\
12671948113927066011216626876800490897913314190130090735771348326810898921147\
255762484466722962710065376260257398283800835013`170.0852191561121*^-26*
   GaugeXi*u^43*Log[-9/u] - 1.99473813890556960236659364943098684651665666364\
39826268473762567270072942593319283668435997088884010652073885260036690507175\
664070253941247501566132590281569778497969279634472895613074`170.0852191561121\
*^-28*GaugeXi^2*u^43*Log[-9/u] - 3.978782283399831751971597958385562089862252\
37047646700657184325883299781957881549882180777178575143322703666828077219048\
13624459693771569856661833938296502527789350340523152537625481`170.0852191561\
121*^-30*GaugeXi^3*u^43*Log[-9/u] - 6.527380268366126619697893299149439506162\
22654160237758524153302258546615043257721917059643358773893551075738593794785\
098449361940709351073809160785116056693158206850527535887903589783021448`169.\
6436903940946*^-24*u^44*Log[-9/u] - 8.301164630974012095010641478055625622156\
33124883336147039546126521023214405301804955241645088553425261772903937620535\
2313386100617667444982857926798370176690312622591401956248718815600283`169.64\
36903940946*^-26*GaugeXi*u^44*Log[-9/u] + 3.585012518984639469426839583307428\
20973176151289547743022061676543366426456760994260462058801237395734307536740\
43347753614946933922292274139669643444651816350916213474908312007561501384`16\
9.6436903940946*^-28*GaugeXi^2*u^44*Log[-9/u] + 
  1.4506177102372112026940463297840182036503777547312512578264305686441069782\
67240526922820619275260198206520789541286266452917069158254760167331952904396\
17665816021839133185193973163924`169.6436903940946*^-30*GaugeXi^3*u^44*
   Log[-9/u] - 6.611688748877180610616019015170016745883195553721893384355102\
11691072081490719152803734659509039279370044115887434256294926426476978769934\
95354800326875037951927328066513521730104063109997`168.68438973828188*^-25*
   u^45*Log[-9/u] + 1.8861674399392675248260281258469776060138146197900572550\
08358813445207337542732063980476793724138743246836592195962342451643771921200\
371335319429962697714741630569239276960082522831508566`168.68438973828188*^-26\
*GaugeXi*u^45*Log[-9/u] - 8.9591173646122555930808325259384738226829558566794\
09920804863066829586251426331288882238830935801942745009358085460346964485623\
379663978504158958838472017724117438069526154778510258958`168.68438973828188*^\
-29*GaugeXi^2*u^45*Log[-9/u] - 1.46446337695485430897060941792269060153798179\
99029066509620086285556122030566719744777169977962882218268708696695895734200\
292617552175772958194156786418344816251831619604447504803719`168.684389738281\
88*^-31*GaugeXi^3*u^45*Log[-9/u] + 7.0460860187830083689855420121064206365412\
96031138553152900535875537617905266480834691433685476511360897321640143010192\
026418466477312851605502197116870427657631536910852927374131496349594`166.733\
49846512642*^-25*u^46*Log[-9/u] + 5.35829741304202510745799031012728540063939\
96651747667611721405217262540055193407427446685891887625579554770651812386175\
281692873348230068046878212972116340795984596654596678155554148126`166.733498\
46512642*^-28*GaugeXi*u^46*Log[-9/u] + 1.748063080564124395373272287581004312\
48050765732502737796078344229728727757917711702318673580754940934441137469905\
808353648993545569890449598930194348720523672774890768011095037581645`166.733\
49846512642*^-30*GaugeXi^2*u^46*Log[-9/u] - 4.9171003134337178057334581631108\
08446031469052671174124461615520776924446906057519112869065615321844468398828\
415933050046623998097257283022821628966380409245189859251210113138683216`166.\
73349846512642*^-32*GaugeXi^3*u^46*Log[-9/u] - 1.6533382333317200329919388161\
60528541246552399293936504023326833393580056253116656690886018494922083458197\
20611289039982155755006050757306744456929593175126237474880670485321985841744\
07869`167.47955182554043*^-25*u^47*Log[-9/u] - 1.5716187064417737924253369412\
50649165869186091760128947335441231708613576961385691817540571684488357649235\
04806307039374833662998337161677055692340983851873301237632620946455885999155\
328`167.47955182554043*^-27*GaugeXi*u^47*Log[-9/u] + 
  5.5014786283822161840759660055044593963899531026801141599265886469879235127\
83185728006656418245987781962757813229405191823228490868788574315011609412800\
10012906342363859369628397238446`167.47955182554043*^-30*GaugeXi^2*u^47*
   Log[-9/u] + 2.218835505616678040662562998365600625629517666613866410323278\
00008366091665004963991537578834084533834322541576932924853621207117158098820\
6130488337009637384272677537997853026340557`167.47955182554043*^-32*GaugeXi^3*
   u^47*Log[-9/u] - 3.3115207127362501345172703614182670273464013059810676600\
50683698210422543602234245262980241510768148091551338989223111178210091004888\
33338794369405523689109996032223349024269912632598324`166.4237038919673*^-27*
   u^48*Log[-9/u] + 4.3278774366835133470514277040043930086281888695078372764\
24127676757956907158716913790887180806769250745442213801837067533211020314951\
5598312258942991131421955177126152551409821201086254`166.4237038919673*^-28*
   GaugeXi*u^48*Log[-9/u] - 1.69931798412382553198425148135867242658171155037\
72902327335240181629484032369061796724932171866080131109610288685936845260951\
5565492185405032812255253460400716402841704421980518713038`166.4237038919673*^\
-30*GaugeXi^2*u^48*Log[-9/u] - 2.96465982735571288831049760913988880040090008\
94745815627551755268984567956820313852268434100153362652846641973385591868543\
9048852127069063696036641138685565330747907775674308099733`166.4237038919673*^\
-33*GaugeXi^3*u^48*Log[-9/u] + 1.36527607071831454809211507219146608762036227\
63265889888354176392931029075786134189096758891080411301257075001893746887848\
11727648064645360987905239192994365468761063615213981127992364362`165.3311213\
396997*^-26*u^49*Log[-9/u] - 1.2997624484788987050866041566405671636024858688\
48331858487294296340336752618846230960630430310976821209182104500344552767636\
226202770137746526094438442586785130743923491749607486651159`165.3311213396997\
*^-29*GaugeXi*u^49*Log[-9/u] + 1.19151609478024533127566168646870518949545313\
97403795456875462990308054775054388006782623016751414844090750094911232206528\
070766960837304049846110806279762348576263926526653139822291`165.3311213396997\
*^-31*GaugeXi^2*u^49*Log[-9/u] - 5.648774406279125392084026858981835169019903\
36140931284854057616191741560434911830249248907814522529809952981950713647641\
6426758153919217646628699303932366609891418139821790558652`165.3311213396997*^\
-34*GaugeXi^3*u^49*Log[-9/u] - 3.92156756796746887888937194003703841524044003\
33549275901336783017676024014613420877514339179689032553902803863322566587225\
0963678680388876481880254602724738984323220996739115546881631843`165.29686346\
518739*^-27*u^50*Log[-9/u] - 2.8291262851816840236794306860894134500846935816\
96108448214193253185835244165206696125166662158797384926903322081218090033502\
232949219416107739928266683740423749873933728057539227227361`165.296863465187\
39*^-29*GaugeXi*u^50*Log[-9/u] + 8.006013850864903277244189036296920127664511\
40371496536256133208574022266408230055875616185399077480378556526651242934903\
0918130217198914045334124470271277457605194713072308159765642`165.29686346518\
739*^-32*GaugeXi^2*u^50*Log[-9/u] + 3.360084019666251223928548577158314994605\
48869968330832044330813488857569863812304044336922834858027530586067267683392\
36400121605831602533752548327985357336212537579109858986706464`165.2968634651\
8739*^-34*GaugeXi^3*u^50*Log[-9/u] + 0.01171875`191.22662813492002*GaugeXi^3*
   Log[-9/u]^2 + 0.0072016460905349794238683127572016460905349794238683127572\
01646090534979423868312757201646090534979423868312757201646090534979423868312\
75720164609053497942386831275720164609053497942386831275720164609053497942386`\
191.9019059804652*u^2*Log[-9/u]^2 - 0.023919753086419753086419753086419753086\
41975308641975308641975308641975308641975308641975308641975308641975308641975\
30864197530864197530864197530864197530864197530864197530864197530864197530864\
1975308641975308642`191.90189118677833*GaugeXi*u^2*Log[-9/u]^2 - 
  0.0052083333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`191.9019054400\
5497*GaugeXi^2*u^2*Log[-9/u]^2 - 0.000241126543209876543209876543209876543209\
87654320987654320987654320987654320987654320987654320987654320987654320987654\
32098765432098765432098765432098765432098765432098765432098765432098765432098\
7654320987654321`191.90190097585253*GaugeXi^3*u^2*Log[-9/u]^2 - 
  0.0108167581161408321902149062642889803383630544124371284865112025605852766\
34659350708733424782807498856881572930955647005029721079103795153177869227251\
94330132601737540009144947416552354823959762231367169638774577`191.5754718110\
0583*u^3*Log[-9/u]^2 + 0.0258273319615912208504801097393689986282578875171467\
76406035665294924554183813443072702331961591220850480109739368998628257887517\
14677640603566529492455418381344307270233196159122085048010973936899862825788\
751714`191.57546178267245*GaugeXi*u^3*Log[-9/u]^2 + 
  0.0057227366255144032921810699588477366255144032921810699588477366255144032\
92181069958847736625514403292181069958847736625514403292181069958847736625514\
40329218106995884773662551440329218106995884773662551440329218`191.5754656646\
7295*GaugeXi^2*u^3*Log[-9/u]^2 + 0.000262560013717421124828532235939643347050\
75445816186556927297668038408779149519890260631001371742112482853223593964334\
70507544581618655692729766803840877914951989026063100137174211248285322359396\
4334705075445815`191.57543049315615*GaugeXi^3*u^3*Log[-9/u]^2 + 
  0.0066769229792206472590560382055580958187268200985622110450642686582329929\
38068383884570441497739165777574556724076614337245338617080729563582787176751\
51145658690240308896001625768429609307524259513285576385713565`191.5886818528\
991*u^4*Log[-9/u]^2 - 0.01695268442310623380582228318853833257125438195397043\
13366864807194025301021185794848346288675506782502667276329827770156988263984\
14875781130925163846974546563023929279073311995122694711172077427221460143270\
84285`191.5886786749576*GaugeXi*u^4*Log[-9/u]^2 - 
  0.0038097993827160493827160493827160493827160493827160493827160493827160493\
82716049382716049382716049382716049382716049382716049382716049382716049382716\
04938271604938271604938271604938271604938271604938271604938271`191.5886794487\
0343*GaugeXi^2*u^4*Log[-9/u]^2 - 0.000172807355967078189300411522633744855967\
07818930041152263374485596707818930041152263374485596707818930041152263374485\
59670781893004115226337448559670781893004115226337448559670781893004115226337\
448559670781893`191.58865918630764*GaugeXi^3*u^4*Log[-9/u]^2 - 
  0.0021810246810088043639839605901689933595639026721686885279833509270078898\
69242305354686597383340765955204811070278732728562530930056205674759756962673\
18479379648916812967008567272754642566155038847209756115918794`191.5982697624\
7624*u^5*Log[-9/u]^2 + 0.0085764532775039938582081548092826861307275878225428\
59884728502317284515120210898293507651837174775751212270035620134690398369715\
54697511106595087695529701321501351984510039684555764421638526195758325006915\
160854`191.59826576791647*GaugeXi*u^5*Log[-9/u]^2 + 
  0.0019450874485596707818930041152263374485596707818930041152263374485596707\
81893004115226337448559670781893004115226337448559670781893004115226337448559\
67078189300411522633744855967078189300411522633744855967078188`191.5982690210\
1977*GaugeXi^2*u^5*Log[-9/u]^2 + 0.000087073473936899862825788751714677640603\
56652949245541838134430727023319615912208504801097393689986282578875171467764\
06035665294924554183813443072702331961591220850480109739368998628257887517146\
7764060356652949`191.59826145660915*GaugeXi^3*u^5*Log[-9/u]^2 + 
  0.0002684985649081146041297779684543219912150800057453853453785713434479713\
33286918648228746621606788586754377877004847825691531766147763031706874955702\
20087146707411233482801163879590271231111888870699350131685989`190.8949065593\
5097*u^6*Log[-9/u]^2 - 0.0036611734063611953161310474728144798764114925269220\
85424346258568684011959935345598100259483178753615170827994076482619895717492\
62853261227492797883490359230845945269559555999631191421060851533848536337994\
245833`190.8949064954604*GaugeXi*u^6*Log[-9/u]^2 - 
  0.0008342978395061728395061728395061728395061728395061728395061728395061728\
39506172839506172839506172839506172839506172839506172839506172839506172839506\
1728395061728395061728395061728395061728395061728395061728395`190.89490683827\
324*GaugeXi^2*u^6*Log[-9/u]^2 - 0.0000368387774348422496570644718792866941015\
08916323731138545953360768175582990397805212620027434842249657064471879286694\
10150891632373113854595336076817558299039780521262002743484224965706447187928\
669410150891632`190.89475056152455*GaugeXi^3*u^6*Log[-9/u]^2 + 
  0.0000700046243069245622680528907184359059543699042721511819680760353384407\
60679541654287675012459137131490224307677232837316459016704199142136749509910\
40641632146615766622503024097933034202535426565939830817775878`191.5954849606\
9047*u^7*Log[-9/u]^2 + 0.0013755235143955564002191943957822013899734662716818\
77929796325253205697130798882451464770104092248977570207960787535942633121811\
99585445776462276882831563407582194239603058267783044381011041468175938418166\
624119`191.59547952477695*GaugeXi*u^7*Log[-9/u]^2 + 
  0.0003145361796982167352537722908093278463648834019204389574759945130315500\
68587105624142661179698216735253772290809327846364883401920438957475994513031\
55006858710562414266117969821673525377229080932784636488340193`191.5954896969\
784*GaugeXi^2*u^7*Log[-9/u]^2 + 0.0000137084905121170553269318701417466849565\
61499771376314586191129401005944215820759030635573845450388660265203475080018\
28989483310470964791952446273433927754915409236396890717878372199359853680841\
335162322816644`191.59548430192825*GaugeXi^3*u^7*Log[-9/u]^2 - 
  0.0000172599221022032729921003222934861351641110545395032011329684734355905\
47716230878021528696175901011781542612218426062644301705994697662982919832100\
05188961495528957426926380241082190157475125173361701063776212`190.9517795185\
431*u^8*Log[-9/u]^2 - 0.00046391975804175681359706595914482689412654461560277\
17396816799300904884696040356886162075365685090105214927265833303484812411589\
90063488503683286463605549930382895012186985436237103977371581029476366034056\
45603`190.9517544499047*GaugeXi*u^8*Log[-9/u]^2 - 
  0.0001067559064520870076425631981187536743092298647854203409758965314520870\
07642563198118753674309229864785420340975896531452087007642563198118753674309\
22986478542034097589653145208700764256319811875367430922986478`190.9517827156\
6695*GaugeXi^2*u^8*Log[-9/u]^2 - 4.600062922545561434450323339212228101116990\
00587889476778365667254556143445032333921222810111699000587889476778365667254\
55614344503233392122281011169900058788947677836566725455614344503233392122281\
0111699001`190.95177984985477*^-6*GaugeXi^3*u^8*Log[-9/u]^2 - 
  0.0000194663612198623351098820717052498283872445913731241828589824038768918\
91437761261388477965554765434598325935159697712715397848720779403467174273224\
75033309965429417686884637735551560091180658331406003917459551`190.7837289065\
7897*u^9*Log[-9/u]^2 + 0.0001418419031514662520302880227158780222090201031454\
18753081413380208264027637865659117033873313219189528792761986760665545049609\
98222122571175777806777645301931507145604637490256373980409546324079047721343\
263436`190.78372890657897*GaugeXi*u^9*Log[-9/u]^2 + 
  0.0000330485828733642519650750103425000544342108128116358569033466152807716\
59372482417749907461841618220219043264310754022688179066779889825157314869249\
02562762645067171816143009558647418729723256472227665643303504`190.7837289065\
7897*GaugeXi^2*u^9*Log[-9/u]^2 + 1.410912772125692221714169587969313620891124\
32047960168673474571965655641924503378550017781842198851801046588426560991718\
74206167758979830310420159528527155413300817964741147182848143067621805619062\
1348371691`190.78372890657897*^-6*GaugeXi^3*u^9*Log[-9/u]^2 + 
  0.0000162075268575537157905551952981901892012322439248052880221931559843633\
97763776802583911208463071026023911048017245973131574215516887428594194314579\
33014829248058668199119263389124449570325988596680521804801952`192.6097388069\
5573*u^10*Log[-9/u]^2 - 0.000039597162650245083220446585908653662122426135059\
44728470752384784458601803868744564800523782083995849561562840087972505530318\
27676803926369292025520909171923302980269355633153183881070139042416807003491\
0082184`192.60973880695573*GaugeXi*u^10*Log[-9/u]^2 - 
  9.4023404329152785942909399699523156313279770069893526683650140440263897054\
02051081063426742439088118100463779476125155137500816513162192174537853550199\
22921157489058723626624861192762427330328564896466131034`192.60973880695573*^\
-6*GaugeXi^2*u^10*Log[-9/u]^2 - 3.9855517145415550765345004028131600148061053\
41084764953077710279356369891349315217627974829620920155899579767892525094171\
18470616413003244278964443573497071439458270733990898599952097894484725760445\
92505497`192.60973880695573*^-7*GaugeXi^3*u^10*Log[-9/u]^2 - 
  6.3424773375835149125595763044104025648349638164854095028200960189089952946\
20055758757944255583740342287011538838840958797235892493488771170919083504567\
67307327198821269371282072734954386118391591920087775539`192.1821070888535*^-6\
*u^11*Log[-9/u]^2 + 0.0000101827134189505536048333566907949983683683648308064\
63333047148823106422002043155955352394212930077380466341199410243178363060653\
04301741767858178497319321749856038765938780908667389660243759761301645207379\
322`192.1821070888535*GaugeXi*u^11*Log[-9/u]^2 + 
  2.4706965333572843860909704531103708058440568728634572255971432926165436453\
50229712369630065103316132122716484856402551875802904609488971628889324362575\
39138197574411566181113506216386874823088814858362183465`192.1821070888535*^-6\
*GaugeXi^2*u^11*Log[-9/u]^2 + 1.041816218990644573634971440184060211495053744\
71080918268846938257089148721521835376430712507530065829105609626871629615113\
84007954652673445540386555475718713030098489632097313853143757121809248009522\
357945`192.1821070888535*^-7*GaugeXi^3*u^11*Log[-9/u]^2 + 
  1.3962719176490440483162182848368865581118217899473248447146761888017953422\
72692538319128174920064474293324934555045989171336458617729209830840607867822\
17535802004416242661482534000823381572506932609746721195`191.53559842869524*^\
-6*u^12*Log[-9/u]^2 - 2.44176925489220078214333325433898468726612091361531170\
67181045179207618503216349961449014104779384486450607399448939250241120296148\
1120190824708629220856072475511047159056547980047411522584053620049843092485`\
191.53559842869524*^-6*GaugeXi*u^12*Log[-9/u]^2 - 
  6.0204072851160042518067209425234116592141283499308190666215357573382264740\
28943164745633881436350572153041288843757979560448696251165386967856103658572\
794375263511065980201782670918473387609190078325880795`191.53559842869524*^-7*
   GaugeXi^2*u^12*Log[-9/u]^2 - 2.5291119868317870718419415264408405697843283\
57716560734393381855658947565669102020268001063611488851543721228220542349486\
10805949626251409516155743864934537088172204770284331326855332342300792232205\
126581`191.53559842869524*^-8*GaugeXi^3*u^12*Log[-9/u]^2 - 
  8.1776085299995721926257325541529559569294150463761798099779479260380848767\
43428370993402531538896391885452157506217776819209276474337406404744049187902\
93917103014590625886735012398737281094303171435615476`190.6471128610793*^-8*
   u^13*Log[-9/u]^2 + 5.53409740750752881522315424936368564726634594935367816\
81081236219095150317874325330364745497463915841951348691567679350722930401353\
405152407729718481524247081222775036522233541980082347241092576412758696068`1\
90.6471128610793*^-7*GaugeXi*u^13*Log[-9/u]^2 + 
  1.3652448662147307551971475153916854877074355812353068868843903137455949527\
28011712922549685238299778766171084415254511276459150258875910453413882769163\
9762970352819461187088073233477897401079842780803000282`190.6471128610793*^-7*
   GaugeXi^2*u^13*Log[-9/u]^2 + 5.7202340994439902761804910867553757357140987\
68511205639692150894711479988114647465356198780981588480445362018292973939978\
96970004880384395702182624907819237951839689379698524645941198296022255784487\
151656`190.6471128610793*^-9*GaugeXi^3*u^13*Log[-9/u]^2 - 
  5.1130038768625990298433501601304492705228819166022287291044324130301896335\
28377822962551319194916869497822910127172655967795410285186128993647649475245\
618359610528298996898148634006586778213584501279759625`189.72260341246167*^-8*
   u^14*Log[-9/u]^2 - 1.19455937439475167633426197331321782026013655056651474\
36089762779574862293795682950067785384876588517791372141148838580883047091029\
669224138521697265182138632787091777674805127115040965645574595400474789806`1\
89.72260341246167*^-7*GaugeXi*u^14*Log[-9/u]^2 - 
  2.8911045107285370365911224229860326274200465852435282182489707475010238090\
77894909758519399906819072016014990735743234273510581564667396531006172393591\
558788501763222515721045997354051439883303492944880365`189.72260341246167*^-8*
   GaugeXi^2*u^14*Log[-9/u]^2 - 1.2091579788717961116550181805913728312317377\
57310949550808457334030526270385176910750102989961896487469679709538616064189\
25642911533564090883314869205521762840986826877479434798658784549437106756330\
742222`189.72260341246167*^-9*GaugeXi^3*u^14*Log[-9/u]^2 + 
  1.2346759923032299508950848786831337170505606896707806045333878958097617311\
24295607342531689013596884006792339051161921146462796125792241766865235303625\
524163756148355200694755832680300812915750343675603788`187.9787217316953*^-8*
   u^15*Log[-9/u]^2 + 2.43626466001405712006955497370422320822130297715023606\
96986202370298295452638625099070298601794732593746982582915413793013260366620\
55762070970869638745600705223311251395313756092364823522981858699008688313`18\
7.9787217316953*^-8*GaugeXi*u^15*Log[-9/u]^2 + 5.7363018466500282752160732433\
77443521149837695660414322639157703498940679684033266893022592284464385842660\
06044045106034785308415199329040860166341909107602490579824174441719676548861\
995331392418073455371`187.9787217316953*^-9*GaugeXi^2*u^15*Log[-9/u]^2 + 
  2.3961676040931061126153337706454609365750960020126305753496730481946150289\
39064909191414297343271585003028380562293075629457278596129381070700991444780\
5013267595191082464363976328615865271862833210188796`187.9787217316953*^-10*
   GaugeXi^3*u^15*Log[-9/u]^2 + 3.3896736260433116845565230158374690371132786\
65826172388350887728048560021753179902399326783792061649989583207204292605454\
77554977910891300390543178426550267095442182473598989608558759497554823086069\
465231`189.31039777130727*^-9*u^16*Log[-9/u]^2 - 
  4.5622844452851606329578171914225445427934160999520933338964922602600943683\
74583103652154774874470711450313827943202135216736641213221894999050902806678\
38399238838135396590801319293102156408817985672394423`189.31039777130727*^-9*
   GaugeXi*u^16*Log[-9/u]^2 - 1.069817351186287810577444126336934489001900328\
57091450075968986413822784585081273303887452427526893527285453603305847084016\
78811241813397408145595486375419747945713064270775421079163975499464427545948\
2201`189.31039777130727*^-9*GaugeXi^2*u^16*Log[-9/u]^2 - 
  4.4651248204207949598732798157972891789600914952015611758246809523836109504\
67048187343438502887193200081043833085115990596426941060816558889587826814294\
904960526490345551028809242931654584930435737150741`189.31039777130727*^-11*
   GaugeXi^3*u^16*Log[-9/u]^2 - 2.8636709034756686430637236319863435944591382\
55121473293025875840505319235214612921513004720617378332183453110377525943586\
46210446163186593479957353481893613344104908224587835930354332073309316606493\
834574`187.5105873696989*^-9*u^17*Log[-9/u]^2 + 
  7.5123536736437483136562014598801739312749102604955129628665080162353496988\
39183325028978915203931059376957587443769025153061025569878474606423037131929\
5618126026879128157917852831930009844774232714338964`187.5105873696989*^-10*
   GaugeXi*u^17*Log[-9/u]^2 + 1.881160420722333343177291181733013335338764824\
68813777194468291208770665299504544393171997848985242022017774842910384095307\
99628127997061304266216409400157522177249135247698184532726305539683291332647\
92`187.5105873696989*^-10*GaugeXi^2*u^17*Log[-9/u]^2 + 
  7.8470538773906797142040027488674254193447696180293563096707216723764723851\
81858911908773645878181336626260091759688946528931722826381741616788539078259\
72188983054051532288734805772713757123799147009894`187.5105873696989*^-12*
   GaugeXi^3*u^17*Log[-9/u]^2 + 7.7135686601385504765334838521777033920115992\
06158360523192566643235789971370926420211036305656099304923838354527743553225\
09721105178017403075780950683170900375077660775996159267950791071263206346586\
34602`188.08162394636759*^-10*u^18*Log[-9/u]^2 - 
  1.0562884878124994437707362732830573680121235012331052948706923474589904931\
98698777351441321103680727018291331311312843479577577327708056268969565347685\
9693241417964924198558032416965379423028073788769917`188.08162394636759*^-10*
   GaugeXi*u^18*Log[-9/u]^2 - 3.127764255167449276883173898770260771851531612\
22601344329047756097588376178824703913751878616836945847562439878378599546078\
88349286142971518356240146190694311177072182709005339292021866286139896818736\
26`188.08162394636759*^-11*GaugeXi^2*u^18*Log[-9/u]^2 - 
  1.3042223869315469427641258726992822490494200543865890876513445919199380468\
05193602946387950040378852171821150298076810184472941695934535807872735998657\
91139496170967683517223985750978928984775432484222`188.08162394636759*^-12*
   GaugeXi^3*u^18*Log[-9/u]^2 - 2.4204527574374273504213426239953892826447187\
99820699095534043831452882319950721929489503463292532212165278939854590246203\
02227385051987406480083074027585439743550443606927365074547840137763654972938\
7622`187.45912775229027*^-11*u^19*Log[-9/u]^2 + 
  1.4209510137685578847902975822724964039238870654426112573934863059824684886\
45560273662712577745894014849872028497260101244239012966640195957590342479702\
565820614911974498645336984498649753361025462150801`187.45912775229027*^-11*
   GaugeXi*u^19*Log[-9/u]^2 + 4.930676980475483672106018651709020525347543885\
48794590436975176269461275034911287156431518093268603562646496082635360782223\
85606183508822692830391322072707323042787208639496818905146784385661768652764\
2`187.45912775229027*^-12*GaugeXi^2*u^19*Log[-9/u]^2 + 
  2.0554879885784499104767515947463209607410883918032019359630625647981124439\
85811368633013269123060293503982842747358359018864302113607525961971372712003\
872764676603562155242564234896624845949086136448`187.45912775229027*^-13*
   GaugeXi^3*u^19*Log[-9/u]^2 - 5.5911069322414621966553899470628471265756057\
21010535361416184806492964980878012233725144494041504673917492508875488455578\
82526244377011191474383447845874930161010721398421049044420834011627611414305\
7234`186.3836328870314*^-11*u^20*Log[-9/u]^2 - 2.8447899342059747064234862771\
74251881277018112931985620853944780482900319412948018122830354976520721365386\
05771407238342945844897587092541736106088311442001060047136475743792325919118\
936298830756260348`186.3836328870314*^-12*GaugeXi*u^20*Log[-9/u]^2 - 
  7.3881172385051797263731588637157920920327285900974284228339105169147946011\
29645820638478862214052148327304735498894205863625162160642581482734259846356\
0987140437932619171104987302329955609109544406378`186.3836328870314*^-13*
   GaugeXi^2*u^20*Log[-9/u]^2 - 3.0794214314063699597625222359750252682508009\
49380826546237990338167891440782913931747984657767924671297576785428316674463\
72664729350170595231659630465623635158192657942732448505204988252085270566814\
3`186.3836328870314*^-14*GaugeXi^3*u^20*Log[-9/u]^2 + 
  1.9917002095796596993577362656167194764307439703494924018813697847485786204\
31982654177611659305224437350156010385717140857447663133786316702534480370948\
427858094654473262441240922713689031821620566695564`185.6509552570399*^-11*
   u^21*Log[-9/u]^2 + 8.34046668745717461729297266318091964437843229259849897\
79932017090762904533623578101222361187913423628328678492402180780762326805181\
396336666599553462359274704812860914460324315208140548657970357963667`185.650\
9552570399*^-13*GaugeXi*u^21*Log[-9/u]^2 + 1.05469310372161885558385057223838\
46535049089513894659060028598159297645738620168913494767355137527266682102340\
95322223846749383332215578963525555773452399861676006320993470854926225170917\
223315825232`185.6509552570399*^-13*GaugeXi^2*u^21*Log[-9/u]^2 + 
  4.3955443604467310288478889581739550790634128550771252278829874257477447432\
80468879336140422641478130874992004528106683632273345149504864405370065420705\
35293284425684497612307090506974911456044046754`185.6509552570399*^-15*
   GaugeXi^3*u^21*Log[-9/u]^2 - 1.6447934193628137999616618276689436385279950\
64227301534719086223356393757231693417731263591751067686685699467670823416468\
96237039497705914145751802235445467847092798467857560024318597944606843656159\
404`184.84095187359105*^-12*u^22*Log[-9/u]^2 - 1.9701349098842699463835600730\
92908383431570152351511681719560396699300917832886434643226290866455063652074\
80379513610426354676250962133488310425330831867391553313878414997342847464798\
44210063678316446`184.84095187359105*^-13*GaugeXi*u^22*Log[-9/u]^2 - 
  1.4375340343461785677441229557638488074740507584516196800497094460859617737\
06393136313933911973513593841418447792247289256650675280241281383160006202201\
452573887617028716038122951154818608567442115326`184.84095187359105*^-14*
   GaugeXi^2*u^22*Log[-9/u]^2 - 5.9906249268169028436203270695899391618319170\
35972357504458211155621020616597248644222203008052951070403355659217475296909\
5766093065075982506697798886754254070273278267238764178649393951627552047513`\
184.84095187359105*^-16*GaugeXi^3*u^22*Log[-9/u]^2 - 
  1.1640744758954776329514571947558470250988408305559193372505405077283974827\
75556716816562802033630105593475845632526137896707335271936850944505400788386\
55595566441847226178005226359083175770750652423804`184.08031614064058*^-12*
   u^23*Log[-9/u]^2 + 1.91725958448572753084746924439241373302607789119870291\
74113122072904179755262129237415538837852753522404157975597756875276489832549\
27139170629304221016454884508860849306062749432339762030418124529523`184.0803\
1614064058*^-14*GaugeXi*u^23*Log[-9/u]^2 + 1.87444975336060438261848630089372\
09394350581028835584562405637500163914428389248109196708796222981483384948058\
06370036782667142959767927232580047945236917727449207037286812188843247686898\
00277362491`184.08031614064058*^-15*GaugeXi^2*u^23*Log[-9/u]^2 + 
  7.8109897264712290436047774186961135751101740053789870635152028729577580055\
51890165223276074422850261260508590389521069566187579595693439813515656420452\
339322754258772294500120047177500893124819774`184.08031614064058*^-17*
   GaugeXi^3*u^23*Log[-9/u]^2 + 5.1588756430003742224796695368682412094613361\
97034121607964806501538684719807728493157665325543429378776894426432603000081\
10010450953865484371590135397239581135093893948572960300680878306982309186162\
67`183.6533149970983*^-13*u^24*Log[-9/u]^2 + 6.209154544442576966209945592869\
46680205016847737211382541961644952477254822091612163495249678433366724753700\
87748685845454658949258146535788203811423056845346984594228771138820689818509\
5204532230254`183.6533149970983*^-15*GaugeXi*u^24*Log[-9/u]^2 - 
  2.3425666586940168684447111329939504694833489260006944919530390110997988079\
76543536628859325482251249390945098178602047084265844735672656051532562595918\
3192594971699179068116442210477758069311596683`183.6533149970983*^-16*
   GaugeXi^2*u^24*Log[-9/u]^2 - 9.7613464286378335903587336212599811345844011\
58039998930149108515436042703111395051220206798455631325210621366792786362698\
56233878498008411597060673116105439606583530879446251298840530787746675034`18\
3.6533149970983*^-18*GaugeXi^3*u^24*Log[-9/u]^2 - 
  6.9112234364792403767417942296875343165871683401999443367914378529069649078\
67641012280471354392472378808227582360880868280906722519678698426600263208651\
843635583913439234892825694776799527960284323333`183.18321304090614*^-14*u^25*
   Log[-9/u]^2 - 2.9975659185201700512183463536289573521572709214364645016684\
24151849189031320311864370070432620722193947319574620026575496500657297091358\
43476673184199042697160253338501314706485857967799062450186739`183.1832130409\
0614*^-15*GaugeXi*u^25*Log[-9/u]^2 + 2.81068356391301588471781645266170961061\
05689113694703413693221629511886709128031184611413824180507094139633153280885\
22055747109597449094039235021548951408029957031290580687102650280055641847426\
681`183.18321304090614*^-17*GaugeXi^2*u^25*Log[-9/u]^2 + 
  1.1711703130265534113855242844975256282473874364784821513503848426024389890\
30217933199982482103406552923949610772659804739197815598743057595239268600222\
19195053754844527945655000124658982088530478`183.18321304090614*^-18*
   GaugeXi^3*u^25*Log[-9/u]^2 - 2.0549510393445599715251653264460458113321921\
70573401401003701835370638530064050466198025847299332763570510815018540347645\
52174043622749749105654056826475107057486460536214018801013882957810459144505\
3`182.20507810913958*^-14*u^26*Log[-9/u]^2 + 3.981705022207053947626960676515\
20191814693075909262348407189331203591589053562820091913360742738286844229066\
27470405986853409050322118253271692906048600948787996346127294700791942062309\
522295785973`182.20507810913958*^-16*GaugeXi*u^26*Log[-9/u]^2 - 
  3.2427914763788559499110215506502294374506678064220479768704327226478495050\
84212292507514670003344964423890871457327754594761570656731848015864193006501\
83121746301813153113983468166069507638085814`182.20507810913958*^-18*
   GaugeXi^2*u^26*Log[-9/u]^2 - 1.3512032393099217665060694828847590106839251\
96104304648149315998507134978987493381994358272593171754068105816263878821463\
2454701871678663622154270314105852697045188511679330024220380590571303617`182\
.20507810913958*^-19*GaugeXi^3*u^26*Log[-9/u]^2 + 
  1.2242798750683453427755068249344481180543769429158837890327940198024249442\
66820620914792718994143295001140830309252536159026863693829133240604434035593\
364910852729218528917307194862435688123407377945`181.3801139142154*^-14*u^27*
   Log[-9/u]^2 + 1.1290877222517564932433717008247254441818395562590255224226\
22329513836114977003407746833452972836147154788205976813087565796855214827420\
9573786982639839467127891148666208836547793926524787833328062`181.38011391421\
54*^-16*GaugeXi*u^27*Log[-9/u]^2 + 3.6028757563151878306243962863319451045974\
63985401914738575997194798133053905496003982042169032909777777403042984898025\
9355128666721782292221615846286562742002405906636003662732209887312062470764`\
181.3801139142154*^-19*GaugeXi^2*u^27*Log[-9/u]^2 + 
  1.5012279533925601273418821755885832091521691646571864087622339532463143933\
93053319972226692442358803326147313852923146687052467897726538730877728305276\
306525147188269837094557106452778796593633`181.3801139142154*^-20*GaugeXi^3*
   u^27*Log[-9/u]^2 - 2.21280720085697962208873844992833407058121604227068893\
38763642472848027763724031585111525046338139318325924048590894230254030945970\
9419357457397759207261060476795368052588710112277957277587123757891`180.74749\
500581626*^-15*u^28*Log[-9/u]^2 - 6.58029330144105024259494232431220492277697\
49205791515788689505683300350783630819387258707855120911573988204233917862929\
57817856592339481511190081932754653485678956798001433907618970719936208310632`\
180.74749500581626*^-17*GaugeXi*u^28*Log[-9/u]^2 - 
  3.8600626788277638668473368919248689233933403169350274063157590025883191092\
06748007365463211847720701767639252076356440950758225530846089022137777465748\
796534108340859408880279409555851295976743`180.74749500581626*^-20*GaugeXi^2*
   u^28*Log[-9/u]^2 - 1.60838067922213016432029078817013486128476949662436261\
23370556374158188738733416112836506197663756586942000498053595580507232597726\
7496840438768389912639620619025343171613136833847080244220123`180.74749500581\
626*^-21*GaugeXi^3*u^28*Log[-9/u]^2 - 2.9456534465104506624483899499252465317\
50266155946929697539939425642111660563968489241321457962313496826605183129439\
89487694742587321037416610538283866397972011665119216471686121209666998757955\
2603`180.1676665418519*^-16*u^29*Log[-9/u]^2 + 1.1677644411832848460946749896\
57365966752433558946978381697710435550460084983738262349271868097285512980970\
96007853567513621895738554248240857295316455389307328900706489418912993935774\
4370861719235`180.1676665418519*^-17*GaugeXi*u^29*Log[-9/u]^2 + 
  3.9930570154779887853547145145755638288305620894119806274401709545606960464\
84680352621594913754573089706923523365992670991161758522891638306931019905778\
37321404793411161479520924302373054270444`180.1676665418519*^-21*GaugeXi^2*
   u^29*Log[-9/u]^2 + 1.66378839762891438927891381288656039318378358662600253\
80526542279150162611314564940985864341645581985035109439574240569857152703817\
307774443189825390499242717636159986995807579047444089975461`180.1676665418519\
*^-22*GaugeXi^3*u^29*Log[-9/u]^2 + 2.7227573409394129137515478632692629944022\
02848109553907196520704591591420207251902777086645061035596769175112139669084\
71278512716952559497713827073680493576754341970950262040093751806443731408080\
1`178.8116524849499*^-16*u^30*Log[-9/u]^2 + 1.4073532317857145403282072399108\
18373015618428220928659396532798611089291908928141263060946046773457529053377\
70059663532200303026189653759231431306539417340949428792477210509967127102079\
516952723`178.8116524849499*^-18*GaugeXi*u^30*Log[-9/u]^2 - 
  3.9929828335009693558017279391144161546672777974944310544259332838779015248\
19325294612483180928179884349032978339440587233954217114872350236650461889835\
6754901199505513005545003214995204992594`178.8116524849499*^-22*GaugeXi^2*
   u^30*Log[-9/u]^2 - 1.66375260807859034271982831452071296729294133137650220\
22379886728690581809270919000320218447597314434838495705549328632390840057219\
16817841434586824346352484423099153481498182386410655333342`178.8116524849499\
*^-23*GaugeXi^3*u^30*Log[-9/u]^2 - 6.2107134313081860697297221072114519852082\
14964642961109240599281057345994045348836389813829144272760497754968499905988\
15309598807360903906319829192405668922071866507775443758987564105560960738969\
4`178.91019371839585*^-17*u^31*Log[-9/u]^2 - 1.312764875661967569127146305459\
98479575931541626114578535366971663627972833916851940119052683183297046419030\
84522167096254327696466434016054126955711667149461634889902397820223914896267\
7527017888`178.91019371839585*^-18*GaugeXi*u^31*Log[-9/u]^2 + 
  3.8641290763058710167266899057605209742045610781823241921982505740997467692\
97291997565277106665422047162569395120569933062621408591070446959394929197240\
820699324522275633305873874199224083239`178.91019371839585*^-23*GaugeXi^2*
   u^31*Log[-9/u]^2 + 1.61006007907574445153501787600744343781377300942640376\
96316526762243504470723316532305723680091519751486892387674388354297444394565\
40448693935335284758820639776342085410247206282540392140598107672912055910942`\
178.91019371839585*^-24*GaugeXi^3*u^31*Log[-9/u]^2 - 
  2.3130944572031897004574534219102666836230397812610490335576879298075726627\
00221360492677937991373433298328025955726025677915518974733988558889847421560\
07973253961483599619591177850963481932969462`178.1101927742932*^-18*u^32*
   Log[-9/u]^2 + 2.9428812931952952693989494171721047194750952938432150101288\
60838959562017199634870205527865740868023606923102360108406347816913024593546\
138214247293634259867042181841329421365125111962301385271`178.1101927742932*^\
-19*GaugeXi*u^32*Log[-9/u]^2 - 3.62259109694904390806520705101191936255301456\
25581098418429976274919118174280658890342771190802437024998261123226552053804\
017468322679170822028873076656835730052950086394133234888768451151`178.110192\
7742932*^-24*GaugeXi^2*u^32*Log[-9/u]^2 - 1.509416892863123166047484743929811\
09772997888139532167002380774516565633544458375382394945775627996536797343275\
04988868281001060195593653568603574906052454752734983969489193091143369862039\
7753099432011267687`178.1101927742932*^-25*GaugeXi^3*u^32*Log[-9/u]^2 + 
  5.6881129511430953798397959454407562543158668625302087960737179694272471182\
63236652982949603871981551204172943249569682623571013295795422686412162711594\
51843903547157867030924406938460915844147108`176.51900189088624*^-18*u^33*
   Log[-9/u]^2 + 9.1924319337735234548441190010796451295085768044672280427939\
52411290069606734676494720995824445817517807742320890135750650994590073918327\
6303644669388332589366895089458817112106096092412801533`176.51900189088624*^-\
21*GaugeXi*u^33*Log[-9/u]^2 + 3.293246505052013314774907304633497439112401050\
29350040197612640257773202862893378439696737157668293837488488825359379979868\
79044840639749767000103331306070796379720376015847298654922227214`176.5190018\
9088624*^-25*GaugeXi^2*u^33*Log[-9/u]^2 + 1.372188429105625216951403722934164\
62338698470758395009985354388960850024212052990752172180611864888340159375301\
41014979010489051548034284159867138800289143993903945013074058112954904074678\
151863045028465218`176.51900189088624*^-26*GaugeXi^3*u^33*Log[-9/u]^2 - 
  1.5964637786652836174723177701704942680638093007236636384933564517736058647\
71526404644648367051683923494346232763148743530326814548729558201777119965205\
69428656462850782940258166339567598897393833`176.74533017346815*^-18*u^34*
   Log[-9/u]^2 - 2.4909763952890517824945832992063405696326331344237625686328\
50322968893518403857685013266832265144550615505069705969420532052456955248914\
119165066791469914033236816276223308500368754322998414785`176.74533017346815*^\
-20*GaugeXi*u^34*Log[-9/u]^2 - 2.90579507590587244208453036042006355908876404\
89540069125869918623052664320478241218465062586749828690511988563032993405812\
84887231530900595658996119116759330214534805373465205568023552475543544464137\
2256613`176.74533017346815*^-26*GaugeXi^2*u^34*Log[-9/u]^2 - 
  1.2107493514317330940947967957560155003505663019151676180835679666084440456\
64589369578785286617408932772517011774747746859397324405612139484153454196687\
842565018000906380814275862100397048360900158497792025`176.74533017346815*^-27\
*GaugeXi^3*u^34*Log[-9/u]^2 + 4.759973446688882916096241671574729103217447454\
79501790869782748138561092252594700325050855250160250960425359198157992001048\
5288287166939261576693003053930869729914021481952924493552041843300195`176.02\
505797266673*^-20*u^35*Log[-9/u]^2 + 6.87969865153449692833411994821177322538\
90389024575488041115624018267811052805015717907397990006432855608686453059717\
0678682327053263413551560620129465209650723639948853135229169930108518652608`\
176.02505797266673*^-21*GaugeXi*u^35*Log[-9/u]^2 + 
  2.4906754000073723688106109246588805177844034893119006828286450094670316901\
14530655546283383250514853489109809948270636809832904421918651360803936019666\
241470771985438875493554511210566298604531971021362731`176.02505797266673*^-27\
*GaugeXi^2*u^35*Log[-9/u]^2 + 1.037782218462664005994669559749520097810859481\
74187994511955688286951444812407494881459181766016538525530513355658587384097\
66554108429073265611145306750048798263685001729335868524654661430565246188576\
1921`176.02505797266673*^-28*GaugeXi^3*u^35*Log[-9/u]^2 + 
  1.1133970665356770804094906091097465587639663616372820983560252028134458181\
42853776245650738410774809126797819760143237589736113139576167466415036666162\
8679864415063510538284121760776143389912742`173.79128257878457*^-19*u^36*
   Log[-9/u]^2 - 2.2346953992940200774339086634243813780712044908521777792790\
00654237360121268634593810296543953012911327405071962274000751116161009944996\
9165902035416560129992465687058474961643390024567177434`173.79128257878457*^-\
22*GaugeXi*u^36*Log[-9/u]^2 - 2.075559447991569507184071623920043802394048552\
93536070576723894587291060428016968616543192621621145814325192656593582934813\
59014979019578605031428325860523935789913828280146938153432985`173.7912825787\
8457*^-28*GaugeXi^2*u^36*Log[-9/u]^2 - 8.648168821036681515075263478628791552\
49908859716308584601591569173168201235445573488459778201601487440387787433456\
45768231948399843861197257340508436609530542184509854223713939767558071457584\
75650241286`173.79128257878457*^-30*GaugeXi^3*u^36*Log[-9/u]^2 - 
  3.8398630412481083987334054294998655210488859427407003648664512917703944904\
95310924773973017392639422382855805105208001125699607054317072380070165816373\
093233769364816080653093923214728624878658`174.55647680439847*^-20*u^37*
   Log[-9/u]^2 - 4.4626246920528331666863054614300700530060718110713848677128\
93608585772861500521395007538089796681326275679497440272024667681691355391481\
5450760980414576174848660370493973445198166932280869004`174.55647680439847*^-\
22*GaugeXi*u^37*Log[-9/u]^2 + 1.682884208994295435358525875836739444033099969\
05038898632823643537844101686954832189304549375484044595895133211488900096585\
62131357079652603397691570368043824782822388960145911018122668056376157942433\
623`174.55647680439847*^-29*GaugeXi^2*u^37*Log[-9/u]^2 + 
  7.0120199452627942058650782116287501873184078848094287467350472841411141215\
38038619441974682932037476361898575437417104045932154311063914620091643098930\
96795510173908867869375800449503170408049743474743`174.55647680439847*^-31*
   GaugeXi^3*u^37*Log[-9/u]^2 + 3.1837180906462596201022503030111099624441201\
32470488821848468038869571451365119265506339423558461697424668009314298277537\
00155534548376197379747872561412246553708565233397899508188235620126603`173.9\
1740312368566*^-21*u^38*Log[-9/u]^2 + 1.5179807902113848557478659547002121489\
23048689887114131537920722788016833204950037918693551278296604331163715201654\
4127434551429349154407358667985290511734403907345521243253634338790410827002`\
173.91740312368566*^-22*GaugeXi*u^38*Log[-9/u]^2 - 
  1.3285918334598184945911928488539545775847053849798128642315051310984656290\
38382453114011219421288995959800715787507782832781023411972004119157055298284\
557852982617559780169621717174512813105222901194451`173.91740312368566*^-30*
   GaugeXi^2*u^38*Log[-9/u]^2 - 5.5358005733386629780195351372024809419980800\
26292558531768771347561128887931248938937254100515729595380268656920830767812\
76634727772072378086618015841017683764545675191345252784470604037066281800946\
18`173.91740312368566*^-32*GaugeXi^3*u^38*Log[-9/u]^2 + 
  2.0198885178647136081526640378439475954081101332721064213694539450714174485\
60478550703988809106596775059945621327515319570320800178505285808999392135784\
39572349688345055982470006098860298449024`172.61825624591813*^-21*u^39*
   Log[-9/u]^2 - 1.2685040183452793577988228161630851123468185798827711577324\
13622811040610171198450520658653440027047028619175543725456116360712007365999\
745722609444611853806827381147988727721829557910874403`172.61825624591813*^-23\
*GaugeXi*u^39*Log[-9/u]^2 + 1.02199322414107818192591194015181412275710086541\
48584038664694097603945490894033840435428097869059761735233746608635006848282\
9393073742255825362799116248452551740669141327285248402710786895420093019314`\
172.61825624591813*^-31*GaugeXi^2*u^39*Log[-9/u]^2 + 
  4.2583057504627416153749659304972081000491184609781340559505529519295251178\
72282216996133293508938115489905152342448023105275913042902864125734861383429\
219837627031706509287078492486205970521755399669`172.61825624591813*^-33*
   GaugeXi^3*u^39*Log[-9/u]^2 - 8.7415415484319408201922775006298783603273356\
63176439482510871342514068238843565964914682250408908748891998757534484963037\
8461976146383281606726177437162555490952723289606401170742227618109273`172.33\
94586499944*^-22*u^40*Log[-9/u]^2 - 7.454064273499009320147524373300524348160\
13028837350257684529571255351153585512685075929171547393611409383451366409962\
943255689051226372735188051802100302895074089882289687183281333536596583`172.\
3394586499944*^-24*GaugeXi*u^40*Log[-9/u]^2 - 7.66494671153340611927992305857\
36246823075782177522546330801221403928923941367497132834734542798316541807922\
65117323070897405937333837657432723735568167076931377206888500880465875956376\
004290641735544`172.3394586499944*^-33*GaugeXi^2*u^40*Log[-9/u]^2 - 
  3.1937281214097104789661921571275395075026706437247521273211675077996773059\
19456153919885275891523363708477188590152745347892945300819499185909031750785\
53717744308369846315205640469182081021544672658`172.3394586499944*^-34*
   GaugeXi^3*u^40*Log[-9/u]^2 + 1.1294440391025518658501267371866294746923252\
12153530552480743029043702887239793305347265837212444955408535386218850053052\
5709063807855336816497053069996975584978524948466445438649984962482179`171.78\
9800664161*^-22*u^41*Log[-9/u]^2 + 3.1925636905304624570211665315008256456922\
79916716911545643262398264745615270214500369157167130272860376890621712582718\
3308903296227518231874311502983314690559834801501196514777020015619989`171.78\
9800664161*^-24*GaugeXi*u^41*Log[-9/u]^2 + 5.60849638915874581603902668681363\
79965021165262261655761643896719742558516908797466462464522715278112956327584\
85326213448604112615371649552244505298136429182440527638120677535856353319058\
88938776525`171.789800664161*^-34*GaugeXi^2*u^41*Log[-9/u]^2 + 
  2.3368736539888877954935390605381856795205014139216729097497683736341454284\
69788657463894123436640388694154874266295518765213275395286063094000264219432\
0483083231037285550864912323285246079543373205`171.789800664161*^-35*
   GaugeXi^3*u^41*Log[-9/u]^2 + 3.3055884106247296467650542541852349821263911\
98854340582030500866313360896132756988136204697068101821898404414275606499018\
803376564156472883357285993081338719159361519726739612205708095593583`170.697\
17865528116*^-23*u^42*Log[-9/u]^2 - 4.103797419333737126466062492622063477186\
15559247239457646199943329087364629577824118400170435802871820190220379447139\
28529606034752924078415457671729286944001240364218729818319716189979306`170.6\
9717865528116*^-25*GaugeXi*u^42*Log[-9/u]^2 - 4.00606827575806344316896527024\
29056358841590668473721409848828996893609670402117120808708986994788388203659\
44388003692290163778665911131567889556268975353050269965417854708190748616616\
1925548718866`170.69717865528116*^-35*GaugeXi^2*u^42*Log[-9/u]^2 - 
  1.6691951903782774055502552878386902023082831238657422336374732191346001656\
24344169917959195237979310935994109231873495787185716955829091594425635459612\
735725279615481946828436794564517154418665342`170.69717865528116*^-36*
   GaugeXi^3*u^42*Log[-9/u]^2 - 1.8949876282345677313162327389256230057348838\
72033242173421742226038879242587042760001250084922507314906678229158379734759\
044352907878806345085394064243013252399819348608278883515238539664794`170.085\
2191561121*^-23*u^43*Log[-9/u]^2 - 1.1273653343251934587458365430710777969074\
55278015333307785217398620017010274348318890951756056285243544364660597441923\
4701151768645284685423468386085223341130721185926211135389690282623687`170.08\
52191561121*^-25*GaugeXi*u^43*Log[-9/u]^2 + 2.7949310883702578851057035693709\
81346070703734980741024768722953734478439998872265863796923289080291475190092\
06688096164913853222066961974157232231550094512349199513578736428971559938891\
3440318525`170.0852191561121*^-36*GaugeXi^2*u^43*Log[-9/u]^2 + 
  1.1645546552608249579787013161006203522287932157346723943715553088199901969\
56439349969224951251177390514698831374661131735789471779080264877401870862646\
40493065359905501567708820820220373061459863`170.0852191561121*^-37*GaugeXi^3*
   u^43*Log[-9/u]^2 + 3.27921059479109135103693234445601088545449792422763177\
21636804277582542129585372769187234818749558283703058633839064166132945015668\
9377609943458503843607010531479614248637742019293071077084`169.6436903940946*^\
-24*u^44*Log[-9/u]^2 + 6.4312733379866422463197270227946475967873538151480778\
99617949313255815095388902723064588156734709716622414264686695993833683388233\
185394532964999346979253832371693483920870144454767618042`169.6436903940946*^\
-26*GaugeXi*u^44*Log[-9/u]^2 - 1.90563471170254565906425555487641103218295085\
81435807156375662857755101957007613021084047845731146795847740901106590116428\
4090220425470167715879364579985500042488870982778794468104276186597319744`169\
.6436903940946*^-37*GaugeXi^2*u^44*Log[-9/u]^2 - 
  7.9401447916691713333221980617317084589238348205403512179790950344206788811\
50432806961500256493856363019073639238334068523286858324971037075506387012842\
084167376973309534608683897850756488847981`169.6436903940946*^-39*GaugeXi^3*
   u^44*Log[-9/u]^2 + 4.54008880843707286340350238874052114360564905112316589\
82146064997726267502378562246216003483625735605323050707901416270838468892665\
446520877412232280215719958811656298150445461973625018844`168.68438973828188*^\
-25*u^45*Log[-9/u]^2 - 1.1028018559966575423820417498769938823866671121694888\
59830685274288008977564614507753723736888947301065428685377205761731143253626\
01740684077814045949799263185348365068569995601626592444`168.68438973828188*^\
-26*GaugeXi*u^45*Log[-9/u]^2 + 1.27042308723406349436796221963566122292188453\
31566181021085885182961152572967469475272931884585782672375999415189871232021\
614906763540933758754139859273778906352101118632417867175924703849527782`168.\
68438973828188*^-38*GaugeXi^2*u^45*Log[-9/u]^2 + 
  5.2934296010642561541910443824584393914882725536432365720635377071136494405\
12825580290153381367799239753727259103046486903526509547750673449212335720493\
8689922276084800653420399492394472785816`168.68438973828188*^-40*GaugeXi^3*
   u^45*Log[-9/u]^2 - 3.92106397751493253451194907516116205043618845568021672\
77437379082107407748693671924692266735564073540839826367301239889615673207993\
986482196921936454008045483846250542150314334008617986922`166.73349846512642*^\
-25*u^46*Log[-9/u]^2 - 1.4294138454052828936149716465667786527780415730913041\
97147190358706420894335403574466446849116719151491426377276964433551748395110\
24589732381281477770006095894452997232074569579944877131`166.73349846512642*^\
-27*GaugeXi*u^46*Log[-9/u]^2 - 8.28536772587012302841877077875759194135806800\
77669488408272338015426734447661313064754524325071178529616762893611176814666\
3555324867769546870306356658598837591681143482788465939625737164030843`166.73\
349846512642*^-40*GaugeXi^2*u^46*Log[-9/u]^2 - 3.4522365832816780419831331292\
74101135601896870912866155832821678396356033186529337721641484049874233020438\
78046537353570223137569267674246767708172959924306559958632577106059879013836\
12919645`166.73349846512642*^-41*GaugeXi^3*u^46*Log[-9/u]^2 + 
  8.5442816907913220701335642573697879966680643106704157376448375195040853949\
94614222730036390375330811802069573307762411943400896998538180912539994952149\
256907364556472835291882164422579567`167.47955182554043*^-26*u^47*
   Log[-9/u]^2 + 1.2427046751562973006652357465211660656730537326834746852265\
92030045271449690444473504546358338438847953400468394190963767062959112310565\
67719992930215808360080895806745240139939136328378`167.47955182554043*^-27*
   GaugeXi*u^47*Log[-9/u]^2 + 5.288532491256661424209326398341302042361149698\
22945758480054577799931751690933752045169442804784331205997193435493607515321\
87476713513789370348256828442697137417236861238140297324438115852922`167.4795\
5182554043*^-41*GaugeXi^2*u^47*Log[-9/u]^2 + 2.203555217811889826105269052261\
70070836292639413382540389727522007632691235774153934046953931803325677298220\
82806927376259872113101718501511205802726778906222269898422729874344293857166\
31774`167.47955182554043*^-42*GaugeXi^3*u^47*Log[-9/u]^2 + 
  3.8925256342833914987796210304670473901590262423057179483017258940205329513\
98765413755440373502270383361652220323767993609772216066820349562045209805068\
22213995706643715482607884235026166`166.4237038919673*^-27*u^48*Log[-9/u]^2 - 
  2.6803123644984362865689543484919689889597792484780268091906774535755258870\
35078828332994933521014275296760627221045606504359414661011657902254311936139\
4807347786786663371343211395570393`166.4237038919673*^-28*GaugeXi*u^48*
   Log[-9/u]^2 - 3.3053327654836349866300662211478494264346589736616820139626\
12541067097473655930426080919474917329316169583868852036890791642252487336716\
461882394872272493918471499621044217346732361398174353`166.4237038919673*^-42*
   GaugeXi^2*u^48*Log[-9/u]^2 - 1.3772219910855205080478649342128135096391503\
38235316675732298323929689026700632144968697674179178551074231164443048873918\
16327954818602830552512480512852187740240233903820070088550677192965`166.4237\
038919673*^-43*GaugeXi^3*u^48*Log[-9/u]^2 - 7.7373868530545284225824496034159\
14261565539968320015212578182877898625063040107670723289485347083688419283121\
08787807277526226337288613902817555820074443676052116114517164421739872557919`\
165.3311213396997*^-27*u^49*Log[-9/u]^2 - 1.096926681587716054659694221370755\
86070505764782539366781988142497160181122345954164911540964367562641284898282\
2921113548424514588816061402408239472333425916727282355613905253354237802`165\
.3311213396997*^-29*GaugeXi*u^49*Log[-9/u]^2 + 2.0236731047647649291606619407\
01197119882331083758358783115812885778817837950958717848217658034618831605373\
25605938110201309070923405248427818713691839694567646689049374829373528099795\
581635`165.3311213396997*^-43*GaugeXi^2*u^49*Log[-9/u]^2 + 
  8.4319712921688576685858469269034155500075514213608055417419038861950663522\
59869878545239081130638903637228880236966479638192117985837005484604264718333\
445012814021902710573174899025299092`165.3311213396997*^-45*GaugeXi^3*u^49*
   Log[-9/u]^2 + 2.0700513667747247082750869638392324394409091452049960108323\
00608000728699548763485854938536982937264825253850602612957475719478356872584\
67113580308028826353030527752256856827658039133643`165.29686346518739*^-27*
   u^50*Log[-9/u]^2 + 2.29949406247279009737940505575779043349807816217976538\
69436294662092548096351594040343740662492271513560866256836258045271518143305\
93798197722475681602869290769304608326077447038625572`165.29686346518739*^-29*
   GaugeXi*u^50*Log[-9/u]^2 - 1.214203856074895136516505739670019558641253970\
40832930820476910663911506619100504156784093702803980862887820770273749773136\
02248452909543007873066901807390582496832364231923485865681341047`165.2968634\
6518739*^-44*GaugeXi^2*u^50*Log[-9/u]^2 - 5.059182742571664587652025307788660\
81487559406158349657736224893358462221321805745813996547212271668809923994260\
163663635468276162695073365422893500258528610776756570097555580306093552404`1\
65.29686346518739*^-46*GaugeXi^3*u^50*Log[-9/u]^2, 
 0.74602842176936905898591347389145126022633455718252960699797180749273128506\
42946892640953270692244228212038873205611243400717472540866829094192675105356\
370202939480554634862583881432875305390940690507012355154787`191.229463991064\
96 - 0.1857646495000683893893476460027666828311004808235515858225304473102889\
06485954280523315367396910599156737066753426469772545330802894740756187485789\
92203676586495391911742823005570440104772999496532044843413765996`191.2294410\
94301*GaugeXi + 0.00211470995740290717433898122988899276861807611422605498624\
51780687620791996398355650754866752522232224832145617214870813314516817873468\
6359061262547053490833371337103980473199972987901648093609578226167219609265`\
191.22944330800075*GaugeXi^3 + 0.05598395595721405024472385002910926370860335\
37880327623191647409570650641721496237505247092194784697631863829790748386127\
61242519702737074165190905641319155797879139501481437630500737258419104416160\
53720296226944`193.183279917256*u + 0.452860348844150673260131207907172189916\
14609638279738941565181360570749430388150076548872825304037618373809887810441\
70604917677742774945253810714676010695228714284859067084602662796857037190876\
0975042608221250406`193.18895453519355*GaugeXi*u + 
  0.1680249541553191810538073854179567590071489645079084309748609439977078664\
33133278718731527044598414251833063398187258915856538040395520346587389399187\
65419103135000149784817051488014540382457990853261090865268579`193.1890826898\
9287*GaugeXi^2*u + 0.01331337283104314086245061957451839315897753841931509399\
56742072224609861354375056890210214884098874043229447849110494184871661763476\
88852786035826473508243989789930399529704460255540409323828481750075252570900\
79`193.1887152299668*GaugeXi^3*u - 0.3878705937017922700982144438598723107266\
37742099733507504518836675417694098952140576212587252705196102224317626862196\
58500204683798045525299463526141986401887811952993051709242329372518653329546\
026594549994175136`191.90513650133636*u^2 - 0.2621002232479807091694470775211\
41279375006955896583222115918669041161743483298078584679450843924447871089102\
23366277569797360173717155836891196458001343460888499420225470071320814854508\
02211319960297121141201243`191.90497439337295*GaugeXi*u^2 - 
  0.1737878265867184538297531675581437658982067122510001738850783025028637227\
51371789144084086005668574374874112943441311090667333762874645285159930692540\
69225058788368574360765082290992894279455102981431482888606131`191.9051617140\
8774*GaugeXi^2*u^2 - 0.008857491766956441548812879246917522544483645714114340\
18398463877654437773430214685109707505208131087625849692809684616895393951569\
99228536008529032721767780561533324889958131567092286526748891986869892916690\
6517`191.90482794912472*GaugeXi^3*u^2 + 0.32477964145565972621147745796904461\
59427208411558975699627875375898051000507857604328944410897706851704875600886\
98691891149313412744578824326884822643928388190013180594408799198219903719802\
55518778159016470031797`191.6041410172033*u^3 + 
  0.1038136096589619729776148013155027276349737699252175899351758788806090621\
67005051223931377108654896875069439631639372204248665032460799126529307091554\
95899893920856507110979572604644927705363422351384334022023656`191.6041263978\
631*GaugeXi*u^3 + 0.093550187590890340920858818002894665569216384568751184711\
64503938323100507368270934620316432767364667653039348478933475769720299034367\
33024745855415727648019752200307866596858417828295011280357574778857763386517\
3`191.60404283980475*GaugeXi^2*u^3 + 0.00581537182751325309033568804906141228\
97254667515766762514831131807594610561322324846260051208237010386642568410909\
50860595480044164660482883768121655445353516135700389455174799574324351668175\
7979105524401099153`191.60379795346074*GaugeXi^3*u^3 - 
  0.1353110121807997177931613940162765372591418303241777250780173771466790766\
81829651038912658816028418857649704311722137777018634356361292124497782272773\
94056938965132718402514784453217305015883226278663257407102455`191.6041137828\
548*u^4 - 0.03533315167236363911999589437860555915525098960932084060442546556\
79788332414564586970165100372811503692092638831148988738141010562508145071792\
2938118341123021336835973125345276459237132244118518446754326488555867`191.60\
407300841536*GaugeXi*u^4 - 0.036578813746925165244899372302685200472762513296\
71663405292620308365614636621121914452611242380921947471740134597226624664296\
21901073464025071776102080632525169150243970036712538119721104983487858030732\
3541655646`191.60413171842376*GaugeXi^2*u^4 - 0.00243329421102995910449584731\
32165677959136580681935324346627949642439734633578161535036440108110319749147\
24580766341795230890264027752690193305652809808160121533283639299207770658208\
63065358524360693396585689996`191.60379795346074*GaugeXi^3*u^4 + 
  0.0326719670028170352131308965341131329207744408078773714198812265989728366\
52446691161099891457943202108701649636683473849968974993563409407470432818197\
81162026740583035688775874493844793416080412227184694165347622`191.6040034083\
6534*u^5 + 0.0131921431788681557519184031455049357032077242625825771467350065\
63141347887183162720183063013810597474303118829443836800740387770002132075041\
45784173805037751864228774849324995254412284506500167205077309683843284`191.6\
040943100065*GaugeXi*u^5 + 0.012426022781479416835165193333605930256374826569\
00218685022977053347333340710324283692158089189175730743670158215736966569902\
73662666821481773209062290397692284233405452650000555400704037445465678035206\
0012926113`191.60413171842376*GaugeXi^2*u^5 + 0.00070892794267129233137249327\
48177360298117295311793295313854851449011785064869166874733692590077526369654\
91848569787156839760837549977099117377218465552638096497291107828689943204963\
16578312556243646746151116541`191.60379795346074*GaugeXi^3*u^5 - 
  0.0039082438543239225274708372435950321154681556654138053368331531946350557\
31030132599424083795583695118864515698158830837309148912582604852184545615408\
08797938296784469325113198275190346862662763703034590125653244`191.0021932837\
1182*u^6 - 0.0048782614443455661859712794941426203972223739037129764073731985\
04635732875840252325656801874943701644449664760648600573999354091675688265110\
78209430500385261676964317184661854349657381442137650788156202851750059`191.0\
0219328371182*GaugeXi*u^6 - 0.00392547352928929844624181016107445399210681363\
05618075379848085008595432541136799045966653149381764768982800953068482235687\
26004962834436680564924738549115561750284167262314645241530976767336849881308\
23083020801`191.00219328371182*GaugeXi^2*u^6 - 0.0001589070651087519944693680\
67479772162596325724367915293845145455024476849654675665518880816955119871305\
83010628974959297575832844081811473416246105042779785813443834365864150536725\
084275209953837055811000977993`191.00219328371182*GaugeXi^3*u^6 - 
  0.0000214459548676495261013201521545933677423392593926975494347014753062416\
43590227190612338504247320407079932496046394678299204655391570913844251362622\
60812649643190245996435414691714134030007054596932892428907634`191.4877831467\
5081*u^7 + 0.0014034975734676601925515026812954521548978944101062304474216270\
11417813918355157671163079299239034346380900931170637226767367815744628745912\
03590454502132301686005756680367279555728935107182302778142067092263138`191.6\
0046912922974*GaugeXi*u^7 + 0.00112285936576374552318995154793253153354864526\
30482643764613552370727963653181953724206098885168303585641916675714319038369\
69272612829296807223010387034286299064747224824401810561952889087141043603729\
76204438819`191.6009107442368*GaugeXi^2*u^7 + 0.00002618752989620510225491426\
21201908731451854277065175055729908899308504040369961580441008120758151332742\
27354823438192885407653833386087222416859395542546428863507722806015040918424\
79995441042173955918861795678`191.60057791714038*GaugeXi^3*u^7 + 
  0.0000415536661678896119654334865183023449634424425793931527563738874033970\
57584182177594800168604990138747474440145887887353008287221864950707012826562\
19209855787908790060867418871754430961636071011635717695726301`190.9407157611\
5277*u^8 - 0.0002475035408209797126314214967439813427934473800376591841284203\
54883458213214401779836423484019024743608139895223425471002288825258834821261\
9273394994454885877971451232613741415790434200018982654817954670684658`190.95\
34638745954*GaugeXi*u^8 - 0.0002717210847987744137728748141707209727615240189\
64311600642325289007397407298310685994936683073217152868602435103891981884916\
34448568180528209506566715915305619513899917092972167660888521589224259848412\
771210791`190.95364303300417*GaugeXi^2*u^8 - 2.903642370612950230905393334051\
13735881196536858057456308067988402368420418976157100300882634251007941055720\
26840909498034660649688594372664532818557643261439958245565040944812050030162\
75568725284189540969`190.95325332106955*^-7*GaugeXi^3*u^8 - 
  0.0000419310198726013457616148544680599830204282146472978664594643521783947\
31650480011584924051306181315358128624517406388020377606109368678980773361073\
32671540047662452856349344803403139454058536572542094035471634`190.7988874396\
8877*u^9 + 3.7134281348990929925667877200500643150373215618331234739661103482\
96915351556662378268634278887120373634872073150109178372299169396984283701157\
84330975032026105202517048897452135383575233792790299305185962168`190.8020772\
8473482*^-6*GaugeXi*u^9 + 0.0000513172741672742156523976663919797281730023973\
09043795320088628562601136973249252545252697860749545809066890122389143697850\
52500777081729556333542594224023660472281823861719727596615784345912808301687\
523366287`190.80830406244323*GaugeXi^2*u^9 - 2.548773665550280840984893236312\
07944488776669391698853934183171364477844874342934219587643893509631857684767\
17632139445130373198492135886040651503772839900396939877140653736625906922484\
4576925464615379694004`190.8079322026912*^-6*GaugeXi^3*u^9 + 
  0.0000659799512389967656369024445775713944247687639707909546093960383813094\
00678992800952679519673579318616349191306470020081184576752557710272686489739\
06049969263363839647295809587950558711687280162268458108850574`192.6097388069\
5573*u^10 + 0.000012022100251897754956667894753399622112936247015158445335293\
69927663793863876678079059688770418272538088438347571464592636492569944223301\
038748602108676948140882956263577169607897968981709884555216486896108113`192.\
60973880695573*GaugeXi*u^10 - 6.456717780701729839660507619834589832905158756\
04777304069939020561624789805523457943318572586577731432048463567418238322078\
76460810036853929963378637475865572172787774186605712165434247455295436296656\
4034742`192.60973880695573*^-6*GaugeXi^2*u^10 + 
  1.5691408838530787374686119307560806368189856705238594210096655494608495513\
71514625085102898870524857956205893133047915959645153167548564426026897978898\
1131731387340277750497740783754709137174964972025447176`192.60973880695573*^-6\
*GaugeXi^3*u^10 - 0.000046464118719240330548686104256869996474597531859147768\
87821533529098226904308326376046336370929254895264837880220289551522765119163\
10844220711319683503433206391674532350719978773973649561545807036960359615639`\
192.1821070888535*u^11 - 3.65401401471668589180104073133293886676927803277311\
20789452164585251846363660053242924127668577014614036434555038144413886802829\
55334933953200923695980710976254333301402457972357361863820209746290068153190\
4`192.1821070888535*^-6*GaugeXi*u^11 + 1.277273920135375535120001518687669459\
25249114813562670363816754665137579577516663240120298039545278700066007551796\
49348228732650864532324893456813711248113583976823152794375190163941511628820\
510846524512546`192.1821070888535*^-7*GaugeXi^2*u^11 - 
  6.6917704331162588475740737808187329101095775703868326090449516738114275038\
71492647879957457950746636906707760953975144153820196502343807701591453916138\
696491671820249106159822154783578553387979436472338119`192.1821070888535*^-7*
   GaugeXi^3*u^11 + 0.0000204700930644128385401539611099936110443136921973306\
44244924114673416511497258688242989694760417840285138252651438580564511773820\
62721397174776013525051972239526181102751027301453550534044737426366511750776\
963`191.53559842869524*u^12 + 5.520221109056445715675129111594184980745295942\
80640349388044604062148995489759710796209989857561030177773271157110392818654\
13017062253339557043190091809353222843463842799367993800727932742292662071053\
812066`191.53559842869524*^-7*GaugeXi*u^12 + 1.998125921437783903224016254779\
30505427049804629524256540705596808995200741281945632114515335782635450395094\
47867080560421821842155445949597250626533917769883235857147757556651043494053\
327186353128802906871`191.53559842869524*^-7*GaugeXi^2*u^12 + 
  2.3822883809842012243353622159374391486942331095518270707142270369663656667\
69341372772098722078281049887187953954644665725302960952885539465376400157496\
7601173321984857445724800257681633259335337076914406054`191.53559842869524*^-7\
*GaugeXi^3*u^12 - 6.696875948566804498786092271809092838625445464435194100047\
11081261135800634404278410966769082326605222107357726310146460166610511721050\
323422178481776475275361088328341394377656737526734080106594619892095887`190.\
6471128610793*^-6*u^13 - 8.72046761467678814383096394589227654090213828771065\
12656456540531935274619045594490245607026388225950450073401263342542186104076\
85988611025982390619766156779285353002095665356681546760723628548026782833576`\
190.6471128610793*^-8*GaugeXi*u^13 - 7.44953902694903618927590731695467513546\
13649213426982297165304797259899712981661466369222306687079725354636388503203\
81448337636297276123246368218885295387499686358538573781771682121366935998196\
57489267412`190.6471128610793*^-8*GaugeXi^2*u^13 - 
  7.5768721452024727180675015972497252346047526229617751624775328055949562057\
21773217890876581521105506808612797886144769750566433294496035125377262422160\
624757045499212673755922744220511164659090045271457286`190.6471128610793*^-8*
   GaugeXi^3*u^13 + 1.9560857132233289702221733400719762701952336651324786885\
76358242085364655875342590587026255204105407072306789165096287465031625010498\
56440380601205439605561345003508517862853048648641277389103915741743557863`18\
9.72260341246167*^-6*u^14 + 4.63235744082935959154995941431753117635151710660\
23955798455000144704439763411435270374774671565005186410689886074530850869079\
23468346401875227033261503996149893468931612918607434989293922588125797881358\
272`189.72260341246167*^-8*GaugeXi*u^14 + 2.094944481563345227900055745909453\
34818859010909834205163372256213947257179425957918038933409497903428466517969\
81903874195474819135856937545924091015142917930974675990536800312861603647254\
27878399683055194`189.72260341246167*^-8*GaugeXi^2*u^14 + 
  2.2245217567710238327783529533673350336263924715132403226409454424404420241\
53633938795168607195907135682592010201292467788327215088541397486486010360954\
766119234423235367266722319624647266978971215454336398`189.72260341246167*^-8*
   GaugeXi^3*u^14 - 6.5637482543633711660850811374964088969279579604954269993\
60977839019986261764275114062852458517154438930900914675990094434251290264982\
0520246429186867138367303114346229397510803834619596294266268956286321526`187\
.9787217316953*^-7*u^15 - 2.0455563543139497898608518417732109523663700130443\
07989956585727795225211670010082823643123934713724649094757405984874774011573\
93640654807048520706161841170927118939459061679405558585508396351978896992622\
3`187.9787217316953*^-8*GaugeXi*u^15 - 5.521597040271526978912391188939679816\
23218339473405527079570482910417142926212417958574398460899313506025187788998\
43533553265993668548013435098287975628375630786790423824341911718027580163491\
2542168715902`187.9787217316953*^-9*GaugeXi^2*u^15 - 
  6.1122550375096630084951261770158851493282763296329900590600584395083177798\
87256880423355977852589111557798111006280955087102435411619312310162440094076\
74441779291540729472089723007910868947030969570225728`187.9787217316953*^-9*
   GaugeXi^3*u^15 + 2.6851960384286140873699955132961651115523125987792552477\
21995216225500288881783404599764055998072973831050569075302427613874307866632\
3398107846028617177593393920394806591595987413195845618666855350222976767`189\
.31039777130727*^-7*u^16 + 4.377625887051839845164560488591468526470869910632\
21262518089791210583335459640238572573288061615398627614281384062161093254646\
13573844585894085126070779341795247472438769600337795068455989746331283090346\
3`189.31039777130727*^-9*GaugeXi*u^16 + 1.29390714523474760601963330242886823\
89685383098970156020962933853728994282073899023462704961310344089473689362883\
87858985191733618688198100948019172990469558825690792901475106691285957308705\
78810170095157`189.31039777130727*^-9*GaugeXi^2*u^16 + 
  1.5771764339439823109044306613445021677917455299854633360836118664533320383\
64570808661309979929583592154396952132387845580175795861351457450792124648755\
24360071471344231037248692812939427340089226127281381`189.31039777130727*^-9*
   GaugeXi^3*u^16 - 1.1142009599306630067998108847263599635770653651877056113\
10050064868314277843752569911324199029183494769441313549688728382239906863587\
4960446531804195952696821075781454239102824264562302046822131876646831637`187\
.5105873696989*^-7*u^17 + 2.0782877198456131283511693580062925226661757840731\
38659663249358675548291635977523229202956657032896622764020489374616055649244\
3205962194726996030143237396845867301882812768764649955105903071430063274039`\
187.5105873696989*^-10*GaugeXi*u^17 - 2.3194706272431696001710685866389381943\
45582621144853547893418754710495702990364508689244654437838372887094906511080\
25063562285233710350583755804813948944634907298800488468835567590058724823455\
98090132509`187.5105873696989*^-10*GaugeXi^2*u^17 - 
  3.8226201387114604406240999578831129496982238350505744846187040374963658914\
58193439253316849857730751910338372332053678090650604498627489560834429183531\
1299684683915050839184593678491654861751830764449739`187.5105873696989*^-10*
   GaugeXi^3*u^17 + 4.2140361280979458416588560542767174300070987730079336014\
91026267057457231643713809468337409167569561662884392387948188499787433971900\
430783618353587656003049122630366914403373188408347330471209027043127442`188.\
08162394636759*^-8*u^18 - 4.5699809027801018812256138841278460430953163812072\
19359633917342272694713132173383061809171021116624035622693981406404409901264\
7456902463953104252470025017273570207532253671014947553637301055375693340632`\
188.08162394636759*^-10*GaugeXi*u^18 + 2.341684577115187495339950930630164184\
09805742919124464053750217211186617742642609887221461212341119103606322964112\
53151613724985412979562670301375942528178839914154606453453936360920095151887\
35303712504`188.08162394636759*^-11*GaugeXi^2*u^18 + 
  8.7137414046207046416960339255372175547690774459593788844669709786381106020\
85306549931151316395817519095770343837816023151777627684343131472957921723787\
104322581877345800313200271165034793253498856360081`188.08162394636759*^-11*
   GaugeXi^3*u^18 - 1.4883967197517525382784356377120510511593210474739796338\
34160980709725600038674572531312584183459727503862288523423612543428039085451\
920483332239869828469365001008671018939129123497719089347480269526946647`187.\
45912775229027*^-8*u^19 + 1.4607006557015724525905952816978904742638360686356\
53019778238490307546274959210264630862273216021396945568519721429157426602678\
6300065859318897234708801044732633026598789564382674550310695908051599166188`\
187.45912775229027*^-10*GaugeXi*u^19 + 1.024051035946468423064823809697503972\
70270489407877796987056944420959509226292981632688830033181124668737988098472\
38666751370758599567550255637217262864916501559485052301102955304615416736578\
731352409`187.45912775229027*^-12*GaugeXi^2*u^19 - 
  1.8746652205402634992345072574405669700418684571087467101974612026827931596\
52610369979292090737738167885671544037823119857873606695974830822095733609514\
510888081986034409820119291358580452604165408269032`187.45912775229027*^-11*
   GaugeXi^3*u^19 + 5.3222688132154090103944162465155190169592614613935818819\
55170881826930465699890173481639677234364672575592985531536242700985848240960\
92187793273488165713607281542010220297472039830270168955202040007770773`186.3\
836328870314*^-9*u^20 - 1.652466695472676568893407018009377110215887359845390\
99327115155141475125141347108954546108577292756550837921474764470669460930749\
7306897802557079310667037315804018685434200374974599822983619720145864649`186\
.3836328870314*^-11*GaugeXi*u^20 - 5.8500659983614096268058975623659212800914\
33756139620372886052585055230668321448589277588846636503565884475693578424797\
42324222975124272966255040020699406873125835564033776472818096449411585854551\
19671`186.3836328870314*^-13*GaugeXi^2*u^20 + 3.82246397999978031317519962319\
37593873600418079480771135579138478275022572010393277364436737752858996538490\
14956657319266387194252582651736744399655200861539858874699907444125425481153\
4159619601337007`186.3836328870314*^-12*GaugeXi^3*u^20 - 
  2.0237441252219819819433057223150802967570120867965139114394755258402259007\
20834145059780468878547372815628901900802310817170801510568866351530202006685\
97334223119360207819729250137825660686422473663676159`185.6509552570399*^-9*
   u^21 - 4.13259261484400056463956289605483725676295662711106653039933355399\
19206207135900594291082719574935443763202254847427037436559867738186801212282\
5541827137508834780180279271411623426931593815071239592484`185.6509552570399*^\
-12*GaugeXi*u^21 - 6.99698731129775176319809923517401487554116888770581204732\
31655840654645613807407154085781015264183798548249804730128408032712315966367\
49638941793786416412096832291812288314354214951098096936275770574`185.6509552\
570399*^-14*GaugeXi^2*u^21 - 7.4029683967157459219394947827924013989922460426\
11382804995938552439712754384549786512389320336241574892744738761133817390153\
1065822208228038769735035644000822845266766686276382961957370009635951588942`\
185.6509552570399*^-13*GaugeXi^3*u^21 + 7.97420917827006053750019783010248300\
71995771019548281424909361022493416106303207262009662813409589939764268398135\
54210383981097223015475364322779394737627386351965260370709622631918710674690\
7186819392521`184.84095187359105*^-10*u^22 + 2.023734264790396450104224711849\
34810515283720817490177644210611230220731685829239118024422492099308654957205\
91631952033744624734863782855416692818881843892928757578432795268831033870730\
2554978552764235`184.84095187359105*^-12*GaugeXi*u^22 + 
  7.2588112062293507740025667790835213204243610227153035308893479386623837765\
55006134843155943562192474988537307911933564153176282560081853740235428200904\
382240496600337543694459109421207495407470129121`184.84095187359105*^-14*
   GaugeXi^2*u^22 + 1.3592025545648966625638277296271561221925978391050455936\
57775010747240182639985438445596656791821876867025625508996815160954494389162\
9956165371429872668083114254392532196153993508295303201023858189154`184.84095\
187359105*^-13*GaugeXi^3*u^22 - 3.1121199420459610136182406411206752530814552\
53498011049995099935880326751908646743019777296332384880076205903552864302744\
31740219836276244056475999274983082126291919370629426385692044935143150251655\
41731`184.08031614064058*^-10*u^23 - 2.04902011307084640607251336404294474085\
20942579470400087644497522013854161332174635151720748759500517340814744708704\
27442575140496135027358150947817071049087519357431544826113926859716565018691\
4790494`184.08031614064058*^-13*GaugeXi*u^23 - 1.5842911894927611702863115178\
19205126778393419208084500045308900251930806760383487332307849081820980271824\
65563801643389903781911459485874403286865867115232048701670439677890441396334\
8874665690478709`184.08031614064058*^-14*GaugeXi^2*u^23 - 
  2.3536941770231690719373573195635918060282343211637322629268660882501016673\
34070964508986045854181816457901805298602816258041126580608416569889594835585\
615690725258377097548488946308301563574827695446`184.08031614064058*^-14*
   GaugeXi^3*u^23 + 1.1908666967602188415882747226363173472804288673328403319\
45019116167907070910270799220713881616209668033101776760059095729280502338604\
7467057880144245763299113561558884095280532724152711734322696112984131`183.65\
33149970983*^-10*u^24 - 1.045817362184529810438210542361083975852644248300466\
72476480648148401190300270811687656046494970398002357163318282502592052673172\
31695182602143719448028487576437765334570636045265297250034525427262193`183.6\
533149970983*^-13*GaugeXi*u^24 - 4.086467705874187831762847027882496072576037\
28047978659588582716685749157391458022663328932421922856082196201366102020509\
56640676334601484518367594737288647088925766725541629396957400507657761323812`\
183.6533149970983*^-16*GaugeXi^2*u^24 + 3.83048804116921795089858949059420389\
78186837844372752771739150984996443075982894939712627996129720111645945472576\
56944697361424893965086755649125496658397486896658829414375270794763558170991\
59164547`183.6533149970983*^-15*GaugeXi^3*u^24 - 
  4.5637161265874301239082350563105220042081827771721240191168735516248078287\
02003013541533640426732438761002723721245226911920969765618951759850326163350\
639072237197931069012858781166731010952547404734298`183.18321304090614*^-11*
   u^25 + 4.84610197332169596991569660288849612103355419277617802415268097767\
31555324112319527521380349571867964275651871420991007374729062493451967798432\
69201427766126753105693693742097555652577935766827413398`183.18321304090614*^\
-14*GaugeXi*u^25 + 1.10860990268434106853837690942744622366025657605012895493\
47146356442561036535854530300295872806065081424682229999429517691451074052018\
1885638337341897651459850993374974953225945943821515989649096344`183.18321304\
090614*^-15*GaugeXi^2*u^25 - 5.8907753184716454036449269648203772649330348935\
58150829209533106211929050112373627616370027429281221181436329313247831766329\
7667532153677449865277572223942390000485589902166715933846310042942125238`183\
.18321304090614*^-16*GaugeXi^3*u^25 + 1.7884446736546752518509256269914267876\
44354544125045888515518561265937460018941888187972796016100966109498508629515\
90963436803450418943618669380038226244342982888221098927362165813606659659321\
3198378515`182.20507810913958*^-11*u^26 - 6.987562089730161681778819237558900\
14560353844733456185223956765895701335552527510294373710919499164857711903852\
68884025744536195366486617249642224571073029504265039314165067255637303391243\
1106150203`182.20507810913958*^-15*GaugeXi*u^26 - 
  2.6276890477170992082107361934318936574862756888811314338409131821959550403\
13489070649356300746777981838040793504198461024690014587414910667712388067859\
3656583102992506703686786568394327275516509768`182.20507810913958*^-16*
   GaugeXi^2*u^26 + 8.7190173631732563791855070576867373562994652744610685966\
04787731509664874571926624646937745248594477355595145532044724670037684242463\
851039408427458688366993145133340580964314437461083997819189206`182.205078109\
13958*^-17*GaugeXi^3*u^26 - 7.15520623643883704300451993187340053225033097370\
11398091333935729058177329790962467311375262243102119967842562384968569568023\
2586658741124016829507352078988386714912755290109809784581756394191479122582`\
181.3801139142154*^-12*u^27 - 1.436727923433349122004194943534452948740967173\
49044320350727598282713233734504221631581968393065566388155244128392937881943\
607854325595930867845186080889649245021615921220165025421249445914126445766`1\
81.3801139142154*^-15*GaugeXi*u^27 - 1.87928689494057084336831952457409203879\
75886844048648419077892169261459200880022186858316687193643904452617060162466\
99001275553052908150546504441316453834535759140506375220541840889775945952703\
09`181.3801139142154*^-18*GaugeXi^2*u^27 - 1.26148782095630501569602908039405\
92968620865913931126577689599270427909641529268402781636165052466145490572235\
77146588215994876422467853078345697149930986778486478401412190853163614972599\
741563703`181.3801139142154*^-17*GaugeXi^3*u^27 + 
  2.8750261355960545770175032587393792127295042432359233375988242180459421620\
92808512690582184036723238339498093828797535399904663456392832116404410891863\
96292353093230340625891851293460695028138728715767`180.74749500581626*^-12*
   u^28 + 9.27009764483147016311799306000519377134596991562475090340907587627\
66215220531488594108896388644750693656536823267787368887597799410971098320204\
760487632262291443724229322374176747634496645755368118`180.74749500581626*^-16\
*GaugeXi*u^28 + 1.72488347816364449017533236676729308210538712689361647861463\
57156120185834495531464907722959098168562086620796984225625703869761914102899\
37961911602266458868286653538484998074576179788361196248849`180.74749500581626\
*^-17*GaugeXi^2*u^28 + 1.7260669633047215927179516036246731618227874175392978\
05205094789804736750314609685199440798487228849465007111144060150684566910342\
55496284741131058901495477832745957834072010319118658817919053383`180.7474950\
0581626*^-18*GaugeXi^3*u^28 - 1.147382682494883141251738120736123753532782694\
10670879380382845681213369070453305877821798216842673270224785287001969951806\
61595807904708789875902971102495898054087496965758409825997460852188707845591\
1`180.1676665418519*^-12*u^29 - 1.6729781469453723604723580778976012110665765\
73762527974188298382211716837832175286913726571681797648417384918892710474281\
4582467817032121675138471270390546541790419680521942587898339315821004278592`\
180.1676665418519*^-16*GaugeXi*u^29 - 4.4214877623840818267926471549480993685\
97102223463453708530348681567021069811245506099881563251711719233502509391418\
91106805389123608415518759466166860093432034200357995334046525255458208718123\
234`180.1676665418519*^-18*GaugeXi^2*u^29 - 1.9432203402436884670335669490416\
19430603134787384375344695225671234690842084267448870170030807696310141411205\
01245015664687199994406644806038583538403030283036581094110723517406721189563\
14296265`180.1676665418519*^-19*GaugeXi^3*u^29 + 
  4.5559775327698904518835457414614168243406259087337173894270681574031106861\
47553431693656676995013519756112021208327849299120087008825517726374712765691\
9663759493266804758218267564602462137237106993937`178.8116524849499*^-13*
   u^30 - 1.84689872851139148326688067117535037494192869864858196891025176239\
17646221840634083991822931093930980051117453258390607620615444794399746653477\
83114016319376641109765182175437871815141977911046492`178.8116524849499*^-17*
   GaugeXi*u^30 + 6.323623590550264740568318069640670139308132134571911283682\
58424428698986502453629387784571377864029803345587746987063078933723556197853\
7156288577576081133351862400864510701132671621788070493163`178.8116524849499*^\
-20*GaugeXi^2*u^30 + 1.165024797318798756639610188010990756387435388927352556\
76222271659525924221163868895571568755021850837080400112560697405981765760837\
1755978730278784753028122126520889007862258019392979947031404`178.81165248494\
99*^-20*GaugeXi^3*u^30 - 1.81501571288320158248706491124222791851889431721536\
46502932227719262162375983237846709779209490580915965707523068266151037921151\
240809314334519611804465705130386008517250375589797872394258835195668086`178.\
91019371839585*^-13*u^31 + 1.768287719847497285501613087064777489470526422274\
73159612229468329951957984338361720738379023097599583388618764147166584053517\
9962612642940190499887820866482318157017397724382901046047709658008632`178.91\
019371839585*^-17*GaugeXi*u^31 + 2.675512268045610895661201145886011576748007\
89524784501540293525362823624972440869977392294191484823381126538487316783782\
49317317708925332940540333720229687907727451558382938066557966170929966294`17\
8.91019371839585*^-19*GaugeXi^2*u^31 + 7.127792927850525906724303657244576742\
80455736835067126601412742802619230123971007530168054955959842278617977625459\
07222854505739337258903508845352368450826693086739249434534604238003216655087`\
178.91019371839585*^-22*GaugeXi^3*u^31 + 7.2937983327020700345352550423208360\
01977580645635814382900159888276809523489612163687406348472703295773173911473\
47028265251146289826813176670693732304017614425307914013655759061926271106351\
276759648`178.1101927742932*^-14*u^32 - 3.88422236613091874055278029227200563\
80152649452938647182768006054045205615468048646971049134323297309450942595992\
43329543004170508582963382365086444889461591202386875280734447301827741466388\
43069`178.1101927742932*^-18*GaugeXi*u^32 - 7.5485868288177706242350030763957\
65573095746879215167469074574031197762404922743249123554873832552590093008663\
14848361052209366404771710417147587129409736187693519778457389314942435637654\
9969771`178.1101927742932*^-20*GaugeXi^2*u^32 + 
  3.3103224200801518708612511165506893263524240452001578330484652661919051636\
04809332736035505575877618398108227454700216988405607697405200968959089573363\
112993640814349149123820948027038310894`178.1101927742932*^-23*GaugeXi^3*
   u^32 - 2.95308379954171834062690990940161383874996597655609423614144167740\
05870745208780786152113276780577499879537909971148429901456777811662921828392\
21581431680131254450780257241043364916670727299932151535`176.51900189088624*^\
-14*u^33 - 1.3818564598862307480827394833037810640960871685771005944183489859\
69357088441874969786425178628818718843553726870344184762322254930090523824373\
1498710767503408075270937967162860784555972349768658`176.51900189088624*^-19*
   GaugeXi*u^33 + 2.946564150359104766000862770424487117743464704062082789657\
04499898654667807226864238189313165131662269649027955625911925601672019208843\
780780856123678088284398730290058771006081669865554579496`176.51900189088624*^\
-21*GaugeXi^2*u^33 - 1.444635576199517766633247199502126098924206194408286783\
06477970222298881581657470942665467530371006079775714767393385909101632403270\
04170758083308394805178861926016504031022137795203011685521`176.51900189088624\
*^-22*GaugeXi^3*u^33 + 1.1991972792128564113335135533763703515206519086457892\
46005772056774229426870422173072650767814914224025777774669501609392439429790\
314754329269498011764564357070427973723427586171703936486676975259084`176.745\
33017346815*^-14*u^34 + 3.233697323617630883571726053085438673150268179021768\
61822376537636113477449853584493881229395958388639419000707176420778409426794\
8505892491650941630118527753598174922139746247970779402366187949`176.74533017\
346815*^-19*GaugeXi*u^34 + 4.090596565269376790677984474536159220194540059014\
55729724689230762423665895287400086395975527118197140023754769126470640181577\
378015903134255794212609181794852295126785017423160161438573773614`176.745330\
17346815*^-21*GaugeXi^2*u^34 + 4.10079887286307155324603699099016203880935190\
40661100998415497505739660822339488879920213486098834237668810266212740525059\
16386287064929505731164089222776193184219619676962153175189551098748`176.7453\
3017346815*^-23*GaugeXi^3*u^34 - 4.869605826255037417819726525715531340591298\
75655645083880974720946402270442812218206255967750246779311513337663911768584\
61332913215360140400659643771838075742073326198673439154127820431258969143914\
9`176.02505797266673*^-15*u^35 - 8.567586638204129271283042272108976148339319\
74878064942360836696919133294405403222693815898587240089780328726670371471401\
0647034735471751446144022236485934971857711264331338807999978019504442031`176\
.02505797266673*^-20*GaugeXi*u^35 - 1.293533912825782588650113934607721277665\
06300903403975422809752262964847384573062201928775161373924641221137443688606\
437609788918335861076337089653224193707418629217496529306851795827217162471`1\
76.02505797266673*^-21*GaugeXi^2*u^35 - 1.27226993099202492217663263537028992\
92815755640411602877568999874484017158629813817140359317951168756251217889587\
4305214251942620892671659743191851143210785976992908177114700345027917160208`\
176.02505797266673*^-24*GaugeXi^3*u^35 + 1.9775449176959149619064912855741387\
05659528430709297341825313404020844598920570540275140155404489006385618253255\
22941097913481724326079414803244925329119070830758678261899003254967206749102\
87753729`173.79128257878457*^-15*u^36 + 1.88842175202174935768540047073580439\
93554430410460720925805631604873170176234191461136310600108093588472584225300\
22099247063501296285679035334686417218507141684552675612871770586696024253799\
67`173.79128257878457*^-21*GaugeXi*u^36 + 8.406496676773776269622174559258124\
39140718914534455907401064627496974162755030393060669592205079798766709207737\
63967967187698359360067953988855192691176047240229760594456226488808095425952\
28`173.79128257878457*^-23*GaugeXi^2*u^36 - 2.4100477465662367153087472067116\
38368730202793708765524633761812071152082553689759192383608635514462981471548\
86318401873706204167537782236684279686856463840995004646311512344755371618905\
691`173.79128257878457*^-24*GaugeXi^3*u^36 - 8.044910514276501758063591142726\
99180071532260856956772782710943442657982539443249093027655409507029521336453\
47849398915525094617150107517871177133974538130218969972220996188459585793576\
376074721046`174.55647680439847*^-16*u^37 + 5.6569812572114375870442051153938\
52718015143349385540383441750842494231236365328886200179222701677235262870184\
05266445502754304739042197871868464775603889452394056511725946434255759009162\
709216`174.55647680439847*^-21*GaugeXi*u^37 + 6.13614039022536865812877138311\
45348406178479361355869569129633040005570021184912854331007915599566431367492\
88172316078987785529990886622828499184951858538386225379308283475589217554882\
95942`174.55647680439847*^-23*GaugeXi^2*u^37 + 7.3276804779694910542194692801\
41444590996260597988040092857777552375257490284682961341855637860487851390747\
65228871410556749225331070553707652702321914528912841785407446059816821947425\
83971`174.55647680439847*^-25*GaugeXi^3*u^37 + 3.2824385105063087403337739074\
31300199091241879782465013267000813702078761318797255323636615811360301618516\
09996576752146685211204957536457991892978007311214677272207711296797856094651\
22088626444545`173.91740312368566*^-16*u^38 - 1.81272204646331552276318780506\
38346663699768653106292981172183932228769631198683548710699087457938196398245\
76687404160416588999188311295821928200397718860304327145143116825802928930103\
20077627`173.91740312368566*^-21*GaugeXi*u^38 - 
  2.2153303892724207792873708666638590430438694899410008994241980527204828224\
43986502884092901798629260321940923696988662924350422791844680943361571704669\
625777591121020819257820856068292373365`173.91740312368566*^-23*GaugeXi^2*
   u^38 - 3.98104694789377742666526112421508605429943727435082630418863766712\
22792332763693631667463914893241892848620613420922667141429710575350797408428\
60221454534470185421199567461825962246488507`173.91740312368566*^-26*
   GaugeXi^3*u^38 - 1.3431042230913478178604421061653360350189151613518766691\
14613805677087447395196183198506634919482840791590656866665589591890195621498\
9431718093660482785328102041588659846066975106522757237510791468`172.61825624\
591813*^-16*u^39 + 1.27179006393192731680382829862758739682281967689705561893\
81236780992661353038228108243520608312356563743411076720799336727375279961703\
126321470470118148222808747110366547470001500064398612016`172.61825624591813*^\
-22*GaugeXi*u^39 + 2.02823821795604336085764059431912173165859217742170976889\
06363339013216064571782361420464133947326202929451023595573192271962343790097\
5879636494828817528256705062097567607429849317240816372`172.61825624591813*^-\
24*GaugeXi^2*u^39 - 3.6547855215396075967997509203854434876034235762519098985\
31680267806155540737973328068616480409096668185904579505900832516885606639630\
436538656605936966254140529135390309362555269571116938`172.61825624591813*^-26\
*GaugeXi^3*u^39 + 5.506805311629756928740960201192310590060647605282663111348\
12660609836817145004992961722833530027084713142125258946125831037960042811409\
9812122018027478742953145579134779095643552170874571808303883`172.33945864999\
44*^-17*u^40 + 9.359171011312387917545593915278310518379099825050149361383808\
01229683885391532512065583999842364981278275439007097213553372845525324751537\
2515610111410664849038859504553965412410692811984047`172.3394586499944*^-23*
   GaugeXi*u^40 + 8.951532843434593616081125159332186616380032333400526897385\
01703903332732697270086328495543036152387636030144345836510441059580829479370\
04925455007570891483410830230245052851814371944646949`172.3394586499944*^-25*
   GaugeXi^2*u^40 + 1.2238454354513853324699265496591867842151336588588484773\
79224429616132972388939667564143786731294617512569057875408988535795118240924\
227285085353485735743371755431875786353100161152408209`172.3394586499944*^-26*
   GaugeXi^3*u^40 - 2.2608392798358504138409616052028842886964658722451071627\
41766808865061013168920515398155771888184888804811245625512178659244217264115\
275132195560782071696631428707946669108880403693299527056826859`171.789800664\
161*^-17*u^41 - 3.69459430642250127282023396728346798582649825761938395547698\
28496721647110814759746008679947934858114004749807143460604434392712265981010\
36437018348569831854238525890786950918627986681762784`171.789800664161*^-23*
   GaugeXi*u^41 - 3.777768965864061224302520067592359003779316754306497494528\
37263307434709910386731197863534735876238875495072922391562415981326479240493\
13425888197277632212424461708351264917089896956813005`171.789800664161*^-25*
   GaugeXi^2*u^41 - 8.8525469867512351872528925725444210773865346640253689975\
23981794520360648897918612977290219009107300423204775161288698856765186451034\
0812309925640651635725665513955651048266048197962487`171.789800664161*^-28*
   GaugeXi^3*u^41 + 9.2928340162421115551257822653146745183473515575200099651\
81558216077024852200436862170009676795524448775637087467127757708973220133436\
12723755256931485381658683780265902789027492754595930483133806`170.6971786552\
8116*^-18*u^42 + 4.1810060474278865979237363271483976872372799532194068233359\
88644788562141327376238176271815346824203261814936702023793649675477155459554\
18213539808822497311537735291134563134910358459962583`170.69717865528116*^-24*
   GaugeXi*u^42 + 4.482030896246746199728562864584535728378732850567389855358\
38798852154289797589787635744256659048122519163754423038392083832959073285214\
2064103742817644865724197262068711002884540089909879`170.69717865528116*^-26*
   GaugeXi^2*u^42 - 5.5951756695824619018720386051847743253749278203700918657\
54849199497126614349837165197433298449258118021221054721074982798811183433337\
9332002313433197180602996862955479707590021142342745`170.69717865528116*^-28*
   GaugeXi^3*u^42 - 3.8247971982343510678744890366253564428452354898854958489\
68259200375258078357481393027937980846095405927242889725978513148440575294774\
48622207956579953460614839145802425693998110044241561837310433`170.0852191561\
121*^-18*u^43 + 1.43214966355413330247211679546846100338304225886081188725468\
55221159596667046123264848105119900248328500145307961413548610115660631512407\
8935015594205708617569908917609629958822763316774087`170.0852191561121*^-24*
   GaugeXi*u^43 + 1.251951065443245287664279797140092411656913621918705846407\
05298940531146938477932778829285535595446937809749298240754687204776973914254\
9260924774338455987278956960717953556489715249577544`170.0852191561121*^-26*
   GaugeXi^2*u^43 + 2.0836003623134639456557181344806180862757448691885132653\
65129153609321420924735097773721062380620416791494469007334248930741754333060\
6075999473623488600172276614963043445495182013405255`170.0852191561121*^-28*
   GaugeXi^3*u^43 + 1.5765920596717149695379070025693637720009172809525120800\
45237674895779162347061793717693543730759191008683804755464215193521232990494\
20558714629074950670322664532697625634522071499369070133804178`169.6436903940\
946*^-18*u^44 - 7.26844376648833693591998216512304622209525213956408767038255\
29213973342920039975726727561345300369120216978537636915266384926797650583688\
994932448047623060610612144401429227644837768691041`169.6436903940946*^-25*
   GaugeXi*u^44 - 6.394933742681625429143529266062612665768530722223492923951\
87805614381088922349867091390836541419648900407122202266640113845336022968031\
111021239508470488202027602480276445192278457063924`169.6436903940946*^-27*
   GaugeXi^2*u^44 - 1.9852778423168267308477778689239586586030085732349569754\
78725217424502974648801417640857821499411693499195940398252727434096441987704\
192047339490195624750268391433861882532549816640505`169.6436903940946*^-29*
   GaugeXi^3*u^44 - 6.5083746939240392940604484372730096793767993094958459331\
86167869563001940148901879946072666121759456717904133864059648687412288964876\
4612046672517813612654190774858392169893855111765088038473098`168.68438973828\
188*^-19*u^45 + 1.12052638326357136726916767328714599471994061508059733189300\
84566005910810665645532759879610827003347221039875967706027495837717108544684\
047326108254636423198195961881028188576666557842663`168.68438973828188*^-25*
   GaugeXi*u^45 + 9.371053366321244231918584905074623069712366153436207265054\
20798747068745244150695131240260363030976067774714236688803526403200926460248\
92168108533311096989212520075029483369131472436216`168.68438973828188*^-28*
   GaugeXi^2*u^45 - 8.2047572204109172961751323720293561212672680752192859272\
08272511072396229576752593793884223288275329413999497190571894439376058616488\
03582210882206031705125700595950966933360241938642`168.68438973828188*^-30*
   GaugeXi^3*u^45 + 2.6903181260453125515107285376799184366657384655709050457\
86369221652261479337148963928507788851958761309791970288689325180736973540661\
569246314080128710619808535480623052194917331868507356198371`166.733498465126\
42*^-19*u^46 + 1.926635431450004033174303621100104973482416717320534343523350\
30359763076273887367599382922690820307040816612127429131862704010927944091457\
1490319079859878155837489848145302847282255154201`166.73349846512642*^-26*
   GaugeXi*u^46 + 1.635135026530573910680225843578031983480303042843011926188\
46535924357601769529520833488802603080963789345086298113954124094743581463304\
91627494371504780480938310331280940267150936071821`166.73349846512642*^-28*
   GaugeXi^2*u^46 + 3.5269822609679458883580651334260398564498223638937915284\
16261880993362544005209461484087809536422993594781291086366386315893691867452\
59419886759145571262753806138926966603498365062426`166.73349846512642*^-30*
   GaugeXi^3*u^46 - 1.1133876734125006036232638740891370018534122022483676274\
53196247237236224396613737317050679554682882651880250359357242330972060650286\
44810246881699803801931123458872815458855474629745381353039`167.47955182554043\
*^-19*u^47 - 1.38035185750957721238097732671194179154376847300478321650844657\
84388986810197293060579608217668658428049696227661327085514820185729422844712\
61191781931076059550590709683038697330749374831`167.47955182554043*^-26*
   GaugeXi*u^47 - 1.071586782895686512513037238422720527790736367514871264676\
99790653490442278222560090245260038986815527603802497507226584741502889492935\
08253627978727539053257071170596785107339961554988`167.47955182554043*^-28*
   GaugeXi^2*u^47 - 4.2583660418075642160627066063752841226274669785766754054\
47587660954995493975133800588983177988500661014877143599911660356789806332776\
8220914141372072020249541223421656602311409745993`167.47955182554043*^-31*
   GaugeXi^3*u^47 + 4.6127872948234529600432764630652462756222078001792269117\
40771437499611142744181495277505698698644005944845860312049930135302859298804\
662960567946230117256711913689625159610000376309647475957558`166.4237038919673\
*^-20*u^48 + 2.70335181094834803634956902204245215481443311829355191462240736\
25935657097054006303641185933580162220459848683175798168979973029492257694143\
510024236155651328026123735609711755043101361`166.4237038919673*^-27*GaugeXi*
   u^48 + 1.88424938443971951000040456259668272165546493911246255157382071695\
93951541243559203018710007369297467887380840359273154988730277368892480803580\
39955094324245473983281393664038033256485`166.4237038919673*^-29*GaugeXi^2*
   u^48 - 1.14207392628895772513711538018854980188157238136452055472100604719\
62730428409401637347926372947678183807150425701434406515615392753258475971412\
455667567860004693409080620063032629992`166.4237038919673*^-31*GaugeXi^3*
   u^48 - 1.91311768199616650353676243176621874185219992135648067450980843283\
78137703935010242064181720893386616448393167984592718233175656582437924565119\
70517561226895878506474355918310729773915582754803`165.3311213396997*^-20*
   u^49 + 1.94091106480882155755754880660347368553478423775472808147862612632\
52746702360472301201786885392354646250325841139013944845950058824744993398538\
442731667732470780027580942033369088614017`165.3311213396997*^-28*GaugeXi*
   u^49 + 1.87965163095027828678318265697455269766696211589003141642382091796\
80219207149684683919963205385508088634338416997678305729590070017066809105464\
679023525205836345711077322312780173486`165.3311213396997*^-30*GaugeXi^2*
   u^49 + 5.91846983827807860164420726511130075005251432228521470122490820659\
13552131308481206144956736663169075507221265777752111153601284794131023422616\
14896386662910053724233627183927932187`165.3311213396997*^-32*GaugeXi^3*
   u^49 + 7.94280131651418974660511240946235179492460845591874185819107836710\
75806024539352703408291112555764508428452193478364697357084658405591698220687\
2775490296993005195368944335909210348001932050107`165.29686346518739*^-21*
   u^50 - 2.52541613919863800676191559403875020481773285077067588624104370230\
12911912437365985221380356878340786098250473834877264393837033120037133763577\
161964254510963032737828659925942116997167`165.29686346518739*^-28*GaugeXi*
   u^50 - 1.77240690109078939073747394747115918270901959213184217775497026916\
17942771465790447356882362112048783636818433190322862304371372911705864887281\
0169986130659222638983058382533939092993`165.29686346518739*^-30*GaugeXi^2*
   u^50 - 8.77935339290087788271288520223491680830228643456549577004658026281\
73914933843344137471763934571079105953472450070804204920403180205448034142411\
0320120925158897685014800615552652908`165.29686346518739*^-33*GaugeXi^3*
   u^50 - 0.62065972222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
2222222222222222222222222222222222222222222222222222222222222222222231`191.22\
94661880107*Log[-9/u] + 0.275390625000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
0000012`191.22944752877495*GaugeXi*Log[-9/u] - 0.0083218578082446928951777695\
31733784627680861690465661615572853999140449912424979519524322641724405344437\
39877432022209344620176514832012997027102469537032163675625056169306394308005\
452643421746569972909074475717`191.22944342773806*GaugeXi^3*Log[-9/u] + 
  0.1909722222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222224`193.1879698471\
4552*u*Log[-9/u] - 0.50238715277777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
8`193.18896235785485*GaugeXi*u*Log[-9/u] - 0.23958333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333`193.18908754510161*GaugeXi^2*u*Log[-9/u] + 
  0.0091145833333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333`193.1887384844\
5378*GaugeXi^3*u*Log[-9/u] + 0.1148212269384173286086593655565330863330808114\
35757337766089005335900978073351139386357810024576314324563165148311385900909\
42491440140705098312614123403079203385583908964310443491098189543446726920396\
686011111351`191.90500424023497*u^2*Log[-9/u] + 
  0.4293952669994137529230740552038744120731364021152395602032483851136293624\
79840324063881133586573307458842987663133758830175020812788463205461926806651\
60177061059192716819703710289740384757803739541108093252217294`191.9049743933\
7295*GaugeXi*u^2*Log[-9/u] + 0.2184941281616889993114370333721285956369939632\
20453874298279293135420446874658015588924390309902204844441313035500345621778\
55880920172252690036736900041150097436080271877716422161582670310656578722457\
09539112501`191.90516171408774*GaugeXi^2*u^2*Log[-9/u] + 
  0.0089482378149844587015468676858381437166189477714087584694562315637683220\
14658950195874986062586921920667436188772021030729345715332269961522022037545\
17222884026247429139286139800576243881551887789505615413055057`191.9048279491\
2472*GaugeXi^3*u^2*Log[-9/u] - 0.11112770321798816056714345476193010993330431\
59251761386887621434757373722866157649286093794764343648347611759701227299729\
08399673302602759641254700291763929903856441099052801590592381195658262311594\
44590974402415`191.60408246700345*u^3*Log[-9/u] - 
  0.2511102068042897933588042398654794323846028449667512417882785469139346965\
08485510993841915175954523494754543787720710860012413435663464511354588613548\
27588133504683070156605128763025351483061715997348611324466716`191.6041267528\
2134*GaugeXi*u^3*Log[-9/u] - 0.1203654808592616973077502779423373031469424601\
21361374762428810274843164383388147291656139269026824374878437078634658068495\
90465714604750745690418581374279995795869940552729414321421958583984648073493\
857746474653`191.60404283980475*GaugeXi^2*u^3*Log[-9/u] - 
  0.0084253145677582639621385660907125234476861890974696619810225894738414336\
43823574453493381409592057245180962905018300967495289080853041161272005767509\
55943259878115665791325718634853955424262002247490629116590145`191.6037979534\
6074*GaugeXi^3*u^3*Log[-9/u] + 0.06857356740941074005128885838999248192794033\
90977790691643357691877624354888877273690028857776137051428265398543254824531\
36885703497560624691738189800547463365035715337962875801518203693207638653982\
90534716208401`191.60407708647682*u^4*Log[-9/u] + 
  0.1262019935452865687253417981461161759406719929313771527112575857328318524\
39227966142489658306467705522925910121282111069398753366906534762754329853565\
11757996301682209341627703541796775277450899637383769772293459`191.6040730084\
1536*GaugeXi*u^4*Log[-9/u] + 0.0562537114509961789278180433487560071042285136\
39043325137329202496596034089803761822152930985337320012145247917333490889395\
02337525702893419091420449248969609071804335438062877466693435526355522852271\
332884599403`191.60413171842376*GaugeXi^2*u^4*Log[-9/u] + 
  0.0038475201469827654378308869383013631554226677897504271850795112977315711\
82598249774198137207070086300422849920959530786090675205117832643282216692827\
20272498374579595211763510691860924789399642429605986732655924`191.6037979534\
6074*GaugeXi^3*u^4*Log[-9/u] - 0.03402846562338994078211053781101466709718923\
48935599078638036561823865554957397728692523601772696131126910824333378757400\
80786234000839923886712414707559283460571368405177407169893332211245860433910\
17844338044295`191.6040562398786*u^5*Log[-9/u] - 
  0.0539445961674896212188822193021478384784054055943360580894708868792469791\
56042942682865301935532404713367891640451147360437671728813897735062583977027\
7855636910188378066354378676328050599866103317910080798473572`191.60409932953\
93*GaugeXi*u^5*Log[-9/u] - 0.023365486886305264583633434139678168241108798773\
24911993137162145639907336153043332832378566182110162939532047486741231978864\
25990880797122249650230549655007823194524054342504198116978737474825774298697\
3787401482`191.60413171842376*GaugeXi^2*u^5*Log[-9/u] - 
  0.0013702368099054504283068736086196469260906757337131050884378384566284984\
62842889686489604055824652681302058325214082046721076637331574773329908884916\
22935294334298867495260148585682581003584050951597977056169613`191.6037979534\
6074*GaugeXi^3*u^5*Log[-9/u] + 0.01334199544922368297576690891333425118726946\
56709251587771261138611164905757765496579556150621314941927482901041588081026\
18910620090069727065452472179082613849030208987876119319709149453676437443808\
4426540306765`191.00219328371182*u^6*Log[-9/u] + 
  0.0191957730094687252123125017517003310469417763025167803794562895391766463\
07954698842733025612134033716916808839595093155947540499770908681113718037002\
7148214006680260036705561433983045726471880141392055078688087`191.00219328371\
182*GaugeXi*u^6*Log[-9/u] + 0.00851285054179597317511885689664534899408733644\
96622152859703344084157579796846504929411819930752558584063394174824355571507\
39947434547215870507170591752999215639810281153906536365896065627400334630741\
36192208908`191.00219328371182*GaugeXi^2*u^6*Log[-9/u] + 
  0.0004203544994038709186336651910771926540203082583935672694393238398987198\
98232413914239034829482328492280144581673103924277888134572771415649965229126\
50511464280323349662884508769834359351372165838770797040410326`191.0021932837\
1182*GaugeXi^3*u^6*Log[-9/u] - 0.00374394207103360418837456118980018531087564\
56887071318588493272757486049441873500363161675376084867947908298211116475799\
41314526417468545854005174446642928414845810800041151371619697115522613925153\
3379884024395`191.60051518264297*u^7*Log[-9/u] - 
  0.0057028625839601503115051960367031420515823848716782693416919047615948574\
75476082012598123463337730102278031675529903898006135974344728237858564489852\
07336332644374101417712874822922070815835875251387684682052133`191.6004882768\
6202*GaugeXi*u^7*Log[-9/u] - 0.0026892536963057863143737127528115939134086765\
85117013535530667595658212258629320617871712424885109683924199440602946371030\
37606152345105611421437881972276977915000623165122725869858496245355796110796\
278067917306`191.6009107442368*GaugeXi^2*u^7*Log[-9/u] - 
  0.0001075644957757601164393482126502900179496158538975128590780986770759675\
00891883896596422938776242661283356297117894491104024559229845476370765015917\
68702066672632956963470988360835059651081874781319905927348382`191.6005794445\
6682*GaugeXi^3*u^7*Log[-9/u] + 0.00049236856838068424661699068607068777857334\
09663647937359601510206048781386473759800124739445788694628779706049164209466\
89614391910117614940654037374622802479952875760993801652441967907627227675026\
88706648037757`190.95307351994083*u^8*Log[-9/u] + 
  0.0014490485413058467201615932594852380015888207091334209666362459505180777\
69983663622484784309874911538939276526554875126747808668509262968270992260644\
94372549753016491962000359480194345282802989865207893162965432`190.9535129388\
7305*GaugeXi*u^8*Log[-9/u] + 0.0007364841816228536300730103882447350802682639\
67470743169463939015436655305050863025177716435701994977730076920158731522158\
42395401412227697529248501361092471229472588837420344226752430940624273478721\
936844665769`190.95364303300417*GaugeXi^2*u^8*Log[-9/u] + 
  0.0000192639153588281612905476604456466292372675311478430709796988863547757\
87272507584625498347690058750706788197032172507006507218954672575920153113806\
69301831029998196801154175919959194131678070776262685693234246`190.9532904908\
581*GaugeXi^3*u^8*Log[-9/u] + 0.000166640764907683440193145008715608818546202\
86408126851536947226476502831345438398054851764241997523193369835056839621809\
58316785642731262550710813140365476830942770243282065819482278709283988139655\
1155114204835`190.8071274763668*u^9*Log[-9/u] - 
  0.0003280586823276838863647291378919372246405402878272076782392365576129792\
51677521726342500870644364972300767742629583637558577835420961134338705130182\
71205502523962532497863532053094137230847533147189372276681337`190.8022015910\
0347*GaugeXi*u^9*Log[-9/u] - 0.0001754506183307363098045717598408194018019574\
85781079608779858542919730927803841099644014840967190749493707641645703500437\
00027975234650251153368387805193830418394255733345261122534087731796687647262\
605799574444`190.8083049107568*GaugeXi^2*u^9*Log[-9/u] + 
  2.3547795797147374855522877137045937014597434989384554100336283937163849965\
67537465704410590595284072422501525415901857995447911895204718618294549388515\
014471963415613867239384480589560973153867029895045023`190.80792911919602*^-8*
   GaugeXi^3*u^9*Log[-9/u] - 0.0001377452357701532668249261794665389841249260\
19464321270000862750974638244749956164547606339523366581929295042146062118605\
15677306442753428322221836184458080415428974384967602036694394059163376212107\
115501828945`192.60973880695573*u^10*Log[-9/u] + 
  0.0000690711077876082857862411504607302187484112401529746033763416001029427\
52369563353277301803777814606337286973149550430913477797924552980893142120723\
345510898756128916532144456366692181341535602965700403697102`192.609738806955\
73*GaugeXi*u^10*Log[-9/u] + 0.00003616644159805161243872308226926455882722015\
94468227070853349231156959555281441902742677446565319234807621117236841664124\
87653658641981843608930586215845379618919021733337880873959493985732477121623\
81600352944`192.60973880695573*GaugeXi^2*u^10*Log[-9/u] - 
  2.0547650662881317446037812821107724613592017324199335312433180198599446782\
08224773404540111826790189328882762837191806080762921612458932854944394799898\
64197074844740630431311567768305711166452341459176125072`192.60973880695573*^\
-6*GaugeXi^3*u^10*Log[-9/u] + 0.000051223072973878343031602150897381666721269\
57320082001949841626196955462097604035035487364951131483958033513368202350544\
55982530821162829967313351613601682112959331134507252363851162218328995497949\
5688191870291`192.1821070888535*u^11*Log[-9/u] - 
  0.0000135562059061202495920172722600158570899725630636979587417307014124759\
94650012419095464612589276658345988909460536155567907779380917112422610966381\
07874611330484320108774369018276059085338924875217417473952258`192.1821070888\
535*GaugeXi*u^11*Log[-9/u] - 6.2188237330336413427499711342790615183791855227\
51412224982878739545162442506310655253068903358582226572491365282872955483336\
65170715505166287404705769319741958337515147087317432272905705309982678696947\
876994`192.1821070888535*^-6*GaugeXi^2*u^11*Log[-9/u] + 
  1.2291562934044770513878263991662176507151478501071505863243552157939767786\
41769297032807314487645934452035146757201066323678672038618185871116586794124\
83996311313187177840928817597307343613880925890144484317`192.1821070888535*^-6\
*GaugeXi^3*u^11*Log[-9/u] - 0.00001231077504396869334219204528152881423537122\
57795369089259947089885130748208022128598992243888072428384176024339637484660\
48343481731930243170110771615243438895606128600242335082874841866398217537872\
32249507387`191.53559842869524*u^12*Log[-9/u] + 
  2.2693991467154784135037426613687544719458434050169571295474061216302751970\
60906434603964067557071078858158288740605205154490248165357182505798770042710\
15082516988798819840870057884762712910213215834655283858`191.53559842869524*^\
-6*GaugeXi*u^12*Log[-9/u] + 7.69331418988010203725449921063072259183109045152\
73322813237743739851030156942456909454443787258894899458281046835159850194539\
95494623126005055071880403377150900832352301996745411147183354314413186884806\
84`191.53559842869524*^-7*GaugeXi^2*u^12*Log[-9/u] - 
  5.2675170701764510676990780985985940138973152926917567721643743489340209385\
14353378114069183084723503034746418830939880813336715960358174468726308693724\
6568226316420875992513197210320234725227274555014717622`191.53559842869524*^-7\
*GaugeXi^3*u^12*Log[-9/u] + 2.11281495907509976087767864508850284073396677103\
10063028767196620687057752973259890356135056439934886634960558914000145389121\
27288567312856399840591627524336386632609267226982552890569578034806703346265\
2112`190.6471128610793*^-6*u^13*Log[-9/u] - 2.5108309354327045346766435802543\
47514906318993806035004961319360134806924071562413837030355020221767970207870\
34787225026297391138356869513821458351517953758232510809966180676404354124209\
02162863278864144869`190.6471128610793*^-7*GaugeXi*u^13*Log[-9/u] - 
  1.1913486765216505279909823659792480475884536347189023856296163687925858104\
26729372590475157204812970691070185883795058665729850662250378031590676622784\
01285389268525357789272690969243584975018019080129701`190.6471128610793*^-8*
   GaugeXi^2*u^13*Log[-9/u] + 1.919001915103157619085821565163994113499841924\
69846615958269694764196023521685799156951724086845346382689294863932210065186\
24951209009073360469347486867913996704899174874004441676349877804572939798670\
420441`190.6471128610793*^-7*GaugeXi^3*u^13*Log[-9/u] - 
  5.4349751528708600613018667877816390171446998678586769672383788477977298153\
34272945082941776029898003438482991823850956574912491636559440514351610351012\
0977399590277722233807187695213020473008136095259049979`189.72260341246167*^-7\
*u^14*Log[-9/u] + 2.404978066862291693119487084770544753607070216293186237010\
31656715497540706521998810312059819386160652105239191613110086230590369749130\
047477734152277772410393080234478713169879614620917505179581303907445`189.722\
60341246167*^-9*GaugeXi*u^14*Log[-9/u] - 3.0255746196956957522571859076181898\
63068308298060171073368993332017910734683251747227828124911774934909122461080\
91678142135317208877939407168930207259034467532366546845423942977403455159319\
0067383230323172`189.72260341246167*^-8*GaugeXi^2*u^14*Log[-9/u] - 
  6.2693785295362000189622551317599259706303077298259221147322412087894833961\
14506870765933021781934476687127064007825235316172837951252689907764641623147\
505019848743235430676291801417371901980808408151007612`189.72260341246167*^-8*
   GaugeXi^3*u^14*Log[-9/u] + 3.634064493238580775359968556322193979495644552\
14239520615899339129091759253007542850641127462750003951091177566351632785651\
61852105829571587336806699353079107745642571263470220021542289138571727423680\
15101`187.9787217316953*^-7*u^15*Log[-9/u] - 5.652661352956335377426077367763\
08504867460518621048766303139669756906637127451755660997801999218509127025009\
97373134456032045588736103919847853123328139942332370088918597198329604430965\
78974289892947198`187.9787217316953*^-11*GaugeXi*u^15*Log[-9/u] + 
  1.1706093652626323578556310237771204772025700435043709941380916838670633512\
37306436003302895144557910436565251450017512048155838582482197467386982824934\
189730439243421400632544594729196431922491870901654347`187.9787217316953*^-8*
   GaugeXi^2*u^15*Log[-9/u] + 1.880725040967727237935305782107505353838848016\
20122711015579109426630705369840996938769844090717396576350931423950012647831\
57136043950789675163671742255116461753636448610055466096721149738738470956332\
27239`187.9787217316953*^-8*GaugeXi^3*u^15*Log[-9/u] - 
  2.2197381716606093233068472248131984718068378282842832220559424871774361609\
47168574576370268680735818314840166767138468356332695542005625666661342760261\
1180493293323808125710654442451740841654659807129422791`189.31039777130727*^-7\
*u^16*Log[-9/u] + 4.377183858057116507460715449222386138553713980612190262220\
40802216229452211686090257382445715152092121763755884498267084097087245988368\
377384559371475546232990319594920185993218567031182311146034804813978`189.310\
39777130727*^-9*GaugeXi*u^16*Log[-9/u] - 2.9553984596571574643790130099694634\
16026115222923107156458016115851741943279441562081635828912440125285436517519\
08785490179671992464003774470768965225341553704084341023872264216267712324826\
895377224277331`189.31039777130727*^-9*GaugeXi^2*u^16*Log[-9/u] - 
  5.2475963266593538594036279163844648488421533763032606121499611998802751362\
04849577908341862914133229797644853096131688731047939971903093844855115773377\
05364572443558032965013687390470327288988523946796208`189.31039777130727*^-9*
   GaugeXi^3*u^16*Log[-9/u] + 9.958297027868427811216660617439608249594385886\
46798215315710623009877267735297578250600200014596595731492456626896789622943\
10354634858712845249431522395559324109188919659248684737920417013084022684243\
83391`187.5105873696989*^-8*u^17*Log[-9/u] - 2.727374965242375708912587268992\
79372817435378149936552742257521100698858757572487933148801854226784198282722\
55264295691988172827295574795802827425475543430007965536221844108896984964283\
5898451193241720849`187.5105873696989*^-9*GaugeXi*u^17*Log[-9/u] + 
  5.8665490525375129932339944145116742343936100437262698680508174715352105590\
93295503476671807612342174882049783431843049707155005639619822108818098746947\
3820002174966236871578257466870779783717289096585234`187.5105873696989*^-10*
   GaugeXi^2*u^17*Log[-9/u] + 1.372717912434498155045884300188271575861930650\
49656856094070959759177236249508385730392045512386710127619805485496366731371\
53523102350480423293749833252010792555829195578746707899712297435082031434938\
9169`187.5105873696989*^-9*GaugeXi^3*u^17*Log[-9/u] - 
  3.4953856704924503655416762528991419561489410217252556747824826549983886513\
91295147161361849456300796793459326258107707860563665089990734893076991665552\
801313519211839547829676089136820809908942794015083924`188.08162394636759*^-8*
   u^18*Log[-9/u] + 9.4904127939471835117085093302605802950618781473305255924\
97798542254802502735218490908110599202330483837373403147045657045097916541340\
6373785269738693395015532809565765898983779470150561724889022277309378`188.08\
162394636759*^-10*GaugeXi*u^18*Log[-9/u] - 9.98671025057487888782666460327527\
19973095679658734672201585868879271211351557466327306802531164728430255767624\
48978415530270898678445124975271617998362484356502493425553556105154999015169\
478749140580905`188.08162394636759*^-11*GaugeXi^2*u^18*Log[-9/u] - 
  3.3838771072615152644791780667632465052378225772765493688816622454674364354\
27829532335594189571532974645817556960918844143342029991272413022554748424629\
4937831476070091359481445156847358359130992514157129`188.08162394636759*^-10*
   GaugeXi^3*u^18*Log[-9/u] + 1.059836851155242411897213865610908203515595585\
59025656779159975211126422021977606823034454629717728157124885687065073849324\
67703489232183639616661950006575556757333629559425675665355111737253738906168\
16783`187.45912775229027*^-8*u^19*Log[-9/u] - 2.18896128103600562888121251909\
87072610368775899509365474221615542942205545711224328386351603947111394389065\
08919209206878621343172697199808774698842580835394341710678935242312024477075\
883870651657055102`187.45912775229027*^-10*GaugeXi*u^19*Log[-9/u] + 
  1.6478936741516792148136702094194164492758324009473871679490411339731336135\
48186364730512342230563287158649289029269914383475845060172661831060266012745\
400794663718269367412781277396311155172937780001167`187.45912775229027*^-11*
   GaugeXi^2*u^19*Log[-9/u] + 7.885972333224689678163430340838094959226366614\
26627273100881851379873622389197410729365277857796941025240873646400408172736\
03811082390228919312359082608852184858826282146661019404469986308264034132768\
66`187.45912775229027*^-11*GaugeXi^3*u^19*Log[-9/u] - 
  3.2675073172398936414726607516363124122000351519528345771011398941296547475\
31457872265729080303531261710804156925159033577181031307022392640197343126400\
57728630752067507172964896901311416222766742140628017`186.3836328870314*^-9*
   u^20*Log[-9/u] + 3.2237815309383630714839353308434640787036630881875857104\
22510499035279313407507364195175532597993143889141477418063837824907274211525\
648800976700774863620459739464184372733780528591972716346355511221191`186.383\
6328870314*^-11*GaugeXi*u^20*Log[-9/u] - 2.9927708410744827933741318846594979\
92814548013938851019470480665856852893199417118028875394294405074384214027054\
74585168540346584741463588734983233862799969917021172845450307857249082995061\
081273157932`186.3836328870314*^-12*GaugeXi^2*u^20*Log[-9/u] - 
  1.7408354341216002891714187648723571573466766385386573151676203433480141118\
00099239134371879351594903037327632389308817414786995649511037581996698625780\
845496665037007638127920199512526217192426570973282`186.3836328870314*^-11*
   GaugeXi^3*u^20*Log[-9/u] + 1.201279289561836854709057665907807522478462034\
94800261955568882669897497766346804214397482122652579936947208614185326207712\
62812014942510138093089329773520776840522969054527103386166367125998139455768\
2242`185.6509552570399*^-9*u^21*Log[-9/u] - 2.4225289706186482754035250909020\
33919676556126586921691369297564776506719534230942589262574774092916152036632\
85648422771999879642661771463749651661700493234250980351565785386465398352401\
644201354924834`185.6509552570399*^-12*GaugeXi*u^21*Log[-9/u] + 
  5.6125279886897252328812151240673661787565874922718056558424733535262636447\
95016888831557855872312282930876011331049983050951162070707384820459274630231\
0515239862703135884843744423329958095094221932775`185.6509552570399*^-13*
   GaugeXi^2*u^21*Log[-9/u] + 3.645465952432497742490258957474854854249170630\
84148373622660189473090725582510288227906774718188353434507902629131184337479\
49829671921166374297893264372781776635084140684444486487333826491363148731173\
8`185.6509552570399*^-12*GaugeXi^3*u^21*Log[-9/u] - 
  5.0761764714544582202894301192353625412988050230550230293154987940848934165\
81470940774948702741483264823121252522459272065609363064532485482195469566634\
0788857996709401776609938831987669642796776272364561`184.84095187359105*^-10*
   u^22*Log[-9/u] + 3.1302308861101105878356952382158989257034208882451130955\
75362989505685425148900143834079217099127306640772458786309189405766414063723\
0505683681253907808619124174696380095614012044384294526381826600895`184.84095\
187359105*^-13*GaugeXi*u^22*Log[-9/u] - 8.17334053034651553465140995091690855\
61287930634988006334300208079732109224709341177223939606245444866033857397117\
82195331125388263414116958939186644495193102117585965573905527462152170625438\
878094325`184.84095187359105*^-14*GaugeXi^2*u^22*Log[-9/u] - 
  7.2537986004675510455102274682237822531041658656634359841083612664337297164\
49048179150351847978941932091413505756017600870659941193433622841469191788925\
745799958831127673339613970883472563542984015913`184.84095187359105*^-13*
   GaugeXi^3*u^22*Log[-9/u] + 2.139114122695720603899628908047543927286706130\
77833621603521327405921402316939423243411996688426074115219742514528648112364\
93625165232189400557869409067729934039062260693934515339294130228056082803977\
091`184.08031614064058*^-10*u^23*Log[-9/u] - 3.177064273282995891062567834524\
05297276286896134940804760363425906844390364605919918537823957005302161144724\
76519617790095667595383845116977843536919414837652490636460026920012142951842\
496421698004399`184.08031614064058*^-13*GaugeXi*u^23*Log[-9/u] + 
  3.6423579858985673504840911126676447090438208625516732135427168381301682189\
63657772449950012770700684621295613490392064995983989675896054916828409034230\
58421592713526308221117688712116754231729811157`184.08031614064058*^-15*
   GaugeXi^2*u^23*Log[-9/u] + 1.374678844052184840968371010722823296607823009\
92674041959457443123505993184062569640152410553704244382478714986113851687307\
72982185892451079175073844346466180208234738548585342777163938272892088121313`\
184.08031614064058*^-13*GaugeXi^3*u^23*Log[-9/u] - 
  8.4252602809503714328723372609786503965759484204316134134479955807886939726\
27906300401805363762323738696805353833100315667304738484306489552472233284598\
981194563203390262463211059852823532247857628349823`183.6533149970983*^-11*
   u^24*Log[-9/u] + 1.5161384702863235862292056082243071098744696782290772993\
19070183161962065377619211374194329507857970421798355575512405087765762580205\
173049519160544763895884601585397200514964539999539985366086423588`183.653314\
9970983*^-13*GaugeXi*u^24*Log[-9/u] + 1.7900170221000946376550782887302278040\
31420288426443502228607894691064661834323857977071187501529599818873854272683\
76745030361491746809093097623786823328062997014114285782092993485503778799926\
779861`183.6533149970983*^-15*GaugeXi^2*u^24*Log[-9/u] - 
  2.4878906164507767081508256193469477335925031859928275869309771408047289564\
89223945013659962113176178025326140019738125470684639951427817345069392590769\
863949341029509156628950213443197167170976358035`183.6533149970983*^-14*
   GaugeXi^3*u^24*Log[-9/u] + 3.147153270446549711541532022670228129822527530\
10108545429954830412100303101268957009617870632926914806070458030046060176377\
97632379179851893175819819959154253402049045910479992985337822917501306135555\
97`183.18321304090614*^-11*u^25*Log[-9/u] - 3.7573630709379704644134951214103\
56159227612428246056132222878271955330899018372250154419270677459305307471876\
08169418485113313894656474945701527227300619439128816942716429247680606964293\
528596856841`183.18321304090614*^-14*GaugeXi*u^25*Log[-9/u] - 
  3.9117948020961018648489857368571937561062662920130792419253569658851794214\
38143562048344611435879287408846521186219037389918600451013672690450233665593\
7029333497449320916023557613029328485914286785`183.18321304090614*^-16*
   GaugeXi^2*u^25*Log[-9/u] + 4.307737078078688108187677029992820954458880355\
60824675534371199120707722140058974120630047774837406892715853838221396518904\
906087912259964364812373076448585538249605474903670576554072713801543471817`1\
83.18321304090614*^-15*GaugeXi^3*u^25*Log[-9/u] - 
  1.1706310472498521717735804053191164003371314492327406662004788967823124604\
14662406697321804480206911339234139272361571596270237188786209139893872265692\
67410830998432104424200989444972871668949794772604`182.20507810913958*^-11*
   u^26*Log[-9/u] + 3.0525244134188083182096355374520735519345833306186087661\
58381012822143542565262127141808770175734422259877856260682781362179987496211\
64585155879522586376764943496381875113051596818766756077276266345`182.2050781\
0913958*^-15*GaugeXi*u^26*Log[-9/u] - 4.3840213701971801730640522565304881643\
83143702359358344344828142285833155751870123290556862568603922083261205982858\
59011226823685299802338905627779632729425621543721084518187357550398374636928\
1691`182.20507810913958*^-17*GaugeXi^2*u^26*Log[-9/u] - 
  7.1295614480109631720330228888809970461391486715103512736689154523541688963\
97746376623296233435102811286374964506456641798495034115447584281087971378270\
6347996132024282889076095687208015888361641807`182.20507810913958*^-16*
   GaugeXi^3*u^26*Log[-9/u] + 4.511250665410352241701494299061772962673139229\
25287636613761695584349427345533680587288906791774296315687410953896314375879\
87022825813499888827146651443519734222065773760416225750811928570839600616606\
6`181.3801139142154*^-12*u^27*Log[-9/u] + 1.343035625564619154944824217700659\
62479007970462971933358959142594375859414389665127776655907883429444985041081\
31591007556359480111520885227556071879574537989508843640920612785564109119995\
9031851046`181.3801139142154*^-15*GaugeXi*u^27*Log[-9/u] + 
  3.8692240972960862450330978114267633594230447846215833085026547367568568623\
40298796856667498665522072520211359380288020604523330699022007714027089394954\
608418754541054482022326441783155819774715054`181.3801139142154*^-17*
   GaugeXi^2*u^27*Log[-9/u] + 1.122712549918335431161903639067943047979978011\
91848058172266244205651038307899968503139424670793206114364109790169758804237\
38176754857156928314119031695948175769882867378299415241833660804408127003`18\
1.3801139142154*^-16*GaugeXi^3*u^27*Log[-9/u] - 
  1.8043359627145983446727511092818522732075229866827073564594133791224905413\
16269827938076855325436773191790330718901935536453068624413895064014385181724\
62017479252662586938444920095820030846566746794473`180.74749500581626*^-12*
   u^28*Log[-9/u] - 5.5678997040209342202018605221499776492586780813983081895\
92824429907965666667793850681272785440232088828311661118910313875742315123820\
2008971324272003331173139306272753517085989297914967343355504615`180.74749500\
581626*^-16*GaugeXi*u^28*Log[-9/u] - 7.42255230029987652457015696118209772078\
39015361156457694071287089667961778861116141078231485099005107961833490191719\
03749883888604991083160108843835680444828779242002844056383944979713851240484\
92`180.74749500581626*^-18*GaugeXi^2*u^28*Log[-9/u] - 
  1.6721750271612020573435855738920805624484124036950898824218086626527307730\
67087932970942780466201787329283639614054747417284629484174383445583268368405\
222351833054167661268980343998861873792324783`180.74749500581626*^-17*
   GaugeXi^3*u^28*Log[-9/u] + 7.310560737102551335126709812248960446555313132\
87272981281297927597965847615356847188489641808351998060100755405481900444572\
30235111034875185866357763016362806137507496789406840348256938676534555507159`\
180.1676665418519*^-13*u^29*Log[-9/u] + 6.11813745637071767568037273368249869\
18576886128442649493633411100525672660110259869387401468329877266980174289491\
15496232869785011393673488569154244677921310440035892963883025015170026813849\
341361`180.1676665418519*^-17*GaugeXi*u^29*Log[-9/u] - 
  5.0683283932611451379638398006335789355318156523538319138562795878187522302\
17631461171516600660837433056857362785187078833227676373463538180777375711429\
1852030230418068664008592268012826731119607`180.1676665418519*^-19*GaugeXi^2*
   u^29*Log[-9/u] + 2.3577054223885934113469159487251623715503450146175711346\
27731797620375857071568461347862418490970544734896398524657873724815646525866\
07232025727633385375056104733202543956953727431108684175579016`180.1676665418\
519*^-18*GaugeXi^3*u^29*Log[-9/u] - 2.941496746574439812668791713243120403031\
22399764657777647501712550169758460421159821124017469275038378778561278158609\
54122683697816247084671783884454922419181784139880947573459013238794109472263\
055167`178.8116524849499*^-13*u^30*Log[-9/u] + 2.3293564508554691259528807526\
39714934386743892567734332597969794745234745728806186543221489680443057815119\
29582981172940269291736484308526577628720544911811334996916342368235040698396\
4102550194432`178.8116524849499*^-17*GaugeXi*u^30*Log[-9/u] + 
  5.9988878228265428491885973061460364506572173094308678884434559899519083007\
43186355364725271457632969682011313463267545245173238821781800535453026340650\
0875026558670563415429785997825788729157635`178.8116524849499*^-19*GaugeXi^2*
   u^30*Log[-9/u] - 3.2132441435864832458124121547859416911573468446694170535\
51264012252864595255974569587190502489374749577311211491201084704236218884420\
4846920169306031676132247948256072738341770682173478130357029`178.81165248494\
99*^-19*GaugeXi^3*u^30*Log[-9/u] + 1.1718962423070916424141627588104802037393\
41548906843861889553930734125932933773796192991039497910398394323781024115075\
39155480919525229548289570129453834285657691919495947366165721413667672379521\
09284`178.91019371839585*^-13*u^31*Log[-9/u] - 1.1759195425783349431630554752\
66601675638798837706781940172691938174101240155694282141916077070562675735293\
33603058319046958956182750652100288935587795415821901173954648613210654622303\
009191083251`178.91019371839585*^-17*GaugeXi*u^31*Log[-9/u] - 
  1.2405037909192355777625982457719090454709646342915076054576419117179067361\
07129100694953054331158649904382681927619843470143298443143386322864082968288\
5461613709969316216887676195004139828261013`178.91019371839585*^-19*GaugeXi^2*
   u^31*Log[-9/u] + 4.4107515519631261233121020746263617501180670451116313078\
03205178669544465210595484834809657606399331524947910298068925290010619970675\
409900257863855944703803761077444394621210288752888832394692`178.910193718395\
85*^-20*GaugeXi^3*u^31*Log[-9/u] - 4.6600472953598849810666978668878190390458\
03199732692077839391241968751442697507387218614247081622193894578842543790746\
06793048292898960509673030597229916604695466368178403031575543443953348841075\
1818`178.1101927742932*^-14*u^32*Log[-9/u] + 1.928850613212350824019853544240\
65530279050683063562939790246710673232091742639280552912749375408178793005951\
09479666155613148122490843316343049400613617996419139775789259493765895408613\
0379911016`178.1101927742932*^-18*GaugeXi*u^32*Log[-9/u] - 
  5.7648191252784041095200519097356605120611955413407374908145241059971069022\
33925815722983572146690357790923217299222917446442262494843322458674512252139\
77428570976114055289406197732626293991007`178.1101927742932*^-21*GaugeXi^2*
   u^32*Log[-9/u] - 6.1386680514271583856518152085687856963014376907502564778\
69961728287920484146057089666086311229217863481541462374093117105402940885512\
3883779498152321737469427040060037209290352045338634514996`178.1101927742932*^\
-21*GaugeXi^3*u^32*Log[-9/u] + 1.86474813430325349085182238021828196422082834\
61524094595209730915194372285408450609552764542976047604564365115319960346869\
8959673505647278249601315376013346673930298656801300425824863416264919966243`\
176.51900189088624*^-14*u^33*Log[-9/u] + 2.6017927223551760183322571712344682\
91376350412279531396870202340470173409322304473753700264607320891697965160010\
21222033412212937470396544717811327120736276997777695535770623368733723013451\
85489`176.51900189088624*^-19*GaugeXi*u^33*Log[-9/u] + 
  9.4529309890920801697270451741327938352919271443504608774791186001143332996\
03274367482102457553799993484726571040130927359814247404264630679676182084172\
80314067111257755791967288821659172107843`176.51900189088624*^-21*GaugeXi^2*
   u^33*Log[-9/u] + 7.6048114669840795010912956562329177129066817927591783492\
72964407883615480574141930117291847917393700610178720900729706019351394996335\
0070609170249119095852342621996919235043249045098760468251`176.51900189088624\
*^-22*GaugeXi^3*u^33*Log[-9/u] - 7.524742268737839170697735167659734188785928\
05859535065990020470815599439833076386363190891901954060818450794064036525219\
07314396885612615517026340824874257657494554435619204695904956534071841637338`\
176.74533017346815*^-15*u^34*Log[-9/u] - 2.1878831404136091752011648910904668\
21730862724427216177421438503418711287490763513820946325112725457820424440662\
23278587439264097924958586536375127453185555582089912928583122047891975637823\
03504`176.74533017346815*^-19*GaugeXi*u^34*Log[-9/u] - 
  2.1269428899173951442277008087025461537139301281925362745412790243079112020\
77335279843431641470590161509412342938294391536823036466946531517268274806415\
30988811589685131575752854294980387703943`176.74533017346815*^-21*GaugeXi^2*
   u^34*Log[-9/u] - 5.1183534631965310851528233841644043401042080794654414911\
93362623724061982730068662099660582309626787251116011257733500640836300349889\
145443496066993331535177549724587029639019029763175092631`176.74533017346815*^\
-23*GaugeXi^3*u^34*Log[-9/u] + 3.05286243240094661142682602437711175736187019\
01546969520458719028529033564565423026351916894332524374942931474381907129796\
4510369774767924290565954258887688238812954425438656669937662234077223913357`\
176.02505797266673*^-15*u^35*Log[-9/u] + 4.7797994362092179632019661035970201\
80634846523597809071438657310383766445671670711543825560184005188432755555511\
07964334306282482144001477195854697664344098306983471733542361293897346903662\
9962`176.02505797266673*^-20*GaugeXi*u^35*Log[-9/u] - 
  4.4978370483262004849110868921216280850551887995642037313037064772693215730\
23794285132774332654322930652028689408028432092834127612771307098660010971120\
550184476875644619081826046776559460692`176.02505797266673*^-23*GaugeXi^2*
   u^35*Log[-9/u] - 6.8196850290567124564947316649578035717049777253123454151\
41577756361449957275259603531844700517217140934284570803674783151626770841861\
69090736760426181961833656419123846406626660138220617685`176.02505797266673*^\
-24*GaugeXi^3*u^35*Log[-9/u] - 1.24073744221225797350666655323587158714038868\
92841809654993582176178498179793115355598387353013161608214090425910799210689\
4096071627520926624399481046439217431937137227891457947359762777311667082444`\
173.79128257878457*^-15*u^36*Log[-9/u] + 1.3187075578810278475158260616470460\
13283580011436603242462119229409330202172836504264075175230376422379482039314\
75890681290143521639594870998140037908389413969294297309230864935600832548569\
315`173.79128257878457*^-21*GaugeXi*u^36*Log[-9/u] + 
  1.4955779535095248240927252518957493947531556351046513580146123649833330857\
12687035755659627530269083102027170589034480710639605922328686579430539626535\
9459062596148571983864562232818663102945`173.79128257878457*^-22*GaugeXi^2*
   u^36*Log[-9/u] + 2.0724703504097696618551692774622451794559139290984780398\
68412834446025761609222786549728077562600273706321490219807114161587985431137\
84975704287171678617664067383746115364417555081850451946`173.79128257878457*^\
-24*GaugeXi^3*u^36*Log[-9/u] + 5.04405108466224862510694270299972709430950307\
27764125959069230003039895848713511487906786351440272080912363411694655913505\
716260231376749380695385856948590408847077978915981063378432270097401291656`1\
74.55647680439847*^-16*u^37*Log[-9/u] - 3.87803050023005481365362750993145579\
37596961374428661393247032737354459038442771332179889510042685136784049708794\
55000898112510218687899142513810551105772597889759324986127835524523867430568\
19`174.55647680439847*^-21*GaugeXi*u^37*Log[-9/u] - 
  3.7090194048395966258857611771905506550400185570572244941693788723644491527\
20143143667976973402704790214641266155569452296650995723868903334614203318460\
824675298541100485944040467203001200775`174.55647680439847*^-23*GaugeXi^2*
   u^37*Log[-9/u] + 1.6404499742217042429140036045662979011702684542679796314\
80294411202758816382081104773981498744374280757896791554561534418734819476896\
0351703900535332782249890616171979255647973962261215703`174.55647680439847*^-\
25*GaugeXi^3*u^37*Log[-9/u] - 2.052497418705772772098215370483532752425271026\
63623572250381271615524178174731543221478165910036578500970707358709294740160\
07316429298343184796219356685432904213136922042606439190676458670328731175`17\
3.91740312368566*^-16*u^38*Log[-9/u] + 1.087391930394175303000784512164402930\
92749008896508217614196960082707119173414077390188527317306852457217846417482\
12593178410408547419674786355688981233831041415187371023820457516602692442134\
6`173.91740312368566*^-21*GaugeXi*u^38*Log[-9/u] + 
  2.2590139106664380752833819964419082158468366470169504274591811593377357986\
06608632759894601479609932910298470026039010514928387367419058930722471133821\
8509513404701239401115708991895618186`173.91740312368566*^-25*GaugeXi^2*u^38*
   Log[-9/u] - 1.976228730663103874895816419410705808079803446429263330433581\
65062876821370492341819687190674415747462673188333211857753820164391276674475\
12913054629681951870712915573600508584266805509282`173.91740312368566*^-25*
   GaugeXi^3*u^38*Log[-9/u] + 8.369346168048336694993787317528206399606731514\
39224636878775486713350646980317590905813455832384854828746332482356545091871\
8563918367392995521884689144171158086669727446607770681285794285686795346`172\
.61825624591813*^-17*u^39*Log[-9/u] - 4.9507656511257070029478987270930168074\
98235431050215045070135581818984779164810164416755622264515554559496726353225\
547223341294977906861115809002456024087520967721525767536162243509026480153`1\
72.61825624591813*^-23*GaugeXi*u^39*Log[-9/u] + 
  2.3594437637377602913571816764413675393264623399100459930894171190328727834\
12264460114526963359090941478458040213592997091557705791705928273439842427810\
97672862636030861636366438168974447906`172.61825624591813*^-24*GaugeXi^2*u^39*
   Log[-9/u] + 4.382027801517073387036031834675972559591013474335386366469425\
91069035587976164790892220083174333758741042541512394729895979442490975333912\
8320196061522564100372575672834993478466889112322`172.61825624591813*^-26*
   GaugeXi^3*u^39*Log[-9/u] - 3.421526771470341418961015303792564569700560523\
24580625805349038515615161710953024231548766500143832570128640298855474842903\
750210186117257947391563750472188832373632372091122148846005512881151383`172.\
3394586499944*^-17*u^40*Log[-9/u] - 6.407466299889228559788329899904529906956\
97712683659733661562536665860606417435413733953750232494818902514720657842938\
8608541654819687156695537076263508812251001389402704232777811959360922501`172\
.3394586499944*^-23*GaugeXi*u^40*Log[-9/u] - 6.524252081885699830999939286165\
16595969930357534757450869340955110280280496215646288174455607771368946057881\
61103476883943537602892709552573721606197147024426074421748487313569948885291\
714`172.3394586499944*^-25*GaugeXi^2*u^40*Log[-9/u] + 
  7.4274282433787567687767668907871109778131781957312047376883134720093858830\
15335458532229116605287998204456213090051836376157284639205000978524344711156\
6117865345200092266678203283780855`172.3394586499944*^-28*GaugeXi^3*u^40*
   Log[-9/u] + 1.401975853737829192127347964434462084895235302722816552509742\
38623782882131394204683191004927771602359217615970587202587659453980886873269\
8182056241161634010914751454291576865735229717796048692857`171.789800664161*^\
-17*u^41*Log[-9/u] + 2.314650827904836720858479180213092392799165683101012997\
26420855947482938423858998860327849895474994712778915599290330369700375014394\
2916978258832573588493010088574436210808673156266638698885`171.789800664161*^\
-23*GaugeXi*u^41*Log[-9/u] + 2.2082954147693763808444626153791742401247361492\
23626220218513035782651626151661135863676999078304520154688246751084956196108\
019935505553523557567554606911524409358684075869067348471047556`171.789800664\
161*^-26*GaugeXi^2*u^41*Log[-9/u] - 2.990855201411339615640983641876568936077\
42451446360163206820602103772136819271636062083836495633639122448190096865366\
415120919652997130434227750083082066057597964132647291761155662176697`171.789\
800664161*^-27*GaugeXi^3*u^41*Log[-9/u] - 5.754540852582791886532666952919040\
39876623389136492769910751539669412818280099327586331645527410875243962701106\
58852171483684252503344355014333798153991651920511331122014604278953180491452\
3423155`170.69717865528116*^-18*u^42*Log[-9/u] - 
  2.3878685424438574924962773921268877290540358409029618312271660756226464532\
72254577049331840328802296051552032904851040431626320120873679993871384010433\
25837766697180042723426358202924018855`170.69717865528116*^-24*GaugeXi*u^42*
   Log[-9/u] + 3.689715809074668788573754604489388772237892141212182836259623\
17759741165503913378217319310864034960774478262869157178596486279775638770296\
1468110174421131129357269148216106919869735749464`170.69717865528116*^-26*
   GaugeXi^2*u^42*Log[-9/u] + 7.636917503276701871826096765227799022929277444\
93357889070155129230074450217049343479712759149279259213969533038984141698746\
79657179789386991568309494075327537919057505662964424691779773`170.6971786552\
8116*^-28*GaugeXi^3*u^42*Log[-9/u] + 2.36523576113676744018624328112849918664\
62024546860535644824447752013937057071151251855492833479371569583264483636613\
10936285917443132185980271241380785932006151423123908473373837010258446856634\
04`170.0852191561121*^-18*u^43*Log[-9/u] - 9.59354281306154930555549887447602\
76153799808654663614144964076590680747481322757946516227043239349013024797182\
17588075216703704651802655000746398507478665621292245657602431655596662199557\
7`170.0852191561121*^-25*GaugeXi*u^43*Log[-9/u] - 
  1.1512956484767367115674055092542669759934475935029911171009914169232242989\
15517461804857275167541371381472240320152869147027850763803854683056370261987\
206197223358981140080715279634593454`170.0852191561121*^-26*GaugeXi^2*u^43*
   Log[-9/u] - 1.745971109955361908357111809831128270217918342797287855067087\
87445926456243490182762693822967911231679372532187242510770248287849388378852\
4640302850726213530156142688966235450047550357`170.0852191561121*^-29*
   GaugeXi^3*u^43*Log[-9/u] - 9.734280211247204118650688055499055641972891038\
10424164348808387734944392206610621277178285453601728217617236115094291276263\
26590426694862181175416457686931762812901068925271397828900434879344036`169.6\
436903940946*^-19*u^44*Log[-9/u] + 4.6637779696751839516803603458343639497664\
58877681353289676695921819100849832389835285755844804243830401572118332445641\
9547238407863847720736609230443593164375730627884618047615351148234376`169.64\
36903940946*^-25*GaugeXi*u^44*Log[-9/u] + 7.091845071799540094328789926520885\
47780502935457621533736614480806188594320330124242790146561425804328836976866\
21771314907498170864121909889411325274994708162051527004191963994904317452`16\
9.6436903940946*^-28*GaugeXi^2*u^44*Log[-9/u] - 
  4.3668617116865004212467561846723990689066371752065418660852770566151272824\
23791253377322477831110792189539603275736139710269685088324090614655739034896\
352756471950786744849266958667328`169.6436903940946*^-29*GaugeXi^3*u^44*
   Log[-9/u] + 4.011705463526527132047463677627118206369516727600938641888786\
10442052298564363439624595787533728317581207692739774044212087510076828841880\
61751439835631653255041028547643064912101525321741941523`168.68438973828188*^\
-19*u^45*Log[-9/u] - 7.207679424884884935791756989111229723374773905756157047\
39317314199036527483715552903708419197504016503535098906358545625555376469006\
8287052200957607633945336530602433775888538865667864194`168.68438973828188*^-\
26*GaugeXi*u^45*Log[-9/u] + 5.67748539142807673773841268651342026685041361052\
01669882843071433976122319523926661465813756642698929332177787038884685532217\
930169504015944792034252836334467239046362105679813255657736`168.684389738281\
88*^-28*GaugeXi^2*u^45*Log[-9/u] + 1.2950505544357946855289538132112032016532\
83266401344164778218048305673261376340096924607924482277726865960818621361908\
971135076677923349949165304218930054035432150088283565088090129123`168.684389\
73828188*^-29*GaugeXi^3*u^45*Log[-9/u] - 1.6556308437363141059752383704371713\
22164961876660279397729874966711643175385573830575355976408819189275356417565\
82681759414935490667019842702480276975778572843843008741291263749479180655495\
84176`166.73349846512642*^-19*u^46*Log[-9/u] - 1.2073279732852016593931710908\
81413385316202069631665810824014630818167436386990352142900856652075631362550\
11625469509084359334075511806120459266356704369646838398742943102914063982657\
7154`166.73349846512642*^-26*GaugeXi*u^46*Log[-9/u] - 
  2.0292242725631699918321561799382611931169406625763813478787264162415157817\
59392273439616569226365252796344353589697613524236280388025910938232483463454\
0930547118676662889322249036453945`166.73349846512642*^-28*GaugeXi^2*u^46*
   Log[-9/u] - 7.376334988653822499401411969688424480840735667825675959805799\
76951387481387167657833195054448756004823852550987804139526370232810797919363\
61146074558825225952748209741413515448053404`166.73349846512642*^-31*
   GaugeXi^3*u^46*Log[-9/u] + 6.841966956117579727380655366025183694312473740\
03076576312217588904926152820932868448874849645691500892660366814989509311534\
1235478186168820391307857822380158424849793448221989519772764634272897`167.47\
955182554043*^-20*u^47*Log[-9/u] + 8.9313736078535776219812104037144558063801\
22545382206350421369529614934914628394569107414731017511189591607690065990085\
12285215006797376251355859421908003606097354578864115937739989089197`167.4795\
5182554043*^-27*GaugeXi*u^47*Log[-9/u] + 1.8115114975620506877135165500088228\
32766711884826578093816832332426318995315312552547926011243281005437115625028\
943109109179609071267452749942717673239925141524605409725236703110556839`167.\
47955182554043*^-29*GaugeXi^2*u^47*Log[-9/u] - 6.2628074238931451378445888365\
70120359259594596878416279610983424417527059898952097270107856746088925950381\
003834769478175076306590022942304045457811505876728380916291366816746596195`1\
67.47955182554043*^-31*GaugeXi^3*u^47*Log[-9/u] - 
  2.8309645685044071016381012196838292773066521311465992172261464497831883987\
16862802213729206363236149299649684747120464065021934780219984459494079038116\
398093840415023903083735286565412688828143`166.4237038919673*^-20*u^48*
   Log[-9/u] - 1.835740267005324325184104844972664989826329229937115222548247\
92019142595863273958394449622020816313228450662920785481903540998255327805655\
513980979461033495353618630544421081982705964233`166.4237038919673*^-27*
   GaugeXi*u^48*Log[-9/u] + 8.51220667795709527516517590485590485849887440017\
81023314296745766200186161269173076558246087621725909535909423054107185584848\
2468031866829774177505373275667292283151609679819803886393`166.4237038919673*^\
-30*GaugeXi^2*u^48*Log[-9/u] + 2.18368496606605691656188980317650203611807629\
79163049810937146110758062082091575801115140528045065058720041234248085324373\
470060070683817225652276944779252651874619359767106849917018`166.4237038919673\
*^-31*GaugeXi^3*u^48*Log[-9/u] + 1.172686549350948305826892866555479914049080\
78688560059401440059319071779898862743287012522595080538809645542391026389283\
9073964167849025834154120248423448944290737706831097679532706014334514436`165\
.3311213396997*^-20*u^49*Log[-9/u] - 9.35089565239206060543792329593546576910\
48654623179922218166166964498907773535027859177265195876690160281463016932710\
20222969171060288137425892977457159138578598356266705892804865775395`165.3311\
213396997*^-29*GaugeXi*u^49*Log[-9/u] - 3.55970565356227141311935659648502293\
44585250822051408480912720497965792068800039533455438785596265762128171107321\
0799680629732774902710085111749546914340320931932100265067166636154877`165.33\
11213396997*^-30*GaugeXi^2*u^49*Log[-9/u] - 1.9649737437945957200184747588093\
10048554358912245718159139807489087258501094003124472622906994569236102496468\
33058256307598238634983982545826374823994658325683270784188731822296795`165.3\
311213396997*^-32*GaugeXi^3*u^49*Log[-9/u] - 4.862916698125120023173655082378\
57901936617174550726865797979664239169990811088407674432154426126491122668618\
91848662200816259270865282409680334876982890604762468753708783188558228018574\
0722269`165.29686346518739*^-21*u^50*Log[-9/u] + 
  1.6234445418688144508763803229883758653889977794151171140434055580111740358\
96471742691189010609857289355442648441172763700968243237632603700685609378309\
8530238776753848649049158394866912`165.29686346518739*^-28*GaugeXi*u^50*
   Log[-9/u] + 4.168475583522150526195553385388320213653150829105452318268752\
89435118000789569884170738500587606112526839884029691374369699209689430729946\
26495036291051973917525220022473641660050643`165.29686346518739*^-31*
   GaugeXi^2*u^50*Log[-9/u] - 8.631275036742816569162286618190824137984570254\
50765539998456485331700600997499154596917037669412141207493781554618802157862\
963764364775966689065560284259676761912122728271654119418`165.29686346518739*^\
-33*GaugeXi^3*u^50*Log[-9/u] + 0.21875000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000004`191.22946649621773*Log[-9/u]^2 - 
  0.1230468750000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000000000000000000000000000000000002`191.2294479737\
1807*GaugeXi*Log[-9/u]^2 + 0.03515625`191.22944342773806*GaugeXi^3*
   Log[-9/u]^2 + 0.1041666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666667`\
193.18877892709006*u*Log[-9/u]^2 + 0.2604166666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666667`193.18896235785485*GaugeXi*u*Log[-9/u]^2 + 
  0.09375`193.18908754510161*GaugeXi^2*u*Log[-9/u]^2 - 
  0.009765625`193.18873848445378*GaugeXi^3*u*Log[-9/u]^2 + 
  0.0081125685871056241426611796982167352537722908093278463648834019204389574\
75994513031550068587105624142661179698216735253772290809327846364883401920438\
95747599451303155006858710562414266117969821673525377229080931`191.9047867723\
2053*u^2*Log[-9/u]^2 - 0.2203976980452674897119341563786008230452674897119341\
56378600823045267489711934156378600823045267489711934156378600823045267489711\
93415637860082304526748971193415637860082304526748971193415637860082304526748\
971194`191.90497439337295*GaugeXi*u^2*Log[-9/u]^2 - 
  0.0732060185185185185185185185185185185185185185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851851851852`191.9051617140\
8774*GaugeXi^2*u^2*Log[-9/u]^2 - 0.004032841435185185185185185185185185185185\
18518518518518518518518518518518518518518518518518518518518518518518518518518\
51851851851851851851851851851851851851851851851851851851851851851851851851851\
8518518518518519`191.90482794912472*GaugeXi^3*u^2*Log[-9/u]^2 - 
  0.0513010116598079561042524005486968449931412894375857338820301783264746227\
70919067215363511659807956104252400548696844993141289437585733882030178326474\
6227709190672153635116598079561042524005486968449931412894376`191.60414079636\
47*u^3*Log[-9/u]^2 + 0.161787872942386831275720164609053497942386831275720164\
60905349794238683127572016460905349794238683127572016460905349794238683127572\
01646090534979423868312757201646090534979423868312757201646090534979423868312\
7571`191.60412675282134*GaugeXi*u^3*Log[-9/u]^2 + 
  0.0498864026063100137174211248285322359396433470507544581618655692729766803\
84087791495198902606310013717421124828532235939643347050754458161865569272976\
68038408779149519890260631001371742112482853223593964334705075`191.6040428398\
0475*GaugeXi^2*u^3*Log[-9/u]^2 + 0.003294503029263831732967535436671239140374\
94284407864654778235025148605395518975765889346136259716506630086877000457247\
37082761774119798811156835848193872885230909922267946959304983996342021033379\
0580704160951075`191.60379795346074*GaugeXi^3*u^3*Log[-9/u]^2 + 
  0.0298201515725640287444890401756733108661168408158196300247816784930029862\
20483553207223379453222464958480809722998413746775277029811399572106781373661\
42243447532275454848233388090117247257927032351662743371324362`191.6041313060\
7577*u^4*Log[-9/u]^2 - 0.0940987156191256414164507442971091805111009500584260\
52939084489153076258700401361581059797795051567342376670223035106437026875984\
35197886501041507900218462632728750698572372097749326830259614896103236295280\
191023`191.60407300841536*GaugeXi*u^4*Log[-9/u]^2 - 
  0.0282769990283493369913122999542752629172382258802011888431641518061271147\
69090077732053040695016003657978966620941929583904892546867855509830818472793\
78143575674439871970736168267032464563328760859625057155921353`191.6041317184\
2376*GaugeXi^2*u^4*Log[-9/u]^2 - 0.001721303038908893461362597165066300868770\
00457247370827617741197988111568358481938728852309099222679469593049839963420\
21033379058070416095107453132144490169181527206218564243255601280292638317329\
6753543667123911`191.60379795346074*GaugeXi^3*u^4*Log[-9/u]^2 - 
  0.0056170073588836766451967386784233809585636034856174062595847892804657525\
48260296062968419824590123833125408088574272590936717340212742336402347579505\
53306952229880645264479029657102105407749872516422330983119477`191.6040285049\
1423*u^5*Log[-9/u]^2 + 0.0443902064078491309477439640524536119719780747063173\
52255471444619440351798224073791822610600235962223464128661507109914364905982\
03751686452494256182718307394423840087610854262279349918429327056060785675173\
725776`191.6040993295393*GaugeXi*u^5*Log[-9/u]^2 + 
  0.0133472505355721519416078172365323714203458144930481464546393673051194770\
44488475672746363189893139595928804890853359074666802147369134108960354959440\
46469880946332706735084421412725024979254517434672898778980167`191.6041317184\
2376*GaugeXi^2*u^5*Log[-9/u]^2 + 0.000760041448627411133126725262070483835458\
68685329133431556842622228996257345594336906636860912123829362055242256431099\
59525140137851614760622533827837897339497705295601957696150654541143795830581\
3815644634117426`191.60379795346074*GaugeXi^3*u^5*Log[-9/u]^2 - 
  0.0023617461255296184879148933484221879358874810862896087784645498483911402\
74905358893986041684469167482333572266415234872692991280002820324323557984491\
18309648453163913958244843517150320727763943473683595352793728`191.0021932837\
1182*u^6*Log[-9/u]^2 - 0.0177205786142097356265532977529229229794297224171848\
07177299288370884277109050884502910221663573399702151529729755722857497090196\
48674285783579195265534859205652388715042894904817488886087281769963384667556\
908688`191.00219328371182*GaugeXi*u^6*Log[-9/u]^2 - 
  0.0053690751742667577398055475584307571301423864549404355328249043637957929\
47853101284996829375226977218543544814946532164435939267011766122674012731422\
6790932577652081792710761871966972815420714623071987294920791`191.00219328371\
182*GaugeXi^2*u^6*Log[-9/u]^2 - 0.0002882691703793934568376133855650866946570\
51479351602977743979285072275639431730136060438013053637365649423431943034307\
17256522943325429396319673885763065935465129354949673668026222684218585927336\
287206903136048`191.00219328371182*GaugeXi^3*u^6*Log[-9/u]^2 + 
  0.0019610472998421707592428002401687903607019417423254155507400600264766553\
82855097479453785577211663154754748520641032772544153266641148719653275535376\
62004958005771367872248248910885504539840521170467964125687021`191.6008125496\
7133*u^7*Log[-9/u]^2 + 0.0062093364395988924452573286592490982065742010872326\
37301224406848549509729207945943199715490524818371183254585175024132500127013\
15856322715033277447543565513387186912564141645074429710918051110095005842605\
293906`191.60048827686202*GaugeXi*u^7*Log[-9/u]^2 + 
  0.0018874808839036112148273234828468617355812735920781780999566228782642269\
74620038008071675026238185648167188921477732465217435327005345125889080909487\
69029684879233559143464476323627198324483629907938532978753811`191.6009107442\
368*GaugeXi^2*u^7*Log[-9/u]^2 + 0.0000927258611614655562266868131489039548447\
83647980992559224197355241064702698261268262453718600308720378492940263673044\
92251570102168757522785533420768564462784517315500058645581855119696573404510\
880166691442076`191.60057944456682*GaugeXi^3*u^7*Log[-9/u]^2 - 
  0.0005405576279781283938683801330461819335257648976376686617080416876038307\
67105958864474922784089277135460211592706769553447976418686221517005508833434\
43077037911275403720740349410444325937385195481250954476489779`190.9535865352\
8606*u^8*Log[-9/u]^2 - 0.0019575765703993911788273320479222991518875797727141\
59605091437042121508889604884651754772245482792286113263801668918518585186575\
99591081144763247518530551586658229484752787189690571948189200848236132247660\
09434`190.95351293887305*GaugeXi*u^8*Log[-9/u]^2 - 
  0.0005907907532809515353595191871375555610180588933325988489841736643043530\
04196135104991089631592214820331080336110684415262596722689815494723910396267\
87966365329296178314852698901602417389368966935118837838675664`190.9536430330\
0417*GaugeXi^2*u^8*Log[-9/u]^2 - 0.000024306975667695810379535893437405238966\
15228171004509927049462639176894067527897686529281256322138251333276431703789\
27186048453194445568638251049531574243317095926008925445049743576453659667663\
3544946929374052`190.9532904908581*GaugeXi^3*u^8*Log[-9/u]^2 - 
  0.0000301913891978986824862038800470442688230595091013255071546728473764454\
57651410878225212804626301764698652967646145960657119212642627321881403763023\
42421718384891078332063951945812761531731709700717602213570077`190.8073762479\
1715*u^9*Log[-9/u]^2 + 0.0005625209227620010788803583619200242777570260777125\
59821371867927604647337830355638467190652768825134701957789354476538241580968\
28537416854955660779044654262024532362948637497887192909315057768152543500296\
026026`190.80220159100347*GaugeXi*u^9*Log[-9/u]^2 + 
  0.0001662512813005488552062122671600685036365770329223666354733782610577221\
71612820798388265884802961343587980399643708447182700192586822511550111591935\
9157909197527778464523913730137823257482708431364892329712391`190.80830491075\
68*GaugeXi^2*u^9*Log[-9/u]^2 + 4.41086104796360096248627053718263027020055613\
86341322324522221830698977347770101733096188972785628467408890746284241753192\
02856066039365567956065398754858578445761001818330009870235818378690089329017\
35948608`190.8079322026912*^-6*GaugeXi^3*u^9*Log[-9/u]^2 + 
  0.0000860494144784882898292679331692543830056593675908797734539762274272520\
99793661791528809238582143047191517356441030964505293406626765215146872070045\
70333561711714071365433492277735565985674670268666927654791883`192.6097388069\
5573*u^10*Log[-9/u]^2 - 0.000148155740645495036570822060822921606611586513747\
12997421365650722575130163210833382936256730857521342620878809346951540442524\
14682049808942596877674189449902945924011945589736693480772830125343024970233\
2575599`192.60973880695573*GaugeXi*u^10*Log[-9/u]^2 - 
  0.0000421048143811747802884259015261420764037328026023006994960700795809583\
77046004719201941355052622226723594398033526625922780789024840459094882329581\
20478705379933977577918913195065820024176318027364196478912558`192.6097388069\
5573*GaugeXi^2*u^10*Log[-9/u]^2 + 3.78814365899701679173346132601867783183916\
41506310333234455980065337860557617249421951573365150255246018869919514988392\
59233366835662490190973324450552599939402246597723809565334033597249278648101\
104287721`192.60973880695573*^-8*GaugeXi^3*u^10*Log[-9/u]^2 - 
  0.0000356674579588536298225864873740010169754894047635074846429074166910561\
15097239389495386158652115483299495137000302959052248353959019392977395813622\
653298429996545922892155160250339596257845984736882561223826`192.1821070888535\
*u^11*Log[-9/u]^2 + 0.0000359649881897667698299641845046208987715398214975464\
69844561428556345350989214275541641769542117102821604534458544343494169258534\
64834560926058062968159439101438788821893446000003796237979205544258123407464\
892`192.1821070888535*GaugeXi*u^11*Log[-9/u]^2 + 
  9.5330400077175493267216871896380154854780283735792017590138437014395032655\
07820929714937436810344202647292166591642200372273958489936287067656074259588\
65910142668191925049317993700390001009449604946519354104`192.1821070888535*^-6\
*GaugeXi^2*u^11*Log[-9/u]^2 - 5.205324837606110457851930675216946423366220584\
99333239383907632839035581077388210045506799313172671443296561881288508324947\
22061382997009914195953310621243885294299978944542948946386106308171704609159\
876989`192.1821070888535*^-7*GaugeXi^3*u^11*Log[-9/u]^2 + 
  6.1641176632426646855657601241673167377486817209462769923545318481484765178\
43140982111990454065979394456862107509090986697035414162913270256951325574539\
04744836367363797534896293006967795518343613339773321171`191.53559842869524*^\
-6*u^12*Log[-9/u]^2 - 8.16993009403421583536831496093124412118690115949209773\
09805443406484175294506464996880676026910125515080502101768763937146429589761\
4919194575820018288988741552464757299792668109121848212821363165309702843415`\
191.53559842869524*^-6*GaugeXi*u^12*Log[-9/u]^2 - 
  1.9009401829968584387448257176551028440126389291818953012137612228723830295\
75413180754172731127233715393914952841197765370555115438200657415251208861309\
13521795815441567905490067883357513974715738178345544504`191.53559842869524*^\
-6*GaugeXi^2*u^12*Log[-9/u]^2 + 3.1765146205004633361164366272150095137307609\
91430721542662515291573234799703813379938058622255754866411855457848315379103\
44223588245904719701396159447320602758953224252532437867977551544215400217771\
01637111`191.53559842869524*^-7*GaugeXi^3*u^12*Log[-9/u]^2 + 
  1.1082690387628903054505816442939597729154247484096068783059380143302246296\
91277364610371914465065735215454871313306729154020973659207277883258417177501\
90308029340397087117137187791600104693461506056167632483`190.6471128610793*^-6\
*u^13*Log[-9/u]^2 + 1.7970153867013450647818339772959886363957673992885223017\
38211797259808488751123539965553352149515647793535092275291049889042150494285\
7178235212811365216758064354999796698874403319092757230190191193996346685`190\
.6471128610793*^-6*GaugeXi*u^13*Log[-9/u]^2 + 3.24364839624425439633136489017\
37610816994536028852719952951309705685131211254018473214307348194831484115082\
76056787389370416554328239558421997288030927322243579976896084565060632107750\
4082610747426936107086`190.6471128610793*^-7*GaugeXi^2*u^13*Log[-9/u]^2 - 
  1.3925601830683371028360571362892231400416260542090590826979879992369682899\
04898792495772172380261895203806036081527585629651592493758802713536135584363\
6563553983854244946043696209984771142961064297445517281`190.6471128610793*^-7*
   GaugeXi^3*u^13*Log[-9/u]^2 - 1.1056621062421028928195805099374550794113055\
17066332798202910238873383464506540080031461944963792460850107721520645360613\
37543141214047149532125229262343218894760164734361038440861962121590323227888\
976336573`189.72260341246167*^-6*u^14*Log[-9/u]^2 - 
  4.0278347685899504669548237980116351570434583231540428391856124944224741473\
17729117418433204952146917899572614366869490731693772727204390587432144768901\
9940212571216724237625504160957579695363714523860093123`189.72260341246167*^-7\
*GaugeXi*u^14*Log[-9/u]^2 - 4.43369130060370827751994365680406687102129383109\
06511806620687096579404560928978956294803908405891567792670576838333485617728\
19337551312450614214445882749585861818883817069729992082367466215532481140372\
98`189.72260341246167*^-8*GaugeXi^2*u^14*Log[-9/u]^2 + 
  5.1781412638111123322747420485712010791376603359872915324308399725812678674\
80511574927464127832833591037131468560298844076367333724519676907089901328725\
03078439112909330279154360173438772073661040144165216`189.72260341246167*^-8*
   GaugeXi^3*u^14*Log[-9/u]^2 + 3.7204871167546812365662271026777870357383152\
48730035321999805123102455580480170741657721500515591816140734047702223502645\
64175099309281795380056728337099976766951308926491402613208008626443964722707\
87661053`187.9787217316953*^-7*u^15*Log[-9/u]^2 + 
  9.5544052054353888736714997331415660371933575822881718362470041720486154463\
20870664913156423137150201820230820383273895415031791007884105226496935455790\
59147052132688306181085388181006007028442002490608133`187.9787217316953*^-8*
   GaugeXi*u^15*Log[-9/u]^2 + 3.822794649260168852960906026745123264484468495\
34274001118890034998786216225426243149988169361706748327167579510503264496128\
66617967976526307892140510531897767911906495238336970100594982500416373711903\
3161`187.9787217316953*^-9*GaugeXi^2*u^15*Log[-9/u]^2 - 
  1.7233028550930656952102331559662368463789979772985355161578504261109425382\
80091926565702809745306136029304589085770456416165813380009749464647804383862\
626315766734149430681764973220502281043557370422747272`187.9787217316953*^-8*
   GaugeXi^3*u^15*Log[-9/u]^2 - 6.3439792952331276816408021821339967518902482\
31237717774900077442127180422639351382056524767623486672292466778225037552934\
44162721992721950612754561718771815540379542439955077974469294502278691974936\
1986134`189.31039777130727*^-8*u^16*Log[-9/u]^2 - 
  2.3691199943893756643273292150181308445028687911264842053960820930323626504\
88322021536726511048688139440129020620480587509974308957602348429959683586492\
849129507411613620336335435658843004904632562756541779`189.31039777130727*^-8*
   GaugeXi*u^16*Log[-9/u]^2 + 2.008779673795069758004927052827636862987852927\
15627917704111422290900605388959012856535778616521386814918476621692150081317\
33318771622201947479268145997831729792051026346976561277096333767990294527540\
067`189.31039777130727*^-10*GaugeXi^2*u^16*Log[-9/u]^2 + 
  5.2608368718578162122086615970893218320996578743871927833032633295772410706\
65228386495491029804954494637765252998563490962560831209859589252493604943475\
93603213177468273296615768728049826520295873924276641`189.31039777130727*^-9*
   GaugeXi^3*u^16*Log[-9/u]^2 - 1.7064098426333057533250022649123424520696271\
27234664338553789135079106827311376745048070220092371334489413618838635591754\
02325400372425684211534356582590887020934968001410545129968536328433231843144\
01829`187.5105873696989*^-10*u^17*Log[-9/u]^2 + 
  5.8411025016501788886547876934998692464533033139503167919109059844914348345\
73668370832432790220409087857825036900467444467131581419438563703503683868136\
21845596322807085440251643457983529253234766954908903`187.5105873696989*^-9*
   GaugeXi*u^17*Log[-9/u]^2 - 1.904886159670906177439830997565451595081443560\
31377154697627512660779866788456609632627198813033681910564562822920017636749\
87242985851819117824996865049021329528165556555916872783712249934175637977036\
068`187.5105873696989*^-10*GaugeXi^2*u^17*Log[-9/u]^2 - 
  1.4930847075147916750468998380702093582926392552894266204978235198997420375\
07220231023927774084180986881528233136461286242391140205176828065952632852981\
09595582529386859486569322499530939343751146523086128`187.5105873696989*^-9*
   GaugeXi^3*u^17*Log[-9/u]^2 + 2.0396672127566854640372229852433419176401253\
79603254686890525500534897541636185235052321368058036043777294868655245764806\
60670969785575053251738225733740574826521166241299634773825580169025969518351\
868194`188.08162394636759*^-9*u^18*Log[-9/u]^2 - 
  1.3709556552786553796795792440520395552499670999683672572957626952798574488\
44114355247619609819856173656971319547993955713499958471279507826766082081673\
31815791518119488289757111248015289622918829688669211`188.08162394636759*^-9*
   GaugeXi*u^18*Log[-9/u]^2 + 5.744121416644437352083834341753339528122942321\
87749278667838749820649747818573547753583645406166254863706105134653990703851\
84076132924346226520357563223756604440201309815455053585293315533164964278707\
91`188.08162394636759*^-11*GaugeXi^2*u^18*Log[-9/u]^2 + 
  3.9720846078983474115270077436753705409560632388574800514023603315897742330\
99910583540542529678560320099199529632266365362758842890602882419160926327448\
79060252431697141121864625715684190460984547384137`188.08162394636759*^-10*
   GaugeXi^3*u^18*Log[-9/u]^2 + 6.8118757311186854434532970944362109667175553\
39828925034712324796976625868465390875720385870840109183641072718554635744265\
08057119684783504351977689943013650704889630065643029258660503373932534347310\
76858`187.45912775229027*^-10*u^19*Log[-9/u]^2 + 
  3.0231815245115223051787449212674242540226335960693299248624097460769920135\
73434048540281279193484600432654116832253928633971628824389319195821577081092\
2431554919391750364396199979934026735518076998596608`187.45912775229027*^-10*
   GaugeXi*u^19*Log[-9/u]^2 - 1.347647165754816006560867447161919045361497875\
92255291613345842843966817681204248256721244333826021132156483622510436141533\
31741404272867767174179776241469647531327439470520925158612000028467878207042\
98`187.45912775229027*^-11*GaugeXi^2*u^19*Log[-9/u]^2 - 
  9.9598961943202837887169398688523654560354715970763362394294330839213519913\
83799234214583382670465594618007148378571577842139338534057228767709505183825\
232748129975987393785513520440369577118146914934612`187.45912775229027*^-11*
   GaugeXi^3*u^19*Log[-9/u]^2 - 9.8904843980900423358503297713137601600785014\
57929555184177880099117171459496019376270818835427856164775859439202305860379\
25086905109747272887086905799848764863026631121041416382387863075441329725812\
85442`186.3836328870314*^-10*u^20*Log[-9/u]^2 - 
  6.3876034672104868768276467360522821626019693342486873165692144385251947566\
55213484147323806597282923904208077017462011636107121920515392679692097323826\
214089847935393962586127037667501025827073580276193`186.3836328870314*^-11*
   GaugeXi*u^20*Log[-9/u]^2 + 2.782259039495164561885143759211146575513146610\
40645752557421586006670322920862022118203811765161042840549311882353595097116\
82208533168120964960996724095645946803594804163226674266265702503810168149939\
3`186.3836328870314*^-12*GaugeXi^2*u^20*Log[-9/u]^2 + 
  2.3635139683087373204555994527959769135172215225728842940993257426819221463\
54801912026365683939444181407224742351055324333737692206985409667840572326290\
139838563390651542422811352344647125068359701691188`186.3836328870314*^-11*
   GaugeXi^3*u^20*Log[-9/u]^2 + 5.2269651249260581300015944719756911989236379\
43494795619035957098225447663265905524593123920448902772857659879783502164281\
02364403839470138600078817760965559808986819839576993745359153066034803648993\
21981`185.6509552570399*^-10*u^21*Log[-9/u]^2 + 
  1.3466639854571389656184620511849272262018225256453669779302091131811737337\
34068532236085604689453162865312003250161830693399236098958811814182993566922\
158216012636075214779723205583462100522527739683398`185.6509552570399*^-11*
   GaugeXi*u^21*Log[-9/u]^2 - 5.122318876670208590579025484483756373329208562\
88513357562637809649877852054439328318203618666421201834408841972127038801947\
32948334082618706885790046075889021965648092807638917122891685683341624229216`\
185.6509552570399*^-13*GaugeXi^2*u^21*Log[-9/u]^2 - 
  5.3252361104751989817402252769379342622800949433901010197379070031196946907\
45774327746417201380012071391128267998953024685833563190778470005772035165933\
45078130467874156873524081554912267453114573437957`185.6509552570399*^-12*
   GaugeXi^3*u^21*Log[-9/u]^2 - 1.8934214926876941400988958050201223365494118\
85795358727713007369893266349458078039317892442223951015213568076087111129633\
78870960585704224122543224504608650415124908042252920427567670851099897175157\
28102`184.84095187359105*^-10*u^22*Log[-9/u]^2 - 
  2.9103313467929972415971391788657395488301712946199499208685895056124539937\
87847484824683219604319633285328358255998955706292348689330289572566813888926\
36233832907018298134239613184868149423888260605085`184.84095187359105*^-12*
   GaugeXi*u^22*Log[-9/u]^2 + 8.123864855265279111244645990723366581354358304\
52359296708112300692110989862286132842590460726751918629852572642240993568231\
2882084058696435059923843293865285741859275341137373187233545807348981169513`\
184.84095187359105*^-14*GaugeXi^2*u^22*Log[-9/u]^2 + 
  1.1423147102082585423101855150606052347266674956799969636383094279258263941\
95158614889711577867557299015260710994751745229834627713269788181294924707198\
02673537847525935712358196399794098638785122986986`184.84095187359105*^-12*
   GaugeXi^3*u^22*Log[-9/u]^2 + 5.5638579453935572185874927692991742651953446\
31776984752409544423073459909922276568411283831203120843746185231939340830400\
64806953275053254582091110970592685988608013585293392586232308712173996035841\
5156`184.08031614064058*^-11*u^23*Log[-9/u]^2 + 
  6.2962161095682970902304447345636673530848335625132947955553373815170775895\
57803333258644212520928491477095487375763470941753522223176361557905219297495\
0674018352177133280478350093523411756258106264528`184.08031614064058*^-13*
   GaugeXi*u^23*Log[-9/u]^2 - 1.055988297449041751190632764967329156066866174\
98358019771879606786622758094412317864886658933131480783081900437717655241522\
7398376324140365929594450725084830251269922341055005201238219664621471078337`\
184.08031614064058*^-14*GaugeXi^2*u^23*Log[-9/u]^2 - 
  2.3383547087288331179853132057242968516189654204154847683829161501736745346\
95276790615855508090980855427733192483116177214792382540590891978059014001012\
1709269889039588651312771588469684665506207095615`184.08031614064058*^-13*
   GaugeXi^3*u^23*Log[-9/u]^2 - 1.6082402690896115385343628056809344791946073\
52728098376524412156518401596968491351450549564656698318849450551814533023124\
64836372593879869521831856175845595947271012912079546053207413531168807149798\
0332`183.6533149970983*^-11*u^24*Log[-9/u]^2 - 1.2731931190272396284777978367\
37649842311513477884597069037350602262336361316800695207856798317580642331160\
47911157012789646044953761011100654528238669472603341033091439214470115960312\
90570923451035133`183.6533149970983*^-13*GaugeXi*u^24*Log[-9/u]^2 + 
  1.1543141597001303260592840001739053975910265039323456987845983747572901899\
34028829205389983408077450322320740714374093040038043371747494954963013707938\
6478529659009287759639738429342818947584408649`183.6533149970983*^-15*
   GaugeXi^2*u^24*Log[-9/u]^2 + 4.5766346623135968513675389185924187718025121\
89557838910818955152421901229542360124749487944674844127251359897597132646997\
19091149661266614006524874717799304110059443862075131423460735709181429356689\
2`183.6533149970983*^-14*GaugeXi^3*u^24*Log[-9/u]^2 + 
  5.8314922957939393229228853513086658161699710794115802446109472644442283068\
58792067862176299631664347047138470506392971209752055046478045578356329104434\
26647569928064473856355244086180275302151239186658`183.18321304090614*^-12*
   u^25*Log[-9/u]^2 + 2.21105233716415801230916549415793382249424639900054388\
03009051144490156909432629039557945835875212217571834417833841778686690268207\
50342191999801339750654634691261390437587115104044461250353237128301`183.1832\
1304090614*^-14*GaugeXi*u^25*Log[-9/u]^2 - 1.65770619139915833746675069564470\
33573829331687845350523309991683701020944971443774173841141509568089792109380\
04754832082705741486351711178452004968065312471514527937343021020818234657759\
9084428439`183.18321304090614*^-16*GaugeXi^2*u^25*Log[-9/u]^2 - 
  8.5772870860308762017945382335101049801042105824163571937014434584702890027\
82927437871157813792334397719018266431600685820955646785972377355338303280056\
98841897467847554452190586941858828136883810446`183.18321304090614*^-15*
   GaugeXi^3*u^25*Log[-9/u]^2 - 2.6425240889115604752437029600931622295211728\
60604300372040088499254797100806524904479931072635477355285749305218002580595\
84687860151503902673380339294114063342087758578418823969344805758984524005976\
073`182.20507810913958*^-12*u^26*Log[-9/u]^2 - 2.9825239593036127187252095392\
68372919246634496059866840848906391126658175778449598057070359400019288161933\
42923100769245550847156089814961165070663290109697582332114179266444139285804\
824849906858425`182.20507810913958*^-15*GaugeXi*u^26*Log[-9/u]^2 + 
  4.4778798432278320788569358173916516425061861010532875433774413781412017398\
48132574960318354152900886115958769034028533430775119382813131947042135685807\
398603913933732653457567492613140337629489066`182.20507810913958*^-17*
   GaugeXi^2*u^26*Log[-9/u]^2 + 1.5411611826635436009429934829672106912292883\
77375566388164668480124768857151091462253275621663704757857644415111022524477\
92149863653490129282839097114914182597579322346916607918147991480851741670524`\
182.20507810913958*^-15*GaugeXi^3*u^26*Log[-9/u]^2 + 
  1.2196545828462587615742917173490671705886829091410980586818421294327634716\
40917682758679806315818729967571441921126807402279943986520659957832244271820\
94353795730292484027717763098074540864442602605443`181.3801139142154*^-12*
   u^27*Log[-9/u]^2 + 2.74902648058334792034080788712904974237814426938470316\
29636173480686176901636950798504871096735240388284188664731940932990612600291\
346857280576680688855084032758775450564094577272582367304258612572`181.380113\
9142154*^-16*GaugeXi*u^27*Log[-9/u]^2 - 1.10844992611737112387967592268305392\
70612742824541692876944084741382534913850071028039383300940331732502850099238\
81038892052379396249189068440883335248153679818454373269043032546731508152035\
629461`181.3801139142154*^-17*GaugeXi^2*u^27*Log[-9/u]^2 - 
  2.6579603199848940375831689847358321438172992030340733468992044785507709064\
07827801582975226322369370015272465445247314267250367855999629963952542687466\
2535735760223560087409958594529512674075061202`181.3801139142154*^-16*
   GaugeXi^3*u^27*Log[-9/u]^2 - 5.1720308553609161072152798345547970816491046\
24796336047153317067336623440820146196111223096705654232814223188604754337487\
76892561806155544954907260821196700613455212659695385462900471559743954679718\
29`180.74749500581626*^-13*u^28*Log[-9/u]^2 - 2.70058942092192729222478914735\
84079037355284844773062517953228323562010520603829633574239339680528744609598\
52905154962154010603431047509368031175579569512983748164620109879066614817235\
637093952263`180.74749500581626*^-17*GaugeXi*u^28*Log[-9/u]^2 + 
  1.3505169200644099905962886543888724032192931709656744370752263189546659229\
40901842590441296325505562167953605643494991970959722193349736590775252234895\
84938841047991394579136498659749960673714886`180.74749500581626*^-18*
   GaugeXi^2*u^28*Log[-9/u]^2 + 4.4062971706172037267090607969316507125899915\
40636814046993140058681932946796983263393154305647580748766671337701960927261\
520391213279625941319343249568833039406860430808701098463273461104283555989`1\
80.74749500581626*^-17*GaugeXi^3*u^28*Log[-9/u]^2 + 
  2.0202848103627775308735699870725845365976639934118313528641094009676725260\
72641747992437590242485174342800618927903248490778835431284648589953108139243\
6967497850652233709933590944763386184725541702675`180.1676665418519*^-13*u^29*
   Log[-9/u]^2 + 1.3776627200147263920823420731370827512045204394122462794980\
94474895958390285585757180991704771826143077215907802685023893999294719517300\
310458200258448116058725208789221896318568732326750997855586`180.1676665418519\
*^-17*GaugeXi*u^29*Log[-9/u]^2 + 1.798468698718708465875341938531607616692801\
78467180621025372810473716167054117762556876649838040475709006435908354269757\
55238507581440897203465575420744365207529841404659946701945811417088638314`18\
0.1676665418519*^-19*GaugeXi^2*u^29*Log[-9/u]^2 - 
  7.0336991971076499503392505539209490819396488811860695578852507793011131297\
20451203463099556863654743119870611980632381349050655235398925672202357063238\
90366562368162981957133573095365338256868008`180.1676665418519*^-18*GaugeXi^3*
   u^29*Log[-9/u]^2 - 7.62196873358459793461284621334228034438909915373961104\
55992111517562287001991043015286391251261929629330649764203009769650050434895\
08314665725229185991103531863219475974137652680169794061502768622503`178.8116\
524849499*^-14*u^30*Log[-9/u]^2 - 6.64391809339421066255944938363802626858918\
31011036871597639446799918368524315755297264546395867225406122465765831811605\
263479797732186414287012129514100624990242192692003143085306815917214185503`1\
78.8116524849499*^-18*GaugeXi*u^30*Log[-9/u]^2 - 
  1.1184748339944724544997539323159243806850742676878299205123990590094163510\
04954521156234952563844646845943910476831008336907372435744312330347089977543\
7368751181726724521812255758141968537660926`178.8116524849499*^-19*GaugeXi^2*
   u^30*Log[-9/u]^2 + 1.08267503815101997257862213995889175020109571553573019\
91858615952659334246996781138488099204006409064821000094468598940611427010960\
4603984170654065164817027694040597017589651259270489694906441349`178.81165248\
49499*^-18*GaugeXi^3*u^30*Log[-9/u]^2 + 2.92958174192539860256584255131157760\
54640632726492328435668679862087859426058302526357967220982731146623883675772\
26935649762935653959012713106641793248755101282962472860870757257777496732301\
972880635`178.91019371839585*^-14*u^31*Log[-9/u]^2 + 
  1.8875729840194462704342146853446708344726894519634422872902934243819207717\
58030632317687597734043486781910725949656516025083581659833137992785218990064\
34384950983820103049837161164131506002266676`178.91019371839585*^-18*GaugeXi*
   u^31*Log[-9/u]^2 + 1.59255643023823705880017143188852400869817645210284759\
36726696992557466005305051319825007513814780592366804749195690447958017727929\
93373561574115761284636674988441245882508310387506545881010309`178.9101937183\
9585*^-20*GaugeXi^2*u^31*Log[-9/u]^2 - 1.606406222849311607790837112524376015\
17929481424896828418040993293211363862097048420704321582640071478759932087843\
83678741432810553857871262154307069136108681821132238349871177896957424504353\
303`178.91019371839585*^-19*GaugeXi^3*u^31*Log[-9/u]^2 - 
  1.1751443503110772554429609428205580277026762949774481606274659131000697732\
05700643975784797734145293506337533759831566776478897699967384501396965839279\
957812520149501752954180238903009528463781548428`178.1101927742932*^-14*u^32*
   Log[-9/u]^2 - 2.5504918472109813235708126778818664447977630540291675961124\
25667930170319590251285180491915840981563386212162714089238635021435895537516\
4303724615168732654933949974922231479111660562471623546829`178.1101927742932*^\
-19*GaugeXi*u^32*Log[-9/u]^2 + 3.01865409609978974292949929624413831613863110\
82347474130811336130655860386204206386730317781850672455006103737237258634188\
1321936160230402751182665749625224016452288960699962771636074889966519`178.11\
01927742932*^-21*GaugeXi^2*u^32*Log[-9/u]^2 + 2.28942491212380531521975504729\
36868700419154103123649264099912231215219368757927257135465388022072194988031\
10002319220367696897794362696004723932340734429823570755499953276289332449055\
720670041`178.1101927742932*^-20*GaugeXi^3*u^32*Log[-9/u]^2 + 
  4.8488155913248788867927727151214974452705531167847441069693373988168400906\
09664924404122245114393390605071859674917672606446299566167242695820110353507\
70106037329757103769779958469308908421954191076`176.51900189088624*^-15*u^33*
   Log[-9/u]^2 - 3.8470053512672492760180466629264403907579639833738309756089\
15528888637880776662960017350668713400847661026300249284321692831645476332151\
136847010702107368057472524217361016533441422400279071354`176.51900189088624*^\
-20*GaugeXi*u^33*Log[-9/u]^2 - 1.81313464084815227675999209934797604463496640\
96989974749428665647052629808296124742513399729769000313820499806370069069665\
5304758844336012588595529780028273828091394049832346421763132460065678`176.51\
900189088624*^-21*GaugeXi^2*u^33*Log[-9/u]^2 - 3.1178849861091965329851715671\
91520575919648527769317693386000759521774972285829187154155013618212826725764\
22767775129258842707084446135389480399599193738264673734489165008782816459392\
687315691`176.51900189088624*^-21*GaugeXi^3*u^33*Log[-9/u]^2 - 
  2.0039541659099992088432394301732748950118630303801892487989869494055105378\
33772853687071567318639512840281081624662971785297025855523130800185564261932\
41074271830400796382390147110469066772747942174`176.74533017346815*^-15*u^34*
   Log[-9/u]^2 + 3.0314846040654740409289554244054224359141982900295328082301\
20212516242119731722839196850626297477142124298378433713478796536703765679923\
049951755437994434896070268678100316827774921605351585339`176.74533017346815*^\
-20*GaugeXi*u^34*Log[-9/u]^2 + 2.91979432928897101854972135457811352443952663\
12055527827389295418571716126671747334315396738789201193782268583679733215400\
474592307411493116541411911104278161936634994316819213144912415658909`176.745\
33017346815*^-22*GaugeXi^2*u^34*Log[-9/u]^2 + 4.06301938670016000638533105523\
59767338010567204856234666449258666210083416436931316021433541836205767301648\
67855500725776262013994721381007635987464317241031169941014668309248413731502\
6039416`176.74533017346815*^-22*GaugeXi^3*u^34*Log[-9/u]^2 + 
  8.1821778815425640723827429658393810154859257004445451976441038366584005307\
82266449647432772137745977854420853130222419610406860512825837305296235817667\
8010924463116900780394503485905310442263274332`176.02505797266673*^-16*u^35*
   Log[-9/u]^2 - 7.1241476269351184100279538906435104585808070709891784085044\
72930923792883429705117869855123657317622025578673882907030600921042213048287\
94385602563424120672313059194072666218012216452551171461`176.02505797266673*^\
-21*GaugeXi*u^35*Log[-9/u]^2 + 3.65555708705350680548862811145815961717161107\
17287966521961303202096344555384460354270226727747839574003343001124074093821\
90603118867191939929902107807056023918820740168449976720119568748687`176.0250\
5797266673*^-23*GaugeXi^2*u^35*Log[-9/u]^2 - 5.185886977281638866060709717913\
70399763457435655026692411326869387775117835416132304212942185442734058485398\
76091557390582624973862701880657159537176039657584512311713480614713681249261\
08499`176.02505797266673*^-23*GaugeXi^3*u^35*Log[-9/u]^2 - 
  3.3080948105859676011482437828454485587924850845719740262631275596723465740\
15888072267972642759095425622314210376110040360918010568135123300007709602938\
9027536028829327065238732252279537261971763354`173.79128257878457*^-16*u^36*
   Log[-9/u]^2 + 4.1023429805972994199171502488213999776571458041822206659557\
82784144740107159161293943920590295924002703163488160630102201110209908317167\
496787025821005815941573849354885675619526853178320039`173.79128257878457*^-23\
*GaugeXi*u^36*Log[-9/u]^2 - 2.81972388689567526184940878039242321210136347208\
96972700583541572951858387560302088697549703414638572278578071288591832419968\
17996100967967758540424378994154501924941865728639905840698457981`173.7912825\
7878457*^-23*GaugeXi^2*u^36*Log[-9/u]^2 + 6.791010046620578825491884723621723\
68200963990011032885303437248906372936642182676436282068217040755835811887255\
02088741180664350075056450709778142542765444762047177003216334978396752584443`\
173.79128257878457*^-24*GaugeXi^3*u^36*Log[-9/u]^2 + 
  1.3368725333869827590813328594617137122645700613649388508420602868910849134\
72052515912019223979274506195816549663811498396629212896102256012950801693940\
2398039641347204528325299487709791901922343509`174.55647680439847*^-16*u^37*
   Log[-9/u]^2 + 5.4790274475812814101490935649972329257928857166446261254491\
46499235553617743324911862271605682684059425209291219810592633806491775415357\
9116255012560719581959046878914663553847666497871244302`174.55647680439847*^-\
22*GaugeXi*u^37*Log[-9/u]^2 + 5.223423128987565854489115379466346711343479299\
23818476837696298770812208143474460516344526259591990829624137610579620154426\
049040095680200864276576647914440256961972969705350780913194982598`174.556476\
80439847*^-24*GaugeXi^2*u^37*Log[-9/u]^2 - 9.13992058839823685391770380605743\
51517362691301989428380042515600782957293553797613732971802062817243296532646\
32111080448424291378551059595342228034765286964948728312783139631028668663777\
4`174.55647680439847*^-25*GaugeXi^3*u^37*Log[-9/u]^2 - 
  5.4375862099929834074159689156851770447701386892785283646980373099009541318\
34022376487733311312885521191912951450489781862365004419437406946836145465173\
574407530185067551435435823411526149522888681`173.91740312368566*^-17*u^38*
   Log[-9/u]^2 - 1.8899771494270846658844451686307466755367419874397139913340\
24120233885083192680493559405557137393268244370503064832160989298938619854836\
6338486949802995700077117035368441763544647781481669016`173.91740312368566*^-\
22*GaugeXi*u^38*Log[-9/u]^2 + 3.932715023212331239128273680430530324023295234\
73824117143785881532673926039352310587869414588505043597565411703687027158371\
00719246439844703294929828285871307006981637862449038618795158387`173.9174031\
2368566*^-25*GaugeXi^2*u^38*Log[-9/u]^2 + 1.070399173695008877831788546962756\
82279576902490680681932084379621641160624098156311693138273048454272020694952\
11068409084891776379703022881031111144330543063441018225705782199607755019854`\
173.91740312368566*^-25*GaugeXi^3*u^38*Log[-9/u]^2 + 
  2.2273285882113083284072606754799257644131712671021945978269456478602897920\
09717871680601634281577384699967118316438556084098660433700334307431723497487\
755152400343830021582576056524789311942249982`172.61825624591813*^-17*u^39*
   Log[-9/u]^2 + 2.0376773743888259501062965518709884458504028415309008558218\
07497803168748414329170262426075749488825026596852033414022507038271778414980\
095904214795093417264032366098479371051393087904558983`172.61825624591813*^-23\
*GaugeXi*u^39*Log[-9/u]^2 - 4.39735632875276350232052264881247202403678083978\
18222186315922620178755348192087326007452266481605318858356277855825165651405\
277446990357950434367858899526296076853349240442659138032226634`172.618256245\
91813*^-25*GaugeXi^2*u^39*Log[-9/u]^2 - 5.32475841399250817556018401076134360\
80571697632863947272225692863797707652798025659608813491745960731297076323120\
5654258350181117519947573789114705622072838817371376667078003231320406192`172\
.61825624591813*^-27*GaugeXi^3*u^39*Log[-9/u]^2 - 
  9.1569939462038080503652830616659488346183424323744193357713842631188223489\
74261433616027220032903328959629876638869138724870685829237926552072791387188\
31519587771518711251194558304040702459207707`172.3394586499944*^-18*u^40*
   Log[-9/u]^2 + 8.0955255468228302437492667552204514017067783205868783270364\
30059588765884691860006332220892838846934586980544132515569271167736083502533\
25426986872106388934595334957351116739418222425915808`172.3394586499944*^-24*
   GaugeXi*u^40*Log[-9/u]^2 + 9.367018709470062842851190100262431097173178716\
17175776058650642171210094095441138227452592539609927665997767934935289769583\
0787998766578420998343172991209549243053114376024906013433180102`172.33945864\
99944*^-26*GaugeXi^2*u^40*Log[-9/u]^2 - 1.43151752810278510624080215367813969\
93389958582108051652739742097197342030982898403407827525298280323491733254709\
7401348174871045497049918329187044191147616812907066387710857625683079946`172\
.3394586499944*^-27*GaugeXi^3*u^40*Log[-9/u]^2 + 
  3.7664574555831392206202690009876553624186124344059832254021706975985939755\
18193142881202040798413013144170662369754646218249649375414736800943338167815\
2033158876611641514067493660418714203367962`171.789800664161*^-18*u^41*
   Log[-9/u]^2 - 4.2836944716841262790870602812691797019148880717562061208415\
25041563872417260751771792951614888481496157687203774793508916078836676012632\
86646727098584177849309460581465793525219085362814295`171.789800664161*^-24*
   GaugeXi*u^41*Log[-9/u]^2 + 2.864103214158806337111518335190987883591462834\
57119697411423912233680017203978771645921921200628316606616934108310104850850\
918363570661012362327669178281945155520330233500528035807786449`171.789800664\
161*^-27*GaugeXi^2*u^41*Log[-9/u]^2 + 2.9448002402483430993075462427395021968\
44676066264097753456304912000792804874275880847446765394899330051043466710284\
2764771284656817227557065269244197315991800643356084017909381657116509`171.78\
9800664161*^-28*GaugeXi^3*u^41*Log[-9/u]^2 - 1.548604864761878836114801242196\
08602517862695997677720796027525350652011824736474686471948004120135263272851\
41535021207712094061138131752418341470857800190943959575758927502606749918748\
2931228238`170.69717865528116*^-18*u^42*Log[-9/u]^2 + 
  7.7035985987094681884681339728923810518158814179681434405135816025605389751\
72592228745532906810292700758263451993304794548973561614162792719929068843149\
5767238723063232666550548001717069248`170.69717865528116*^-25*GaugeXi*u^42*
   Log[-9/u]^2 - 6.8147798487856435803549988895754565558123383461790466341562\
71376752015211806157515460392276412618193235376463845612762273268322074007722\
02241170337283037701556958873207434992242508840189`170.69717865528116*^-27*
   GaugeXi^2*u^42*Log[-9/u]^2 + 5.5842129360325699194387995237712248718797104\
27975624181449527251218846038869503567307471824560624250420504837540080755643\
925145547448173919950242822652515286245724599077889505884916132`170.697178655\
28116*^-29*GaugeXi^3*u^42*Log[-9/u]^2 + 6.37020011031646824707634495732501310\
39352648030247820081477034567127892062731935873590445222800063756300432163832\
78260106432811889193842079879550341407353544610575505756345242155814401218346\
3954`170.0852191561121*^-19*u^43*Log[-9/u]^2 + 8.5177397466973581309686560034\
58069642343292551699187682244811048857261415780854626463316740874829322528619\
28282455551019337129991119394788282631949743533226441058160227864203158137308\
1268`170.0852191561121*^-26*GaugeXi*u^43*Log[-9/u]^2 + 
  1.6725100055778359878194721129215713199142438704595236544631840321434659542\
14795098057002889124799205085964968257409073120874529331896420723574881137567\
64339188388511297806201981770888081`170.0852191561121*^-27*GaugeXi^2*u^43*
   Log[-9/u]^2 - 3.7901609128214464197729356368991256392931068326753507637826\
42056994499385459352722908534463063864965341852412873448732554905359512840506\
658194258000747460906476981643487079494552732305`170.0852191561121*^-29*
   GaugeXi^3*u^43*Log[-9/u]^2 - 2.6245446411382822482599325710058899946522941\
69810101171887813689146258952271003369514737677832534779465455279558712370534\
0209991688807952096119253492025294434344623911945195736958540511052995141`169\
.6436903940946*^-19*u^44*Log[-9/u]^2 - 8.805519519654256668904308022994373316\
12819461132615110649160200523246189995097946971526922713729811543586659956197\
3171078144187247323501294057794830941734814787053117222696832940969620195`169\
.6436903940946*^-26*GaugeXi*u^44*Log[-9/u]^2 - 1.5639243834538593751316742799\
23830894464954932452559747298596906920181939327696254104211640405399612142854\
90873992774829812820073024014013538568953016612187598848651261316560317627834\
1`169.6436903940946*^-29*GaugeXi^2*u^44*Log[-9/u]^2 + 
  6.9838486596146516132027810332997984914644876684406160558775513686267694205\
59945182775737221298488409453326164613612333354475047450912690394222935026666\
98057529428313803323930608839683`169.6436903940946*^-30*GaugeXi^3*u^44*
   Log[-9/u]^2 + 1.0834731838147554549798567600265463994953086827324722822226\
55791435943141383082622236662510597938596925606332517267874963003107921483546\
4864303033085769025412538315045716921510421031224357009708`168.68438973828188\
*^-19*u^45*Log[-9/u]^2 + 2.17408475082271778325445524901099121482482471944691\
88405316623742484798583884038027761681146969523099269187671864261034596630787\
29958241358916286074270221969191706130707864227876565381762`168.68438973828188\
*^-26*GaugeXi*u^45*Log[-9/u]^2 - 1.042927595938108411794633509458256298626831\
93779989855138449384370612571845177274605498421005655238313350886326624247149\
01858502990413405691947915452025263087479798456406592177641540937`168.6843897\
3828188*^-28*GaugeXi^2*u^45*Log[-9/u]^2 + 5.172638695465043945475150139576468\
94745178174547616110953208341436979731689161621170935503714165900640509676108\
61597031169553991685843231102484019620678636297211895415198325226864105`168.6\
8438973828188*^-31*GaugeXi^3*u^45*Log[-9/u]^2 - 
  4.4804078285998963360440814367614304220009461852430018424510448578527930041\
52407517538543123330403832747094882278894352336156506002606624835093467733724\
840390649349199841645016400679825985684633`166.73349846512642*^-20*u^46*
   Log[-9/u]^2 - 1.0424939880044301529201882597103368393912996757283494718341\
00888728723853599565312951848148051834587976424817338054233331210066857576369\
822491763518308806035624779359780705794230599086`166.73349846512642*^-28*
   GaugeXi*u^46*Log[-9/u]^2 + 2.964297813085923113852184477612408517067023721\
12378027638069647012477802684795917064765534482059357580507746862846240272533\
2644613342368135737567538165572593690587970187027791403255079`166.73349846512\
642*^-29*GaugeXi^2*u^46*Log[-9/u]^2 - 5.8694052202285632994031093378875231945\
68764322092616909050783149338450915903372855165908408532579078037739092634699\
0878348094620753529725449828726444464741240415684472026685028957155`166.73349\
846512642*^-31*GaugeXi^3*u^46*Log[-9/u]^2 + 1.8549894087253300569488889051996\
07489755939057993945187660254667882502051111401345443086013575610596235552305\
49889537277451528480788492087492617255253868347784547518273135599546986066290\
5765811`167.47955182554043*^-20*u^47*Log[-9/u]^2 - 
  1.6585557373867643565147309849202249166991295254668737726552917725422793744\
60199010694540801144364729883267675336820155306857701908811507810555772001560\
16970477554459430782126164973315955`167.47955182554043*^-27*GaugeXi*u^47*
   Log[-9/u]^2 - 1.3527091764433723992698660619692453327541595000982859544027\
02772702260879863024652022380797555640387142891332561476269373080794641050500\
16052595708807961320880191162928054565687058408`167.47955182554043*^-30*
   GaugeXi^2*u^47*Log[-9/u]^2 + 1.2607083554882880438745298273220332529782201\
98858013614163202743680257067693818150559305050399095824075559317552592409907\
1928524750856587078828835989845332851880964285333712066582235`167.47955182554\
043*^-31*GaugeXi^3*u^47*Log[-9/u]^2 - 7.6872113692353084717230383092146316917\
10090496366187339325999187431511404715248058171255876614478365350772669615725\
83242046215873383342330720505880739604872692493635503452003561214060559805278`\
166.4237038919673*^-21*u^48*Log[-9/u]^2 + 5.351045029304002168791926727390195\
72737234092929869202823233798943134624367989742378886099050471649320192950364\
1560679070078428042772579065056174356932439977994012230411734772969399349`166\
.4237038919673*^-28*GaugeXi*u^48*Log[-9/u]^2 - 1.5640088934451683071345750231\
05176136495248677543926516044943700023913691917082797975396444802858024277119\
54196646228566028490521685028842071809090887989414069010765173788939288010458`\
166.4237038919673*^-30*GaugeXi^2*u^48*Log[-9/u]^2 + 
  3.4657495313314897173599904485886736543456788079738607836291088152609658824\
69696802706973658066971335078545033445031566634669845734939608288348483446365\
43275728207300032045876648578`166.4237038919673*^-33*GaugeXi^3*u^48*
   Log[-9/u]^2 + 3.1885439614261267851835967198035216441328105864457894930872\
12776805309864328352397109441617068685773607586877097094260641985557732907830\
59070383799377352091091198914033491277665558333651360258`165.3311213396997*^-\
21*u^49*Log[-9/u]^2 - 4.09498800354753546800497411111186240129366824053377657\
86620350268260204435875264960390057080906120834228687274848987041510366326009\
70098612491287955384414763351096181476783024099565591`165.3311213396997*^-29*
   GaugeXi*u^49*Log[-9/u]^2 + 5.203530380401742182499978258867496884948632955\
94487124936661228505013008788727028815228096553127195502764736725059864007131\
2220707208437635645297572519742823762341844730414304851089`165.3311213396997*^\
-31*GaugeXi^2*u^49*Log[-9/u]^2 - 9.066993585943449139371693652177291889869805\
39984805508296856526862227724924921705177317446601193938407260617672278264970\
437908639746989909901214769317599895561701074266275747390233`165.3311213396997\
*^-33*GaugeXi^3*u^49*Log[-9/u]^2 - 1.3238871293405594635468295167798063934650\
52537180590656120951972358024525646879746072195841521353979843199794358912825\
89781911948231047317360998334353550863840118176191301996969148669443170598`16\
5.29686346518739*^-21*u^50*Log[-9/u]^2 - 2.8394559414841980411465846864301108\
12809601881318111234736107510622195995081294291322490567194944922232359358088\
048346152211354428410908287711403790940818035642664412872400107350123911`165.\
29686346518739*^-29*GaugeXi*u^50*Log[-9/u]^2 - 4.1333230649596649697228486351\
43050162010670845697595744660263790384801992642681605865204364345622142488642\
226894805908266134071767772810562765490300923354830868911316685654233299755`1\
65.29686346518739*^-32*GaugeXi^2*u^50*Log[-9/u]^2 + 
  2.2520287805197904776614668280738959420302825626083966065389450049715270079\
69033321978805247902031945394535691065685848491762997377384681293724310231762\
81465098193279634587080328351`165.29686346518739*^-33*GaugeXi^3*u^50*
   Log[-9/u]^2 - 0.01171875`191.22944342773806*GaugeXi^3*Log[-9/u]^3 - 
  0.0089163237311385459533607681755829903978052126200274348422496570644718792\
86694101508916323731138545953360768175582990397805212620027434842249657064471\
87928669410150891632373113854595336076817558299039780521262003`191.9051874400\
9947*u^2*Log[-9/u]^3 + 0.0252057613168724279835390946502057613168724279835390\
94650205761316872427983539094650205761316872427983539094650205761316872427983\
53909465020576131687242798353909465020576131687242798353909465020576131687242\
798354`191.90497439337295*GaugeXi*u^2*Log[-9/u]^3 + 
  0.0061728395061728395061728395061728395061728395061728395061728395061728395\
06172839506172839506172839506172839506172839506172839506172839506172839506172\
83950617283950617283950617283950617283950617283950617283950617`191.9051617140\
8774*GaugeXi^2*u^2*Log[-9/u]^3 + 0.000305426954732510288065843621399176954732\
51028806584362139917695473251028806584362139917695473251028806584362139917695\
47325102880658436213991769547325102880658436213991769547325102880658436213991\
7695473251028807`191.90482794912472*GaugeXi^3*u^2*Log[-9/u]^3 + 
  0.0140698826398414875781130925163846974546563023929279073311995122694711172\
07742722146014327084285932022557536960829141899100746837372351775643956713915\
56165218716659045877152873037646700198140527358634354519128183`191.6041582845\
3105*u^3*Log[-9/u]^3 - 0.0277491998171010516689529035208047553726566072245084\
59076360310928212162780064014631915866483767718335619570187471422039323273891\
17512574302697759487882944673068129858253315043438500228623685413808870598994\
055783`191.60412675282134*GaugeXi*u^3*Log[-9/u]^3 - 
  0.0069444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444`191.6040428398\
0475*GaugeXi^2*u^3*Log[-9/u]^3 - 0.000348293895747599451303155006858710562414\
26611796982167352537722908093278463648834019204389574759945130315500685871056\
24142661179698216735253772290809327846364883401920438957475994513031550068587\
1056241426611796`191.60379795346074*GaugeXi^3*u^3*Log[-9/u]^3 - 
  0.0087126616595257046407785624368462350477287224734260247139381417692650736\
39406820324363381824134758138720949268121955212337775971368411545213861933874\
12713734920715563910198874381163666333609939767537694682946927`191.6041581444\
3445*u^4*Log[-9/u]^3 + 0.0187415853782451862012904536910023878473809886704262\
56160138190316516791139562058629273992785652593608697861098409795254788396077\
83366356754559772392419854696946603668140019306000101610526850581720266219580\
348521`191.60407300841536*GaugeXi*u^4*Log[-9/u]^3 + 
  0.0047582304526748971193415637860082304526748971193415637860082304526748971\
19341563786008230452674897119341563786008230452674897119341563786008230452674\
89711934156378600823045267489711934156378600823045267489711934`191.6041317184\
2376*GaugeXi^2*u^4*Log[-9/u]^3 + 0.000242466135116598079561042524005486968449\
93141289437585733882030178326474622770919067215363511659807956104252400548696\
84499314128943758573388203017832647462277091906721536351165980795610425240054\
8696844993141289`191.60379795346074*GaugeXi^3*u^4*Log[-9/u]^3 + 
  0.0027433421191941657995274483275973563700705565936137156648935002505765770\
17329612631819273760712227070675139228374676900477506753650295454559709669872\
41606625508131037437206889695500848949679581866409755112358039`191.6041464696\
9485*u^5*Log[-9/u]^3 - 0.0098503702668781670966297293584800570524291501784770\
08736623632726869022149213177003656097290197783008838234159577450742415432757\
35218020438769308352197139475501513808682431351739892104673896067484443240171\
533624`191.6040993295393*GaugeXi*u^5*Log[-9/u]^3 - 
  0.0025077160493827160493827160493827160493827160493827160493827160493827160\
49382716049382716049382716049382716049382716049382716049382716049382716049382\
71604938271604938271604938271604938271604938271604938271604939`191.6041317184\
2376*GaugeXi^2*u^5*Log[-9/u]^3 - 0.000129675804204982302833240190350386966756\
42263205134718623516062930786296126945418211993429185930329048756117800470795\
44107436197056681738894816169621839489237751697742552795136242781418821656590\
2894206506460736`191.60379795346074*GaugeXi^3*u^5*Log[-9/u]^3 - 
  0.0002423343878213162856237063910164028521475538171653074342178118514532152\
17019665679065311385738300485186781125558901455002809621666653773698582059246\
74262645928362348435319847009949956467067491621487267288023956`191.0021932837\
1182*u^6*Log[-9/u]^3 + 0.0044107053981533227583118351801987426638140452091577\
42816229835485030323215559206007816483861802156777516224754958687794129545895\
02879905765644728201249056809692891590976232545099079672061432971863292444504\
658091`191.00219328371182*GaugeXi*u^6*Log[-9/u]^3 + 
  0.0011102537722908093278463648834019204389574759945130315500685871056241426\
61179698216735253772290809327846364883401920438957475994513031550068587105624\
14266117969821673525377229080932784636488340192043895747599451`191.0021932837\
1182*GaugeXi^2*u^6*Log[-9/u]^3 + 0.000057789333329099561381225761655574184152\
14482887093769581195278497519009636064962996833138579823536385036156412470998\
66212806313400734982810885874443258988297854324374671882673711663194973665938\
4578909041643381`191.00219328371182*GaugeXi^3*u^6*Log[-9/u]^3 - 
  0.0001572010529227401216326923351158716263528776426100243168679112963928525\
14165447617452010539233140926775152713058645545349933356629615794164006790933\
70599420502733695857046646064931569186353191852704812123951182`191.6008241915\
347*u^7*Log[-9/u]^3 - 0.00175535070807135344873306377970112984912369980514892\
17959249439695999144743219814582392930694999974562522427666441771488239487509\
39705721139596207571768358384370321725550245743456278586236568402039263339012\
51154`191.60048827686202*GaugeXi*u^7*Log[-9/u]^3 - 
  0.0004308127572016460905349794238683127572016460905349794238683127572016460\
90534979423868312757201646090534979423868312757201646090534979423868312757201\
64609053497942386831275720164609053497942386831275720164609054`191.6009107442\
368*GaugeXi^2*u^7*Log[-9/u]^3 - 0.0000221142919086972965954828475785646948579\
42838433617278305588014473855046938418375699278000756433922109886139759634653\
70567946394802057048665797332159167245282166788034795960417054762428943194070\
461255341608947`191.60057944456682*GaugeXi^3*u^7*Log[-9/u]^3 + 
  0.0000535299690724867343679129267032366882543956094210612186225573496447989\
17150495998311806894034827924877960777990688017317654716251729682123801374570\
12484430783193721656394739969610698025595344786210516892834306`190.9536171373\
908*u^8*Log[-9/u]^3 + 0.00063378600955249813852772252321430527129400221267079\
13994708731060426698289568262870062094212059083947932345932277216241911253175\
87423725542817122405728004746801091358903323257123863678774098083387634152720\
30179`190.95351293887305*GaugeXi*u^8*Log[-9/u]^3 + 
  0.0001498046492259455222418185381148344111307074270037233000195963158926121\
88908485204781501077797374093670389966686262982559278855575151871448167744464\
04076033705663335292964922594552224181853811483441113070742701`190.9536430330\
0417*GaugeXi^2*u^8*Log[-9/u]^3 + 7.259282800165359035958030013814193055162419\
58857413818547792027444519442690453207142736177944225497952064024309108899872\
50298178510341290405305037220903704671423007042577230048652087975361866536992\
2800192577`190.9532904908581*^-6*GaugeXi^3*u^8*Log[-9/u]^3 + 
  0.0000141911059136635425303265996637275717975035351613233120166017563707854\
68263067079478670967834567542893758960250993407247050817254457155391770132809\
29349240336272310205934557949662654153386444006210375871842099`190.8082091941\
5575*u^9*Log[-9/u]^3 - 0.0002098045345798022694713618047825083013663347110812\
24991076568389507045159818340846461431999178300458716219071113465973413610307\
95122650806618001238934155055687285749594095913900388670952496243625851383896\
415947`190.80220159100347*GaugeXi*u^9*Log[-9/u]^3 - 
  0.0000472684572800313541054281795022535763276504017244757985498726239466980\
20772094846168920242994317068391142465216539290613364687438761512835586909660\
98373505780913188320595728003135410542817950225357632765040172`190.8083049107\
568*GaugeXi^2*u^9*Log[-9/u]^3 - 1.9650727790018754937720542557203635291325175\
99722802181776931561009191451705296139579531338917611335433821843413877148572\
06296519409357899425470425826062670039706060637829169049003423844657396453362\
515446547`190.8079322026912*^-6*GaugeXi^3*u^9*Log[-9/u]^3 - 
  0.0000190432833810523461516165963493801515189906169961501391221110800568111\
48374321454828362595328705087659066406834463802771492288026629836418896323149\
11110437493290971106980275670002597663434218111783178870854478`192.6097388069\
5573*u^10*Log[-9/u]^3 + 0.000064116192434642731469314639519661897814954144403\
97894796456561732739472528552191811818743940033993952644599952001394055740334\
77773488798047697925602937487840663418452749052659580365305294066095872837694\
3834308`192.60973880695573*GaugeXi*u^10*Log[-9/u]^3 + 
  0.0000136417235504169660548261371306638796350730507109107932153199642911577\
06795566877871404620375813791451651533956060705031898447536307618612145361116\
55453219239227469680144577263918827704835935288610185729527294`192.6097388069\
5573*GaugeXi^2*u^10*Log[-9/u]^3 + 3.75200910434856765446614554982181868327272\
99119617363787459809407683207408858986362415717696924829983814894651657340271\
88073827305651722661324856112236084801242551585487113607826913725404809081077\
9425319891`192.60973880695573*^-7*GaugeXi^3*u^10*Log[-9/u]^3 + 
  8.9558131919921921834167738101539153855889624351759916377345440093080292201\
21834439817390030071654051206839330471273630024788090880953062268127921233072\
56337765859812385650082610818369768980929874574087091898`192.1821070888535*^-6\
*u^11*Log[-9/u]^3 - 0.0000182166191702527901485009810612239443851558711934266\
82013880662925490339750008447481715137812403281894459011199180353613191107630\
09281178021195215558526517304027843251394681346652666653354524327300822115070\
247`192.1821070888535*GaugeXi*u^11*Log[-9/u]^3 - 
  3.6220013554118492390097328368933307204912143183748122019726957998562936834\
54177281337775164935658762819256646417140244300738127898621725782219609380103\
20726370109086158468874518257234306617022666405382454765`192.1821070888535*^-6\
*GaugeXi^2*u^11*Log[-9/u]^3 - 3.029263656725859726757286411133216328901268527\
68049062651850167303434928627565251386145897483938771682848635887637394860209\
81050532778758489608800367661652357413504935054834291061830901624970957220444\
934`192.1821070888535*^-9*GaugeXi^3*u^11*Log[-9/u]^3 - 
  2.5753489937245394320357020229619024469133071345554383157755636858389882542\
32521665676202682177177492230190159415205253119997597014852554630588411043667\
6466429852853587244899512442101170124326329264721493566`191.53559842869524*^-6\
*u^12*Log[-9/u]^3 + 4.8600831711131995817292287369596840136118806571343658372\
43733533998769871205045780266840111369510075109192131452950209146254372450906\
81833029832096511200671635757641885285812203580716122383667620359546026806`19\
1.53559842869524*^-6*GaugeXi*u^12*Log[-9/u]^3 + 
  8.8904700583798663359705883711370679820611233505609362948183249966514712742\
42193309408672920332728288832541233089929934923076212513798247680277858604333\
2271041461713615348731946811507854031859518827968759382`191.53559842869524*^-7\
*GaugeXi^2*u^12*Log[-9/u]^3 - 4.237029719363015915455414854219237019961841720\
04253631376868010849958046354259668625703613595025811998156999765833107633984\
87153334822219985389556423782236243073852516857478838206708280714614437454790\
38202`191.53559842869524*^-8*GaugeXi^3*u^12*Log[-9/u]^3 + 
  4.0183325712477970123677672710048209938631742621830630108773384874328780889\
02987565504445442132378633319607115940659622200085230192275801585411156703754\
9235738999641962043016200034640708531567213753546273414`190.6471128610793*^-7*
   u^13*Log[-9/u]^3 - 1.23562692715272185735937178374613658250542562000194555\
27150990350697913156751252414515041501656231708538684126536045615228703653679\
6252705942748585594160671659925802108929717827944464268906581936984137667486`\
190.6471128610793*^-6*GaugeXi*u^13*Log[-9/u]^3 - 
  2.0263018993085865513849052943703149464466336894320433415083620844937717365\
70090479555500131631818874617228526693547269678956921755275664740685316817004\
0598024137118787324548641421069404608499258705020021892`190.6471128610793*^-7*
   GaugeXi^2*u^13*Log[-9/u]^3 + 2.7080009047599765866233827870208954844878682\
14377836330226153367386354679393793801602006087546345072580346110239362735876\
93030302840234704731422146901946164705342111676963523170345752720842335681988\
6255892`190.6471128610793*^-8*GaugeXi^3*u^13*Log[-9/u]^3 + 
  3.2892333290929540629528714217657627818770077467271252954744964939744094679\
59320075435928844634619819464781102445062084857149234868481924024695100776433\
924950674966893279861559406673483442782128715862459784`189.72260341246167*^-8*
   u^14*Log[-9/u]^3 + 3.05083525264837752424792407711022450858530993780601574\
67965994609241831573599090684384752685829401116834623075968653046556928668536\
445125960577036823254514089162284598848534735412369521656554034374423804658`1\
89.72260341246167*^-7*GaugeXi*u^14*Log[-9/u]^3 + 
  4.3058452901621135993074068715848061331110517863408320002480300344301912007\
18341615852883734521986530608909601658964778698268802129276360120961335932921\
274876987203069899522966346403540211104389038937343856`189.72260341246167*^-8*
   GaugeXi^2*u^14*Log[-9/u]^3 - 1.2211598690202269924498194966063056244818122\
96774688783262776290358709802126044810691702014404951191106998753432828764937\
93335254301086551783914506883082618004946434362198025789764370071766108471701\
6473451`189.72260341246167*^-8*GaugeXi^3*u^14*Log[-9/u]^3 - 
  4.4115602897843436523877885438611096741072933396651692090173196012991914145\
90887909923204470253348614504982349001990210353685045194817954801178413058114\
059765830140832761171303948755849681216624400535484639`187.9787217316953*^-8*
   u^15*Log[-9/u]^3 - 7.44540013898240069821718886833120868119811181033108237\
53617256197660308938656981142511417030830326069901209704487714919333826091516\
92970225574908559889806831433639269119006228850521662811296058045946872631`18\
7.9787217316953*^-8*GaugeXi*u^15*Log[-9/u]^3 - 8.5633682943170009601520477475\
79787556271977200842574152391906654105360748511836107368147344631765560630933\
94075169501389372053687162446715650713299155392041929372911148337368208032523\
141282694486692135135`187.9787217316953*^-9*GaugeXi^2*u^15*Log[-9/u]^3 + 
  4.6430944121944522061172558862532242187072840226919687964550625020662414949\
16146879931597869646092711843593476200455553357783870134790960029724607004654\
48741497124236560169106907933177318812654760443078297`187.9787217316953*^-9*
   GaugeXi^3*u^15*Log[-9/u]^3 + 1.5095033456242038248202409298341363553288625\
48875047185170907859190359608758403448730428357625327551269015451553800742012\
06064746998829138362175918800508792735806346694531698209461689965702417683436\
2984657`189.31039777130727*^-8*u^16*Log[-9/u]^3 + 
  1.8075407423215248544366877818978231511953484966644619550021561969379847365\
45114953932352778351292415078323682153269387953432934732447626721755486971726\
109149290967516722758927482819111385234704048312340502`189.31039777130727*^-8*
   GaugeXi*u^16*Log[-9/u]^3 + 1.599590310587773273121760939384559477315372540\
40356790373120636364479855236926240910825142322954067679392651631204116670182\
38316167638788319433691437088131842851288928759697588491108642653485556353150\
5788`189.31039777130727*^-9*GaugeXi^2*u^16*Log[-9/u]^3 - 
  1.5748753854977356928029553427830403610808746495089314491118803759879089568\
95972522219972884433151088205123231723416073943359998766767479434683185563205\
30467909279211272954967658881841534021442717126447104`189.31039777130727*^-9*
   GaugeXi^3*u^16*Log[-9/u]^3 - 2.7441713064353333892902375453472398731040450\
54419458832920757366536290611823048777533748804020987073443471550724688946859\
34251656042356993538206738705320227786008997485315883285080925660843476316707\
021494`187.5105873696989*^-9*u^17*Log[-9/u]^3 - 
  4.3175609377212646711702420276392061939690905809396752509015226604203318684\
64644883339831731659429016031185352509029547962741716176684286303799910246374\
31606419792174176534988957346547129817060633738629964`187.5105873696989*^-9*
   GaugeXi*u^17*Log[-9/u]^3 - 2.815698519837782281442873251613208501313537566\
72196805451753521516406094105486619693948716092553051204824671412952816049033\
96006668591422657658205375234573745253737415211058166182602788520875920444801\
495`187.5105873696989*^-10*GaugeXi^2*u^17*Log[-9/u]^3 + 
  4.8900924373500053596505305833609177052488996537616905903991663007513980891\
75404598404114275651688620793913223902092441994869008000690136081055702021555\
7771265473800387634392054181161263871963917419843585`187.5105873696989*^-10*
   GaugeXi^3*u^17*Log[-9/u]^3 + 1.6514522095560973020642543501242614677093719\
87523240566271228812232680027452514448801835676387793683311354134506928939100\
50768069391292305348804193053409348432662978390824775557379119340014979971815\
89837`188.08162394636759*^-10*u^18*Log[-9/u]^3 + 
  9.9141476614867276522303619576193073080040409326271086435024689346530984350\
84297926063516045609668501268700681447047351787628878542439021030333718189026\
2865217115747571768285199486561293822632517417423438`188.08162394636759*^-10*
   GaugeXi*u^18*Log[-9/u]^3 + 4.684932874591094322364364293649344051153913949\
81725245822959287250658424947375400289381001312169145862598857270281700440900\
22811583071108310864326058088367157704388100280644159954762415530292258791919\
59`188.08162394636759*^-11*GaugeXi^2*u^18*Log[-9/u]^3 - 
  1.4101971426653349338910941737044733992881479016857560634712546882933241755\
32644017913524866917486551403293504365070596678388984026449167536923143229145\
8660123019369477431176673430848627057010060407772428`188.08162394636759*^-10*
   GaugeXi^3*u^18*Log[-9/u]^3 - 6.4340082632789686861161403083307109870668217\
59671911617195889533116910223026356500963489520283641481235556266250440397389\
00029648944459445074543060713461665285835440475223158502662184122472334840136\
0288`187.45912775229027*^-11*u^19*Log[-9/u]^3 - 
  2.1421399431072351492290404842508163643375079022498045901427185011873522164\
20040402715637028167269952821453396495466635420927334863267990881354124954436\
9219215556403398096223774701312352042522133906684017`187.45912775229027*^-10*
   GaugeXi*u^19*Log[-9/u]^3 - 7.388948593060303187884169979797439743466622439\
51932575438676553104949063240930513674087555400482949188759816623216212590142\
31749736559799588211684646051717068509702344214658513949332242813329806883515\
5`187.45912775229027*^-12*GaugeXi^2*u^19*Log[-9/u]^3 + 
  3.8115221974471040935615170105233888284320176408665427786002819430555117199\
07510594892280643881178783982756110676212678325001543192636485132766638840278\
333188428546009358508137109511129312981898441584552`187.45912775229027*^-11*
   GaugeXi^3*u^19*Log[-9/u]^3 + 1.3625618170002399994217477139035510667438533\
26221686801953844458927937052522209605643874443542570281341279049743041663301\
88233300046736918603072681271074692776047130300622399742721188132690002595510\
29329`186.3836328870314*^-10*u^20*Log[-9/u]^3 + 
  4.3438546019818532351855764747192069932242106439350490986195725221676083801\
90348396139705910500547398661845743494785526010099630681093647773994490094633\
52437582282721723828695555390050522778003491433216`186.3836328870314*^-11*
   GaugeXi*u^20*Log[-9/u]^3 + 1.107510896662579642123187053813826057470304410\
12992359845286112737557814742379838202137793967723382112614650462493215057223\
67834433639585949428937795880687236766003394868338996143737112955482404032727\
2`186.3836328870314*^-12*GaugeXi^2*u^20*Log[-9/u]^3 - 
  9.7168339359523493182702153631923738449341158073929277250860964402304361584\
35670696708530227045293188301429248271536173542176068882736616846166476823702\
07086409037768629891177604944176827586870332180996`186.3836328870314*^-12*
   GaugeXi^3*u^20*Log[-9/u]^3 - 1.0312218889460844886641179623106063568936290\
34203183816707043486368122695881199316708149396254176418761975300458621600223\
40765676154893951236591986679221315794222992090734879715783273157308165603639\
30859`185.6509552570399*^-10*u^21*Log[-9/u]^3 - 
  8.5583368707570517817372686797824404075724986390725981908769623589335486476\
08526411869456011856479438935240165080891733616424912282594492190894778237858\
13617248702560024094432250373032357084215020924742`185.6509552570399*^-12*
   GaugeXi*u^21*Log[-9/u]^3 - 1.581366617689904607913454654808044044758151381\
23524043771862775285384672797135435789915703316339001990058311800061709179930\
14530712708677129590971988807594062619327363879433497981949779100666023914134`\
185.6509552570399*^-13*GaugeXi^2*u^21*Log[-9/u]^3 + 
  2.3475058232661599945151152405254770666165260431232016210524344307631735271\
03886155079379712875456379470512988824661443805854400703135335013508523674276\
74590393287407795495752287908590109807444551055784`185.6509552570399*^-12*
   GaugeXi^3*u^21*Log[-9/u]^3 + 4.9491116308645421945001940228145553108877463\
81110278190411039824835597038554333939124831005987392153953408985040509515021\
51500454978900117614627943367942998040912503259813897492802012827668049881675\
4319`184.84095187359105*^-11*u^22*Log[-9/u]^3 + 
  1.7619995972629838005323684463259588692329984687254266762143118350203769749\
88681837920013638834552243507458287040555235815472545531919118605448056241464\
83058107528149508112733553527111968856089973043328`184.84095187359105*^-12*
   GaugeXi*u^22*Log[-9/u]^3 + 2.155689198597946526562710400988852869008516368\
82914884385049068055020700010824117928928223974255217877186475883185505154697\
4165219287052516571243218573671876734424202263929235306845425259785376602232`\
184.84095187359105*^-14*GaugeXi^2*u^22*Log[-9/u]^3 - 
  5.3945058538637499856214720678058124151913303064337994546600177612475749384\
50192384316855642160982715946652459038576119971388047035042313166661534690686\
306425719109369342522406512840787786560237583034`184.84095187359105*^-13*
   GaugeXi^3*u^22*Log[-9/u]^3 - 1.7788051442397294966656754829998145968250044\
26739796630671702612768311372915855790175161010221896523352381106975996507842\
56537077383510213135530380381137202913625120476814613059572631335103433337222\
9347`184.08031614064058*^-11*u^23*Log[-9/u]^3 - 
  3.9543972513356438972231616101175317386982285174989759754537838430876974420\
93090674186448655100054651708187134685946893636936228098628785011708466148373\
8379612222071598533500137347419780880616124092548`184.08031614064058*^-13*
   GaugeXi*u^23*Log[-9/u]^3 - 2.811142583895516575028858659159433506477000122\
17104210718543829645975414186005553496674608108908713180966498369606249875321\
673203392281226798956139678571941280700119641592607002199260928402047492866`1\
84.08031614064058*^-15*GaugeXi^2*u^23*Log[-9/u]^3 + 
  1.1826993206134338904126416702752572371037503487340417868606507048352799547\
56367833390558927105756894570943014406679584495208945457651194053375279122546\
4912596435808011879565465160694881693121765603237`184.08031614064058*^-13*
   GaugeXi^3*u^23*Log[-9/u]^3 + 5.3583173778915810685531054965216130227469612\
32427593251542825300986548292254979718743320863192199561556775114952556202495\
82256058484631350380429445091113358768896293339439524666060355228810029345719\
918`183.6533149970983*^-12*u^24*Log[-9/u]^3 + 8.99911582209873153655473051711\
52601595460752834463020240844575469974123867302476794709809161066310911012929\
72077829070020353555168890194362303244791374150665924427499887092711063446762\
203404771294282`183.6533149970983*^-14*GaugeXi*u^24*Log[-9/u]^3 + 
  3.5134066162003462551498093805169981962437858918691435259617752576026191297\
82606690561983120806592779550872896021514144063462936814128385691114425338456\
5331351629683009492826161257580858066909683307`183.6533149970983*^-16*
   GaugeXi^2*u^24*Log[-9/u]^3 - 2.4801837597493040232461047959578203556125625\
72969532127108507831916402584430006725149513509368322904309517584538817776081\
11409670575868633627144317618081271734733640346772729693535130192940169295443\
9`183.6533149970983*^-14*GaugeXi^3*u^24*Log[-9/u]^3 - 
  1.6332064972692874884072781512547319341882387173076357323271268787399830724\
11769594144585260491274615606661517336625797704413626573228108968066410755900\
5687694433459305373780463985646028916917751619444`183.18321304090614*^-12*
   u^25*Log[-9/u]^3 - 1.78744856394630739139035496825829052574894400525786767\
68699736892656744608965472925978493707566039163638875238491776318291627746136\
10477448097767062161530817342011154003117821843333441940207511829168`183.1832\
1304090614*^-14*GaugeXi*u^25*Log[-9/u]^3 - 4.21567064837583896968897282695090\
07072302307145473595167511124430918991152166649009050651121750551809109836798\
34296923348358995517493282522391400230611862866158472831282672904809403430332\
652109785`183.18321304090614*^-17*GaugeXi^2*u^25*Log[-9/u]^3 + 
  4.9858416542716751957423051973400899866690774160040624376031575653985304064\
63403532806754546470368762962028664202568242702411177396990009922131764565463\
44001660415271844441212283532452614062881252015`183.18321304090614*^-15*
   GaugeXi^3*u^25*Log[-9/u]^3 + 6.2690790415154171436610772524581708855633972\
09221377071665045197185799766854891251389022357862901632518826491598653427940\
12899372966723251423786325467281690569264688284812688574534898683301983068647\
32`182.20507810913958*^-13*u^26*Log[-9/u]^3 + 2.54256206699340337694153010577\
06275045333253012139323910923954877924475905003621866457653463779471205557577\
84235254530198864909878087150141589757808719714414611458767125629119718520695\
85835128593831`182.20507810913958*^-15*GaugeXi*u^26*Log[-9/u]^3 + 
  4.8639143703342411040398209025346329563022024943196029590231930082921633315\
83298269970927316380926918173740892387377617293897608906429850139013265881249\
28877501568371535966153381733754374249725884`182.20507810913958*^-18*
   GaugeXi^2*u^26*Log[-9/u]^3 - 9.6267842140263106088628529509542947819229623\
82253164004567827111092832635008077963430450396614902741636920920119534715545\
4950939968843360067582767417540686482210897077130741812247879510869782219131`\
182.20507810913958*^-16*GaugeXi^3*u^26*Log[-9/u]^3 - 
  2.8890815585532725552382466037979597715523326225946312382519313241111632164\
11480497753502493387582125542592810718043264798467576197993445460113953120885\
5826657712939498602069373190437522576807215419899`181.3801139142154*^-13*u^27*
   Log[-9/u]^3 - 1.4110574580147359626654663836443862762374292195236130071000\
96882881060371083229691403743407508681226499827082047594493906533256831489621\
9710713701500452156828725834925130686440564846893021408411461`181.38011391421\
54*^-16*GaugeXi*u^27*Log[-9/u]^3 - 5.4041115276297384001142517801027296310209\
26950406096287579463628716972025184386774777707890534569174417611452068014048\
2485989738748985299260649809149649704967083459740426775289670722727435672869`\
181.3801139142154*^-19*GaugeXi^2*u^27*Log[-9/u]^3 + 
  1.7883977368313100500075730857069773907865991109140127474245484879285228942\
31577344833305597803108036438027579509172707791585981820073993244341957394194\
0531062621865545504133741141032052495036683798`181.3801139142154*^-16*
   GaugeXi^3*u^27*Log[-9/u]^3 + 1.3129182294721731533820486017072806534724226\
60688972912999859266665768458801138020401669070277566052642674662843139779141\
53794448539737275259243006073589856243067195647207081280462213427398494762286\
23`180.74749500581626*^-13*u^28*Log[-9/u]^3 - 2.21256438679671549171774212657\
74576632556269912194528162280587255034890167631225606094586619239412975001919\
57618038943539179329982206384509181282126516031407669707275545519839352659321\
036091622315`180.74749500581626*^-17*GaugeXi*u^28*Log[-9/u]^3 + 
  5.7899496562098249722938158387841816113013754630061196634763106767884811308\
90518408521516370262101895205876420321099582708367477512809933946094118504185\
290779042420388435454572739807232342264203`180.74749500581626*^-20*GaugeXi^2*
   u^28*Log[-9/u]^3 - 3.20158589814014404762811545715606596693526019990150763\
68304373940300967266225586521382047604088277152677843932895742124971622502429\
33967846409770114618821249210213290550899652602907221159292208799`180.7474950\
0581626*^-17*GaugeXi^3*u^28*Log[-9/u]^3 - 5.422528969569340197080299447052419\
79153947595562240936770713510391086566051749702511454933472579851555300640163\
26118318827621215920199266439310482044453794989646977465103001204736570254675\
30635597423`180.1676665418519*^-14*u^29*Log[-9/u]^3 - 
  4.6271674018583942405855449001546522921473526887296005318488396337645207883\
78053936533178788678970603250831911990643765244784313883639197906447165418227\
4001644597275142521797619608572070413912249`180.1676665418519*^-18*GaugeXi*
   u^29*Log[-9/u]^3 - 5.98948596319466688944048230219883258461604066506176546\
01493587199409056257397107014898568739508209722394608490088179867921704483367\
6114604199867165950013221288179235917363008630084085116840629`180.16766654185\
19*^-21*GaugeXi^2*u^29*Log[-9/u]^3 + 5.53096630809736596581676805521954158813\
53996738755147667794739310817407039975918150268897418964088257383630629237267\
62521906216438542033140353080063702658644543734082043539073807553223826066982\
54`180.1676665418519*^-18*GaugeXi^3*u^29*Log[-9/u]^3 + 
  2.0711739606294651549990645444300257336419408285620510864338247297044863229\
30522589431910172576190778772154404026697038561297815300958627391110812626849\
612765926158470147605036347104270697927595705241`178.8116524849499*^-14*u^30*
   Log[-9/u]^3 + 6.9354609064735426032428320689274733780916876777366384476018\
76862936773395315538766016528624737948629949186458973661086289758853736591387\
1021869268587890784229048788074279716844173013874004015782`178.8116524849499*^\
-18*GaugeXi*u^30*Log[-9/u]^3 + 5.98940787690311954464598853075495515929953606\
91156529272940545879613109772461846897696785729892723498222991596973657413213\
637019220791563703968111170660635631093781452948818611655721325633999`178.811\
6524849499*^-22*GaugeXi^2*u^30*Log[-9/u]^3 - 9.232861954366788623481558768758\
83059169119574224593014177258569089672082233812731832347802831864810697104102\
27956254624466088233717269336057756158365263740796103516226778161220467782808\
740697417`178.8116524849499*^-19*GaugeXi^3*u^30*Log[-9/u]^3 - 
  7.7638092851071445843145172778118061143645448917397504854619480726096243852\
50887736990642209723231473335292985887590183111269839517444021822100751240840\
7843468219821859480136688312835557154660692299`178.91019371839585*^-15*u^31*
   Log[-9/u]^3 - 2.4534813145288206427824883641906783088119256309877062018538\
70042803139137435883436346803908567026474998320877773061536495659313462123501\
58310777771166926234051046957024932267486175333583241951647`178.91019371839585\
*^-18*GaugeXi*u^31*Log[-9/u]^3 - 5.796150792943712135377534701444975511086108\
20802385919936384762277331962686307674748164202642126210669338055523721896234\
9097248923496885705284413251683576013260470346954644450733588637804631`178.91\
019371839585*^-23*GaugeXi^2*u^31*Log[-9/u]^3 + 1.4910464746957321409161425529\
08169780764088411725515514271434114823646420688490681335590919424989944476967\
37836030852452681396035811899997404154059857348892934213145083470385925975553\
32778767673`178.91019371839585*^-19*GaugeXi^3*u^31*Log[-9/u]^3 + 
  3.0191184934023120048801886313962679124436793041330002312524292514264721481\
92803964882894155522563810200295395708101308414268825891520849632787146682396\
36643570977540615644096469585035598450968297245`178.1101927742932*^-15*u^32*
   Log[-9/u]^3 + 3.4572510492386292940388969957305415498373488202905999880113\
32194844683266633654119298313147178725433960304881617937974690538657957426920\
8291969158254468221971626267819612795087724481061464717893`178.1101927742932*^\
-19*GaugeXi*u^32*Log[-9/u]^3 + 5.43385988197661940582633429566226843983254004\
42636219584910970520051547944984493264790112032716856129970271440281134595506\
6018200682395626289541406376895958449648927151813976647430815597838`178.11019\
27742932*^-24*GaugeXi^2*u^32*Log[-9/u]^3 - 2.33209781164632745107015872284547\
88182539050678006117223604351985922251310235767287536219614276683056476736630\
35368697700559451702414722205732764148045742120431288834567046930589228368723\
485885`178.1101927742932*^-20*GaugeXi^3*u^32*Log[-9/u]^3 - 
  1.2313178999178800691352332910846713846835752741985262126409856510234934453\
55546458770411486991152080983673047243887452351404455301505717109404674630130\
49743441265641633166340271504298615045911672137`176.51900189088624*^-15*u^33*
   Log[-9/u]^3 + 6.0459418897557065890987995413517375853448931742260765076348\
44647980168168885517246160447543950808474329786472284435256756351826564888042\
119199299549483104149537302422411028732084549611988273994`176.51900189088624*^\
-20*GaugeXi*u^33*Log[-9/u]^3 - 4.93985353730713955542171967079283613045557520\
63676410628924492951657038109724430279058169952254803258269969952696829467338\
483643782805783369903903927026794292431962207165076459411315276783`176.519001\
89088624*^-25*GaugeXi^2*u^33*Log[-9/u]^3 + 3.53630938006385609637962567005981\
09514909828821063540863762336705476689653173191463893525965550132083229855375\
52867631113837683679931637714453052879349500105806268358914903692166058740637\
74096`176.51900189088624*^-21*GaugeXi^3*u^33*Log[-9/u]^3 + 
  5.1193613744251056755297743143168413133654909176065786769682650322051898540\
90892108492995721228081118964057408373748770193424927443216093202022191840485\
1379741107760235326922281366737623134153879336`176.74533017346815*^-16*u^34*
   Log[-9/u]^3 - 4.2106181418006551705611346058802052980509744552339893595101\
27900074114843812939997543221046354670131745844558272567686327959465635104441\
514059407908740383605278355876250516237301190354967716328`176.74533017346815*^\
-20*GaugeXi*u^34*Log[-9/u]^3 + 4.35868307252299554252168001734603668700079335\
91108901515753692303854016950213634815324538385932116897020793639126791305416\
66038711804687422278827978695294322140577993228812148265819360797670338176757\
871505`176.74533017346815*^-26*GaugeXi^2*u^34*Log[-9/u]^3 - 
  5.2037768007642711630007560172394886389834719089304359175250593429792468892\
35851382608035302267955892572236181088163426103394059551944883965559551007728\
5421430304760587251332721775280313433208`176.74533017346815*^-22*GaugeXi^3*
   u^34*Log[-9/u]^3 - 2.10963704922825673050423015781292713923131428054549627\
18895949456568442743719039936253262423589079150209118038152674806394774659221\
752123347744109385630099844824378790846621347377158705506095604029`176.025057\
97266673*^-16*u^35*Log[-9/u]^3 + 8.104094052875777649917626623009320018584502\
70697071016415541442980901631410516083285606792910711061718195813660562962686\
925766054190790884184870272672085294696997327353140324795669254337947346`176.\
02505797266673*^-21*GaugeXi*u^35*Log[-9/u]^3 - 3.7360076478191650240822276672\
25078911951903977840119332111141570844439076585923188761336967329773078716734\
26825772215072396799570124905274286814394329701319052596443395119034561848061\
7521168604466194094529`176.02505797266673*^-27*GaugeXi^2*u^35*Log[-9/u]^3 + 
  7.4377589077548943999814674351582063712530757694674053533479729030062759548\
08787621081324116291445474570175574305020854934120644452152438623091932083416\
570470740698278574546895944422552261563`176.02505797266673*^-23*GaugeXi^3*
   u^35*Log[-9/u]^3 + 8.55585932128237838075996841429526753168715995641500136\
91533370015592963756841106763930137171706492027447434344450756066966731016198\
52475606372573877530053603089081561481885224335194898113006861285`173.7912825\
7878457*^-17*u^36*Log[-9/u]^3 + 7.0417369284594783579810593686949073841002918\
63827882836674959879319643887581285974352310510491682256912076623038549327386\
5188005371433813138072608225892536972812822497628796491943533957150436`173.79\
128257878457*^-22*GaugeXi*u^36*Log[-9/u]^3 + 3.113336142991857767546464538185\
94488800816348331566468303387942840506885014637207366201185516602620402612139\
39048846816021497486348592559820144643675167789619737493221675177919622936779`\
173.79128257878457*^-28*GaugeXi^2*u^36*Log[-9/u]^3 - 
  1.0334430487165382985373810193902936579005922242623189300842793328168239499\
61345052535408176950088940101053059156279770906518663454692320792388401491430\
266613187161778157926445515692283697449`173.79128257878457*^-23*GaugeXi^3*
   u^36*Log[-9/u]^3 - 3.44525820652853594356548331987442073655848558891587307\
78660599585148554224516702541297065975907490941463703146661537519833176162105\
21058621970655934305999065922532542810918891382279666635890740554`174.5564768\
0439847*^-17*u^37*Log[-9/u]^3 - 8.2957417547058345415266019128751477806532871\
14345814516640793122876144478486317467531070702014508326772080018399366816267\
462681541434980642098749187393368772820939309164069048125829100797042`174.556\
47680439847*^-22*GaugeXi*u^37*Log[-9/u]^3 - 2.5243246761965801598986922780516\
54130100249170881274059642525733423953470455509800315987688543856448562698074\
53374204010080972532321105418647668237321976078127004045491455147266479653459\
89882635194263154`174.55647680439847*^-29*GaugeXi^2*u^37*Log[-9/u]^3 + 
  1.3969994795800271722224947019584175005315229371461894637087849068568530340\
68276512942682947067559830392669399588817829294355255235799707876634238794256\
43788211006366117114755432003982160125`174.55647680439847*^-24*GaugeXi^3*u^37*
   Log[-9/u]^3 + 1.3933378345329583896443174206533772916327279584706751801214\
19242813901894443824404626338365315011117919261279998101762105501136796612936\
292709703180396175934342022661061313705331990730940110709021`173.917403123685\
66*^-17*u^38*Log[-9/u]^3 + 2.034302370522075398343035760508478732421462320604\
18722529633944815674613892596091314988116312797618214197809811529344060172563\
09820976146332620350344036365675460750668692660209756262188865256`173.9174031\
2368566*^-22*GaugeXi*u^38*Log[-9/u]^3 + 1.99288688845558931817521845173611612\
89750289170335826100670910517517834153730746850167158291415561909672204150397\
02136829369985303028592345358237118180830446659098834412920641840022781404738\
58299207528`173.91740312368566*^-30*GaugeXi^2*u^38*Log[-9/u]^3 - 
  1.8386357361268854969499656542337129546304580164191106127354462403962409231\
79076681000624719584350467481393637245137104509472782742144999176390146220600\
5354383052502378328419908087397392452`173.91740312368566*^-25*GaugeXi^3*u^38*
   Log[-9/u]^3 - 5.6859879895675737991558037483720903495014306970343860694971\
84011525545209528227863121793056849777550851700455217266484131736063769267488\
67230979369934425048035700219497517114590064447123490033533`172.61825624591813\
*^-18*u^39*Log[-9/u]^3 - 7.61836484092731644630541919618163213334071197849900\
63736279775275505776356036077050201665934269020935538578335904917634296518026\
063640975073894582075449727537995103866713086508600268625305`172.618256245918\
13*^-25*GaugeXi*u^39*Log[-9/u]^3 - 1.5329893942966744898906415745864263572473\
69863332588592041658101649632632567596089964648202823847978218799119937543847\
25600165283068821681359934888763889678765571410236453381405589351403884674369\
239568`172.61825624591813*^-31*GaugeXi^2*u^39*Log[-9/u]^3 + 
  2.3577159212053395044121673890742653386675368467381054163196898189485615364\
40154725749042855064472405091685030246620004616385912191576682087963338760027\
435897647880364093043227342036217135`172.61825624591813*^-26*GaugeXi^3*u^39*
   Log[-9/u]^3 + 2.3352458444091706179936675045779922161493504039871866189890\
05955989537109833068625101561688363990781860790295006820390038789174795817578\
44095100902359776989160010013903302164101582442405491604433`172.3394586499944\
*^-18*u^40*Log[-9/u]^3 - 1.48774620074950741950615750167967245159189239896634\
65843268300404911957954990290336073704433217717933606672019610944549034832639\
89827224785495504301825468328863555537676917414493935988045245`172.3394586499\
944*^-23*GaugeXi*u^40*Log[-9/u]^3 + 1.149741785772539525990955991868510497231\
46785662647889442299235553313946943402802442398317591502449615657882664286946\
38856420367067723921077621438223382347229354927367287714701910573247842461076\
446632`172.3394586499944*^-32*GaugeXi^2*u^40*Log[-9/u]^3 - 
  2.9476353868034448522437592430368616785532220794244083000629494407167168049\
68350233032203695156651416188211878364872409940446129805174028161028818387231\
37006359300274772235217926919530237`172.3394586499944*^-27*GaugeXi^3*u^40*
   Log[-9/u]^3 - 9.6068453368225122848574221193247427220872319575040554433435\
12358107432436650362180413132512127499825113917598049666463632504838612212596\
3853934042197314540405700088235209008234506476705085978153`171.789800664161*^\
-19*u^41*Log[-9/u]^3 + 4.6029886235547592121463563983147322675522297212037364\
49630277912081890890771904745663070270868934995748538045180422399377809982045\
79973506619421012856708014154885265522359219968393901810361`171.789800664161*^\
-24*GaugeXi*u^41*Log[-9/u]^3 - 8.41274350589679486014638336453276869743642866\
56460083770805969711762531103992493647125879204741325391608221417589373973405\
0088197866525235385772626645326462731184774434834784833103041525443118653676`\
171.789800664161*^-34*GaugeXi^2*u^41*Log[-9/u]^3 + 
  3.5951557257705586986520822252754725920536372803802073423818837037156439857\
65318738971423732086456793525722945717759897021654359778228610807395683059076\
1631233930764549085407407148526735`171.789800664161*^-28*GaugeXi^3*u^41*
   Log[-9/u]^3 + 3.9489193174212873943776912371334747629337421297155870047344\
77231377168786427191133581455900702986402161278070356671314815507966351325172\
8308458717852622446289503221974824544286404272324480837949`170.69717865528116\
*^-19*u^42*Log[-9/u]^3 - 3.01199938334870484553515233138931629064131004966792\
53902522543964394706118938186180799946536996271263578113350987189979965195217\
228751174859341663091271456661287114870185108891548882789594`170.697178655281\
16*^-25*GaugeXi*u^42*Log[-9/u]^3 + 6.0091019003793218959904468804161643798016\
97380718232088866341341871949730928710396908318033412815653856825816237942895\
23784683225264374728542708937352659361926846486679863545637429995351769085384\
89`170.69717865528116*^-35*GaugeXi^2*u^42*Log[-9/u]^3 - 
  4.2804028656347501767912417265335039207396055935200319496895426878573071525\
78570755713633134211649759450958590940304466857481578309007113742767469269529\
653944489137373749230267270051426`170.69717865528116*^-29*GaugeXi^3*u^42*
   Log[-9/u]^3 - 1.6225798296831186176943157233305009835810487208486791924039\
80821232072311773698189795049727616516291691091638360106600598929928715531814\
9538499688789548361404035077955878583726082470589888379688`170.0852191561121*^\
-19*u^43*Log[-9/u]^3 - 2.4935526762477163080422942803066329613929011129473333\
61066304328253250177504590232783976351354406791114530388168661096606315512087\
8631251998317969306954201018108681202779712062358283537273`170.0852191561121*^\
-25*GaugeXi*u^43*Log[-9/u]^3 - 4.19239639383084112120287985112336743781725565\
12541054922712233662068065673579922389523903324113416742258716789421218046762\
31898191822551047147341501175208673354172014305307722285155699923395442907`17\
0.0852191561121*^-36*GaugeXi^2*u^43*Log[-9/u]^3 + 
  4.9776363747803562320231388006747184788460985225986428238230073470282021246\
50353013553434664323356153406302148405967549506640225697850777648872840167875\
31998056547188441665764748384333`170.0852191561121*^-30*GaugeXi^3*u^43*
   Log[-9/u]^3 + 6.6748023938613638987684081171888842715518944627642582301264\
04328896903898592654797002477661814498231754169215034023383157867764801879544\
642340709566652786941788270406240656999494729459923296222`169.6436903940946*^\
-20*u^44*Log[-9/u]^3 + 9.8243238906201619716438889472763521315798700568958948\
77187343880182678220890686315724815729896668304441122957708908971243963518965\
038876735708664209391645392365180270030612854786529223614`169.6436903940946*^\
-26*GaugeXi*u^44*Log[-9/u]^3 + 2.85845195904266134928601272248688605405791270\
73214109395370026149544825421876713337359338920676746180143843157974552171898\
0884589079006872301042929640008776802484255877021385523398012034013389541`169\
.6436903940946*^-37*GaugeXi^2*u^44*Log[-9/u]^3 - 
  5.6567901567040842077914722583107573943253214452085447954067332301535266683\
08857725137707379689298695353802050917235460019692705775027065662737142583799\
4834645189239890374803049044723`169.6436903940946*^-31*GaugeXi^3*u^44*
   Log[-9/u]^3 - 2.7516750797511864176111699500702022027734708348658295525755\
37090548368654016833982593966674624951338729976508420019705837716590232224892\
366297832696405693575844039040540212228230173816652592309`168.68438973828188*^\
-20*u^45*Log[-9/u]^3 - 1.1441829106339894462327646090124306571820636649168142\
33143127370961045686678697850770006913686947053899740735018586643230752335390\
276842775994433933076862286931872498538393691984443632422`168.68438973828188*^\
-26*GaugeXi*u^45*Log[-9/u]^3 - 1.90563458262391429074459277168279317978280764\
05346109068006779384458844954038487113542995173237356749970652103922059227816\
350997717306133499957389824161399447044700516296151552774178808520265501`168.\
68438973828188*^-38*GaugeXi^2*u^45*Log[-9/u]^3 + 
  6.2856647612528850332436128955297045929671386792748063271379998638965669213\
27132189264154902325094810399140046997281768741830687079047577516508796215035\
851489779910264977753474850024`168.68438973828188*^-32*GaugeXi^3*u^45*
   Log[-9/u]^3 + 1.1367076316293430262080280433332389808095218278301563729780\
48128252564105597442227863848099202846704349558631865080599932913195303684553\
065816748147774893698189519872369558545437846557745670876`166.73349846512642*^\
-20*u^46*Log[-9/u]^3 - 3.7822062133663486907784000175419349793192790380868977\
83338918875268823272941597815142565804537493776735202435434117503816357338599\
26334702400258081771187929704252235138682660834662292532`166.73349846512642*^\
-27*GaugeXi*u^46*Log[-9/u]^3 + 1.24280513791217891043293680955523440237920626\
44782621783921492393589697234984836164886465115991699244961613546733636576913\
58070936740149825084245302726443011622899586901095478561084108698931119`166.7\
3349846512642*^-39*GaugeXi^2*u^46*Log[-9/u]^3 - 
  6.8325419999352481382209093471887533267412760370665497442345489567519557697\
69743331052001738944630332091567262231361937080270150802564285554694356970865\
90932334986329675988192184319`166.73349846512642*^-33*GaugeXi^3*u^46*
   Log[-9/u]^3 - 4.7025264319313535800950037550378155853356485721229667289273\
60422556561760895266520238755835012032439017926864210619843639601662964320650\
50304506844859734641076538968447579536295655539171966537`167.47955182554043*^\
-21*u^47*Log[-9/u]^3 + 1.9925067053163403024503639166351649460831546367125005\
76965535256971301398573112966402945286171951183566362813163144021614123969634\
99363835918229425700808389389598645342227459599141121008`167.47955182554043*^\
-27*GaugeXi*u^47*Log[-9/u]^3 - 7.93279864765801535405791817076607736669708254\
55509701209675602081446862359078201211088163208446948728702660325626790431405\
682030000207276995309654381155125284039383790802129080541003104402029`167.479\
55182554043*^-41*GaugeXi^2*u^47*Log[-9/u]^3 + 7.26891504965747329359996791362\
78799417627817229688779804699346944246106872135437603996364332876273060507703\
245484670552839408155276471109113098020845143487886501094297582123857916`167.\
47955182554043*^-34*GaugeXi^3*u^47*Log[-9/u]^3 + 
  1.9473153394451159341367621635798111854876443578470963397381052173095280247\
39221153528283667912212851479502724578448886878210596364016430786413134664366\
79447523545141568858910590447238554893651`166.4237038919673*^-21*u^48*
   Log[-9/u]^3 - 3.2522871957557761411051020682113724028625490631923671659635\
00705407010256116596921042076503217697921152336383231521684822404765975103928\
8413767126102166556401099708469055152238579161822`166.4237038919673*^-28*
   GaugeXi*u^48*Log[-9/u]^3 + 4.957999111047545487338138738993548982337299919\
20046866552502574190220367094473326056350687355667955609675818014609418412027\
2793184127445523919529104973524880373495785731843736485453342967214`166.42370\
38919673*^-42*GaugeXi^2*u^48*Log[-9/u]^3 - 7.57199762731563518998258834095901\
66080402898246068085585833853312091250676711187833694331620352157612427122294\
60117877220691772933053069938043798793423883989572010425896092053426`166.4237\
038919673*^-35*GaugeXi^3*u^48*Log[-9/u]^3 - 8.0707471728232892296590339886548\
76263565480227035502856182455114267033425526515839692438800528480810095143502\
95033220054103524160587767811766997908102333560051129649884526007526757074999\
49336`165.3311213396997*^-22*u^49*Log[-9/u]^3 - 
  4.8284060121153251464581562933845265898109860714135195727306590220030932264\
08526570001336560449569182552692142806388922253062296680862093130861035424802\
244631099770941161202859539070315`165.3311213396997*^-29*GaugeXi*u^49*
   Log[-9/u]^3 - 3.0355096419724914783911591660775316121516330630942069584506\
94529095565511584109593264847276314513815816635137696180902569422433117191601\
47594669330458668865597632391239941642728632060515468`165.3311213396997*^-43*
   GaugeXi^2*u^49*Log[-9/u]^3 + 7.7267005282391428765006794750952263135472701\
51968168992151792625490016006224409773172944940397836096334774567437133034989\
66653457619804638201782744895149968183628228608255400789`165.3311213396997*^-\
36*GaugeXi^3*u^49*Log[-9/u]^3 + 3.3481976155230912269131597677853641472197385\
70006622381218108977812385649009505923322797389483298342345150196355183552542\
6892975296436276324028200147945594668649774960148978298938189851850689`165.29\
686346518739*^-22*u^50*Log[-9/u]^3 + 3.85533535877178901351242985741018776657\
82130058999891185751977814728727266838406528026885662400972701613852331273914\
69013105099863446346773785438664515278264849470514702106019631097353`165.2968\
6346518739*^-29*GaugeXi*u^50*Log[-9/u]^3 + 1.82130577804248033863481432927379\
53999966965765593159962810035205986221818394094419254675394113918228176557390\
76082910781376696423267636418535986522358541365800016014503788897793692424773\
8`165.29686346518739*^-44*GaugeXi^2*u^50*Log[-9/u]^3 - 
  7.7268383958100067183621228103520364233114415469328798512727369010974628782\
16674167514577567443950967611993127081375343796247608906398313528012738725980\
5822393568042197891639846`165.29686346518739*^-37*GaugeXi^3*u^50*Log[-9/u]^3}


==> AncillaryFiles/GMeps.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {\[Epsilon]/s, -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((3 + s)*\[Epsilon])/((-1 + s)*s)), (-3*\[Epsilon])/s, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*\[Epsilon])/((-1 + s)*s), (-2*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*((-9 - 10*s + 3*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 
  \[Epsilon]/((-9 + s)*(-1 + s)*s*\[Omega]0[s]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-6*\[Epsilon]*\[Omega]0[s], 0, 0, 0, 
  ((3 + s)^4*\[Epsilon]*\[Omega]0[s]^2)/(4*(-9 + s)*(-1 + s)*s), 
  -1/2*((-9 - 10*s + 3*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, -1/2*((-9 - 30*s + 7*s^2)*\[Epsilon])/
    ((-9 + s)*(-1 + s)*s), 0, \[Epsilon]/((-9 + s)*(-1 + s)*s*
    \[Omega]0[s]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]/s), 0, 0, 0, 0, 0, 0, -2*\[Epsilon]*\[Omega]0[s], 
  \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-6*\[Epsilon]*\[Omega]0[s], 0, 0, 0, 0, 0, 0, 
  -1/4*((-81 - 1188*s + 594*s^2 - 372*s^3 + 23*s^4)*\[Epsilon]*
     \[Omega]0[s]^2)/((-9 + s)*(-1 + s)*s), 12*\[Epsilon]*\[Omega]0[s], 
  -1/2*((-9 - 30*s + 7*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(2 + s)*\[Epsilon])/((-1 + s)*s), (-6*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/((-1 + s)*s), (-3*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (2*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(2 + s)*\[Epsilon])/((-1 + s)*s), (-3*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/((-1 + s)*s), -(((-1 + 3*s)*\[Epsilon])/((-1 + s)*s)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*((-27 - 26*s + 5*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 
  \[Epsilon]/((-9 + s)*(-1 + s)*s*\[Omega]0[s]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -6*\[Epsilon]*\[Omega]0[s], 0, 0, 0, \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((3 + s)^4*\[Epsilon]*\[Omega]0[s]^2)/(4*(-9 + s)*(-1 + s)*s), 
  -1/2*((-27 - 26*s + 5*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, (2*\[Epsilon])/s, 0, 0, \[Epsilon]/(3*s), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((5 + s)*\[Epsilon])/((-1 + s)*s)), 
  (-4*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (2*\[Epsilon])/s, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/((-1 + s)*s), 
  (-3*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon]*\[Omega]0[s])/(-1 + s), 0, 0, \[Epsilon]/s, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(8*(3 + s)*Sqrt[9 - 10*s + s^2]*\[Epsilon])/(3*(-9 + s)*(-1 + s)*s), 0, 0, 
  0, (16*(-3 + s)*Sqrt[9 - 10*s + s^2]*\[Epsilon]*\[Omega]0[s])/
   (3*(-9 + s)*(-1 + s)), 0, 0, 0, 0, 0, 
  (8*(-3 + 2*s)*Sqrt[9 - 10*s + s^2]*\[Epsilon])/(3*(-9 + s)*(-1 + s)*s), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-9 - 5*s + 2*s^2)*\[Epsilon])/
   ((-9 + s)*(-1 + s)*s), (-2*(3 + s)*Sqrt[9 - 10*s + s^2]*\[Epsilon])/
   ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(4*\[Epsilon])/(3*s), 0, 0, 0, 
  (-8*\[Epsilon]*\[Omega]0[s])/3, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(3*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((3 + s)*\[Epsilon])/(s*Sqrt[9 - 10*s + s^2]), 
  -(\[Epsilon]/s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-8*\[Epsilon])/(3*s), 0, 0, 0, 
  (-16*\[Epsilon]*\[Omega]0[s])/3, 0, 0, 0, 0, 0, (-4*\[Epsilon])/(3*s), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(-1 + s)*\[Epsilon])/
   (s*Sqrt[9 - 10*s + s^2]), (2*\[Epsilon])/s, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, \[Epsilon]/(3*s), 0, 0, 0, 0, 
  (-2*\[Epsilon])/((-1 + s)*s), (-4*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/6*((-27 - 66*s + 13*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 0, 
  \[Epsilon]/((-9 + s)*(-1 + s)*s*\[Omega]0[s]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*\[Epsilon])/((-1 + s)*s), ((3 + s)*\[Epsilon])/((-1 + s)*s), 0, 
  0, (2*\[Epsilon])/(3*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/9*((-9 + s)*\[Epsilon]*\[Omega]0[s])/(-1 + s), 
  -1/3*((3 + 5*s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (16*\[Epsilon]*\[Omega]0[s])/(-1 + s), 
  (-8*(3 + s)*\[Epsilon]*\[Omega]0[s])/(-1 + s), 0, 0, 
  (-4*(3 + s)*\[Epsilon]*\[Omega]0[s])/(3*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((3 + s)*(81 + 729*s - 117*s^2 + 11*s^3)*
    \[Epsilon]*\[Omega]0[s]^2)/(12*(-9 + s)*(-1 + s)*s), 
  (-8*(-9 + s)*\[Epsilon]*\[Omega]0[s])/(3*(-1 + s)), 
  -1/6*((-27 - 66*s + 13*s^2)*\[Epsilon])/((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*(1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*((1 + s)*\[Epsilon])/((-1 + s)*s), \[Epsilon]/(2*s), 
  -1/2*\[Epsilon]/(-1 + s), \[Epsilon]/(-1 + s), 
  ((-9 + s)*\[Epsilon]*\[Omega]0[s])/(6*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(4*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/6*((-3 + s)*\[Epsilon])/((-1 + s)*s), 
  \[Epsilon]/(4*s), 0, 0, 0, 0, ((3 + s)*\[Epsilon])/(12*(-1 + s)*s), 0, 
  ((-9 + s)*\[Epsilon])/(12*(-1 + s)*s), 0, 0, 0, 0, 0, \[Epsilon]/(4*s), 
  -1/2*\[Epsilon]/s, 0, 0, -1/4*\[Epsilon]/s, (3*\[Epsilon])/(8*s), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/s), -(\[Epsilon]/s), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {((-3 + s)*\[Epsilon])/(6*(-1 + s)*s), 
  -1/4*\[Epsilon]/s, \[Epsilon]/(4*s), -1/4*\[Epsilon]/s, 0, 0, 
  ((-3 + s)*\[Epsilon])/(12*(-1 + s)*s), ((-9 + s)*\[Epsilon]*\[Omega]0[s])/
   (6*(-1 + s)), -1/4*((-3 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(4*s), 0, 0, -1/4*((1 + s)*\[Epsilon])/((-1 + s)*s), 
  (3*(1 + s)*\[Epsilon])/(8*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/((-1 + s)*s), (-2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-7*\[Epsilon])/(3*s), (-2*\[Epsilon])/s, 0, 0, 0, 0, 
  (-8*\[Epsilon])/(3*s), (-4*(-5 + 2*s)*\[Epsilon]*\[Omega]0[s])/
   (3*(-1 + s)), (6*\[Epsilon])/s, 0, (2*\[Epsilon])/(3*s), 0, 0, 
  -(((-5 + 3*s)*\[Epsilon])/(s*(1 + s))), 0, 0, 0, 0, 0, 0, 
  (2*(1 - 6*s + s^2)*\[Epsilon])/((-1 + s)*s*(1 + s)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-4*(1 + s^2)*\[Epsilon])/((-1 + s)*s*(1 + s)), 
  (-12*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(3*(-1 + s)*s), 0, 0, 0, 0, 0, ((1 + s)*\[Epsilon])/
   (6*(-1 + s)*s), 0, -1/6*((3 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 
  \[Epsilon]/(2*s), 0, 0, 0, 0, 0, 0, -1/6*\[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]/(4*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {\[Epsilon]/(6*(-1 + s)), 0, 0, 0, 
  -1/6*(\[Epsilon]*\[Omega]0[s]), 0, 0, 0, \[Epsilon]/(6*(-1 + s)), 0, 0, 0, 
  0, 0, 0, 0, -1/6*(\[Epsilon]*\[Omega]0[s]), 0, 0, 0, 0, 0, 
  -1/4*\[Epsilon]/(-1 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(7*\[Epsilon])/(6*s), -(\[Epsilon]/s), 0, 0, 0, 0, 
  ((-5 + 3*s)*\[Epsilon])/(3*(-1 + s)*s), 
  ((-21 + 5*s)*\[Epsilon]*\[Omega]0[s])/(3*(-1 + s)), 
  -1/3*((-9 + 8*s)*\[Epsilon])/((-1 + s)*s), 0, 0, \[Epsilon]/(3*(-1 + s)), 
  ((-5 + 4*s)*\[Epsilon])/((-1 + s)*s), -1/2*\[Epsilon]/s, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(2 + s)*\[Epsilon])/((-1 + s)*s), (2*(3 + s)*\[Epsilon])/((-1 + s)*s), 
  (-2*(-3 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((1 - 6*s + s^2)*\[Epsilon])/(12*(-2 + s)*(-1 + s)*s), 
  \[Epsilon]/(2*(-2 + s)*s), 0, 0, 0, 0, ((1 - 7*s + 2*s^2)*\[Epsilon])/
   (6*(-2 + s)*(-1 + s)*s), ((-9 + s)*\[Epsilon]*\[Omega]0[s])/(6*(-1 + s)), 
  -1/6*((3 - 10*s + 2*s^2)*\[Epsilon])/((-2 + s)*(-1 + s)*s), 0, 0, 
  ((1 - s + s^2)*\[Epsilon])/(6*(-2 + s)*(-1 + s)*s), 
  ((1 - 4*s + 2*s^2)*\[Epsilon])/(2*(-2 + s)*(-1 + s)*s), 
  -1/4*((-1 + s)*\[Epsilon])/((-2 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-1 + 2*s)*\[Epsilon])/((-2 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*\[Epsilon]/((-2 + s)*s), -(((-1 - 5*s + 2*s^2)*\[Epsilon])/
    ((-2 + s)*(-1 + s)*s)), -(((1 - 4*s + s^2)*\[Epsilon])/
    ((-2 + s)*(-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/12*((-7 - 2*s + s^2)*\[Epsilon])/((-2 + s)*(-1 + s)*s), 
  -1/2*\[Epsilon]/((-2 + s)*s), 0, 0, 0, 0, 
  -1/6*((-1 - 4*s + s^2)*\[Epsilon])/((-2 + s)*(-1 + s)*s), 0, 
  ((-3 - 7*s + 2*s^2)*\[Epsilon])/(6*(-2 + s)*(-1 + s)*s), 0, 0, 
  -1/6*((1 + s)*\[Epsilon])/((-2 + s)*s), -1/2*\[Epsilon]/((-2 + s)*s), 
  ((-1 + s)*\[Epsilon])/(4*(-2 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + s)*\[Epsilon])/(2*(-2 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + s)*\[Epsilon])/(2*(-2 + s)*s), 
  -(((-1 + 2*s)*\[Epsilon])/((-2 + s)*s)), 
  -(((1 + s)*\[Epsilon])/((-2 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/6*\[Epsilon]/(-1 + s), 0, 0, 0, (\[Epsilon]*\[Omega]0[s])/6, 0, 
  -1/6*\[Epsilon]/(-1 + s), 0, \[Epsilon]/(3*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 
  -1/3*(\[Epsilon]*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(\[Epsilon]*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*\[Epsilon]/((-1 + s)*s), \[Epsilon]/(2*(-1 + s)*s), 0, 0, 
  -1/6*\[Epsilon]/((-1 + s)*s), ((-9 + s)*\[Epsilon]*\[Omega]0[s])/
   (6*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*\[Epsilon]/((-1 + s)*s), 
  \[Epsilon]/(2*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(\[Epsilon]/((-1 + s)*s)), -(\[Epsilon]/(-1 + s)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-1/6*\[Epsilon]/s, 0, -1/2*\[Epsilon]/((-1 + s)*s), 
  ((2 + s)*\[Epsilon])/(2*(-1 + s)*s), 0, 0, -1/2*\[Epsilon]/((-1 + s)*s), 
  ((-25 + s)*\[Epsilon]*\[Omega]0[s])/(6*(-1 + s)), \[Epsilon]/(6*s), 0, 0, 
  -1/3*\[Epsilon]/s, \[Epsilon]/(2*s), 0, 0, 0, 0, 0, 
  -1/2*\[Epsilon]/((-1 + s)*s), (3*(1 + s)*\[Epsilon])/(4*(-1 + s)*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-5 + 2*s)*\[Epsilon])/((-1 + s)*s), (-3*\[Epsilon])/(-1 + s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/2*(\[Epsilon]*\[Omega]0[s]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon]*\[Omega]0[s])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/((-1 + s)*s)), -(\[Epsilon]/(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 
  0}, {(5*\[Epsilon])/(3*s), 0, -1/2*\[Epsilon]/s, \[Epsilon]/s, 
  (-5*\[Epsilon]*\[Omega]0[s])/6, 0, 0, (4*\[Epsilon]*\[Omega]0[s])/3, 
  (-5*\[Epsilon])/(3*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*\[Epsilon]*\[Omega]0[s])/12, -1/2*\[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-5 + 2*s)*\[Epsilon])/((-1 + s)*s), 
  (-3*\[Epsilon])/(-1 + s), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*((1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(2*s), -1/2*\[Epsilon]/(-1 + s), \[Epsilon]/(-1 + s), 
  ((-9 + s)*\[Epsilon]*\[Omega]0[s])/(6*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]/(4*s), \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((1 + s)*\[Epsilon])/((-1 + s)*s), 
  -(((3 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/((-1 + s)*s), 
  (-2*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/((-1 + s)*s), \[Epsilon]/s, 0, 0, 0, 0}, 
 {-1/24*((-13 + 3*s)*\[Epsilon])/((-2 + s)*(-1 + s)), 
  -1/4*\[Epsilon]/((-2 + s)*(-1 + s)), \[Epsilon]/(4*(-1 + s)), 
  -1/2*\[Epsilon]/(-1 + s), -1/12*(\[Epsilon]*\[Omega]0[s]), 0, 
  -1/12*((-7 + s)*\[Epsilon])/((-2 + s)*(-1 + s)), 0, 
  ((-11 + s)*\[Epsilon])/(12*(-2 + s)*(-1 + s)), 0, 0, 
  ((-5 + s)*\[Epsilon])/(12*(-2 + s)*(-1 + s)), 
  ((-3 + s)*\[Epsilon])/(4*(-2 + s)*(-1 + s)), \[Epsilon]/(8*(-2 + s)), 
  -1/4*\[Epsilon]/(-1 + s), \[Epsilon]/(2*(-1 + s)), 
  ((7 + s)*\[Epsilon]*\[Omega]0[s])/(12*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((-5 + s)*\[Epsilon])/((-2 + s)*(-1 + s)), 
  ((3 + s)*\[Epsilon]*\[Omega]0[s])/(12*(-1 + s)), \[Epsilon]/(2*(-1 + s)), 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(4*(-2 + s)), 
  (-3*\[Epsilon])/(2*(-2 + s)), 
  -1/2*((1 + s)*\[Epsilon])/((-2 + s)*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-1 + s), -(((1 + 3*s)*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 
  0}, {(-5*\[Epsilon])/(12*(-1 + s)), 0, 0, \[Epsilon]/(4*(-1 + s)), 0, 0, 
  \[Epsilon]/(12*(-1 + s)), 0, \[Epsilon]/(4*(-1 + s)), 0, 0, 
  -1/12*\[Epsilon]/(-1 + s), \[Epsilon]/(4*(-1 + s)), 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/(8*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + s), 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon])/(2*(-1 + s)), 
  \[Epsilon]/(2*(-1 + s)), (-3*\[Epsilon])/(2*(-1 + s)), 
  \[Epsilon]/(2*(-1 + s)), 0, 0, 0, 0, -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 
  0, 0, 0}, {-1/6*\[Epsilon]/s, \[Epsilon]/(4*s), 0, 0, 0, 0, 
  -1/12*\[Epsilon]/s, 0, \[Epsilon]/(4*s), 0, 0, 0, 0, -1/2*\[Epsilon]/s, 
  \[Epsilon]/(4*s), -1/2*\[Epsilon]/s, 0, 0, -1/4*\[Epsilon]/s, 
  (3*\[Epsilon])/(8*s), \[Epsilon]/(6*s), 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/s, (-2*\[Epsilon])/s, -(\[Epsilon]/s), -1/4*\[Epsilon]/s, 
  (2*\[Epsilon])/s, (-3*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/s, 
  -(\[Epsilon]/s), 0, 0, 0, -(((1 + s)*\[Epsilon])/((-1 + s)*s)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((3 + 4*s + 5*s^2)*\[Epsilon])/((-1 + s)*s*(3 + s))), 
  \[Epsilon]/Sqrt[3 - 2*s - s^2]}, 
 {-1/2*((-11 + 15*s)*\[Epsilon])/((-1 + s)*s), 
  ((3 + s)*\[Epsilon])/(2*(-1 + s)*s), (-3*\[Epsilon])/(2*(-1 + s)*s), 
  ((9 + 5*s)*\[Epsilon])/(4*(-1 + s)*s), 0, 0, 
  -1/6*((-6 + 5*s)*\[Epsilon])/((-1 + s)*s), 
  -1/3*((-15 + 7*s)*\[Epsilon]*\[Omega]0[s])/(-1 + s), 
  ((-93 + 91*s)*\[Epsilon])/(12*(-1 + s)*s), 0, -(\[Epsilon]/s), 
  -1/4*((-3 + s)*\[Epsilon])/((-1 + s)*s), (3*(1 + s)*\[Epsilon])/
   (4*(-1 + s)*s), (-2*(3 + s^2)*\[Epsilon])/((-1 + s)*s*(1 + s)), 
  \[Epsilon]/(-1 + s), -1/2*((3 + s)*\[Epsilon])/((-1 + s)*s), 
  -1/3*((-15 + 7*s)*\[Epsilon]*\[Omega]0[s])/(-1 + s), 0, 
  -1/2*\[Epsilon]/(-1 + s), ((3 + 5*s)*\[Epsilon])/(8*(-1 + s)*s), 
  (2*(3 - 8*s + s^2)*\[Epsilon])/(3*(-1 + s)*s*(1 + s)), 
  (3*(3 + s)*\[Epsilon])/(4*s*Sqrt[9 - 10*s + s^2]), 
  ((3 + s)*\[Epsilon])/(2*(-1 + s)*s), 0, 
  -1/2*((3 + s)*\[Epsilon])/((-1 + s)*s), 
  -1/3*((-15 + 7*s)*\[Epsilon]*\[Omega]0[s])/(-1 + s), 
  -1/2*((3 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 
  (4*(-3 + 2*s)*\[Epsilon])/((-1 + s)*s), (-2*(3 + s)*\[Epsilon])/
   ((-1 + s)*s), -(((3 + s^2)*\[Epsilon])/((-1 + s)*s*(1 + s))), 
  (-2*(-3 + 5*s)*\[Epsilon])/((-1 + s)*s), (6*(3 + s)*\[Epsilon])/
   ((-1 + s)*s), (-3*\[Epsilon])/(2*s), ((-3 + 7*s)*\[Epsilon])/((-1 + s)*s), 
  ((9 + s)*\[Epsilon])/((-1 + s)*s), (8*(-3 + 2*s)*\[Epsilon])/((-1 + s)*s), 
  -1/2*((-15 + 13*s)*\[Epsilon])/((-1 + s)*s), 
  ((-3 + 5*s)*\[Epsilon])/(2*(-1 + s)*s), 
  -(((-15 + 13*s)*\[Epsilon])/((-1 + s)*s)), ((-3 + 5*s)*\[Epsilon])/
   ((-1 + s)*s), 0, (2*(3 + s)*\[Epsilon])/((-1 + s)*s), 
  (-4*(3 + s)*\[Epsilon])/((-1 + s)*s), (-4*(3 + s)*\[Epsilon])/((-1 + s)*s), 
  0, 0, (8*\[Epsilon])/Sqrt[3 - 2*s - s^2], \[Epsilon]/s}}


==> AncillaryFiles/GMinitial.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-1 + \[Epsilon])/((-1 + s)*s), 
  -((-1 + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (1 - 2*\[Epsilon])/s, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (2 - 7*\[Epsilon] + 6*\[Epsilon]^2)/
   (s - s^2), (2 - (3 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (1 - 2*\[Epsilon])/s, -3/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(-2*(-1 + \[Epsilon])^2)/((-9 + s)*(-1 + s)), 0, 
  0, 0, -(((-3 + s)*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*s)), 
  -((18 - 10*s - 27*\[Epsilon] + 10*s*\[Epsilon] + s^2*\[Epsilon])/
    (9*s - 10*s^2 + s^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (2 - 3*\[Epsilon])/s, -3/s, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(3*s), 
  (-3 + 4*\[Epsilon])/s, -1/3*\[Epsilon], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(6*(-1 + \[Epsilon])^3)/((-9 + s)*(-1 + s)*s*\[Epsilon]), 0, 
  0, 0, 0, 0, 0, ((-3 + 2*s)*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon]))/((-9 + s)*(-1 + s)*s*\[Epsilon]), 
  (9*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/((-9 + s)*s*\[Epsilon]), 
  (s^2*(3 - 7*\[Epsilon]) + 9*(-1 + \[Epsilon]) + 10*s*(-1 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2 - 3*\[Epsilon])/s, -s^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6 - 17*\[Epsilon] + 12*\[Epsilon]^2)/(s - s^2), 
  (3 + s - 4*\[Epsilon] - 2*s*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, (2*(-1 + \[Epsilon]))/((-1 + s)*s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*(-1 + \[Epsilon] + s*\[Epsilon]))/((-1 + s)*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (s + \[Epsilon] - 3*s*\[Epsilon])/((-1 + s)*s), 
  -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2 - 7*\[Epsilon] + 6*\[Epsilon]^2)/(s - s^2), 
  (3 - 2*(2 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (s + \[Epsilon] - 3*s*\[Epsilon])/((-1 + s)*s), -3/s, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-2*(-1 + \[Epsilon])^2)/((-9 + s)*(-1 + s)), 0, 0, 0, 
  (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-3 + s)*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*s)), (-27 + 11*s + 36*\[Epsilon] - 2*s*\[Epsilon] - 
    2*s^2*\[Epsilon])/(s*(9 - 10*s + s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - 3*\[Epsilon])/s, 
  -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-1 + s)*s), (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 
  (2 - 5*\[Epsilon] + 3*\[Epsilon]^2)/(2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*(1 - 2*\[Epsilon])^2)/((-1 + s)*s), 
  (3 - (5 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (3 - 4*\[Epsilon])/((-1 + s)*s), 3/(s - s^2), 0, 
  (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - 3*\[Epsilon])/s, -4/s, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((-3 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), ((-9 + 5*s)*(-1 + \[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 
  -1/4*((-3 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-3 + s)*(1 - 2*\[Epsilon])^2)/((-9 + s)*(-1 + s)*s), 
  -((21 - 9*s - 33*\[Epsilon] + 8*s*\[Epsilon] + s^2*\[Epsilon])/
    (9*s - 10*s^2 + s^3)), (3 - 6*\[Epsilon])/((-9 + s)*s), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (12*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), (4*(9 + s)*(-1 + \[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 
  (-3*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*(-1 + 2*\[Epsilon])*(-3*(1 + \[Epsilon]) + 
     s*(-1 + 3*\[Epsilon])))/((-9 + s)*(-1 + s)*s), 
  (4*(3 + 3*s + 3*\[Epsilon] - 7*s*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 
  (-6 + 12*\[Epsilon] - 2*s^2*\[Epsilon] + 6*s*(1 + \[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 
  (3 - 4*\[Epsilon])/((-1 + s)*s), (s - s^2)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((-1 + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - 3*\[Epsilon])/s, -2/s, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-3 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), (3*(-1 + \[Epsilon]))/((-9 + s)*s), 0, 0, 
  -1/2*((-3 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(-3 + s)*(1 - 2*\[Epsilon])^2)/((-9 + s)*(-1 + s)*s), 
  -((15 - 7*s - 21*\[Epsilon] + 4*s*\[Epsilon] + s^2*\[Epsilon])/
    (9*s - 10*s^2 + s^3)), (3 - 6*\[Epsilon])/((-9 + s)*s), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (6*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 
  (2*(3 + s)*(-1 + \[Epsilon]))/((-9 + s)*(-1 + s)*s), 0, 0, 
  (-3*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*\[Epsilon])*(3 - 15*\[Epsilon] + s*(-1 + 3*\[Epsilon])))/
   ((-9 + s)*(-1 + s)*s), (-6 + s*(6 - 14*\[Epsilon]) + 30*\[Epsilon])/
   ((-9 + s)*(-1 + s)*s), (-2*(6 - 12*\[Epsilon] + s^2*\[Epsilon] - 
     s*(2 + 5*\[Epsilon])))/((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*(-1 + \[Epsilon]))/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*(-1 + \[Epsilon] + s*\[Epsilon]))/((-1 + s)*s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + \[Epsilon])^2)/((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  (-2*(-1 + \[Epsilon]))/(-1 + s)^2, (2 - 3*\[Epsilon])/((-1 + s)^2*s), 
  -((1 + s)/((-1 + s)^2*s)), (2 - 3*\[Epsilon])/((-1 + s)^2*s), 
  -((3 + s)/((-1 + s)^2*s)), 0, 0, 0, 0, 0, 0, 0, 
  (-1 + 2*\[Epsilon])/(-1 + s)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((-1 + s + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-1 + \[Epsilon])^2/((-1 + s)*s*(-1 + 2*\[Epsilon]))), 0, 0, 0, 0, 0, 
  -1/3*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
    ((-1 + s)*s*(-1 + 2*\[Epsilon])), (4 - 6*\[Epsilon])/
   ((-1 + s)*s*(-1 + 2*\[Epsilon])), ((-9 + s)*\[Epsilon])/
   (3*(-1 + s)*s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (2 - 3*\[Epsilon])/(s - s^2), 1/((-1 + s)*s), 0, 0, 
  (2 - 4*\[Epsilon])/((-1 + s)*s), 3/(s - s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/s, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-((-1 + \[Epsilon])^3/((-1 + s)^2*s*(-1 + 2*\[Epsilon]))), 
  (-1 + \[Epsilon])^2/((-1 + s)*s), ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-1 + s)^2*s), (-1 + \[Epsilon])/((-1 + s)^2*s), 0, 0, 
  -1/2*((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-1 + s)^2*s), 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(6*(-1 + s)^2), 
  (2 - 3*\[Epsilon])/(s - s^2), -1/6*((18 - 3*s + s^2)*\[Epsilon])/
    ((-1 + s)^2*s), 0, 0, 0, 0, (2 - 7*\[Epsilon] + 6*\[Epsilon]^2)/
   ((-1 + s)^2*s), ((1 + s)*(-1 + 2*\[Epsilon]))/((-1 + s)^2*s), 0, 0, 
  (-2*(1 - 2*\[Epsilon])^2)/((-1 + s)^2*s), (3 - 6*\[Epsilon])/
   ((-1 + s)^2*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)/(s - s^2), 
  -((-2 + s + 3*\[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(-1 + \[Epsilon])^2/((-1 + s)*s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  0, -1/12*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
    ((-1 + s)*s*(-1 + 2*\[Epsilon])), (2 - 3*\[Epsilon])/
   (2*(-1 + s)*s*(-1 + 2*\[Epsilon])), ((-9 + s)*\[Epsilon])/
   (12*(-1 + s)*s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2 - 3*\[Epsilon])/(2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2 - 3*(1 + s)*\[Epsilon])/((-1 + s)*s), (2 + 2*s)/(s - s^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-1 + \[Epsilon])^2/(-1 + s^2), 
  0, 0, 0, 0, (2 - 5*\[Epsilon] + 3*\[Epsilon]^2)/(2*s - 2*s^3), 
  ((4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(6*s*(-1 + s^2)), 
  ((2 + s)*(-2 + 3*\[Epsilon]))/(s*(-1 + s^2)), \[Epsilon]/(6 - 6*s), 
  (2 - 5*\[Epsilon] + 3*\[Epsilon]^2)/(4*s - 4*s^3), 0, 0, 
  (-1 + 3*\[Epsilon] - 2*\[Epsilon]^2)/(-1 + s^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)/(-1 + s^2), 
  (1 - \[Epsilon] - s^2*(1 + \[Epsilon]) + s*(-2 + 6*\[Epsilon]))/
   (s*(-1 + s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-1 + s)*s*(-1 + 2*\[Epsilon]))), (-3*(-1 + \[Epsilon]))/
   ((-1 + s)*s*(-1 + 2*\[Epsilon])), 0, 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (3*(-1 + s)*s*(-1 + 2*\[Epsilon])), (-2 + 3*\[Epsilon])/
   ((-1 + s)*s*(-1 + 2*\[Epsilon])), 
  -(\[Epsilon]/(3 - 3*s - 6*\[Epsilon] + 6*s*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0, (-1 + s)^(-1), 0, 0, 0, (2 - 4*\[Epsilon])/(s - s^2), 4/((-1 + s)*s), 
  -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + s + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon])/s, -s^(-1), -2/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + \[Epsilon])^2/(-1 + s)^2, 0, 0, 0, 0, 
  -(((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-1 + s)^2*s)), 
  ((2 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(6*(-1 + s)^2*s), 
  ((1 + s)*(-2 + 3*\[Epsilon]))/((-1 + s)^2*s), \[Epsilon]/(6 - 6*s), 0, 
  -1/2*((2 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/((-1 + s)^3*s), 
  -(((1 + 2*s)*(-2 + 3*\[Epsilon]))/((-1 + s)^3*s)), 
  -(((-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/(-1 + s)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2 - 7*\[Epsilon] + 6*\[Epsilon]^2)/(2*(-1 + s)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((-1 + s + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 
  (-1 + 2*\[Epsilon])/(-1 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + \[Epsilon])^2/((-2 + s)*(-1 + s)^2), 0, 0, 0, 0, 
  -1/2*((6 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-2 + s)*(-1 + s)^2*s), ((8 + 5*s)*(-2 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon]))/(6*(-2 + s)*(-1 + s)^2*s), 
  (4*(1 + s)*(-2 + 3*\[Epsilon]))/((-2 + s)*(-1 + s)^2*s), 
  -1/6*((11 + 5*s)*\[Epsilon])/((-2 + s)*(-1 + s)^2), 0, 
  ((-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (2*(-2 + s)*(-1 + s)^3*s), -(((2 + s)*(-2 + 3*\[Epsilon]))/
    ((-2 + s)*(-1 + s)^3*s)), (-2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-2 + s)*(-1 + s)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*(2 - 7*\[Epsilon] + 6*\[Epsilon]^2))/(2*(-2 + s)*(-1 + s)^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*(-1 + 3*\[Epsilon])*(1 + (-4 + s)*\[Epsilon]))/
   ((-2 + s)*(-1 + s)*s), (-2*(1 + (-3 + s)*\[Epsilon]))/(s*(2 - 3*s + s^2)), 
  (-6 + s*(4 - 5*\[Epsilon]) + 14*\[Epsilon] - s^2*(1 + \[Epsilon]))/
   (s*(2 - 3*s + s^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-1 + \[Epsilon])^2)/((-1 + s)^2*(-1 + 2*\[Epsilon])), 0, 0, 
  -(((1 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-1 + s)^2*s*(-1 + 2*\[Epsilon]))), 
  -(((3 + 5*s)*(-1 + \[Epsilon]))/((-1 + s)^2*s*(-1 + 2*\[Epsilon]))), 0, 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(3*(-1 + s)^2*s*
    (-1 + 2*\[Epsilon])), (2 - 3*\[Epsilon])/
   ((-1 + s)*s*(-1 + 2*\[Epsilon])), (-16*\[Epsilon])/
   (3*(-1 + s)^2*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  (-4 + 6*\[Epsilon])/(-1 + s)^2, (7 + s)/(-1 + s)^2, 0, 0, 0, 0, 0, 0, 0, 
  (2 - 4*\[Epsilon])/((-1 + s)*s), 2/(s - s^2), (1 + s)/(s - s^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-1 + \[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-2*(-1 + \[Epsilon])^3)/((-1 + s)*s*(-1 + 2*\[Epsilon])), 0, 
  (-4*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-1 + s)*s*(-1 + 4*\[Epsilon])), 
  ((-1 + \[Epsilon])*(-5 - 4*\[Epsilon] + s*(-1 + 4*\[Epsilon])))/
   ((-1 + s)*s*(-1 + 4*\[Epsilon])), 0, 0, 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-1 + s)*s*(-1 + 4*\[Epsilon])), 
  -1/6*((-3 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/((-1 + s)*s), 
  (2 - 3*\[Epsilon])/s, ((-9 + s)*(3 + s)*\[Epsilon])/(6*(-1 + s)*s), 0, 
  (-3*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/((-1 + s)^2*s*\[Epsilon]), 
  -(((5 + s)*(-2 + 3*\[Epsilon]))/((-1 + s)^2*s*\[Epsilon])), 0, 0, 0, 0, 0, 
  (4*(1 - 2*\[Epsilon])^2)/((-1 + s)*s*(-1 + 4*\[Epsilon])), 
  (2*(2 + s)*(-1 + 2*\[Epsilon]))/((-1 + s)*s*(-1 + 4*\[Epsilon])), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]/s), s^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^3*(1 + 2*(-1 + s)*\[Epsilon]))/
   ((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 0, 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(1 + s + 2*\[Epsilon] - 
     2*s*\[Epsilon] - 8*\[Epsilon]^2 + 8*s*\[Epsilon]^2))/
   ((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 
  -(((-1 + \[Epsilon])*(-1 - 3*\[Epsilon] + 4*\[Epsilon]^2 + 
      s^2*\[Epsilon]*(-1 + 4*\[Epsilon]) + 
      s*(-2 + 4*\[Epsilon] - 8*\[Epsilon]^2)))/
    ((-1 + s)^2*s*(-1 + 4*\[Epsilon]))), 0, 0, 
  -1/2*((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(2 - 4*\[Epsilon] + 
      s*(-1 + 4*\[Epsilon])))/((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + s*(3 - 10*\[Epsilon]) + 
     9*\[Epsilon] + s^2*\[Epsilon]))/(6*(-1 + s)^2*s), 
  ((-2 + 3*\[Epsilon])*(2 + (-5 + s)*\[Epsilon]))/((-1 + s)*s), 
  -1/6*(\[Epsilon]*(s^2*(3 - 13*\[Epsilon]) - 27*\[Epsilon] + 
      s^3*\[Epsilon] + s*(-19 + 39*\[Epsilon])))/((-1 + s)^2*s), 0, 
  -(((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + s*(-2 + 3*\[Epsilon])))/
    ((-1 + s)^3*s*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(1 + s*(5 - 9*\[Epsilon]) + 2*\[Epsilon] + 
     s^2*\[Epsilon]))/((-1 + s)^3*s*\[Epsilon]), 0, 0, 0, 0, 0, 
  (2*(1 - 2*\[Epsilon])^2*(-2*\[Epsilon] + s*(-1 + 2*\[Epsilon])))/
   ((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 
  -(((-1 + 2*\[Epsilon])*(s*(3 - 6*\[Epsilon]) + 4*\[Epsilon] + 
      2*s^2*\[Epsilon]))/((-1 + s)^2*s*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Epsilon]*(-1 + 2*\[Epsilon]))/
   ((-1 + s)*s), (1 - 2*(1 + s)*\[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, -((1 - \[Epsilon])/(s - 2*s*\[Epsilon])), 0, 
  -((6 - 17*\[Epsilon] + 12*\[Epsilon]^2)/(6*s - 12*s*\[Epsilon])), 
  (2 - 3*\[Epsilon])/(s - 2*s*\[Epsilon]), 
  -1/6*((-3 + s)*\[Epsilon])/(s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/s, -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((3 + 5*s)*(-1 + \[Epsilon])^3)/((-9 + s)*(-1 + s)^2*s*
     (-1 + 2*\[Epsilon]))), 0, (-3*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), -(((3 + s)*(-1 + \[Epsilon]))/
    ((-9 + s)*(-1 + s)*s)), (-3*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s), -(((-1 + \[Epsilon])*(-9 + s*(-3 + 8*\[Epsilon])))/
    ((-9 + s)*(-1 + s)*s*(-1 + 2*\[Epsilon]))), 
  (3*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/(2*(-9 + s)*(-1 + s)*s), 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(9*\[Epsilon] - 
     2*s*(1 + 3*\[Epsilon]) + s^2*(-2 + 5*\[Epsilon])))/
   (3*(-9 + s)*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  (2*(-2 + 3*\[Epsilon])*(-9*\[Epsilon] + s*(-2 + 5*\[Epsilon])))/
   ((-9 + s)*(-1 + s)*s*(-1 + 2*\[Epsilon])), 
  -1/3*(\[Epsilon]*(s^2*(4 - 21*\[Epsilon]) - 27*\[Epsilon] + 
      s^3*(-2 + 5*\[Epsilon]) + 3*s*(-22 + 57*\[Epsilon])))/
    ((-9 + s)*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (6*(1 - 2*\[Epsilon])^2)/((-9 + s)*(-1 + s)*s), 
  -((6 + 2*s + 6*\[Epsilon] - 6*s*\[Epsilon])/(9*s - 10*s^2 + s^3)), 
  ((3 + s)*(-1 + 2*\[Epsilon]))/((-9 + s)*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*\[Epsilon]*(-1 + 3*\[Epsilon]))/((-1 + s)*s), 
  -((-1 + s + 3*\[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (2*(-1 + \[Epsilon])^2)/((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + \[Epsilon]))/(-1 + s)^2, 
  (2 - 3*\[Epsilon])/((-1 + s)^2*s), -((1 + s)/((-1 + s)^2*s)), 
  (2 - 3*\[Epsilon])/((-1 + s)^2*s), -((3 + s)/((-1 + s)^2*s)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-1 + 2*\[Epsilon])/(-1 + s)^2, 
  (-1 + \[Epsilon])/((-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-2 + s + 2*\[Epsilon] + 2*s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0, 0, 0, 0, 
  0}, {0, ((3 + s)*(-1 + \[Epsilon])^2)/(4*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  0, 0, -1/2*((3 + s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  -(((3 + s)*(-1 + \[Epsilon]))/((-1 + s)^2*s*(-1 + 2*\[Epsilon]))), 0, 
  (5*(3 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (24*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), (3*(3 + s)*(-2 + 3*\[Epsilon]))/
   (4*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  -1/24*((3 + s)*(-21 + 5*s)*\[Epsilon])/((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  0, 0, 0, 0, 0, 0, -1/2*((3 + s)*(-2 + 3*\[Epsilon]))/((-1 + s)^2*s), 
  (-9 + s^2)/(2*(-1 + s)^2*s), 0, 0, ((3 + s)*(-2 + 3*\[Epsilon]))/
   (4*(-1 + s)^2*s), (2*(3 + s)*(-1 + 2*\[Epsilon]))/((-1 + s)^2*s), 
  (6*(3 + s))/((-1 + s)^2*s), (3 + s)/(2*s - 2*s^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (1 + s)/((-1 + s)*s), ((3 + s)*(-1 + \[Epsilon]))/(2*(-1 + s)*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((-1 + s + 2*\[Epsilon] + 2*s*\[Epsilon])/
    ((-1 + s)*s)), 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^3/((-1 + s)^2*s*(-1 + 2*\[Epsilon]))), 
  -1/2*((-1 + \[Epsilon])^2*(-3 + s + 11*\[Epsilon] - 3*s*\[Epsilon] - 
      2*\[Epsilon]^2 + 2*s*\[Epsilon]^2))/((-1 + s)^2*s*\[Epsilon]*
     (-1 + 2*\[Epsilon])), (2 - 3*\[Epsilon])/(2*(-1 + s)^2*s), 
  ((-3 + s)*(-1 + \[Epsilon]))/(4*(-1 + s)^2*s*\[Epsilon]), 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(1 - 8*\[Epsilon] + 4*\[Epsilon]^2))/
   (2*(-1 + s)^2*s*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  -1/2*((-1 + \[Epsilon])*(-4 - (-33 + s)*\[Epsilon] + 
      2*(-9 + s)*\[Epsilon]^2))/((-1 + s)^2*s*\[Epsilon]*
     (-1 + 2*\[Epsilon])), ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   (4*(-1 + s)^2*s*\[Epsilon]), ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (5 - 2*\[Epsilon] + s*(-1 + 2*\[Epsilon])))/(24*(-1 + s)^2*s*\[Epsilon]*
    (-1 + 2*\[Epsilon])), ((-5 + s)*(-2 + 3*\[Epsilon]))/
   (4*(-1 + s)^2*s*\[Epsilon]), (39 + s^2*(1 - 2*\[Epsilon]) + 
    8*s*(-1 + \[Epsilon]) - 198*\[Epsilon])/(24*(-1 + s)^2*s*
    (-1 + 2*\[Epsilon])), 0, ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(3 + (-1 + s)*\[Epsilon]))/
   (4*(-1 + s)^3*s*\[Epsilon]^2*(-1 + 4*\[Epsilon])), 
  -1/4*((-2 + 3*\[Epsilon])*(-5 + 17*\[Epsilon] - 14*\[Epsilon]^2 - 
      4*\[Epsilon]^3 + s*(-1 + \[Epsilon] + 2*\[Epsilon]^2 + 
        4*\[Epsilon]^3)))/((-1 + s)^3*s*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 4*\[Epsilon])), ((-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   (2*(-1 + s)^2*\[Epsilon]), (-2 + 7*\[Epsilon] - 6*\[Epsilon]^2)/
   (2*(-1 + s)^2*s*(-1 + \[Epsilon])), 
  ((-1 + 2*\[Epsilon])*(-\[Epsilon] + s*(-1 + 2*\[Epsilon])))/
   (2*(-1 + s)^2*s*(-1 + \[Epsilon])*\[Epsilon]), 
  ((-2 + 3*\[Epsilon])*(-1 + 6*\[Epsilon]))/(2*(-1 + s)^2*s*\[Epsilon]), 
  ((3 + s)*(-1 + 6*\[Epsilon]))/(2*(-1 + s)^2*s*\[Epsilon]), 0, 0, 0, 0, 0, 
  0, -1/4*((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + s + 5*\[Epsilon] - 
      3*s*\[Epsilon] - 10*\[Epsilon]^2 + 2*s*\[Epsilon]^2))/
    ((-1 + s)^2*s*(-1 + \[Epsilon])*\[Epsilon]*(-1 + 4*\[Epsilon])), 
  (2*(1 - 2*\[Epsilon])^2)/((-1 + s)^2*s*(-1 + \[Epsilon])), 
  (-4 + 8*\[Epsilon])/((-1 + s)^2*s*(-1 + \[Epsilon])), 
  (-1 + 8*\[Epsilon] - 8*\[Epsilon]^2)/(2*(-1 + s)*s*(-1 + \[Epsilon])*
    \[Epsilon]), 0, 0, 0, 0, 0, 0, 0, (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)/
   (s*\[Epsilon] - s^2*\[Epsilon]), (1 - \[Epsilon])/((-1 + s)*s*\[Epsilon]), 
  ((-2 + s)*(-1 + 2*\[Epsilon]))/(2*(-1 + s)*s*\[Epsilon]), 
  (2 - 6*\[Epsilon])/(s - s^2), 0, 0, 0, 0, 0, 0, 
  -((-1 + s + 2*\[Epsilon] + 2*s*\[Epsilon])/((-1 + s)*s)), 
  -1/2*1/(s*\[Epsilon]), 0, 0, 0, 0}, 
 {-1/2*((15 + s^2)*(-1 + \[Epsilon])^3)/((-9 + s)*(-1 + s)^3*s*
     (-1 + 2*\[Epsilon])), ((-1 + \[Epsilon])^2*(3 - 6*\[Epsilon] - 
     36*\[Epsilon]^2 + s*(-3 + 6*\[Epsilon] + 4*\[Epsilon]^2)))/
   ((-9 + s)*(-1 + s)^3*(-1 + 2*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(15*(-1 + \[Epsilon]) - 18*s*\[Epsilon] + 
     s^2*(-1 + 3*\[Epsilon])))/(2*(-9 + s)*(-1 + s)^3*s), 
  ((15 - 4*s + 5*s^2)*(-1 + \[Epsilon]))/(2*(-9 + s)*(-1 + s)^3*s), 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(-3 + s*(3 - 24*\[Epsilon]) + 
     6*\[Epsilon] + 2*s^2*\[Epsilon]))/((-9 + s)*(-1 + s)^3*s*
    (-1 + 2*\[Epsilon])), ((-1 + \[Epsilon])*(-9 + s*(6 - 84*\[Epsilon]) + 
     18*\[Epsilon] + s^2*(3 + 2*\[Epsilon])))/((-9 + s)*(-1 + s)^3*s*
    (-1 + 2*\[Epsilon])), ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*
    (-6 + s*(15 - 50*\[Epsilon]) + 15*\[Epsilon] + s^2*(-1 + 3*\[Epsilon])))/
   (2*(-9 + s)*(-1 + s)^3*s*(-1 + 4*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-2 + 13*\[Epsilon] + 
     s*(-2 + 3*\[Epsilon])))/(3*(-9 + s)*(-1 + s)^3*(-1 + 2*\[Epsilon])), 
  (4*(-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)^2), 
  -1/3*(\[Epsilon]*(-66 + s*(4 - 14*\[Epsilon]) + 267*\[Epsilon] + 
      s^2*(-2 + 3*\[Epsilon])))/((-9 + s)*(-1 + s)^3*(-1 + 2*\[Epsilon])), 0, 
  -1/2*((1 + 2*s)*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon]))/((-1 + s)^4*s*\[Epsilon]), 
  ((-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(1 + s*(5 - 6*\[Epsilon]) - 
     \[Epsilon] + s^2*\[Epsilon]))/(2*(-1 + s)^4*s*(-1 + \[Epsilon])*
    \[Epsilon]), ((-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon]))/
   (-1 + s)^2, ((1 - 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]))/
   ((-1 + s)^3*(-1 + \[Epsilon])), 
  -(((-1 + 2*\[Epsilon])*(1 + (-2 + s)*\[Epsilon]))/
    ((-1 + s)^3*(-1 + \[Epsilon]))), 
  -(((-2 + 3*\[Epsilon])*(-1 + s + 2*\[Epsilon] - 2*s*\[Epsilon] - 
      36*\[Epsilon]^2 + 4*s*\[Epsilon]^2))/((-9 + s)*(-1 + s)^3)), 
  (s^2*\[Epsilon]*(-3 + 2*\[Epsilon]) - 
    6*s*(2 - 9*\[Epsilon] + 6*\[Epsilon]^2) + 
    3*(4 - 17*\[Epsilon] + 54*\[Epsilon]^2))/((-9 + s)*(-1 + s)^3), 0, 0, 0, 
  0, 0, 0, -1/2*((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
    ((-1 + s)^3*(-1 + \[Epsilon])), 
  (-2*(1 - 2*\[Epsilon])^2*(s*(4 - 22*\[Epsilon]) + 3*(-1 + \[Epsilon]) + 
     s^2*(-1 + 3*\[Epsilon])))/((-9 + s)*(-1 + s)^3*s*(-1 + \[Epsilon])), 
  (-2*(-1 + 2*\[Epsilon])*(s*(6 - 42*\[Epsilon]) + 3*(-1 + \[Epsilon]) + 
     s^2*(-3 + 7*\[Epsilon])))/((-9 + s)*(-1 + s)^3*s*(-1 + \[Epsilon])), 
  (3 - 9*\[Epsilon] + 6*\[Epsilon]^2 + s^2*\[Epsilon]*(-3 + 4*\[Epsilon]) + 
    s*(-3 + 36*\[Epsilon] - 42*\[Epsilon]^2))/((-9 + s)*(-1 + s)^2*s*
    (-1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-1 + s)^2, 
  0, (-2*\[Epsilon]*(-1 + 3*\[Epsilon]))/(-1 + s)^2, 0, 0, 0, 0, 0, 0, 
  (4*\[Epsilon]^2)/(-1 + s)^2, -((-1 + s + \[Epsilon] + s*\[Epsilon])/
    ((-1 + s)*s)), 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon])^3)/((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 0, 
  (-4*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 
  ((-1 + \[Epsilon])*(-5 - 4*\[Epsilon] + s*(-1 + 4*\[Epsilon])))/
   ((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 0, (-1 + \[Epsilon])/
   ((-1 + s)*s*(-1 + 2*\[Epsilon])), ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   ((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 
  -1/3*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(1 + (-3 + s)*\[Epsilon]))/
    ((-1 + s)^2*s*(-1 + 2*\[Epsilon])), (-2*\[Epsilon]*(-2 + 3*\[Epsilon]))/
   ((-1 + s)*s*(-1 + 2*\[Epsilon])), 
  (\[Epsilon]*(15 + s - 27*\[Epsilon] - 6*s*\[Epsilon] + s^2*\[Epsilon]))/
   (3*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), 0, 
  (-3*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/((-1 + s)^3*s*\[Epsilon]), 
  -(((5 + s)*(-2 + 3*\[Epsilon]))/((-1 + s)^3*s*\[Epsilon])), 0, 0, 0, 0, 0, 
  (4*(1 - 2*\[Epsilon])^2)/((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 
  (2*(2 + s)*(-1 + 2*\[Epsilon]))/((-1 + s)^2*s*(-1 + 4*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, (s - s^2)^(-1), 0, 0, 0, 0, (-1 + s)^(-1), 0, 0, 0, 0, 0, 0, 0, 
  (1 - 2*\[Epsilon])/((-1 + s)*s), 1/((-1 + s)*s), 
  (1 - 3*\[Epsilon])/(s - s^2), -s^(-1), 0, 0, 0, 0, 
  -((-1 + s + \[Epsilon] + s*\[Epsilon])/((-1 + s)*s)), 0, 0, 0}, 
 {-((-1 + \[Epsilon])^3/((-1 + s)^3*s*\[Epsilon]*(-1 + 2*\[Epsilon]))), 
  ((-1 + \[Epsilon])^2*(-4 + (11 + 3*s)*\[Epsilon]))/
   (4*(-1 + s)^2*s*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-1 + s)^3*s*\[Epsilon]), 
  (-1 + \[Epsilon])/((-1 + s)^3*s*\[Epsilon]), 
  (-3*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   (2*(-1 + s)^2*s*(-1 + 2*\[Epsilon])), (-3*(-1 + \[Epsilon]))/
   ((-1 + s)^2*s*(-1 + 2*\[Epsilon])), 
  -(((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/((-1 + s)^3*s*(1 + s)*
     \[Epsilon])), ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-16 + s*(8 - 16*\[Epsilon]) + 17*\[Epsilon] + 15*s^2*\[Epsilon]))/
   (24*(-1 + s)^3*s*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(4 + \[Epsilon] + 9*s*\[Epsilon]))/
   (4*(-1 + s)^2*s*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  (72 - 207*\[Epsilon] - 15*s^2*\[Epsilon] + s*(-8 + 94*\[Epsilon]))/
   (24*(-1 + s)^3*s*(-1 + 2*\[Epsilon])), 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/(4*(-1 + s)^2*s*(1 + s)*
    \[Epsilon]), 0, 0, ((-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-1 + s)^2*(1 + s)*\[Epsilon]), (2 - 7*\[Epsilon] + 6*\[Epsilon]^2)/
   ((-1 + s)^3*s*\[Epsilon]), ((1 + s)*(-1 + 2*\[Epsilon]))/
   ((-1 + s)^3*s*\[Epsilon]), (6 - 9*\[Epsilon])/(2*(-1 + s)^2*s), 
  (3*(-3 + s))/(2*(-1 + s)^2*s), (-2*(1 - 2*\[Epsilon])^2)/
   ((-1 + s)^3*s*\[Epsilon]), (3 - 6*\[Epsilon])/((-1 + s)^3*s*\[Epsilon]), 
  (3*(-2 + 3*\[Epsilon]))/(4*(-1 + s)^2*s), (6*(-1 + 2*\[Epsilon]))/
   ((-1 + s)^2*s), 18/((-1 + s)^2*s), 3/(2*s - 2*s^2), 0, 0, 0, 0, 0, 
  (-2*(-1 + \[Epsilon]))/(-1 + s)^2, (-1 + 5*\[Epsilon] - 6*\[Epsilon]^2)/
   ((-1 + s)^2*s*\[Epsilon]), (1 - 2*(1 + s)*\[Epsilon])/
   ((-1 + s)^2*s*\[Epsilon]), (-1 + 5*\[Epsilon] - 6*\[Epsilon]^2)/
   ((-1 + s)^2*(1 + s)*\[Epsilon]), 
  (s*(2 - 6*\[Epsilon]) - \[Epsilon] + 3*s^2*\[Epsilon])/
   ((-1 + s)^2*s*(1 + s)*\[Epsilon]), (3*(-1 + \[Epsilon]))/(2*(-1 + s)*s), 
  0, 0, 0, 0, 0, 0, 0, 0, (-2 + 4*\[Epsilon])/(-1 + s)^2, 
  \[Epsilon]/(s - s^2), 0, 0, 0, -((-1 + \[Epsilon] + s*(2 + \[Epsilon]))/
    ((-1 + s)*s)), 0, 0}, 
 {-(((-1 + \[Epsilon])^3*(3 + 2*s^2 - 18*\[Epsilon] + s*(3 + 2*\[Epsilon])))/
    ((-9 + s)*(-1 + s)^3*s*\[Epsilon]*(-1 + 2*\[Epsilon]))), 
  -1/2*((-1 + \[Epsilon])^2*(-3 + 15*\[Epsilon] - 4*\[Epsilon]^2 + 
      2*s*(-3 + 8*\[Epsilon]) + s^2*(1 - 7*\[Epsilon] + 4*\[Epsilon]^2)))/
    ((-1 + s)^3*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  -(((-2 + 3*\[Epsilon])*(-4 - s + 4*\[Epsilon] + 4*s*\[Epsilon]))/
    ((-1 + s)^3*s*(-1 + 4*\[Epsilon]))), 
  -1/2*((-1 + \[Epsilon])*(2*\[Epsilon]*(5 + 4*\[Epsilon]) + 
      s*(-3 + 16*\[Epsilon] - 16*\[Epsilon]^2) + 
      s^2*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2)))/((-1 + s)^3*s*\[Epsilon]*
     (-1 + 4*\[Epsilon])), ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*
    (-12 + 24*\[Epsilon] + 3*s^3*\[Epsilon] + 
     s*(-10 + 119*\[Epsilon] - 72*\[Epsilon]^2) + 
     s^2*(6 - 50*\[Epsilon] + 8*\[Epsilon]^2)))/(2*(-9 + s)*(-1 + s)^3*s*
    \[Epsilon]*(-1 + 2*\[Epsilon])), 
  -(((-1 + \[Epsilon])*(18 - 54*\[Epsilon] + 
      s^2*(-6 + 76*\[Epsilon] - 36*\[Epsilon]^2) + 
      s^3*(-2 - \[Epsilon] + 2*\[Epsilon]^2) + 
      s*(22 - 213*\[Epsilon] + 162*\[Epsilon]^2)))/
    ((-9 + s)*(-1 + s)^3*s*\[Epsilon]*(-1 + 2*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(\[Epsilon] + 
     s*(-1 + 5*\[Epsilon])))/((-1 + s)^3*s*(1 + s)*\[Epsilon]*
    (-1 + 4*\[Epsilon])), ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (18*(1 - 6*\[Epsilon])*\[Epsilon] + 
     s^3*(-4 + 23*\[Epsilon] - 48*\[Epsilon]^2) + 
     s^4*(-4 + 7*\[Epsilon] + 4*\[Epsilon]^2) + 
     s*(-104 + 161*\[Epsilon] + 48*\[Epsilon]^2) + 
     s^2*(16 - 81*\[Epsilon] + 104*\[Epsilon]^2)))/
   (12*(-9 + s)*(-1 + s)^3*s*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(-9*\[Epsilon]*(1 + 2*\[Epsilon]) + 
     s^3*(3 - 16*\[Epsilon] - 20*\[Epsilon]^2) + 
     s^4*(-2 + 5*\[Epsilon] + 2*\[Epsilon]^2) + 
     4*s^2*(-1 + 4*\[Epsilon] + 4*\[Epsilon]^2) + 
     s*(-29 + 68*\[Epsilon] + 20*\[Epsilon]^2)))/
   ((-9 + s)*(-1 + s)^3*s*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  (54*\[Epsilon]*(-11 + 18*\[Epsilon]) + 
    s^2*(140 - 851*\[Epsilon] - 168*\[Epsilon]^2) + 
    s^4*(4 - 7*\[Epsilon] - 4*\[Epsilon]^2) + 
    s^3*(-12 + 59*\[Epsilon] + 64*\[Epsilon]^2) - 
    3*s*(44 - 635*\[Epsilon] + 288*\[Epsilon]^2))/
   (12*(-9 + s)*(-1 + s)^3*s*(-1 + 2*\[Epsilon])), 
  ((3 + 13*s)*(-1 + \[Epsilon])*(-2 + 3*\[Epsilon]))/
   (4*(-9 + s)*(-1 + s)^2*s*(1 + s)*\[Epsilon]), 
  -1/2*((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(s^2*\[Epsilon]^2 + 
      6*\[Epsilon]*(-1 + 4*\[Epsilon]) + 
      s*(3 - 12*\[Epsilon] + 11*\[Epsilon]^2)))/((-1 + s)^4*s*\[Epsilon]^2*
     (-1 + 4*\[Epsilon])), 
  -1/2*((-2 + 3*\[Epsilon])*(10*\[Epsilon]*(1 - 5*\[Epsilon] + 
        4*\[Epsilon]^2) + s^2*(-1 + 5*\[Epsilon] - 12*\[Epsilon]^2 + 
        14*\[Epsilon]^3) + s*(-5 + 27*\[Epsilon] - 46*\[Epsilon]^2 + 
        18*\[Epsilon]^3)))/((-1 + s)^4*s*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 4*\[Epsilon])), (2*s*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-1 + s)^3*(1 + s)*\[Epsilon]), (-2 + 7*\[Epsilon] - 6*\[Epsilon]^2)/
   ((-1 + s)^3*(-1 + \[Epsilon])), 
  ((-1 + 2*\[Epsilon])*(-\[Epsilon] + s*(-1 + 2*\[Epsilon])))/
   ((-1 + s)^3*(-1 + \[Epsilon])*\[Epsilon]), 
  -1/2*((-2 + 3*\[Epsilon])*(2 + (-11 + 3*s)*\[Epsilon]))/
    ((-1 + s)^3*\[Epsilon]), -1/2*((3 + s)*(2 + (-11 + 3*s)*\[Epsilon]))/
    ((-1 + s)^3*\[Epsilon]), (4*(1 - 2*\[Epsilon])^2)/
   ((-1 + s)^3*s*(-1 + 4*\[Epsilon])), 
  -(((-1 + 2*\[Epsilon])*(s - 4*\[Epsilon] - 6*s*\[Epsilon] + 
      s^2*(-1 + 4*\[Epsilon])))/((-1 + s)^3*s*\[Epsilon]*
     (-1 + 4*\[Epsilon]))), 0, (2*(3 + s)*(1 - 2*\[Epsilon])^2)/
   ((-9 + s)*(-1 + s)^2*s*\[Epsilon]), (12*(1 + s)*(-1 + 2*\[Epsilon]))/
   ((-9 + s)*(-1 + s)^2*s*\[Epsilon]), ((-3 + s)*(-1 + 2*\[Epsilon]))/
   ((-9 + s)*(-1 + s)*s*\[Epsilon]), 
  ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + s*(-1 + \[Epsilon]) + 
     7*\[Epsilon]))/(2*(-1 + s)^3*(-1 + \[Epsilon])*(-1 + 4*\[Epsilon])), 
  (4*(1 - 2*\[Epsilon])^2)/((-1 + s)^3*(-1 + \[Epsilon])), 
  (2*(-1 + \[Epsilon])*\[Epsilon] + s^2*(1 - 5*\[Epsilon] + 4*\[Epsilon]^2) + 
    s*(-1 - \[Epsilon] + 10*\[Epsilon]^2))/((-1 + s)^3*s*(-1 + \[Epsilon])*
    \[Epsilon]), (-4 - 3*(-7 + s)*\[Epsilon] + (-19 + 3*s)*\[Epsilon]^2)/
   (2*(-1 + s)^2*(-1 + \[Epsilon])*\[Epsilon]), 0, 0, 
  (2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2))/((-1 + s)^2*\[Epsilon]), 
  (-2 + 8*\[Epsilon])/((-1 + s)^2*\[Epsilon]), 
  (s*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2))/((-1 + s)^2*(1 + s)*\[Epsilon]), 
  (-2*\[Epsilon] + s*(-2 + 6*\[Epsilon]))/((-1 + s)^2*(1 + s)*\[Epsilon]), 0, 
  (-2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2))/((-1 + s)^2*\[Epsilon]), 
  (-2*(-1 + \[Epsilon] + s*\[Epsilon]))/((-1 + s)^2*\[Epsilon]), 
  ((-2 + s)*(-1 + 2*\[Epsilon]))/((-1 + s)^2*\[Epsilon]), 
  -1/2*((-7 + 3*s)*(-1 + 3*\[Epsilon]))/(-1 + s)^2, 
  (1 - 2*\[Epsilon])/(s - s^2), (s - s^2)^(-1), 
  (2 - 6*\[Epsilon])/((-1 + s)*s), 2/(s - s^2), 0, (-2*\[Epsilon])/(-1 + s), 
  (-4*\[Epsilon])/(-1 + s)^2, (\[Epsilon] - s*\[Epsilon])^(-1), 
  (2*\[Epsilon])/(-1 + s), 0, (-1 + \[Epsilon])/s, 1}, 
 {((-1 + \[Epsilon])^3*(2*s^4*(2 + 5*\[Epsilon] + 5*\[Epsilon]^2) + 
     27*(-13 + 42*\[Epsilon] + 18*\[Epsilon]^2) - 
     s^3*(29 + 150*\[Epsilon] + 156*\[Epsilon]^2) + 
     s^2*(15 + 28*\[Epsilon] + 384*\[Epsilon]^2) + 
     3*s*(-93 + 214*\[Epsilon] + 612*\[Epsilon]^2)))/
   ((-9 + s)^2*(-1 + s)^4*s*(3 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  ((-1 + \[Epsilon])^2*(9*(3 - 13*\[Epsilon] + 23*\[Epsilon]^2) + 
     s^3*(-27 + 73*\[Epsilon] + 336*\[Epsilon]^2 - 144*\[Epsilon]^3) + 
     s^4*(2 - 2*\[Epsilon] - 41*\[Epsilon]^2 + 16*\[Epsilon]^3) - 
     s^2*(-75 + 57*\[Epsilon] + 486*\[Epsilon]^2 + 16*\[Epsilon]^3) + 
     s*(51 - 89*\[Epsilon] - 656*\[Epsilon]^2 + 144*\[Epsilon]^3)))/
   (2*(-9 + s)*(-1 + s)^4*(1 + s)*(3 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  -(((-2 + 3*\[Epsilon])*(s^3*\[Epsilon]*(9 - 35*\[Epsilon] + 
        8*\[Epsilon]^2) - 9*\[Epsilon]*(7 - 23*\[Epsilon] + 
        16*\[Epsilon]^2) - 3*s*(-6 + 55*\[Epsilon] - 57*\[Epsilon]^2 + 
        8*\[Epsilon]^3) + s^2*(-2 - 5*\[Epsilon] + 9*\[Epsilon]^2 + 
        160*\[Epsilon]^3)))/((-9 + s)*(-1 + s)^4*s*(3 + s)*\[Epsilon]*
     (-1 + 4*\[Epsilon]))), 
  -(((-1 + \[Epsilon])*(s^4*(1 + \[Epsilon])^2*(-1 + 4*\[Epsilon]) + 
      9*\[Epsilon]*(7 - 13*\[Epsilon] + 12*\[Epsilon]^2) + 
      s^2*(-25 + 71*\[Epsilon] + 230*\[Epsilon]^2 - 432*\[Epsilon]^3) + 
      2*s^3*(6 - 27*\[Epsilon] + 8*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
      6*s*(-3 + 37*\[Epsilon] - 44*\[Epsilon]^2 + 52*\[Epsilon]^3)))/
    ((-9 + s)*(-1 + s)^4*s*(3 + s)*\[Epsilon]*(-1 + 4*\[Epsilon]))), 
  -(((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*
     (27*(1 - 2*\[Epsilon])*\[Epsilon] + s^5*\[Epsilon]*(3 + 10*\[Epsilon]) + 
      s*(138 + 36*\[Epsilon] - 624*\[Epsilon]^2) + 
      s^3*(-70 + 421*\[Epsilon] + 1454*\[Epsilon]^2 - 288*\[Epsilon]^3) + 
      2*s^4*(4 - 37*\[Epsilon] - 106*\[Epsilon]^2 + 8*\[Epsilon]^3) + 
      s^2*(52 - 669*\[Epsilon] - 2110*\[Epsilon]^2 + 1296*\[Epsilon]^3)))/
    ((-9 + s)^2*(-1 + s)^4*s*(3 + s)*\[Epsilon]*(-1 + 2*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(81*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
     9*s*(-48 + 19*\[Epsilon] + 208*\[Epsilon]^2) + 
     s^4*(12 + 313*\[Epsilon] + 442*\[Epsilon]^2 - 216*\[Epsilon]^3) + 
     s^5*(-4 - 11*\[Epsilon] - 16*\[Epsilon]^2 + 8*\[Epsilon]^3) + 
     4*s^3*(41 - 370*\[Epsilon] - 1164*\[Epsilon]^2 + 486*\[Epsilon]^3) - 
     12*s^2*(21 - 176*\[Epsilon] - 695*\[Epsilon]^2 + 486*\[Epsilon]^3)))/
   ((-9 + s)^2*(-1 + s)^4*s*(3 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])), 
  ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(9*(2 - 5*\[Epsilon])*\[Epsilon] + 
     s^4*\[Epsilon]*(-3 + 11*\[Epsilon]) + 
     s^2*(-26 + 145*\[Epsilon] - 94*\[Epsilon]^2) + 
     s^3*(3 - 22*\[Epsilon] + 40*\[Epsilon]^2) - 
     3*s*(3 - 34*\[Epsilon] + 56*\[Epsilon]^2)))/
   ((-9 + s)*(-1 + s)^4*s*(1 + s)*(3 + s)*\[Epsilon]*(-1 + 4*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (s^4*(-102 + 430*\[Epsilon] + 624*\[Epsilon]^2 - 492*\[Epsilon]^3) + 
     s^6*(8 + 8*\[Epsilon] - 39*\[Epsilon]^2 + 4*\[Epsilon]^3) - 
     162*(10 - 50*\[Epsilon] + 51*\[Epsilon]^2 + 18*\[Epsilon]^3) - 
     s^5*(37 + 297*\[Epsilon] - 561*\[Epsilon]^2 + 32*\[Epsilon]^3) + 
     6*s^3*(182 - 500*\[Epsilon] + 9*\[Epsilon]^2 + 800*\[Epsilon]^3) - 
     9*s*(183 - 953*\[Epsilon] + 751*\[Epsilon]^2 + 1440*\[Epsilon]^3) - 
     3*s^2*(426 - 514*\[Epsilon] - 511*\[Epsilon]^2 + 1596*\[Epsilon]^3)))/
   (12*(-9 + s)^2*(-1 + s)^4*s*(1 + s)*(3 + s)*\[Epsilon]*
    (-1 + 2*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(s^6*(8 + 2*\[Epsilon] - 59*\[Epsilon]^2 + 
       4*\[Epsilon]^3) - 162*(5 - 25*\[Epsilon] + 27*\[Epsilon]^2 + 
       6*\[Epsilon]^3) - s^5*(63 + 149*\[Epsilon] - 973*\[Epsilon]^2 + 
       24*\[Epsilon]^3) - 4*s^4*(-31 + 48*\[Epsilon] + 530*\[Epsilon]^2 + 
       133*\[Epsilon]^3) - 9*s*(57 - 229*\[Epsilon] + 323*\[Epsilon]^2 + 
       408*\[Epsilon]^3) + 3*s^2*(-78 - 508*\[Epsilon] + 1843*\[Epsilon]^2 + 
       500*\[Epsilon]^3) + 2*s^3*(232 - 588*\[Epsilon] + 455*\[Epsilon]^2 + 
       1848*\[Epsilon]^3)))/(2*(-9 + s)^2*(-1 + s)^4*s*(1 + s)*(3 + s)*
    \[Epsilon]*(-1 + 2*\[Epsilon])), 
  (13122*\[Epsilon]^2*(-1 + 2*\[Epsilon]) - 
    s^6*(8 + 8*\[Epsilon] - 39*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
    12*s^4*(-47 + 113*\[Epsilon] + 707*\[Epsilon]^2 + 41*\[Epsilon]^3) + 
    s^5*(69 + 221*\[Epsilon] - 1035*\[Epsilon]^2 + 48*\[Epsilon]^3) + 
    9*s^2*(-396 + 2228*\[Epsilon] + 8351*\[Epsilon]^2 + 756*\[Epsilon]^3) - 
    6*s^3*(-461 + 1483*\[Epsilon] + 8637*\[Epsilon]^2 + 1248*\[Epsilon]^3) + 
    27*s*(655 - 3657*\[Epsilon] + 2075*\[Epsilon]^2 + 3888*\[Epsilon]^3))/
   (12*(-9 + s)^2*(-1 + s)^4*s*(3 + s)*(-1 + 2*\[Epsilon])), 
  -1/4*((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(81 + s*(57 - 552*\[Epsilon]) - 
      216*\[Epsilon] + s^3*(27 + 8*\[Epsilon]) - s^2*(197 + 328*\[Epsilon])))/
    ((-9 + s)^2*(-1 + s)^3*s*(1 + s)*(3 + s)*\[Epsilon]), 
  -(((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (3*(1 - 4*\[Epsilon])*\[Epsilon] + 2*s^3*(-1 + \[Epsilon])*
       \[Epsilon]^2 + s*\[Epsilon]*(13 - 69*\[Epsilon] + 68*\[Epsilon]^2) + 
      s^2*(-3 + 8*\[Epsilon] + 2*\[Epsilon]^2 - 10*\[Epsilon]^3)))/
    ((-1 + s)^5*s*(3 + s)*\[Epsilon]^2*(-1 + 4*\[Epsilon]))), 
  ((-2 + 3*\[Epsilon])*(s*\[Epsilon]*(26 - 171*\[Epsilon] + 
       309*\[Epsilon]^2 - 164*\[Epsilon]^3) + 
     3*\[Epsilon]*(1 - 3*\[Epsilon] - 6*\[Epsilon]^2 + 8*\[Epsilon]^3) - 
     s^2*(5 - 22*\[Epsilon] + 27*\[Epsilon]^2 + 4*\[Epsilon]^3 + 
       4*\[Epsilon]^4) + s^3*(-1 + 3*\[Epsilon] - 3*\[Epsilon]^2 - 
       5*\[Epsilon]^3 + 24*\[Epsilon]^4)))/((-1 + s)^5*s*(3 + s)*
    (-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 4*\[Epsilon])), 
  -((s*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-2*s*(-2 + \[Epsilon]) - 
      3*\[Epsilon] + s^2*\[Epsilon]))/((-1 + s)^4*(1 + s)*(3 + s)*
     \[Epsilon])), (2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (4*(-1 + \[Epsilon])*\[Epsilon] + s*(-1 + 4*\[Epsilon])))/
   ((-1 + s)^4*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]), 
  (-2*(-1 + 2*\[Epsilon])*(-4*(-1 + \[Epsilon])*\[Epsilon] - 
     s*(-2 + 4*\[Epsilon] + \[Epsilon]^2) + 
     s^2*(-1 + \[Epsilon] + 3*\[Epsilon]^2)))/((-1 + s)^4*(3 + s)*
    (-1 + \[Epsilon])*\[Epsilon]), 
  ((-2 + 3*\[Epsilon])*(-18*\[Epsilon]*(1 + \[Epsilon]) + 
     s^3*\[Epsilon]*(3 + 8*\[Epsilon]) - 
     2*s^2*(-1 + 12*\[Epsilon] + 61*\[Epsilon]^2) + 
     3*s*(-6 + 13*\[Epsilon] + 108*\[Epsilon]^2)))/
   ((-9 + s)*(-1 + s)^4*(3 + s)*\[Epsilon]), 
  (-18*\[Epsilon]*(1 + \[Epsilon]) + s^3*\[Epsilon]*(3 + 10*\[Epsilon]) - 
    2*s^2*(-1 + 12*\[Epsilon] + 71*\[Epsilon]^2) + 
    3*s*(-6 + 13*\[Epsilon] + 114*\[Epsilon]^2))/
   ((-9 + s)*(-1 + s)^4*\[Epsilon]), 
  (2*(1 - 2*\[Epsilon])^2*(-6*\[Epsilon]^2 + 
     s*(1 - 7*\[Epsilon] - 4*\[Epsilon]^2) + 
     s^2*(1 - 7*\[Epsilon] + 10*\[Epsilon]^2)))/((-1 + s)^4*s*(3 + s)*
    \[Epsilon]*(-1 + 4*\[Epsilon])), 
  ((-1 + 2*\[Epsilon])*(-12*\[Epsilon]^2 + 
     s*(2 - 17*\[Epsilon] - 2*\[Epsilon]^2) + 
     s^3*(-2 + 6*\[Epsilon] + 6*\[Epsilon]^2) + 
     s^2*(6 - 31*\[Epsilon] + 8*\[Epsilon]^2)))/((-1 + s)^4*s*(3 + s)*
    \[Epsilon]*(-1 + 4*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(-1 + 5*\[Epsilon] + (-3 + s)*\[Epsilon]^2))/
   (2*(-1 + s)^3*(3 + s)*\[Epsilon]), 
  (2*(-1 + 2*\[Epsilon])*(9*(1 - 2*\[Epsilon])*\[Epsilon] + 
     2*s^3*\[Epsilon]^2 + s^2*(3 - 7*\[Epsilon] - 34*\[Epsilon]^2) + 
     s*(-23 + 30*\[Epsilon] + 194*\[Epsilon]^2)))/
   ((-9 + s)^2*(-1 + s)^3*s*\[Epsilon]), 
  (4*(27*(1 - 2*\[Epsilon])*\[Epsilon] + 3*s^4*\[Epsilon]^2 + 
     s^3*(8 - 15*\[Epsilon] - 47*\[Epsilon]^2) + 
     3*s*(-26 + 57*\[Epsilon] + 233*\[Epsilon]^2) + 
     s^2*(-50 + 9*\[Epsilon] + 263*\[Epsilon]^2)))/
   ((-9 + s)^2*(-1 + s)^3*s*(3 + s)*\[Epsilon]), 
  (-(s^4*\[Epsilon]^2) + 27*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
    s^3*(2 - \[Epsilon] + 9*\[Epsilon]^2) + 
    s^2*(-22 - 9*\[Epsilon] + 79*\[Epsilon]^2) - 
    3*s*(-20 + 9*\[Epsilon] + 143*\[Epsilon]^2))/
   ((-9 + s)^2*(-1 + s)^2*s*(3 + s)*\[Epsilon]), 
  ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(2*s^2*(-1 + \[Epsilon])^2 + 
     s*(1 - 5*\[Epsilon] - 14*\[Epsilon]^2) - 
     4*(1 - 5*\[Epsilon] + 4*\[Epsilon]^2)))/((-1 + s)^4*(3 + s)*
    (-1 + \[Epsilon])*(-1 + 4*\[Epsilon])), 
  (8*(1 - 2*\[Epsilon])^2*(9 - 3*s^3 + 12*s*(-1 + \[Epsilon]) - 
     9*\[Epsilon] + s^2*(14 + 13*\[Epsilon])))/((-9 + s)*(-1 + s)^4*s*(3 + s)*
    (-1 + \[Epsilon])), 
  (2*(-36*\[Epsilon]*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
     54*s*\[Epsilon]*(1 - 4*\[Epsilon] + 3*\[Epsilon]^2) + 
     s^4*(-1 + 7*\[Epsilon] - 8*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
     2*s^3*(5 - 16*\[Epsilon] - 8*\[Epsilon]^2 + 7*\[Epsilon]^3) + 
     3*s^2*(-3 - 19*\[Epsilon] + 44*\[Epsilon]^2 + 50*\[Epsilon]^3)))/
   ((-9 + s)*(-1 + s)^4*s*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]), 
  (3*s^4*\[Epsilon]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2) + 
    36*\[Epsilon]*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
    9*s*\[Epsilon]*(8 - 27*\[Epsilon] + 19*\[Epsilon]^2) + 
    s^2*(-36 + 137*\[Epsilon] + 204*\[Epsilon]^2 - 359*\[Epsilon]^3) + 
    s^3*(4 - 40*\[Epsilon] - 83*\[Epsilon]^2 + 125*\[Epsilon]^3))/
   ((-9 + s)*(-1 + s)^3*s*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]), 0, 0, 
  (-2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3*\[Epsilon] + 
     s*(2 + 3*\[Epsilon])))/((-1 + s)^3*(3 + s)*\[Epsilon]), 
  (-2*(3*(1 - 3*\[Epsilon])*\[Epsilon] + s^2*\[Epsilon]^2 + 
     s*(-2 + 5*\[Epsilon] + 8*\[Epsilon]^2)))/((-1 + s)^3*(3 + s)*
    \[Epsilon]), (-2*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (s + \[Epsilon] + s*\[Epsilon]))/((-1 + s)^3*(1 + s)*(3 + s)*\[Epsilon]), 
  (2*(s*(4 - 5*\[Epsilon])*\[Epsilon] + \[Epsilon]^2 + s^3*\[Epsilon]^2 + 
     s^2*(2 - 4*\[Epsilon] - 5*\[Epsilon]^2)))/((-1 + s)^3*(1 + s)*(3 + s)*
    \[Epsilon]), ((-1 + \[Epsilon])*\[Epsilon])/(-1 + s)^2, 
  (2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-4*\[Epsilon] + 
     s*(2 + 3*\[Epsilon])))/((-1 + s)^3*(3 + s)*\[Epsilon]), 
  (4*(2 - 5*\[Epsilon])*\[Epsilon] - 2*s*(2 + \[Epsilon]) + 
    4*s^2*\[Epsilon]*(1 + 2*\[Epsilon]))/((-1 + s)^3*(3 + s)*\[Epsilon]), 
  (-2*(-2 + s)*(-1 + 2*\[Epsilon])*(s - 2*\[Epsilon] + s*\[Epsilon]))/
   ((-1 + s)^3*(3 + s)*\[Epsilon]), 
  ((-1 + 3*\[Epsilon])*(3*\[Epsilon] + s^2*(3 + 9*\[Epsilon]) - 
     s*(7 + 20*\[Epsilon])))/((-1 + s)^3*(3 + s)), 
  -(((-1 + 2*\[Epsilon])*(-3*\[Epsilon] + 2*s^2*(1 + \[Epsilon]) - 
      s*(2 + 3*\[Epsilon])))/((-1 + s)^3*s*(3 + s))), 
  (s - s^2*(-3 + \[Epsilon]) - 3*\[Epsilon] - 12*s*\[Epsilon])/
   ((-1 + s)^3*s*(3 + s)), (4*(1 + \[Epsilon])*(-1 + 3*\[Epsilon]))/
   ((-1 + s)^2*(3 + s)), (4 + 2*(-1 + s)*\[Epsilon])/((-1 + s)^2*(3 + s)), 0, 
  (2*\[Epsilon]*(-3*\[Epsilon] + s*(2 + 3*\[Epsilon])))/((-1 + s)^2*(3 + s)), 
  (8*s*\[Epsilon]*(1 + 2*\[Epsilon]))/((-1 + s)^3*(3 + s)), 
  (2*s*(1 + 2*\[Epsilon]))/((-1 + s)^2*(3 + s)*\[Epsilon]), 
  (-4*s*\[Epsilon]*(1 + 2*\[Epsilon]))/((-1 + s)^2*(3 + s)), 0, 
  -((1 + 6*\[Epsilon] + 8*\[Epsilon]^2)/(-3 + 2*s + s^2)), 
  -((3*(-1 + \[Epsilon]) + s*(5 + 4*\[Epsilon]) + s^2*(4 + 5*\[Epsilon]))/
    ((-1 + s)*s*(3 + s)))}}


==> AncillaryFiles/Rotinitialtocanonical.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{-((-1 + \[Epsilon])^3*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 - s)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/(-1 + s), 
   (2*s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/(-1 + s), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-2*s + \[Epsilon] + 7*s*\[Epsilon]))/(-1 + s)^2, 
   (-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-4*s + \[Epsilon] + 14*s*\[Epsilon] + s^2*\[Epsilon]))/(-1 + s)^2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-s + \[Epsilon] + 3*s*\[Epsilon]))/(-1 + s)^2, 
   (-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2*s + \[Epsilon] + 7*s*\[Epsilon]))/(-1 + s)^2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*(-3 + s)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 0, 0, 0, 
   (6*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 
   (6*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {(3*(-1 + \[Epsilon])^3*\[Epsilon]^2*
     (-18*s*\[Omega]0[s] + 20*s^2*\[Omega]0[s] - 2*s^3*\[Omega]0[s] + 
      27*\[Epsilon]*\[Omega]0[s] - 27*s*\[Epsilon]*\[Omega]0[s] - 
      35*s^2*\[Epsilon]*\[Omega]0[s] + 3*s^3*\[Epsilon]*\[Omega]0[s] + 
      54*s*Derivative[1][\[Omega]0][s] - 78*s^2*Derivative[1][\[Omega]0][s] + 
      26*s^3*Derivative[1][\[Omega]0][s] - 2*s^4*Derivative[1][\[Omega]0][
        s]))/(2*(-9 + s)*(-1 + s)), 0, 0, 0, 
   (-3*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (9*\[Epsilon]*\[Omega]0[s] - 30*s*\[Epsilon]*\[Omega]0[s] + 
      5*s^2*\[Epsilon]*\[Omega]0[s] + 18*s*Derivative[1][\[Omega]0][s] - 
      20*s^2*Derivative[1][\[Omega]0][s] + 2*s^3*Derivative[1][\[Omega]0][
        s]))/((-9 + s)*(-1 + s)), (3*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-18*s*\[Omega]0[s] + 20*s^2*\[Omega]0[s] - 
      2*s^3*\[Omega]0[s] - 27*\[Epsilon]*\[Omega]0[s] + 
      135*s*\[Epsilon]*\[Omega]0[s] - 45*s^2*\[Epsilon]*\[Omega]0[s] + 
      s^3*\[Epsilon]*\[Omega]0[s] - 54*s*Derivative[1][\[Omega]0][s] + 
      42*s^2*Derivative[1][\[Omega]0][s] + 14*s^3*Derivative[1][\[Omega]0][
        s] - 2*s^4*Derivative[1][\[Omega]0][s]))/((-9 + s)*(-1 + s)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, (-3*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/(2*(-1 + 4*\[Epsilon])), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]^2*(-36 - 12*s + 135*\[Epsilon] + 
      67*s*\[Epsilon] - 11*s^2*\[Epsilon] + s^3*\[Epsilon]))/
    ((-9 + s)^2*(-1 + s)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (18 - 6*s - 4*s^2 - 54*\[Epsilon] + 13*s*\[Epsilon] + 8*s^2*\[Epsilon] + 
      s^3*\[Epsilon]))/((-9 + s)^2*(-1 + s)^2*\[Omega]0[s]), 
   (6*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-9 - 3*s + 27*\[Epsilon] + 4*s*\[Epsilon] + s^2*\[Epsilon]))/
    ((-9 + s)^2*(-1 + s)*\[Omega]0[s]), 
   (s*(1 - 2*\[Epsilon])*\[Epsilon]^3*(156 - 24*s - 4*s^2 - 633*\[Epsilon] + 
      115*s*\[Epsilon] + 5*s^2*\[Epsilon] + s^3*\[Epsilon]))/
    ((-9 + s)^2*(-1 + s)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {((-9 - 4*s + s^2)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/
    ((-9 + s)*(-1 + s)), 0, 0, 0, 0, 0, 0, 
   (s*(1 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon]))/((-9 + s)*(-1 + s)), 
   (6*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(-9 + s), 
   -((s*(33 - 2*s + s^2)*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/
     ((-9 + s)*(-1 + s))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]*(216*s*\[Omega]0[s] - 
      240*s^2*\[Omega]0[s] + 24*s^3*\[Omega]0[s] + 
      324*\[Epsilon]*\[Omega]0[s] - 3546*s*\[Epsilon]*\[Omega]0[s] + 
      1928*s^2*\[Epsilon]*\[Omega]0[s] - 276*s^3*\[Epsilon]*\[Omega]0[s] + 
      36*s^4*\[Epsilon]*\[Omega]0[s] - 2*s^5*\[Epsilon]*\[Omega]0[s] - 
      1215*\[Epsilon]^2*\[Omega]0[s] + 10539*s*\[Epsilon]^2*\[Omega]0[s] - 
      3726*s^2*\[Epsilon]^2*\[Omega]0[s] + 670*s^3*\[Epsilon]^2*
       \[Omega]0[s] - 131*s^4*\[Epsilon]^2*\[Omega]0[s] + 
      7*s^5*\[Epsilon]^2*\[Omega]0[s] + 648*s*Derivative[1][\[Omega]0][s] - 
      504*s^2*Derivative[1][\[Omega]0][s] - 
      168*s^3*Derivative[1][\[Omega]0][s] + 
      24*s^4*Derivative[1][\[Omega]0][s] - 2430*s*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 1494*s^2*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 1268*s^3*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 372*s^4*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 42*s^5*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 2*s^6*\[Epsilon]*
       Derivative[1][\[Omega]0][s]))/(2*(-9 + s)^2*(-1 + s)^2), 0, 0, 0, 0, 
   0, 0, (\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-108*s*\[Omega]0[s] + 192*s^2*\[Omega]0[s] - 
      92*s^3*\[Omega]0[s] + 8*s^4*\[Omega]0[s] - 162*\[Epsilon]*
       \[Omega]0[s] + 1746*s*\[Epsilon]*\[Omega]0[s] - 
      1792*s^2*\[Epsilon]*\[Omega]0[s] + 464*s^3*\[Epsilon]*\[Omega]0[s] + 
      2*s^4*\[Epsilon]*\[Omega]0[s] - 2*s^5*\[Epsilon]*\[Omega]0[s] + 
      486*\[Epsilon]^2*\[Omega]0[s] - 4311*s*\[Epsilon]^2*\[Omega]0[s] + 
      3516*s^2*\[Epsilon]^2*\[Omega]0[s] - 646*s^3*\[Epsilon]^2*
       \[Omega]0[s] - 74*s^4*\[Epsilon]^2*\[Omega]0[s] + 
      5*s^5*\[Epsilon]^2*\[Omega]0[s] - 324*s*Derivative[1][\[Omega]0][s] + 
      468*s^2*Derivative[1][\[Omega]0][s] - 
      84*s^3*Derivative[1][\[Omega]0][s] - 68*s^4*Derivative[1][\[Omega]0][
        s] + 8*s^5*Derivative[1][\[Omega]0][s] + 972*s*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 1314*s^2*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 224*s^3*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 116*s^4*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 4*s^5*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 2*s^6*\[Epsilon]*
       Derivative[1][\[Omega]0][s]))/(2*(-9 + s)^2*(-1 + s)^2), 
   (3*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (54*s*\[Omega]0[s] - 60*s^2*\[Omega]0[s] + 6*s^3*\[Omega]0[s] + 
      81*\[Epsilon]*\[Omega]0[s] - 765*s*\[Epsilon]*\[Omega]0[s] + 
      293*s^2*\[Epsilon]*\[Omega]0[s] + 9*s^3*\[Epsilon]*\[Omega]0[s] - 
      2*s^4*\[Epsilon]*\[Omega]0[s] - 243*\[Epsilon]^2*\[Omega]0[s] + 
      1764*s*\[Epsilon]^2*\[Omega]0[s] - 426*s^2*\[Epsilon]^2*\[Omega]0[s] - 
      76*s^3*\[Epsilon]^2*\[Omega]0[s] + 5*s^4*\[Epsilon]^2*\[Omega]0[s] + 
      162*s*Derivative[1][\[Omega]0][s] - 126*s^2*Derivative[1][\[Omega]0][
        s] - 42*s^3*Derivative[1][\[Omega]0][s] + 
      6*s^4*Derivative[1][\[Omega]0][s] - 486*s*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 468*s^2*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 8*s^3*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 12*s^4*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 2*s^5*\[Epsilon]*
       Derivative[1][\[Omega]0][s]))/((-9 + s)^2*(-1 + s)), 
   -1/2*(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-648*\[Omega]0[s] + 
       720*s*\[Omega]0[s] - 80*s^3*\[Omega]0[s] + 8*s^4*\[Omega]0[s] + 
       4320*\[Epsilon]*\[Omega]0[s] + 990*s*\[Epsilon]*\[Omega]0[s] - 
       1624*s^2*\[Epsilon]*\[Omega]0[s] + 404*s^3*\[Epsilon]*\[Omega]0[s] + 
       8*s^4*\[Epsilon]*\[Omega]0[s] - 2*s^5*\[Epsilon]*\[Omega]0[s] - 
       8613*\[Epsilon]^2*\[Omega]0[s] - 12231*s*\[Epsilon]^2*\[Omega]0[s] + 
       5166*s^2*\[Epsilon]^2*\[Omega]0[s] - 622*s^3*\[Epsilon]^2*
        \[Omega]0[s] - 89*s^4*\[Epsilon]^2*\[Omega]0[s] + 
       5*s^5*\[Epsilon]^2*\[Omega]0[s] - 2808*s*Derivative[1][\[Omega]0][s] + 
       3552*s^2*Derivative[1][\[Omega]0][s] - 
       720*s^3*Derivative[1][\[Omega]0][s] - 32*s^4*Derivative[1][\[Omega]0][
         s] + 8*s^5*Derivative[1][\[Omega]0][s] + 11394*s*\[Epsilon]*
        Derivative[1][\[Omega]0][s] - 14730*s^2*\[Epsilon]*
        Derivative[1][\[Omega]0][s] + 3476*s^3*\[Epsilon]*
        Derivative[1][\[Omega]0][s] - 148*s^4*\[Epsilon]*
        Derivative[1][\[Omega]0][s] + 10*s^5*\[Epsilon]*
        Derivative[1][\[Omega]0][s] - 2*s^6*\[Epsilon]*
        Derivative[1][\[Omega]0][s]))/((-9 + s)^2*(-1 + s)^2), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/8*((-1 + \[Epsilon])^3*\[Epsilon]^2*(-3 + 11*\[Epsilon])), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (3*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (6*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-4*s - 2*s^2 + \[Epsilon] + 22*s*\[Epsilon] + 
      13*s^2*\[Epsilon]))/(-1 + s)^4, 
   (6*(1 + s)*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-6*s + \[Epsilon] + 34*s*\[Epsilon] + 
      s^2*\[Epsilon]))/(-1 + s)^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-2*s - s^2 + \[Epsilon] + 13*s*\[Epsilon] + 4*s^2*\[Epsilon]))/
    (-1 + s)^4, (4*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3*s - 3*s^2 + \[Epsilon] + 22*s*\[Epsilon] + 
      13*s^2*\[Epsilon]))/(-1 + s)^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {-(((1 + s)^2*(-1 + \[Epsilon])^3*\[Epsilon]^3)/(-1 + s)^2), 
   (4*s*(1 + s)*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    (-1 + s)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*s^2*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-1 + s)^2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-2*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-2*s + \[Epsilon] + 7*s*\[Epsilon]))/(-1 + s)^3, 
   (-2*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-4*s + \[Epsilon] + 14*s*\[Epsilon] + s^2*\[Epsilon]))/(-1 + s)^3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-2*s + \[Epsilon] + 7*s*\[Epsilon]))/(-1 + s)^3, 
   (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-4*s + \[Epsilon] + 
      14*s*\[Epsilon] + s^2*\[Epsilon]))/(-1 + s)^3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, (-2*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-s + \[Epsilon] + 
      3*s*\[Epsilon]))/(-1 + s)^3, (-2*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-2*s + \[Epsilon] + 7*s*\[Epsilon]))/(-1 + s)^3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-s + \[Epsilon] + 3*s*\[Epsilon]))/(-1 + s)^3, 
   (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2*s + \[Epsilon] + 
      7*s*\[Epsilon]))/(-1 + s)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*(-3 + s)*(1 + s)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/
    ((-9 + s)*(-1 + s)^2*\[Omega]0[s]), 
   (-6*(-3 + s)*s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    ((-9 + s)*(-1 + s)^2*\[Omega]0[s]), 0, 0, 
   (6*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)^2*\[Omega]0[s]), 
   (6*(1 + s)*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    ((-9 + s)*(-1 + s)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]))/
    ((-9 + s)*(-1 + s)^2*\[Omega]0[s]), 
   (-12*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    ((-9 + s)*(-1 + s)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*(1 + s)*(-1 + \[Epsilon])^3*\[Epsilon]^2*(-18*s*\[Omega]0[s] + 
      20*s^2*\[Omega]0[s] - 2*s^3*\[Omega]0[s] + 27*\[Epsilon]*\[Omega]0[s] - 
      27*s*\[Epsilon]*\[Omega]0[s] - 35*s^2*\[Epsilon]*\[Omega]0[s] + 
      3*s^3*\[Epsilon]*\[Omega]0[s] + 54*s*Derivative[1][\[Omega]0][s] - 
      78*s^2*Derivative[1][\[Omega]0][s] + 26*s^3*Derivative[1][\[Omega]0][
        s] - 2*s^4*Derivative[1][\[Omega]0][s]))/(2*(-9 + s)*(-1 + s)^2), 
   (-3*s*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-18*s*\[Omega]0[s] + 20*s^2*\[Omega]0[s] - 2*s^3*\[Omega]0[s] + 
      27*\[Epsilon]*\[Omega]0[s] - 27*s*\[Epsilon]*\[Omega]0[s] - 
      35*s^2*\[Epsilon]*\[Omega]0[s] + 3*s^3*\[Epsilon]*\[Omega]0[s] + 
      54*s*Derivative[1][\[Omega]0][s] - 78*s^2*Derivative[1][\[Omega]0][s] + 
      26*s^3*Derivative[1][\[Omega]0][s] - 2*s^4*Derivative[1][\[Omega]0][
        s]))/((-9 + s)*(-1 + s)^2), 0, 0, 
   (-3*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(9*\[Epsilon]*\[Omega]0[s] - 
      30*s*\[Epsilon]*\[Omega]0[s] + 5*s^2*\[Epsilon]*\[Omega]0[s] + 
      18*s*Derivative[1][\[Omega]0][s] - 20*s^2*Derivative[1][\[Omega]0][s] + 
      2*s^3*Derivative[1][\[Omega]0][s]))/((-9 + s)*(-1 + s)^2), 
   (3*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-18*s*\[Omega]0[s] + 20*s^2*\[Omega]0[s] - 2*s^3*\[Omega]0[s] - 
      27*\[Epsilon]*\[Omega]0[s] + 135*s*\[Epsilon]*\[Omega]0[s] - 
      45*s^2*\[Epsilon]*\[Omega]0[s] + s^3*\[Epsilon]*\[Omega]0[s] - 
      54*s*Derivative[1][\[Omega]0][s] + 42*s^2*Derivative[1][\[Omega]0][s] + 
      14*s^3*Derivative[1][\[Omega]0][s] - 2*s^4*Derivative[1][\[Omega]0][
        s]))/((-9 + s)*(-1 + s)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (6*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (9*\[Epsilon]*\[Omega]0[s] - 30*s*\[Epsilon]*\[Omega]0[s] + 
      5*s^2*\[Epsilon]*\[Omega]0[s] + 18*s*Derivative[1][\[Omega]0][s] - 
      20*s^2*Derivative[1][\[Omega]0][s] + 2*s^3*Derivative[1][\[Omega]0][
        s]))/((-9 + s)*(-1 + s)^2), (-6*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-18*s*\[Omega]0[s] + 20*s^2*\[Omega]0[s] - 2*s^3*\[Omega]0[s] - 
      27*\[Epsilon]*\[Omega]0[s] + 135*s*\[Epsilon]*\[Omega]0[s] - 
      45*s^2*\[Epsilon]*\[Omega]0[s] + s^3*\[Epsilon]*\[Omega]0[s] - 
      54*s*Derivative[1][\[Omega]0][s] + 42*s^2*Derivative[1][\[Omega]0][s] + 
      14*s^3*Derivative[1][\[Omega]0][s] - 2*s^4*Derivative[1][\[Omega]0][
        s]))/((-9 + s)*(-1 + s)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(9*s + 3*s^2 - 2*\[Epsilon] - 78*s*\[Epsilon] - 
      28*s^2*\[Epsilon] + 8*\[Epsilon]^2 + 152*s*\[Epsilon]^2 + 
      56*s^2*\[Epsilon]^2))/((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   (-2*(2 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (6*s - \[Epsilon] - 52*s*\[Epsilon] - s^2*\[Epsilon] + 4*\[Epsilon]^2 + 
      100*s*\[Epsilon]^2 + 4*s^2*\[Epsilon]^2))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 
   -1/2*((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-12*s + 3*\[Epsilon] + 99*s*\[Epsilon] + 
       7*s^2*\[Epsilon] - s^3*\[Epsilon] - 9*\[Epsilon]^2 - 
       183*s*\[Epsilon]^2 - 27*s^2*\[Epsilon]^2 + 3*s^3*\[Epsilon]^2))/
     ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 6*\[Epsilon])*
     (-3 - 3*s + 8*\[Epsilon] + 10*s*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (3 + 6*s - 28*\[Epsilon] - 52*s*\[Epsilon] - s^2*\[Epsilon] + 
      56*\[Epsilon]^2 + 104*s*\[Epsilon]^2 + 2*s^2*\[Epsilon]^2))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-4*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(3*s + s^2 - \[Epsilon] - 28*s*\[Epsilon] - 
      7*s^2*\[Epsilon] + 4*\[Epsilon]^2 + 56*s*\[Epsilon]^2 + 
      12*s^2*\[Epsilon]^2))/((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   (-4*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (4*s + 2*s^2 - \[Epsilon] - 38*s*\[Epsilon] - 15*s^2*\[Epsilon] + 
      4*\[Epsilon]^2 + 76*s*\[Epsilon]^2 + 28*s^2*\[Epsilon]^2))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 
   (2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (2*s - \[Epsilon] - 17*s*\[Epsilon] + 3*\[Epsilon]^2 + 
      32*s*\[Epsilon]^2 + s^2*\[Epsilon]^2))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (8*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(1 + s - 10*\[Epsilon] - 
      8*s*\[Epsilon] + 20*\[Epsilon]^2 + 16*s*\[Epsilon]^2))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), (8*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])*(-1 - 2*s + 8*\[Epsilon] + 10*s*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/8*((-1 + \[Epsilon])^3*\[Epsilon]^2*(-27 - 51*s + 33*s^2 - 3*s^3 + 
       99*\[Epsilon] + 209*s*\[Epsilon] - 127*s^2*\[Epsilon] + 
       11*s^3*\[Epsilon]))/((-9 + s)*(-1 + s)^2), 
   (3*s*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-3 + 11*\[Epsilon]))/(16*(-1 + s)), 0, 0, 0, 0, 0, 
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-63 + 34*s - 3*s^2 + 203*\[Epsilon] - 
      86*s*\[Epsilon] + 11*s^2*\[Epsilon]))/(32*(-9 + s)*(-1 + s)^2), 
   (3*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (27 - 3*s - 67*\[Epsilon] + 11*s*\[Epsilon]))/(16*(-9 + s)*(-1 + s)), 
   -1/32*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-405 - 153*s + 49*s^2 - 3*s^3 + 
       1677*\[Epsilon] + 497*s*\[Epsilon] - 137*s^2*\[Epsilon] + 
       11*s^3*\[Epsilon]))/((-9 + s)*(-1 + s)^2), 
   (3*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/(32*(-1 + s)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-3*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(16*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(Sqrt[(1 - s)*(9 - s)]*(-1 + \[Epsilon])^3*\[Epsilon]^2*
     (27 - 45*s - 15*s^2 + s^3 - 27*\[Epsilon] + 237*s*\[Epsilon] - 
      25*s^2*\[Epsilon] + 7*s^3*\[Epsilon]))/(2*(-9 + s)^2*(-1 + s)^2), 0, 0, 
   0, (8*Sqrt[(1 - s)*(9 - s)]*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(5*s - s^2 - 9*\[Epsilon] - 
      20*s*\[Epsilon] + 5*s^2*\[Epsilon]))/((-9 + s)^2*(-1 + s)^2), 
   (8*Sqrt[(1 - s)*(9 - s)]*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(18*s - 6*s^2 - 27*\[Epsilon] - 60*s*\[Epsilon] + 
      13*s^2*\[Epsilon] + 2*s^3*\[Epsilon]))/((-9 + s)^2*(-1 + s)^2), 0, 0, 
   0, 0, (Sqrt[(1 - s)*(9 - s)]*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-27 - 19*s + 15*s^2 - s^3 + 
      153*\[Epsilon] + 97*s*\[Epsilon] - 61*s^2*\[Epsilon] + 
      3*s^3*\[Epsilon]))/(8*(-9 + s)^2*(-1 + s)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-8*Sqrt[(1 - s)*(9 - s)]*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
     (5*s - s^2 - 9*\[Epsilon] - 20*s*\[Epsilon] + 5*s^2*\[Epsilon]))/
    ((-9 + s)^2*(-1 + s)^2), (-16*Sqrt[(1 - s)*(9 - s)]*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2*(8*s - 2*s^2 - 9*\[Epsilon] - 38*s*\[Epsilon] + 
      11*s^2*\[Epsilon]))/((-9 + s)^2*(-1 + s)^2), 
   (-4*Sqrt[(1 - s)*(9 - s)]*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-2*s + 9*\[Epsilon] + 2*s*\[Epsilon] + s^2*\[Epsilon]))/
    ((-9 + s)^2*(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4*(-5 + s)*s*(-1 + \[Epsilon])^3*\[Epsilon]^3)/((-9 + s)*(-1 + s)), 0, 
   0, 0, (-8*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)), 
   (-8*(9 + 2*s + s^2)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    ((-9 + s)*(-1 + s)), 0, 0, 0, 0, ((3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (8*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/
    ((-9 + s)*(-1 + s)), (48*(1 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    ((-9 + s)*(-1 + s)), (4*(-3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    (-9 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, 
  {-(((-1 + \[Epsilon])^3*\[Epsilon]^2*(9 - s - 45*\[Epsilon] + 
       9*s*\[Epsilon]))/(-9 + s)), 0, 0, 0, 
   (-24*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/(-9 + s), (-8*(9 + 2*s)*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon]))/(-9 + s), 0, 0, 0, 0, 
   ((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (9 - s - 15*\[Epsilon] + 3*s*\[Epsilon]))/(4*(-9 + s)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (24*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/(-9 + s), 
   (8*(6 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-9 + s), 
   (4*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-9 + s), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, -1/2*((1 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
     ((-1 + s)*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 
   -((\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
      (-3 + 4*\[Epsilon])*(-12*s - 6*s^2 + 4*\[Epsilon] + 118*s*\[Epsilon] + 
       58*s^2*\[Epsilon] - 16*\[Epsilon]^2 - 291*s*\[Epsilon]^2 - 
       126*s^2*\[Epsilon]^2 + s^3*\[Epsilon]^2))/
     ((-1 + s)^4*(-1 + 4*\[Epsilon]))), 
   (2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (9*s + 9*s^2 - 2*\[Epsilon] - 93*s*\[Epsilon] - 84*s^2*\[Epsilon] - 
      s^3*\[Epsilon] + 8*\[Epsilon]^2 + 237*s*\[Epsilon]^2 + 
      186*s^2*\[Epsilon]^2 + s^3*\[Epsilon]^2))/
    ((-1 + s)^4*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/((-1 + s)*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-12*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)*\[Omega]0[s]), 
   (-4*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 0, 0, 
   ((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (3 - s - 3*\[Epsilon] + 3*s*\[Epsilon]))/((-9 + s)*(-1 + s)*
     (-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (24*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 
   (8*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 
   (4*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    ((-9 + s)*(-1 + s)*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (2*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/(-1 + s), (2*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon]))/(3*(-1 + s)), 0, 0, 
   (-2*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
    (3*(-1 + s)*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(3*(-1 + s)), 
   (4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(3*(-1 + s)), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(27*\[Epsilon]*\[Omega]0[s] - 
      54*s*\[Epsilon]*\[Omega]0[s] + 11*s^2*\[Epsilon]*\[Omega]0[s] + 
      54*s*Derivative[1][\[Omega]0][s] - 60*s^2*Derivative[1][\[Omega]0][s] + 
      6*s^3*Derivative[1][\[Omega]0][s]))/((-9 + s)*(-1 + s)), 
   (-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-54*s*\[Omega]0[s] + 60*s^2*\[Omega]0[s] - 6*s^3*\[Omega]0[s] - 
      81*\[Epsilon]*\[Omega]0[s] + 297*s*\[Epsilon]*\[Omega]0[s] - 
      159*s^2*\[Epsilon]*\[Omega]0[s] + 7*s^3*\[Epsilon]*\[Omega]0[s] - 
      162*s*Derivative[1][\[Omega]0][s] + 126*s^2*Derivative[1][\[Omega]0][
        s] + 42*s^3*Derivative[1][\[Omega]0][s] - 
      6*s^4*Derivative[1][\[Omega]0][s]))/(3*(-9 + s)*(-1 + s)), 0, 0, 
   ((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (54*s*\[Omega]0[s] - 60*s^2*\[Omega]0[s] + 6*s^3*\[Omega]0[s] - 
      81*\[Epsilon]*\[Omega]0[s] + 243*s*\[Epsilon]*\[Omega]0[s] + 
      285*s^2*\[Epsilon]*\[Omega]0[s] - 31*s^3*\[Epsilon]*\[Omega]0[s] + 
      81*\[Epsilon]^2*\[Omega]0[s] - 459*s*\[Epsilon]^2*\[Omega]0[s] - 
      429*s^2*\[Epsilon]^2*\[Omega]0[s] + 39*s^3*\[Epsilon]^2*\[Omega]0[s] - 
      162*s*Derivative[1][\[Omega]0][s] + 234*s^2*Derivative[1][\[Omega]0][
        s] - 78*s^3*Derivative[1][\[Omega]0][s] + 
      6*s^4*Derivative[1][\[Omega]0][s] + 162*s*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 342*s^2*\[Epsilon]*
       Derivative[1][\[Omega]0][s] + 198*s^3*\[Epsilon]*
       Derivative[1][\[Omega]0][s] - 18*s^4*\[Epsilon]*
       Derivative[1][\[Omega]0][s]))/(6*(-9 + s)*(-1 + s)*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-4*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(27*\[Epsilon]*\[Omega]0[s] - 
      126*s*\[Epsilon]*\[Omega]0[s] + 19*s^2*\[Epsilon]*\[Omega]0[s] + 
      54*s*Derivative[1][\[Omega]0][s] - 60*s^2*Derivative[1][\[Omega]0][s] + 
      6*s^3*Derivative[1][\[Omega]0][s]))/((-9 + s)*(-1 + s)), 
   (4*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-54*s*\[Omega]0[s] + 
      60*s^2*\[Omega]0[s] - 6*s^3*\[Omega]0[s] - 81*\[Epsilon]*\[Omega]0[s] + 
      513*s*\[Epsilon]*\[Omega]0[s] - 183*s^2*\[Epsilon]*\[Omega]0[s] + 
      7*s^3*\[Epsilon]*\[Omega]0[s] - 162*s*Derivative[1][\[Omega]0][s] + 
      126*s^2*Derivative[1][\[Omega]0][s] + 
      42*s^3*Derivative[1][\[Omega]0][s] - 6*s^4*Derivative[1][\[Omega]0][
        s]))/(3*(-9 + s)*(-1 + s)), (2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-54*s*\[Omega]0[s] + 60*s^2*\[Omega]0[s] - 6*s^3*\[Omega]0[s] - 
      81*\[Epsilon]*\[Omega]0[s] + 675*s*\[Epsilon]*\[Omega]0[s] - 
      147*s^2*\[Epsilon]*\[Omega]0[s] + s^3*\[Epsilon]*\[Omega]0[s] - 
      162*s*Derivative[1][\[Omega]0][s] + 126*s^2*Derivative[1][\[Omega]0][
        s] + 42*s^3*Derivative[1][\[Omega]0][s] - 
      6*s^4*Derivative[1][\[Omega]0][s]))/(3*(-9 + s)*(-1 + s)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(((1 + s)^3*(-1 + \[Epsilon])^3*\[Epsilon]^3)/(-1 + s)^3), 
   (6*s*(1 + s)^2*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    (-1 + s)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-12*s^2*(1 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    (-1 + s)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (8*s^3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/(-1 + s)^3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -(s*(-1 + \[Epsilon])*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, s*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/2*(s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/(-1 + s), 
   (2*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon]))/((-1 + s)^2*(-1 + 4*\[Epsilon])), 
   (3*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
    ((-1 + s)^2*(-1 + 4*\[Epsilon])), 0, 0, 
   -1/2*(s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
      (-2 + 3*\[Epsilon]))/((-1 + s)^2*(-1 + 4*\[Epsilon])), 
   -1/12*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
      (-3 + 4*\[Epsilon]))/(-1 + s), 
   -1/2*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(-1 + s), 
   ((-3 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(12*(-1 + s)), 0, 0, 0, 0, 
   0, 0, 0, 0, (-2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^4)/
    ((-1 + s)^2*(-1 + 4*\[Epsilon])), 
   -((s*(2 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/
     ((-1 + s)^2*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/(-1 + s), 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon]))/(-1 + s), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]^2*(9 + 17*s - 11*s^2 + s^3 - 
      129*\[Epsilon] - 315*s*\[Epsilon] - 11*s^2*\[Epsilon] + 
      7*s^3*\[Epsilon]))/(4*(-9 + s)*(-1 + s)^2), 
   -1/8*(s*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-3 + 3*s^2 + 75*\[Epsilon] + 160*s*\[Epsilon] + 21*s^2*\[Epsilon]))/
     ((-1 + s)^2*(1 + s)), 0, 0, 0, 0, 
   ((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 - s^2 + 3*\[Epsilon] - 2*s*\[Epsilon] + 3*s^2*\[Epsilon]))/
    ((-1 + s)*(1 + s)*(-1 + 4*\[Epsilon])), 
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-63 - 29*s + 31*s^2 - 3*s^3 + 1451*\[Epsilon] - 
      651*s*\[Epsilon] - 107*s^2*\[Epsilon] + 75*s^3*\[Epsilon]))/
    (48*(-9 + s)*(-1 + s)^2*(1 + s)), 
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (27 + 24*s - 3*s^2 - 547*\[Epsilon] - 152*s*\[Epsilon] + 
      75*s^2*\[Epsilon]))/(8*(-9 + s)*(-1 + s)*(1 + s)), 
   -1/48*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-405 - 153*s + 49*s^2 - 3*s^3 + 
       4845*\[Epsilon] + 1649*s*\[Epsilon] - 425*s^2*\[Epsilon] + 
       75*s^3*\[Epsilon]))/((-9 + s)*(-1 + s)^2), 
   ((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 - 2*s - s^2 + 3*\[Epsilon] - 10*s*\[Epsilon] + 3*s^2*\[Epsilon]))/
    (16*(-1 + s)*(1 + s)), 0, 0, (4*s^2*(3 + s)*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/((-1 + s)^2*(1 + s)), 0, 0, 0, 0, 0, 
   0, -1/8*(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon]))/(-1 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
    ((-1 + s)*(1 + s)), (-4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (2*s + \[Epsilon] - 6*s*\[Epsilon] + s^2*\[Epsilon]))/
    ((-1 + s)*(1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, s*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(s*(-1 + \[Epsilon])^2*\[Epsilon]^4)/(-1 + s), 0, 0, 
   (s*(-1 + \[Epsilon])*\[Epsilon]^4*(-2 + 3*\[Epsilon]))/(2*(-1 + s)), 
   (s*(-1 + \[Epsilon])*\[Epsilon]^4)/(-1 + s), 0, 
   (-5*s*\[Epsilon]^4*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(24*(-1 + s)), 
   (-3*s*\[Epsilon]^4*(-2 + 3*\[Epsilon]))/(4*(-1 + s)), 
   (s*(-21 + 5*s)*\[Epsilon]^5)/(24*(-1 + s)), 0, 0, 0, 0, 0, 0, 
   (s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(2*(-1 + s)), 
   -1/2*((-3 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(-1 + s), 0, 0, 
   -1/4*(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(-1 + s), 
   (-2*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2)/(-1 + s), 
   (-6*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(-1 + s), 
   (s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(s*(-1 + \[Epsilon])*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/3*((9 + 86*s + 6*s^2 - 6*s^3 + s^4)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/
     ((-9 + s)*(-1 + s)^3), (-2*s*(-1 + 3*s)*(-1 + \[Epsilon])^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon]))/(-1 + s)^3, 0, 0, 0, 0, 
   ((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (1 - 5*s^2 - 3*\[Epsilon] + 2*s*\[Epsilon] + 17*s^2*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   -1/3*(s*(-12 - 63*s + 10*s^2 + s^3)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/((-9 + s)*(-1 + s)^3), 
   (-2*s*(3 - 41*s + 5*s^2 + s^3)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)^3), 
   (s*(3 + s)*(7 + s)*(-6 - 3*s + s^2)*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/
    (3*(-9 + s)*(-1 + s)^3), 0, (\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(4*s + 2*s^2 - 2*\[Epsilon] - 
      54*s*\[Epsilon] - 22*s^2*\[Epsilon] + 14*\[Epsilon]^2 + 
      229*s*\[Epsilon]^2 + 41*s^2*\[Epsilon]^2 - 2*s^3*\[Epsilon]^2 - 
      24*\[Epsilon]^3 - 297*s*\[Epsilon]^3 + 6*s^2*\[Epsilon]^3 + 
      3*s^3*\[Epsilon]^3))/((-1 + s)^4*(-1 + 4*\[Epsilon])), 
   (2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (3*s + 3*s^2 - \[Epsilon] - 43*s*\[Epsilon] - 34*s^2*\[Epsilon] + 
      7*\[Epsilon]^2 + 190*s*\[Epsilon]^2 + 94*s^2*\[Epsilon]^2 - 
      9*s^3*\[Epsilon]^2 - 12*\[Epsilon]^3 - 255*s*\[Epsilon]^3 - 
      66*s^2*\[Epsilon]^3 + 21*s^3*\[Epsilon]^3))/
    ((-1 + s)^4*(-1 + 4*\[Epsilon])), (4*s^3*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2)/(-1 + s)^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s*(2 - 3*\[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (1 - s - 2*s^2 - 5*\[Epsilon] + 10*s*\[Epsilon] + 3*s^2*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*s*(-1 + 2*s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
    (-1 + s)^2, (-4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (1 - 2*s - 3*\[Epsilon] + 4*s*\[Epsilon] + s^2*\[Epsilon]))/(-1 + s)^2, 
   (2*(-2 + s)*s*(-1 + 3*s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-1 + s)^2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -((s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/(-1 + s)^2), 
   0, 0, 0, 0, (s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/(-1 + s)^2, 
   -1/2*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
      (-3 + 4*\[Epsilon]))/(-1 + s)^2, 
   (-2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(-1 + s)^2, 
   (s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(2*(-1 + s)), 0, 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-14 - s + 34*\[Epsilon] + 2*s*\[Epsilon]))/
    (2*(-1 + s)^3*(-1 + 4*\[Epsilon])), 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-11 - 4*s + 26*\[Epsilon] + 10*s*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   (s^2*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-1 + s)^2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
      (-2 + 3*\[Epsilon])*(-s + 2*\[Epsilon] + 2*s*\[Epsilon]))/
     ((-1 + s)^2*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/(-1 + s), 
   -((s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 5*\[Epsilon] + s*\[Epsilon]))/
     (-1 + s)), ((-2 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-1 + s), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   s*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (s*(-1 + \[Epsilon])^2*\[Epsilon]^4)/(2*(-1 + s)), 0, 0, 
   (s*(-1 + \[Epsilon])*\[Epsilon]^4*(-2 + 3*\[Epsilon]))/(2*(-1 + s)), 
   (2*s*(-1 + \[Epsilon])*\[Epsilon]^4)/(-1 + s), 0, 
   -1/12*(s*\[Epsilon]^4*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(-1 + s), 
   0, (s*(15 + s)*\[Epsilon]^5)/(12*(-1 + s)), 0, 0, 0, 0, 0, 0, 
   -1/2*(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(-1 + s), 
   -1/2*(s*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(-1 + s), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2*(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(s*(-1 + \[Epsilon])^3*\[Epsilon]^3*(-1 + 8*\[Epsilon]))/(-1 + s)^2, 0, 
   (6*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/(-1 + s)^2, 
   -((s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-8 - s - 4*\[Epsilon] + 4*s*\[Epsilon]))/(-1 + s)^2), 0, 0, 
   (-3*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/(2*(-1 + s)^2), 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(2 - s - 12*\[Epsilon] + 4*s*\[Epsilon]))/
    (6*(-1 + s)^2), (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon]))/(-1 + s), 
   -1/6*(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(12 + 5*s - s^2 - 
       108*\[Epsilon] - 24*s*\[Epsilon] + 4*s^2*\[Epsilon]))/(-1 + s)^2, 0, 
   (3*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 5*\[Epsilon]))/(-1 + s)^3, 
   (s*(5 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 5*\[Epsilon]))/(-1 + s)^3, 0, 0, 0, 0, 0, 
   (-6*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/(-1 + s)^2, 
   -((s*(7 + 2*s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-1 + s)^2), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2)/(-1 + s), 
   -((s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon]))/(-1 + s)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-1 + \[Epsilon])^3*\[Epsilon]^3*(9 + 157*s - 23*s^2 + s^3 - 
      216*\[Epsilon] - 1056*s*\[Epsilon] + 120*s^2*\[Epsilon]))/
    (6*(-9 + s)*(-1 + s)^2), 0, (2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(s + s^2 - 2*s*\[Epsilon] - 
      16*s^2*\[Epsilon] - 4*\[Epsilon]^2 - 4*s*\[Epsilon]^2 + 
      44*s^2*\[Epsilon]^2))/((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   -(((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-2*s - 4*s^2 + 51*s^2*\[Epsilon] + 3*s^3*\[Epsilon] + 
       10*\[Epsilon]^2 + 14*s*\[Epsilon]^2 - 110*s^2*\[Epsilon]^2 - 
       22*s^3*\[Epsilon]^2 + 8*\[Epsilon]^3 + 24*s*\[Epsilon]^3 - 
       72*s^2*\[Epsilon]^3 + 40*s^3*\[Epsilon]^3))/
     ((-1 + s)^3*(-1 + 4*\[Epsilon]))), 0, 0, 
   -1/2*((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(2*s - \[Epsilon] - 8*s*\[Epsilon] - 
       9*s^2*\[Epsilon] - \[Epsilon]^2 + 4*s*\[Epsilon]^2 + 
       33*s^2*\[Epsilon]^2))/((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-55*s + 33*s^2 - 2*s^3 + 54*\[Epsilon] + 246*s*\[Epsilon] - 
      118*s^2*\[Epsilon] + 10*s^3*\[Epsilon]))/(6*(-9 + s)*(-1 + s)^2), 
   (2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (13*s - s^2 - 9*\[Epsilon] - 44*s*\[Epsilon] + 5*s^2*\[Epsilon]))/
    ((-9 + s)*(-1 + s)), -1/6*(\[Epsilon]^4*(-1 + 2*\[Epsilon])*
      (-357*s - 64*s^2 + 39*s^3 - 2*s^4 + 486*\[Epsilon] + 
       2484*s*\[Epsilon] + 240*s^2*\[Epsilon] - 148*s^3*\[Epsilon] + 
       10*s^4*\[Epsilon]))/((-9 + s)*(-1 + s)^2), 0, 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 - 14*s + 9*\[Epsilon] + 54*s*\[Epsilon]))/(-1 + s)^3, 
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 - 25*s - 4*s^2 + 13*\[Epsilon] + 97*s*\[Epsilon] + 
      16*s^2*\[Epsilon]))/(-1 + s)^3, 0, 0, 0, 0, 0, 
   (-2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(s + s^2 - s*\[Epsilon] - 
      17*s^2*\[Epsilon] - 4*\[Epsilon]^2 - 8*s*\[Epsilon]^2 + 
      48*s^2*\[Epsilon]^2))/((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   -((\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(2*s + 4*s^2 - s*\[Epsilon] - 
       47*s^2*\[Epsilon] - 6*s^3*\[Epsilon] - 8*\[Epsilon]^2 - 
       24*s*\[Epsilon]^2 + 120*s^2*\[Epsilon]^2 + 20*s^3*\[Epsilon]^2))/
     ((-1 + s)^3*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, ((2 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2)/
    (-1 + s), -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-3*s + 2*\[Epsilon] + 
       10*s*\[Epsilon]))/(-1 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   s*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*((3 - 22*s + 3*s^2)*(-1 + \[Epsilon])^3*\[Epsilon]^3)/
     ((-9 + s)*(-1 + s)), 0, 0, 0, 0, 2*(-1 + \[Epsilon])*\[Epsilon]^4, 
   ((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(4*(-1 + 4*\[Epsilon])), 
   -1/3*(\[Epsilon]^3*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-2*s - 2*s^2 + 9*\[Epsilon] - 6*s*\[Epsilon] + 5*s^2*\[Epsilon]))/
     ((-9 + s)*(-1 + s)), (-2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
     (-2*s - 9*\[Epsilon] + 5*s*\[Epsilon]))/(-9 + s), 
   (\[Epsilon]^4*(-66*s + 4*s^2 - 2*s^3 - 27*\[Epsilon] + 171*s*\[Epsilon] - 
      21*s^2*\[Epsilon] + 5*s^3*\[Epsilon]))/(3*(-9 + s)*(-1 + s)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Epsilon]^4*
    (-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]), 
   (2 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, ((-1 - s)*s*(-1 + \[Epsilon])*\[Epsilon]^4*
     (-1 + 2*\[Epsilon]))/(-1 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2)/(-1 + s), 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   s*\[Epsilon]^5*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   s*\[Epsilon]^5*(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0}, 
  {-((s*(-1 + \[Epsilon])^3*\[Epsilon]^4)/(-1 + s)^2), 
   -1/2*(s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-3 + s + 9*\[Epsilon] - 
       3*s*\[Epsilon] - 2*\[Epsilon]^2 + 2*s*\[Epsilon]^2))/(-1 + s)^2, 
   -1/2*(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(-1 + s)^2, 
   ((-3 + s)*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/
    (4*(-1 + s)^2), (s*(-1 + \[Epsilon])*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
     (1 - 6*\[Epsilon] + 4*\[Epsilon]^2))/(2*(-1 + s)^2), 
   -1/2*(s*(-1 + \[Epsilon])*\[Epsilon]^3*(-4 + 25*\[Epsilon] - 
       s*\[Epsilon] - 18*\[Epsilon]^2 + 2*s*\[Epsilon]^2))/(-1 + s)^2, 
   (s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/
    (4*(-1 + s)^2), (s*\[Epsilon]^3*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (5 - s - 6*\[Epsilon] + 2*s*\[Epsilon]))/(24*(-1 + s)^2), 
   ((-5 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/
    (4*(-1 + s)^2), -1/24*(s*\[Epsilon]^4*(-39 + 8*s - s^2 + 138*\[Epsilon] - 
       12*s*\[Epsilon] + 2*s^2*\[Epsilon]))/(-1 + s)^2, 0, 
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(3 - \[Epsilon] + s*\[Epsilon]))/
    (4*(-1 + s)^3*(-1 + 4*\[Epsilon])), 
   -1/4*(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
      (-5 - s + 17*\[Epsilon] + s*\[Epsilon] - 14*\[Epsilon]^2 + 
       2*s*\[Epsilon]^2 - 4*\[Epsilon]^3 + 4*s*\[Epsilon]^3))/
     ((-1 + s)^3*(-1 + \[Epsilon])*(-1 + 4*\[Epsilon])), 
   (s^2*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(2*(-1 + s)^2), 
   -1/2*(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]))/
     ((-1 + s)^2*(-1 + \[Epsilon])), (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-s - \[Epsilon] + 2*s*\[Epsilon]))/(2*(-1 + s)^2*(-1 + \[Epsilon])), 
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon]))/(2*(-1 + s)^2), 
   (s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon]))/
    (2*(-1 + s)^2), 0, 0, 0, 0, 0, 0, 
   -1/4*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
      (-1 + s + 5*\[Epsilon] - 3*s*\[Epsilon] - 10*\[Epsilon]^2 + 
       2*s*\[Epsilon]^2))/((-1 + s)^2*(-1 + \[Epsilon])*(-1 + 4*\[Epsilon])), 
   (2*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])^3)/((-1 + s)^2*(-1 + \[Epsilon])), 
   (4*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2)/((-1 + s)^2*(-1 + \[Epsilon])), 
   -1/2*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 - 6*\[Epsilon] + 
       6*\[Epsilon]^2))/((-1 + s)*(-1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
   -((s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/(-1 + s)), 
   -((s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(-1 + s)), 
   ((-2 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/(2*(-1 + s)), 
   (s*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(-1 + s), 0, 0, 
   0, 0, 0, 0, (-2*s^2*\[Epsilon]^5*(-1 + 2*\[Epsilon]))/(-1 + s), 
   -1/2*(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   s*\[Epsilon]^5*(-1 + 2*\[Epsilon]), 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1 + s)*s*\[Epsilon]^5*(-1 + 2*\[Epsilon]), 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(s*Sqrt[(1 - s)*(3 + s)]*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 0}, 
  {((1 - s)*(3 + s)*(-1 + \[Epsilon])^3*\[Epsilon]^3*
     (3 + 3*s + 2*s^2 - 18*\[Epsilon] + 2*s*\[Epsilon]))/
    ((-9 + s)*(-1 + s)^3), ((1 - s)*s*(3 + s)*(-1 + \[Epsilon])^2*
     \[Epsilon]^3*(-3 - 6*s + s^2 + 15*\[Epsilon] + 16*s*\[Epsilon] - 
      7*s^2*\[Epsilon] - 4*\[Epsilon]^2 + 4*s^2*\[Epsilon]^2))/
    (2*(-1 + s)^3*(1 + s)), ((1 - s)*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-4 - s + 4*\[Epsilon] + 4*s*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   ((1 - s)*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-3*s + s^2 + 10*\[Epsilon] + 16*s*\[Epsilon] - 6*s^2*\[Epsilon] + 
      8*\[Epsilon]^2 - 16*s*\[Epsilon]^2 + 8*s^2*\[Epsilon]^2))/
    (2*(-1 + s)^3*(-1 + 4*\[Epsilon])), 
   -1/2*((1 - s)*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-12 - 10*s + 6*s^2 + 24*\[Epsilon] + 119*s*\[Epsilon] - 
       50*s^2*\[Epsilon] + 3*s^3*\[Epsilon] - 72*s*\[Epsilon]^2 + 
       8*s^2*\[Epsilon]^2))/((-9 + s)*(-1 + s)^3), 
   ((1 - s)*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(18 + 22*s - 6*s^2 - 
      2*s^3 - 54*\[Epsilon] - 213*s*\[Epsilon] + 76*s^2*\[Epsilon] - 
      s^3*\[Epsilon] + 162*s*\[Epsilon]^2 - 36*s^2*\[Epsilon]^2 + 
      2*s^3*\[Epsilon]^2))/((-9 + s)*(-1 + s)^3), 
   -(((1 - s)*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-s + \[Epsilon] + 5*s*\[Epsilon]))/
     ((-1 + s)^3*(1 + s)*(-1 + 4*\[Epsilon]))), 
   -1/12*((1 - s)*(3 + s)*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-3 + 4*\[Epsilon])*(-104*s + 16*s^2 - 4*s^3 - 4*s^4 + 18*\[Epsilon] + 
       161*s*\[Epsilon] - 81*s^2*\[Epsilon] + 23*s^3*\[Epsilon] + 
       7*s^4*\[Epsilon] - 108*\[Epsilon]^2 + 48*s*\[Epsilon]^2 + 
       104*s^2*\[Epsilon]^2 - 48*s^3*\[Epsilon]^2 + 4*s^4*\[Epsilon]^2))/
     ((-9 + s)*(-1 + s)^3*(1 + s)), 
   -(((1 - s)*(3 + s)*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-29*s - 4*s^2 + 3*s^3 - 2*s^4 - 9*\[Epsilon] + 68*s*\[Epsilon] + 
       16*s^2*\[Epsilon] - 16*s^3*\[Epsilon] + 5*s^4*\[Epsilon] - 
       18*\[Epsilon]^2 + 20*s*\[Epsilon]^2 + 16*s^2*\[Epsilon]^2 - 
       20*s^3*\[Epsilon]^2 + 2*s^4*\[Epsilon]^2))/((-9 + s)*(-1 + s)^3*
      (1 + s))), ((1 - s)*(3 + s)*\[Epsilon]^4*(132*s - 140*s^2 + 12*s^3 - 
      4*s^4 + 594*\[Epsilon] - 1905*s*\[Epsilon] + 851*s^2*\[Epsilon] - 
      59*s^3*\[Epsilon] + 7*s^4*\[Epsilon] - 972*\[Epsilon]^2 + 
      864*s*\[Epsilon]^2 + 168*s^2*\[Epsilon]^2 - 64*s^3*\[Epsilon]^2 + 
      4*s^4*\[Epsilon]^2))/(12*(-9 + s)*(-1 + s)^3), 
   -1/4*((1 - s)*(3 + s)*(3 + 13*s)*(-1 + \[Epsilon])*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/((-9 + s)*(-1 + s)^2*(1 + s)), 
   ((1 - s)*(3 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(3*s - 6*\[Epsilon] - 12*s*\[Epsilon] + 
      24*\[Epsilon]^2 + 11*s*\[Epsilon]^2 + s^2*\[Epsilon]^2))/
    (2*(-1 + s)^4*(-1 + 4*\[Epsilon])), 
   ((1 - s)*(3 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-5*s - s^2 + 10*\[Epsilon] + 27*s*\[Epsilon] + 5*s^2*\[Epsilon] - 
      50*\[Epsilon]^2 - 46*s*\[Epsilon]^2 - 12*s^2*\[Epsilon]^2 + 
      40*\[Epsilon]^3 + 18*s*\[Epsilon]^3 + 14*s^2*\[Epsilon]^3))/
    (2*(-1 + s)^4*(-1 + \[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-2*(1 - s)*s^2*(3 + s)*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2)/((-1 + s)^3*(1 + s)), 
   ((1 - s)*s*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon]))/
    ((-1 + s)^3*(-1 + \[Epsilon])), 
   -(((1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
      (-s - \[Epsilon] + 2*s*\[Epsilon]))/((-1 + s)^3*(-1 + \[Epsilon]))), 
   ((1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (2 - 11*\[Epsilon] + 3*s*\[Epsilon]))/(2*(-1 + s)^3), 
   ((1 - s)*s*(3 + s)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (2 - 11*\[Epsilon] + 3*s*\[Epsilon]))/(2*(-1 + s)^3), 
   (-4*(1 - s)*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])^3)/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 
   ((1 - s)*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (s - s^2 - 4*\[Epsilon] - 6*s*\[Epsilon] + 4*s^2*\[Epsilon]))/
    ((-1 + s)^3*(-1 + 4*\[Epsilon])), 0, 
   (-2*(1 - s)*(3 + s)^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3)/
    ((-9 + s)*(-1 + s)^2), (-12*(1 - s)*(1 + s)*(3 + s)*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2)/((-9 + s)*(-1 + s)^2), 
   -(((1 - s)*(-3 + s)*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
     ((-9 + s)*(-1 + s))), -1/2*((1 - s)*s*(3 + s)*\[Epsilon]^4*
      (-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 - s + 7*\[Epsilon] + 
       s*\[Epsilon]))/((-1 + s)^3*(-1 + \[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-4*(1 - s)*s*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])^3)/
    ((-1 + s)^3*(-1 + \[Epsilon])), 
   -(((1 - s)*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-s + s^2 - 2*\[Epsilon] - s*\[Epsilon] - 5*s^2*\[Epsilon] + 
       2*\[Epsilon]^2 + 10*s*\[Epsilon]^2 + 4*s^2*\[Epsilon]^2))/
     ((-1 + s)^3*(-1 + \[Epsilon]))), 
   -1/2*((1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-4 + 21*\[Epsilon] - 3*s*\[Epsilon] - 19*\[Epsilon]^2 + 
       3*s*\[Epsilon]^2))/((-1 + s)^2*(-1 + \[Epsilon])), 0, 0, 
   (-2*(1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))/(-1 + s)^2, 
   (-2*(1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-1 + 4*\[Epsilon]))/(-1 + s)^2, 
   -(((1 - s)*s^2*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
      (-1 + 3*\[Epsilon]))/((-1 + s)^2*(1 + s))), 
   (-2*(1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-s - \[Epsilon] + 3*s*\[Epsilon]))/((-1 + s)^2*(1 + s)), 0, 
   (2*(1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))/(-1 + s)^2, 
   (2*(1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-1 + \[Epsilon] + s*\[Epsilon]))/(-1 + s)^2, 
   -(((1 - s)*(-2 + s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)/
     (-1 + s)^2), ((1 - s)*s*(3 + s)*(-7 + 3*s)*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(2*(-1 + s)^2), 
   -(((1 - s)*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])^2)/(-1 + s)), 
   ((1 - s)*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(-1 + s), 
   (2*(1 - s)*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/
    (-1 + s), (2*(1 - s)*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/(-1 + s), 
   0, (2*(1 - s)*s*(3 + s)*\[Epsilon]^5*(-1 + 2*\[Epsilon]))/(-1 + s), 
   (4*(1 - s)*s*(3 + s)*\[Epsilon]^5*(-1 + 2*\[Epsilon]))/(-1 + s)^2, 
   ((1 - s)*s*(3 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/(-1 + s), 
   (-2*(1 - s)*s*(3 + s)*\[Epsilon]^5*(-1 + 2*\[Epsilon]))/(-1 + s), 0, 
   ((1 - s)*s*(1 + s)*(1 - 2*\[Epsilon])*\[Epsilon]^4*(1 + 6*\[Epsilon]))/
    (-1 + s), (1 - s)*s*(3 + s)*(1 - 2*\[Epsilon])*\[Epsilon]^4}}, 
 {{-(1/((-1 + \[Epsilon])^3*\[Epsilon]^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(1 + s)/(s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (-1 + s)/(2*s*(-1 + \[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (\[Epsilon] + s*(-2 + 7*\[Epsilon]))/(2*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])*(2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 
   -1/2*(\[Epsilon] + s^2*\[Epsilon] + 2*s*(-2 + 7*\[Epsilon]))/
     (s*\[Epsilon]^3*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 
       18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, (s - \[Epsilon] - 3*s*\[Epsilon])/
    (2*s*\[Epsilon]^3*(-1 + 6*\[Epsilon] - 11*\[Epsilon]^2 + 
      6*\[Epsilon]^3)), (\[Epsilon] + s*(-2 + 7*\[Epsilon]))/
    (2*s*\[Epsilon]^3*(-1 + 6*\[Epsilon] - 11*\[Epsilon]^2 + 
      6*\[Epsilon]^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {(6 - (21 + s)*\[Epsilon])/(2*\[Epsilon]^3*
     (2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 
      18*\[Epsilon]^4)), 0, 0, 0, 
   ((s^3*(-2 + \[Epsilon]) - 27*\[Epsilon] - 5*s^2*(-4 + 9*\[Epsilon]) + 
       9*s*(-2 + 15*\[Epsilon]))*\[Omega]0[s] - 2*s*(27 - 21*s - 7*s^2 + s^3)*
      Derivative[1][\[Omega]0][s])/(12*s*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
   -1/6*(3 + s)/(s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-1 + 4*\[Epsilon])/(2*\[Epsilon]^3*(-1 + 6*\[Epsilon] - 11*\[Epsilon]^2 + 
      6*\[Epsilon]^3)), 0, 0, 0, 
   ((9 - 30*s + 5*s^2)*\[Epsilon]*\[Omega]0[s] + 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(12*s*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
   1/(6*s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
   (2 - 8*\[Epsilon])/(3*\[Epsilon]^3*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 
      45*\[Epsilon]^3 + 18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-36 + 318*\[Epsilon] - 795*\[Epsilon]^2 + 27*s^2*\[Epsilon]^2 + 
     s^3*\[Epsilon]^2 - 3*s*(12 - 94*\[Epsilon] + 203*\[Epsilon]^2))/
    (12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, ((297*\[Epsilon] + s^4*(2 + \[Epsilon]) - 
       6*s^2*(47 + 11*\[Epsilon]) + 10*s^3*(1 + 18*\[Epsilon]) - 
       30*s*(-9 + 82*\[Epsilon]))*\[Omega]0[s] + 
     2*s*(297 - 60*s - 258*s^2 + 20*s^3 + s^4)*Derivative[1][\[Omega]0][s])/
    (24*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(3 - 13*\[Epsilon] + 12*\[Epsilon]^2)), 
   -1/4*((-1 + s)*(12 - 2*(53 + 3*s)*\[Epsilon] + (265 + 54*s + s^2)*
        \[Epsilon]^2))/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
      (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])), (33 + 30*s + s^2)/(12*s*\[Epsilon]*
     (-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
     (3 - 13*\[Epsilon] + 12*\[Epsilon]^2)*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(12 - 106*\[Epsilon] + 265*\[Epsilon]^2 - 5*s^2*\[Epsilon]^2 + 
     4*s*(2 - 15*\[Epsilon] + 29*\[Epsilon]^2))/(12*s*\[Epsilon]^3*
     (2 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 
   (-((s*(54 - 721*\[Epsilon]) + 99*\[Epsilon] + 3*s^3*(2 + 7*\[Epsilon]) + 
        s^2*(-60 + 89*\[Epsilon]))*\[Omega]0[s]) + 
     2*s*(-99 + 65*s + 39*s^2 - 5*s^3)*Derivative[1][\[Omega]0][s])/
    (24*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-12 + 106*\[Epsilon] - 265*\[Epsilon]^2 + s^2*\[Epsilon]*
      (-2 + 23*\[Epsilon]) + 2*s*(4 - 36*\[Epsilon] + 89*\[Epsilon]^2))/
    (12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/12*(11 + 5*s)/(s*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(6 + (-33 + s^2)*\[Epsilon])/(12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   ((27*\[Epsilon] + s^3*(2 + \[Epsilon]) + s^2*(-20 + 57*\[Epsilon]) - 
       3*s*(-6 + 71*\[Epsilon]))*\[Omega]0[s] + 2*s*(27 - 21*s - 7*s^2 + s^3)*
      Derivative[1][\[Omega]0][s])/(24*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/4*((-1 + s)*(-2 + (11 + s)*\[Epsilon]))/(s*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (3 + s)/(12*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {(-4*(-3 + 11*\[Epsilon]))/(3*\[Epsilon]^3*
     (2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 45*\[Epsilon]^3 + 
      18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   32/(3*\[Epsilon]^2*(2 - 15*\[Epsilon] + 40*\[Epsilon]^2 - 
      45*\[Epsilon]^3 + 18*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s*(3 - 22*\[Epsilon]) + s^2*(3 - 13*\[Epsilon]) - \[Epsilon])/
    (6*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 
   ((1 + s)*(\[Epsilon] + s^2*\[Epsilon] + s*(-6 + 34*\[Epsilon])))/
    (4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (\[Epsilon] + s^2*(-1 + 4*\[Epsilon]) + s*(-2 + 13*\[Epsilon]))/
    (6*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (s*(4 - 22*\[Epsilon]) + s^2*(2 - 13*\[Epsilon]) - \[Epsilon])/
    (4*s*\[Epsilon]^2*(2 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 
      126*\[Epsilon]^3 + 72*\[Epsilon]^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {-1/4*(1 + s)^2/(s^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
      \[Epsilon]^3), (-1 + s^2)/(2*s^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
     \[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(-1 + s)^2/(s^2*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, ((1 + s)*(\[Epsilon] + s*(-2 + 7*\[Epsilon])))/
    (4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(2 - 9*\[Epsilon] + 
      9*\[Epsilon]^2)), 
   -1/4*((1 + s)*(\[Epsilon] + s^2*\[Epsilon] + 2*s*(-2 + 7*\[Epsilon])))/
     (s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(2 - 9*\[Epsilon] + 
       9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*((-1 + s)*(\[Epsilon] + s*(-2 + 7*\[Epsilon])))/
     (s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(2 - 9*\[Epsilon] + 
       9*\[Epsilon]^2)), ((-1 + s)*(\[Epsilon] + s^2*\[Epsilon] + 
      2*s*(-2 + 7*\[Epsilon])))/(4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (2 - 9*\[Epsilon] + 9*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/4*((1 + s)*(\[Epsilon] + s*(-1 + 3*\[Epsilon])))/
     (s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   ((1 + s)*(\[Epsilon] + s*(-2 + 7*\[Epsilon])))/(4*s^2*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-1 + s)*(\[Epsilon] + s*(-1 + 3*\[Epsilon])))/
    (4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   -1/4*((-1 + s)*(\[Epsilon] + s*(-2 + 7*\[Epsilon])))/
     (s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {-1/4*((1 + s)*(-6 + (21 + s)*\[Epsilon]))/
     (s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])), ((-1 + s)*(-6 + (21 + s)*\[Epsilon]))/
    (4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), 0, 0, 
   -1/24*((1 + s)*((-(s^3*(-2 + \[Epsilon])) + 27*\[Epsilon] + 
         5*s^2*(-4 + 9*\[Epsilon]) - 9*s*(-2 + 15*\[Epsilon]))*\[Omega]0[s] + 
       2*s*(27 - 21*s - 7*s^2 + s^3)*Derivative[1][\[Omega]0][s]))/
     (\[Epsilon]^3*(s - 2*s*\[Epsilon])^2*(2 - 9*\[Epsilon] + 
       9*\[Epsilon]^2)), -1/12*((1 + s)*(3 + s))/(s^2*(1 - 2*\[Epsilon])^2*
      \[Epsilon]^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*\[Omega]0[s]), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-1 + s)*((-(s^3*(-2 + \[Epsilon])) + 27*\[Epsilon] + 
        5*s^2*(-4 + 9*\[Epsilon]) - 9*s*(-2 + 15*\[Epsilon]))*\[Omega]0[s] + 
      2*s*(27 - 21*s - 7*s^2 + s^3)*Derivative[1][\[Omega]0][s]))/
    (24*\[Epsilon]^3*(s - 2*s*\[Epsilon])^2*(2 - 9*\[Epsilon] + 
      9*\[Epsilon]^2)), ((-1 + s)*(3 + s))/(12*s^2*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*\[Omega]0[s]), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {((1 + s)*(-1 + 4*\[Epsilon]))/
    (4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   -1/4*((-1 + s)*(-1 + 4*\[Epsilon]))/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), 0, 0, 
   ((1 + s)*((9 - 30*s + 5*s^2)*\[Epsilon]*\[Omega]0[s] + 
      2*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s]))/
    (24*\[Epsilon]^3*(-1 + 3*\[Epsilon])*(s - 2*s*\[Epsilon])^2), 
   (1 + s)/(12*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-1 + 3*\[Epsilon])*
     \[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*((-1 + s)*((9 - 30*s + 5*s^2)*\[Epsilon]*\[Omega]0[s] + 
       2*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s]))/
     (\[Epsilon]^3*(-1 + 3*\[Epsilon])*(s - 2*s*\[Epsilon])^2), 
   -1/12*(-1 + s)/(s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-1 + 3*\[Epsilon])*
      \[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (1 - 12*\[Epsilon] + 49*\[Epsilon]^2 - 64*\[Epsilon]^3 + 
     2*s*(1 - 3*\[Epsilon])^2*(-1 + 5*\[Epsilon]))/
    (4*s*(1 - 2*\[Epsilon])^4*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), -1/4*(2 - 21*\[Epsilon] + 75*\[Epsilon]^2 - 
      88*\[Epsilon]^3 + s^2*\[Epsilon]*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2) + 
      2*s*(-2 + 20*\[Epsilon] - 64*\[Epsilon]^2 + 67*\[Epsilon]^3))/
     (s*(1 - 2*\[Epsilon])^4*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
      (-1 + 4*\[Epsilon])), 0, 0, (3 - 32*\[Epsilon] + 109*\[Epsilon]^2 - 
     120*\[Epsilon]^3 + s*(-2 + 22*\[Epsilon] - 80*\[Epsilon]^2 + 
       94*\[Epsilon]^3))/(12*s*(1 - 2*\[Epsilon])^4*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/4*((-1 + 3*\[Epsilon])*(-1 + 8*\[Epsilon] + 
       2*s*(-1 + 5*\[Epsilon])))/(s*(1 - 2*\[Epsilon])^4*\[Epsilon]^3*
      (-1 + 4*\[Epsilon])), (3 - 28*\[Epsilon] + 56*\[Epsilon]^2 + 
     s^2*\[Epsilon]*(-1 + 2*\[Epsilon]) + 
     2*s*(3 - 26*\[Epsilon] + 52*\[Epsilon]^2))/(8*s*(1 - 2*\[Epsilon])^4*
     \[Epsilon]^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/4*(1 - 11*\[Epsilon] + 42*\[Epsilon]^2 - 52*\[Epsilon]^3 + 
      s*(1 - 4*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
     (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
      (-1 + 4*\[Epsilon])), (1 - 10*\[Epsilon] + 34*\[Epsilon]^2 - 
     38*\[Epsilon]^3 + s*(-1 + 10*\[Epsilon] - 32*\[Epsilon]^2 + 
       34*\[Epsilon]^3))/(2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 
   (3 - s*(1 - 4*\[Epsilon])^2 - 22*\[Epsilon] + 36*\[Epsilon]^2)/
    (12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (1 + s*(1 - 4*\[Epsilon])^2 - 10*\[Epsilon] + 
     20*\[Epsilon]^2)/(4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])), 
   -1/8*((-1 + 6*\[Epsilon])*(-3 + 8*\[Epsilon] + s*(-3 + 10*\[Epsilon])))/
     (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {(s^2*\[Epsilon]^2 - 4*s*(3 - 23*\[Epsilon] + 49*\[Epsilon]^2) - 
     3*(8 - 58*\[Epsilon] + 87*\[Epsilon]^2))/(12*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), ((-1 + s)*(-3 + 11*\[Epsilon]))/
    (2*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
   ((-153*\[Epsilon] + s^3*(2 + \[Epsilon]) - s^2*(20 + 123*\[Epsilon]) + 
       s*(18 + 787*\[Epsilon]))*\[Omega]0[s] + 
     2*s*(-153 + 179*s - 27*s^2 + s^3)*Derivative[1][\[Omega]0][s])/
    (24*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/4*(-2 + 12*\[Epsilon] + \[Epsilon]^2 + s^2*\[Epsilon]^2 + 
      s*(-2 + 20*\[Epsilon] - 66*\[Epsilon]^2))/(s*(1 - 2*\[Epsilon])^2*
      \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
      (-1 + 4*\[Epsilon])), (-17 + s)/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
     \[Omega]0[s]), (16*(1 + s))/(3*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-16*(-1 + s))/(3*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4 + 43*\[Epsilon] - 93*\[Epsilon]^2 + 
     s^2*(\[Epsilon] - 3*\[Epsilon]^2) - 
     8*s*(1 - 7*\[Epsilon] + 11*\[Epsilon]^2))/(6*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   ((9*(3 - 7*\[Epsilon])*\[Epsilon] + s^3*(2 - 9*\[Epsilon] + 
         9*\[Epsilon]^2) - 5*s^2*(4 - 25*\[Epsilon] + 37*\[Epsilon]^2) + 
       3*s*(6 - 69*\[Epsilon] + 133*\[Epsilon]^2))*\[Omega]0[s] - 
     2*s*(9 - 10*s + s^2)*(-3 + 7*\[Epsilon] + s*(-1 + 3*\[Epsilon]))*
      Derivative[1][\[Omega]0][s])/(12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (3 + s - 7*\[Epsilon] - 3*s*\[Epsilon])/(6*s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*
     \[Omega]0[s]), 0, 0, 0, 0, (-8 + 41*\[Epsilon] - 51*\[Epsilon]^2 + 
     s^2*\[Epsilon]*(-1 + 3*\[Epsilon]) + 
     8*s*(1 - 7*\[Epsilon] + 11*\[Epsilon]^2))/(6*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1/8*((-9 + s)*(-1 + s)*(5 + s))/
     (s*Sqrt[9 - 10*s + s^2]*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
      (-1 + 4*\[Epsilon])), (-4 + 31*\[Epsilon] - s^2*\[Epsilon] + 
     s*(-2 + 6*\[Epsilon]))/(8*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])), 
   -1/2*(-1 + s)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(1 - 13*\[Epsilon] + 30*\[Epsilon]^2 + 
     s*(2 - 13*\[Epsilon] + 18*\[Epsilon]^2))/(6*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
   ((9 - 30*s + 5*s^2)*\[Epsilon]*\[Omega]0[s] + 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(12*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   1/(6*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 
   (-1 + s + \[Epsilon] - 5*s*\[Epsilon])/(3*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-9 + s)*(-1 + s))/(4*s*Sqrt[9 - 10*s + s^2]*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^2*(-1 + 4*\[Epsilon])), 
   (1 + s - 10*\[Epsilon] - 2*s*\[Epsilon])/(8*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 4*\[Epsilon])), 
   (-1 + s)/(8*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-2 + (11 + s)*\[Epsilon])/(3*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 
   ((9 - 30*s + 5*s^2)*\[Epsilon]*\[Omega]0[s] + 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(6*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])), 1/(3*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 
   -1/3*(4 + (-13 + s)*\[Epsilon])/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-9 + s)*(-1 + s))/(4*s*Sqrt[9 - 10*s + s^2]*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^2*(-1 + 4*\[Epsilon])), 
   (2 - 11*\[Epsilon] + s*(-1 + 5*\[Epsilon]))/(4*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 4*\[Epsilon])), 
   -1/2*1/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, -1/3*((1 + s)*(-1 + 4*\[Epsilon]))/
     (s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
   (2 - 16*\[Epsilon] + 39*\[Epsilon]^2 + 
     s*(-2 + 13*\[Epsilon] - 21*\[Epsilon]^2))/(6*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (2 - 16*\[Epsilon] + 25*\[Epsilon]^2 + 
     s^2*\[Epsilon]^2 + s*(-2 + 22*\[Epsilon] - 62*\[Epsilon]^2))/
    (4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, ((-1 + s)*(-1 + 4*\[Epsilon]))/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-\[Epsilon] + s*(-1 + 3*\[Epsilon]))/(2*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])), 
   (\[Epsilon]*(-5 + 17*\[Epsilon]) + s*(-4 + 28*\[Epsilon] - 
       46*\[Epsilon]^2) + s^2*(\[Epsilon] - 3*\[Epsilon]^2))/
    (4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 0, 0, 
   -1/6*1/((1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((s^2*(60 - 171*\[Epsilon]) - 81*\[Epsilon] + s^3*(-6 + 5*\[Epsilon]) + 
       27*s*(-2 + 21*\[Epsilon]))*\[Omega]0[s] - 
     6*s*(27 - 21*s - 7*s^2 + s^3)*Derivative[1][\[Omega]0][s])/
    (144*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
   -1/12*(3 + s)^2/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
      (-1 + 4*\[Epsilon])), 
   -1/24*(3 + s)/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])*
      \[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, (-1 + s + 5*\[Epsilon] - 3*s*\[Epsilon])/
    (4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   (-1 + s + 9*\[Epsilon] - 7*s*\[Epsilon] - 19*\[Epsilon]^2 + 
     11*s*\[Epsilon]^2)/(2*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 
   1/(6*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, ((27 - 126*s + 19*s^2)*\[Epsilon]*\[Omega]0[s] + 
     6*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (72*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 4*\[Epsilon])), 
   (-3 + s*(3 - 10*\[Epsilon]) + 18*\[Epsilon])/(12*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 4*\[Epsilon])), 
   1/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     \[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, -1/2*1/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 
   (-2 + (7 + s)*\[Epsilon])/(2*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])), 0, 0, -1/6*1/((1 - 2*\[Epsilon])^2*\[Epsilon]^3), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((27 - 126*s + 19*s^2)*\[Epsilon]*\[Omega]0[s] + 
     6*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (72*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 4*\[Epsilon])), 
   (3 - 9*\[Epsilon] + s*(-3 + 13*\[Epsilon]))/(6*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 4*\[Epsilon])), 
   1/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     \[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {-1/8*(1 + s)^3/(s^3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 
   (3*(-1 + s)*(1 + s)^2)/(8*s^3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(-1 + s)^2*(1 + s))/
    (8*s^3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-1 + s)^3/(8*s^3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^3), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -(1/(s*\[Epsilon]^4*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(\[Epsilon]*(-2 + 11*\[Epsilon]) + 
     s*(-1 + 7*\[Epsilon] - 13*\[Epsilon]^2))/(6*s*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-1 + s)/(4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   (2*\[Epsilon]^2 + s*(-1 + 7*\[Epsilon] - 12*\[Epsilon]^2))/
    (4*s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
      2), (s - 7*s*\[Epsilon] - \[Epsilon]^2 + 11*s*\[Epsilon]^2)/
    (2*s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
      2), 0, 0, (s + 2*\[Epsilon] - 4*s*\[Epsilon])/
    (12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), ((-9 + 50*s - 9*s^2)*\[Epsilon]*\[Omega]0[s] - 
     2*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (12*s*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-3 + s + 25*\[Epsilon] - 9*s*\[Epsilon] - 58*\[Epsilon]^2 + 
     26*s*\[Epsilon]^2)/(12*s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/6*1/(s*\[Epsilon]*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   0, 0, (2*\[Epsilon] + s*(-1 + 4*\[Epsilon]))/(4*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (s*(3 - 14*\[Epsilon]) - 4*\[Epsilon])/(8*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (1 - 4*\[Epsilon])/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^4*
     (-1 + 3*\[Epsilon])), (-1 + s)/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(1 - 7*\[Epsilon] + 12*\[Epsilon]^2 + 
     s*(-6 + 50*\[Epsilon] - 92*\[Epsilon]^2) + 
     s^2*(1 - 7*\[Epsilon] + 8*\[Epsilon]^2))/(12*s^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-1 + s)/(2*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 0, 
   0, 0, 0, (-1 + 3*\[Epsilon] - 2*s*\[Epsilon] + s^2*(-1 + 3*\[Epsilon]))/
    (6*s^2*\[Epsilon]^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/6*((18 - 63*\[Epsilon] + s^2*(2 + \[Epsilon]) + 
        10*s*(-2 + 3*\[Epsilon]))*\[Omega]0[s] + 2*s*(9 - 10*s + s^2)*
       Derivative[1][\[Omega]0][s])/(s*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-3 + 21*\[Epsilon] - 36*\[Epsilon]^2 - 
     2*s^2*(1 - 7*\[Epsilon] + 9*\[Epsilon]^2) + 
     3*s*(1 - 9*\[Epsilon] + 18*\[Epsilon]^2))/(6*s^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/3*1/(s*\[Epsilon]*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*\[Omega]0[s]), 
   8/(3*s*\[Epsilon]^2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 0, 0, 
   ((-1 + s)*(3 + s))/(4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   -1/6*((-1 + s)*(1 + s))/(s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1 + s^2)/(4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   (s*(2 - 6*\[Epsilon]) + \[Epsilon] + s^2*\[Epsilon])/
    (s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, 
  {-1/12*(3 + 7*\[Epsilon] - 58*\[Epsilon]^2 + 
      3*s*(1 - 7*\[Epsilon] + 18*\[Epsilon]^2))/(s*(1 - 2*\[Epsilon])^2*
      (-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
      (-1 + 4*\[Epsilon])), ((-1 + s)*(-1 + 5*\[Epsilon]))/
    (4*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), 0, 0, 
   ((-9*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) - 
       5*s^2*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
       s*(46 - 202*\[Epsilon] + 252*\[Epsilon]^2))*\[Omega]0[s] + 
     4*s*(9 - 10*s + s^2)*(-2 + 5*\[Epsilon])*Derivative[1][\[Omega]0][s])/
    (12*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), (-2 + 5*\[Epsilon])/
    (3*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 
   ((-27*\[Epsilon] + 6*s*(6 + \[Epsilon]) - s^2*(4 + 11*\[Epsilon]))*
      \[Omega]0[s] - 6*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (12*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   (-1 - 5*\[Epsilon] + s*(-1 + 13*\[Epsilon]))/(6*s*(1 - 2*\[Epsilon])^2*
     (-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/2*1/(s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]*
      (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[s]), 
   (1 + s*(3 - 9*\[Epsilon]) + 5*\[Epsilon])/(3*s*(1 - 2*\[Epsilon])^2*
     (-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   0, 0, 0, 0, 0, ((9 - 10*s - 18*\[Epsilon] + s^2*(1 + 2*\[Epsilon]))*
      \[Omega]0[s] + 2*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (12*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), 1/(6*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
     \[Epsilon]^2*(-1 + 3*\[Epsilon])*\[Omega]0[s]), 0, 0, 
   8/(3*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 3*\[Epsilon])), (3*(-9 + s)*(-1 + s))/(4*s*Sqrt[9 - 10*s + s^2]*
     (1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 4*\[Epsilon])), (-9*\[Epsilon] + s*(-1 + 7*\[Epsilon]))/
    (4*s*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2/(s*\[Epsilon]^4*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(1 - 7*\[Epsilon] + 12*\[Epsilon]^2 + 
     s^2*(-3 + 21*\[Epsilon] - 40*\[Epsilon]^2) - 
     2*s*(1 - 7*\[Epsilon] + 6*\[Epsilon]^2))/(24*s^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-1 + s^2)/(4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   0, 0, 0, 0, (-1 + s*(2 - 14*\[Epsilon]) + 3*\[Epsilon] + 
     s^2*(-1 + 3*\[Epsilon]))/(12*s^2*\[Epsilon]^3*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/12*((18 - 63*\[Epsilon] + s^2*(2 + \[Epsilon]) + 
        10*s*(-2 + 3*\[Epsilon]))*\[Omega]0[s] + 2*s*(9 - 10*s + s^2)*
       Derivative[1][\[Omega]0][s])/(s*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-3 + 21*\[Epsilon] - 36*\[Epsilon]^2 + 6*s*\[Epsilon]*
      (-1 + 3*\[Epsilon]) + s^2*(1 - 7*\[Epsilon] + 18*\[Epsilon]^2))/
    (12*s^2*\[Epsilon]^3*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/6*1/(s*\[Epsilon]*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*\[Omega]0[s]), 0, 
   (1 - 7*\[Epsilon] + 12*\[Epsilon]^2 - 
     2*s*(1 - 6*\[Epsilon] + 6*\[Epsilon]^2) + 
     s^2*(1 - 7*\[Epsilon] + 12*\[Epsilon]^2))/(12*s^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (1 - 7*\[Epsilon] + 12*\[Epsilon]^2 + 
     s^2*(1 - 7*\[Epsilon] + 10*\[Epsilon]^2) - 
     2*s*(1 - 8*\[Epsilon] + 17*\[Epsilon]^2))/(4*s^2*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/8*(-1 + s)^2/(s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(-1 + s)^2/(s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1 + s)^2/(4*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   -1/2*((-1 + s)*(-1 + 3*s))/(s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), -1/2*(\[Epsilon] + s^2*\[Epsilon] + 
      s*(-2 + 6*\[Epsilon]))/(\[Epsilon]^4*(-1 + 3*\[Epsilon])*
      (s - 2*s*\[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {(1 + s^2*(1 - 7*\[Epsilon]) - 3*\[Epsilon] + 
     s*(-6 + 26*\[Epsilon]))/(12*(-2 + s)*(-1 + s)*s^2*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   -1/2*1/((-2 + s)*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 0, 0, 0, 0, 
   (1 - 3*\[Epsilon] - 5*s^2*\[Epsilon] + s^3*\[Epsilon] + 
     3*s*(-1 + 5*\[Epsilon]))/(6*(-2 + s)*(-1 + s)*s^2*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])), ((-9 + s)*\[Omega]0[s])/
    (6*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*(-1 + 3*\[Epsilon])), 
   (-3 + s*(6 - 28*\[Epsilon]) + 9*\[Epsilon] + s^2*(2 + \[Epsilon]) + 
     s^3*(-1 + 2*\[Epsilon]))/(6*(-2 + s)*(-1 + s)*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(s - 2*s*\[Epsilon])^2), 0, 0, 
   (1 - 2*s)/(6*(-2 + s)*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 
   (-2 + s*(4 - 18*\[Epsilon]) + 6*\[Epsilon] + s^2*(-1 + 6*\[Epsilon]))/
    (4*(-2 + s)*\[Epsilon]^3*(-1 + 3*\[Epsilon])*(s - 2*s*\[Epsilon])^2), 
   (-1 + s)/(4*(-2 + s)*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (1 - 3*\[Epsilon] - s^2*\[Epsilon] + 
     s*(-2 + 8*\[Epsilon]))/(2*(-2 + s)*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1 + s)^2/(2*(-2 + s)*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3), 
   -(((-1 + s)*(-1 + 2*s))/((-2 + s)*s^2*(1 - 2*\[Epsilon])^2*\[Epsilon]^3)), 
   -((1 + s)/((-2 + s)*\[Epsilon]^3*(s - 2*s*\[Epsilon])^2)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-9 + 59*\[Epsilon] - 86*\[Epsilon]^2 + 
     s*(-3 + 27*\[Epsilon] - 62*\[Epsilon]^2))/(12*s*\[Epsilon]^3*
     (-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-1 + s)/(4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   -1/2*1/(s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   (-2 + (7 + s)*\[Epsilon])/(2*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   -1/12*((9 - 10*s - 18*\[Epsilon] + s^2*(1 + 2*\[Epsilon]))*\[Omega]0[s] + 
      2*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
     (s*\[Epsilon]^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/6*1/(s*\[Epsilon]^2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*
      \[Omega]0[s]), -1/6*1/((1 - 2*\[Epsilon])^2*\[Epsilon]^3*
      (-1 + 3*\[Epsilon])), ((-9 + 50*s - 9*s^2)*\[Epsilon]*\[Omega]0[s] - 
     2*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (12*s*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (3 - (19 + s)*\[Epsilon] + (25 + 7*s)*\[Epsilon]^2)/
    (6*s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
      2), -1/6*1/(s*\[Epsilon]*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   ((-9 + s)*(-1 + s)*\[Omega]0[s])/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
   ((27 - 126*s + 19*s^2)*\[Epsilon]*\[Omega]0[s] + 
     6*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (72*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (3 - 9*\[Epsilon] + s*(-3 + 13*\[Epsilon]))/
    (6*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 1/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2/(s*\[Epsilon]^4 - 5*s*\[Epsilon]^5 + 6*s*\[Epsilon]^6), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/6*(3 - 19*\[Epsilon] + (25 + s)*\[Epsilon]^2)/
     (s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
       2), 0, (1 - 9*\[Epsilon] + 22*\[Epsilon]^2)/
    (4*s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
      2), (-2*\[Epsilon]*(1 - 8*\[Epsilon] + 17*\[Epsilon]^2) + 
     s*(1 - 11*\[Epsilon] + 42*\[Epsilon]^2 - 58*\[Epsilon]^3))/
    (4*s*\[Epsilon]^4*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
      2), 0, 0, (-3 + 14*\[Epsilon])/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   ((-9 + 50*s - 9*s^2)*\[Epsilon]*\[Omega]0[s] - 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(12*s*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (2*\[Epsilon]*(3 - 19*\[Epsilon] + 25*\[Epsilon]^2) + 
     s*(-1 + 11*\[Epsilon] - 42*\[Epsilon]^2 + 62*\[Epsilon]^3))/
    (12*s*\[Epsilon]^4*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/6*1/(s*\[Epsilon]*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*\[Omega]0[s]), 0, 
   (4*\[Epsilon]^3 + s*(-1 + 11*\[Epsilon] - 42*\[Epsilon]^2 + 
       56*\[Epsilon]^3))/(12*s*\[Epsilon]^4*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-2*\[Epsilon]^3 + s*(1 - 11*\[Epsilon] + 42*\[Epsilon]^2 - 
       58*\[Epsilon]^3))/(4*s*\[Epsilon]^4*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 0, 0, 0, 0, 0, 
   (-1 + 6*\[Epsilon])/(4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
   ((3 - 16*\[Epsilon])*\[Epsilon] + s*(-1 + 8*\[Epsilon] - 18*\[Epsilon]^2))/
    (8*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^4*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (2*\[Epsilon] + s*(-3 + 10*\[Epsilon]))/(2*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^4*(-1 + 3*\[Epsilon])), (1 - 4*\[Epsilon])/
    (2*(1 - 2*\[Epsilon])^2*\[Epsilon]^4*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {(s + 3*\[Epsilon] - 6*s*\[Epsilon] + 6*\[Epsilon]^2 + 
     6*s*\[Epsilon]^2)/(6*s*(1 - 3*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])), 0, (1 + (-5 + 4*s)*\[Epsilon] - 
     2*(1 + 12*s)*\[Epsilon]^2 + 12*(1 + 3*s)*\[Epsilon]^3)/
    (4*s*\[Epsilon]^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/4*(2 + s - 10*\[Epsilon] + 3*s*\[Epsilon] + 4*\[Epsilon]^2 - 
      50*s*\[Epsilon]^2 + 12*\[Epsilon]^3 + 84*s*\[Epsilon]^3)/
     (s*\[Epsilon]^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 0, 0, 
   (-3 + 4*\[Epsilon] + s*(-2 + 6*\[Epsilon]))/(12*s*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 3*\[Epsilon])), 
   ((-9 + 50*s - 9*s^2)*\[Epsilon]*\[Omega]0[s] - 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(4*s*(1 - 3*\[Epsilon])^2*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])), (-6*\[Epsilon]*(1 + 2*\[Epsilon]) + 
     s*(1 - 15*\[Epsilon] + 60*\[Epsilon]^2))/(12*s*(1 - 3*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   -1/2*1/(s*(1 - 3*\[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
      \[Omega]0[s]), 0, (4*\[Epsilon] + s*(-3 + 11*\[Epsilon]))/
    (12*s*(1 - 3*\[Epsilon])^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (s*(3 - 13*\[Epsilon]) - 2*\[Epsilon])/(4*s*(1 - 3*\[Epsilon])^2*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 
   (-1 + s*(2 - 6*\[Epsilon]))/(4*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*
     (-1 + 3*\[Epsilon])), (3 - 2*\[Epsilon] + s*(-5 + 18*\[Epsilon]))/
    (8*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2 + s)/(2*s*\[Epsilon]^3 - 10*s*\[Epsilon]^4 + 12*s*\[Epsilon]^5), 
   -1/2*1/(\[Epsilon]^3*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {(2*\[Epsilon]*(3 - 25*\[Epsilon] + 58*\[Epsilon]^2) + 
     s*(5 - 49*\[Epsilon] + 164*\[Epsilon]^2 - 196*\[Epsilon]^3))/
    (12*s*\[Epsilon]^4*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 0, 
   (-1 + s + 5*\[Epsilon] - 3*s*\[Epsilon])/(4*s*\[Epsilon]^3*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (-1 + s + 9*\[Epsilon] - 7*s*\[Epsilon] - 19*\[Epsilon]^2 + 
     11*s*\[Epsilon]^2)/(2*s*\[Epsilon]^3*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   ((-9 + 30*s - 5*s^2)*\[Epsilon]*\[Omega]0[s] - 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(12*s*\[Epsilon]^3*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   -1/6*1/(s*\[Epsilon]^2*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*
      \[Omega]0[s]), (-1 + 4*\[Epsilon])/(12*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^4*(-1 + 3*\[Epsilon])), 
   ((-9 + 50*s - 9*s^2)*\[Epsilon]*\[Omega]0[s] - 2*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(6*s*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2), 
   (\[Epsilon]*(-3 + 25*\[Epsilon] - 58*\[Epsilon]^2) + 
     s*(-2 + 19*\[Epsilon] - 61*\[Epsilon]^2 + 74*\[Epsilon]^3))/
    (6*s*\[Epsilon]^4*(-1 + 4*\[Epsilon])*(1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^
      2), -1/3*1/(s*\[Epsilon]*(-1 + 4*\[Epsilon])*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)^2*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((27 - 126*s + 19*s^2)*\[Epsilon]*\[Omega]0[s] + 
     6*s*(9 - 10*s + s^2)*Derivative[1][\[Omega]0][s])/
    (72*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), (-3 + s*(3 - 10*\[Epsilon]) + 18*\[Epsilon])/
    (12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])), 1/(12*s*(1 - 2*\[Epsilon])^2*\[Epsilon]^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*\[Omega]0[s]), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1/2*(2 + s)/(s*\[Epsilon]^4*
      (1 - 5*\[Epsilon] + 6*\[Epsilon]^2)), 
   (2*\[Epsilon]^4 - 10*\[Epsilon]^5 + 12*\[Epsilon]^6)^(-1), 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*(1 + s)/(\[Epsilon]^4*(s - 2*s*\[Epsilon])^2), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + s)/(2*s^2*(1 - 2*\[Epsilon])^2*
     \[Epsilon]^4), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1/(s*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(s*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
  {-1/6*(s + 3*s*\[Epsilon] - 3*(1 + \[Epsilon]))/((-1 + s)*s*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])), -1/4*1/(s*\[Epsilon]^3), 
   (-2 + s*(2 - 3*\[Epsilon]) - 5*\[Epsilon])/(4*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (2 + 5*\[Epsilon] + s*(-2 + 3*\[Epsilon]))/(2*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   -1/12*((9*(1 + \[Epsilon]) + s^2*(1 + \[Epsilon]) + 
        2*s*(-5 + 3*\[Epsilon]))*\[Omega]0[s] + 2*s*(9 - 10*s + s^2)*
       Derivative[1][\[Omega]0][s])/((-1 + s)*s*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])), 
   -1/6*1/((-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*\[Omega]0[s]), 
   (-1 + 4*\[Epsilon] + s*(-1 + 2*\[Epsilon]))/
    (6*(-1 + s)*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
   (-9 + s)/(12*(-1 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
   (2 + s - 10*\[Epsilon] - 2*s*\[Epsilon])/(12*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), (-1 + 3*\[Epsilon])/
    (4*s*\[Epsilon]^3*(1 - 3*\[Epsilon] + 2*\[Epsilon]^2)), 0, 
   (2*\[Epsilon] + s*(-1 + 2*\[Epsilon]))/(4*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), (s*(2 - 5*\[Epsilon]) - 3*\[Epsilon])/
    (4*(-1 + s)*s*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   -1/12*((-9 + s)*\[Omega]0[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
   0, 0, 0, 0, 0, (-1 + 4*\[Epsilon])/(2*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   ((-27 + 18*s - 7*s^2)*\[Epsilon]*\[Omega]0[s] - 6*s*(9 - 10*s + s^2)*
      Derivative[1][\[Omega]0][s])/(72*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (-3 + s*(3 - 7*\[Epsilon]) - 9*\[Epsilon])/(6*(-1 + s)*s*(-1 + \[Epsilon])*
     \[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   -1/12*1/((-1 + s)*s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      \[Omega]0[s]), 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   (1 + s)/((-1 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   -4/((-1 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
   -4/((-1 + s)*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
   2/(s*\[Epsilon]^3 - 2*s*\[Epsilon]^4), 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(s*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/((-1 + s)*s*\[Epsilon]^5*(-1 + 2*\[Epsilon])), 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/(Sqrt[3 - 2*s - s^2]*(s*\[Epsilon]^5 - 2*s*\[Epsilon]^6)), 0}, 
  {-1/3*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   1/(4*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   1/(2*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -3/(4*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
   -1/12*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   1/(2*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
   1/(12*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   1/(2*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -1/2*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
   -1/4*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   1/(2*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   1/(6*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   -1/4*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   -1/2*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   3/(4*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
   -2/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -1/4*1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -(1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 0, 0, 0, 
   2/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -3/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -3/(2*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   1/(2*(-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -(1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 
   1/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   2/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -4/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -2/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
   -2/((-1 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
   ((1 + s)*(1 + 6*\[Epsilon]))/((-1 + s)*s*(3 + s)*Sqrt[3 - 2*s - s^2]*
     \[Epsilon]^5*(-1 + 2*\[Epsilon])), 
   1/((-1 + s)*s*(3 + s)*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}}}

